High-accuracy Rb$_{2}^+$ interaction potentials based on coupled cluster calculations

This work discusses a protocol for constructing highly accurate potential energy curves (PECs) for the lowest two states of Rb$_{2}^+$, i.e. $X\,{}^2{\Sigma}{_g^+}$ and $(1) {}^2\Sigma{_u^+}$, using an additivity scheme based on coupled-cluster theory. The approach exploits the findings of our previous work [J. Schnabel, L. Cheng and A. K\"ohn, J. Chem. Phys. 155, 124101 (2021)] to avoid the unphysical repulsive long-range barrier occurring for symmetric molecular ions when perturbative estimates of higher-order cluster operators are employed. Furthermore, care was taken to reproduce the physically correct exchange splitting of the $X {}^2{\Sigma}{_g^+}$ and $(1) {}^2{\Sigma}{_u^+}$ PECs. The accuracy of our computational approach is benchmarked for ionization energies of Rb and for spectroscopic constants as well as vibrational levels of the $a {}^3{\Sigma}{_u^+}$ triplet state of Rb\textsubscript{2}. We study high-level correlation contributions, high-level relativistic effects and inner-shell correlation contributions and find very good agreement with experimental reference values for the atomic ionization potential and the binding energy of Rb$_{2}$ in the $a\,{}^3{\Sigma}{_u^+}$ triplet state. Our final best estimate for the binding energy of the Rb$_{2}^+$ $X {}^2{\Sigma}{_g^+}$ state including zero-point vibrational contributions is $D_0 = 6179\,\mathrm{cm}^{-1}$ with an estimated error bound of $\mathcal{O}(\pm 30\,\mathrm{cm}^{-1})$. This value is smaller than the experimentally inferred lower bond of $D_0\ge 6307.5\,\mathrm{cm}^{-1}$ [Bellos et al., Phys. Rev. A 87, 012508 (2013)] and will require further investigation. For the $(1) {}^2{\Sigma}{_u^+}$ state a shallow potential with $D_0 = 78.4\,\mathrm{cm}^{-1}$ and an error bound of $\pm 9\,\mathrm{cm}^{-1}$ is computed.

==> anc/SupplementaryMaterial/RKHSresults/RP-RKHS-PEC-Rb2p-Sg.dat <==
3.0	2638.5643066113516
3.0994	1377.1722367457673
3.1988	276.74697190593076
3.2982	-695.8858909324542
3.3976	-1560.8926525173329
3.497	-2330.67476039439
3.5964	-3013.3267969485373
3.6958	-3614.6399665901818
3.7952	-4139.319851613535
3.8946	-4591.806187699801
3.9939999999999998	-4976.686385482781
4.0934	-5298.779959306559
4.1928	-5563.055583243298
4.2922	-5774.492279424945
4.3916	-5937.9579750008015
4.491	-6058.125158570672
4.5904	-6139.435166512385
4.6898	-6186.076857077712
4.7892	-6201.965899942498
4.8886	-6190.72407886095
4.9879999999999995	-6155.668561326694
5.087400000000001	-6099.812901722643
5.1868	-6025.880507815608
5.2862	-5936.3244130740895
5.3856	-5833.350468616594
5.484999999999999	-5718.929021761685
5.5844000000000005	-5594.859786856976
5.6838	-5462.69887400258
5.7832	-5323.914161656269
5.8826	-5179.771507336078
5.982	-5031.366085006804
6.0814	-4879.649557124662
6.1808	-4725.649595718856
6.2802	-4570.274051829664
6.3796	-4414.238101306498
6.479	-4258.099991064208
6.5784	-4102.329103474149
6.6777999999999995	-3947.523678997912
6.777200000000001	-3794.2353585856285
6.8766	-3642.885340085916
6.976	-3493.7880564979296
7.0754	-3347.1939165231865
7.1748	-3203.4357031378668
7.2742	-3062.8217143812153
7.3736	-2925.5748539291485
7.473	-2791.8478368997116
7.5724	-2661.7488190792415
7.6718	-2535.4335014427515
7.7712	-2413.045118249063
7.8706	-2294.673616500141
7.97	-2180.3650476751072
8.0694	-2070.1350168560452
8.168800000000001	-1964.0139741857577
8.2682	-1862.0231575148573
8.3676	-1764.1549376473456
8.466999999999999	-1670.3780776082328
8.5664	-1580.6432694015032
8.6658	-1494.89465520479
8.7652	-1413.067705653833
8.8646	-1335.0867439085666
8.964	-1260.8674263548955
9.0634	-1190.3179171977515
9.1628	-1123.331886902367
9.2622	-1059.7955027583712
9.3616	-999.5950078101769
9.461	-942.6175472264463
9.5604	-888.7504153348192
9.6598	-837.867500336867
9.7592	-789.8374400688707
9.8586	-744.5347276746119
9.958	-701.8397012362619
10.057400000000001	-661.6372553183746
10.1568	-623.8038945383728
10.2562	-588.213646602051
10.355599999999999	-554.7483170696344
10.455	-523.2971496781597
10.554400000000001	-493.75567298180266
10.6538	-466.0167561849607
10.7532	-439.97360374145654
10.852599999999999	-415.5267658172472
10.952	-392.5837340662567
11.0514	-371.05808563769864
11.1508	-350.86423911662536
11.2502	-331.9185614400901
11.3496	-314.1433896216486
11.449	-297.4666731191561
11.5484	-281.82137747866005
11.6478	-267.142536719719
11.7472	-253.367508454138
11.8466	-240.43815896339478
11.946	-228.30058433350183
12.0454	-216.90470971839937
12.1448	-206.2027325808408
12.2442	-196.1490455003027
12.3436	-186.70130379502294
12.443	-177.8202188131131
12.5424	-169.46929376992924
12.6418	-161.61405796710721
12.7412	-154.22190668497035
12.8406	-147.26253482467757
12.94	-140.7077869419978
13.0394	-134.53148497734395
13.1388	-128.70909264674154
13.2382	-123.21757295470104
13.3376	-118.03548261773975
13.437	-113.14286363822073
13.5364	-108.52113086380648
13.6358	-104.15293242928624
13.7352	-100.02205130116407
13.8346	-96.11336677319296
13.934	-92.41277716338338
14.0334	-88.90712652684164
14.1328	-85.58416917224334
14.2322	-82.43251404304257
14.3316	-79.44152142462951
14.431	-76.60124659426813
14.5304	-73.90239134782297
14.6298	-71.33628161851499
14.7292	-68.89483341115796
14.8286	-66.5704805335883
14.928	-64.35613641182394
15.0274	-62.24516273921423
15.1268	-60.23142372086593
15.2262	-58.30929715416213
15.3256	-56.4735155607299
15.425	-54.7191310101363
15.5244	-53.04149414753428
15.6238	-51.436234707874256
15.7232	-49.899243403322444
15.8226	-48.42665507978054
15.922	-47.014833046856715
16.0214	-45.660355339921374
16.1208	-44.36008654901067
16.2202	-43.11122878846205
16.3196	-41.91115680200514
16.419	-40.757390288286636
16.5184	-39.647585139468454
16.617800000000003	-38.579525255714536
16.7172	-37.55111489466018
16.8166	-36.56037151808074
16.916	-35.6054191008455
17.0154	-34.68448205936014
17.114800000000002	-33.795916046372014
17.214199999999998	-32.93824208585364
17.3136	-32.11006628405924
17.413	-31.31006447693847
17.5124	-30.536978362227636
17.611800000000002	-29.789611866776596
17.711199999999998	-29.066827733569244
17.8106	-28.36754431399797
17.91	-27.690732551979835
18.0094	-27.035413180784676
18.108800000000002	-26.40067002903377
18.208199999999998	-25.785671269481952
18.3076	-25.189629558483986
18.407	-24.611793132333325
18.5064	-24.051444002565585
18.605800000000002	-23.507896252489815
18.705199999999998	-22.98049442873984
18.8046	-22.468612022049214
18.904	-21.971650031838937
19.0034	-21.48903561041828
19.1028	-21.02022255729407
19.2022	-20.56469363015753
19.3016	-20.12195462334062
19.401	-19.691532207384036
19.5004	-19.272972935692696
19.5998	-18.865842303605046
19.6992	-18.469723856846418
19.7986	-18.08421834652573
19.898	-17.708942928012785
19.9974	-17.34353040129453
20.0968	-16.987635650895253
20.1962	-16.64095350113864
20.2956	-16.303196121006245
20.395	-15.97408615362641
20.4944	-15.653356281585507
20.5938	-15.34074881247163
20.6932	-15.036015283608094
20.7926	-14.7389160849936
20.892	-14.449220099520835
20.9914	-14.166704359596878
21.0908	-13.891153719337735
21.1902	-13.622360541555123
21.2896	-13.36012439879626
21.389	-13.104251787738338
21.4884	-12.854555856277244
21.5878	-12.610856142685254
21.6872	-12.372978326247619
21.7866	-12.140753988817567
21.886	-11.914020386761113
21.9854	-11.692620232789993
22.0848	-11.476401487207951
22.1842	-11.265217158120416
22.2836	-11.058925110181429
22.383	-10.857387881473683
22.4824	-10.660472508138508
22.5818	-10.468050356392563
22.6812	-10.27999696158652
22.7806	-10.096191873978698
22.88	-9.916518510913162
22.9794	-9.740864015107833
23.0788	-9.56911911877265
23.1782	-9.401178013292053
23.2776	-9.23693822421933
23.377	-9.076300491342769
23.4764	-8.91916865359598
23.5758	-8.765449538595085
23.6752	-8.61505285659688
23.7746	-8.467891098681967
23.874	-8.323879438976139
23.9734	-8.182935640732419
24.0728	-8.044979966105224
24.1722	-7.909935089455096
24.2716	-7.777726014031759
24.371	-7.648279991888662
24.4704	-7.521526446890615
24.5698	-7.3973969006822085
24.6692	-7.275824901490215
24.7686	-7.156745955640253
24.868	-7.0400974616729135
24.9674	-6.925818646949559
25.0668	-6.813850652487485
25.1662	-6.7041376949718305
25.2656	-6.596626313946499
25.365	-6.491264535575308
25.4644	-6.388001817636546
25.5638	-6.286789004566456
25.6632	-6.187578284086906
25.7626	-6.090323145355337
25.862	-5.994978338578011
25.9614	-5.901499836029525
26.0608	-5.8098447944246185
26.1602	-5.719971518590065
26.2596	-5.6318394263870495
26.359	-5.545409014836158
26.4584	-5.460641827399409
26.5578	-5.377500422375451
26.6572	-5.295948342365946
26.7566	-5.215950084773072
26.856	-5.137471073289238
26.9554	-5.060477630342303
27.0548	-4.984936950460696
27.1542	-4.910817074524357
27.2536	-4.838086864868946
27.353	-4.766715981211937
27.4524	-4.6966748573705095
27.5518	-4.627934678742316
27.6512	-4.560467360521577
27.7506	-4.4942455266237635
27.85	-4.429242489293344
27.9494	-4.36543222937004
28.0488	-4.302789377190145
28.1482	-4.241289194099985
28.2476	-4.180907554560172
28.347	-4.121620928819235
28.4464	-4.063406366137031
28.5458	-4.006241478538256
28.6452	-3.9501044250775674
28.7446	-3.8949738965986933
28.844	-3.8408291009698727
28.9434	-3.7876497487796175
29.0428	-3.735416039476606
29.1422	-3.684108647938386
29.2416	-3.633708711454388
29.341	-3.584197817108942
29.4404	-3.5355579895507154
29.5398	-3.4877716791353284
29.6392	-3.4408217504288374
29.7386	-3.3946914710594926
29.838	-3.3493645009064394
29.9374	-3.304824881613878
30.0368	-3.261057012574934
30.1362	-3.218045182755441
30.2356	-3.1757734801992816
30.335	-3.1342263482827506
30.4344	-3.093388611358424
30.5338	-3.0532454640966646
30.6332	-3.013782461162132
30.7326	-2.974985507213642
30.832	-2.9368408472160485
30.9314	-2.899335057053408
31.0308	-2.86245503443308
31.1302	-2.8261879900707183
31.2296	-2.790521439146516
31.329	-2.7554431930235275
31.4284	-2.720941351219044
31.5278	-2.6870042936205625
31.6272	-2.653620672938029
31.7266	-2.6207794073843576
31.826	-2.5884696735766775
31.9254	-2.556680899650847
32.0248	-2.5254027585821266
32.1242	-2.4946251617052586
32.223600000000005	-2.464338252427137
32.323	-2.434532400126097
32.422399999999996	-2.405198194231197
32.5218	-2.3763264384760143
32.6212	-2.3479081453210715
32.720600000000005	-2.3199345305393226
32.82	-2.2923970079596594
32.919399999999996	-2.2652871843630447
33.0188	-2.238596854526546
33.1182	-2.2123179964104853
33.217600000000004	-2.1864427664839967
33.317	-2.160963495184763
33.416399999999996	-2.135872682508513
33.5158	-2.1111629937242293
33.6152	-2.086827255211099
33.714600000000004	-2.062858450413303
33.814	-2.0392497159090492
33.913399999999996	-2.015994337590186
34.0128	-1.9930857469489194
34.1122	-1.9705175174684715
34.211600000000004	-1.948283361114198
34.311	-1.9263771249223107
34.410399999999996	-1.9047927876829993
34.5098	-1.8835244567151697
34.6092	-1.862566364729962
34.708600000000004	-1.8419128667803184
34.808	-1.8215584372939715
34.907399999999996	-1.8014976671873755
35.0068	-1.7817252610580834
35.1062	-1.762236034453214
35.2056	-1.7430249112117282
35.305	-1.7240869208782597
35.4044	-1.7054171961864906
35.5038	-1.6870109706098007
35.6032	-1.6688635759773323
35.7026	-1.6509704401535508
35.802	-1.6333270847792805
35.9014	-1.6159291230725656
36.0008	-1.5987722576879306
36.1002	-1.5818522811388547
36.1996	-1.5651650795089012
36.299	-1.5487066235490976
36.3984	-1.5324729649665705
36.4978	-1.5164602345646483
36.5972	-1.500664640431008
36.6966	-1.4850824661725406
36.796	-1.469710069195536
36.8954	-1.454543879029942
36.9948	-1.4395803956963895
37.0942	-1.4248161881148467
37.1936	-1.4102478925536561
37.293	-1.395872211117849
37.3924	-1.3816859102756411
37.4918	-1.3676858194220078
37.5912	-1.353868829478316
37.6906	-1.3402318915270521
37.79	-1.3267720154805687
37.8894	-1.3134862687830193
37.9888	-1.300371775144492
38.0882	-1.2874257133064748
38.1876	-1.274645315837801
38.287	-1.2620278679602284
38.3864	-1.2495707064028214
38.4858	-1.2372712182844299
38.5852	-1.225126840023381
38.6846	-1.2131350562737517
38.784	-1.201293398887458
38.8834	-1.1895994459014476
38.9828	-1.1780508205493736
39.0822	-1.166645190297034
39.1816	-1.155380265900997
39.281	-1.1442538004897453
39.3804	-1.1332635886667688
39.4798	-1.122407465635029
39.5792	-1.111683306342195
39.6786	-1.1010890246461444
39.778	-1.0906225725001741
39.8774	-1.0802819391574
39.9768	-1.0700651503938625
40.0762	-1.0599702677498304
40.1756	-1.049995387788844
40.275	-1.0401386413740021
40.3744	-1.0303981929611319
40.4738	-1.020772239908294
40.5732	-1.0112590118012779
40.6726	-1.0018567697946632
40.772	-0.9925638059680222
40.8714	-0.9833784426969122
40.9708	-0.9742990320382501
41.0702	-0.9653239551297261
41.1696	-0.9564516216028878
41.269	-0.9476804690095554
41.3684	-0.9390089622612158
41.4678	-0.9304355930811092
41.5672	-0.9219588794686326
41.6666	-0.9135773651758016
41.766	-0.9052896191954427
41.8654	-0.8970942352608361
41.9648	-0.888989831356511
42.0642	-0.880975049239932
42.1636	-0.8730485539738022
42.263	-0.8652090334687089
42.3624	-0.8574551980358959
42.4618	-0.8497857799498431
42.5612	-0.8421995330205012
42.6606	-0.8346952321748824
42.76	-0.827271673047785
42.8594	-0.8199276715814711
42.9588	-0.812662063634042
43.0582	-0.8054737045962995
43.1576	-0.7983614690169148
43.257	-0.7913242502357032
43.3564	-0.7843609600247681
43.4558	-0.7774705282373806
43.5552	-0.7706519024643769
43.6546	-0.763904047697906
43.754	-0.7572259460023552
43.8534	-0.7506165961922631
43.9528	-0.7440750135170859
44.0522	-0.7376002293526424
44.1516	-0.7311912908990594
44.251	-0.7248472608850973
44.3504	-0.7185672172786999
44.4498	-0.7123502530035929
44.5492	-0.7061954756618394
44.6486	-0.700102007262164
44.748	-0.6940689839539604
44.8474	-0.6880955557667936
44.9468	-0.6821808863553422
45.0462	-0.6763241575867259
45.1456	-0.6705246672640919
45.245	-0.6647818210084154
45.3444	-0.6590950348391079
45.4438	-0.6534637310493017
45.5432	-0.6478873381481582
45.6426	-0.6423652908031748
45.742	-0.6368970297825554
45.8414	-0.6314820018976257
45.9408	-0.6261196599453445
46.0402	-0.6208094626509162
46.1396	-0.6155508746105482
46.239	-0.6103433662343569
46.3384	-0.6051864136894329
46.4378	-0.6000794988431076
46.5372	-0.5950221092064205
46.6366	-0.5900137378778078
46.736	-0.5850538834870315
46.8354	-0.5801420501393559
46.9348	-0.5752777473599955
47.0342	-0.5704604900388319
47.1336	-0.5656897983754289
47.233	-0.560965197824351
47.3324	-0.5562862190407781
47.4318	-0.5516523978264624
47.5312	-0.5470632750760046
47.6306	-0.5425183967234655
47.73	-0.538017313689348
47.8294	-0.5335595818279011
47.9288	-0.5291447618748191
48.0282	-0.5247724193952846
48.1276	-0.5204421247324097
48.227	-0.5161534529560321
48.3264	-0.5119059838119167
48.4258	-0.5076993016713416
48.5252	-0.5035329954810757
48.6246	-0.4994066587137613
48.724	-0.4953198893186851
48.8234	-0.491272289672975
48.9228	-0.4872634665331817
49.0222	-0.48329303098729287
49.1216	-0.47936059840714357
49.221	-0.47546578840123777
49.3204	-0.47160822476801284
49.4198	-0.46778753544948115
49.5192	-0.4640033524853277
49.6186	-0.4602553119673979
49.718	-0.45654305399462064
49.8174	-0.4528662226283487
49.9168	-0.44922446584811365
50.0162	-0.4456174355078028
50.1156	-0.442044787292259
50.215	-0.4385061806742962
50.3144	-0.4350012788721352
50.4138	-0.4315297488072474
50.5132	-0.4280912610626375
50.6126	-0.42468548984151205
50.712	-0.421312112926388
50.8114	-0.417970811638596
50.9108	-0.41466127079820936
51.0102	-0.411383178684368
51.1096	-0.40813622699602187
51.209	-0.4049201108130748
51.3084	-0.401734528557935
51.4078	-0.3985791819574617
51.5072	-0.3954537760053204
51.6066	-0.3923580189247335
51.706	-0.3892916221316143
51.8054	-0.3862543001981165
51.9048	-0.38324577081654904
52.0042	-0.3802657547637005
52.1036	-0.3773139758655374
52.203	-0.374390160962284
52.3024	-0.3714940398738885
52.4018	-0.36862534536586716
52.5012	-0.3657838131155144
52.6006	-0.36296918167849307
52.7	-0.3601811924557907
52.7994	-0.3574195896610416
52.8988	-0.3546841202882125
52.9982	-0.3519745340796513
53.0976	-0.3492905834944845
53.197	-0.3466320236773796
53.2964	-0.3439986124276564
53.3958	-0.34139011016873516
53.4952	-0.3388062799179476
53.5946	-0.3362468872566794
53.694	-0.33371170030085023
53.7934	-0.3312004896717382
53.8928	-0.3287130284671314
53.9922	-0.32624909223280807
54.0916	-0.32380845893434856
54.191	-0.3213909089292674
54.2904	-0.31899622493946816
54.3898	-0.316624192024012
54.4892	-0.31427459755220605
54.5886	-0.31194723117699713
54.688	-0.30964188480867977
54.7874	-0.30735835258890387
54.8868	-0.3050964308649884
54.9862	-0.3028559181645322
55.0856	-0.3006366087773094
55.185	-0.2984382661026596
55.2844	-0.29626064590437284
55.3838	-0.2941035072568315
55.4832	-0.2919666124993897
55.5826	-0.289849727185759
55.682	-0.2877526200342724
55.7814	-0.2856750628790221
55.8808	-0.2836168306218416
55.9802	-0.2815777011851127
56.0796	-0.27955745546540617
56.179	-0.27755587728790687
56.2784	-0.2755727533616291
56.3778	-0.2736078732354105
56.4772	-0.2716610292546469
56.5766	-0.26973201651878376
56.676	-0.2678206328395198
56.7754	-0.26592667869973835
56.8748	-0.2640499572131241
56.9742	-0.26219027408448237
57.0736	-0.2603474375707148
57.173	-0.2585212584424728
57.2724	-0.2567115499464442
57.3718	-0.254918127768289
57.4712	-0.2531408099961898
57.5706	-0.2513794170850206
57.67	-0.24963377182111646
57.7694	-0.24790369928762923
57.8688	-0.24618902683047
57.9682	-0.24448958402481005
58.0676	-0.24280520264214647
58.167	-0.24113571661791627
58.2664	-0.2394809620196412
58.3658	-0.23784077701560655
58.4652	-0.23621500184405486
58.5646	-0.23460347878288756
58.664	-0.23300605211986894
58.7634	-0.23142256812331347
58.8628	-0.22985287501326188
58.9622	-0.22829682293312398
59.0616	-0.22675426392178552
59.161	-0.22522505188617484
59.2604	-0.22370904257426866
59.3598	-0.22220609354854368
59.4592	-0.2207160641598571
59.5586	-0.21923881552174668
59.658	-0.2177742104851521
59.7574	-0.21632211361354048
59.8568	-0.21488239115843222
59.9562	-0.2134549110353242
60.0556	-0.2120395427999979
60.155	-0.21063615762520133
60.2544	-0.20924462827771645
60.3538	-0.20786482909577972
60.4532	-0.20649663596686996
60.5526	-0.20513992630584968
60.652	-0.20379457903344922
60.7514	-0.20246047455509517
60.8508	-0.20113749474007422
60.9502	-0.19982552290102393
61.0496	-0.19852444377374803
61.149	-0.19723414349735058
61.2484	-0.1959545095946798
61.3478	-0.19468543095308022
61.4472	-0.19342679780544833
61.5466	-0.19217850171157677
61.646	-0.1909404355398003
61.7454	-0.18971249344891866
61.8448	-0.18849457087040483
61.9442	-0.1872865644908887
62.0436	-0.18608837223491262
62.143	-0.18489989324795017
62.2424	-0.18372102787969388
62.3418	-0.18255167766759278
62.4412	-0.18139174532065072
62.5406	-0.18024113470346498
62.64	-0.17909975082051893
62.7394	-0.17796749980070858
62.8388	-0.17684428888210763
62.9382	-0.17573002639696433
63.0376	-0.1746246217569286
63.137	-0.1735279854385019
63.2364	-0.17244002896870725
63.3358	-0.17136066491097926
63.4352	-0.1702898068512637
63.5346	-0.1692273693843326
63.634	-0.16817326810029626
63.7334	-0.1671274195713297
63.8328	-0.16608974133858911
63.9322	-0.16506015189932863
64.0316	-0.16403857069421118
64.131	-0.16302491809480563
64.2304	-0.16201911539127153
64.3298	-0.16102108478022997
64.42920000000001	-0.1600307493528091
64.5286	-0.15904803308287538
64.628	-0.15807286081542898
64.7274	-0.15710515825518112
64.82679999999999	-0.15614485195529273
64.9262	-0.15519186930628157
65.0256	-0.15424613852509472
65.125	-0.15330758864433813
65.2244	-0.15237614950166659
65.3238	-0.15145175172932737
65.42320000000001	-0.1505343267438596
65.5226	-0.14962380673594036
65.622	-0.14872012466038137
65.7214	-0.1478232142262703
65.82079999999999	-0.1469330098872562
65.9202	-0.1460494468319735
66.0196	-0.14517246098809192
66.119	-0.14430199066352717
66.2184	-0.14343797807578484
66.3178	-0.14258036641142238
66.41720000000001	-0.14172909943811363
66.5166	-0.1408841214978864
66.616	-0.1400453775004516
66.7154	-0.1392128129166149
66.81479999999999	-0.13838637377177795
66.9142	-0.13756600663952076
67.0136	-0.13675165863526803
67.113	-0.1359432774100394
67.2124	-0.13514081114427842
67.3118	-0.13434420854175944
67.4112	-0.13355341882357932
67.5106	-0.1327683917222166
67.61	-0.1319890774756778
67.7094	-0.13121542682171067
67.8088	-0.13044739099209554
67.9082	-0.1296849217070073
68.0076	-0.12892797116945326
68.107	-0.12817649205977608
68.2064	-0.12743043753023378
68.3058	-0.12668976119964245
68.4052	-0.12595441714809022
68.5046	-0.12522435991171876
68.604	-0.12449954447756732
68.7034	-0.12377992627848776
68.8028	-0.12306546118811834
68.9022	-0.1223561055159249
69.0016	-0.1216518160023
69.101	-0.12095254981372992
69.2004	-0.12025826453801743
69.2998	-0.11956891817956633
69.3992	-0.11888446915472453
69.4986	-0.11820487628718657
69.598	-0.11753009880345289
69.6974	-0.1168600963283449
69.7968	-0.1161948288805775
69.8962	-0.11553425686838652
69.9956	-0.1148783410852089
70.095	-0.11422704270541863
70.1944	-0.1135803232801138
70.2938	-0.11293814473295775
70.3932	-0.11230046935606948
70.4926	-0.11166725980596719
70.592	-0.11103847909955873
70.6914	-0.11041409061018549
70.7908	-0.10979405806370988
70.8902	-0.10917834553465756
70.9896	-0.10856691744239995
71.089	-0.1079597385473877
71.1884	-0.10735677394743012
71.2878	-0.10675798907401902
71.3872	-0.10616334968869684
71.4866	-0.10557282187947077
71.586	-0.1049863720572694
71.6854	-0.10440396695244254
71.7848	-0.1038255736113041
71.8842	-0.10325115939271666
71.9836	-0.10268069196471614
72.083	-0.10211413930117896
72.1824	-0.10155146967852982
72.2818	-0.10099265167248771
72.3812	-0.10043765415485047
72.4806	-0.09988644629032088
72.58	-0.09933899753336889
72.6794	-0.09879527762513142
72.7788	-0.0982552565903492
72.8782	-0.09771890473434344
72.9776	-0.0971861926400229
73.077	-0.09665709116493104
73.1764	-0.09613157143832868
73.2758	-0.09560960485830694
73.3752	-0.09509116308894072
73.4746	-0.0945762180574696
73.574	-0.09406474195151808
73.6734	-0.09355670721634488
73.7728	-0.09305208655212463
73.8722	-0.09255085291126514
73.9716	-0.09205297949575299
74.071	-0.09155843975453173
74.1704	-0.09106720738091106
74.2698	-0.09057925631000559
74.3692	-0.09009456071620545
74.4686	-0.08961309501067354
74.568	-0.08913483383887587
74.6674	-0.08865975207813792
74.7668	-0.08818782483523051
74.8662	-0.08771902744398412
74.9656	-0.08725333546293054
75.065	-0.08679072467297176
75.1644	-0.08633117107507772
75.2638	-0.08587465088800737
75.3632	-0.08542114054606019
75.4626	-0.0849706166968506
75.562	-0.08452305619910931
75.6614	-0.08407843612051061
75.7608	-0.08363673373552402
75.8602	-0.08319792652328989
75.9596	-0.08276199216552185
76.059	-0.08232890854443102
76.1584	-0.08189865374067493
76.2578	-0.0814712060313304
76.3572	-0.0810465438878886
76.4566	-0.08062464597427445
76.556	-0.08020549114488656
76.6554	-0.07978905844266271
76.7548	-0.07937532709716373
76.8542	-0.07896427652268118
76.9536	-0.07855588631636791
77.053	-0.07815013625638582
77.1524	-0.07774700630007836
77.2518	-0.07734647658216329
77.3512	-0.07694852741294245
77.4506	-0.07655313927653654
77.55	-0.07616029282913715
77.6494	-0.075769968897278
77.7488	-0.07538214847612706
77.8482	-0.07499681272779758
77.9476	-0.07461394297967798
78.047	-0.07423352071208436
78.1464	-0.07385552734730336
78.2458	-0.07347994426569956
78.3452	-0.07310675300610366
78.4446	-0.07273593527224756
78.544	-0.0723674729310801
78.6434	-0.07200134801110496
78.7428	-0.0716375427007349
78.8422	-0.07127603934666663
78.9416	-0.07091682045227438
79.041	-0.07055986867601907
79.1404	-0.0702051668298799
79.2398	-0.06985269787780055
79.3392	-0.06950244493415389
79.4386	-0.0691543912622252
79.538	-0.06880852027271069
79.6374	-0.06846481552223455
79.7368	-0.0681232607118827
79.8362	-0.06778383968575226
79.9356	-0.06744653642951749
80.035	-0.06711133506901354
80.1344	-0.06677821986883356
80.2338	-0.06644717523094337
80.3332	-0.06611818569331128
80.4326	-0.06579123592855367
80.532	-0.0654663107425941
80.6314	-0.06514339507334017
80.7308	-0.06482247398937188
80.8302	-0.06450353268864804
80.9296	-0.06418655649722448
81.029	-0.06387153086798746
81.1284	-0.06355844137940171
81.2278	-0.06324727373427162
81.3272	-0.06293801375851593
81.4266	-0.06263064739995727
81.526	-0.062325160727123484
81.6254	-0.06202153992806434
81.7248	-0.061719771309177905
81.8242	-0.06141984129405336
81.9236	-0.06112173642232591
82.023	-0.06082544334854074
82.1224	-0.060530948841035
82.2218	-0.06023823978082797
82.3212	-0.05994730316052447
82.4206	-0.05965812608323121
82.52	-0.059370695761483606
82.6194	-0.05908499951618529
82.7188	-0.058801024775559006
82.8182	-0.058518759074108
82.9176	-0.058238190051590824
83.017	-0.05795930545200415
83.1164	-0.05768209312257963
83.2158	-0.057406541012790614
83.3152	-0.05713263717336836
83.4146	-0.05686036975533085
83.514	-0.056589727009019875
83.6134	-0.05632069728315168
83.7128	-0.05605326902387438
83.8122	-0.05578743077383774
83.9116	-0.05552317117127203
84.011	-0.05526047894907737
84.1104	-0.05499934293392178
84.2098	-0.05473975204535088
84.3092	-0.05448169529490419
84.4086	-0.054225161785243975
84.508	-0.05397014070929099
84.6074	-0.053716621349370455
84.7068	-0.05346459307636752
84.8062	-0.05321404534889063
84.9056	-0.05296496771244529
85.005	-0.052717349798614074
85.1044	-0.05247118132424803
85.2038	-0.05222645209066585
85.3032	-0.051983151982859986
85.4026	-0.05174127096871305
85.502	-0.051500799098222055
85.6014	-0.05126172650272929
85.7008	-0.05102404339416408
85.8002	-0.0507877400642895
85.8996	-0.05055280688395953
85.999	-0.05031923430238216
86.0984	-0.05008701284639151
86.1978	-0.04985613311972661
86.2972	-0.04962658580231797
86.3966	-0.04939836164958239
86.496	-0.04917145149172365
86.5954	-0.04894584623304156
86.6948	-0.048721536851248394
86.7942	-0.04849851439679146
86.8936	-0.048276769992182764
86.993	-0.048056294831337144
87.0924	-0.04783708017891464
87.1918	-0.0476191173696728
87.2912	-0.04740239780782271
87.3906	-0.047186912966393754
87.49	-0.04697265438660361
87.5894	-0.046759613677235856
87.6888	-0.046547782514022557
87.7882	-0.046337152639034866
87.8876	-0.04612771586007816
87.987	-0.045919464050095116
88.0864	-0.045712389146573364
88.1858	-0.04550648315095987
88.2852	-0.045301738128081526
88.3846	-0.04509814620557122
88.484	-0.04489569957329978
88.5834	-0.0446943904828139
88.6828	-0.0444942112467799
88.7822	-0.04429515423843258
88.8816	-0.04409721189103011
88.981	-0.04390037669731462
89.0804	-0.0437046412089771
89.1798	-0.04350999803612988
89.2792	-0.04331643984678175
89.3786	-0.04312395936632075
89.478	-0.042932549377000515
89.5774	-0.04274220271743255
89.6768	-0.04255291228208387
89.7762	-0.04236467102077868
89.8756	-0.04217747193820611
89.975	-0.04199130809343219
90.0744	-0.04180617259941668
90.1738	-0.04162205862253575
90.2732	-0.041438959382107704
90.3726	-0.04125686814992504
90.472	-0.0410757782497905
90.5714	-0.04089568305705699
90.6708	-0.04071657599817389
90.7702	-0.040538450550235756
90.8696	-0.04036130024053745
90.969	-0.04018511864613212
91.0684	-0.04000989939339422
91.1678	-0.03983563615758726
91.2672	-0.03966232266243486
91.3666	-0.03948995267969694
91.466	-0.03931852002874945
91.5654	-0.039148018576168224
91.6648	-0.03897844223531782
91.7642	-0.038809784965943325
91.8636	-0.03864204077376636
91.963	-0.03847520371008584
92.0624	-0.038309267871381496
92.1618	-0.038144227398922176
92.2612	-0.03798007647837732
92.3606	-0.0378168093394331
92.46	-0.03765442025541098
92.5594	-0.03749290354289097
92.6588	-0.037332253561338756
92.7582	-0.03717246471273536
92.8576	-0.0370135314412115
92.957	-0.03685544823268462
93.0564	-0.03669820961449997
93.1558	-0.03654181015507517
93.2552	-0.03638624446354789
93.3546	-0.036231507189427054
93.454	-0.03607759302224754
93.5534	-0.03592449669122772
93.6528	-0.03577221296493165
93.7522	-0.035620736650932
93.8516	-0.03547006259547929
93.951	-0.03532018568317145
94.0504	-0.03517110083662867
94.1498	-0.035022803016170466
94.2492	-0.034875287219495066
94.3486	-0.03472854848136384
94.448	-0.034582581873286576
94.5474	-0.03443738250321165
94.6468	-0.034292945515217284
94.7462	-0.0341492660892073
94.8456	-0.034006339440609136
94.945	-0.033864160820074506
95.0444	-0.03372272551318326
95.1438	-0.03358202884015
95.2432	-0.033442066155533
95.3426	-0.03330283284794686
95.442	-0.0331643243397767
95.5414	-0.03302653608689601
95.6408	-0.03288946357838625
95.7402	-0.032753102336260505
95.8396	-0.03261744791518775
95.939	-0.03248249590222142
96.0384	-0.032348241916529914
96.1378	-0.032214681609129193
96.2372	-0.032081810662618455
96.3366	-0.031949624790918216
96.436	-0.03181811973901043
96.5354	-0.031687291282681766
96.6348	-0.03155713522826835
96.7342	-0.03142764741240368
96.8336	-0.03129882370176803
96.933	-0.031170659992841708
97.0324	-0.03104315221165852
97.1318	-0.03091629631356337
97.2312	-0.03079008828297069
97.3306	-0.030664524133126425
97.43	-0.030539599905871125
97.5294	-0.030415311671405508
97.6288	-0.030291655528058622
97.7282	-0.030168627602057865
97.8276	-0.030046224047300805
97.927	-0.029924441045129244
98.0264	-0.02980327480410605
98.1258	-0.02968272155979331
98.2252	-0.029562777574532042
98.3246	-0.029443439137225448
98.424	-0.029324702563122546
98.5234	-0.029206564193605084
98.6228	-0.0290890203959752
98.7222	-0.02897206756324614
98.8216	-0.02885570211393404
98.921	-0.02873992049185204
99.0204	-0.028624719165906243
99.1198	-0.028510094629893012
99.2192	-0.028396043402299176
99.3186	-0.02828256202610286
99.418	-0.02816964706857673
99.5174	-0.02805729512109344
99.6168	-0.027945502798931415
99.7162	-0.027834266741084263
99.8156	-0.027723583610070233
99.915	-0.02761345009174438
100.0144	-0.027503862895136438
100.1138	-0.027394818757661806
100.2132	-0.027286314451658973
100.3126	-0.027178346773497165
100.412	-0.027070912541702952
100.5114	-0.026964008596785913
100.6108	-0.02685763180106432
100.7102	-0.026751779038494287
100.8096	-0.026646447214498575
100.909	-0.026541633255798315
101.0084	-0.026437334110245448
101.1078	-0.026333546746656666
101.2072	-0.026230268154649312
101.3066	-0.02612749534447848
101.406	-0.026025225346874886
101.5054	-0.02592345521288553
101.6048	-0.025822182013714463
101.7042	-0.025721402840565757
101.8036	-0.02562111480448744
101.903	-0.025521315036217122
102.0024	-0.025422000686028463
102.1018	-0.02532316892357962
102.2012	-0.025224816937762642
102.3006	-0.025126941936554015
102.4	-0.025029541146867024
102.4994	-0.024932611814405106
102.5988	-0.024836151203516166
102.6982	-0.024740156597048923
102.7976	-0.024644625296209654
102.897	-0.02454955462042104
102.9964	-0.02445494190718122
103.0958	-0.02436078451192529
103.1952	-0.024267079807886668
103.2946	-0.02417382518596084
103.394	-0.024081018054569678
103.4934	-0.02398865583952672
103.5928	-0.023896735983904297
103.6922	-0.023805255947901244
103.7916	-0.023714213208711934
103.891	-0.02362360526039652
103.9904	-0.023533429613752103
104.0898	-0.023443683796184934
104.1892	-0.023354365351584486
104.2886	-0.02326547184019719
104.388	-0.0231770008385028
104.4874	-0.023088949939090574
104.5868	-0.02300131675053726
104.6862	-0.02291409889728575
104.7856	-0.02282729401952499
104.885	-0.022740899773070814
104.9844	-0.02265491382924776
105.0838	-0.02256933387477182
105.1832	-0.02248415761163457
105.2826	-0.022399382756987673
105.382	-0.02231500704302902
105.4814	-0.022231028216889222
105.5808	-0.022147444040519458
105.6802	-0.02206425229058028
105.7796	-0.021981450758330974
105.879	-0.021899037249520276
105.9784	-0.021817009584277975
106.0778	-0.02173536559700711
106.1772	-0.02165410313627714
106.2766	-0.021573220064718592
106.376	-0.02149271425891762
106.4754	-0.021412583609312433
106.5748	-0.021332826020089644
106.6742	-0.02125343940908237
106.7736	-0.021174421707668725
106.873	-0.021095770860670875
106.9724	-0.021017484826255716
107.0718	-0.020939561575835767
107.1712	-0.020861999093970886
107.2706	-0.020784795378271322
107.37	-0.020707948439300943
107.4694	-0.02063145630048184
107.5688	-0.020555316997998962
107.6682	-0.02047952858070669
107.7676	-0.02040408911003493
107.867	-0.020328996659896993
107.9664	-0.02025424931659739
108.0658	-0.020179845178741152
108.1652	-0.02010578235714357
108.2646	-0.020032058974740453
108.364	-0.019958673166499335
108.4634	-0.01988562307933183
108.5628	-0.019812906872005605
108.6622	-0.019740522715058446
108.7616	-0.019668468790712032
108.861	-0.019596743292786628
108.9604	-0.01952534442661686
109.0598	-0.01945427040896775
109.1592	-0.019383519467951506
109.2586	-0.01931308984294541
109.358	-0.019242979784509565
109.4574	-0.019173187554306324
109.5568	-0.019103711425019366
109.6562	-0.019034549680274265
109.7556	-0.018965700614559045
109.855	-0.018897162533146043
109.9544	-0.018828933752013676
110.0538	-0.01876101259776965
110.1532	-0.018693397407573847
110.2526	-0.018626086529062773
110.352	-0.01855907832027388
110.4514	-0.01849237114957118
110.5508	-0.018425963395570687
110.6502	-0.018359853447067108
110.7496	-0.018294039702960983
110.849	-0.01822852057218594
110.9484	-0.018163294473637213
111.0478	-0.018098359836100423
111.1472	-0.018033715098180733
111.2466	-0.017969358708232956
111.346	-0.01790528912429205
111.4454	-0.017841504814004143
111.5448	-0.017778004254557882
111.6442	-0.01771478593261704
111.7436	-0.01765184834425278
111.843	-0.017589189994877186
111.9424	-0.017526809399176817
112.0418	-0.017464705081047225
112.1412	-0.017402875573527255
112.2406	-0.017341319418735204
112.34	-0.01728003516780385
112.4394	-0.01721902138081726
112.5388	-0.017158276626747564
112.6382	-0.017097799483392212
112.7376	-0.01703758853731193
112.837	-0.016977642383769042
112.9364	-0.01691795962666619
113.0358	-0.016858538878486044
113.1352	-0.016799378760230452
113.2346	-0.016740477901361274
113.334	-0.01668183493974093
113.4334	-0.016623448521573474
113.5328	-0.016565317301346607
113.6322	-0.016507439941773266
113.7316	-0.016449815113734778
113.831	-0.016392441496223518
113.9304	-0.01633531777628656
114.0298	-0.01627844264896966
114.1292	-0.01622181481726127
114.2286	-0.016165432992037723
114.328	-0.016109295892008386
114.4274	-0.016053402243661037
114.5268	-0.015997750781208415
114.6262	-0.015942340246534178
114.7256	-0.015887169389140268
114.825	-0.015832236966094093
114.9244	-0.015777541741976046
115.0238	-0.015723082488828127
115.1232	-0.01566885798610194
115.2226	-0.015614867020608048
115.322	-0.0155611083864651
115.4214	-0.01550758088504972
115.5208	-0.015454283324946453
115.6202	-0.015401214521898361
115.7196	-0.015348373298757972
115.819	-0.015295758485438418
115.9184	-0.015243368918865229
116.0178	-0.015191203442928132
116.1172	-0.015139260908433712
116.2166	-0.0150875401730578
116.316	-0.015036040101299034
116.4154	-0.014984759564432001
116.5148	-0.014933697440461146
116.6142	-0.014882852614074949
116.7136	-0.014832223976600516
116.813	-0.014781810425958436
116.9124	-0.014731610866617974
117.0118	-0.014681624209552623
117.1112	-0.014631849372196134
117.2106	-0.014582285278398536
117.31	-0.014532930858382911
117.4094	-0.014483785048702319
117.5088	-0.014434846792196893
117.6082	-0.014386115037951236
117.7076	-0.014337588741252892
117.807	-0.014289266863549815
117.9064	-0.01424114837240953
118.0058	-0.014193232241477373
118.1052	-0.014145517450436192
118.2046	-0.014098002984965392
118.304	-0.014050687836700826
118.4034	-0.014003571003194975
118.5028	-0.013956651487877019
118.6022	-0.013909928300013804
118.7016	-0.013863400454670664
118.801	-0.013817066972672562
118.9004	-0.013770926880565826
118.9998	-0.013724979210579902
119.0992	-0.013679223000589411
119.1986	-0.01363365729407656
119.298	-0.013588281140093922
119.3974	-0.01354309359322734
119.4968	-0.013498093713559074
119.5962	-0.013453280566631403
119.6956	-0.01340865322341052
119.795	-0.013364210760250187
119.8944	-0.013319952258856686
119.9938	-0.01327587680625274
120.0932	-0.013231983494742843
120.1926	-0.013188271421878076
120.292	-0.013144739690421757
120.3914	-0.01310138740831476
120.4908	-0.013058213688641596
120.5902	-0.013015217649596527
120.6896	-0.012972398414449894
120.789	-0.012929755111514778
120.8884	-0.012887286874113911
120.9878	-0.01284499284054669
121.0872	-0.012802872154056797
121.1866	-0.012760923962799391
121.286	-0.012719147419809375
121.3854	-0.012677541682969239
121.4848	-0.012636105914977507
121.5842	-0.012594839283317102
121.6836	-0.012553740960224309
121.783	-0.012512810122657743
121.8824	-0.012472045952267589
121.9818	-0.01243144763536493
122.0812	-0.012391014362891601
122.1806	-0.012350745330390074
122.28	-0.012310639737973526
122.3794	-0.012270696790296206
122.4788	-0.012230915696523983
122.5782	-0.012191295670305108
122.6776	-0.01215183592974138
122.777	-0.012112535697358987
122.8764	-0.012073394200080299
122.9758	-0.012034410669195236
123.0752	-0.011995584340333166
123.1746	-0.011956914453434941
123.274	-0.01191840025272518
123.3734	-0.011880040986684541
123.4728	-0.011841835908022525
123.5722	-0.011803784273650196
123.6716	-0.011765885344653226
123.771	-0.011728138386265203
123.8704	-0.011690542667840911
123.9698	-0.01165309746282994
124.0692	-0.01161580204875064
124.1686	-0.01157865570716392
124.268	-0.011541657723647519
124.3674	-0.01150480738777033
124.4668	-0.01146810399306698
124.5662	-0.011431546837012457
124.6656	-0.011395135220997063
124.765	-0.011358868450301589
124.8644	-0.01132274583407239
124.9638	-0.011286766685297007
125.0632	-0.011250930320779612
125.1626	-0.011215236061116997
125.262	-0.01117968323067432
125.3614	-0.011144271157561355
125.4608	-0.011108999173608755
125.5602	-0.01107386661434462
125.6596	-0.011038872818970896
125.759	-0.011004017130340498
125.8584	-0.010969298894933997
125.9578	-0.010934717462836955
126.0572	-0.01090027218771703
126.1566	-0.010865962426801578
126.256	-0.01083178754085526
126.3554	-0.010797746894157674
126.4548	-0.010763839854481441
126.5542	-0.010730065793070242
126.6536	-0.010696424084616966
126.753	-0.010662914107242245
126.8524	-0.010629535242472914
126.9518	-0.010596286875220703
127.0512	-0.010563168393761133
127.1506	-0.010530179189712474
127.25	-0.010497318658014827
127.3494	-0.010464586196909546
127.4488	-0.010431981207918606
127.5482	-0.010399503095824126
127.6476	-0.010367151268648157
127.747	-0.01033492513763248
127.8464	-0.01030282411721874
127.9458	-0.010270847625028435
128.0452	-0.01023899508184326
128.1446	-0.010207265911585519
128.244	-0.01017565954129873
128.3434	-0.010144175401128191
128.4428	-0.010112812924301993
128.54219999999998	-0.010081571547111742
128.64159999999998	-0.010050450708893774
128.74099999999999	-0.010019449852010514
128.8404	-0.00998856842183151
128.9398	-0.009957805866715283
129.0392	-0.009927161637990511
129.1386	-0.009896635189938151
129.238	-0.009866225979773099
129.3374	-0.009835933467626208
129.4368	-0.009805757116526433
129.5362	-0.009775696392383043
129.6356	-0.009745750763967932
129.735	-0.009715919702898241
129.83440000000002	-0.009686202683618712
129.93380000000002	-0.009656599183384707
130.0332	-0.009627108682244824
130.1326	-0.009597730663023881
130.232	-0.009568464611306083
130.3314	-0.009539310015418181
130.4308	-0.00951026636641264
130.53019999999998	-0.009481333158051317
130.62959999999998	-0.009452509886788689
130.72899999999998	-0.009423796051755718
130.8284	-0.009395191154743594
130.9278	-0.009366694700187453
131.0272	-0.009338306195150404
131.1266	-0.009310025149307824
131.226	-0.009281851074931242
131.3254	-0.009253783486872783
131.4248	-0.009225821902549617
131.5242	-0.009197965841928394
131.6236	-0.009170214827509975
131.723	-0.009142568384313918
131.8224	-0.009115026039863645
131.9218	-0.009087587324171002
132.0212	-0.009060251769721648
132.1206	-0.009033018911459892
132.22	-0.009005888286774092
132.3194	-0.008978859435481983
132.4188	-0.008951931899816011
132.5182	-0.008925105224408932
132.6176	-0.00889837895627947
132.717	-0.008871752644817958
132.8164	-0.00884522584177223
132.9158	-0.00881879810123347
133.0152	-0.008792468979622277
133.1146	-0.008766238035674792
133.214	-0.008740104830428752
133.3134	-0.008714068927210047
133.4128	-0.008688129891618716
133.5122	-0.00866228729151584
133.6116	-0.008636540697009748
133.711	-0.008610889680442959
133.8104	-0.008585333816378693
133.9098	-0.0085598726815878
134.0092	-0.008534505855035762
134.1086	-0.00850923291786952
134.208	-0.008484053453404732
134.3074	-0.008458967047112806
134.4068	-0.00843397328660824
134.5062	-0.008409071761636045
134.6056	-0.008384262064059001
134.705	-0.008359543787845295
134.8044	-0.008334916529056127
134.9038	-0.00831037988583326
135.0032	-0.00828593345838696
135.1026	-0.008261576848983692
135.202	-0.008237309661934157
135.3014	-0.00821313150358115
135.4008	-0.008189041982287811
135.5002	-0.00816504070842567
135.5996	-0.008141127294362886
135.699	-0.008117301354452653
135.7984	-0.008093562505021506
135.8978	-0.008069910364357764
135.9972	-0.0080463445527002
136.0966	-0.008022864692226551
136.196	-0.007999470407042249
136.2954	-0.007976161323169199
136.3948	-0.007952937068534578
136.4942	-0.007929797272959824
136.5936	-0.007906741568149545
136.693	-0.007883769587680597
136.7924	-0.007860880966991326
136.8918	-0.007838075343370545
136.9912	-0.007815352355947002
137.0906	-0.007792711645678668
137.19	-0.007770152855342087
137.2894	-0.00774767562952197
137.3888	-0.007725279614600618
137.4882	-0.007702964458747621
137.5876	-0.007680729811909532
137.687	-0.00765857532579956
137.7864	-0.007636500653887535
137.8858	-0.007614505451389544
137.9852	-0.007592589375258168
138.0846	-0.0075707520841722135
138.184	-0.007548993238527089
138.2834	-0.007527312500424657
138.3828	-0.007505709533663608
138.4822	-0.0074841840037297444
138.5816	-0.007462735577786203
138.681	-0.007441363924663947
138.7804	-0.00742006871485214
138.8798	-0.007398849620488758
138.9792	-0.007377706315351091
139.0786	-0.007356638474846409
139.178	-0.00733564577600265
139.2774	-0.007314727897459243
139.3768	-0.007293884519457785
139.4762	-0.007273115323833081
139.5756	-0.007252419994003973
139.675	-0.0072317982149643955
139.7744	-0.007211249673274339
139.8738	-0.007190774057051045
139.9732	-0.0071703710559601515
140.0726	-0.00715004036120687
140.172	-0.007129781665527345
140.2714	-0.007109594663179889
140.3708	-0.007089479049936433
140.4702	-0.007069434523073954
140.5696	-0.0070494607813659585
140.669	-0.007029557525074144
140.7684	-0.007009724455939737
140.8678	-0.006989961277175447
140.9672	-0.006970267693456991
141.0666	-0.006950643410914975
141.166	-0.006931088137126596
141.2654	-0.006911601581107595
141.3648	-0.0068921834533040745
141.4642	-0.006872833465584676
141.5636	-0.006853551331232317
141.663	-0.006834336764936522
141.7624	-0.0068151894827853275
141.8618	-0.006796109202257647
141.9612	-0.0067770956422152995
142.0606	-0.0067581485228954555
142.16	-0.0067392675659028525
142.2594	-0.006720452494202145
142.3588	-0.006701703032110346
142.4582	-0.006683018905289403
142.5576	-0.006664399840738436
142.657	-0.006645845566786625
142.7564	-0.0066273558130854745
142.8558	-0.0066089303106017325
142.9552	-0.006590568791609958
143.0546	-0.006572270989685292
143.154	-0.006554036639696158
143.2534	-0.006535865477797255
143.3528	-0.0065177572414223065
143.4522	-0.0064997116692770175
143.5516	-0.006481728501332014
143.651	-0.006463807478815883
143.7504	-0.006445948344208226
143.8498	-0.006428150841232748
143.9492	-0.006410414714850312
144.0486	-0.006392739711252231
144.148	-0.006375125577853452
144.2474	-0.006357572063285821
144.3468	-0.006340078917391327
144.4462	-0.0063226458912155415
144.5456	-0.0063052727370009765
144.645	-0.006287959208180434
144.7444	-0.006270705059370608
144.8438	-0.006253510046365466
144.9432	-0.006236373926129937
145.0426	-0.006219296456793333
145.142	-0.006202277397643092
145.2414	-0.006185316509118434
145.3408	-0.006168413552804086
145.4402	-0.006151568291423879
145.5396	-0.00613478048883477
145.639	-0.0061180499100204335
145.7384	-0.006101376321085309
145.8378	-0.00608475948924835
145.9372	-0.006068199182837043
146.0366	-0.006051695171281369
146.136	-0.006035247225107775
146.2354	-0.006018855115933274
146.3348	-0.006002518616459468
146.4342	-0.0059862375004667194
146.5336	-0.005970011542808259
146.633	-0.005953840519404377
146.7324	-0.005937724207236708
146.8318	-0.005921662384342415
146.9312	-0.00590565482980854
147.0306	-0.005889701323766258
147.13	-0.005873801647385341
147.2294	-0.005857955582868486
147.3288	-0.005842162913445765
147.4282	-0.0058264234233691165
147.5276	-0.005810736897906747
147.627	-0.00579510312333781
147.7264	-0.005779521886946865
147.8258	-0.005763992977018512
147.9252	-0.005748516182832005
148.0246	-0.00573309129465592
148.124	-0.005717718103742886
148.2234	-0.00570239640232428
148.3228	-0.0056871259836049435
148.4222	-0.005671906641758064
148.5216	-0.005656738171919964
148.621	-0.0056416203701848775
148.7204	-0.00562655303359995
148.8198	-0.005611535960160098
148.9192	-0.005596568948802932
149.0186	-0.0055816517994037775
149.118	-0.005566784312770652
149.2174	-0.0055519662906392975
149.3168	-0.005537197535668294
149.4162	-0.005522477851434074
149.5156	-0.0055078070424261156
149.615	-0.005493184914042059
149.7144	-0.005478611272582909
149.8138	-0.00546408592524822
149.9132	-0.005449608680131356
150.0126	-0.005435179346214789
150.112	-0.005420797733365278
150.2114	-0.005406463652329369
150.3108	-0.005392176914728596
150.4102	-0.005377937333054907
150.5096	-0.005363744720666126
150.609	-0.005349598891781319
150.7084	-0.0053354996614762415
150.8078	-0.005321446845678924
150.9072	-0.005307440261165093
151.0066	-0.0052934797255537284
151.106	-0.005279565057302669
151.2054	-0.005265696075704199
151.3048	-0.005251872600880591
151.4042	-0.005238094453779884
151.5036	-0.005224361456171446
151.603	-0.005210673430641703
151.7024	-0.005197030200589891
151.8018	-0.005183431590223767
151.9012	-0.005169877424555369
152.0006	-0.005156367529396882
152.1	-0.005142901731356379
152.1994	-0.005129479857833727
152.2988	-0.00511610173701642
152.3982	-0.00510276719787549
152.4976	-0.005089476070161415
152.597	-0.005076228184400117
152.6964	-0.005063023371888826
152.7958	-0.005049861464692155
152.8952	-0.005036742295638065
152.9946	-0.0050236656983139736
153.094	-0.005010631507062693
153.1934	-0.004997639556978635
153.2928	-0.0049846896839038585
153.3922	-0.004971781724424191
153.4916	-0.004958915515865421
153.591	-0.004946090896289394
153.6904	-0.004933307704490308
153.7898	-0.004920565779990893
153.8892	-0.004907864963038563
153.9886	-0.004895205094601855
154.088	-0.004882586016366534
154.1874	-0.004870007570732036
154.2868	-0.00485746960080768
154.3862	-0.00484497195040911
154.4856	-0.004832514464054592
154.585	-0.004820096986961479
154.6844	-0.004807719365042546
154.7838	-0.004795381444902451
154.8832	-0.004783083073834216
154.9826	-0.004770824099815619
155.082	-0.0047586043715058075
155.1814	-0.00474642373824171
155.2808	-0.004734282050034608
155.3802	-0.004722179157566661
155.4796	-0.004710114912187531
155.579	-0.004698089165910942
155.6784	-0.004686101771411288
155.7778	-0.004674152582020258
155.8772	-0.004662241451723537
155.9766	-0.004650368235157382
156.076	-0.004638532787605452
156.1754	-0.004626734964995334
156.2748	-0.004614974623895439
156.3742	-0.004603251621511661
156.4736	-0.0045915658156841285
156.573	-0.004579917064884035
156.6724	-0.004568305228210396
156.7718	-0.00455673016538696
156.8712	-0.004545191736758894
156.9706	-0.004533689803289745
157.07	-0.0045222242265583025
157.1694	-0.004510794868755482
157.2688	-0.004499401592681206
157.3682	-0.004488044261741345
157.4676	-0.004476722739944699
157.567	-0.004465436891899936
157.6664	-0.004454186582812479
157.7658	-0.004442971678481658
157.8652	-0.004431792045297627
157.9646	-0.004420647550238403
158.064	-0.004409538060866951
158.1634	-0.004398463445328167
158.2628	-0.004387423572346038
158.3622	-0.0043764183112206916
158.4616	-0.004365447531825569
158.561	-0.004354511104604435
158.6604	-0.0043436089005686575
158.7598	-0.004332740791294242
158.8592	-0.004321906648919151
158.9586	-0.004311106346140338
159.058	-0.004300339756211058
159.1574	-0.0042896067529381195
159.2568	-0.004278907210678999
159.3562	-0.004268241004339201
159.4556	-0.004257608009369494
159.555	-0.004247008101763178
159.6544	-0.004236441158053445
159.7538	-0.004225907055310629
159.8532	-0.004215405671139557
159.9526	-0.004204936883676905
160.052	-0.004194500571588562
160.1514	-0.00418409661406698
160.2508	-0.004173724890828599
160.3502	-0.004163385282111223
160.4496	-0.004153077668671437
160.549	-0.004142801931782094
160.6484	-0.004132557953229673
160.7478	-0.004122345615311802
160.8472	-0.004112164800834744
160.9466	-0.004102015393110824
161.046	-0.004091897275956006
161.1454	-0.004081810333687369
161.2448	-0.004071754451120614
161.3442	-0.00406172951356768
161.4436	-0.004051735406834265
161.543	-0.004041772017217357
161.6424	-0.004031839231502894
161.7418	-0.004021936936963315
161.8412	-0.004012065021355196
161.9406	-0.00400222337291683
162.04	-0.003992411880365967
162.1394	-0.003982630432897314
162.2388	-0.003972878920180351
162.3382	-0.003963157232356915
162.4376	-0.00395346526003891
162.537	-0.0039438028943060205
162.6364	-0.0039341700267034405
162.7358	-0.003924566549239556
162.8352	-0.00391499235438372
162.9346	-0.003905447335063992
163.034	-0.003895931384664938
163.1334	-0.003886444397025349
163.2328	-0.00387698626643606
163.3322	-0.00386755688763776
163.4316	-0.0038581561558188077
163.531	-0.003848783966613034
163.6304	-0.003839440216097581
163.7298	-0.003830124800790766
163.8292	-0.0038208376176499617
163.9286	-0.0038115785640694165
164.028	-0.003802347537878199
164.1274	-0.0037931444373380217
164.2268	-0.0037839691611412183
164.3262	-0.0037748216084086037
164.4256	-0.0037657016786875022
164.525	-0.003756609271949523
164.6244	-0.0037475442885886723
164.7238	-0.0037385066294192337
164.8232	-0.003729496195673787
164.9226	-0.0037205128890011167
165.022	-0.003711556611464314
165.1214	-0.0037026272655386713
165.2208	-0.0036937247541098165
165.3202	-0.0036848489804716727
165.4196	-0.0036759998483244785
165.519	-0.003667177261772904
165.6184	-0.0036583811253240255
165.7178	-0.003649611343885526
165.8172	-0.0036408678227636145
165.9166	-0.003632150467661251
166.016	-0.003623459184676171
166.1154	-0.0036147938802990427
166.2148	-0.0036061544614115577
166.3142	-0.003597540835284597
166.4136	-0.0035889529095763126
166.513	-0.003580390592330355
166.6124	-0.0035718537919739936
166.7118	-0.003563342417316267
166.8112	-0.0035548563775462416
166.9106	-0.003546395582231114
167.01	-0.0035379599413144667
167.1094	-0.003529549365114474
167.2088	-0.0035211637643221025
167.3082	-0.0035128030499993533
167.4076	-0.0035044671335775026
167.507	-0.0034961559268553376
167.6064	-0.0034878693419974557
167.7058	-0.0034796072915324657
167.8052	-0.003471369688351314
167.9046	-0.00346315644570557
168.004	-0.003454967477205698
168.1034	-0.0034468026968193484
168.2028	-0.0034386620188697416
168.3022	-0.003430545358033892
168.4016	-0.003422452629341025
168.501	-0.0034143837481708486
168.6004	-0.003406338630251966
168.6998	-0.0033983171916601913
168.7992	-0.003390319348816894
168.8986	-0.0033823450184874526
168.998	-0.003374394117779553
169.0974	-0.0033664665641416295
169.1968	-0.00335856227536125
169.2962	-0.003350681169563539
169.3956	-0.0033428231652095704
169.495	-0.003334988181094804
169.5944	-0.003327176136347523
169.6938	-0.003319386950427274
169.7932	-0.003311620543123327
169.8926	-0.003303876834553096
169.992	-0.0032961557451606687
170.0914	-0.003288457195715222
170.1908	-0.0032807811073095198
170.2902	-0.003273127401358437
170.3896	-0.003265495999597414
170.489	-0.0032578868240810063
170.5884	-0.0032502997971813104
170.6878	-0.003242734841586618
170.7872	-0.0032351918802998574
170.8866	-0.003227670836637146
170.986	-0.003220171634226296
171.0854	-0.0032126941970054977
171.1848	-0.003205238449221714
171.2842	-0.0031978043154293682
171.3836	-0.003190391720488857
171.483	-0.0031830005895651645
171.5824	-0.003175630848126434
171.6818	-0.0031682824219425704
171.7812	-0.003160955237083857
171.8806	-0.003153649219919528
171.98	-0.0031463642971164595
172.0794	-0.003139100395637707
172.1788	-0.003131857442741212
172.2782	-0.0031246353659784
172.3776	-0.0031174340931928554
172.477	-0.0031102535525189498
172.5764	-0.0031030936723805296
172.6758	-0.0030959543814895424
172.7752	-0.003088835608844773
172.8746	-0.003081737283730473
172.974	-0.003074659335715078
173.0734	-0.0030676016946499032
173.1728	-0.0030605642906678145
173.2722	-0.0030535470541819677
173.3716	-0.003046549915884544
173.471	-0.0030395728067454018
173.5704	-0.003032615658010891
173.6698	-0.003025678401202505
173.7692	-0.003018760968115707
173.8686	-0.003011863290818615
173.968	-0.0030049853016507633
174.0674	-0.002998126933221901
174.1668	-0.0029912881184107226
174.2662	-0.0029844687903636765
174.3656	-0.0029776688824936937
174.465	-0.002970888328479028
174.5644	-0.0029641270622620145
174.6638	-0.002957385018047898
174.7632	-0.0029506621303035884
174.8626	-0.0029439583337565376
174.962	-0.002937273563393495
175.0614	-0.0029306077544593674
175.1608	-0.0029239608424560457
175.2602	-0.002917332763141231
175.3596	-0.0029107234525272687
175.459	-0.002904132846880012
175.5584	-0.00289756088271767
175.6578	-0.0028910074968096556
175.7572	-0.0028844726261754773
175.8566	-0.0028779562080835535
175.956	-0.0028714581800501696
176.0554	-0.0028649784798382883
176.1548	-0.00285851704545647
176.2542	-0.002852073815157764
176.3536	-0.0028456487274386125
176.453	-0.002839241721037712
176.5524	-0.002832852734934997
176.6518	-0.0028264817083505102
176.7512	-0.0028201285807432923
176.8506	-0.002813793291810388
176.95	-0.0028074757814857054
177.0494	-0.0028011759899389975
177.1488	-0.002794893857574786
177.2482	-0.0027886293250313104
177.3476	-0.0027823823331794835
177.447	-0.002776152823121834
177.5464	-0.002769940736191514
177.6458	-0.0027637460139512196
177.7452	-0.0027575685981921926
177.8446	-0.002751408430933173
177.944	-0.002745265454419431
178.0434	-0.002739139611121705
178.1428	-0.002733030843735222
178.2422	-0.0027269390951786977
178.3416	-0.0027208643085933357
178.441	-0.0027148064273418257
178.5404	-0.0027087653950073924
178.6398	-0.0027027411553927744
178.7392	-0.002696733652519266
178.8386	-0.002690742830625755
178.938	-0.002684768634167751
179.0374	-0.002678811007816412
179.1368	-0.002672869896457597
179.2362	-0.002666945245190916
179.3356	-0.00266103699932879
179.435	-0.002655145104395493
179.5344	-0.002649269506126234
179.6338	-0.002643410150466202
179.7332	-0.0026375669835696407
179.8326	-0.0026317399517989458
179.932	-0.002625929001723741
180.0314	-0.0026201340801199264
180.1308	-0.0026143551339688283
180.2302	-0.00260859211045624
180.3296	-0.002602844956971563
180.429	-0.0025971136211068806
180.5284	-0.0025913980506560843
180.6278	-0.0025856981936139634
180.7272	-0.00258001399817536
180.8266	-0.002574345412734246
180.926	-0.002568692385882892
181.0254	-0.0025630548664109564
181.1248	-0.0025574328033046477
181.2242	-0.0025518261457458495
181.3236	-0.0025462348431112823
181.423	-0.00254065884497162
181.5224	-0.0025350981010906497
181.6218	-0.0025295525614244564
181.7212	-0.0025240221761205343
181.8206	-0.002518506895517008
181.92	-0.002513006670141738
182.0194	-0.0025075214507115457
182.1188	-0.0025020511881313407
182.2182	-0.0024965958334933537
182.3176	-0.0024911553380762715
182.417	-0.0024857296533444474
182.5164	-0.002480318730947109
182.6158	-0.002474922522717531
182.7152	-0.0024695409806722206
182.8146	-0.002464174057010168
182.914	-0.0024588217041120086
183.0134	-0.0024534838745392585
183.1128	-0.00244816052103354
183.2122	-0.0024428515965157476
183.3116	-0.002437557054085345
183.411	-0.0024322768470195497
183.5104	-0.00242701092877254
183.6098	-0.00242175925297475
183.7092	-0.00241652177343207
183.8086	-0.0024112984441250775
183.908	-0.0024060892192083122
184.0074	-0.002400894053009506
184.1068	-0.0023957129000288387
184.2062	-0.0023905457149382002
184.3056	-0.0023853924525804623
184.405	-0.002380253067968701
184.5044	-0.002375127516285499
184.6038	-0.002370015752882208
184.7032	-0.0023649177332782188
184.8026	-0.0023598334131602495
184.902	-0.0023547627483816113
185.0014	-0.002349705694961489
185.1008	-0.0023446622090842525
185.2002	-0.002339632247098743
185.2996	-0.002334615765517563
185.399	-0.0023296127210163356
185.4984	-0.0023246230704330934
185.5978	-0.0023196467707674922
185.6972	-0.0023146837791801823
185.7966	-0.0023097340529920993
185.896	-0.002304797549683766
185.9954	-0.0022998742268946284
186.0948	-0.002294964042422365
186.1942	-0.00229006695422223
186.2936	-0.002285182920406367
186.393	-0.0022803118992431363
186.4924	-0.0022754538491564506
186.5918	-0.0022706087287251374
186.6912	-0.002265776496682241
186.7906	-0.0022609571119144045
186.89	-0.00225615053346117
186.9894	-0.002251356720514387
187.0888	-0.0022465756324175157
187.1882	-0.002241807228665016
187.2876	-0.0022370514689016895
187.387	-0.0022323083129220443
187.4864	-0.0022275777206696734
187.5858	-0.0022228596522365974
187.6852	-0.0022181540678626647
187.7846	-0.0022134609279349147
187.884	-0.002208780192986947
187.9834	-0.002204111823698314
188.0828	-0.0021994557808938946
188.1822	-0.0021948120255432906
188.2816	-0.00219018051876021
188.381	-0.002185561221801856
188.4804	-0.0021809540960683383
188.5798	-0.002176359103102053
188.6792	-0.002171776204587076
188.7786	-0.0021672053623486023
188.878	-0.0021626465383523265
188.9774	-0.002158099694703837
189.0768	-0.002153564793648075
189.1762	-0.0021490417975687033
189.2756	-0.002144530668987548
189.375	-0.00214003137056401
189.4744	-0.0021355438650944953
189.5738	-0.0021310681155118447
189.6732	-0.002126604084884741
189.7726	-0.0021221517364171565
189.872	-0.0021177110334477836
189.9714	-0.002113281939449493
190.0708	-0.0021088644180287195
190.1702	-0.0021044584329249463
190.2696	-0.00210006394801016
190.369	-0.0020956809272882544
190.4684	-0.0020913093348945127
190.5678	-0.002086949135095048
190.6672	-0.0020826002922862625
190.7666	-0.0020782627709943014
190.866	-0.002073936535874517
190.9654	-0.002069621551710919
191.0648	-0.0020653177834156536
191.1642	-0.0020610251960284766
191.2636	-0.002056743754716197
191.363	-0.0020524734247721753
191.4624	-0.0020482141716157854
191.5618	-0.0020439659607918927
191.6612	-0.002039728757970347
191.7606	-0.0020355025289454376
191.86	-0.0020312872396354162
191.9594	-0.0020270828560819344
192.0588	-0.0020228893444495786
192.1582	-0.0020187066710253446
192.2576	-0.0020145348022181236
192.357	-0.0020103737045582123
192.4564	-0.0020062233446968055
192.5558	-0.002002083689405494
192.6552	-0.001997954705575766
192.7546	-0.001993836360218539
192.854	-0.0019897286204636194
192.9534	-0.0019856314535592694
193.0528	-0.0019815448268716614
193.1522	-0.0019774687078844434
193.2516	-0.0019734030641982395
193.351	-0.001969347863530145
193.4504	-0.0019653030737132823
193.5498	-0.001961268662696306
193.6492	-0.0019572445985429282
193.7486	-0.001953230849431466
193.848	-0.001949227383654337
193.9474	-0.001945234169617639
194.0468	-0.0019412511758406291
194.1462	-0.0019372783709553044
194.2456	-0.001933315723705939
194.345	-0.0019293632029485869
194.4444	-0.001925420777650657
194.5438	-0.0019214884168904593
194.6432	-0.001917566089856739
194.7426	-0.0019136537658482446
194.842	-0.0019097514142732515
194.9414	-0.0019058590046491283
195.0408	-0.0019019765066019016
195.1402	-0.0018981038898658077
195.2396	-0.0018942411242828523
195.339	-0.0018903881798023631
195.4384	-0.001886545026480569
195.5378	-0.001882711634480149
195.6372	-0.0018788879740698143
195.7366	-0.0018750740156238863
195.836	-0.0018712697296218261
195.9354	-0.001867475086647864
196.0348	-0.0018636900573905306
196.1342	-0.001859914612642254
196.2336	-0.0018561487232989368
196.333	-0.0018523923603595452
196.4324	-0.0018486454949256674
196.5318	-0.0018449080982011307
196.6312	-0.0018411801414915632
196.7306	-0.0018374615962040025
196.83	-0.0018337524338464634
196.9294	-0.0018300526260275575
197.0288	-0.0018263621444560478
197.1282	-0.0018226809609404964
197.2276	-0.001819009047388829
197.327	-0.0018153463758079462
197.4264	-0.0018116929183033081
197.5258	-0.001808048647078568
197.6252	-0.0018044135344351462
197.7246	-0.0018007875527718568
197.824	-0.0017971706745845226
197.9234	-0.0017935628724655539
198.0228	-0.0017899641191035955
198.1222	-0.001786374387283131
198.2216	-0.001782793649884077
198.321	-0.0017792218798814386
198.4204	-0.0017756590503448931
198.5198	-0.0017721051344384308
198.6192	-0.0017685601054199852
198.7186	-0.0017650239366410266
198.818	-0.001761496601546221
198.9174	-0.001757978073673037
199.0168	-0.001754468326651386
199.1162	-0.001750967334203243
199.2156	-0.0017474750701422998
199.315	-0.0017439915083735723
199.4144	-0.0017405166228930602
199.5138	-0.0017370503877873619
199.6132	-0.0017335927772333445
199.7126	-0.001730143765497755
199.812	-0.0017267033269368704
199.9114	-0.0017232714359961625
200.0108	-0.001719848067209909
200.1102	-0.0017164331951994743
200.2096	-0.0017130267946708715
200.309	-0.001709628840417385
200.4084	-0.0017062393073197528
200.5078	-0.0017028581703458486
200.6072	-0.0016994854045502862
200.7066	-0.0016961209850741151
200.806	-0.0016927648871444799
200.9054	-0.001689417086074249
201.0048	-0.0016860775572617053
201.1042	-0.0016827462761901913
201.2036	-0.0016794232184277878
201.303	-0.0016761083596269605
201.4024	-0.0016728016755242475
201.5018	-0.0016695031419399087
201.6012	-0.0016662127347776086
201.7006	-0.001662930430024096
201.8	-0.0016596562037488338
201.8994	-0.001656390032103742
201.9988	-0.0016531318913228107
202.0982	-0.001649881757721805
202.1976	-0.001646639607697947
202.297	-0.0016434054177295939
202.3964	-0.0016401791643758934
202.4958	-0.0016369608242765162
202.5952	-0.001633750374151297
202.6946	-0.0016305477907999398
202.794	-0.0016273530511017014
202.8934	-0.0016241661320150667
202.9928	-0.0016209870105774711
203.0922	-0.0016178156639049574
203.1916	-0.001614652069191888
203.291	-0.0016114962037106293
203.3904	-0.0016083480448112549
203.4898	-0.001605207569921237
203.5892	-0.0016020747565451418
203.6886	-0.0015989495822643267
203.788	-0.0015958320247366677
203.8874	-0.0015927220616962137
203.9868	-0.0015896196709529386
204.0862	-0.0015865248303924037
204.1856	-0.0015834375179754835
204.285	-0.0015803577117380959
204.3844	-0.0015772853897908562
204.4838	-0.0015742205303188282
204.5832	-0.0015711631115812317
204.6826	-0.0015681131119111445
204.782	-0.001565070509715199
204.8814	-0.001562035283473346
204.9808	-0.0015590074117385047
205.0802	-0.0015559868731363459
205.1796	-0.001552973646364968
205.279	-0.0015499677101946314
205.3784	-0.0015469690434674612
205.4778	-0.001543977625097202
205.5772	-0.0015409934340689276
205.6766	-0.001538016449438736
205.776	-0.0015350466503335207
205.8754	-0.001532084015950674
205.9748	-0.0015291285255578035
206.0742	-0.0015261801584924998
206.1736	-0.0015232388941620227
206.273	-0.0015203047120430592
206.3724	-0.0015173775916814518
206.4718	-0.001514457512691934
206.5712	-0.0015115444547578421
206.6706	-0.001508638397630895
206.77	-0.0015057393211308856
206.8694	-0.0015028472051454634
206.9688	-0.0014999620296298366
207.0682	-0.0014970837746065195
207.1676	-0.0014942124201651043
207.267	-0.0014913479464619616
207.3664	-0.0014884903337200215
207.4658	-0.0014856395622284842
207.5652	-0.0014827956123426033
207.6646	-0.0014799584644833983
207.764	-0.0014771280991374327
207.8634	-0.0014743044968565237
207.9628	-0.0014714876382575508
208.0622	-0.0014686775040221446
208.1616	-0.001465874074896498
208.261	-0.0014630773316910662
208.3604	-0.001460287255280368
208.4598	-0.0014575038266027034
208.5592	-0.0014547270266599395
208.6586	-0.0014519568365172475
208.758	-0.0014491932373028782
208.8574	-0.0014464362102079153
208.9568	-0.001443685736486026
209.0562	-0.0014409417974532428
209.1556	-0.001438204374487707
209.255	-0.0014354734490294523
209.3544	-0.001432749002580157
209.4538	-0.0014300310167029132
209.5532	-0.0014273194730219819
209.6526	-0.001424614353222587
209.752	-0.0014219156390506736
209.8514	-0.0014192233123126612
209.9508	-0.0014165373548752304
210.0502	-0.001413857748665101
210.1496	-0.0014111844756687897
210.249	-0.001408517517932394
210.3484	-0.0014058568575613666
210.4478	-0.0014032024767202834
210.5472	-0.001400554357632627
210.6466	-0.001397912482580561
210.746	-0.0013952768339047222
210.8454	-0.0013926473940039767
210.9448	-0.0013900241453352127
211.0442	-0.0013874070704131367
211.1436	-0.00138479615181002
211.243	-0.0013821913721555207
211.3424	-0.0013795927141364397
211.4418	-0.0013770001604965203
211.5412	-0.0013744136940362348
211.6406	-0.0013718332976125627
211.74	-0.0013692589541387822
211.8394	-0.0013666906465842697
211.9388	-0.0013641283579742649
212.0382	-0.0013615720713896857
212.1376	-0.001359021769966908
212.237	-0.001356477436897567
212.3364	-0.0013539390554283296
212.4358	-0.0013514066088607158
212.5352	-0.0013488800805508733
212.6346	-0.0013463594539093828
212.734	-0.0013438447124010532
212.8334	-0.0013413358395447132
212.9328	-0.001338832818913024
213.0322	-0.0013363356341322614
213.1316	-0.0013338442688821213
213.231	-0.0013313587068955303
213.3304	-0.0013288789319584452
213.4298	-0.0013264049279096274
213.5292	-0.0013239366786404944
213.6286	-0.0013214741680948857
213.728	-0.0013190173802688828
213.8274	-0.0013165662992106158
213.9268	-0.0013141209090200689
214.0262	-0.001311681193848878
214.1256	-0.0013092471379001595
214.225	-0.0013068187254282914
214.3244	-0.0013043959407387595
214.4238	-0.001301978768187927
214.5232	-0.0012995671921828792
214.6226	-0.0012971611971812217
214.722	-0.001294760767690893
214.8214	-0.001292365888269978
214.9208	-0.0012899765435265248
215.0202	-0.0012875927181183657
215.1196	-0.001285214396752921
215.219	-0.001282841564187025
215.3184	-0.0012804742052267418
215.4178	-0.0012781123047271774
215.5172	-0.0012757558475923118
215.6166	-0.0012734048187748054
215.716	-0.0012710592032758308
215.8154	-0.0012687189861448843
215.9148	-0.0012663841524796114
216.0142	-0.0012640546874256426
216.1136	-0.0012617305761763902
216.213	-0.0012594118039728904
216.3124	-0.0012570983561036332
216.4118	-0.0012547902179043807
216.5112	-0.001252487374757983
216.6106	-0.0012501898120942244
216.71	-0.0012478975153896422
216.8094	-0.0012456104701673517
216.9088	-0.0012433286619968835
217.0082	-0.0012410520764940048
217.1076	-0.0012387806993205649
217.207	-0.0012365145161843058
217.3064	-0.0012342535128387134
217.4058	-0.0012319976750828389
217.5052	-0.0012297469887611327
217.6046	-0.0012275014397632835
217.704	-0.0012252610140240589
217.8034	-0.0012230256975231189
217.9028	-0.0012207954762848783
218.0022	-0.0012185703363783232
218.1016	-0.0012163502639168668
218.201	-0.001214135245058166
218.3004	-0.0012119252660039823
218.3998	-0.0012097203130000107
218.4992	-0.00120752037233571
218.5986	-0.0012053254303441598
218.698	-0.0012031354734019098
218.7974	-0.0012009504879287797
218.8968	-0.0011987704603877603
218.9962	-0.0011965953772848086
219.0956	-0.001194425225168717
219.195	-0.001192259990630952
219.2944	-0.001190099660305495
219.3938	-0.0011879442208687
219.4932	-0.0011857936590391207
219.5926	-0.001183647961577385
219.692	-0.0011815071152860154
219.7914	-0.0011793711070092932
219.8908	-0.0011772399236331104
219.9902	-0.001175113552084803
220.0896	-0.0011729919793330163
220.189	-0.001170875192387548
220.2884	-0.0011687631782992059
220.3878	-0.001166655924159655
220.4872	-0.0011645534171012776
220.5866	-0.001162455644297012
220.686	-0.0011603625929602136
220.7854	-0.001158274250344523
220.8848	-0.001156190603743701
220.9842	-0.0011541116404914977
221.0836	-0.0011520373479614935
221.183	-0.0011499677135669761
221.2824	-0.0011479027247607851
221.3818	-0.0011458423690351705
221.4812	-0.001143786633921657
221.5806	-0.0011417355069908972
221.68	-0.001139688975852533
221.7794	-0.0011376470281550574
221.8788	-0.0011356096515856807
221.9782	-0.0011335768338701737
222.0776	-0.0011315485627727538
222.177	-0.001129524826095923
222.2764	-0.0011275056116803596
222.3758	-0.0011254909074047488
222.4752	-0.0011234807011856775
222.5746	-0.0011214749809774775
222.674	-0.001119473734772096
222.7734	-0.0011174769505989742
222.8728	-0.0011154846165248981
222.9722	-0.0011134967206538624
223.0716	-0.0011115132511269605
223.171	-0.0011095341961222293
223.2704	-0.001107559543854527
223.3698	-0.0011055892825754061
223.4692	-0.0011036234005729702
223.5686	-0.001101661886171762
223.668	-0.001099704727732614
223.7674	-0.001097751913652539
223.8668	-0.0010958034323645873
223.9662	-0.0010938592723377227
224.0656	-0.0010919194220766998
224.165	-0.0010899838701219316
224.2644	-0.0010880526050493647
224.3638	-0.001086125615470352
224.4632	-0.0010842028900315307
224.5626	-0.0010822844174147043
224.662	-0.0010803701863366952
224.7614	-0.0010784601855492423
224.8608	-0.0010765544038388731
224.9602	-0.0010746528300267747
225.0596	-0.0010727554529686763
225.159	-0.0010708622615547237
225.2584	-0.001068973244709366
225.3578	-0.0010670883913912253
225.4572	-0.001065207690592978
225.5566	-0.0010633311313412402
225.656	-0.0010614587026964402
225.7554	-0.001059590393752712
225.8548	-0.001057726193637757
225.9542	-0.0010558660915127513
226.0536	-0.0010540100765722004
226.153	-0.0010521581380438425
226.2524	-0.0010503102651885263
226.3518	-0.0010484664473000942
226.4512	-0.0010466266737052569
226.5506	-0.0010447909337635004
226.65	-0.0010429592168669489
226.7494	-0.001041131512440264
226.8488	-0.0010393078099405204
226.9482	-0.0010374880988570998
227.0476	-0.0010356723687115843
227.147	-0.0010338606090576168
227.2464	-0.0010320528094808288
227.3458	-0.0010302489595986934
227.4452	-0.0010284490490604311
227.5446	-0.0010266530675469003
227.644	-0.0010248610047704746
227.7434	-0.0010230728504749466
227.8428	-0.0010212885944354134
227.9422	-0.0010195082264581531
228.0416	-0.0010177317363805453
228.141	-0.001015959114070943
228.2404	-0.0010141903494285585
228.3398	-0.0010124254323833754
228.4392	-0.0010106643528960345
228.5386	-0.0010089071009577143
228.638	-0.0010071536665900473
228.7374	-0.001005404039844988
228.8368	-0.0010036582108047332
228.9362	-0.0010019161695816064
229.0356	-0.001000177906317943
229.135	-0.0009984434111860066
229.2344	-0.0009967126743878638
229.3338	-0.0009949856861552944
229.4332	-0.00099326243674969
229.5326	-0.0009915429164619489
229.632	-0.000989827115612362
229.7314	-0.000988115024550527
229.8308	-0.000986406633655246
229.9302	-0.0009847019333344045
230.0296	-0.0009830009140249084
230.129	-0.0009813035661925414
230.2284	-0.0009796098803318979
230.3278	-0.0009779198469662665
230.4272	-0.000976233456647532
230.5266	-0.0009745506999560869
230.626	-0.0009728715675007231
230.7254	-0.0009711960499185461
230.8248	-0.0009695241378748515
230.9242	-0.0009678558220630663
231.0236	-0.0009661910932046127
231.123	-0.0009645299420488472
231.2224	-0.0009628723593729335
231.3218	-0.0009612183359817703
231.4212	-0.0009595678627078878
231.5206	-0.0009579209304113467
231.62	-0.000956277529979652
231.7194	-0.000954637652327654
231.8188	-0.0009530012883974641
231.9182	-0.0009513684291583424
232.0176	-0.0009497390656066255
232.117	-0.0009481131887656237
232.2164	-0.0009464907896855244
232.3158	-0.000944871859443309
232.4152	-0.0009432563891426563
232.5146	-0.0009416443699138522
232.614	-0.000940035792913705
232.7134	-0.0009384306493254362
232.8128	-0.0009368289303586181
232.9122	-0.0009352306272490538
233.0116	-0.0009336357312587182
233.111	-0.0009320442336756388
233.2104	-0.0009304561258138322
233.3098	-0.0009288713990132001
233.4092	-0.0009272900446394469
233.5086	-0.0009257120540839872
233.608	-0.0009241374187638716
233.7074	-0.0009225661301216789
233.8068	-0.0009209981796254456
233.9062	-0.0009194335587685747
234.0056	-0.0009178722590697499
234.105	-0.0009163142720728407
234.2044	-0.000914759589346839
234.3038	-0.0009132082024857439
234.4032	-0.0009116601031085099
234.5026	-0.0009101152828589312
234.602	-0.0009085737334055778
234.7014	-0.000907035446441706
234.8008	-0.0009055004136851763
234.9002	-0.0009039686268783609
234.9996	-0.0009024400777880757
235.099	-0.000900914758205487
235.1984	-0.0008993926599460291
235.2978	-0.0008978737748493336
235.3972	-0.0008963580947791317
235.4966	-0.0008948456116231844
235.596	-0.0008933363172931989
235.6954	-0.0008918302037247453
235.7948	-0.0008903272628771779
235.8942	-0.000888827486733555
235.9936	-0.0008873308673005563
236.093	-0.000885837396608414
236.1924	-0.0008843470667108111
236.2918	-0.0008828598696848345
236.3912	-0.0008813757976308671
236.4906	-0.0008798948426725241
236.59	-0.0008784169969565745
236.6894	-0.0008769422526528559
236.7888	-0.0008754706019542041
236.8882	-0.0008740020370763767
236.9876	-0.0008725365502579713
237.087	-0.0008710741337603511
237.1864	-0.0008696147798675681
237.2858	-0.0008681584808862897
237.3852	-0.0008667052291457171
237.4846	-0.0008652550169975174
237.584	-0.0008638078368157446
237.6834	-0.0008623636809967616
237.7828	-0.0008609225419591709
237.8822	-0.0008594844121437419
237.9816	-0.0008580492840133231
238.081	-0.0008566171500527915
238.1804	-0.0008551880027689555
238.2798	-0.0008537618346904978
238.3792	-0.0008523386383678998
238.4786	-0.0008509184063733529
238.578	-0.0008495011313007192
238.6774	-0.0008480868057654256
238.7768	-0.0008466754224044079
238.8762	-0.0008452669738760425
238.9756	-0.0008438614528600648
239.075	-0.0008424588520575076
239.1744	-0.0008410591641906198
239.2738	-0.000839662382002811
239.3732	-0.0008382684982585654
239.4726	-0.0008368775057433824
239.572	-0.0008354893972637033
239.6714	-0.0008341041656468378
239.7708	-0.0008327218037409074
239.8702	-0.000831342304414759
239.9696	-0.0008299656605579111
240.069	-0.0008285918650804776
240.1684	-0.0008272209109131003
240.2678	-0.0008258527910068869
240.3672	-0.00082448749833333
240.4666	-0.0008231250258842626
240.566	-0.0008217653666717615
240.6654	-0.0008204085137281053
240.7648	-0.000819054460105695
240.8642	-0.0008177031988769903
240.9636	-0.0008163547231344459
241.063	-0.0008150090259904421
241.1624	-0.0008136661005772202
241.2618	-0.000812325940046817
241.3612	-0.0008109885375710024
241.4606	-0.0008096538863412121
241.56	-0.0008083219795684785
241.6594	-0.0008069928104833744
241.7588	-0.0008056663723359475
241.8582	-0.0008043426583956465
241.9576	-0.000803021661951274
242.057	-0.0008017033763109051
242.1564	-0.0008003877948018375
242.2558	-0.0007990749107705215
242.3552	-0.0007977647175825031
242.4546	-0.0007964572086223548
242.554	-0.0007951523772936155
242.6534	-0.0007938502170187307
242.7528	-0.0007925507212389896
242.8522	-0.0007912538834144594
242.9516	-0.0007899596970239302
243.051	-0.0007886681555648543
243.1504	-0.0007873792525532701
243.2498	-0.0007860929815237655
243.3492	-0.0007848093360294008
243.4486	-0.0007835283096416481
243.548	-0.0007822498959503402
243.6474	-0.0007809740885636058
243.7468	-0.0007797008811078057
243.8462	-0.0007784302672274843
243.9456	-0.0007771622405853014
244.045	-0.0007758967948619745
244.1444	-0.0007746339237562156
244.2438	-0.0007733736209846904
244.3432	-0.0007721158802819381
244.4426	-0.0007708606954003293
244.542	-0.0007696080601099937
244.6414	-0.000768357968198778
244.7408	-0.0007671104134721768
244.8402	-0.0007658653897532815
244.9396	-0.0007646228908827176
245.039	-0.0007633829107185925
245.1384	-0.0007621454431364406
245.2378	-0.0007609104820291597
245.3372	-0.0007596780213069569
245.4366	-0.0007584480548973013
245.536	-0.0007572205767448544
245.6354	-0.0007559955808114282
245.7348	-0.0007547730610759166
245.8342	-0.0007535530115342472
245.9336	-0.0007523354261993269
246.033	-0.0007511202991009893
246.1324	-0.0007499076242859268
246.2318	-0.0007486973958176538
246.3312	-0.0007474896077764435
246.4306	-0.0007462842542592705
246.53	-0.000745081329379766
246.6294	-0.0007438808272681529
246.7288	-0.0007426827420712081
246.8282	-0.0007414870679521878
246.9276	-0.0007402937990907999
247.027	-0.0007391029296831261
247.1264	-0.000737914453941585
247.2258	-0.0007367283660948786
247.3252	-0.0007355446603879318
247.4246	-0.0007343633310818475
247.524	-0.000733184372453853
247.6234	-0.000732007778797248
247.7228	-0.0007308335444213456
247.8222	-0.0007296616636514384
247.9216	-0.0007284921308287327
248.021	-0.000727324940310297
248.1204	-0.0007261600864690243
248.2198	-0.0007249975636935677
248.3192	-0.0007238373663882916
248.4186	-0.0007226794889732352
248.518	-0.0007215239258840427
248.6174	-0.000720370671571928
248.7168	-0.0007192197205036219
248.8162	-0.0007180710671613118
248.9156	-0.0007169247060426107
249.015	-0.000715780631660496
249.1144	-0.000714638838543255
249.2138	-0.0007134993212344524
249.3132	-0.0007123620742928733
249.4126	-0.0007112270922924685
249.512	-0.0007100943698223195
249.6114	-0.0007089639014865744
249.7108	-0.0007078356819044157
249.8102	-0.0007067097057100033
249.9096	-0.0007055859675524257
250.009	-0.0007044644620956629
250.1084	-0.0007033451840185227
250.2078	-0.0007022281280146121
250.3072	-0.0007011132887922721
250.4066	-0.0007000006610745456
250.506	-0.000698890239599127
250.6054	-0.0006977820191183056
250.7048	-0.0006966759943989342
250.8042	-0.000695572160222374
250.9036	-0.0006944705113844512
251.003	-0.0006933710426954108
251.1024	-0.0006922737489798696
251.2018	-0.0006911786250767754
251.3012	-0.0006900856658393548
251.4006	-0.0006889948661350744
251.5	-0.0006879062208455916
251.5994	-0.0006868197248667109
251.6988	-0.0006857353731083418
251.7982	-0.0006846531604944497
251.8976	-0.0006835730819630169
251.997	-0.0006824951324659884
252.0964	-0.0006814193069692446
252.1958	-0.0006803456004525375
252.2952	-0.0006792740079094693
252.3946	-0.000678204524347424
252.494	-0.0006771371447875448
252.5934	-0.0006760718642646794
252.6928	-0.0006750086778273432
252.7922	-0.0006739475805376677
252.8916	-0.0006728885674713694
252.991	-0.0006718316337176969
253.0904	-0.0006707767743793959
253.1898	-0.0006697239845726581
253.2892	-0.0006686732594270908
253.3886	-0.0006676245940856639
253.488	-0.0006665779837046758
253.5874	-0.0006655334234537028
253.6868	-0.0006644909085155694
253.7862	-0.0006634504340862985
253.8856	-0.0006624119953750661
253.985	-0.000661375587604178
254.0844	-0.0006603412060090036
254.1838	-0.0006593088458379586
254.2832	-0.000658278502352447
254.3826	-0.0006572501708268322
254.482	-0.0006562238465483878
254.5814	-0.0006551995248172649
254.6808	-0.0006541772009464448
254.7802	-0.0006531568702617035
254.8796	-0.0006521385281015716
254.979	-0.0006511221698172919
255.0784	-0.0006501077907727856
255.1778	-0.0006490953863446043
255.2772	-0.0006480849519218936
255.3766	-0.0006470764829063598
255.476	-0.0006460699747122265
255.5754	-0.0006450654227661917
255.6748	-0.0006440628225073969
255.7742	-0.0006430621693873836
255.8736	-0.000642063458870051
255.973	-0.0006410666864316284
256.0724	-0.000640071847560629
256.17179999999996	-0.0006390789377578132
256.2712	-0.0006380879525361463
256.37059999999997	-0.0006370988874207767
256.47	-0.0006361117379489733
256.5694	-0.0006351264996701144
256.66880000000003	-0.000634143168145625
256.7682	-0.0006331617389489622
256.86760000000004	-0.0006321822076655601
256.967	-0.0006312045698928039
257.0664	-0.0006302288212399887
257.1658	-0.000629254957328282
257.2652	-0.0006282829737906906
257.3646	-0.0006273128662720176
257.464	-0.0006263446304288376
257.5634	-0.0006253782619294443
257.6628	-0.0006244137564538285
257.7622	-0.0006234511096936308
257.8616	-0.0006224903173521181
257.961	-0.0006215313751441389
258.06039999999996	-0.0006205742787960872
258.1598	-0.0006196190240458702
258.25919999999996	-0.000618665606642876
258.3586	-0.0006177140223479272
258.45799999999997	-0.0006167642669332625
258.55740000000003	-0.0006158163361824804
258.6568	-0.0006148702258905273
258.75620000000004	-0.0006139259318636434
258.8556	-0.0006129834499193432
258.95500000000004	-0.0006120427758863663
259.0544	-0.0006111039056046506
259.1538	-0.0006101668349253046
259.2532	-0.00060923155971056
259.3526	-0.0006082980758337487
259.452	-0.0006073663791792565
259.5514	-0.0006064364656425054
259.6508	-0.000605508331129904
259.7502	-0.0006045819715588248
259.8496	-0.0006036573828575642
259.949	-0.0006027345609653171
260.0484	-0.0006018135018321333
260.1478	-0.0006008942014188861
260.2472	-0.0005999766556972522
260.3466	-0.0005990608606496608
260.446	-0.0005981468122692724
260.5454	-0.0005972345065599418
260.6448	-0.0005963239395361859
260.7442	-0.0005954151072231492
260.8436	-0.0005945080056565806
260.943	-0.0005936026308827898
261.0424	-0.0005926989789586168
261.1418	-0.0005917970459514082
261.2412	-0.0005908968279389747
261.3406	-0.0005899983210095691
261.44	-0.0005891015212618477
261.5394	-0.0005882064248048408
261.6388	-0.0005873130277579179
261.7382	-0.0005864213262507658
261.8376	-0.000585531316423344
261.937	-0.0005846429944258663
262.0364	-0.0005837563564187625
262.1358	-0.0005828713985726461
262.2352	-0.0005819881170682888
262.3346	-0.0005811065080965879
262.434	-0.0005802265678585304
262.5334	-0.0005793482925651731
262.6328	-0.0005784716784375991
262.7322	-0.0005775967217069026
262.8316	-0.0005767234186141398
262.931	-0.0005758517654103182
263.0304	-0.0005749817583563541
263.1298	-0.0005741133937230465
263.2292	-0.0005732466677910481
263.3286	-0.0005723815768508306
263.428	-0.0005715181172026627
263.5274	-0.0005706562851565749
263.6268	-0.0005697960770323356
263.7262	-0.0005689374891594129
263.8256	-0.0005680805178769517
263.925	-0.0005672251595337469
264.0244	-0.0005663714104882047
264.1238	-0.0005655192671083274
264.2232	-0.0005646687257716685
264.3226	-0.0005638197828653233
264.422	-0.0005629724347858746
264.5214	-0.0005621266779393953
264.6208	-0.0005612825087413923
264.7202	-0.0005604399236167895
264.8196	-0.000559598918999909
264.919	-0.0005587594913344209
265.0184	-0.0005579216370733379
265.1178	-0.0005570853526789699
265.2172	-0.0005562506346229094
265.3166	-0.0005554174793859925
265.416	-0.0005545858834582813
265.5154	-0.0005537558433390247
265.6148	-0.0005529273555366437
265.7142	-0.0005521004165686969
265.8136	-0.0005512750229618497
265.913	-0.0005504511712518556
266.0124	-0.0005496288579835262
266.1118	-0.0005488080797106964
266.2112	-0.0005479888329962116
266.3106	-0.0005471711144118872
266.41	-0.0005463549205384908
266.5094	-0.0005455402479657139
266.6088	-0.0005447270932921398
266.7082	-0.0005439154531252225
266.8076	-0.0005431053240812603
266.907	-0.0005422967027853679
267.0064	-0.000541489585871451
267.1058	-0.0005406839699821739
267.2052	-0.0005398798517689487
267.3046	-0.0005390772278918918
267.404	-0.0005382760950198109
267.5034	-0.0005374764498301681
267.6028	-0.0005366782890090664
267.7022	-0.000535881609251216
267.8016	-0.0005350864072599068
267.901	-0.0005342926797469931
268.0004	-0.0005335004234328592
268.0998	-0.000532709635046394
268.1992	-0.0005319203113249725
268.2986	-0.0005311324490144242
268.398	-0.0005303460448690131
268.4974	-0.0005295610956514081
268.5968	-0.0005287775981326622
268.6962	-0.0005279955490921836
268.7956	-0.000527214945317713
268.895	-0.0005264357836053023
268.9944	-0.0005256580607592837
269.0938	-0.00052488177359225
269.1932	-0.0005241069189250302
269.2926	-0.000523333493586658
269.392	-0.000522561494414359
269.4914	-0.0005217909182535198
269.5908	-0.0005210217619576614
269.6902	-0.0005202540223884223
269.7896	-0.0005194876964155305
269.889	-0.0005187227809167781
269.9884	-0.0005179592727780026
270.0878	-0.0005171971688930584
270.1872	-0.0005164364661637944
270.2866	-0.0005156771615000326
270.386	-0.000514919251819542
270.4854	-0.0005141627340480197
270.5848	-0.0005134076051190615
270.6842	-0.0005126538619741415
270.7836	-0.0005119015015625876
270.883	-0.0005111505208415671
270.9824	-0.0005104009167760474
271.0818	-0.0005096526863387878
271.1812	-0.000508905826510309
271.2806	-0.0005081603342788749
271.38	-0.0005074162066404638
271.4794	-0.000506673440598754
271.5788	-0.0005059320331650938
271.6782	-0.0005051919813584805
271.7776	-0.0005044532822055454
271.877	-0.0005037159327405189
271.9764	-0.0005029799300052191
272.0758	-0.0005022452710490245
272.1752	-0.0005015119529288542
272.2746	-0.0005007799727091443
272.374	-0.0005000493274618242
272.4734	-0.0004993200142662981
272.5728	-0.0004985920302094253
272.6722	-0.00049786537238549
272.7716	-0.0004971400378961869
272.871	-0.0004964160238506008
272.9704	-0.0004956933273651731
273.0698	-0.0004949719455637023
273.1692	-0.0004942518755772967
273.2686	-0.0004935331145443741
273.368	-0.0004928156596106275
273.4674	-0.0004920995079290119
273.5668	-0.0004913846566597197
273.6662	-0.0004906711029701579
273.7656	-0.0004899588440349305
273.865	-0.0004892478770358175
273.9644	-0.0004885381991617517
274.0638	-0.000487829807608799
274.1632	-0.0004871226995801418
274.2626	-0.00048641687228604747
274.362	-0.00048571232294386047
274.4614	-0.0004850090487779744
274.5608	-0.0004843070470198132
274.6602	-0.00048360631490781367
274.7596	-0.0004829068496873995
274.859	-0.0004822086486109632
274.9584	-0.0004815117089378505
275.0578	-0.00048081602793433834
275.1572	-0.00048012160287360436
275.2566	-0.00047942843103572486
275.356	-0.0004787365097076424
275.4554	-0.00047804583618314743
275.5548	-0.0004773564077628651
275.6542	-0.0004766682217542283
275.7536	-0.0004759812754714574
275.853	-0.0004752955662355516
275.9524	-0.00047461109137425555
276.0518	-0.0004739278482220466
276.1512	-0.00047324583412012037
276.2506	-0.0004725650464163612
276.35	-0.0004718854824653284
276.4494	-0.0004712071396282374
276.5488	-0.0004705300152729392
276.6482	-0.00046985410677390213
276.7476	-0.00046917941151219277
276.847	-0.00046850592687545397
276.9464	-0.00046783365025789236
277.0458	-0.00046716257906025507
277.1452	-0.00046649271068981103
277.2446	-0.00046582404256033193
277.344	-0.0004651565720920772
277.4434	-0.0004644902967117699
277.5428	-0.00046382521385258404
277.6422	-0.0004631613209541236
277.7416	-0.00046249861546239957
277.841	-0.00046183709482982036
277.9404	-0.0004611767565151661
278.0398	-0.0004605175979835765
278.1392	-0.00045985961670652647
278.2386	-0.0004592028101618124
278.338	-0.00045854717583353286
278.4374	-0.00045789271121206797
278.5368	-0.00045723941379406777
278.6362	-0.0004565872810824313
278.7356	-0.0004559363105862824
278.835	-0.00045528649982096283
278.9344	-0.00045463784630800635
279.0338	-0.0004539903475751285
279.1332	-0.00045334400115619846
279.2326	-0.00045269880459123
279.332	-0.0004520547554263651
279.4314	-0.0004514118512138485
279.5308	-0.0004507700895120174
279.6302	-0.00045012946788528093
279.7296	-0.00044948998390410486
279.829	-0.0004488516351449895
279.9284	-0.00044821441919046
280.0278	-0.0004475783336290444
280.1272	-0.00044694337605525805
280.2266	-0.00044630954406958635
280.326	-0.0004456768352784642
280.4254	-0.0004450452472942679
280.5248	-0.00044441477773528987
280.6242	-0.0004437854242257269
280.7236	-0.0004431571843956597
280.823	-0.00044253005588104063
280.9224	-0.0004419040363236721
281.0218	-0.0004412791233711946
281.1212	-0.00044065531467706774
281.2206	-0.0004400326079005524
281.32	-0.00043941100070669735
281.4194	-0.00043879049076632465
281.5188	-0.0004381710757560056
281.6182	-0.0004375527533580509
281.7176	-0.0004369355212604954
281.817	-0.0004363193771570757
281.9164	-0.0004357043187472208
282.0158	-0.0004350903437360316
282.1152	-0.000434477449834266
282.2146	-0.0004338656347583264
282.314	-0.00043325489623023526
282.4134	-0.00043264523197763063
282.5128	-0.0004320366397337404
282.6122	-0.00043142911723737155
282.7116	-0.0004308226622328966
282.811	-0.0004302172724702304
282.9104	-0.0004296129457048219
283.0098	-0.00042900967969763726
283.1092	-0.0004284074722151377
283.2086	-0.0004278063210292746
283.308	-0.0004272062239174682
283.4074	-0.0004266071786625869
283.5068	-0.00042600918305294713
283.6062	-0.0004254122348822823
283.7056	-0.0004248163319497369
283.805	-0.00042422147205984745
283.9044	-0.00042362765302253057
284.0038	-0.00042303487265306263
284.1032	-0.00042244312877207373
284.2026	-0.00042185241920552014
284.302	-0.0004212627417846801
284.4014	-0.00042067409434613703
284.5008	-0.00042008647473175994
284.6002	-0.00041949988078869425
284.6996	-0.0004189143103693395
284.799	-0.00041832976133134486
284.8984	-0.0004177462315375868
284.9978	-0.00041716371885615864
285.0972	-0.00041658222116035097
285.1966	-0.0004160017363286456
285.296	-0.0004154222622446898
285.3954	-0.00041484379679729424
285.4948	-0.00041426633788040995
285.5942	-0.0004136898833931138
285.6936	-0.0004131144312396036
285.793	-0.000412539979329169
285.8924	-0.00041196652557619286
285.9918	-0.00041139406790012767
286.0912	-0.000410822604225481
286.1906	-0.0004102521324818055
286.29	-0.0004096826506036859
286.3894	-0.0004091141565307206
286.4888	-0.00040854664820750945
286.5882	-0.00040798012358364094
286.6876	-0.00040741458061367594
286.787	-0.00040685001725714086
286.8864	-0.0004062864314785009
286.9858	-0.0004057238212471623
287.0852	-0.0004051621845374429
287.1846	-0.00040460151932857096
287.284	-0.0004040418236046671
287.3834	-0.0004034830953547261
287.4828	-0.00040292533257261235
287.5822	-0.0004023685332570408
287.6816	-0.0004018126954115614
287.781	-0.00040125781704455254
287.8804	-0.00040070389616920224
287.9798	-0.00040015093080349813
288.0792	-0.0003995989189702107
288.1786	-0.0003990478586968846
288.278	-0.00039849774801582234
288.3774	-0.00039794858496406923
288.4768	-0.0003974003675834067
288.5762	-0.0003968530939203354
288.6756	-0.0003963067620260577
288.775	-0.00039576136995647497
288.8744	-0.000395216915772167
288.9738	-0.00039467339753838053
289.0732	-0.00039413081332501776
289.1726	-0.0003935891612066223
289.272	-0.0003930484392623704
289.3714	-0.0003925086455760477
289.4708	-0.0003919697782360502
289.5702	-0.00039143183533536276
289.6696	-0.0003908948149715485
289.769	-0.0003903587152467374
289.8684	-0.00038982353426761406
289.9678	-0.0003892892701454023
290.0672	-0.00038875592099585365
290.1666	-0.0003882234849392374
290.266	-0.000387691960100328
290.3654	-0.0003871613446083894
290.4648	-0.00038663163659716535
290.5642	-0.0003861028342048662
290.6636	-0.00038557493557415994
290.763	-0.0003850479388521512
290.8624	-0.0003845218421903793
290.9618	-0.0003839966437448024
291.0612	-0.0003834723416757843
291.1606	-0.0003829489341480803
291.26	-0.00038242641933083053
291.3594	-0.00038190479539754657
291.4588	-0.000381384060526095
291.5582	-0.0003808642128986929
291.6576	-0.00038034525070188837
291.757	-0.0003798271721265538
291.8564	-0.0003793099753678726
291.9558	-0.0003787936586253289
292.0552	-0.00037827822010269086
292.1546	-0.00037776365800800624
292.254	-0.00037724997055358647
292.3534	-0.0003767371559559945
292.4528	-0.00037622521243603447
292.5522	-0.000375714138218741
292.6516	-0.00037520393153336716
292.751	-0.00037469459061337273
292.8504	-0.00037418611369641034
292.9498	-0.0003736784990243199
293.0492	-0.0003731717448431133
293.1486	-0.00037266584940296045
293.248	-0.00037216081095818696
293.3474	-0.00037165662776725094
293.4468	-0.0003711532980927437
293.5462	-0.0003706508202013667
293.6456	-0.00037014919236393393
293.745	-0.00036964841285534814
293.8444	-0.0003691484799545975
293.9438	-0.0003686493919447379
294.0432	-0.00036815114711289385
294.1426	-0.00036765374375023535
294.242	-0.000367157180151969
294.3414	-0.00036666145461733434
294.4408	-0.000366166565449586
294.5402	-0.00036567251095598465
294.6396	-0.0003651792894477884
294.739	-0.0003646868992402379
294.8384	-0.0003641953386525488
294.9378	-0.00036370460600790056
295.0372	-0.0003632146996334266
295.1366	-0.000362725617860201
295.236	-0.00036223735902322777
295.3354	-0.00036174992146143496
295.4348	-0.0003612633035176583
295.5342	-0.0003607775035386336
295.6336	-0.00036029251987499013
295.733	-0.0003598083508812309
295.8324	-0.00035932499491572744
295.9318	-0.00035884245034071465
296.0312	-0.00035836071552226975
296.1306	-0.0003578797888303093
296.23	-0.0003573996686385777
296.3294	-0.00035692035332463484
296.4288	-0.00035644184126984755
296.5282	-0.00035596413085938107
296.6276	-0.0003554872204821832
296.727	-0.00035501110853098056
296.8264	-0.0003545357934022637
296.9258	-0.0003540612734962819
297.0252	-0.00035358754721702824
297.1246	-0.0003531146129722314
297.224	-0.0003526424691733463
297.3234	-0.00035217111423554374
297.4228	-0.0003517005465777023
297.5222	-0.00035123076462239313
297.6216	-0.00035076176679587565
297.721	-0.00035029355152808525
297.8204	-0.0003498261172526249
297.9198	-0.0003493594624067509
298.0192	-0.00034889358543137045
298.1186	-0.0003484284847710272
298.218	-0.00034796415887389004
298.3174	-0.0003475006061917471
298.4168	-0.0003470378251799958
298.5162	-0.00034657581429762966
298.6156	-0.00034611457200723624
298.715	-0.0003456540967749748
298.8144	-0.00034519438707058327
298.9138	-0.00034473544136735243
299.0132	-0.0003442772581421301
299.1126	-0.0003438198358753011
299.212	-0.00034336317305078704
299.3114	-0.00034290726815602727
299.4108	-0.0003424521196819777
299.5102	-0.00034199772612309836
299.6096	-0.00034154408597734335
299.709	-0.00034109119774615215
299.8084	-0.00034063905993444185
299.9078	-0.00034018767105059437
300.0072	-0.00033973702960645135
300.1066	-0.0003392871341173035
300.206	-0.0003388379831018804
300.3054	-0.0003383895750823429
300.4048	-0.0003379419085842697
300.5042	-0.00033749498213665676
300.6036	-0.00033704879427190313
300.703	-0.0003366033435257971
300.8024	-0.0003361586284375173
300.9018	-0.00033571464754961986
301.0012	-0.0003352713994080231
301.1006	-0.00033482888256200797
301.2	-0.00033438709556420315
301.2994	-0.0003339460369705813
301.3988	-0.0003335057053404436
301.4982	-0.0003330660992364181
301.5976	-0.0003326272172244433
301.697	-0.00033218905787376734
301.7964	-0.0003317516197569348
301.8958	-0.00033131490144977657
301.9952	-0.0003308789015314057
302.0946	-0.000330443618584205
302.194	-0.0003300090511938215
302.2934	-0.00032957519794915503
302.3928	-0.0003291420574423509
302.4922	-0.00032870962826879143
302.5916	-0.00032827790902708893
302.691	-0.00032784689831907317
302.7904	-0.00032741659474978525
302.8898	-0.0003269869969274733
302.9892	-0.0003265581034635754
303.0886	-0.0003261299129727199
303.188	-0.0003257024240727109
303.2874	-0.00032527563538452075
303.3868	-0.00032484954553228644
303.4862	-0.00032442415314329614
303.5856	-0.0003239994568479819
303.685	-0.00032357545527991586
303.7844	-0.0003231521470757948
303.8838	-0.0003227295308754365
303.9832	-0.00032230760532177234
304.0826	-0.0003218863690608345
304.182	-0.00032146582074175597
304.2814	-0.00032104595901675175
304.3808	-0.00032062678254112046
304.4802	-0.00032020828997322967
304.5796	-0.0003197904799745124
304.679	-0.00031937335120945715
304.7784	-0.00031895690234559886
304.8778	-0.000318541132053511
304.9772	-0.00031812603900680366
305.0766	-0.0003177116218821051
305.176	-0.0003172978793590622
305.2754	-0.0003168848101203302
305.3748	-0.00031647241285156363
305.4742	-0.00031606068624141065
305.5736	-0.0003156496289815029
305.673	-0.00031523923976644876
305.7724	-0.00031482951729382716
305.8718	-0.00031442046026417897
305.9712	-0.0003140120673809958
306.0706	-0.0003136043373507171
306.17	-0.0003131972688827215
306.2694	-0.00031279086068931866
306.3688	-0.0003123851114857394
306.4682	-0.00031198001999013157
306.5676	-0.0003115755849235515
306.667	-0.0003111718050099544
306.7664	-0.00031076867897619005
306.8658	-0.0003103662055519941
306.9652	-0.00030996438346997916
307.0646	-0.0003095632114656271
307.164	-0.00030916268827728584
307.2634	-0.00030876281264615785
307.3628	-0.0003083635833162945
307.4622	-0.00030796499903458654
307.5616	-0.00030756705855075975
307.661	-0.00030716976061736736
307.7604	-0.00030677310398977825
307.8598	-0.00030637708742617604
307.9592	-0.0003059817096875488
308.0586	-0.000305586969537681
308.158	-0.00030519286574314566
308.2574	-0.00030479939707330156
308.3568	-0.0003044065623002825
308.4562	-0.0003040143601989888
308.5556	-0.0003036227895470843
308.655	-0.0003032318491249866
308.7544	-0.0003028415377158617
308.8538	-0.0003024518541056114
308.9532	-0.00030206279708287623
309.0526	-0.0003016743654390185
309.152	-0.00030128655796812423
309.2514	-0.0003008993734669853
309.3508	-0.00030051281073510406
309.4502	-0.00030012686857467725
309.5496	-0.0002997415457905963
309.649	-0.0002993568411904344
309.7484	-0.0002989727535844428
309.8478	-0.00029858928178554356
309.9472	-0.00029820642460932326
310.0466	-0.00029782418087402325
310.146	-0.00029744254940053643
310.2454	-0.00029706152901240034
310.3448	-0.0002966811185357836
310.4442	-0.00029630131679949317
310.5436	-0.00029592212263495146
310.643	-0.0002955435348762012
310.7424	-0.0002951655523598927
310.8418	-0.00029478817392528085
310.9412	-0.00029441139841421434
311.0406	-0.0002940352246711367
311.14	-0.00029365965154306786
311.2394	-0.00029328467787960937
311.3388	-0.00029291030253292976
311.4382	-0.00029253652435776276
311.5376	-0.0002921633422113978
311.637	-0.00029179075495367406
311.7364	-0.0002914187614469764
311.8358	-0.000291047360556224
311.9352	-0.00029067655114886984
312.0346	-0.00029030633209489075
312.134	-0.00028993670226677844
312.2334	-0.00028956766053953953
312.3328	-0.0002891992057906861
312.4322	-0.0002888313369002266
312.5316	-0.00028846405275066164
312.631	-0.00028809735222698
312.7304	-0.00028773123421664987
312.8298	-0.00028736569760961134
312.9292	-0.0002870007412982734
313.0286	-0.0002866363641775048
313.128	-0.00028627256514463
313.2274	-0.0002859093430994196
313.3268	-0.0002855466969440897
313.4262	-0.0002851846255832892
313.5256	-0.00028482312792410015
313.625	-0.000284462202876024
313.7244	-0.00028410184935098503
313.8238	-0.00028374206626331506
313.9232	-0.00028338285252975175
314.0226	-0.0002830242070694329
314.122	-0.0002826661288038888
314.2214	-0.0002823086166570378
314.3208	-0.0002819516695551791
314.4202	-0.000281595286426984
314.5196	-0.0002812394662034985
314.619	-0.00028088420781812595
314.7184	-0.00028052951020663054
314.8178	-0.0002801753723071266
314.9172	-0.00027982179306007326
315.0166	-0.0002794687714082687
315.116	-0.0002791163062968452
315.2154	-0.0002787643966732623
315.3148	-0.0002784130414873012
315.4142	-0.0002780622396910577
315.5136	-0.00027771199023894026
315.613	-0.00027736229208765893
315.7124	-0.0002770131441962238
315.8118	-0.00027666454552593484
315.9112	-0.0002763164950403825
316.0106	-0.00027596899170543584
316.11	-0.0002756220344892404
316.2094	-0.00027527562236220936
316.3088	-0.0002749297542970221
316.4082	-0.00027458442926861477
316.5076	-0.0002742396462541771
316.607	-0.0002738954042331444
316.7064	-0.0002735517021871931
316.8058	-0.00027320853910023715
316.9052	-0.00027286591395841796
317.0046	-0.0002725238257501038
317.104	-0.00027218227346588063
317.2034	-0.0002718412560985454
317.3028	-0.00027150077264310877
317.4022	-0.00027116082209677634
317.5016	-0.0002708214034589555
317.601	-0.00027048251573124255
317.7004	-0.0002701441579174199
317.7998	-0.00026980632902345056
317.8992	-0.000269469028057473
317.9986	-0.0002691322540297934
318.098	-0.0002687960059528817
318.1974	-0.00026846028284136826
318.2968	-0.0002681250837120353
318.3962	-0.000267790407583813
318.4956	-0.00026745625347777345
318.595	-0.00026712262041712773
318.6944	-0.0002667895074272152
318.7938	-0.0002664569135355044
318.8932	-0.000266124837771584
318.9926	-0.00026579327916715853
319.092	-0.00026546223675604413
319.1914	-0.0002651317095741593
319.2908	-0.0002648016966595267
319.3902	-0.0002644721970522605
319.4896	-0.000264143209794565
319.589	-0.00026381473393072936
319.6884	-0.0002634867685071238
319.7878	-0.00026315931257218933
319.8872	-0.00026283236517643716
319.9866	-0.0002625059253724442
320.086	-0.00026217999221484287
320.1854	-0.00026185456476032136
320.2848	-0.0002615296420676133
320.3842	-0.0002612052231975011
320.4836	-0.0002608813072128007
320.583	-0.0002605578931783618
320.6824	-0.0002602349801610648
320.7818	-0.00025991256722981065
320.8812	-0.0002595906534555188
320.9806	-0.0002592692379111251
321.08	-0.0002589483196715688
321.1794	-0.000258627897813795
321.2788	-0.00025830797141674673
321.3782	-0.0002579885395613605
321.4776	-0.00025766960133055965
321.577	-0.00025735115580925407
321.6764	-0.0002570332020843289
321.7758	-0.00025671573924464485
321.8752	-0.0002563987663810312
321.9746	-0.00025608228258627955
322.074	-0.000255766286955144
322.1734	-0.00025545077858432917
322.2728	-0.0002551357565724908
322.3722	-0.00025482122002023133
322.4716	-0.0002545071680300887
322.571	-0.00025419359970653806
322.6704	-0.00025388051415598634
322.7698	-0.000253567910486764
322.8692	-0.0002532557878091223
322.9686	-0.00025294414523523
323.068	-0.00025263298187916606
323.1674	-0.000252322296856916
323.2668	-0.0002520120892863677
323.3662	-0.0002517023582873056
323.4656	-0.0002513931029814099
323.565	-0.0002510843224922437
323.6644	-0.0002507760159452576
323.7638	-0.00025046818246777803
323.8632	-0.00025016082118900897
323.9626	-0.0002498539312400191
324.062	-0.00024954751175374623
324.1614	-0.0002492415618649874
324.2608	-0.0002489360807103942
324.3602	-0.0002486310674284697
324.4596	-0.0002483265211595653
324.559	-0.00024802244104587363
324.6584	-0.0002477188262314246
324.7578	-0.00024741567586208116
324.8572	-0.00024711298908553593
324.9566	-0.0002468107650513043
325.056	-0.0002465090029107229
325.1554	-0.0002462077018169432
325.2548	-0.0002459068609249268
325.3542	-0.000245606479391443
325.4536	-0.0002453065563750619
325.553	-0.00024500709103615176
325.6524	-0.00024470808253687377
325.7518	-0.00024440953004117904
325.8512	-0.0002441114327148033
325.9506	-0.00024381378972525888
326.05	-0.00024351660024183875
326.1494	-0.00024321986343560503
326.2488	-0.0002429235784793861
326.3482	-0.00024262774454777546
326.4476	-0.00024233236081712417
326.547	-0.00024203742646553586
326.6464	-0.00024174294067286735
326.7458	-0.000241448902620719
326.8452	-0.00024115531149243228
326.9446	-0.0002408621664730895
327.044	-0.000240569466749501
327.1434	-0.00024027721151021004
327.2428	-0.00023998539994548148
327.3422	-0.0002396940312473039
327.4416	-0.00023940310460937922
327.541	-0.00023911261922712401
327.6404	-0.00023882257429765945
327.7398	-0.00023853296901981387
327.8392	-0.00023824380259411288
327.9386	-0.00023795507422278057
328.038	-0.00023766678310972985
328.1374	-0.00023737892846056036
328.2368	-0.00023709150948255842
328.3362	-0.00023680452538468686
328.4356	-0.00023651797537758417
328.535	-0.000236231858673561
328.6344	-0.00023594617448659377
328.7338	-0.00023566092203232183
328.8332	-0.0002353761005280446
328.9326	-0.00023509170919271667
329.032	-0.00023480774724694172
329.1314	-0.00023452421391297165
329.2308	-0.00023424110841470215
329.3302	-0.00023395842997766668
329.4296	-0.0002336761778290345
329.529	-0.00023339435119760585
329.6284	-0.00023311294931380804
329.7278	-0.0002328319714096916
329.8272	-0.00023255141671892727
329.9266	-0.00023227128447679974
330.026	-0.0002319915739202082
330.1254	-0.0002317122842876553
330.2248	-0.0002314334148192506
330.3242	-0.00023115496475670377
330.4236	-0.00023087693334331927
330.523	-0.0002305993198239943
330.6224	-0.00023032212344521337
330.7218	-0.00023004534345504913
330.8212	-0.0002297689791031513
330.9206	-0.00022949302964074867
331.02	-0.0002292174943206417
331.1194	-0.00022894237239720402
331.2188	-0.0002286676631263691
331.3182	-0.00022839336576563826
331.4176	-0.00022811947957406678
331.517	-0.0002278460038122675
331.6164	-0.0002275729377424013
331.7158	-0.00022730028062817805
331.8152	-0.00022702803173485131
331.9146	-0.00022675619032921086
332.014	-0.00022648475567958666
332.1134	-0.00022621372705583913
332.2128	-0.00022594310372935604
332.3122	-0.0002256728849730529
332.4116	-0.0002254030700613643
332.511	-0.00022513365827024257
332.6104	-0.00022486464887715607
332.7098	-0.00022459604116108146
332.8092	-0.0002243278344025029
332.9086	-0.0002240600278834083
333.008	-0.0002237926208872847
333.1074	-0.00022352561269911483
333.2068	-0.00022325900260537456
333.3062	-0.00022299278989402848
333.4056	-0.00022272697385452745
333.505	-0.00022246155377780093
333.6044	-0.00022219652895626158
333.7038	-0.00022193189868379353
333.8032	-0.00022166766225575272
333.9026	-0.0002214038189689624
334.002	-0.00022114036812171187
334.1014	-0.0002208773090137493
334.2008	-0.0002206146409462814
334.3002	-0.00022035236322196828
334.3996	-0.00022009047514492147
334.499	-0.00021982897602069627
334.5984	-0.00021956786515629575
334.6978	-0.00021930714186016028
334.7972	-0.00021904680544216812
334.8966	-0.00021878685521362892
334.996	-0.00021852729048728572
335.0954	-0.00021826811057730375
335.1948	-0.00021800931479927404
335.2942	-0.0002177509024702079
335.3936	-0.00021749287290853087
335.493	-0.00021723522543408243
335.5924	-0.000216977959368112
335.6918	-0.0002167210740332751
335.7912	-0.00021646456875362924
335.8906	-0.00021620844285463397
335.99	-0.0002159526956631425
336.0894	-0.00021569732650740287
336.1888	-0.00021544233471705173
336.2882	-0.00021518771962311239
336.3876	-0.0002149334805579936
336.487	-0.00021467961685547998
336.5864	-0.0002144261278507359
336.6858	-0.00021417301288029743
336.7852	-0.00021392027128207237
336.8846	-0.00021366790239533528
336.984	-0.0002134159055607219
337.0834	-0.000213164280120232
337.1828	-0.00021291302541721964
337.2822	-0.00021266214079639515
337.3816	-0.00021241162560381845
337.481	-0.00021216147918689867
337.5804	-0.00021191170089438676
337.6798	-0.000211662290076378
337.7792	-0.00021141324608430428
337.8786	-0.00021116456827093323
337.978	-0.00021091625599036333
338.0774	-0.0002106683085980231
338.1768	-0.00021042072545066656
338.2762	-0.00021017350590636972
338.3756	-0.00020992664932452854
338.475	-0.00020968015506585391
338.5744	-0.00020943402249237283
338.6738	-0.00020918825096741934
338.7732	-0.00020894283985563729
338.8726	-0.00020869778852297262
338.972	-0.0002084530963366736
339.0714	-0.00020820876266528592
339.1708	-0.00020796478687864903
339.2702	-0.00020772116834789702
339.3696	-0.00020747790644544902
339.469	-0.00020723500054501372
339.5684	-0.00020699245002158022
339.6678	-0.00020675025425141862
339.7672	-0.00020650841261207444
339.8666	-0.0002062669244823689
339.966	-0.0002060257892423926
340.0654	-0.00020578500627350499
340.1648	-0.00020554457495832885
340.2642	-0.0002053044946807517
340.3636	-0.00020506476482591695
340.463	-0.0002048253847802265
340.5624	-0.00020458635393133426
340.6618	-0.00020434767166814386
340.7612	-0.00020410933738080746
340.8606	-0.00020387135046072048
340.96	-0.0002036337103005218
341.0594	-0.00020339641629408547
341.1588	-0.0002031594678365254
341.2582	-0.0002029228643241847
341.3576	-0.00020268660515463793
341.457	-0.00020245068972668754
341.5564	-0.00020221511744035952
341.6558	-0.00020197988769689974
341.7552	-0.0002017449998987754
341.8546	-0.00020151045344966813
341.954	-0.00020127624775447133
342.0534	-0.00020104238221929012
342.1528	-0.00020080885625143674
342.2522	-0.00020057566925942697
342.3516	-0.0002003428206529788
342.451	-0.0002001103098430091
342.5504	-0.00019987813624163073
342.6498	-0.00019964629926214988
342.7492	-0.0001994147983190629
342.8486	-0.00019918363282805533
342.948	-0.00019895280220599568
343.0474	-0.00019872230587093605
343.1468	-0.00019849214324210802
343.2462	-0.00019826231373992032
343.3456	-0.00019803281678595452
343.445	-0.00019780365180296482
343.5444	-0.00019757481821487322
343.6438	-0.0001973463154467683
343.7432	-0.00019711814292490147
343.8426	-0.00019689030007668558
343.942	-0.00019666278633068997
344.0414	-0.00019643560111664025
344.1408	-0.00019620874386541416
344.2402	-0.00019598221400903912
344.3396	-0.00019575601098069067
344.439	-0.0001955301342146884
344.5384	-0.00019530458314649397
344.6378	-0.00019507935721270697
344.7372	-0.00019485445585106675
344.8366	-0.00019462987850044414
344.936	-0.00019440562460084124
345.0354	-0.00019418169359339106
345.1348	-0.0001939580849203515
345.2342	-0.00019373479802510415
345.3336	-0.00019351183235215172
345.433	-0.00019328918734711642
345.5324	-0.00019306686245673514
345.6318	-0.00019284485712885778
345.7312	-0.0001926231708124469
345.8306	-0.00019240180295757118
345.93	-0.00019218075301540683
346.0294	-0.00019196002043823078
346.1288	-0.00019173960467942395
346.2282	-0.0001915195051934628
346.3276	-0.00019129972143591963
346.427	-0.00019108025286346123
346.5264	-0.00019086109893384277
346.6258	-0.0001906422591059097
346.7252	-0.0001904237328395913
346.8246	-0.00019020551959590134
346.924	-0.0001899876188369323
347.0234	-0.00018977003002585685
347.1228	-0.00018955275262692221
347.2222	-0.00018933578610544832
347.3216	-0.00018911912992782725
347.421	-0.00018890278356151828
347.5204	-0.0001886867464750458
347.6198	-0.0001884710181379998
347.7192	-0.00018825559802102972
347.8186	-0.00018804048559584389
347.918	-0.00018782568033520535
348.0174	-0.00018761118171293402
348.1168	-0.00018739698920389774
348.2162	-0.00018718310228401635
348.3156	-0.00018696952043025325
348.415	-0.00018675624312061722
348.5144	-0.00018654326983415972
348.6138	-0.00018633060005097032
348.7132	-0.00018611823325217594
348.8126	-0.00018590616891993867
348.912	-0.00018569440653745135
349.0114	-0.0001854829455889387
349.1108	-0.00018527178555965146
349.2102	-0.00018506092593586633
349.3096	-0.00018485036620488287
349.409	-0.00018464010585502095
349.5084	-0.00018443014437561928
349.6078	-0.00018422048125703219
349.7072	-0.00018401111599062703
349.8066	-0.0001838020480687834
349.906	-0.00018359327698488925
350.0054	-0.00018338480223333955
350.1048	-0.00018317662330953437
350.2042	-0.000182968739709874
350.3036	-0.00018276115093176067
350.403	-0.0001825538564735942
350.5024	-0.00018234685583476794
350.6018	-0.00018214014851566994
350.7012	-0.00018193373401767873
350.8006	-0.00018172761184316136
350.9	-0.00018152178149547106
350.9994	-0.00018131624247894575
351.0988	-0.00018111099429890434
351.1982	-0.0001809060364616469
351.2976	-0.0001807013684744489
351.397	-0.00018049698984556398
351.4964	-0.0001802929000842149
351.5958	-0.00018008909870059948
351.6952	-0.00017988558520588095
351.7946	-0.00017968235911219093
351.894	-0.0001794794199326245
351.9934	-0.00017927676718123927
352.0928	-0.00017907440037305165
352.1922	-0.00017887231902403755
352.2916	-0.0001786705226511275
352.391	-0.00017846901077220531
352.4904	-0.00017826778290610685
352.5898	-0.00017806683857261716
352.6892	-0.00017786617729246667
352.7886	-0.00017766579858733298
352.888	-0.00017746570197983493
352.9874	-0.00017726588699353227
353.0868	-0.00017706635315292382
353.1862	-0.0001768670999834444
353.2856	-0.00017666812701146333
353.385	-0.00017646943376428115
353.4844	-0.00017627101977013007
353.5838	-0.00017607288455816951
353.6832	-0.00017587502765848477
353.7826	-0.0001756774486020852
353.882	-0.00017548014692090155
353.9814	-0.00017528312214778422
354.0808	-0.0001750863738165029
354.1802	-0.00017488990146174028
354.2796	-0.00017469370461909415
354.379	-0.0001744977828250736
354.4784	-0.0001743021356170969
354.5778	-0.00017410676253348952
354.6772	-0.00017391166311348283
354.7766	-0.00017371683689721155
354.876	-0.0001735222834257106
354.9754	-0.00017332800224091597
355.0748	-0.00017313399288565963
355.1742	-0.0001729402549036686
355.2736	-0.00017274678783956457
355.373	-0.00017255359123885888
355.4724	-0.00017236066464795325
355.5718	-0.00017216800761413637
355.6712	-0.00017197561968558187
355.7706	-0.0001717835004113476
355.87	-0.00017159164934137187
355.9694	-0.00017140006602647245
356.0688	-0.0001712087500183454
356.1682	-0.00017101770086956093
356.2676	-0.00017082691813356324
356.367	-0.00017063640136466944
356.4664	-0.0001704461501180634
356.5658	-0.00017025616394979992
356.6652	-0.00017006644241679742
356.7646	-0.0001698769850768385
356.864	-0.00016968779148856798
356.9634	-0.00016949886121149036
357.0628	-0.00016931019380596828
357.1622	-0.00016912178883322142
357.2616	-0.00016893364585532144
357.361	-0.00016874576443519492
357.4604	-0.00016855814413661749
357.5598	-0.0001683707845242131
357.6592	-0.0001681836851634534
357.7586	-0.00016799684562065418
357.858	-0.00016781026546297412
357.9574	-0.00016762394425841288
358.0568	-0.0001674378815758097
358.1562	-0.00016725207698484125
358.2556	-0.0001670665300560185
358.355	-0.0001668812403606874
358.4544	-0.00016669620747102436
358.5538	-0.00016651143096003764
358.6532	-0.00016632691040156095
358.7526	-0.00016614264537025727
358.852	-0.00016595863544161045
358.9514	-0.00016577488019192948
359.0508	-0.00016559137919834453
359.1502	-0.00016540813203880182
359.2496	-0.0001652251382920675
359.349	-0.0001650423975377219
359.4484	-0.000164859909356159
359.5478	-0.0001646776733285845
359.6472	-0.0001644956890370132
359.7466	-0.00016431395606426955
359.846	-0.0001641324739939842
359.9454	-0.00016395124241059083
360.0448	-0.00016377026089932692
360.1442	-0.0001635895290462312
360.2436	-0.0001634090464381413
360.343	-0.00016322881266269258
360.4424	-0.00016304882730831607
360.5418	-0.00016286908996423612
360.6412	-0.00016268960022047043
360.7406	-0.00016251035766782606
360.84	-0.00016233136189789966
360.9394	-0.0001621526125030745
361.0388	-0.00016197410907651928
361.1382	-0.0001617958512121862
361.2376	-0.00016161783850480869
361.337	-0.00016144007054990186
361.4364	-0.00016126254694375715
361.5358	-0.00016108526728344393
361.6352	-0.00016090823116680664
361.7346	-0.00016073143819246262
361.834	-0.00016055488795979985
361.9334	-0.00016037858006897829
362.0328	-0.00016020251412092397
362.1322	-0.00016002668971733063
362.2316	-0.00015985110646065705
362.331	-0.00015967576395412378
362.4304	-0.00015950066180171423
362.5298	-0.00015932579960817024
362.6292	-0.00015915117697899283
362.7286	-0.00015897679352043997
362.828	-0.00015880264883952273
362.9274	-0.00015862874254400652
363.0268	-0.0001584550742424079
363.1262	-0.0001582816435439936
363.2256	-0.00015810845005877758
363.325	-0.0001579354933975223
363.4244	-0.00015776277317173295
363.5238	-0.0001575902889936598
363.6232	-0.00015741804047629342
363.7226	-0.00015724602723336546
363.822	-0.00015707424887934586
363.9214	-0.0001569027050294404
364.0208	-0.00015673139529959152
364.1202	-0.00015656031930647455
364.2196	-0.00015638947666749754
364.319	-0.00015621886700079734
364.4184	-0.00015604848992524062
364.5178	-0.00015587834506042216
364.6172	-0.00015570843202666144
364.7166	-0.00015553875044500173
364.816	-0.0001553692999372095
364.9154	-0.00015520008012577177
365.0148	-0.00015503109063389479
365.1142	-0.00015486233108550303
365.2136	-0.0001546938011052367
365.313	-0.00015452550031845138
365.4124	-0.00015435742835121584
365.5118	-0.00015418958483030845
365.6112	-0.0001540219693832201
365.7106	-0.0001538545816381489
365.81	-0.000153687421224
365.9094	-0.000153520487770384
366.0088	-0.00015335378090761535
366.1082	-0.0001531873002667109
366.2076	-0.00015302104547938866
366.307	-0.00015285501617806564
366.4064	-0.00015268921199585583
366.5058	-0.00015252363256657099
366.6052	-0.00015235827752471578
366.7046	-0.00015219314650549072
366.804	-0.00015202823914478553
366.9034	-0.0001518635550791809
367.0028	-0.00015169909394594755
367.1022	-0.00015153485538304162
367.2016	-0.00015137083902910613
367.301	-0.00015120704452346805
367.4004	-0.00015104347150613748
367.4998	-0.00015088011961780515
367.5992	-0.000150716988499842
367.6986	-0.00015055407779429795
367.798	-0.00015039138714389904
367.8974	-0.00015022891619204733
367.9968	-0.00015006666458281795
368.0962	-0.00014990463196095977
368.1956	-0.00014974281797189225
368.295	-0.0001495812222617038
368.3944	-0.00014941984447715216
368.4938	-0.0001492586842656611
368.5932	-0.00014909774127532023
368.6926	-0.0001489370151548827
368.792	-0.00014877650555376385
368.8914	-0.00014861621212204043
368.9908	-0.00014845613451044913
369.0902	-0.00014829627237038375
369.1896	-0.00014813662535389624
369.289	-0.0001479771931136921
369.3884	-0.00014781797530313294
369.4878	-0.0001476589715762315
369.5872	-0.00014750018158765112
369.6866	-0.00014734160499270694
369.786	-0.00014718324144736043
369.8854	-0.00014702509060822045
369.9848	-0.00014686715213254285
370.0842	-0.0001467094256782255
370.1836	-0.00014655191090381042
370.283	-0.00014639460746848046
370.3824	-0.00014623751503205866
370.4818	-0.00014608063325500747
370.5812	-0.0001459239617984247
370.6806	-0.00014576750032404607
370.78	-0.00014561124849424073
370.8794	-0.00014545520597201156
370.9788	-0.00014529937242099272
371.0782	-0.00014514374750544914
371.1776	-0.0001449883308902755
371.277	-0.0001448331222409931
371.3764	-0.0001446781212237503
371.4758	-0.00014452332750532088
371.5752	-0.0001443687407531014
371.6746	-0.00014421436063511155
371.774	-0.00014406018681999264
371.8734	-0.00014390621897700427
371.9728	-0.0001437524567760262
372.0722	-0.00014359889988755346
372.1716	-0.00014344554798269852
372.271	-0.0001432924007331877
372.3704	-0.00014313945781136035
372.4698	-0.0001429867188901678
372.5692	-0.00014283418364317174
372.6686	-0.0001426818517445437
372.768	-0.00014252972286906297
372.8674	-0.00014237779669211433
372.9668	-0.00014222607288969015
373.0662	-0.0001420745511383847
373.1656	-0.0001419232311153966
373.265	-0.00014177211249852582
373.3644	-0.00014162119496617125
373.4638	-0.00014147047819733198
373.5632	-0.00014131996187160463
373.6626	-0.00014116964566918185
373.762	-0.00014101952927085128
373.8614	-0.00014086961235799556
373.9608	-0.00014071989461258844
374.0602	-0.00014057037571719584
374.1596	-0.0001404210553549739
374.259	-0.00014027193320966707
374.3584	-0.0001401230089656082
374.4578	-0.00013997428230771498
374.5572	-0.0001398257529214925
374.6566	-0.0001396774204930273
374.756	-0.00013952928470899027
374.8554	-0.00013938134525663307
374.9548	-0.00013923360182378685
375.0542	-0.0001390860540988628
375.1536	-0.000138938701770849
375.253	-0.00013879154452931103
375.3524	-0.0001386445820643885
375.4518	-0.00013849781406679478
375.5512	-0.00013835124022781834
375.6506	-0.00013820486023931772
375.75	-0.00013805867379372067
375.8494	-0.00013791268058402616
375.9488	-0.0001377668803038001
376.0482	-0.00013762127264717569
376.1476	-0.00013747585730885118
376.247	-0.0001373306339840902
376.3464	-0.00013718560236871796
376.4458	-0.00013704076215912314
376.5452	-0.00013689611305225434
376.6446	-0.00013675165474562068
376.744	-0.00013660738693728892
376.8434	-0.00013646330932588318
376.9428	-0.0001363194216105849
377.0422	-0.00013617572349112808
377.1416	-0.00013603221466780305
377.241	-0.00013588889484145077
377.3404	-0.00013574576371346497
377.4398	-0.000135602820985789
377.5392	-0.0001354600663609154
377.6386	-0.00013531749954188502
377.738	-0.00013517512023228414
377.8374	-0.00013503292813624748
377.9368	-0.00013489092295845102
378.0362	-0.00013474910440411663
378.1356	-0.00013460747217900688
378.235	-0.00013446602598942589
378.3344	-0.00013432476554221863
378.4338	-0.00013418369054476738
378.5332	-0.0001340428007049923
378.6326	-0.0001339020957313513
378.732	-0.00013376157533283694
378.8314	-0.00013362123921897598
378.9308	-0.00013348108709982813
379.0302	-0.0001333411186859857
379.1296	-0.0001332013336885721
379.229	-0.0001330617318192402
379.3284	-0.0001329223127901712
379.4278	-0.00013278307631407472
379.5272	-0.00013264402210418658
379.6266	-0.00013250514987426748
379.726	-0.0001323664593386033
379.8254	-0.00013222795021200268
379.9248	-0.0001320896222097964
380.0242	-0.00013195147504783605
380.1236	-0.00013181350844249386
380.223	-0.00013167572211066002
380.3224	-0.0001315381157697428
380.4218	-0.00013140068913766745
380.5212	-0.00013126344193287482
380.6206	-0.00013112637387431946
380.72	-0.00013098948468147063
380.8194	-0.0001308527740743094
380.9188	-0.0001307162417733272
381.0182	-0.00013057988749952753
381.1176	-0.00013044371097442186
381.217	-0.00013030771192002933
381.3164	-0.00013017189005887767
381.4158	-0.00013003624511399964
381.5152	-0.0001299007768089322
381.6146	-0.00012976548486771846
381.714	-0.00012963036901490215
381.8134	-0.00012949542897553023
381.9128	-0.000129360664475149
382.0122	-0.00012922607523980587
382.1116	-0.00012909166099604603
382.211	-0.0001289574214709128
382.3104	-0.00012882335639194641
382.4098	-0.00012868946548718143
382.5092	-0.00012855574848514797
382.6086	-0.00012842220511486948
382.708	-0.00012828883510586134
382.8074	-0.00012815563818813203
382.9068	-0.00012802261409217803
383.0062	-0.00012788976254898707
383.1056	-0.00012775708329003428
383.205	-0.0001276245760472834
383.3044	-0.00012749224055318354
383.4038	-0.00012736007654066947
383.5032	-0.00012722808374315942
383.6026	-0.000127096261894557
383.702	-0.0001269646107292468
383.8014	-0.0001268331299820948
383.9008	-0.00012670181938844715
384.0002	-0.0001265706786841305
384.0996	-0.00012643970760544928
384.199	-0.0001263089058891848
384.2984	-0.00012617827327259537
384.3978	-0.00012604780949341428
384.4972	-0.0001259175142898499
384.5966	-0.0001257873874005831
384.696	-0.00012565742856476857
384.7954	-0.00012552763752203135
384.8948	-0.00012539801401246717
384.9942	-0.00012526855777664174
385.0936	-0.0001251392685555895
385.193	-0.0001250101460908115
385.2924	-0.0001248811901242768
385.3918	-0.00012475240039841942
385.4912	-0.00012462377665613722
385.5906	-0.00012449531864079365
385.69	-0.00012436702609621415
385.7894	-0.0001242388987666857
385.8888	-0.00012411093639695645
385.9882	-0.00012398313873223434
386.0876	-0.0001238555055181872
386.187	-0.00012372803650093973
386.2864	-0.00012360073142707502
386.3858	-0.00012347359004363006
386.4852	-0.00012334661209810002
386.5846	-0.00012321979733843265
386.684	-0.00012309314551302942
386.7834	-0.00012296665637074442
386.8828	-0.00012284032966088316
386.9822	-0.00012271416513320128
387.0816	-0.00012258816253790477
387.181	-0.00012246232162564815
387.2804	-0.00012233664214753408
387.3798	-0.00012221112385511057
387.4792	-0.0001220857665003739
387.5786	-0.00012196056983576419
387.678	-0.00012183553361416589
387.7774	-0.0001217106575889062
387.8768	-0.00012158594151375545
387.9762	-0.00012146138514292558
388.0756	-0.00012133698823106738
388.175	-0.00012121275053327357
388.2744	-0.00012108867180507423
388.3738	-0.00012096475180243707
388.4732	-0.00012084099028176707
388.5726	-0.00012071738699990656
388.672	-0.00012059394171413061
388.7714	-0.00012047065418215019
388.8708	-0.00012034752416210931
388.9702	-0.00012022455141258445
389.0696	-0.00012010173569258309
389.169	-0.00011997907676154482
389.2684	-0.00011985657437933726
389.3678	-0.00011973422830625876
389.4672	-0.00011961203830303424
389.5666	-0.00011949000413081736
389.666	-0.00011936812555118655
389.7654	-0.00011924640232614683
389.8648	-0.00011912483421812712
389.9642	-0.0001190034209899809
390.0636	-0.0001188821624049836
390.163	-0.00011876105822683333
390.2624	-0.00011864010821964871
390.3618	-0.00011851931214797028
390.4612	-0.00011839866977675553
390.5606	-0.00011827818087138258
390.66	-0.00011815784519764633
390.7594	-0.00011803766252175846
390.8588	-0.0001179176326103472
390.9582	-0.00011779775523045563
391.0576	-0.00011767803014954212
391.157	-0.0001175584571354768
391.2564	-0.0001174390359565437
391.3558	-0.00011731976638143873
391.4552	-0.00011720064817926814
391.5546	-0.00011708168111954869
391.654	-0.00011696286497220665
391.7534	-0.00011684419950757608
391.8528	-0.00011672568449639956
391.9522	-0.00011660731970982597
392.0516	-0.00011648910491941086
392.151	-0.00011637103989711395
392.2504	-0.0001162531244152998
392.3498	-0.00011613535824673733
392.4492	-0.00011601774116459656
392.5486	-0.00011590027294245085
392.648	-0.000115782953354274
392.7474	-0.00011566578217444015
392.8468	-0.00011554875917772333
392.9462	-0.0001154318841392956
393.0456	-0.00011531515683472732
393.145	-0.00011519857703998564
393.2444	-0.00011508214453143476
393.3438	-0.00011496585908583283
393.4432	-0.00011484972048033404
393.5426	-0.00011473372849248613
393.642	-0.00011461788290022944
393.7414	-0.0001145021834818969
393.8408	-0.00011438663001621313
393.9402	-0.00011427122228229282
394.0396	-0.00011415596005964098
394.139	-0.0001140408431281522
394.2384	-0.00011392587126810877
394.3378	-0.0001138110442601803
394.4372	-0.00011369636188542391
394.5366	-0.00011358182392528242
394.636	-0.00011346743016158328
394.7354	-0.00011335318037653948
394.8348	-0.00011323907435274696
394.9342	-0.0001131251118731847
395.0336	-0.00011301129272121346
395.133	-0.0001128976166805759
395.2324	-0.00011278408353539482
395.3318	-0.00011267069307017326
395.4312	-0.0001125574450697935
395.5306	-0.00011244433931951522
395.63	-0.00011233137560497643
395.7294	-0.00011221855371219106
395.8288	-0.00011210587342755035
395.9282	-0.0001119933345378197
396.0276	-0.00011188093683013993
396.127	-0.00011176868009202368
396.2264	-0.00011165656411135995
396.3258	-0.00011154458867640675
396.4252	-0.00011143275357579557
396.5246	-0.00011132105859852787
396.624	-0.00011120950353397474
396.7234	-0.00011109808817187772
396.8228	-0.00011098681230234607
396.9222	-0.00011087567571585726
397.0216	-0.00011076467820325557
397.121	-0.00011065381955575154
397.2204	-0.00011054309956492124
397.3198	-0.00011043251802270676
397.4192	-0.00011032207472141226
397.5186	-0.00011021176945370723
397.618	-0.00011010160201262285
397.7174	-0.00010999157219155268
397.8168	-0.00010988167978425116
397.9162	-0.00010977192458483311
398.0156	-0.00010966230638777399
398.115	-0.0001095528249879074
398.2144	-0.0001094434801804261
398.3138	-0.00010933427176087995
398.4132	-0.00010922519952517557
398.5126	-0.00010911626326957674
398.612	-0.00010900746279070137
398.7114	-0.00010889879788552353
398.8108	-0.0001087902683513713
398.9102	-0.00010868187398592454
399.0096	-0.00010857361458721764
399.109	-0.00010846548995363574
399.2084	-0.00010835749988391615
399.3078	-0.00010824964417714629
399.4072	-0.00010814192263276356
399.5066	-0.00010803433505055432
399.606	-0.00010792688123065412
399.7054	-0.00010781956097354548
399.8048	-0.00010771237408005823
399.9042	-0.00010760532035136924
400.0036	-0.00010749839958900057
400.103	-0.00010739161159481893
400.2024	-0.00010728495617103633
400.3018	-0.00010717843312020791
400.4012	-0.00010707204224523184
400.5006	-0.0001069657833493487
400.6	-0.0001068596562361401
400.6994	-0.0001067536607095302
400.7988	-0.00010664779657378154
400.8982	-0.00010654206363349746
400.9976	-0.00010643646169361992
401.097	-0.0001063309905594288
401.1964	-0.0001062256500365422
401.2958	-0.00010612043993091482
401.3952	-0.00010601536004883728
401.4946	-0.00010591041019693643
401.594	-0.00010580559018217317
401.6934	-0.00010570089981184432
401.7928	-0.00010559633889357814
401.8922	-0.00010549190723533748
401.9916	-0.00010538760464541644
402.091	-0.00010528343093244179
402.1904	-0.00010517938590537005
402.2898	-0.00010507546937348934
402.3892	-0.00010497168114641586
402.4886	-0.00010486802103409652
402.588	-0.00010476448884680543
402.6874	-0.00010466108439514457
402.7868	-0.0001045578074900439
402.8862	-0.00010445465794275841
402.9856	-0.00010435163556486959
403.085	-0.00010424874016828458
403.1844	-0.00010414597156523427
403.2838	-0.00010404332956827308
403.3832	-0.00010394081399027962
403.4826	-0.00010383842464445448
403.582	-0.00010373616134432077
403.6814	-0.00010363402390372173
403.7808	-0.00010353201213682229
403.8802	-0.00010343012585810764
403.9796	-0.00010332836488238128
404.079	-0.0001032267290247665
404.1784	-0.00010312521810070408
404.2778	-0.00010302383192595298
404.3772	-0.00010292257031658827
404.4766	-0.0001028214330890021
404.576	-0.00010272042005990162
404.6754	-0.00010261953104630972
404.7748	-0.00010251876586556324
404.8742	-0.00010241812433531263
404.9736	-0.00010231760627352245
405.073	-0.00010221721149846859
405.1724	-0.0001021169398287397
405.2718	-0.00010201679108323583
405.3712	-0.00010191676508116765
405.4706	-0.0001018168616420555
405.57	-0.00010171708058573011
405.6694	-0.00010161742173232993
405.7688	-0.00010151788490230331
405.8682	-0.00010141846991640486
405.9676	-0.00010131917659569732
406.067	-0.00010122000476154891
406.1664	-0.00010112095423563484
406.2658	-0.00010102202483993509
406.3652	-0.00010092321639673447
406.4646	-0.00010082452872862148
406.564	-0.00010072596165848869
406.6634	-0.00010062751500953125
406.7628	-0.00010052918860524736
406.8622	-0.00010043098226943606
406.9616	-0.00010033289582619771
407.061	-0.00010023492909993378
407.1604	-0.00010013708191534483
407.2598	-0.00010003935409743195
407.3592	-9.994174547149421e-05
407.4586	-9.984425586312878e-05
407.558	-9.974688509823151e-05
407.6574	-9.96496330029942e-05
407.7568	-9.955249940390576e-05
407.8562	-9.945548412775079e-05
407.9556	-9.935858700160918e-05
408.055	-9.926180785285548e-05
408.1544	-9.916514650915916e-05
408.2538	-9.90686027984823e-05
408.3532	-9.897217654908063e-05
408.4526	-9.887586758950186e-05
408.552	-9.877967574858634e-05
408.6514	-9.86836008554651e-05
408.7508	-9.85876427395601e-05
408.8502	-9.849180123058382e-05
408.9496	-9.839607615853775e-05
409.049	-9.830046735371346e-05
409.1484	-9.820497464668959e-05
409.2478	-9.810959786833418e-05
409.3472	-9.801433684980154e-05
409.4466	-9.791919142253322e-05
409.546	-9.782416141825797e-05
409.6454	-9.772924666898844e-05
409.7448	-9.763444700702404e-05
409.8442	-9.753976226494764e-05
409.9436	-9.74451922756271e-05
410.043	-9.735073687221323e-05
410.1424	-9.72563958881399e-05
410.2418	-9.716216915712352e-05
410.3412	-9.706805651316248e-05
410.4406	-9.697405779053584e-05
410.54	-9.688017282380424e-05
410.6394	-9.678640144780836e-05
410.7388	-9.669274349766788e-05
410.8382	-9.659919880878309e-05
410.9376	-9.650576721683105e-05
411.037	-9.641244855776798e-05
411.1364	-9.631924266782806e-05
411.2358	-9.622614938352105e-05
411.3352	-9.613316854163468e-05
411.4346	-9.604029997923117e-05
411.534	-9.594754353364951e-05
411.6334	-9.585489904250294e-05
411.7328	-9.57623663436786e-05
411.8322	-9.566994527533832e-05
411.9316	-9.557763567591612e-05
412.031	-9.548543738411958e-05
412.1304	-9.539335023892853e-05
412.2298	-9.530137407959402e-05
412.3292	-9.520950874563883e-05
412.4286	-9.511775407685542e-05
412.528	-9.502610991330779e-05
412.6274	-9.493457609532827e-05
412.7268	-9.484315246351856e-05
412.8262	-9.475183885875008e-05
412.9256	-9.466063512216037e-05
413.025	-9.456954109515595e-05
413.1244	-9.447855661940969e-05
413.2238	-9.438768153686167e-05
413.3232	-9.42969156897171e-05
413.4226	-9.420625892044677e-05
413.522	-9.411571107178735e-05
413.6214	-9.402527198673918e-05
413.7208	-9.39349415085666e-05
413.8202	-9.384471948079721e-05
413.9196	-9.375460574722266e-05
414.019	-9.36646001518957e-05
414.1184	-9.357470253913149e-05
414.2178	-9.348491275350726e-05
414.3172	-9.339523063985998e-05
414.4166	-9.33056560432876e-05
414.516	-9.321618880914861e-05
414.6154	-9.312682878306029e-05
414.7148	-9.303757581089858e-05
414.8142	-9.29484297387985e-05
414.9136	-9.285939041315302e-05
415.013	-9.277045768061156e-05
415.1124	-9.268163138808167e-05
415.2118	-9.259291138272695e-05
415.3112	-9.250429751196676e-05
415.4106	-9.241578962347635e-05
415.51	-9.232738756518539e-05
415.6094	-9.223909118527878e-05
415.7088	-9.215090033219458e-05
415.8082	-9.206281485462547e-05
415.9076	-9.197483460151611e-05
416.007	-9.188695942206398e-05
416.1064	-9.179918916571972e-05
416.2058	-9.171152368218364e-05
416.3052	-9.162396282140893e-05
416.4046	-9.153650643359867e-05
416.504	-9.144915436920568e-05
416.6034	-9.136190647893343e-05
416.7028	-9.127476261373402e-05
416.8022	-9.118772262480818e-05
416.9016	-9.110078636360542e-05
417.001	-9.101395368182227e-05
417.1004	-9.092722443140353e-05
417.1998	-9.08405984645398e-05
417.2992	-9.07540756336688e-05
417.3986	-9.066765579147412e-05
417.498	-9.058133879088438e-05
417.5974	-9.049512448507362e-05
417.6968	-9.040901272745988e-05
417.7962	-9.032300337170572e-05
417.8956	-9.023709627171679e-05
417.995	-9.015129128164225e-05
418.0944	-9.006558825587397e-05
418.1938	-8.997998704904615e-05
418.2932	-8.989448751603345e-05
418.3926	-8.980908951195317e-05
418.492	-8.972379289216301e-05
418.5914	-8.963859751226113e-05
418.6908	-8.955350322808514e-05
418.7902	-8.946850989571268e-05
418.8896	-8.938361737145997e-05
418.989	-8.929882551188201e-05
419.0884	-8.921413417377133e-05
419.1878	-8.912954321415894e-05
419.2872	-8.904505249031236e-05
419.3866	-8.896066185973643e-05
419.486	-8.887637118017139e-05
419.5854	-8.879218030959415e-05
419.6848	-8.870808910621655e-05
419.7842	-8.86240974284856e-05
419.8836	-8.854020513508274e-05
419.983	-8.84564120849233e-05
420.0824	-8.837271813715658e-05
420.1818	-8.828912315116446e-05
420.2812	-8.8205626986562e-05
420.3806	-8.812222950319669e-05
420.48	-8.803893056114732e-05
420.5794	-8.795573002072479e-05
420.6788	-8.787262774247001e-05
420.7782	-8.778962358715553e-05
420.8776	-8.770671741578284e-05
420.977	-8.762390908958429e-05
421.0764	-8.754119847002058e-05
421.1758	-8.745858541878131e-05
421.2752	-8.7376069797785e-05
421.3746	-8.729365146917749e-05
421.474	-8.721133029533259e-05
421.5734	-8.712910613885049e-05
421.6728	-8.704697886255908e-05
421.7722	-8.696494832951175e-05
421.8716	-8.68830144029874e-05
421.971	-8.680117694649097e-05
422.0704	-8.671943582375243e-05
422.1698	-8.663779089872576e-05
422.2692	-8.655624203558911e-05
422.3686	-8.6474789098744e-05
422.468	-8.639343195281634e-05
422.5674	-8.631217046265401e-05
422.6668	-8.623100449332712e-05
422.7662	-8.614993391012827e-05
422.8656	-8.606895857857183e-05
422.965	-8.598807836439226e-05
423.0644	-8.590729313354609e-05
423.1638	-8.582660275220932e-05
423.2632	-8.574600708677813e-05
423.3626	-8.566550600386857e-05
423.462	-8.558509937031477e-05
423.5614	-8.550478705317085e-05
423.6608	-8.542456891970814e-05
423.7602	-8.534444483741644e-05
423.8596	-8.526441467400264e-05
423.959	-8.51844782973911e-05
424.0584	-8.510463557572248e-05
424.1578	-8.502488637735379e-05
424.2572	-8.494523057085768e-05
424.3566	-8.486566802502245e-05
424.456	-8.478619860885165e-05
424.5554	-8.470682219156273e-05
424.6548	-8.462753864258815e-05
424.7542	-8.454834783157367e-05
424.8536	-8.446924962837864e-05
424.953	-8.439024390307566e-05
425.0524	-8.431133052594918e-05
425.1518	-8.423250936749652e-05
425.2512	-8.415378029842722e-05
425.3506	-8.407514318966139e-05
425.45	-8.399659791233034e-05
425.5494	-8.391814433777638e-05
425.6488	-8.38397823375517e-05
425.7482	-8.376151178341885e-05
425.8476	-8.368333254734921e-05
425.947	-8.360524450152373e-05
426.0464	-8.352724751833177e-05
426.1458	-8.344934147037093e-05
426.2452	-8.337152623044713e-05
426.3446	-8.329380167157331e-05
426.444	-8.321616766696976e-05
426.5434	-8.313862409006358e-05
426.6428	-8.306117081448798e-05
426.7422	-8.298380771408248e-05
426.8416	-8.290653466289204e-05
426.941	-8.282935153516667e-05
427.0404	-8.275225820536133e-05
427.1398	-8.267525454813561e-05
427.2392	-8.259834043835258e-05
427.3386	-8.252151575107995e-05
427.438	-8.244478036158782e-05
427.5374	-8.236813414534945e-05
427.6368	-8.22915769780413e-05
427.7362	-8.221510873554104e-05
427.8356	-8.213872929392883e-05
427.935	-8.206243852948573e-05
428.0344	-8.198623631869406e-05
428.1338	-8.191012253823769e-05
428.2332	-8.183409706499901e-05
428.3326	-8.17581597760617e-05
428.432	-8.16823105487087e-05
428.5314	-8.160654926042198e-05
428.6308	-8.153087578888214e-05
428.7302	-8.145529001196869e-05
428.8296	-8.137979180775906e-05
428.929	-8.130438105452838e-05
429.0284	-8.122905763074904e-05
429.1278	-8.115382141509061e-05
429.2272	-8.107867228641896e-05
429.3266	-8.100361012379633e-05
429.426	-8.092863480648148e-05
429.5254	-8.085374621392738e-05
429.6248	-8.077894422578349e-05
429.7242	-8.070422872189326e-05
429.8236	-8.062959958229483e-05
429.923	-8.055505668722091e-05
430.0224	-8.048059991709716e-05
430.1218	-8.040622915254259e-05
430.2212	-8.033194427437003e-05
430.3206	-8.025774516358439e-05
430.42	-8.018363170138288e-05
430.5194	-8.010960376915501e-05
430.6188	-8.003566124848141e-05
430.7182	-7.996180402113404e-05
430.8176	-7.988803196907634e-05
430.917	-7.981434497446155e-05
431.0164	-7.974074291963303e-05
431.1158	-7.966722568712491e-05
431.2152	-7.959379315965984e-05
431.3146	-7.952044522014998e-05
431.414	-7.944718175169658e-05
431.5134	-7.937400263758822e-05
431.6128	-7.930090776130314e-05
431.7122	-7.922789700650626e-05
431.8116	-7.915497025704995e-05
431.911	-7.90821273969742e-05
432.0104	-7.90093683105051e-05
432.1098	-7.893669288205546e-05
432.2092	-7.886410099622384e-05
432.3086	-7.879159253779464e-05
432.408	-7.871916739173782e-05
432.5074	-7.86468254432082e-05
432.6068	-7.857456657754474e-05
432.7062	-7.850239068027128e-05
432.8056	-7.843029763709575e-05
432.905	-7.835828733390944e-05
433.0044	-7.82863596567866e-05
433.1038	-7.82145144919853e-05
433.2032	-7.814275172594549e-05
433.3026	-7.807107124528989e-05
433.402	-7.79994729368228e-05
433.5014	-7.792795668753048e-05
433.6008	-7.785652238458026e-05
433.7002	-7.778516991532058e-05
433.7996	-7.77138991672803e-05
433.899	-7.764271002816895e-05
433.9984	-7.757160238587559e-05
434.0978	-7.750057612846933e-05
434.1972	-7.742963114419824e-05
434.2966	-7.73587673214897e-05
434.396	-7.72879845489493e-05
434.4954	-7.721728271536187e-05
434.5948	-7.714666170968886e-05
434.6942	-7.707612142107043e-05
434.7936	-7.700566173882395e-05
434.893	-7.693528255244377e-05
434.9924	-7.686498375160061e-05
435.0918	-7.679476522614204e-05
435.1912	-7.67246268660911e-05
435.2906	-7.665456856164717e-05
435.39	-7.658459020318499e-05
435.4894	-7.65146916812541e-05
435.5888	-7.644487288657871e-05
435.6882	-7.637513371005812e-05
435.7876	-7.630547404276505e-05
435.887	-7.623589377594661e-05
435.9864	-7.61663928010229e-05
436.0858	-7.609697100958786e-05
436.1852	-7.602762829340764e-05
436.2846	-7.595836454442113e-05
436.384	-7.588917965473974e-05
436.4834	-7.582007351664689e-05
436.5828	-7.575104602259729e-05
436.6822	-7.56820970652165e-05
436.7816	-7.56132265373021e-05
436.881	-7.554443433182178e-05
436.9804	-7.547572034191374e-05
437.0798	-7.5407084460886e-05
437.1792	-7.533852658221666e-05
437.2786	-7.527004659955297e-05
437.378	-7.520164440671172e-05
437.4774	-7.513331989767842e-05
437.5768	-7.506507296660632e-05
437.6762	-7.499690350781808e-05
437.7756	-7.49288114158037e-05
437.875	-7.486079658522047e-05
437.9744	-7.479285891089365e-05
438.0738	-7.472499828781488e-05
438.1732	-7.4657214611143e-05
438.2726	-7.458950777620318e-05
438.372	-7.452187767848612e-05
438.4714	-7.445432421364918e-05
438.5708	-7.43868472775144e-05
438.6702	-7.431944676606931e-05
438.7696	-7.425212257546657e-05
438.869	-7.418487460202335e-05
438.9684	-7.411770274222084e-05
439.0678	-7.405060689270413e-05
439.1672	-7.398358695028303e-05
439.2666	-7.391664281192908e-05
439.366	-7.384977437477846e-05
439.4654	-7.37829815361294e-05
439.5648	-7.371626419344267e-05
439.6642	-7.364962224434142e-05
439.7636	-7.358305558661085e-05
439.863	-7.351656411819757e-05
439.9624	-7.345014773720982e-05
440.0618	-7.338380634191584e-05
440.1612	-7.331753983074653e-05
440.2606	-7.32513481022917e-05
440.36	-7.318523105530192e-05
440.4594	-7.311918858868791e-05
440.5588	-7.305322060151905e-05
440.6582	-7.298732699302505e-05
440.7576	-7.292150766259426e-05
440.857	-7.28557625097739e-05
440.9564	-7.279009143426932e-05
441.0558	-7.272449433594414e-05
441.1552	-7.265897111482039e-05
441.2546	-7.259352167107713e-05
441.354	-7.252814590505049e-05
441.4534	-7.246284371723472e-05
441.5528	-7.239761500827978e-05
441.6522	-7.233245967899243e-05
441.7516	-7.226737763033568e-05
441.851	-7.220236876342871e-05
441.9504	-7.213743297954603e-05
442.0498	-7.207257018011715e-05
442.1492	-7.20077802667271e-05
442.2486	-7.194306314111573e-05
442.348	-7.187841870517755e-05
442.4474	-7.181384686096066e-05
442.5468	-7.174934751066763e-05
442.6462	-7.168492055665453e-05
442.7456	-7.162056590143113e-05
442.845	-7.155628344765972e-05
442.9444	-7.149207309815622e-05
443.0438	-7.142793475588831e-05
443.1432	-7.136386832397648e-05
443.2426	-7.129987370569325e-05
443.342	-7.123595080446303e-05
443.4414	-7.1172099523861e-05
443.5408	-7.110831976761457e-05
443.6402	-7.104461143960135e-05
443.7396	-7.09809744438496e-05
443.839	-7.091740868453874e-05
443.9384	-7.085391406599762e-05
444.0378	-7.07904904927051e-05
444.1372	-7.072713786928974e-05
444.2366	-7.066385610052948e-05
444.336	-7.06006450913512e-05
444.4354	-7.053750474683061e-05
444.5348	-7.047443497219199e-05
444.6342	-7.041143567280789e-05
444.7336	-7.03485067541987e-05
444.833	-7.028564812203287e-05
444.9324	-7.022285968212604e-05
445.0318	-7.016014134044124e-05
445.1312	-7.009749300308815e-05
445.2306	-7.003491457632358e-05
445.33	-6.997240596655037e-05
445.4294	-6.990996708031769e-05
445.5288	-6.984759782432086e-05
445.6282	-6.978529810540009e-05
445.7276	-6.972306783054197e-05
445.827	-6.966090690687739e-05
445.9264	-6.959881524168253e-05
446.0258	-6.953679274237806e-05
446.1252	-6.947483931652879e-05
446.2246	-6.941295487184413e-05
446.324	-6.935113931617713e-05
446.4234	-6.92893925575238e-05
446.5228	-6.922771450402426e-05
446.6222	-6.916610506396134e-05
446.7216	-6.910456414576121e-05
446.821	-6.904309165799113e-05
446.9204	-6.898168750936265e-05
447.0198	-6.8920351608728e-05
447.1192	-6.885908386508157e-05
447.2186	-6.879788418755942e-05
447.318	-6.87367524854387e-05
447.4174	-6.867568866813776e-05
447.5168	-6.861469264521606e-05
447.6162	-6.855376432637248e-05
447.7156	-6.849290362144757e-05
447.815	-6.843211044042102e-05
447.9144	-6.837138469341298e-05
448.0138	-6.83107262906824e-05
448.1132	-6.825013514262792e-05
448.2126	-6.818961115978727e-05
448.312	-6.812915425283719e-05
448.4114	-6.806876433259227e-05
448.5108	-6.80084413100061e-05
448.6102	-6.794818509617026e-05
448.7096	-6.78879956023137e-05
448.809	-6.782787273980352e-05
448.9084	-6.776781642014384e-05
449.0078	-6.770782655497572e-05
449.1072	-6.764790305607738e-05
449.2066	-6.758804583536352e-05
449.306	-6.752825480488555e-05
449.4054	-6.746852987683021e-05
449.5048	-6.740887096352088e-05
449.6042	-6.734927797741634e-05
449.7036	-6.72897508311106e-05
449.803	-6.723028943733307e-05
449.9024	-6.717089370894799e-05
450.0018	-6.711156355895422e-05
450.1012	-6.705229890048511e-05
450.2006	-6.699309964680837e-05
450.3	-6.69339657113257e-05
450.3994	-6.687489700757217e-05
450.4988	-6.681589344921694e-05
450.5982	-6.675695495006168e-05
450.6976	-6.669808142404161e-05
450.797	-6.663927278522529e-05
450.8964	-6.658052894781227e-05
450.9958	-6.6521849826136e-05
451.0952	-6.646323533466115e-05
451.1946	-6.640468538798462e-05
451.294	-6.634619990083446e-05
451.3934	-6.628777878807122e-05
451.4928	-6.622942196468524e-05
451.5922	-6.617112934579871e-05
451.6916	-6.611290084666436e-05
451.791	-6.605473638266505e-05
451.8904	-6.599663586931437e-05
451.9898	-6.59385992222555e-05
452.0892	-6.58806263572619e-05
452.1886	-6.582271719023612e-05
452.288	-6.576487163721022e-05
452.3874	-6.570708961434553e-05
452.4868	-6.564937103793205e-05
452.5862	-6.559171582438822e-05
452.6856	-6.553412389026175e-05
452.785	-6.547659515222753e-05
452.8844	-6.541912952708904e-05
452.9838	-6.536172693177743e-05
453.0832	-6.530438728335131e-05
453.1826	-6.524711049899658e-05
453.282	-6.518989649602614e-05
453.3814	-6.513274519187966e-05
453.4808	-6.507565650412444e-05
453.5802	-6.501863035045259e-05
453.6796	-6.496166664868365e-05
453.779	-6.490476531676247e-05
453.8784	-6.484792627275991e-05
453.9778	-6.479114943487254e-05
454.0772	-6.473443472142191e-05
454.1766	-6.467778205085482e-05
454.276	-6.46211913417429e-05
454.3754	-6.456466251278244e-05
454.4748	-6.450819548279414e-05
454.5742	-6.445179017072296e-05
454.6736	-6.43954464956383e-05
454.773	-6.433916437673227e-05
454.8724	-6.428294373332153e-05
454.9718	-6.422678448484565e-05
455.0712	-6.41706865508676e-05
455.1706	-6.411464985107282e-05
455.27	-6.405867430527e-05
455.3694	-6.400275983339016e-05
455.4688	-6.39469063554866e-05
455.5682	-6.389111379173399e-05
455.6676	-6.383538206243001e-05
455.767	-6.377971108799346e-05
455.8664	-6.372410078896427e-05
455.9658	-6.366855108600406e-05
456.0652	-6.361306189989495e-05
456.1646	-6.355763315154092e-05
456.264	-6.350226476196515e-05
456.3634	-6.344695665231203e-05
456.4628	-6.33917087438457e-05
456.5622	-6.333652095795086e-05
456.6616	-6.328139321613147e-05
456.761	-6.322632544001091e-05
456.8604	-6.317131755133238e-05
456.9598	-6.311636947195776e-05
457.0592	-6.306148112386803e-05
457.1586	-6.300665242916317e-05
457.258	-6.295188331006095e-05
457.3574	-6.289717368889811e-05
457.4568	-6.284252348812906e-05
457.5562	-6.278793263032646e-05
457.6556	-6.273340103818047e-05
457.755	-6.267892863449834e-05
457.8544	-6.262451534220568e-05
457.9538	-6.257016108434349e-05
458.0532	-6.251586578407153e-05
458.1526	-6.24616293646646e-05
458.252	-6.240745174951521e-05
458.3514	-6.235333286213097e-05
458.4508	-6.229927262613686e-05
458.5502	-6.224527096527245e-05
458.6496	-6.219132780339387e-05
458.749	-6.2137443064472e-05
458.8484	-6.208361667259386e-05
458.9478	-6.202984855196062e-05
459.0472	-6.197613862688862e-05
459.1466	-6.192248682180929e-05
459.246	-6.186889306126777e-05
459.3454	-6.18153572699242e-05
459.4448	-6.176187937255227e-05
459.5442	-6.170845929403961e-05
459.6436	-6.165509695938782e-05
459.743	-6.160179229371173e-05
459.8424	-6.154854522223913e-05
459.9418	-6.149535567031149e-05
460.0412	-6.14422235633832e-05
460.1406	-6.138914882702058e-05
460.24	-6.133613138690323e-05
460.3394	-6.128317116882243e-05
460.4388	-6.123026809868223e-05
460.5382	-6.1177422102498e-05
460.6376	-6.112463310639726e-05
460.737	-6.107190103661862e-05
460.8364	-6.101922581951251e-05
460.9358	-6.096660738154012e-05
461.0352	-6.091404564927385e-05
461.1346	-6.0861540549396746e-05
461.234	-6.080909200870227e-05
461.3334	-6.075669995409462e-05
461.4328	-6.070436431258808e-05
461.5322	-6.065208501130648e-05
461.6316	-6.059986197748394e-05
461.731	-6.054769513846424e-05
461.8304	-6.049558442170022e-05
461.9298	-6.044352975475434e-05
462.0292	-6.039153106529792e-05
462.1286	-6.033958828111135e-05
462.228	-6.0287701330083113e-05
462.3274	-6.023587014021088e-05
462.4268	-6.018409463960026e-05
462.5262	-6.013237475646523e-05
462.6256	-6.008071041912741e-05
462.725	-6.002910155601638e-05
462.8244	-5.997754809566915e-05
462.9238	-5.992604996673022e-05
463.0232	-5.9874607097951165e-05
463.1226	-5.982321941819063e-05
463.222	-5.97718868564143e-05
463.3214	-5.9720609341694145e-05
463.4208	-5.966938680320886e-05
463.5202	-5.9618219170243414e-05
463.6196	-5.9567106372188416e-05
463.719	-5.951604833854117e-05
463.8184	-5.946504499890405e-05
463.9178	-5.941409628298524e-05
464.0172	-5.9363202120598396e-05
464.1166	-5.931236244166213e-05
464.216	-5.926157717620049e-05
464.3154	-5.9210846254341644e-05
464.4148	-5.916016960631909e-05
464.5142	-5.910954716247052e-05
464.6136	-5.9058978853237936e-05
464.713	-5.900846460916721e-05
464.8124	-5.8958004360908865e-05
464.9118	-5.8907598039216256e-05
465.0112	-5.8857245574947126e-05
465.1106	-5.880694689906209e-05
465.21	-5.875670194262523e-05
465.3094	-5.870651063680371e-05
465.4088	-5.865637291286718e-05
465.5082	-5.860628870218886e-05
465.6076	-5.855625793624339e-05
465.707	-5.850628054660853e-05
465.8064	-5.8456356464964064e-05
465.9058	-5.8406485623091656e-05
466.0052	-5.835666795287475e-05
466.1046	-5.830690338629868e-05
466.204	-5.825719185545012e-05
466.3034	-5.820753329251695e-05
466.4028	-5.815792762978831e-05
466.5022	-5.810837479965428e-05
466.6016	-5.8058874734605935e-05
466.701	-5.800942736723443e-05
466.8004	-5.7960032630232156e-05
466.8998	-5.791069045639077e-05
466.9992	-5.7861400778602946e-05
467.0986	-5.781216352986093e-05
467.198	-5.7762978643256535e-05
467.2974	-5.7713846051981615e-05
467.3968	-5.766476568932714e-05
467.4962	-5.7615737488683346e-05
467.5956	-5.756676138353936e-05
467.695	-5.7517837307484115e-05
467.7944	-5.7468965194204244e-05
467.8938	-5.7420144977485355e-05
467.9932	-5.7371376591211906e-05
468.0926	-5.732265996936586e-05
468.192	-5.727399504602753e-05
468.2914	-5.722538175537545e-05
468.3908	-5.717682003168559e-05
468.4902	-5.7128309809331624e-05
468.5896	-5.707985102278464e-05
468.689	-5.703144360661266e-05
468.7884	-5.698308749548154e-05
468.8878	-5.693478262415334e-05
468.9872	-5.6886528927487126e-05
469.0866	-5.683832634043872e-05
469.186	-5.6790174798060077e-05
469.2854	-5.674207423549966e-05
469.3848	-5.6694024588001824e-05
469.4842	-5.6646025790907346e-05
469.5836	-5.659807777965193e-05
469.683	-5.655018048976784e-05
469.7824	-5.6502333856882185e-05
469.8818	-5.645453781671748e-05
469.9812	-5.6406792305091566e-05
470.0806	-5.635909725791682e-05
470.18	-5.631145261120125e-05
470.2794	-5.626385830104664e-05
470.3788	-5.6216314263649614e-05
470.4782	-5.616882043530135e-05
470.5776	-5.612137675238679e-05
470.677	-5.6073983151385034e-05
470.7764	-5.6026639568869445e-05
470.8758	-5.597934594150637e-05
470.9752	-5.593210220605637e-05
471.0746	-5.588490829937277e-05
471.174	-5.583776415840245e-05
471.2734	-5.5790669720185484e-05
471.3728	-5.574362492185476e-05
471.4722	-5.569662970063568e-05
471.5716	-5.5649683993846326e-05
471.671	-5.560278773889765e-05
471.7704	-5.555594087329217e-05
471.8698	-5.5509143334625093e-05
471.9692	-5.54623950605835e-05
472.0686	-5.541569598894599e-05
472.168	-5.536904605758318e-05
472.2674	-5.532244520445712e-05
472.3668	-5.527589336762109e-05
472.4662	-5.5229390485219384e-05
472.5656	-5.518293649548816e-05
472.665	-5.513653133675336e-05
472.7644	-5.509017494743257e-05
472.8638	-5.504386726603339e-05
472.9632	-5.499760823115423e-05
473.0626	-5.4951397781483557e-05
473.162	-5.4905235855799955e-05
473.2614	-5.4859122392972206e-05
473.3608	-5.4813057331958915e-05
473.4602	-5.4767040611808e-05
473.5596	-5.472107217165743e-05
473.659	-5.467515195073407e-05
473.7584	-5.462927988835423e-05
473.8578	-5.458345592392359e-05
473.9572	-5.453767999693602e-05
474.0566	-5.449195204697498e-05
474.156	-5.444627201371215e-05
474.2554	-5.4400639836907816e-05
474.3548	-5.435505545641019e-05
474.4542	-5.43095188121564e-05
474.5536	-5.4264029844170755e-05
474.653	-5.421858849256657e-05
474.7524	-5.4173194697543865e-05
474.8518	-5.41278483993909e-05
474.9512	-5.408254953848274e-05
475.0506	-5.403729805528268e-05
475.15	-5.399209389034018e-05
475.2494	-5.394693698429255e-05
475.3488	-5.3901827277863466e-05
475.4482	-5.3856764711863406e-05
475.5476	-5.3811749227189625e-05
475.647	-5.3766780764825615e-05
475.7464	-5.372185926584117e-05
475.8458	-5.36769846713923e-05
475.9452	-5.3632156922721126e-05
476.0446	-5.358737596115542e-05
476.144	-5.354264172810847e-05
476.2434	-5.349795416507978e-05
476.3428	-5.345331321365399e-05
476.4422	-5.340871881550044e-05
476.5416	-5.3364170912374605e-05
476.641	-5.331966944611618e-05
476.7404	-5.327521435865005e-05
476.8398	-5.323080559198591e-05
476.9392	-5.3186443088217804e-05
477.0386	-5.314212678952447e-05
477.138	-5.3097856638168566e-05
477.2374	-5.305363257649719e-05
477.3368	-5.300945454694137e-05
477.4362	-5.2965322492016156e-05
477.5356	-5.2921236354319895e-05
477.635	-5.2877196076535205e-05
477.7344	-5.2833201601427596e-05
477.8338	-5.27892528718461e-05
477.9332	-5.274534983072284e-05
478.0326	-5.270149242107327e-05
478.132	-5.2657680585995276e-05
478.2314	-5.2613914268670055e-05
478.3308	-5.257019341236085e-05
478.4302	-5.2526517960413795e-05
478.5296	-5.2482887856257315e-05
478.629	-5.243930304340199e-05
478.7284	-5.239576346544061e-05
478.8278	-5.23522690660476e-05
478.9272	-5.230881978897955e-05
479.0266	-5.226541557807431e-05
479.126	-5.2222056377251814e-05
479.2254	-5.217874213051278e-05
479.3248	-5.2135472781939915e-05
479.4242	-5.209224827569626e-05
479.5236	-5.2049068556026276e-05
479.623	-5.200593356725572e-05
479.7224	-5.19628432537899e-05
479.8218	-5.191979756011604e-05
479.9212	-5.187679643080093e-05
480.0206	-5.183383981049208e-05
480.12	-5.179092764391676e-05
480.2194	-5.1748059875883155e-05
480.3188	-5.170523645127834e-05
480.4182	-5.1662457315070186e-05
480.5176	-5.161972241230532e-05
480.617	-5.157703168811063e-05
480.7164	-5.1534385087692004e-05
480.8158	-5.149178255633453e-05
480.9152	-5.144922403940281e-05
481.0146	-5.140670948234017e-05
481.114	-5.136423883066897e-05
481.2134	-5.1321812029990225e-05
481.3128	-5.127942902598358e-05
481.4122	-5.1237089764406944e-05
481.5116	-5.119479419109711e-05
481.611	-5.115254225196877e-05
481.7104	-5.111033389301448e-05
481.8098	-5.106816906030542e-05
481.9092	-5.102604769999003e-05
482.0086	-5.0983969758294666e-05
482.108	-5.0941935181523304e-05
482.2074	-5.0899943916057325e-05
482.3068	-5.0857995908355307e-05
482.4062	-5.08160911049534e-05
482.5056	-5.0774229452464657e-05
482.605	-5.0732410897578794e-05
482.7044	-5.069063538706274e-05
482.8038	-5.064890286775988e-05
482.9032	-5.060721328659048e-05
483.0026	-5.056556659055069e-05
483.102	-5.052396272671363e-05
483.2014	-5.048240164222802e-05
483.3008	-5.044088328431913e-05
483.4002	-5.0399407600287916e-05
483.4996	-5.0357974537511296e-05
483.599	-5.0316584043441414e-05
483.6984	-5.027523606560674e-05
483.7978	-5.0233930551610585e-05
483.8972	-5.0192667449132005e-05
483.9966	-5.015144670592479e-05
484.096	-5.011026826981823e-05
484.1954	-5.006913208871636e-05
484.2948	-5.002803811059771e-05
484.3942	-4.998698628351662e-05
484.4936	-4.994597655560056e-05
484.593	-4.990500887505258e-05
484.6924	-4.986408319014945e-05
484.7918	-4.98231994492426e-05
484.8912	-4.9782357600756724e-05
484.9906	-4.974155759319171e-05
485.09	-4.970079937512025e-05
485.1894	-4.966008289518939e-05
485.2888	-4.96194081021195e-05
485.3882	-4.9578774944704455e-05
485.4876	-4.953818337181166e-05
485.587	-4.949763333238144e-05
485.6864	-4.945712477542755e-05
485.7858	-4.9416657650036746e-05
485.8852	-4.937623190536861e-05
485.9846	-4.933584749065538e-05
486.084	-4.92955043552019e-05
486.1834	-4.925520244838594e-05
486.2828	-4.921494171965722e-05
486.3822	-4.917472211853812e-05
486.4816	-4.913454359462281e-05
486.581	-4.9094406097577855e-05
486.6804	-4.9054309577141776e-05
486.7798	-4.901425398312458e-05
486.8792	-4.897423926540847e-05
486.9786	-4.893426537394652e-05
487.078	-4.8894332258764064e-05
487.1774	-4.8854439869957336e-05
487.2768	-4.8814588157693736e-05
487.3762	-4.877477707221236e-05
487.4756	-4.87350065638225e-05
487.575	-4.8695276582904915e-05
487.6744	-4.8655587079911094e-05
487.7738	-4.8615938005362796e-05
487.8732	-4.857632930985269e-05
487.9726	-4.8536760944044095e-05
488.072	-4.849723285866979e-05
488.1714	-4.845774500453366e-05
488.2708	-4.841829733250924e-05
488.3702	-4.837888979354021e-05
488.4696	-4.833952233863964e-05
488.569	-4.830019491889103e-05
488.6684	-4.826090748544728e-05
488.7678	-4.822165998953028e-05
488.8672	-4.8182452382432276e-05
488.9666	-4.814328461551394e-05
489.066	-4.8104156640205566e-05
489.1654	-4.806506840800646e-05
489.2648	-4.802601987048477e-05
489.3642	-4.798701097927772e-05
489.4636	-4.794804168609109e-05
489.563	-4.790911194269909e-05
489.6624	-4.787022170094502e-05
489.7618	-4.7831370912739816e-05
489.8612	-4.7792559530063333e-05
489.9606	-4.775378750496313e-05
490.06	-4.771505478955536e-05
490.1594	-4.767636133602364e-05
490.2588	-4.763770709661962e-05
490.3582	-4.759909202366267e-05
490.4576	-4.756051606953989e-05
490.557	-4.7521979186705895e-05
490.6564	-4.748348132768233e-05
490.7558	-4.7445022445058626e-05
490.8552	-4.7406602491491017e-05
490.9546	-4.736822141970319e-05
491.054	-4.732987918248544e-05
491.1534	-4.729157573269527e-05
491.2528	-4.725331102325659e-05
491.3522	-4.721508500716008e-05
491.4516	-4.717689763746303e-05
491.551	-4.713874886728918e-05
491.6504	-4.7100638649828646e-05
491.7498	-4.7062566938337345e-05
491.8492	-4.702453368613787e-05
491.9486	-4.698653884661844e-05
492.048	-4.6948582373233275e-05
492.1474	-4.6910664219502415e-05
492.2468	-4.687278433901152e-05
492.3462	-4.6834942685411786e-05
492.4456	-4.6797139212420155e-05
492.545	-4.67593738738185e-05
492.6444	-4.672164662345435e-05
492.7438	-4.668395741524006e-05
492.8432	-4.6646306203153355e-05
492.9426	-4.6608692941236683e-05
493.042	-4.65711175835975e-05
493.1414	-4.653358008440744e-05
493.2408	-4.649608039790376e-05
493.3402	-4.6458618478387436e-05
493.4396	-4.642119428022405e-05
493.539	-4.638380775784375e-05
493.6384	-4.634645886574048e-05
493.7378	-4.6309147558472765e-05
493.8372	-4.6271873790662755e-05
493.9366	-4.623463751699687e-05
494.036	-4.6197438692225e-05
494.1354	-4.6160277271160776e-05
494.2348	-4.6123153208681614e-05
494.3342	-4.608606645972824e-05
494.4336	-4.6049016979304944e-05
494.533	-4.6012004722479094e-05
494.6324	-4.5975029644381404e-05
494.7318	-4.5938091700205656e-05
494.8312	-4.590119084520869e-05
494.9306	-4.586432703470991e-05
495.03	-4.582750022409191e-05
495.1294	-4.5790710368799794e-05
495.2288	-4.575395742434105e-05
495.3282	-4.5717241346286e-05
495.4276	-4.56805620902672e-05
495.527	-4.564391961197936e-05
495.6264	-4.560731386717961e-05
495.7258	-4.5570744811686995e-05
495.8252	-4.5534212401382555e-05
495.9246	-4.549771659220926e-05
496.024	-4.5461257340171854e-05
496.1234	-4.542483460133676e-05
496.2228	-4.538844833183193e-05
496.3222	-4.535209848784703e-05
496.4216	-4.5315785025632704e-05
496.521	-4.527950790150138e-05
496.6204	-4.5243267071826053e-05
496.7198	-4.520706249304154e-05
496.8192	-4.517089412164331e-05
496.9186	-4.513476191418751e-05
497.018	-4.5098665827291327e-05
497.1174	-4.506260581763277e-05
497.2168	-4.50265818419501e-05
497.3162	-4.499059385704244e-05
497.4156	-4.495464181976926e-05
497.515	-4.491872568705013e-05
497.6144	-4.4882845415865055e-05
497.7138	-4.4847000963254005e-05
497.8132	-4.481119228631702e-05
497.9126	-4.4775419342214514e-05
498.012	-4.473968208816585e-05
498.1114	-4.4703980481450874e-05
498.2108	-4.466831447940888e-05
498.3102	-4.463268403943851e-05
498.4096	-4.459708911899817e-05
498.509	-4.4561529675605286e-05
498.6084	-4.452600566683687e-05
498.7078	-4.449051705032902e-05
498.8072	-4.445506378377676e-05
498.9066	-4.441964582493432e-05
499.006	-4.438426313161452e-05
499.1054	-4.434891566168941e-05
499.2048	-4.431360337308923e-05
499.3042	-4.4278326223803334e-05
499.4036	-4.424308417187927e-05
499.503	-4.4207877175423015e-05
499.6024	-4.417270519259889e-05
499.7018	-4.4137568181629846e-05
499.8012	-4.410246610079625e-05
499.9006	-4.406739890843714e-05


==> anc/SupplementaryMaterial/RKHSresults/RP-RKHS-PEC-Rb2p-Su.dat <==
3.0	17642.774755278784
3.497	12917.927102977592
3.9939999999999998	9963.026967663323
4.491	7679.468691540449
4.9879999999999995	5841.314601354775
5.484999999999999	4359.595208512638
5.982	3180.287191992542
6.479	2261.2831031518526
6.976	1562.5840293295812
7.473	1044.3665963636556
7.97	669.0542900520993
8.466999999999999	403.59086235801965
8.964	220.42080446801282
9.461	97.51364203654798
9.958	17.827724527322218
10.455	-31.487406360686695
10.952	-59.93320643136432
11.449	-74.41488394239384
11.946	-79.8537602387414
12.443	-79.67461162956072
12.94	-76.20317186137358
13.437	-70.97963609725993
13.934	-64.99410438598798
14.431	-58.85783969812783
14.928	-52.92701353443036
15.425	-47.3916176053721
15.922	-42.33324040600457
16.419	-37.777552490728716
16.916	-33.711680830267305
17.413	-30.106231786545724
17.91	-26.920867721828095
18.407	-24.113218553541508
18.904	-21.63851149845198
19.401	-19.456025698043714
19.898	-17.532385293341935
20.395	-15.838096124953271
20.892	-14.34280382057619
21.389	-13.019199376628237
21.886	-11.84425555882151
22.383	-10.798478208429666
22.88	-9.865299455259832
23.377	-9.030585716749345
23.874	-8.28223687520368
24.371	-7.609858247185297
24.868	-7.004490950171276
25.365	-6.4583850657649196
25.862	-5.964791490357451
26.359	-5.517832586924451
26.856	-5.1123871647963135
27.353	-4.743981081079909
27.85	-4.408695305162337
28.347	-4.1030884438453095
28.844	-3.8241312402560665
29.341	-3.5691510225703498
29.838	-3.335784449003406
30.335	-3.121929706936648
30.832	-2.9256584070985743
31.329	-2.745230795189319
31.826	-2.5791047995997083
32.323	-2.4259109415511797
32.82	-2.284430542609753
33.317	-2.153576986051212
33.814	-2.0323795632138544
34.311	-1.91996951402841
34.808	-1.8155679349981053
35.305	-1.7184752806854733
35.802	-1.6280622283728685
36.299	-1.543761687115462
36.796	-1.4650615979124801
37.293	-1.3914989905432578
37.79	-1.3226548156127362
38.287	-1.2581492344825675
38.784	-1.197637468947064
39.281	-1.1408061398374687
39.778	-1.087370031266075
40.275	-1.0370692261303052
40.772	-0.9896665660537316
41.269	-0.9449453953650356
41.766	-0.9027075541896109
42.263	-0.8627715904018349
42.76	-0.824971164184848
43.257	-0.7891536223729136
43.754	-0.7551787226965272
44.251	-0.722917490585252
44.748	-0.6922511933691868
45.245	-0.6630711717564932
45.742	-0.6352897387996707
46.239	-0.6088352856876391
46.736	-0.5836404079199946
47.233	-0.5596413493031475
47.73	-0.5367778152468228
48.227	-0.5149927918736663
48.724	-0.49423237158056404
49.221	-0.4744455854767529
49.718	-0.4555842429535926
50.215	-0.43760277850612495
50.712	-0.42045810582068455
51.209	-0.40410947906050787
51.706	-0.3885183612181258
52.203	-0.3736482993557936
52.7	-0.3594648065201386
53.197	-0.3459352500924429
53.694	-0.33302874631926616
54.191	-0.32071606075794745
54.688	-0.3089695143665888
55.185	-0.29776282019094413
55.682	-0.28706886491666866
56.179	-0.2768596185776559
56.676	-0.2671086933344945
57.173	-0.2577913674778259
57.67	-0.24888446589719965
58.167	-0.24036625013563817
58.664	-0.2322163171816666
59.161	-0.22441550623253548
59.658	-0.2169458127357258
60.155	-0.20979030908164675
60.652	-0.20293307137941038
61.149	-0.19635911180060744
61.646	-0.1900543160236404
62.143	-0.1840053853540408
62.64	-0.17819978313482746
63.137	-0.172625685095757
63.634	-0.16727193332173868
64.131	-0.16212799354904495
64.628	-0.15718391552358843
65.125	-0.15243029617873144
65.622	-0.1478582454110951
66.119	-0.14345935425185857
66.616	-0.13922566524830549
67.113	-0.13514964488602763
67.61	-0.13122415789643765
68.107	-0.12744244330715962
68.604	-0.12379809210464487
69.101	-0.12028502638907199
69.598	-0.11689747991134156
70.095	-0.1136299798908812
70.592	-0.11047733002110284
71.089	-0.10743459457674535
71.586	-0.1044970835441389
72.083	-0.10166033870159484
72.58	-0.09892012058280808
73.077	-0.09627239626133824
73.574	-0.09371332789899284
74.071	-0.0912392620052906
74.568	-0.0888467193591825
75.065	-0.08653238554787426
75.562	-0.08429310208096315
76.059	-0.0821258580412064
76.556	-0.08002778223607139
77.053	-0.07799613581685483
77.55	-0.07602830533455754
78.047	-0.07412179629304197
78.544	-0.07227425723179298
79.041	-0.07048351405092208
79.538	-0.06874749618360199
80.035	-0.06706422037748247
80.532	-0.06543178652473589
81.029	-0.06384837371408918
81.526	-0.062312236491840596
82.023	-0.06082170131967746
82.52	-0.05937516321789461
83.017	-0.05797108258332554
83.514	-0.05660798217197516
84.011	-0.05528444423696549
84.508	-0.05399910781298865
85.005	-0.052750666139009104
85.502	-0.051537864211459276
85.999	-0.05035949646065364
86.496	-0.049214404543580836
86.993	-0.0481014752466562
87.49	-0.047019638492394794
87.987	-0.04596786544433289
88.484	-0.044945166704860706
88.981	-0.04395059060094626
89.478	-0.042983221553025336
89.975	-0.04204217852261091
90.472	-0.04112661353443411
90.969	-0.040235710269172296
91.466	-0.039368682723046236
91.963	-0.0385247739307848
92.46	-0.037703254748651945
92.957	-0.03690342269442402
93.454	-0.03612460084137528
93.951	-0.03536613676350156
94.448	-0.034627401529361265
94.945	-0.03390778874206533
95.442	-0.03320671362307861
95.939	-0.032523612137629075
96.436	-0.031857940159639504
96.933	-0.031209172674212048
97.43	-0.030576803015802213
97.927	-0.029960342140319503
98.424	-0.029359317929489637
98.921	-0.028773274525898562
99.418	-0.028201771697225944
99.915	-0.02764438422825431
100.412	-0.02710070065659313
100.909	-0.026570319809303494
101.406	-0.026052852945332484
101.903	-0.02554792451378708
102.4	-0.025055171645743245
102.897	-0.02457424366709027
103.394	-0.024104801632328806
103.891	-0.02364651787832771
104.388	-0.023199075597093267
104.885	-0.022762168426655537
105.382	-0.022335500059222198
105.879	-0.021918783865792855
106.376	-0.02151174253647026
106.873	-0.021114107735741523
107.37	-0.02072561977204048
107.867	-0.020346027280936756
108.364	-0.01997508692132935
108.861	-0.019612563084055828
109.358	-0.01925822761235356
109.855	-0.01891185953364147
110.352	-0.018573244802114863
110.849	-0.01824217605167
111.346	-0.0179184523587014
111.843	-0.017601879014333712
112.34	-0.01729226730567496
112.837	-0.01698943430569376
113.334	-0.016693202671345997
113.831	-0.01640340044959164
114.328	-0.01611986089096108
114.825	-0.01584242227034536
115.322	-0.015570927714701073
115.819	-0.015305225037374475
116.316	-0.01504516657876319
116.813	-0.014790609053048152
117.31	-0.014541413400738536
117.807	-0.014297444646786917
118.304	-0.014058571764041189
118.801	-0.013824667541811188
119.298	-0.013595608459338219
119.795	-0.013371274563964936
120.292	-0.01315154935381204
120.789	-0.012936319664778134
121.286	-0.012725475561685419
121.783	-0.012518910233403777
122.28	-0.012316519891791512
122.777	-0.01211820367429993
123.274	-0.01192386355009372
123.771	-0.011733404229547686
124.268	-0.011546733076984658
124.765	-0.01136376002652649
125.262	-0.011184397500935205
125.759	-0.01100856033332633
126.256	-0.010836165691642714
126.753	-0.010667133005780068
127.25	-0.010501383897261747
127.747	-0.010338842111364361
128.244	-0.010179433451598843
128.74099999999999	-0.010023085716457282
129.238	-0.009869728638338132
129.735	-0.009719293824567399
130.232	-0.0095717147004357
130.72899999999998	-0.009426926454174894
131.226	-0.009284865983801698
131.723	-0.009145471845757596
132.22	-0.009008684205278108
132.717	-0.008874444788426755
133.214	-0.008742696835732413
133.711	-0.008613385057369992
134.208	-0.008486455589828124
134.705	-0.008361855954008998
135.202	-0.008239535014707998
135.699	-0.008119442941422774
136.196	-0.008001531170443561
136.693	-0.007885752368178369
137.19	-0.007772060395668286
137.687	-0.007660410274250414
138.184	-0.007550758152327261
138.681	-0.007443061273202914
139.178	-0.007337277943948567
139.675	-0.007233367505260121
140.172	-0.007131290302273795
140.669	-0.007031007656305278
141.166	-0.006932481837480445
141.663	-0.006835676038226469
142.16	-0.006740554347593173
142.657	-0.006647081726375991
143.154	-0.006555223983012999
143.651	-0.006464947750228828
144.148	-0.006376220462400372
144.645	-0.0062890103336193095
145.142	-0.006203286336427668
145.639	-0.006119018181203808
146.136	-0.006036176296176397
146.633	-0.005954731808045603
147.13	-0.005874656523190709
147.627	-0.0057959229094449154
148.124	-0.005718504078417852
148.621	-0.005642373768348019
149.118	-0.0055675063274673855
149.615	-0.005493876697861087
150.112	-0.005421460399806221
150.609	-0.005350233516573571
151.106	-0.005280172679677506
151.603	-0.0052112550545591425
152.1	-0.005143458326688818
152.597	-0.0050767606880742
153.094	-0.005011140824160902
153.591	-0.004946577901113117
154.088	-0.004883051553461858
154.585	-0.004820541872109023
155.082	-0.0047590293926763425
155.579	-0.004698495084187474
156.076	-0.004638920338073542
156.573	-0.004580286957491193
157.07	-0.004522577146943751
157.567	-0.00446577350219574
158.064	-0.004409859000471659
158.561	-0.0043548169909301635
159.058	-0.004300631185404982
159.555	-0.004247285649404396
160.052	-0.004194764793361258
160.549	-0.0041430533641257485
161.046	-0.004092136436693569
161.543	-0.00404199940616212
162.04	-0.003992627979907995
162.537	-0.003944008169978759
163.034	-0.0038961262856927427
163.531	-0.0038489689264403723
164.028	-0.003802522974681028
164.525	-0.003756775589129668
165.022	-0.0037117141981272295
165.519	-0.003667326493189645
166.016	-0.0036236004227298674
166.513	-0.0035805241859479925
167.01	-0.003538086226884267
167.507	-0.003496275228630396
168.004	-0.0034550801076942976
168.501	-0.0034144900085139166
168.998	-0.003374494298115649
169.495	-0.003335082560913238
169.992	-0.0032962445936429584
170.489	-0.0032579704004311854
170.986	-0.0032202501879905455
171.483	-0.0031830743609408147
171.98	-0.0031464335172511453
172.477	-0.003110318443799955
172.974	-0.0030747201120493017
173.471	-0.0030396296738302796
173.968	-0.003005038457236444
174.465	-0.0029709379626220566
174.962	-0.0029373198587023647
175.459	-0.0029041759787527856
175.956	-0.0028714983169044897
176.453	-0.002839279024533428
176.95	-0.002807510406740388
177.447	-0.0027761849189193877
177.944	-0.0027452951634120595
178.441	-0.002714833886245544
178.938	-0.002684793973951701
179.435	-0.0026551684504652
179.932	-0.0026259504740986034
180.429	-0.0025971333345920318
180.926	-0.0025687104502355616
181.423	-0.002540675365062314
181.92	-0.0025130217461103066
182.417	-0.0024857433807511766
182.914	-0.0024588341740840467
183.411	-0.002432288146392686
183.908	-0.0024060994306642804
184.405	-0.002380262270168209
184.902	-0.0023547710160931844
185.399	-0.0023296201252411613
185.896	-0.0023048041577765715
186.393	-0.0022803177750293445
186.89	-0.0022561557373504144
187.387	-0.00223231290201806
187.884	-0.0022087842211941573
188.381	-0.002185564739928549
188.878	-0.0021626495942106794
189.375	-0.0021400340090669922
189.872	-0.0021177132967030604
190.369	-0.0020956828546891534
190.866	-0.0020739381641882424
191.363	-0.002052474788225223
191.86	-0.0020312883699963925
192.357	-0.0020103746312180953
192.854	-0.0019897293705134953
193.351	-0.0019693484618366315
193.848	-0.0019492278529326145
194.345	-0.0019293635638331923
194.842	-0.0019097516853867394
195.339	-0.0018903883778217956
195.836	-0.0018712698693432465
196.333	-0.001852392454760474
196.83	-0.0018337524941464927
197.327	-0.0018153464115274228
197.824	-0.0017971706936014877
198.321	-0.0017792218884868005
198.818	-0.0017614966044972214
199.315	-0.0017439915089456281
199.812	-0.0017267033269738584
200.309	-0.0017096288404451904
200.806	-0.001692764887172015
201.303	-0.0016761083596542256
201.8	-0.0016596562037758337
202.297	-0.0016434054177563205
202.794	-0.00162735305112817
203.291	-0.0016114962037368438
203.788	-0.0015958320247626287
204.285	-0.001580357711763803
204.782	-0.0015650705097406629
205.279	-0.001549967710219841
205.776	-0.0015350466503584934
206.273	-0.001520304712067794
206.77	-0.0015057393211553854
207.267	-0.0014913479464862252
207.764	-0.0014771280991614619
208.261	-0.0014630773317148705
208.758	-0.0014491932373264561
209.255	-0.0014354734490528108
209.752	-0.0014219156390738081
210.249	-0.0014085175179553138
210.746	-0.0013952768339274269
211.243	-0.0013821913721780087
211.74	-0.0013692589541610637
212.237	-0.0013564774369196368
212.734	-0.0013438447124229165
213.231	-0.0013313587069171942
213.728	-0.0013190173802903457
214.225	-0.0013068187254495572
214.722	-0.0012947607677119583
215.219	-0.0012828415642078999
215.716	-0.0012710592032965137
216.213	-0.001259411803993383
216.71	-0.00124789751540995
217.207	-0.0012365145162044299
217.704	-0.001225261014043994
218.201	-0.001214135245077925
218.698	-0.001203135473421485
219.195	-0.001192259990650355
219.692	-0.0011815071153052446
220.189	-0.0011708751924066
220.686	-0.0011603625929790982
221.183	-0.0011499677135856899
221.68	-0.0011396889758710808
222.177	-0.0011295248261143076
222.674	-0.001119473734790316
223.171	-0.0011095341961402851
223.668	-0.0010997047277505139
224.165	-0.0010899838701396727
224.662	-0.0010803701863542794
225.159	-0.0010708622615721545
225.656	-0.0010614587027137187
226.153	-0.0010521581380609668
226.65	-0.001042959216883926
227.147	-0.0010338606090744445
227.644	-0.0010248610047871567
228.141	-0.0010159591140874787
228.638	-0.0010071536666064384
229.135	-0.000998443411202258
229.632	-0.0009898271156284747
230.129	-0.0009813035662085158
230.626	-0.0009728715675165609
231.123	-0.0009645299420645455
231.62	-0.0009562775299952166
232.117	-0.0009481131887810589
232.614	-0.0009400357929290055
233.111	-0.0009320442336908117
233.608	-0.0009241374187789134
234.105	-0.0009163142720877578
234.602	-0.0009085737334203679
235.099	-0.0009009147582201525
235.596	-0.0008933363173077417
236.093	-0.0008858373966228316
236.59	-0.0008784169969708722
237.087	-0.0008710741337745314
237.584	-0.0008638078368298062
238.081	-0.0008566171500667371
238.578	-0.0008495011313145502
239.075	-0.0008424588520712207
239.572	-0.0008354893972773033
240.069	-0.0008285918650939663
240.566	-0.0008217653666851396
241.063	-0.000815009026003711
241.56	-0.000808321979581639
242.057	-0.0008017033763239575
242.554	-0.0007951523773065604
243.051	-0.0007886681555776929
243.548	-0.0007822498959630765
244.045	-0.000775896794874606
244.542	-0.0007696080601225227
245.039	-0.0007633829107310217
245.536	-0.0007572205767571836
246.033	-0.0007511202991132182
246.53	-0.000745081329391895
247.027	-0.0007391029296951585
247.524	-0.0007331843724657904
248.021	-0.0007273249403221397
248.518	-0.00072152392589579
249.015	-0.0007157806316721499
249.512	-0.0007100943698338792
250.009	-0.0007044644621071325
250.506	-0.0006988902396105072
251.003	-0.0006933710427067001
251.5	-0.0006879062208567932
251.997	-0.0006824951324771002
252.494	-0.000677137144798571
252.991	-0.0006718316337286366
253.488	-0.0006665779837155289
253.985	-0.0006613755876149464
254.482	-0.0006562238465590745
254.979	-0.0006511221698278966
255.476	-0.0006460699747227462
255.973	-0.0006410666864420679
256.47	-0.0006361117379593345
256.967	-0.0006312045699030819
257.464	-0.0006263446304390378
257.961	-0.0006215313751542609
258.45799999999997	-0.0006167642669433045
258.95500000000004	-0.0006120427758963318
259.452	-0.0006073663791891487
259.949	-0.0006027345609751326
260.446	-0.0005981468122790124
260.943	-0.0005936026308924565
261.44	-0.000589101521271442
261.937	-0.0005846429944353879
262.434	-0.0005802265678679792
262.931	-0.000575851765419695
263.428	-0.0005715181172119696
263.925	-0.0005672251595429833
264.422	-0.0005629724347950434
264.919	-0.0005587594913435217
265.416	-0.0005545858834673127
265.913	-0.0005504511712608211
266.41	-0.0005463549205473894
266.907	-0.0005422967027942009
267.404	-0.0005382760950285775
267.901	-0.0005342926797556947
268.398	-0.0005303460448776511
268.895	-0.0005264357836138754
269.392	-0.0005225614944228706
269.889	-0.0005187227809252264
270.386	-0.0005149192518279287
270.883	-0.0005111505208498916
271.38	-0.0005074162066487293
271.877	-0.0005037159327487208
272.374	-0.0005000493274699689
272.871	-0.0004964160238586844
273.368	-0.0004928156596186552
273.865	-0.0004892478770437858
274.362	-0.00048571232295177173
274.859	-0.00048220864861881667
275.356	-0.0004787365097154398
275.853	-0.0004752955662432919
276.35	-0.000471885482473015
276.847	-0.0004685059268830854
277.344	-0.0004651565720996528
277.841	-0.00046183709483734353
278.338	-0.0004585471758410005
278.835	-0.0004552864998283791
279.332	-0.00045205475543372856
279.829	-0.00044885163515230066
280.326	-0.00044567683528572367
280.823	-0.00044253005588824917
281.32	-0.0004394110007138556
281.817	-0.0004363193771641834
282.314	-0.0004332548962372923
282.811	-0.00043021727247723857
283.308	-0.0004272062239244259
283.805	-0.0004242214720667575
284.302	-0.00042126274179154273
284.799	-0.00041832976133815967
285.296	-0.00041542226225145735
285.793	-0.0004125399793358899
286.29	-0.00040968265061036
286.787	-0.0004068500172637678
287.284	-0.0004040418236112486
287.781	-0.0004012578170510881
288.278	-0.00039849774802231286
288.775	-0.00039576136996292147
289.272	-0.0003930484392687721
289.769	-0.00039035871525309687
290.266	-0.000387691960106644
290.763	-0.0003850479388584234
291.26	-0.00038242641933706063
291.757	-0.0003798271721327413
292.254	-0.0003772499705597321
292.751	-0.0003746945906194767
293.248	-0.00037216081096424933
293.745	-0.0003696484128613706
294.242	-0.0003671571801579505
294.739	-0.0003646868992461783
295.236	-0.0003622373590291296
295.733	-0.00035980835088709134
296.23	-0.00035739966864439983
296.727	-0.0003550111085367638
297.224	-0.0003526424691790912
297.721	-0.00035029355153379243
298.218	-0.0003479641588795588
298.715	-0.0003456540967806061
299.212	-0.00034336317305638006
299.709	-0.00034109119775170967
300.206	-0.00033883798310740146
300.703	-0.0003366033435312804
301.2	-0.0003343870955696513
301.697	-0.00033218905787917925
302.194	-0.00033000905119919867
302.691	-0.0003278468983244146
303.188	-0.0003257024240780163
303.685	-0.0003235754552851883
304.182	-0.0003214658207469932
304.679	-0.00031937335121466013
305.176	-0.0003172978793642311
305.673	-0.0003152392397715849
306.17	-0.000313197268887825
306.667	-0.0003111718050150249
307.164	-0.00030916268828232277
307.661	-0.00030716976062237204
308.158	-0.0003051928657481185
308.655	-0.0003032318491299273
309.152	-0.0003012865579730326
309.649	-0.0002993568411953118
310.146	-0.00029744254940538276
310.643	-0.0002955435348810166
311.14	-0.00029365965154785244
311.637	-0.0002917907549584283
312.134	-0.00028993670227150215
312.631	-0.00028809735223167424
313.128	-0.0002862725651492938
313.625	-0.00028446220288066005
314.122	-0.00028266612880849484
314.619	-0.00028088420782270253
315.116	-0.0002791163063013922
315.613	-0.00027736229209217783
316.11	-0.000275622034493731
316.607	-0.000273895404237607
317.104	-0.00027218227347031474
317.601	-0.00027048251573564945
318.098	-0.00026879600595726134
318.595	-0.00026712262042147977
319.092	-0.0002654622367603696
319.589	-0.0002638147339350276
320.086	-0.0002621799922191148
320.583	-0.0002605578931826074
321.08	-0.0002589483196757881
321.577	-0.0002573511558134474
322.074	-0.0002557662869593108
322.571	-0.0002541935997106802
323.068	-0.0002526329818832826
323.565	-0.0002510843224963348
324.062	-0.00024954751175781286
324.559	-0.00024802244104991494
325.056	-0.00024650900291474007
325.553	-0.000245007091040144
326.05	-0.00024351660024580715
326.547	-0.00024203742646947964
327.044	-0.00024056946675342098
327.541	-0.00023911261923102012
328.038	-0.00023766678311360175
328.535	-0.0002362318586774101
329.032	-0.0002348077472507678
329.529	-0.0002333943512014089
330.026	-0.00023199157392398876
330.523	-0.00023059931982775112
331.02	-0.000229217494324377
331.517	-0.00022784600381597973
332.014	-0.00022648475568327723
332.511	-0.0002251336582739115
333.008	-0.00022379262089093144
333.505	-0.0002224615537814268
334.002	-0.0002211403681253154
334.499	-0.00021982897602427847
334.996	-0.0002185272904908461
335.493	-0.00021723522543762243
335.99	-0.00021595269566666164
336.487	-0.00021467961685897808
336.984	-0.00021341590556419967
337.481	-0.00021216147919035565
337.978	-0.0002109162559938007
338.475	-0.00020968015506927072
338.972	-0.00020845309634007057
339.469	-0.00020723500054839114
339.966	-0.00020602578924574984
340.463	-0.00020482538478356445
340.96	-0.00020363371030383996
341.457	-0.00020245068972998687
341.954	-0.00020127624775775126
342.451	-0.00020011030984627028
342.948	-0.00019895280220923753
343.445	-0.0001978036518061879
343.942	-0.00019666278633389506
344.439	-0.00019553013421787474
344.936	-0.00019440562460400896
345.433	-0.00019328918735026654
345.93	-0.00019218075301853828
346.427	-0.000191080252866575
346.924	-0.00018998761884002842
347.421	-0.00018890278356459636
347.918	-0.00018782568033826633
348.415	-0.00018675624312366055
348.912	-0.00018569440654047763
349.409	-0.00018464010585803042
349.906	-0.00018359327698788108
350.403	-0.0001825538564765692
350.9	-0.00018152178149842934
351.397	-0.0001804969898485056
351.894	-0.0001794794199355494
352.391	-0.00017846901077511385
352.888	-0.000177465701982727
353.385	-0.00017646943376715683
353.882	-0.00017548014692376097
354.379	-0.00017449778282791723
354.876	-0.00017352228342853852
355.373	-0.00017255359124167095
355.87	-0.00017159164934416824
356.367	-0.0001706364013674498
356.864	-0.00016968779149133367
357.361	-0.00016874576443794498
357.858	-0.00016781026546570916
358.355	-0.000166881240363407
358.852	-0.00016595863544431496
359.349	-0.00016504239754041222
359.846	-0.00016413247399665922
360.343	-0.0001632288126653529
360.84	-0.00016233136190054554
361.337	-0.00016144007055253292
361.834	-0.0001605548879624166
362.331	-0.00015967576395672635
362.828	-0.0001588026488421111
363.325	-0.0001579354934000965
363.822	-0.0001570742488819057
364.319	-0.00015621886700334332
364.816	-0.00015536929993974184
365.313	-0.00015452550032097018
365.81	-0.0001536874212265047
366.307	-0.0001528550161805569
366.804	-0.00015202823914726296
367.301	-0.00015120704452593228
367.798	-0.00015039138714635045
368.295	-0.0001495812222641417
368.792	-0.00014877650555618883
369.289	-0.0001479771931161042
369.786	-0.00014718324144975898
370.283	-0.00014639460747086657
370.78	-0.00014561124849661394
371.277	-0.0001448331222433538
371.774	-0.00014406018682234042
372.271	-0.00014329240073552332
372.768	-0.00014252972287138552
373.265	-0.0001417721125008365
373.762	-0.00014101952927314984
374.259	-0.00014027193321195368
374.756	-0.00013952928471126474
375.253	-0.00013879154453157273
375.75	-0.00013805867379597045
376.247	-0.00013733063398632865
376.744	-0.00013660738693951568
377.241	-0.0001358888948436656
377.738	-0.00013517512023448767
378.235	-0.00013446602599161798
378.732	-0.00013376157533501702
379.229	-0.00013306173182140883
379.726	-0.00013236645934076098
380.223	-0.00013167572211280598
380.72	-0.00013098948468360592
381.217	-0.00013030771192215323
381.714	-0.00012963036901701537
382.211	-0.0001289574214730151
382.708	-0.00012828883510795265
383.205	-0.00012762457604936357
383.702	-0.0001269646107313163
384.199	-0.0001263089058912435
384.696	-0.00012565742856681668
385.193	-0.00012501014609284935
385.69	-0.00012436702609824117
386.187	-0.00012372803650295642
386.684	-0.00012309314551503563
387.181	-0.00012246232162764403
387.678	-0.00012183553361615157
388.175	-0.00012121275053524932
388.672	-0.00012059394171609591
389.169	-0.00011997907676350038
389.666	-0.00011936812555313214
390.163	-0.00011876105822876907
390.66	-0.00011815784519957221
391.157	-0.00011755845713739325
391.654	-0.00011696286497411306
392.151	-0.00011637103989901076
392.648	-0.00011578295335616128
393.145	-0.00011519857704186342
393.642	-0.00011461788290209768
394.139	-0.0001140408431300114
394.636	-0.00011346743016343279
395.133	-0.0001128976166824159
395.63	-0.0001123313756068072
396.127	-0.00011176868009384602
396.624	-0.0001112095035357875
397.121	-0.00011065381955755524
397.618	-0.00011010160201441776
398.115	-0.00010955282498969282
398.612	-0.00010900746279247838
399.109	-0.00010846548995540379
399.606	-0.0001079268812324135
400.103	-0.00010739161159656944
400.6	-0.00010685965623788214
401.097	-0.00010633099056116213
401.594	-0.00010580559018389791
402.091	-0.000105283430934158
402.588	-0.00010476448884851298
403.085	-0.00010424874016998383
403.582	-0.00010373616134601154
404.079	-0.00010322672902644904
404.576	-0.00010272042006157596
405.073	-0.00010221721150013472
405.57	-0.00010171708058738796
406.067	-0.00010122000476319899
406.564	-0.00010072596166013042
407.061	-0.0001002349291015675
407.558	-9.974688509985755e-05
408.055	-9.926180785447392e-05
408.552	-9.877967575019641e-05
409.049	-9.83004673553158e-05
409.546	-9.782416141985257e-05
410.043	-9.735073687380012e-05
410.54	-9.688017282538354e-05
411.037	-9.641244855933975e-05
411.534	-9.594754353521369e-05
412.031	-9.5485437385676e-05
412.528	-9.50261099148568e-05
413.025	-9.456954109669732e-05
413.522	-9.411571107332144e-05
414.019	-9.366460015342253e-05
414.516	-9.321618881066824e-05
415.013	-9.277045768212373e-05
415.51	-9.232738756669052e-05
416.007	-9.188695942356175e-05
416.504	-9.14491543706963e-05
417.001	-9.101395368330601e-05
417.498	-9.058133879236106e-05
417.995	-9.015129128311185e-05
418.492	-8.972379289362571e-05
418.989	-8.929882551333754e-05
419.486	-8.887637118162025e-05
419.983	-8.845641208636542e-05
420.48	-8.803893056258267e-05
420.977	-8.762390909101266e-05
421.474	-8.721133029675412e-05
421.971	-8.68011769479062e-05
422.468	-8.639343195422477e-05
422.965	-8.598807836579404e-05
423.462	-8.558509937171004e-05
423.959	-8.518447829877972e-05
424.456	-8.478619861023373e-05
424.953	-8.439024390445132e-05
425.45	-8.399659791369948e-05
425.947	-8.360524450288662e-05
426.444	-8.321616766832655e-05
426.941	-8.282935153651683e-05
427.438	-8.244478036293177e-05
427.935	-8.206243853082365e-05
428.432	-8.168231055004034e-05
428.929	-8.130438105585382e-05
429.426	-8.092863480780046e-05
429.923	-8.055505668853396e-05
430.42	-8.018363170269008e-05
430.917	-7.98143449757627e-05
431.414	-7.944718175299147e-05
431.911	-7.908212739826335e-05
432.408	-7.871916739302115e-05
432.905	-7.835828733518692e-05
433.402	-7.799947293809434e-05
433.899	-7.764271002943458e-05
434.396	-7.728798455020945e-05
434.893	-7.693528255369792e-05
435.39	-7.658459020443361e-05
435.887	-7.62358937771894e-05
436.384	-7.588917965597734e-05
436.881	-7.554443433305342e-05
437.378	-7.520164440793782e-05
437.875	-7.486079658644095e-05
438.372	-7.45218776797011e-05
438.869	-7.418487460323279e-05
439.366	-7.384977437598233e-05
439.863	-7.351656411939609e-05
440.36	-7.318523105649509e-05
440.857	-7.285576251096151e-05
441.354	-7.25281459062329e-05
441.851	-7.220236876460589e-05
442.348	-7.187841870634936e-05
442.845	-7.155628344882628e-05
443.342	-7.123595080562434e-05
443.839	-7.091740868569494e-05
444.336	-7.060064509250222e-05
444.833	-7.028564812317874e-05
445.33	-6.997240596769123e-05
445.827	-6.966090690801291e-05
446.324	-6.935113931730771e-05
446.821	-6.904309165911673e-05
447.318	-6.873675248655928e-05
447.815	-6.843211044153677e-05
448.312	-6.81291542539479e-05
448.809	-6.782787274090931e-05
449.306	-6.752825480598632e-05
449.803	-6.723028943842903e-05
450.3	-6.693396571241682e-05
450.797	-6.663927278631156e-05
451.294	-6.634619990191631e-05
451.791	-6.605473638374195e-05
452.288	-6.576487163828236e-05
452.785	-6.547659515329494e-05
453.282	-6.518989649708877e-05
453.779	-6.490476531782059e-05
454.276	-6.462119134279637e-05
454.773	-6.43391643777812e-05
455.27	-6.40586743063144e-05
455.767	-6.37797110890332e-05
456.264	-6.350226476300036e-05
456.761	-6.322632544104166e-05
457.258	-6.295188331108727e-05
457.755	-6.267892863552042e-05
458.252	-6.240745175053245e-05
458.749	-6.213744306548509e-05
459.246	-6.186889306227649e-05
459.743	-6.160179229471593e-05
460.24	-6.133613138790298e-05
460.737	-6.107190103761442e-05
461.234	-6.0809092009693694e-05
461.731	-6.0547695139451225e-05
462.228	-6.028770133106592e-05
462.725	-6.0029101556994955e-05
463.222	-5.9771886857388736e-05
463.719	-5.9516048339511434e-05
464.216	-5.926157717716648e-05
464.713	-5.90084646101293e-05
465.21	-5.875670194358321e-05
465.707	-5.850628054756241e-05
466.204	-5.8257191856399855e-05
466.701	-5.8009427368180246e-05
467.198	-5.776297864419817e-05
467.695	-5.7517837308421875e-05
468.192	-5.72739950469613e-05
468.689	-5.703144360754248e-05
469.186	-5.679017479898589e-05
469.683	-5.655018049068987e-05
470.18	-5.6311452612119364e-05
470.677	-5.6073983152299355e-05
471.174	-5.58377641593129e-05
471.671	-5.560278773980397e-05
472.168	-5.53690460584859e-05
472.665	-5.513653133765235e-05
473.162	-5.490523585669513e-05
473.659	-5.467515195162548e-05
474.156	-5.44462720145998e-05
474.653	-5.4218588493450506e-05
475.15	-5.3992093891220544e-05
475.647	-5.376678076570215e-05
476.144	-5.354264172898146e-05
476.641	-5.331966944698543e-05
477.138	-5.3097856639034275e-05
477.635	-5.2877196077397295e-05
478.132	-5.265768058685375e-05
478.629	-5.2439303044256976e-05
479.126	-5.2222056378103204e-05
479.623	-5.200593356810354e-05
480.12	-5.179092764476125e-05
480.617	-5.157703168895149e-05
481.114	-5.136423883150645e-05
481.611	-5.11525422528027e-05
482.108	-5.0941935182353823e-05
482.605	-5.073241089840595e-05
483.102	-5.0523962727537377e-05
483.599	-5.031658404426177e-05
484.096	-5.011026827063517e-05
484.593	-4.9905008875866294e-05
485.09	-4.9700799375930726e-05
485.587	-4.9497633333188415e-05
486.084	-4.92955043560057e-05
486.581	-4.909440609837835e-05
487.078	-4.8894332259561285e-05
487.575	-4.869527658369882e-05
488.072	-4.8497232859460494e-05
488.569	-4.830019491967857e-05
489.066	-4.810415664098986e-05
489.563	-4.7909111943480295e-05
490.06	-4.771505479033325e-05
490.557	-4.752197918748069e-05
491.054	-4.732987918325713e-05
491.551	-4.713874886805786e-05
492.048	-4.694858237399871e-05
492.545	-4.675937387458087e-05
493.042	-4.657111758435668e-05
493.539	-4.6383807758599876e-05
494.036	-4.619743869297814e-05
494.533	-4.6012004723229355e-05
495.03	-4.5827500224839124e-05
495.527	-4.5643919612723594e-05
496.024	-4.5461257340913096e-05
496.521	-4.527950790223962e-05
497.018	-4.509866582802661e-05
497.515	-4.491872568778237e-05
498.012	-4.473968208889528e-05
498.509	-4.4561529676331844e-05
499.006	-4.438426313233815e-05
499.503	-4.420787717614374e-05


==> anc/SupplementaryMaterial/RKHSresults/expansion-coefficients_Rb2p-Sg.dat <==
-20.015496768388445
21.073455571208456
-5.9227080677309
3.141658895745834
1.955570709347904
2.9774406989495765
1.1369246496694405
2.0044906050857825
1.776560848940192
1.9889668810022252
1.4112984143011562
2.704655813352572
2.924539428619324
2.3039533142394917
1.8444262311691613
0.9731526824999189
0.10155825051906602
-0.5635581043757688
-1.031485172553476
-1.306162946320893
-1.5226146589472302
-1.692234749388641
-2.0100789173434643
-2.304617094434619
-2.52790173104634
-2.615888731589251
-2.6647932450350607
-2.6829671393444463
-2.775042077377287
-2.8488476101008198
-3.167919349216075
-2.5092782106469596
-5.2092148573011645
-8.564631165975548
-4.08501702709412
-18.462232535315007
-29.121917864770808
-32.25554223488452
-32.31309384022043
-23.868487606748715
-7.252300561997361
12.443841455568064
29.25538290669492
38.472470773202126
36.55060443644106
28.946705652868282
21.604766990858476
14.701324810315961
8.81662853428198
4.043362291136886
1.1078431122355172
-1.3110341389134408
-1.2194639498765771
-6.002917776468102
-10.589100269036258
-7.841106944359892
-5.844700994231418
-1.1054654573400347
-7.542450710011006
-2.072332795610437
3.554965542337873
-0.14563978044811543
-11.541819244496054
11.238316077980539
-4.2246158414687685
1.1436165394163074
-0.2821538217261486
0.010070855515259672


==> anc/SupplementaryMaterial/RKHSresults/expansion-coefficients_Rb2p-Su.dat <==
74.37462252904253
-113.69948663459067
32.46228629957053
-11.754534826000887
2.6119757500520584
-0.9865022317129903
0.5296273146403087
0.5140658269447241
0.8761383609746921
1.0544963831918426
1.5058722791733408
1.870892551760023
1.8156724664748867
1.8046390264095693
1.240061351722365
2.8086356435457396
4.08207773515019
3.9639946891359936
3.9507616843482696
4.6415553230291335
5.4139722628299785
5.868310480831967
6.1176681763268
6.269311586472615
6.222123454527404
5.938168613891683
5.391440632254123
4.619491336093424
3.605393516269951
2.7387346285085714
1.640146896146107
0.8984076969343847
-0.17248526779521262
-1.235567629590764
-1.050196610830722
-5.304174517339661
-7.159094690954748
-3.5464520971177467
-5.610761946060058
-5.697993831259746
-5.998881549074607
-6.339518992741475
-6.225743758308252
-6.7978493906169675
-6.372896098019934
-6.649000371950145
-6.630429090174625
-6.401335267332286
-5.924146554089511
-6.3479906427870585
1.0422024383836355
-8.467662748498508
6.572048455778024
-13.90118114629645
11.083192428509612
-15.860222780204078
5.7833754319135675
0.13755483034904326
-10.696176218205364
9.43329739035545
-6.986383424068211
-9.224426379717205
14.565163730416504
-13.244503635639298
4.8089724738268185
-5.047186190138239
3.8832621337815945
-5.089686094714833
2.2300882354716234
-2.2868464638043213
-0.31691175502108726
2.0708353157659034
2.643872410230228
5.936596738940124
6.348818231343747
5.666877044458862
7.312605347349493
-3.633634719749846
11.919394245021792
0.364363916374404
2.858717198496157
0.04532048441534014
-11.131837224273259
9.221085970921552
-2.4265962340708147
0.6616798933327851
-0.009852847876936643


==> anc/SupplementaryMaterial/RKHSresults/training_data_Rb2p-Sg.dat <==
2.5	-48.46879099599896
2.6	-48.48595542382161
2.7	-48.49903600681894
2.8	-48.509258072461584
2.9	-48.51748459367964
3.0	-48.524311035443866
3.05	-48.52732909771167
3.1	-48.530133219941945
3.15	-48.532751065364764
3.2	-48.535204383846626
3.25	-48.53751016531864
3.3	-48.53968160247562
3.4	-48.54366014932059
3.5	-48.54719834920266
3.6	-48.55033411576594
3.7	-48.5530944516351
3.8	-48.55550122557381
3.9	-48.557575037807325
4.0	-48.55933717241959
4.1	-48.56080999488177
4.2	-48.56201656038285
4.3	-48.56297996242245
4.4	-48.563722765416586
4.5	-48.56426661470956
4.6	-48.56463207312716
4.7	-48.56483852128189
4.8	-48.56490405999412
4.9	-48.564845414489426
5.0	-48.56467788707578
5.1	-48.56441536562526
5.2	-48.56407038937634
5.3	-48.56365424497019
5.4	-48.56317706746178
5.6	-48.56207504830697
5.8	-48.56082631551295
6.0	-48.55948051592705
6.5	-48.55593248253557
7.0	-48.55243584654935
7.5	-48.549233523551905
8.0	-48.546451972818396
8.5	-48.54413934739531
9.0	-48.54228848083743
9.5	-48.540854930880606
10.0	-48.539773903602836
10.5	-48.538974701571405
11.0	-48.53839111431442
11.5	-48.537967371925234
12.0	-48.53765977870938
12.5	-48.53743558156222
13.0	-48.53727090439087
13.5	-48.53714865404705
14.0	-48.53705672914201
14.5	-48.536986601592126
15.0	-48.53693226447942
16.0	-48.53685522782157
17.0	-48.53680445251532
18.0	-48.5367691785402
19.0	-48.53674366408742
20.0	-48.53672463209811
25.0	-48.5366769831277
30.0	-48.536660511382046
36.0	-48.536652858549644
45.0	-48.536648664747844
55.0	-48.53664694848967
66.0	-48.53664623191621
78.0	-48.53664590861386
100.0	-48.53664569471446
200.0	-48.5366455769866


==> anc/SupplementaryMaterial/RKHSresults/training_data_Rb2p-Su.dat <==
2.5	-48.39002185863246
2.6	-48.41029411067524
2.7	-48.425645344054196
2.8	-48.437434753857
2.9	-48.44665256440191
3.0	-48.454018152224194
3.1	-48.46004803244019
3.2	-48.465110263579184
3.3	-48.46946664543495
3.4	-48.473302813080934
3.5	-48.476750129967805
3.6	-48.47990125723276
3.7	-48.482820617998165
3.8	-48.48555236379237
3.9	-48.488127004611194
4.0	-48.49056620134692
4.2	-48.49509757362608
4.4	-48.499231495508965
4.6	-48.50301832995854
4.8	-48.506492475721565
5.0	-48.50968113979082
5.2	-48.51260630668371
5.4	-48.51528574655145
5.6	-48.517734426923106
5.8	-48.51996568491434
6.0	-48.521991948519435
6.2	-48.523825197935345
6.4	-48.52547726055782
6.6	-48.52695997579515
6.8	-48.52828524874441
7.0	-48.529465011720426
7.2	-48.530511079388155
7.4	-48.53143500886336
7.6	-48.532247934385
7.8	-48.532960476667476
8.0	-48.5335826552751
8.4	-48.534592751238975
8.6	-48.534997397050354
8.8	-48.535345128325176
9.0	-48.5356426312209
9.2	-48.535895956173526
9.4	-48.53611055608269
9.6	-48.53629132161073
9.8	-48.53644262291603
10.0	-48.536568348260104
10.2	-48.53667195144976
10.4	-48.53675648663692
10.6	-48.53682464969319
10.8	-48.536878815021076
11.0	-48.53692106657487
11.1	-48.53693830332284
11.2	-48.53695322681896
11.3	-48.53696602806418
11.4	-48.536976887505034
11.5	-48.53698596882824
11.6	-48.53699342922189
11.7	-48.53699940914926
11.8	-48.53700404519865
11.9	-48.53700746062291
12.0	-48.53700976839619
12.1	-48.537011076598944
12.2	-48.53701148080203
12.3	-48.537011071799924
12.4	-48.53700993610849
12.5	-48.537008148114595
12.6	-48.537005779386746
12.7	-48.53700289497569
12.8	-48.536999555244556
12.9	-48.53699581457382
13.0	-48.536991723721236
13.5	-48.53696749969752
14.0	-48.536939958925764
14.5	-48.53691185379552
15.0	-48.53688477606199
16.0	-48.536836567332244
17.0	-48.53679746101273
18.0	-48.536766733227005
19.0	-48.53674287297451
20.0	-48.53672435424555
25.0	-48.53667697846672
30.0	-48.53666051134205
36.0	-48.53665285854952
45.0	-48.536648664747844
55.0	-48.536646948489675
78.0	-48.536645908613856
100.0	-48.53664569471446
200.0	-48.5366455769866


==> anc/SupplementaryMaterial/Reference/FitCurves-Doublet-u.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "c61d1af6-90f7-42fc-aa4d-8645cc253d17",
   "metadata": {},
   "source": [
    "Extraction of $D_e$ and $R_e$ for Rb$_2^+$ (1)$^2\\Sigma_u^+$ state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1c4ab4c5-b9a4-49ea-a30e-174231955e47",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "125c1d6f-0266-4d64-a40d-1ae3f897db20",
   "metadata": {},
   "outputs": [],
   "source": [
    "# some basic def's\n",
    "\n",
    "def Morse(x,v0,x0,D,a):\n",
    "    fx = v0 + D*(1.-np.exp(-a*(x-x0)))**2\n",
    "    return fx\n",
    "\n",
    "def Quad(x,v0,a,b):\n",
    "    fx = v0 + a*x + b*x**2\n",
    "    return fx"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2533a5d7-3291-48d6-98a1-4136194e77cb",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T)/ECP L=4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "902255a3-90d7-4a45-9a9a-d43c31a3e332",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7aaa7216-6b1d-4acf-bf98-22e0fcc02a6a",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[11.9,\n",
    "12,\n",
    "12.1,\n",
    "12.2,\n",
    "12.3,\n",
    "12.4,\n",
    "12.5]\n",
    "V=[-81.630561,\n",
    "-82.145470,\n",
    "-82.443503,\n",
    "-82.545843,\n",
    "-82.472058,\n",
    "-82.240206,\n",
    "-81.866947]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8d672907-365d-4331-a582-3e49e92e7126",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.55 cm-1   var = 2.80e-10\n",
      "R0 =     12.206 Å      var = 6.98e-11\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[5],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3826378d-2bf5-48c4-8a93-3efd94245457",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "86d490f2-5e95-4744-829c-cc4e140e791b",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T)/ECP L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36086fea-ea82-429b-b67e-ef96d02c50a7",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2f198e49-9600-4219-bd60-ebf40fc7bf56",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-81.749876,\n",
    "-82.254526,\n",
    "-82.543184,\n",
    "-82.636997,\n",
    "-82.555469,\n",
    "-82.316611,\n",
    "-81.937020]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d6b12eba-5e05-47d3-8c7d-1cfd36323d53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.64 cm-1   var = 2.10e-10\n",
      "R0 =     12.202 Å      var = 5.32e-11\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "49592588-9fb3-47d6-a36a-a77a9bd12d84",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "425b2741-6e12-4227-9f8d-8eddd16b3f32",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T)/ECP L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11e321cc-856b-4418-ac9a-bf16e44be4f1",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "070bb6b1-aca8-4e95-8662-dd20cb262822",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-81.780827,\n",
    "-82.281998,\n",
    "-82.567508,\n",
    "-82.658463,\n",
    "-82.574354,\n",
    "-82.333189,\n",
    "-81.951534]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "aee98336-7b9f-42c9-84cf-ba5a837c07af",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.66 cm-1   var = 2.49e-10\n",
      "R0 =     12.200 Å      var = 6.33e-11\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1d1778a7-2c9a-4427-9277-89f9df5f5ec7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2359cde-bf63-400b-b4e6-d7791d01a3d4",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP CBS, HF(6)/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "611f185a-4522-4290-9aa5-b2ddc413d7ad",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "9ae82bb3-f78a-4bac-8af3-23d29d8cef5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-81.785431,\n",
    "-82.281727,\n",
    "-82.563061,\n",
    "-82.649987,\n",
    "-82.562029,\n",
    "-82.317794,\n",
    "-81.933279]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8f9e797e-13d7-47b7-9253-86b45cbc9bd3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.65 cm-1   var = 6.96e-09\n",
      "R0 =     12.198 Å      var = 1.78e-09\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "3d742c1e-3a1a-4bbc-a333-6e34de3060db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b0a15fc3-f30e-4a40-8418-ea137607424f",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T)/ECP CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9fee40c5-7372-46f9-9732-01c02bacb975",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1a8c6929-50ed-4593-978c-0619565b2770",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-81.608172,\n",
    "-82.118798,\n",
    "-82.412009,\n",
    "-82.511906,\n",
    "-82.434737,\n",
    "-82.202067,\n",
    "-81.828009]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "1f091c8d-fcaa-4b9e-ac08-f37d457850d8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.51 cm-1   var = 8.41e-08\n",
      "R0 =     12.205 Å      var = 2.12e-08\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "ea5baab7-5805-406a-acef-b6ee27099c91",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "23d56a3c-e6f2-4446-be9e-b0fd0fc1d1e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "Rhl=np.array([12,\n",
    "12.1,\n",
    "12.2,\n",
    "12.3,\n",
    "12.4])\n",
    "dVt=np.array([5.325158359,\n",
    "5.351539194,\n",
    "5.375434969,\n",
    "5.3968029,\n",
    "5.415612782])\n",
    "# dummy\n",
    "dVhl=np.array([2.361689715,\n",
    "2.420417664,\n",
    "2.477155996,\n",
    "2.531841582,\n",
    "2.584420905])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "22783d04-1e0d-4212-90ce-0b2903ffd1d1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.57295389   3.05788568  -0.10249997]\n",
      "[-16.16933968   3.30575754  -0.1262125 ]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3dc5ade4-f7ef-450c-83e9-232fb762a454",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "078769fc-2243-4183-948b-fa2e866f8c94",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =     -77.14 cm-1   var = 8.41e-08\n",
      "R0 =     12.192 Å      var = 2.12e-08\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =     -80.04 cm-1   var = 8.41e-08\n",
      "R0 =     12.173 Å      var = 2.12e-08\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64ea3f03-1341-4f15-91dd-284412c32d61",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "b64b9f9f-d043-453b-a147-841456cb70d9",
   "metadata": {},
   "source": [
    "**X2C frozen M-shell follows**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "908d55d7-182c-47d8-8820-aaf5df0a4bd8",
   "metadata": {},
   "source": [
    "Section: Rb2+ doublet ungerade CCSD(T)/X2C L=4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43864d96-1d93-4841-b193-5b90703abc02",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1a5919f9-f917-45de-b59b-488d3cc654b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[11.9,\n",
    "12.0,\n",
    "12.1,\n",
    "12.2,\n",
    "12.3,\n",
    "12.4,\n",
    "12.5]\n",
    "V=[-82.884275,\n",
    "-83.427690,\n",
    "-83.750028,\n",
    "-83.872599,\n",
    "-83.815193,\n",
    "-83.596054,\n",
    "-83.231988]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "3879d058-a562-4a00-a6c9-e3e413315400",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.88 cm-1   var = 2.94e-10\n",
      "R0 =     12.217 Å      var = 6.81e-11\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[3],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "3bc7ddfe-3ae2-4cbe-a364-e9d015d4c79a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEGCAYAAABLgMOSAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAq10lEQVR4nO3deZzO5f7H8dcnM8y0aLJUjER1SBIKbdKi7aiE9r1Th0NJUoqcFp1TybTQIqTNae9YUikl1On0U42DkLSIMK2EMKMxrt8f1z0qZr1n7vu675n38/G4H2a+c3/v+3M1M33m2j6XOecQEREpr51CByAiIslJCURERKKiBCIiIlFRAhERkagogYiISFRSQgcQT/Xq1XNNmjQJHYaISFKZM2fOT865+ttfr1YJpEmTJmRnZ4cOQ0QkqZjZ8qKuawhLRESiogQiIiJRUQIREZGoVKs5EBGRaOTn57Ny5Ury8vJChxJTaWlpNGrUiNTU1DI9XwlERKQUK1euZLfddqNJkyaYWehwYsI5x+rVq1m5ciVNmzYt0z1KIKWYPHcVWdOWkLM2l4YZ6Qw8pTnd2maGDktE4igvL69KJw8AM6Nu3br8+OOPZb5HCaQEk+euYvDEBeTmFwCwam0ugycuAFASEalmqnLyKFTeNmoSvQRZ05aQm19Ax6/n0mf2ywDk5heQNW1J4MhERMJTAilBztpcADoum8uA/zxDvY0//+G6iEiieeqpp+jbt29c3ksJpAQNM9IBeOmQk0ndWkCPhTP+cF1EpCiT567i6GEzaDrodY4eNoPJc1eFDikmlEBKMPCU5qSn1mBp3UZ81OggzvvkLdJTdmLgKc1DhyYiCapw7nTV2lwcv82dVjSJjB8/nkMOOYTWrVtzySWX8Oqrr3L44YfTtm1bTjzxRL7//vsd7vn+++/p3r07rVu3pnXr1nzwwQcVimF7mkQvQeFEeda0Jbx0yMncO3UEY5vmcowm0EWkGIVzp79XOHca7eKbRYsWceedd/Lf//6XevXqsWbNGsyM2bNnY2aMGzeO4cOHc9999/3hvn79+nHssccyadIkCgoK2LBhQ9TtKooSSCm6tc303/RrDocGj3PMf6bAlT1ChyUiCaq4OdKKzJ3OmDGDs88+m3r16gFQp04dFixYwHnnnce3337Lr7/+WuTejRkzZjB+/HgAatSowe677x51DEXREFZZ7bILXHABvPQSrFsXOhoRSVDFzZFWZO7UObfDEttrrrmGvn37smDBAsaMGRNkl7wSSHlceSXk5sILL4SOREQSVOHc6e+lp9ao0Nxp586deemll1i9ejUAa9asYd26dWRm+iGxp59+utj7Hn30UQAKCgpYv3591DEURQmkPNq3h1at4LHHQkciIgmqW9tM7u7RisyMdAzIzEjn7h6tKrT5uGXLlgwZMoRjjz2W1q1bM2DAAG6//XbOOeccjjnmmG1DW9sbOXIkM2fOpFWrVhx22GEsWrQIgC5dupCTkxN1PIXMOVfhF0kW7dq1cxU+UOrBB+Haa2HuXGjTplLiEpHEtnjxYlq0aBE6jLgoqq1mNsc5127756oHUl4XXwy1aqkXIiLVnhJIedWpA+ecA888Axs3ho5GRCQYJZBo9OoF69f7FVkiItWUEkg0OnaEAw+EsWNDRyIiEowSSDTMfC9k9mxYsCB0NCIiQSiBROvSS6FmTU2mi0i1pQQSrbp14ayz4F//gk2bQkcjIlXcgw8+SIsWLdhjjz0YNmwYAJMnT+bTTz8NFpMSSEX87W+wdi28/HLoSESkihs1ahRTp07l559/ZtCgQYASSHLr1MlPpkdKBYiIxELv3r1ZunQpXbt25YEHHqBv37588MEHTJkyhYEDB9KmTRu++uqruMelarwVYQa9e0P//n5netu2oSMSkVjr3x/mzavc12zTBkaMKPbLo0eP5s0332TmzJm89tprABx11FF07dqV008/nbPPPrty4ykj9UAq6tJLIT0dxowJHYmISFwF6YGYWRtgNJAGbAGucs59ZGYdgMLNFQbc7pybVMT9dYAXgSbAMuBc59zPsY+8CHvsAeefD88+C1lZsNtuQcIQkTgpoadQ3YTqgQwHhjrn2gC3Rj4HWAi0i1w/FRhjZkUluUHAO865PwHvRD4Pp3dv2LDBlzcREYmT3XbbjV9++SXY+4dKIA6oHfl4dyAHwDm3yTm3JXI9LfK8opwJFBbAfxroFpswy6h9ez//8eijUI2qG4tIWOeffz5ZWVm0bds2yCR6kHLuZtYCmIYfptoJOMo5tzzytcOBJ4B9gUuKGcJa65zL+N3nPzvn9ijmvXoBvQAaN2582PLlyyu5NRFjx/plve+/D0cfHZv3EJEgVM49zuXczWy6mS0s4nEm0Ae4zjm3D3Ad8Hjhfc65D51zLYH2wGAzS6tIHM65sc65ds65dvXr16/IS5Xswguhdm0YNSp27yEikkBilkCccyc65w4u4vEKcBkwMfLUl4EORdy/GNgIHFzEy39vZg0AIv/+EJtWlMOuu8Lll/tNhT+ED0dEJNZCzYHkAMdGPj4B+ALAzJoWTpqb2b5Ac/wqq+1NwSchIv++Estgy6xPH8jPh3HjQkciIpWsOpzeWt42hkogPYH7zGw+cBeROQqgIzDfzOYBk/DLe38CMLNxZlY4BjcMOMnMvgBOinwe3oEHQufOMHo0FBSEjkZEKklaWhqrV6+u0knEOcfq1atJSyv7rIHORK9sEyf6IouTJ8OZZ8b2vUQkLvLz81m5ciV5eXmhQ4mptLQ0GjVqRGpq6h+uFzeJrlImla1rV8jM9JPpSiAiVUJqaipNmzYNHUbCUSmTypaS4pfzvvUWfP556GhERGJGCSQWevWC1FR45JHQkYiIxIwSSCzstRecey48+SQELDMgIhJLSiCx0q+fTx5PP136c0VEkpASSKx06OAfDz8MW7eGjkZEpNIpgcTSNdfAkiXw9tuhIxERqXRKILF0zjmw557w0EOhIxERqXRKILFUq5Y/K2TqVPjyy9DRiIhUKiWQWOvd2+8Nefjh0JGIiFQqJZBYa9AAzjsPnngC1q8PHY2ISKVRAomH/v39kt4nnggdiYhIpVECiYfDDoOOHeHBB1WlV0SqDCWQeOnfH77+Gl59NXQkIiKVQgkkXs48Exo3hpEjQ0ciIlIplEDiJSXFbyycNQvmzQsdjYhIhSmBxNNf/wq77AL33x86EhGRClMCiaeMDLjySnj+eVi1KnQ0IiIVogQSb/37++KK2lgoIklOCSTemjaFHj1g9GjYsCF0NCIiUVMCCWHAAFi7Fp56KnQkIiJRUwIJ4cgj/eOBB7SxUESSlhJIKNdfD0uXwiuvhI5ERCQqSiChdOsG++0Hw4eDc6GjEREpNyWQUGrU8L2QDz+E998PHY2ISLkpgYR0+eVQrx5kZYWORESk3JRAQtp5Z+jb1xdY/PTT0NGIiJSLEkhoV18N6elw332hIxERKRclkNDq1YMrroB//QtyckJHIyJSZkogiWDAAL8fZMSI0JGIiJSZEkgi2G8/OPdcePRR+Pnn0NGIiJRJkARiZm3MbLaZzTOzbDPrELneIXJtnpnNN7PuxdyfZWafmdknZjbJzDLi2oBYGDTI18YaNSp0JCIiZRKqBzIcGOqcawPcGvkcYCHQLnL9VGCMmaUUcf/bwMHOuUOAz4HBMY841lq3hi5d/DDWpk2hoxERKVWoBOKA2pGPdwdyAJxzm5xzWyLX0yLP2/Fm59763fNmA41iGGv8DBoEP/0Ejz8eOhIRkVKZC1BGw8xaANMAwyexo5xzyyNfOxx4AtgXuMQ5N6mU13oVeNE590wxX+8F9AJo3LjxYcuXL6+0dsREx46wYgV8+SWkpoaORkQEM5vjnGu3/fWY9UDMbLqZLSzicSbQB7jOObcPcB2w7U9u59yHzrmWQHtgsJmllfAeQ4AtwLPFPcc5N9Y51845165+/fqV1bzYGTwYvvkGnnsudCQiIiUK1QNZB2Q455yZGbDOOVe7iOfNBAY657KL+NplQG+gs3OuTJMG7dq1c9nZO7xUYnEO2rSBzZth0SJfM0tEJKC490BKkQMcG/n4BOALADNrWjhpbmb7As2BZdvfbGanAjcBXcuaPJKGGQwZAkuWwIQJoaMRESlWqB5IR2AkkALkAVc55+aY2SXAICAf2Arc4ZybHLlnHDDaOZdtZl8CtYDVkZec7ZzrXdr7JkUPBPymwpYtoVYtmDfPJxURkShMnruKrGlLyFmbS8OMdAae0pxubTPL9RrF9UCCJJBQkiaBAIwfD5ddBlOmwBlnhI5GRJLQ5LmrGDxxAfut/JxFe+0PQHpqDe7u0apcSSTRhrCkNBdcAE2bwj//qQOnRCQqWdOW0O7zj3n9qWv582f+3KHc/AKypi2plNdXAklUqal+X8hHH8H06aGjEZEk9OPq9dw+fQxf79GAdw44fNv1nLW5lfL6SiCJ7LLLIDMT7rhDvRARKbdrF05l/zWrGNr5b/ya8tu+soYZ6ZXy+kogiaxWLd8Lef99mDkzdDQikkxWruRv7z7LO82OYNb+v01fpKfWYOApzSvlLZRAEt1f/woNG8LQoeqFiEjZDRxIytYCCu69j8yMdAzIzEgv9wR6SYoqVCiJJC3N90L69YNZs+D440NHJCKJbuZMeOEFuO02Tj7jKE6O0UJOLeNNBnl5/syQZs18EhERKc6vv/pqFrm58Omn/sjsCtIy3mRW2At5910lEBEp2YgRsHgxPPRQpSSPkiiBJIuePaFBA7j99tCRiEiiWrHCz5d27Qqnnx7zt1MCSRbp6b/1QmbMCB2NiCSi/v39YpuRI+PydkogyaRXL2jUCG65RSuyROSP3nwTJk70xVibNInLWyqBJJO0NP/D8cEHMG1a6GhEJFHk5sLVV0Pz5nDDDXF7WyWQZHPFFf6vC/VCRKTQnXfC0qXw6KN+A3KcKIEkm5o1ffLIzoZXXw0djYiEtngxDB8Ol1wS931iSiDJ6NJLYf/9fSLZujV0NCISinPQpw/ssgvce2/c314JJBmlpPilep98Ai+9FDoaEQll/Hi/MvOee2DPPeP+9tqJnqy2bv3jbtPU1FJvEZEq5Kef4MADfYWK99+HnWLXH9BO9Kpmp538xNmXX8KTT4aORkTi7frrYd06GDs2psmjJEogyez00+HII/15IbmVc0CMiCSBd97xw1c33ggHHxwsDCWQZGYGd90Fq1bBqFGhoxGReMjNhd694YAD4O9/DxqKEkiyO+44OPlkn0jWrQsdjYjE2j//6YeuR4+OebHE0iiBVAV33w1r1vi14CJSdc2f73/PL7sMOncOHY0SSJVw6KFwwQXwwAN+OEtEqp4tW/wJpXXqwP33h44GUAKpOu680/+Aqdy7SNU0cqSvQPHQQz6JJAAlkKqiaVO46ip44glf2kBEqo6lS33liTPOgHPOCR3NNkogVcmQIb6kweDBoSMRkcrinD/KISXFr7Y0Cx3RNkogVUn9+nDTTfDKK/Dee6GjEZHKMG6c3/dx773+PKAEolImVc2mTb60QYMG8OGHwXaoikglWLECWraE9u1h+vRgvY9ylzIxs4fN7KjYhiWVbued/Z6Q7Gx4/vnQ0YhItJzzGwYLCuCxxxJq6KpQSX+efgHcZ2bLzOweM2sTp5ikoi6+2C/tvflmlTgRSVbPPANTp/p9XvvtFzqaIhWbQJxzI51zRwLHAmuAJ81ssZndambN4hahlN9OO/nx0m++8Uv/RCS55ORAv35w9NHQt2/oaIpV6gC5c265c+4e51xb4EKgO1ChdaJm1sbMZpvZPDPLNrMOkesdItfmmdl8M+teyuvcYGbOzOpVJJ4q6fjj/ZK/u+6C778PHY2IlFXhqqvNm32l7QSexyw1MjNLNbMzzOxZ4A3gc+CsCr7vcGCoc64NcGvkc4CFQLvI9VOBMWaWUkxc+wAnAd9UMJaq6957/RBW4IJrIlIO48fD66/7oas//Sl0NCUqaRL9JDN7AlgJ9AKmAvs7585zzk2u4Ps6oHbk492BHADn3Cbn3JbI9bTI84rzAHBjKc+p3po1g2uugccfh7lzQ0cjIqVZuRKuvRaOOcb/7ia4YpfxmtlM4DlggnNuTaW+qVkLYBpg+CR2lHNueeRrhwNPAPsClzjnJhVxf1egs3PuWjNbhu+1/FTMe/XCJ0AaN2582PLlyyuzKYlv7Vr/V8xBB8GsWQm5kkNE8ENXXbr4PVzz5/ty7Qmi3Mt4nXPHO+ceizZ5mNl0M1tYxONMoA9wnXNuH+A64PHfve+HzrmWQHtgsJmlbfe6OwND8ENfpXLOjXXOtXPOtatfv340TUluGRnwj3/4H8oJE0JHIyLFGTsW3nzTn2+eQMmjJEE2EprZOiDDOefMzIB1zrnaRTxvJjDQOZf9u2utgHeATZFLjfBDYB2cc9+V9L7VYiNhUbZs8ct6f/nFn58e+AwBEdnOV19B69b+hNFp0xJu4jzRzkTPwS8PBjgBv+cEM2taOGluZvsCzYFlv7/RObfAObenc66Jc64Jfo7m0NKSR7WWkgIjRsCyZTzW9SqaDnqdo4fNYPJclX4XCa6gwJ/vkZLii6EmWPIoSZErnOKgJzAykizyiMxRAB2BQWaWD2wFriqc2zCzccDo3/dGpOwm79GcWi2O4ZJZz/H0Acewkr0YPHEBAN3aZgaOTqQau/9++O9//eqrffYJHU25qBZWNXH0sBm4b5YzfVwf3m16GH263wxAZkY6/x10QuDoRKqp+fOhQwc47TQ/R5mgi1wSbQhL4ixnbS45tffkkSPO5c+ff0DHr+duuy4iAeTlwUUX+cOhxo5N2ORREiWQaqJhhp84H9ehO8syGnD79DGkFuRvuy4icXbzzbBokd9tXi85i2kogVQTA09pTnpqDTan1GToib04YM1K/va/Vxl4SvPQoYlUP9OnwwMPwNVXw6mnho4maqEm0SXOCifKs6YtYdb+7XnvoKPo/8HzpNQp03YaEaksq1fD5ZfDgQfC8OGlPj2RKYFUI93aZv624uqqVtCihS+bMHly0LhEqg3noGdP+OEHmDLFn9+TxDSEVV01bgy33eaPv3311dDRiFQPjz0Gkyb5QomHHho6mgrTMt7q7NdfoW1b2LjR71BP8r+GRBLa4sVw2GHQsaMvWZJEGwa1jFd2VLMmPPooLF8Od9wROhqRqmvzZrjwQthlF3j66aRKHiWpGq2Q6HXqBFde6c8OmT8/dDQiVdONN8K8eb5USYMGoaOpNEog4leC1K3rJ/cKCkJHI1K1TJkCDz4I/fv7U0KrECUQ8TthR4yAjz+GUaNCRyNSdaxYAX/5i58wHzYsdDSVTglEvPPPh1NO8btjV6wIHY1I8tuyxZcq+fVXeOEFqFUrdESVTglEPDM/ob51K/Tu7deri0j0br0V/vMfGD064c82j5YSiPymaVO46y6YOhWefTZ0NCLJ6403/F6Pv/7V90KqKO0DkT8qKIBjjoElS/zekL32Ch2RSHJZscLvr8rMhNmzq8QJoNoHImVTowY8/jhs2ADXXBM6GpHkkp8PF1zg9328/HKVSB4lUQKRHbVo4cucvPyyP+RGRMpm0CB/uuBjj0GzZqGjiTklECnawIG+7EKfPvDjj6GjEUl8//63P572mmv8qsZqQAlEipaa6ksurFvnk0g1misTKbclS/x+jyOO8FUdqgklECley5a+RtaECX4du4jsaMMG6NED0tLgpZd8jblqQglESnbDDf6vqquvhm+/DR2NSGJxzteS++wzeO452Gef0BHFlRKIlKxGDT+UlZvrf1E0lCXym3vv9b2Ou+6Ck04KHU3cKYFI6Zo1878ob7zhd9WKiD/XfNAgOPtsX223GlICkbK56io49VS4/no/YShSnS1b5ldatWgBTz7pSwFVQ0ogUjZm/iyDnXeGiy/2G6ZEqqONG+HMM32xxEmTYNddQ0cUjBKIlF2DBjB2LGRnw+23h45GJP6cg8svh4UL/crEKloksayUQKR8evSAK67wheJmzQodjUh83Xmn3zB4zz1+SLeaUwKR8nvwQT+xftFF8NNPoaMRiY/Jk+GWW/wQ7vXXh44mISiBSPntsgs8/7xPHlraK9XB3Ln+D6YOHfwwbjWdNN+eEohEp21bf5b6lCnwyCOhoxGJnW+/ha5doW5deOWVKl9htzyUQCR6/frBaaf57vycOaGjEak0k+eu4uhhMzjw+ol82uF4tqxeA6++CnvvHTq0hBIkgZhZGzObbWbzzCzbzDpErneIXJtnZvPNrHsJr3GNmS0xs0VmNjx+0cs2Zn6X+l57wbnn+sKLIklu8txVDJ64gJyfN3L/a/dx4MrPufb0G5i8tV7o0BJOqB7IcGCoc64NcGvkc4CFQLvI9VOBMWaWsv3NZnY8cCZwiHOuJVB9yl8mmrp14cUX4Ztv/OoszYdIksuatoTc/AJumvUUXT7/gLuO/wuv79eBrGnaQLu9UAnEAbUjH+8O5AA45zY557ZErqdFnleUPsAw59zmyH0/xDBWKc2RR8KwYTBxol+hJZLEctbmcuG8N+j90UTGtz2Nce27b7sufxQqgfQHssxsBb73MLjwC2Z2uJktAhYAvX+XUH6vGXCMmX1oZu+aWfvi3sjMekWGybJ/1MFIsTNggN+de8MN/kQ2kSTV4/tPuOOtR5mxXzuGnthr24qrhhmaPN+euRgNOZjZdKCoGachQGfgXefcBDM7F+jlnDtxu/tbAE8DnZxzedt9bSEwA7gWaA+8COznSmlMu3btXHZ2drRNktKsXQvt2/tSD//7nyYcJfl8/DFbOh3L5xkNOfuCYWyq6ZNGemoN7u7Rim5tMwMHGIaZzXHOtdv+esx6IM65E51zBxfxeAW4DJgYeerLQIci7l8MbAQOLuLlVwITnfcRsBXQDFdoGRl+GGvdOj+prnpZkky++gpOO42Uvfdi+fiX2WPPOhiQmZFerZNHSXaYoI6THOBYYBZwAvAFgJk1BVY457aY2b5Ac2BZEfdPjtw3y8yaATUBbYlOBK1awbhxcOGFfjhr5MjQEYmU7scffWmSggJ4803+3Lw5f65+x3uUW6gE0hMYGVlhlQf0ilzvCAwys3x8r+Iq59xPAGY2DhjtnMsGngCeiAxl/QpcVtrwlcTRBRfARx/BiBF+w+Hll4eOSKR4v/wCXbrAypUwYwY0bx46oqQRszmQRKQ5kDjassX/Rfef/8C77/pjcUUSzebNPnm8+66vdXX66aEjSkhxnwORai4lxe8PadQIuneHVatCRyTyRwUFfqh1xgx/1o2SR7kpgUjsFNYO2rABunWDTZtCRyTiOQe9e/tFH/ffD5deGjqipKQEIrF18MHw7LO+Vtall8LWraEjkurOOb9vadw4uPlmuO660BElLSUQib2uXSErCyZMgL//PXQ0Ut3ddptf4NGvH/zzn6GjSWqhVmFJdTNgAHz+uT/JsFkzrcySMLKy4B//8HXbHnhA53pUkBKIxIcZPPwwLF0KPXtCZiacpIX2EkcjRsCNN8J55/lDoXbSAExF6b+gxE9qqj9PukULOOssmDcvdERSXTz8sJ/rOOsseOYZqFEjdERVghKIxNfuu8PUqf7fLl1g+fLQEUlVN3o0XHONXwn4/PN+iblUCiUQib9GjeDNN/2y3j//GVavDh2RVFWPPAJ9+vg9Hi++6HvBUmmUQCSMli39HpGlS31P5JdfQkckVc2IEdC3rz9mYMIEqFkzdERVjhKIhHPssfDSS36PSLdukJdX6i0iZXLvvb/Nebz8spJHjCiBSFhdu8KTT/pyEhde6GtoiUTLObj9dhg40K+2ev55DVvFkBKIhHfJJb7s+6RJfrd6QUHoiCQZOQfXXw9Dh/p9Hs8+q+QRY1qOIImhXz8/qT54MNSqBY8/rnX6UnYFBb621bhx/mfpgQf08xMHSiCSOAYN8vMgQ4f6JPLoo9opLKXLy/Nn0Eye7Evl3HGHfm7iRAlEEsttt/kzGoYN85+PGqW/JKV4a9f6VVbvvQcPPuj3e0jcKIFIYjGDu+7y/959t59UV9kJKcqqVX4J+OLF8NxzvhcicaUEIonHDO6800+A3nEH5Of7A39UfkIKLVjgk8fatfDaa3DyyaEjqpaUQCQxmfm5kJQUuPVWP8H+zDN+bkSqt+nT/f6OXXf1Rya3aRM6ompLCUQS2y23+P9RDBgA69f7E+R22SV0VBLKY4/BVVf5gpyvvw777BM6ompNA8uS+K67zi/rnT7dl4BfsyZ0RBJvBQX+56BXL+jc2fc8lDyCUw9EksMVV/gKvhdeCB07Mi3rSe5YsJGctbk0zEhn4CnN6dY2M3SUEgvr1vnv+9SpcO21vkyJKuomBPVAJHmcdRZMm0b+ilW0Pb8Luy9ZhANWrc1l8MQFTJ67KnSEUtkWL4YOHeCtt/y+oBEjlDwSiBKIJJfjjuMvV97PFtuJF5+7iU5L5wCQm19A1rQlgYOTSvXKK3D44X6l1Tvv+J3mklCUQCTp/Ddtb3pcfC8rMvbmyX8P5bI5r4Jz5KzNDR2aVIYtW+Dmm32F5gMP9NWaO3UKHZUUQQlEkk7DjHS+q12Psy8azoz92zN0+hj++dYo9tlNhfOS3rffwokn+k2kPXv6HeaNGoWOSoqhBCJJZ+ApzUlPrcGmmun06jGERw8/m4vnvcHESbfB99+HDk+i9c470LYtfPQRPP20r0CQlhY6KimBEogknW5tM7m7RysyM9LBduKZbn3I/sdI6n06Hw47DD78MHSIUh75+b4K80knwR57+ARy6aWho5IyMOdc6Bjipl27di47Ozt0GBIr8+ZB9+6Qk+NX6/Turaqsie6rr+Cii3zS79nTl2HXRtGEY2ZznHPttr+uHohUHW3a+AnXE07wu5XPO8/vIZDE4xyMGQOtW8Nnn/mjjceOVfJIMkogUrXUqeNLXNxzjy97cuihfkhEEkdODpx2mu8hHnkkLFwI55wTOiqJQpAEYmZtzGy2mc0zs2wz6xC53iFybZ6ZzTez7uW5XwTwpd9vvNGv4NmyBY46ylf11XnrYTnnTww86CCYNQseegimTdMqqyQWqgcyHBjqnGsD3Br5HGAh0C5y/VRgjJkVte20uPtFfnPUUTB/Ppx/vj+oqmNH+OKL0FFVT1995Zfn9uzphxo/+QT69tU5L0ku1HfPAbUjH+8O5AA45zY55wr/TEyLPK/M94vsICPDl4F/4QVYsgQOOcTXUlJvJD42b/a9v5Yt4eOPYfRomDEDDjggdGRSCYKswjKzFsA0wPBJ7Cjn3PLI1w4HngD2BS5xzk0qz/1FPLcX0AugcePGhy1fXuTTpDrIyfGT66+8Au3a+Qq/hxwSOqoqY/LcVWRNW7KtwOXw2t9x9Ijbfa/v3HPh/vshUwUvk1Fxq7BilkDMbDqwdxFfGgJ0Bt51zk0ws3OBXs65E7e7vwXwNNDJOZe33dceLO3+omgZr+Ac/Pvffvhk9Wp/hvbQoVC7dun3SrEmz13F4IkLyM0voOmaVQyZMY4Tv/qYDY32ZddxY+CUU0KHKBUQ9wRSSjDrgAznnDMzA9Y553b4DTazmcBA51x2NPdvTwlEtlmzxtdbGjsW9t4bsrL8mdoak4/K0cNmsCnnO/r+30tc8r/X2ZySysNHnce0zucx6++nhg5PKijR9oHkAMdGPj4B+ALAzJoWTpqb2b5Ac2BZWe8XKbM6dfx4/Icf+mGViy+GI46A998PHVny2biRHlOf5L0xf+XyOa8y8eATOKHnWMYcfjbLNxSEjk5iKFRh/Z7AyEiyyCMyRwF0BAaZWT6wFbjKOfcTgJmNA0ZHeiPF3S9SPu3b+yTyr3/BkCFwzDF+N/sdd8DBB4eOLrFt3AijRkFWFtf/+CPT/nQEWZ0u5ct6jbc9pWFGesAAJdZUykSk0KZNcN99fjhrw4bflv82bx46ssSydq3vvd13H/z0E5x8Mu9eeDW9v6xJbv5vPY701Brc3aOVToqsAhJtCEsk8ey8M9xyC3z9Ndx0k1+t1aKFX0E0Z07o6ML75hsYMMCfRT54sF/J9n//B9OmcexlXbcVuDQgMyNdyaMaUA9EpDg//OCLMj7yCKxfD507Q79+vgxHjRqho4sP52DmTHj4YZ9QzXzP7IYb/IZAqRbUAxEprz33hLvughUrfG2tzz6DM8/0m+CGD4fvvgsdYex8+61v40EH+cT53nswcKDfUf7MM0oeAiiBiJSudm1fW2vZMr+HpEkTP8TVqBF07QoTJkBeXmmvkvjWr/fJ4fTT/TDVTTdB3brw1FOwciUMGwb77hs6SkkgGsISicZnn/lT88aP9zvcd93VJ5NzzvEHIyVLWfIffvDVi6dMgTfe8KVH9tnHL2u+/HJo1ix0hJIAEmojYShKIFLptmzxtZ1efhkmTfK722vWhOOOgy5d/NkkLVsWu0Fx+/IfA09pHtuJ57w8+OADH/Pbb/v6VM75vTBnneXPUDniCG2olD9QAkEJRGIsP9/PFUyd6h+ffeav163r95cccYRfuXToobDHHn8o/1GoUpe+FhTA0qUwd67f6zJ7tl9NtnmzXwTQvr1Pcmec4Q920umNUgwlEJRAJM6WLYN33/WP997zE9CFGjXio7S9WLR7Q77J2Juc3eqTU7s+P+2SQfreezLj1i6lv/7WrX5Pxnff+ceKFf49vvoKPv8cFi2C3Fz/3Fq1fPI64gjfO+rUSfW/pMyUQFACkcDWrIH//Q+ys+HTT5n/9mz2X7OSXX/N3fG5aWmw227+37Q032MoKPCPzZv9hPcvv+x43047+TmMAw6AVq3845BD/KNmzdi3Uaqk4hJIqFImItVPnTr+UKUTfeHoq4bNYNXPm8jI+4XM9T/ScP2P1N24lsaWx1Wt9vC74fPy/GPLFkhJ8YmkVi3fe9htN3/eSYMG/tGwoV8lpUQhcaIEIhLIwFOaM3jiAtZabdam12bRXvtvmwNBO7glCSiBiARSOFEe11VYIpVICUQkoG5tM5UwJGlpsbeIiERFCURERKKiBCIiIlFRAhERkagogYiISFSUQEREJCrVqpSJmf0ILI/y9nrAT5UYTkhqS+KpKu0AtSVRVaQt+zrn6m9/sVolkIows+yiasEkI7Ul8VSVdoDakqhi0RYNYYmISFSUQEREJCpKIGU3NnQAlUhtSTxVpR2gtiSqSm+L5kBERCQq6oGIiEhUlEBERCQq1T6BmNkTZvaDmS383bVzzGyRmW01s2KXvZnZtWa2MPLc/nEJuATFtCXLzD4zs0/MbJKZZRRz76lmtsTMvjSzQXELuhgVbMsO94YSbTvMbB8zm2lmiyM/X9fGNfAiVKAtaWb2kZnNj7RlaFwDL0JFfr4iz61hZnPN7LW4BFx8HBX5PVlmZgvMbJ6ZRXXWd7VPIMBTwKnbXVsI9ADeK+4mMzsY6Al0AFoDp5vZn2IUY1k9xY5teRs42Dl3CPA5MHj7m8ysBvAI8GfgIOACMzsotqGW6imiaEsJ94byFNG1YwtwvXOuBXAEcHUSf082Ayc451oDbYBTzeyIGMZZFk8R/c8XwLXA4tiEVi5PUbF2HO+caxPt/pBqn0Ccc+8Ba7a7ttg5t6SUW1sAs51zm5xzW4B3ge4xCrNMimnLW5H4AGYDjYq4tQPwpXNuqXPuV+AF4MyYBluKCrSlyHtDibYdzrlvnXP/i3z8C/5/VkFPnqpAW5xzbkPk09TII+jqnYr8fJlZI+A0YFxMgyyDirSjMlT7BFIBC4FOZlbXzHYGugD7BI6pNFcAbxRxPRNY8bvPVxL4f1ZlUFxbkk2p7TCzJkBb4MN4BFQBxbYlMuQzD/gBeNs5l7RtAUYANwJb4xZN9EpqhwPeMrM5ZtYrmhdXAomSc24xcA++u/gmMB8/7JCQzGwIPr5ni/pyEdcSdn13KW1JGmVph5ntCkwA+jvn1scrtvIqrS3OuQLnXBv8X8MdIkPACamktpjZ6cAPzrk5cQ+snMrw83W0c+5Q/ND11WbWqbzvoQRSAc65x51zhzrnOuG7kV+EjqkoZnYZcDpwkSt6489K/th7agTkxCO28ipDW5JCWdphZqn45PGsc25iPOMrj/J8T5xza4FZJM4c1R+UoS1HA13NbBl+qPcEM3smjiGWSVm+J865nMi/PwCT8EPZ5aIEUgFmtmfk38b4Sffnw0a0IzM7FbgJ6Oqc21TM0z4G/mRmTc2sJnA+MCVeMZZVGduS8MrSDjMz4HFgsXPu/njGVx5lbEv9wpVAZpYOnAh8Frcgy6gsbXHODXbONXLONcH/nsxwzl0cxzBLVcbvyS5mtlvhx8DJ+GH58nHOVesH/n/63wL5+L/Er8RPhq/Erx75HpgWeW5DYOrv7v0P8Cl++KpzgrblS/z8xrzIY3QxbemCX7HxFTAkyduyw73J1g6gI34Y8ZPfPa9LMn5PgEOAuZG2LARuTeafr9+9xnHAa8nYDmA//P+35gOLov2dVykTERGJioawREQkKkogIiISFSUQERGJihKIiIhERQlERESikhI6AJHqzMwKgAX438WvgUuc32wnkvDUAxEJK9f5aqgH46sZXB06IJGyUgIRSRz/R+IXsRTZRglEJAFEzmTpTAKWkBEpjhKISFjpkTLnq4E6+OrOIklBCUQkrFzny5zvC9REcyCSRFQLSyQgM9vgnNs18nFb4BVgf+dcftjIREqnHohIgnDOzcVXRz0/dCwiZaEeiIiIREU9EBERiYoSiIiIREUJREREoqIEIiIiUVECERGRqCiBiIhIVJRAREQkKv8Ph36IEM+/HZEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e134e4b-0020-4438-a696-056123f35de5",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ ungerade doublet CCSD(T) X2C L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f821bdc2-9d30-4273-be5c-963d9c44968f",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "903c4eb1-869e-4f0e-81c3-01ae9c10f843",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-82.993233,\n",
    "-83.526143,\n",
    "-83.838876,\n",
    "-83.952701,\n",
    "-83.887370,\n",
    "-83.661011,\n",
    "-83.290441]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "f707a8f8-5651-41a8-8f90-b8a565d1d6bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.95 cm-1   var = 2.48e-10\n",
      "R0 =     12.212 Å      var = 5.88e-11\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "d4827e68-2d26-45f2-b665-7bad13820391",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ead5bba-e569-4454-95ba-3463e65094e6",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T) X2C L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ca9b2e54-4df6-4f7e-9175-a24b4f0cec25",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "da4bcaa5-7cea-46bb-abde-bda1dcde64b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-83.022359,\n",
    "-83.551689,\n",
    "-83.861134,\n",
    "-83.971994,\n",
    "-83.903972,\n",
    "-83.675202,\n",
    "-83.302470]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "705645fa-39d4-4a2c-8e56-9f4cde313dfa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.97 cm-1   var = 1.69e-10\n",
      "R0 =     12.210 Å      var = 4.05e-11\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "1f2fd308-915f-47f3-a903-83a71262df89",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEGCAYAAABLgMOSAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAsGklEQVR4nO3de5zOZf7H8dfHeSo1IQk51MZKQkSbjg7RYSNLW9tBS6aTSkpRrbIqFUqtCqmVtu20GJ1JVLtJpR9CklQ2M5JDSMZpXL8/rlsrZpi5Z+77ug/v5+MxD/d87/s79+d6mJnPXKfPZc45REREiqtM6ABERCQ5KYGIiEhUlEBERCQqSiAiIhIVJRAREYlKudABxFO1atVcvXr1QochIpJUPv300zXOucP2vJ5WCaRevXrMmTMndBgiIknFzJYXdD3IEJaZNTOz2WY2z8zmmFmryPVWkWvzzGy+mV1QyP1VzOxtM1sa+ffQ+LZARERCzYE8CAx2zjUDBkU+B1gItIxc7wSMMbOCekkDgHecc8cA70Q+FxGROAqVQBxwcOTxIUAugHNus3NuR+R6pcjrCtIZeCby+BmgS2zCFBGRwoSaA+kLTDWz4fgkdvKuJ8ysNfA0UBe4bLeEsrvDnXMrAZxzK82seuxDFpF0tX37dlasWMGWLVtChxJTlSpVonbt2pQvX75Ir49ZAjGz6UCNAp66A2gH3OScm2hmFwJPAe0BnHMfAY3NrBHwjJm96ZyL+n/NzLKALIA6depE+2VEJI2tWLGCypUrU69ePcwsdDgx4Zxj7dq1rFixgvr16xfpnpglEOdc+8KeM7MJwI2RT18GxhVw/2Iz+xk4Dthz6dQqMzsi0vs4AvhhH3GMBcYCtGzZstiVI7Pn5jBs6hJy1+dRMzOD/h0b0qV5reJ+GRFJYlu2bEnp5AFgZlStWpXVq1cX+Z5QcyC5wOmRx22BpQBmVn/XpLmZ1QUaAt8WcP8rQI/I4x7AlFgEmT03h4GTFpCzPg8H5KzPY+CkBWTPzYnF24lIAkvl5LFLcdsYKoH0BkaY2XzgPiJDTMApwHwzmwdMBq51zq0BMLNxZtYy8rr7gQ5mthToEPm81A2buoS87fmc8s1crpn9MgB52/MZNnVJLN5ORCSpBJlEd879B2hRwPVngWcLuefK3R6vxc+jxFTu+jwATvl2Lr3mTOHlJu1Zc+Chv1wXEUk048ePZ86cOYwaNSrm76VaWPtQMzMDgJebdKD8zny6LJr5q+siIgXJnptDm/tnUH/A67S5f0bKDnsrgexD/44NyShflmXVjuT/ajbkws+mk1GuDP07NgwdmogkqFjNnU6YMIHjjz+epk2bctlll/Hqq6/SunVrmjdvTvv27Vm1atVe96xatYoLLriApk2b0rRpU2bNmlWiGPaUVrWwimvXaqthU5fwcpMODJ06iica5nOGVmGJSCF2zZ3ubtfcabQrOBctWsS9997LBx98QLVq1Vi3bh1mxuzZszEzxo0bx4MPPsiIESN+dd8NN9zA6aefzuTJk8nPz2fTpk1Rt6sgSiD70aV5Lf+ffm1LqPEUZ3zwGlx2XuiwRCRBFTZHWpK50xkzZtCtWzeqVasGQJUqVViwYAF//OMfWblyJdu2bStw78aMGTOYMGECAGXLluWQQw6JOoaCaAirqA4+GLp1g+efh82bQ0cjIgmqsDnSksydOuf2WmJ7/fXX06dPHxYsWMCYMWOC7JJXAimOnj1h40aYPDl0JCKSoHbNne4uo3zZEs2dtmvXjpdeeom1a9cCsG7dOjZs2ECtWn5I7Jlnnin0vieeeAKA/Px8Nm7cGHUMBVECKY7TToP69eHvfw8diYgkqC7NazG0axNqZWZgQK3MDIZ2bVKiChaNGzfmjjvu4PTTT6dp06b069ePu+++m+7du3Pqqaf+MrS1p0ceeYSZM2fSpEkTWrRowaJFiwA455xzyM3NjTqeXcy5Ylf3SFotW7Z0JT5QasgQGDQIli2Do44qncBEJKEtXryYRo0ahQ4jLgpqq5l96pxruedr1QMpriuugDJl1AsRkbSnBFJcRx4JnTr5BLKjoErzIiLpQQkkGldeCTk5MHVq6EhERIJRAonGeedB9eowbq8q9CIiaUMJJBrly/u5kFdfhe+/Dx2NiEgQSiDR6tUL8vOhkPXXIiKpTgkkWg0a+H0h48ZBGi2FFpEwHn30URo1asShhx7K/ff7I5Cys7P5/PPPg8WkBFISV14JX30F770XOhIRSXGPP/44b7zxBj/++CMDBgwAlECSW7dukJkJY8aEjkREUtjVV1/N119/zfnnn8/DDz9Mnz59mDVrFq+88gr9+/enWbNmLFu2LO5xqRpvSWRkwOWXw+jRsHo1HHZY6IhEJNb69oV580r3azZrBiNHFvr06NGjeeutt5g5cyavvfYaACeffDLnn38+5513Ht26dSvdeIpIPZCSysqCbdsgUjJZRCRdqAdSUo0bQ5s2MHYs9OsHe5RcFpEUs4+eQrpRD6Q0ZGXBl19qMl1E4qpy5cr89NNPwd5fCaQ0dO/uJ9PHjg0diYikkYsuuohhw4bRvHnzIJPoKudeWm680U+m5+RAIbX5RSQ5qZy7yrnH1q7JdJV5F5E0oQRSWho3hlNP9XtCdu4MHY2ISMwpgZSma67xJxW+/XboSESklKXDcH9x26gEUpq6dvWbCSOH2ItIaqhUqRJr165N6STinGPt2rVUqlSpyPdoH0hpqljRV+l98EH47jt/eqGIJL3atWuzYsUKVq9eHTqUmKpUqRK1a9cu8uuVQEpbVhY88ICv0jt4cOhoRKQUlC9fnvr164cOI+FoCKu01a/vz0x/8knYvj10NCIiMaMEEgvXXAMrV8KUKaEjERGJGSWQWDjnHKhbFx57LHQkIiIxowQSC2XLwrXXwrvvwsKFoaMREYmJIAnEzJqZ2Wwzm2dmc8ysVeR6q8i1eWY238wuKOT+YWb2hZl9ZmaTzSwzrg0oip49/aqsxx8PHYmISEyE6oE8CAx2zjUDBkU+B1gItIxc7wSMMbOCVoq9DRznnDse+BIYGPOIi6taNbj4Yn9OyIYNoaMRESl1oRKIAw6OPD4EyAVwzm12zu2IXK8Ued3eNzs3bbfXzQaKvnA5nq67Dn7+WYdNiUhKClKN18waAVMBwyexk51zyyPPtQaeBuoClznnJu/na70KvOic+0chz2cBWQB16tRpsXz58lJrR5GcdBKsXw+LF+uwKRFJSnGvxmtm081sYQEfnYFrgJucc0cCNwFP7brPOfeRc64xcCIw0MwK3VdvZncAO4DnCnuNc26sc66lc67lYSHOLL/uOliyBKZPj/97i4jEUKgeyAYg0znnzMyADc65gwt43Uygv3Nur0M8zKwHcDXQzjm3uSjvG9PzQAqzdSvUqQOtW8Mrr8T3vUVESkGinQeSC5weedwWWApgZvV3TZqbWV2gIfDtnjebWSfgNuD8oiaPYCpWhKuugtde85V6RURSRKgE0hsYYWbzgfuIzFEApwDzzWweMBm41jm3BsDMxpnZrgw4CqgMvB1Z8js6rtEX19VX+70h2lgoIilER9rGy5/+BK+/7o+8PeigMDGIiEQh0Yaw0s8NN8DGjVrSKyIpQwkkXlq3hhNPhL/9TUfeikhKUAKJFzPfC/niCx15KyIpQQkknrp3hxo1YOTI0JGIiJSYEkg8Vazoq/S+9ZbfmS4iksSUQOLt6qt9IlEvRESSnBJIvB12GFx2mV+NtWZN6GhERKKmBBJC376wZQuMGRM6EhGRqCmBhNC4MZx1lt+Zvm1b6GhERKKiBBLKTTfBypXw4ouhIxERiYoSSCgdO/qeyIgRkEblZEQkdSiBhGIG/frB/PnwzjuhoxERKTYlkJAuuQQOPxyGDw8diYikqOy5ObS5fwb1B7xOm/tnkD03p9S+thJISBUr+vImU6fCZ5+FjkZEUkz23BwGTlpAzvo8HJCzPo+BkxaUWhJRAgnt6qvhgAPgoYdCRyIiKWbY1CXkbdtBxy9nUWZnPgB52/MZNnVJqXx9JZDQqlSBXr3gn/+E3NzQ0YhICsldn8e5X/yHMZPv4+wls351vTQogSSCvn0hPx8eeSR0JCKSQuoeVJbb3hvP4sPq8WbDk3+5XjMzo1S+vhJIIjjqKOjWDUaPhg0bQkcjIili1NoPqLNhFfe0vZKdZcoCkFG+LP07NiyVr68Ekihuu82fWKjyJiJSGtas4bi//43vT2nLt81+hwG1MjMY2rUJXZrXKpW30JnoiaRDB1i0CL75xq/QEhGJ1vXXwxNP+BWexx5boi+lM9GTwW23+fImzz4bOhIRSWZLlvgh8aysEiePfVECSSTt2sEJJ8CwYX5SXUQkGrfc4rcH3H13TN9GCSSRmPleyJdfwpQpoaMRkWQ0bRq89hr85S9QvXpM30pzIIkmPx8aNvT7Qz76yCcVEZGi2LEDmjXz5w0tWlRqc6maA0kWZcv6Xsgnn8D06aGjEZFk8uSTPnEMHx6XhTjqgSSirVvh6KPhmGNg5szQ0YhIMli/Hn7zGzj+eF/huxRHL9QDSSYVK/pJsHffhVmz9vtyEREGD4Z163xdvTgNfSuBJKrevaFqVRg6NHQkIpLoFi+GUaP8st1mzeL2tkogierAA32NrNde84dOiYgUxDn/u+LAA2HIkLi+tRJIIrvuOqhcGe67L3QkIpKoXn3VL90dPBgOOyyub60EksgOPRT69IGXX/ZdVBGR3W3d6o/GbtQIrr027m+vBJLo+vXzO0rvvTd0JCKSaB5+GJYtg5EjoXz5uL+9Ekiiq1bN/2Xx/POwdGnoaEQkUaxYAffcA+efD2edFSSEIAnEzJqZ2Wwzm2dmc8ysVeR6q8i1eWY238wu2M/XucXMnJlVi0/kgdx8s1/aq7kQEdmlf3+/83zkyGAhhOqBPAgMds41AwZFPgdYCLSMXO8EjDGzcgV9ATM7EugA/Dfm0YZ2+OFw1VW+Su8334SORkRCe+89eOEFX7Wifv1gYYRKIA44OPL4ECAXwDm32Tm3I3K9UuR1hXkYuHU/r0kd/ftDuXLqhYikux07/Fkfdev6BBJQqATSFxhmZt8Bw4GBu54ws9ZmtghYAFy9W0Jht9ecD+Q45/a7QcLMsiLDZHNWr15dag2Iu5o1/ebC8ePVCxFJZ48/DgsW+B3nBxwQNJSY1cIys+lAjQKeugNoB7znnJtoZhcCWc659nvc3wh4BjjNObdlt+sHADOBs5xzG8zsW/yw15r9xZQ0tbAKk5vrz0+/9FIYNy50NCISb99/76t1t24NU6fGrWRJ3GthOefaO+eOK+BjCtADmBR56ctAqwLuXwz8DBy3x1NHA/WB+ZHkURv4PzMrKFmllpo1/VzI+PHw9dehoxGReLv1Vl+qfdSohDjqIdQQVi5weuRxW2ApgJnV3zVpbmZ1gYbAt7vf6Jxb4Jyr7pyr55yrB6wATnDOfR+n2MMaMMCv977nntCRiEg8vf++X0jTvz80aBA6GiBcAukNjDCz+cB9QFbk+in4nsU8YDJw7a6hKTMbZ2Z7daHSzhFHwNVXw4QJ8NVXoaMRkXjYvt3vB6tbF26/PXQ0v9B5IMno++/9XEj37vDMM6GjEZFYGzHCH/GQnQ2dO8f97XUeSCqpUcMXWvzHP1QjSyTVffcd3HUXnHuu33WeQJRAktVtt/klfHfdFToSEYmlvn1h586EmTjfnRJIsqpWDW66yVfqnTs3dDQiEguvvQaTJsGgQVCvXuho9qI5kGS2YYMvY3Dyyf4bTURSx+bNcOyx/qCouXOhQoVgoWgOJBUdcohfF/766/Dhh6GjEZHSNGQILF8OTzwRNHnsixJIsrv+el9s8fbb/dGWIpL8FiyA4cPhiivgtNNCR1MoJZBkd+CBcMcd8O67/lhLEUluO3dCVhZkZvokksCUQFLBVVf5uZCBA/03n4gkr9GjYfZsXyyxatXQ0eyTEkgqqFDBj5fOnQsvvRQ6GhGJVm6u/0OwXTtfNDXBKYGkiosvhqZN4c47Ydu20NGISDRuuMH//I4enXB7PgqiBJIqypSBoUNh2TKVehdJRpMnw8SJfs/Hb34TOpoi0T6QVOIcnHkmfPEFLF0KlSuHjkhEimL9er/n4/DD4eOPfcXtBFLsfSBmNsrMTo5tWFKqzODBB2HVqoRfvSEiu7n1Vv9zO25cwiWPfdnXENZSfMn1b83sATNrFqeYpCRatYILL/QJJDc3dDQisj/vvgtPPgn9+kGLFqGjKZZCE4hz7hHn3O/wBz+tA/5uZovNbJCZJcZpJlKwoUP9+QEqtCiS2DZvht69/fEMgweHjqbY9juJ7pxb7px7wDnXHPgTcAGgGuKJ7KijoE8fePppWLgwdDQiUphBg/zBcE8+6atrJ5n9JhAzK29mvzez54A3gS+BP8Q8MimZO++Egw/2Y6siknhmz4aHH/Ybgdu2DR1NVPY1id7BzJ7GnzmeBbwBHO2c+6NzLjtO8Um0qlTxJU7efFMlTkQSzdat0LMn1KrlF74kqX31QG4HPgQaOed+75x7zjn3c5ziktJw/fV+OKtfP9ixI3Q0IrLLX//qTxMdO9aPFCSpfU2in+mce9I5ty6eAUkpqlgRhg2DRYu0uVAkUcyZAw88AD16QKdOoaMpEW0kTHW7NhcuWuQ3F2Zmho5IJH1t3QonnOA3Di5alDQ/jzpQKl2Z+Ym6tWvh3ntDRyOS3u6+Gz7/3I8IJEny2JdyoQOQOGjeHK64gp0jH+Fi14SPy1WlZmYG/Ts2pEvzWqGjE0kPH33kJ8x79YKzzw4dTalQDyRNvHnx9WwuU46s7FE4IGd9HgMnLSB7bk7o0ERSX16eP12wVi0YMSJ0NKVGCSRN3PPpjzxy8sW0W/YJZy77BIC87fkMm7okcGQiaeD2232R06eegkMOCR1NqVECSRO56/MY3/L3LKtSm0HvjKXCju2/XBeRGJo5E0aO9NUhOnQIHU2pUgJJEzUzM9hetjyD2/Wm/o8r6Tlnyi/XRSRGNmzwQ1cNGviluylGCSRN9O/YkIzyZXn/qBZMO+Ykrp/1AnXzfqR/x4ahQxNJXX37Qk4OTJiQlLWu9kcJJE10aV6LoV2bUCszg3vaXkk5t5PnvnhZq7BEYmXiRBg/3p9x3rp16GhiQst400iX5rX+lzBq5lD7rrtg+nRo3z5sYCKpJicHsrKgZUtfcTdFqQeSrm69FY4+Gq67zu+OFZHSsXMn/PnPsGULPPdcUp0wWFxKIOmqUiUYNQq+/DKl1qWLBPfoo/D22/DQQ37yPIUFSSBm1szMZpvZPDObY2atItdbRa7NM7P5ZnbBPr7G9Wa2xMwWmVny1kMOqVMn6NoV7rkHvv02dDQiye+zz2DAAPj97/0QVooL1QN5EBjsnGsGDIp8DrAQaBm53gkYY2Z7zdOY2ZlAZ+B451xjYHg8gk5JI0dCmTJ+KCuNCmuKlLrNm+Hii32Nq3HjfB26FBcqgThgVxH8Q4BcAOfcZufcroMrKkVeV5BrgPudc1sj9/0Qw1hT25FHwpAh8MYb8K9/hY5GJHndfLMvlDhhAlSvHjqauAhSzt3MGgFTAcMnsZOdc8sjz7UGngbqApc55yYXcP88YAq+l7IFuMU590kh75WFP1GROnXqtFi+fHmptyfp7djhlxnm5vpDblKgSqhIXGVnwwUXwC23+DN4Ukxh5dxjlkDMbDpQo4Cn7gDaAe855yaa2YVAlnOu/R73NwKeAU5zzm3Z47mFwAzgRuBE4EXgKLefxqTleSBF9emn0KqVP5/58cdDRyOSPFasgKZNoV49+PBDqFAhdESlLu7ngTjn2jvnjivgYwrQA5gUeenLQKsC7l8M/AwcV8CXXwFMct7HwE6gWmxakiZatIAbboDRo2HWrNDRiCSHHTvgT3/yS+Gffz4lk8e+hJoDyQVOjzxuCywFMLP6uybNzawu0BD4toD7syP3YWYNgArAmphGnA6GDPFzIldeqb0hIkUxeDD8+98wZkzKL9ktSKgE0hsYYWbzgfuIzFEApwDzI3Mck4FrnXNrAMxsnJnt6kI9DRwVGcp6Aeixv+ErKYKDDvI/CIsX6/RCkf2ZPt3/nPz5z3DJJaGjCUJnosveevSAf/7Tz4scf3zoaEQSz6pVft6jShX45BM48MDQEcWUzkSXonvoIf+D0auXH+MVkf/Jz/f7PTZuhBdfTPnksS9KILK3qlV9mZM5c1TmRGRPd9/tD4l6/HFo0iR0NEEpgUjBunWDP/zBVxL9/PPQ0Ygkhrfe8qV//vxnf1BUmlMCkYKZ+b+wDj7Yz4loKEvS3XffwaWX+l7HqFGho0kISiBSuOrVfRKZMwceVL1KSWNbt/pe+bZtvuRPCp4uGA0lENm37t3hwgv9uO9nn4WORiSMvn3h44/hmWfScr9HYZRAZP8eewwOPRQuu0wbDCX9jB/vKzTcdpuvdyW/UAKR/atWDZ56yvdA/vKX0NGIxFz23Bza3D+Dc//8KFt7X8XqE9v4yXP5FSUQKZrzzvMH5AwfDu+9FzoakZjJnpvDwEkLyMv9njGT7mFtxsF0OaUP2QtWhQ4t4SiBSNGNGOHPUb/8ctiwIXQ0IjExbOoStm/ZyqgpD1Bt8wayut5JToXKDJu6JHRoCUcJRIruoIPg2Wd9+errrgsdjUhM5K7P4/aZT3Pyfz9jYMc+LKzxm1+uy68pgUjxnHSS31z43HM+mYikmF7L3qfnp6/wVMvOTD6u7S/Xa2ZmBIwqMSmBSPHdcQeccgpcey189VXoaERKz6xZDJwykg/rNeW+M3v+cjmjfFn6d2wYMLDEpAQixVeunO+BlCvnD9PZti10RCIl99//wgUXULZuHdb9/R/UqHIQBtTKzGBo1yZ0aV4rdIQJp1zoACRJ1akDTz7pNxreead2qkty27QJzj/f73N69VXO/e1vOfeM0EElPvVAJHrduvkz1IcNg9dfDx2NSHTy8/0m2QUL4IUX4Le/DR1R0lACkZJ5+GF/sM7ll/ticyLJ5rbbIDvbfy936hQ6mqSiBCIlk5EBL73k50Euugi2bw8dkUjRjRnj9zf16QM33BA6mqSjBCIl16CBnw+ZNQtuvz10NCJFM22a38909tm+9yHFpgQipeOii/yy3uHDYeLE0NGI7Nv8+X4O79hj/bG05bSeKBpKIFJ6HnoIWrf2J7V98UXoaEQK9t13cM45/rC0N96AypVDR5S0lECk9FSs6A/byciArl3hp59CRyTya+vX+yGrTZvgzTehdu3QESU1JRApXbVr+yGBJUv8udHOhY5IxNuyxZ/n8eWXMHmyP5pWSkQJRErfmWf6jYUTJ+oMBUkM+flwySXw7rv+gKi2bfd3hxSBEojERr9+cOmlvvDilCmho5F05pxf4DFpEowc6cvvSKlQApHYMIOxY+HEE30iWbgwdESSru66y38vDhgAN94YOpqUogQisZOR4ceaDzrI1xlavTp0RJJuHnoIhgyBnj3hvvtCR5NylEAktmrV8kNYK1dCly5+IlMkHsaNg5tv9vs9xo71vWIpVUogEnutWsGECX6neq9eWpklsffSS5CV5WtbPfcclC0bOqKUpAQi8dG9ux9C+Oc/YfDg0NFIKsvO9iuu2rTxKwErVAgdUcrS/n2JnwED/Br8wYOhbl2/T0SkNL3+Olx4IbRo4R8fcEDoiFKaEojEz66VWbm50Ls31KjhdwWLlIZp0+APf4Djj4e33vKlSiSmNIQl8VW+vC93cvzxfnLzk09CRySpYNo06NzZHwY1bRpkZoaOKC0ESSBm1szMZpvZPDObY2atItdbRa7NM7P5ZnZBce6XJFG5si9iV706nHuuH9YSidZbb/ll4g0bwvTpUKVK6IjSRqgeyIPAYOdcM2BQ5HOAhUDLyPVOwBgzK2iYrbD7JVnUqAFTp/rH7dvrNEOJzhtv+J7HscfCO+9AtWqhI0oroRKIA3YNUB4C5AI45zY753ZErleKvK7I90uSadDAJ5ENG6BDB/jhh9ARSTKZNMnvLWrSxPc8qlYNHVHaMRdgTb6ZNQKmAoZPYic755ZHnmsNPA3UBS5zzk0uzv0FvDYLyAKoU6dOi+XLC3yZhPSf/8BZZ/nx6xkzNH4t+/fss34VX6tWvhei75mYMrNPnXMt97wesx6ImU03s4UFfHQGrgFucs4dCdwEPLXrPufcR865xsCJwEAzq1TAly/0/j0558Y651o651oedthhpdlEKS2nnOLX6y9cCB07wsaNoSOSRDZ6NFx+OZx+uibMAwvVA9kAZDrnnJkZsME5t9eaOzObCfR3zs2J5v49tWzZ0s2ZM2d/L5NQpkzxK7NatfITozopTnbnnN+MeuedcN558PLLUKmgvy+ltMW9B7IfucDpkcdtgaUAZlZ/16S5mdUFGgLfFvV+SXKdO8MLL8BHH/nVWZs2hY5IEsXOnb6S7p13+urOkyYpeSSAUBsJewOPRJLFFiJzFMApwAAz2w7sBK51zq0BMLNxwOhIb6Sw+yXZ/eEPvnbRJZf4OkZvvKENYelu2za44gp4/nl/zsywYVBGW9gSQZAhrFA0hJVE/vUvuPhiX5Lirbc0zp2u1q+Hrl1h5ky4/3649VZV1Q2gsCEslTKRxNStm9+13r07tGvnl/tqjX96Wb4czjkHli71q64uvTR0RLIH9QMlcXXu7CfWP/8cTj1Vmw3TyZw5cNJJkJPj/3hQ8khISiCS2M4+2/8Cyc315bm/+CJ0RBJrL73k/2CoWBE++ADOPDN0RFIIJRBJfKedBu+9B1u3+j0jH30UOiKJBefgr3+FP/4RTjgBPv4YGjcOHZXsg+ZAJDk0a+b/Gu3YEc48k4+GPEq/7UeRuz6PmpkZ9O/YkC7Na4WOUqL1009+Z/nEiX6T4NixvgciCU09EEkev/kNfPgh647+LSfekkXHt1/AATnr8xg4aQHZc3NCRyjRWLrUz3dMngzDh8P48UoeSUIJRJJL9ep0634Pbx/TmkEznuSv056gXP4O8rbnM2zqktDRSXG9+iqceCKsWuXLktx8s5bpJhElEEk632x2XNNlIGNadeXyua8z4aVBZOZtJHd9XujQpKi2b4f+/f05Hkcf7VddtWsXOiopJiUQSTo1MzPYWaYsQ8/syc3n3ESLnM+ZMqEfbbZ8Hzo0KYrvvoMzzvDDVddc4+e26tULHZVEQQlEkk7/jg3JKF8WgIlN2nHRxfdzwI6tjB9zvS+DIolr4kRo2hQ++8yXJnn8cdW0SmJKIJJ0ujSvxdCuTaiVmYEBPzRuzpyJ0yl3Yku/4ey66/ySX0kcP/8MWVm+wsDRR8PcuXDRRaGjkhJSLSxJHdu3w+23+6GRFi38X7jHHBM6Kpk1C3r0gGXL4LbbYPBgqFAhdFRSDIlWzl2k9JUv7yu1Tp4MX38NzZvDM8/4DWoSf1u2+IRxyik+uc+YAUOHKnmkEG0klNTTpYvvgVx6qS8D/uab8NhjOjM7xrLn5jBs6hJy1+fRaf1XPDh1FJW//Qp694YRI3RAWApSD0RS05FH+r9477nHHz7UuDG88kroqFJW9twcBk5awIZVa/nrtMd5YkxfNv64kVl/e9bvKlfySElKIJK6ypaFO+6ATz6Bww/31X0vuwxWrw4dWcoZ9tYXdJj/Du+Mu5pL5r7JUy0706HnY/TfVDN0aBJDSiCS+po29UnkL3+BF1+E3/4W/v53zY2UloULGfFEXx59dTjfH1SVLpePYEi73myukKHNnSlOCUTSQ4UKvtLr3LnQqBH07Ok3s82bFzqy5LVqFVx1FTRtSqM1yxnYsQ8XXDacz45o8MtLamZmBAxQYk0JRNJL48bw/vt+XH7RIj/ZfvXVsGZN6MiSx6ZNcO+9vrjl009Dnz785/VZZJ94LjvLlP3lZRnly9K/Y8OAgUqsKYFI+ilTxq8MWroU+vSBceP85rZ77/Ub3qRgW7bAww/DUUfBnXf62lWLFsEjj3Dumcf9anNnrcwMhnZtohL7KU4bCUU+/xwGDvSrtGrU8L8ce/VSiY1dfv7Z99iGD/cnQ7ZvD0OG+BLskha0kVCkMMce689e/+ADv3O9Tx//V/bDD6d3j2TNGp8o6taFfv2gYUO/NPrtt5U8BFACEfmfk0/2R+e+845fqdWvn//leeedsHJl6OjiZ+FCP8R35JEwaJBPFrNm+eSh88llN0ogIrszg7Zt/S/L//zHl+G47z6fSC69FP7979Rc/rt5sy/70qYNNGniqxr36OHnOF57DX73u9ARSgJSAhEpTJs2kJ0NX37pz6145RU47TS/DHjYMFixInSEJZOf7xNlr15wxBG+7MuaNb5t330Ho0f74T2RQmgSXaSofv4ZXnrJr9qaNcv3Vk491Zcl79wZaibBrutt2/wwXXa2/8jN9WVGunb1e2NOPVVHyspeCptEVwIRicaXX/pd7c8/D4sX+2stWsB55/lVSq1aJUbVWefgm2/8xPe0aX5+Z8MGOOAA6NjRJ7/f/x4ytOFPCqcEghKIxIBzfhnwq6/6jw8/9NcOOMAPgf3udz6ZnHgiVK++1+27V7CtmZlB/44NS7Z3YuNGf9rfp5/6VWWzZkFOjn+uTh3o0MGfQ96hg5KGFJkSCEogEgfr1vkhopkz4d13/ST0zp3+ucMP93MKxx4LRx3FxzsPYtjiPFZUPIR1GQeztXxFMsqX3fcGvO3bYe1aP/SUmwvLl8NXX/lNkV984Q9t2qVuXb+yrE0b3ytq0EDDUxIVJRCUQCSATZt8/a1PPvHLYz//3H/89NNeL80rV5FNFTLIr1CBGtUz/S/7/HzYsQPy8nzvIq+A4oQHHODLijRoAM2a+Y/mzZNjTkaSQmEJRAdKicTSQQf5ielTT/3fNefgxx859+Z/UHPjaqr+vJ5Dt/xEZt5PHLgtj4o7ttO9cVX/unLlfFn6SpXgkEP8x6GHQq1afuVU7do+UahnIQEogYjEmxlUqcL6hsexqIBy57UyM+g+oG2AwESKJ8g+EDNrZmazzWyemc0xs1Z7PF/HzDaZ2S2F3F/FzN42s6WRfw+NT+Qipad/x4ZklC/7q2uqYCvJJNRGwgeBwc65ZsCgyOe7exh4cx/3DwDecc4dA7wT+VwkqXRpXksVbCWphRrCcsDBkceHALm7njCzLsDXwL6q2HUGzog8fgZ4F7itlGMUibkuzWspYUjSCpVA+gJTzWw4vhd0MoCZHYhPBB2AAoevIg53zq0EcM6tNLO9F9iLiEhMxSyBmNl0oEYBT90BtANucs5NNLMLgaeA9sBg4GHn3CYrpVUlZpYFZAHUqVOnVL6miIgE2gdiZhuATOecM58pNjjnDjazfwNHRl6WCewEBjnnRu1x/xLgjEjv4wjgXefcfmcetQ9ERKT4Eu1AqVzg9MjjtsBSAOfcqc65es65esBI4L49k0fEK0CPyOMewJSYRisiInsJNQfSG3jEzMoBW4gMMe2LmY0DRjvn5gD3Ay+ZWS/gv0D3WAYrIiJ7S6tSJma2Glge5e3VgDWlGE5IakviSZV2gNqSqErSlrrOucP2vJhWCaQkzGxOQWOAyUhtSTyp0g5QWxJVLNqiEwlFRCQqSiAiIhIVJZCiGxs6gFKktiSeVGkHqC2JqtTbojkQERGJinogIiISFSUQERGJStonEDN72sx+MLOFu13rbmaLzGynmRW67M3MbjSzhZHX9o1LwPtQSFuGmdkXZvaZmU02s8xC7u1kZkvM7CszC14ev4Rt2eveUKJth5kdaWYzzWxx5PvrxrgGXoAStKWSmX1sZvMjbRkc18ALUJLvr8hry5rZXDN7LS4BFx5HSX5OvjWzBbvOZYrm/dM+gQDjgU57XFsIdAXeL+wmMzsOv6O+FdAUOM/MjolRjEU1nr3b8jZwnHPueOBLYOCeN5lZWeAx4GzgWOBiMzs2tqHu13iiaMs+7g1lPNG1Ywdws3OuEXAScF0S/59sBdo655oCzYBOZnZSDOMsivFE//0FcCOwODahFct4StaOM51zzaLdH5L2CcQ59z6wbo9ri51zS/ZzayNgtnNus3NuB/AecEGMwiySQtoyLRIfwGygdgG3tgK+cs597ZzbBryAP3MlmBK0pcB7Q4m2Hc65lc65/4s8/gn/yyrowSElaItzzm2KfFo+8hF09U5Jvr/MrDZwLjAupkEWQUnaURrSPoGUwELgNDOramYHAOfwv0rCiaonBZ/0WAv4brfPVxD4l1URFNaWZLPfdphZPaA58FE8AiqBQtsSGfKZB/wAvO2cS9q24Au93oqvFp7o9tUOB0wzs08jx14UmxJIlJxzi4EH8N3Ft4D5+GGHhGRmd+Dje66gpwu4lrDru/fTlqRRlHaY2UHARKCvc25jvGIrrv21xTmXHznCujbQKjIEnJD21RYzOw/4wTn3adwDK6YifH+1cc6dgB+6vs7MTivueyiBlIBz7inn3AnOudPw3ciloWMqiJn1AM4DLnEFb/xZwa97T7XZ7ZjhRFKEtiSForTDzMrjk8dzzrlJ8YyvOIrzf+KcW48/gjpR5qh+pQhtaQOcb2bf4od625rZP+IYYpEU5f/EOZcb+fcHYDJ+KLtYlEBKwCJH6ZpZHfyk+/NhI9qbmXXCHxN8vnNucyEv+wQ4xszqm1kF4CL8mSsJpYhtSXhFaYeZGf6kzsXOuYfiGV9xFLEth+1aCWRmGfjTR7+IW5BFVJS2OOcGOudqR84sugiY4Zy7NI5h7lcR/08ONLPKux4DZ+GH5YvHOZfWH/hf+iuB7fi/xHvhJ8NX4FePrAKmRl5bE3hjt3v/DXyOH75ql6Bt+Qo/vzEv8jG6kLacg1+xsQy4I8nbste9ydYO4BT8MOJnu73unGT8PwGOB+ZG2rIQf8po0n5/7fY1zgBeS8Z2AEfhf2/NBxZF+zOvUiYiIhIVDWGJiEhUlEBERCQqSiAiIhIVJRAREYmKEoiIiESlXOgARNKZmeUDC/A/i98Alzm/2U4k4akHIhJWnvPVUI/DVzO4LnRAIkWlBCKSOD4k8YtYivxCCUQkAUTOZGlHApaQESmMEohIWBmRMudrgSr46s4iSUEJRCSsPOfLnNcFKqA5EEkiqoUlEpCZbXLOHRR53ByYAhztnNseNjKR/VMPRCRBOOfm4qujXhQ6FpGiUA9ERESioh6IiIhERQlERESiogQiIiJRUQIREZGoKIGIiEhUlEBERCQqSiAiIhKV/wfVQMlaf8nhzAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d9ea40c-67bb-4efa-9ef6-af3ff921a089",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C CBS, HF(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad6d63e8-2e40-4431-a701-33a45bae3df2",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "ef32b7bf-83ec-4066-ad71-e3e212b2b4e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-83.024818,\n",
    "-83.549154,\n",
    "-83.854057,\n",
    "-83.960795,\n",
    "-83.889050,\n",
    "-83.656928,\n",
    "-83.281193]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "98c99df4-8a69-43a0-816d-20a64ec34087",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.96 cm-1   var = 1.72e-10\n",
      "R0 =     12.208 Å      var = 4.14e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "40ad0bff-742f-41c8-b987-48fec18b4cbd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "073cb881-2176-4226-947b-00e245001896",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T) X2C CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c242ca0b-1d53-432a-87d1-f1645837e7f0",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "ebeff65d-ff76-4788-81a8-cf24222b5e5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-81.929104,\n",
    "-82.466751,\n",
    "-82.785878,\n",
    "-82.905940,\n",
    "-82.849591,\n",
    "-82.633101,\n",
    "-82.274281]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "23480191-4ca6-40a6-89ec-a493030f82b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.91 cm-1   var = 4.30e-08\n",
      "R0 =     12.216 Å      var = 1.02e-08\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "9d28cea1-56a3-43fe-9a54-de824827dc95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "a401a76f-a4c2-4be4-8de8-bc571c0f44f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same as above\n",
    "Rhl=np.array([12,\n",
    "12.1,\n",
    "12.2,\n",
    "12.3,\n",
    "12.4])\n",
    "dVt=np.array([5.325158359,\n",
    "5.351539194,\n",
    "5.375434969,\n",
    "5.3968029,\n",
    "5.415612782])\n",
    "# dummy\n",
    "dVhl=np.array([2.361689715,\n",
    "2.420417664,\n",
    "2.477155996,\n",
    "2.531841582,\n",
    "2.584420905])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "da9aa2a3-4630-4ea4-bc9e-0047f9ebd7d3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.57295389   3.05788568  -0.10249997]\n",
      "[-16.16933968   3.30575754  -0.1262125 ]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "560d33c0-9468-4153-8094-2007bf3c5cf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "b922db71-6429-4345-929e-6230b3e059dc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =     -77.53 cm-1   var = 4.30e-08\n",
      "R0 =     12.204 Å      var = 1.02e-08\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =     -80.43 cm-1   var = 4.30e-08\n",
      "R0 =     12.185 Å      var = 1.02e-08\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82b2e516-f711-48f8-a753-bd474ffdce35",
   "metadata": {},
   "source": [
    "**X2C with correlated M shell follows**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce86e1b3-2874-4589-9dde-a7287d89b3cb",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "808343de-0d8b-43a5-a83c-9532b65878a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[11.9,\n",
    "12.0,\n",
    "12.1,\n",
    "12.2,\n",
    "12.3,\n",
    "12.4,\n",
    "12.5]\n",
    "V=[-83.011748,\n",
    "-83.509912,\n",
    "-83.790877,\n",
    "-83.875699,\n",
    "-83.783973,\n",
    "-83.533635,\n",
    "-83.141354]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "a9b76d51-55b8-45db-add0-cfe49a8a1fb7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.88 cm-1   var = 2.74e-10\n",
      "R0 =     12.196 Å      var = 6.84e-11\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[5],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "880b7ac1-7c1f-4839-acb5-7318a97213bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9b4321e4-9290-444b-84d0-e55d555acd22",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T) X2C L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c61b9305-a84f-46a7-a616-9e49074678b4",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "68dbc07b-a7d7-44bb-abf1-ad74e1413df5",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-83.118512,\n",
    "-83.604983,\n",
    "-83.875231,\n",
    "-83.950284,\n",
    "-83.849639,\n",
    "-83.591204,\n",
    "-83.191578]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "1d7f5d69-818d-4c52-b8ac-3d33ed7958bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.95 cm-1   var = 2.24e-10\n",
      "R0 =     12.191 Å      var = 5.63e-11\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "bc0d6ee1-08c8-4e4e-a511-c28600796b4f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "213d07ec-1b79-467f-a915-62a744cb66ea",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T) X2C L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "489af7e5-f327-4067-b2d1-84f2d341dceb",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "6e66b6e6-ebb1-4c37-9b69-9777af609bb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-83.150218,\n",
    "-83.632751,\n",
    "-83.899371,\n",
    "-83.971125,\n",
    "-83.867480,\n",
    "-83.606342,\n",
    "-83.204282]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "0b3e0fc3-e062-4bf4-aa10-dca956760cd8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.97 cm-1   var = 1.56e-10\n",
      "R0 =     12.189 Å      var = 3.92e-11\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "50c53b17-5d45-42d5-9053-01a653fe21cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f8970c64-2cbc-4c18-b7cb-e8e67b1fe362",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet ungerade CCSD(T) X2C CBS, HF(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4dca0147-065b-49c8-8305-c3457e29da3a",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "494e48ea-6c49-429e-9402-4b871624eaef",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-83.146271,\n",
    "-83.623301,\n",
    "-83.884896,\n",
    "-83.952061,\n",
    "-83.844256,\n",
    "-83.579360,\n",
    "-83.173914]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "1185d7db-6823-445f-8fac-b1c4fcb3f964",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -83.95 cm-1   var = 1.53e-10\n",
      "R0 =     12.187 Å      var = 3.85e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "86c10651-cabb-4949-914e-b6742518cf4a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fdca02fd-2147-440a-9dad-e869a2681f3a",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e03b892-64dd-4a67-923a-c4ae9fce047a",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "c7ef9457-c576-4985-8aea-4ff84317e51a",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-82.050559,\n",
    "-82.540898,\n",
    "-82.816718,\n",
    "-82.897207,\n",
    "-82.804798,\n",
    "-82.555533,\n",
    "-82.167002]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "b5ef361d-16da-4d0d-bcee-743174ff591a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =     -82.90 cm-1   var = 4.23e-08\n",
      "R0 =     12.195 Å      var = 1.08e-08\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "995f83b9-bd38-4a93-b022-b8c968156dfd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "0e04be98-8981-4585-8d6d-4e14d0518b73",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same as before\n",
    "Rhl=np.array([12,\n",
    "12.1,\n",
    "12.2,\n",
    "12.3,\n",
    "12.4])\n",
    "dVt=np.array([5.325158359,\n",
    "5.351539194,\n",
    "5.375434969,\n",
    "5.3968029,\n",
    "5.415612782])\n",
    "# dummy\n",
    "dVhl=np.array([2.361689715,\n",
    "2.420417664,\n",
    "2.477155996,\n",
    "2.531841582,\n",
    "2.584420905])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "17cad8b5-f457-4c71-bbd8-3d11ed4c2f85",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.57295389   3.05788568  -0.10249997]\n",
      "[-16.16933968   3.30575754  -0.1262125 ]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "68ba17aa-0424-492f-838f-06692393bb4b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "e5581edc-3c63-4eed-bac0-522dd5725ed9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =     -77.53 cm-1   var = 4.23e-08\n",
      "R0 =     12.182 Å      var = 1.08e-08\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =     -80.43 cm-1   var = 4.23e-08\n",
      "R0 =     12.163 Å      var = 1.08e-08\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e38dec58-1b3e-483c-962e-c091caa229ec",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "237016c2-d5af-47a4-a115-647366cb2f85",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/SupplementaryMaterial/Reference/FitCurves-Doublet.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "7788dfec-2a9e-46bc-8b2b-caaa04a06988",
   "metadata": {},
   "source": [
    "Extraction of $D_e$ and $R_e$ for Rb$_2^+$ X $^2\\Sigma_g^+$ state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "bda1b0ad-c04d-47b0-a29e-a8c9ccfd904b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "125c1d6f-0266-4d64-a40d-1ae3f897db20",
   "metadata": {},
   "outputs": [],
   "source": [
    "# some basic def's\n",
    "\n",
    "def Morse(x,v0,x0,D,a):\n",
    "    fx = v0 + D*(1.-np.exp(-a*(x-x0)))**2\n",
    "    return fx\n",
    "\n",
    "def Quad(x,v0,a,b):\n",
    "    fx = v0 + a*x + b*x**2\n",
    "    return fx"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2533a5d7-3291-48d6-98a1-4136194e77cb",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doubletCCSD(T)/ECP L=4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "902255a3-90d7-4a45-9a9a-d43c31a3e332",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7aaa7216-6b1d-4acf-bf98-22e0fcc02a6a",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[4.5,\n",
    "4.6,\n",
    "4.7,\n",
    "4.8,\n",
    "4.9,\n",
    "5,\n",
    "5.1]\n",
    "V=[-6007.38984,\n",
    "-6090.92965,\n",
    "-6139.62608,\n",
    "-6157.40800,\n",
    "-6147.88949,\n",
    "-6114.37362,\n",
    "-6059.86513]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8d672907-365d-4331-a582-3e49e92e7126",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6157.63 cm-1   var = 9.36e-05\n",
      "R0 =      4.813 Å      var = 9.48e-10\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[5],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3826378d-2bf5-48c4-8a93-3efd94245457",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "86d490f2-5e95-4744-829c-cc4e140e791b",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T)/ECP L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36086fea-ea82-429b-b67e-ef96d02c50a7",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2f198e49-9600-4219-bd60-ebf40fc7bf56",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6032.77226,\n",
    "-6114.27856,\n",
    "-6160.93693,\n",
    "-6176.71762,\n",
    "-6165.26647,\n",
    "-6129.90908,\n",
    "-6073.66571]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d6b12eba-5e05-47d3-8c7d-1cfd36323d53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6176.75 cm-1   var = 7.63e-05\n",
      "R0 =      4.806 Å      var = 7.92e-10\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "49592588-9fb3-47d6-a36a-a77a9bd12d84",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "425b2741-6e12-4227-9f8d-8eddd16b3f32",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T)/ECP L=6/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11e321cc-856b-4418-ac9a-bf16e44be4f1",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "070bb6b1-aca8-4e95-8662-dd20cb262822",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6039.59329,\n",
    "-6120.40499,\n",
    "-6166.38271,\n",
    "-6181.50495,\n",
    "-6169.42962,\n",
    "-6133.49291,\n",
    "-6076.72136]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "aee98336-7b9f-42c9-84cf-ba5a837c07af",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6181.51 cm-1   var = 8.48e-05\n",
      "R0 =      4.803 Å      var = 8.85e-10\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1d1778a7-2c9a-4427-9277-89f9df5f5ec7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2359cde-bf63-400b-b4e6-d7791d01a3d4",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP CBS, HF(6)/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "611f185a-4522-4290-9aa5-b2ddc413d7ad",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "9ae82bb3-f78a-4bac-8af3-23d29d8cef5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6048.25435,\n",
    "-6128.23054,\n",
    "-6173.40924,\n",
    "-6187.75160,\n",
    "-6174.91773,\n",
    "-6138.25637,\n",
    "-6080.80670]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8f9e797e-13d7-47b7-9253-86b45cbc9bd3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6187.73 cm-1   var = 1.57e-04\n",
      "R0 =      4.801 Å      var = 1.65e-09\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "3d742c1e-3a1a-4bbc-a333-6e34de3060db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b0a15fc3-f30e-4a40-8418-ea137607424f",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T)/ECP CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9fee40c5-7372-46f9-9732-01c02bacb975",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1a8c6929-50ed-4593-978c-0619565b2770",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6037.67410,\n",
    "-6118.80417,\n",
    "-6165.11367,\n",
    "-6180.51281,\n",
    "-6168.63255,\n",
    "-6132.81166,\n",
    "-6076.09210]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "1f091c8d-fcaa-4b9e-ac08-f37d457850d8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6180.52 cm-1   var = 2.69e-04\n",
      "R0 =      4.804 Å      var = 2.80e-09\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "ea5baab7-5805-406a-acef-b6ee27099c91",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "23d56a3c-e6f2-4446-be9e-b0fd0fc1d1e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "Rhl=np.array([4.7,4.75,4.8,4.85,4.9])\n",
    "dVt=np.array([3.672098088,\n",
    "3.39148378,\n",
    "3.121035048,\n",
    "2.860636119,\n",
    "2.610084224])\n",
    "dVhl=np.array([1.842591849,\n",
    "1.782197508,\n",
    "1.722535943,\n",
    "1.663840783,\n",
    "1.606258665])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "22783d04-1e0d-4212-90ce-0b2903ffd1d1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[11.73503275 -2.98982438  0.18831023]\n",
      "[ 74.8028025  -24.55764922   2.00498942]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3dc5ade4-f7ef-450c-83e9-232fb762a454",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "078769fc-2243-4183-948b-fa2e866f8c94",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =   -6177.42 cm-1   var = 2.69e-04\n",
      "R0 =      4.806 Å      var = 2.80e-09\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =   -6178.80 cm-1   var = 2.69e-04\n",
      "R0 =      4.805 Å      var = 2.80e-09\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64ea3f03-1341-4f15-91dd-284412c32d61",
   "metadata": {},
   "source": [
    "----"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b64b9f9f-d043-453b-a147-841456cb70d9",
   "metadata": {},
   "source": [
    "**X2C frozen M-shell follows**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "908d55d7-182c-47d8-8820-aaf5df0a4bd8",
   "metadata": {},
   "source": [
    "Section: Rb2+ doublet CCSD(T)/X2C L=4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43864d96-1d93-4841-b193-5b90703abc02",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1a5919f9-f917-45de-b59b-488d3cc654b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[4.65,\n",
    "4.7,\n",
    "4.75,\n",
    "4.8,\n",
    "4.85,\n",
    "4.9,\n",
    "4.95]\n",
    "V=[-6130.452631,\n",
    "-6151.738183,\n",
    "-6165.227979,\n",
    "-6171.390235,\n",
    "-6170.672705,\n",
    "-6163.502433,\n",
    "-6150.286579]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "3879d058-a562-4a00-a6c9-e3e413315400",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6171.90 cm-1   var = 1.58e-07\n",
      "R0 =      4.820 Å      var = 5.55e-12\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[3],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "3bc7ddfe-3ae2-4cbe-a364-e9d015d4c79a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e134e4b-0020-4438-a696-056123f35de5",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f821bdc2-9d30-4273-be5c-963d9c44968f",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "903c4eb1-869e-4f0e-81c3-01ae9c10f843",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6161.018266,\n",
    "-6180.990371,\n",
    "-6193.156097,\n",
    "-6197.991032,\n",
    "-6195.948979,\n",
    "-6187.464083,\n",
    "-6172.949612]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "f707a8f8-5651-41a8-8f90-b8a565d1d6bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6198.12 cm-1   var = 2.79e-07\n",
      "R0 =      4.810 Å      var = 1.10e-11\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "d4827e68-2d26-45f2-b665-7bad13820391",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ead5bba-e569-4454-95ba-3463e65094e6",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ca9b2e54-4df6-4f7e-9175-a24b4f0cec25",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "da4bcaa5-7cea-46bb-abde-bda1dcde64b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6167.93579,\n",
    "-6187.526669,\n",
    "-6199.296801,\n",
    "-6203.72711,\n",
    "-6201.27762,\n",
    "-6192.389643,\n",
    "-6177.482247]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "705645fa-39d4-4a2c-8e56-9f4cde313dfa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6203.79 cm-1   var = 6.52e-07\n",
      "R0 =      4.807 Å      var = 2.64e-11\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "1f2fd308-915f-47f3-a903-83a71262df89",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d9ea40c-67bb-4efa-9ef6-af3ff921a089",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C CBS, HF(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad6d63e8-2e40-4431-a701-33a45bae3df2",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "ef32b7bf-83ec-4066-ad71-e3e212b2b4e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6175.673829,\n",
    "-6194.837366,\n",
    "-6206.178181,\n",
    "-6210.180708,\n",
    "-6207.308303,\n",
    "-6198.006606,\n",
    "-6182.69769]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "98c99df4-8a69-43a0-816d-20a64ec34087",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6210.20 cm-1   var = 8.78e-07\n",
      "R0 =      4.804 Å      var = 3.61e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "40ad0bff-742f-41c8-b987-48fec18b4cbd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "073cb881-2176-4226-947b-00e245001896",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c242ca0b-1d53-432a-87d1-f1645837e7f0",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "ebeff65d-ff76-4788-81a8-cf24222b5e5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6152.187081,\n",
    "-6172.233849,\n",
    "-6184.48522,\n",
    "-6189.415538,\n",
    "-6187.478536,\n",
    "-6179.114259,\n",
    "-6164.735172]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "23480191-4ca6-40a6-89ec-a493030f82b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6189.56 cm-1   var = 1.07e-06\n",
      "R0 =      4.810 Å      var = 4.21e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "9d28cea1-56a3-43fe-9a54-de824827dc95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "a401a76f-a4c2-4be4-8de8-bc571c0f44f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same as above\n",
    "Rhl=np.array([4.7,4.75,4.8,4.85,4.9])\n",
    "dVt=np.array([3.672098088,\n",
    "3.39148378,\n",
    "3.121035048,\n",
    "2.860636119,\n",
    "2.610084224])\n",
    "dVhl=np.array([1.842591849,\n",
    "1.782197508,\n",
    "1.722535943,\n",
    "1.663840783,\n",
    "1.606258665])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "da9aa2a3-4630-4ea4-bc9e-0047f9ebd7d3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[11.73503275 -2.98982438  0.18831023]\n",
      "[ 74.8028025  -24.55764922   2.00498942]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "560d33c0-9468-4153-8094-2007bf3c5cf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEGCAYAAABo25JHAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAArB0lEQVR4nO3deXxU1f3/8dfHEAw7CFGQsIkLO0Goggsg+iuKFtCKotYFWxEKKi6guFS/VqoVVKQuCNYibq0iRapgXQARcQsQVouyCIRNZN9lOb8/zgRCMgkhyeTO8n4+HveRmTt3Juc4wodzP+d8jjnnEBGRxHVc0A0QEZFgKRCIiCQ4BQIRkQSnQCAikuAUCEREElyZoBtwrGrUqOHq168fdDNERGLKrFmzfnbOpYZ7LeYCQf369cnIyAi6GSIiMcXMVuT3mm4NiYgkOAUCEZEEF/FAYGZJZjbHzN4P85qZ2QgzW2Jm88zszEi3R0REjlQaOYI7gO+AymFeuwQ4LXScDbwY+ikiCWjfvn1kZWWxZ8+eoJsSs1JSUkhLSyM5ObnQ74loIDCzNOBSYAhwV5hLugFjnS949JWZVTWzWs65tZFsl4hEp6ysLCpVqkT9+vUxs6CbE3Occ2zcuJGsrCwaNGhQ6PdF+tbQcGAQcDCf12sDq3I8zwqdO4KZ9TazDDPL2LBhQ4k3UkSiw549e6hevbqCQBGZGdWrVz/mEVXEAoGZXQb85JybVdBlYc7lKYfqnBvlnGvjnGuTmhp2GqyIxAkFgeIpyn+/SI4IzgW6mtmPwD+BTmb2eq5rsoA6OZ6nAWsi0pq1a+Gee2D16oh8vIhIrIpYIHDODXbOpTnn6gM9gSnOud/lumwicENo9lBbYGvE8gPTpsHw4XDKKXDrrbB0aUR+jYgkjjFjxtC/f/8ivfemm25i3LhxR5yrWLEiAD/++CPNmjUL+75hw4bRqFEjmjVrRsuWLRk7dmyRfn9Opb6OwMz6mFmf0NNJwDJgCTAa+GPEfvE118D338PNN8OYMXD66XDddTB/fsR+pYhE1oQ5qzn3iSk0uO8Dzn1iChPmxPeIf+TIkXz88cd88803LFiwgOnTp1MSm4uVSiBwzk1zzl0WejzSOTcy9Ng55/o55xo655o75yJbO+KUU+DFF+HHH+HOO+G996BFC+jWDb76KqK/WkRK1oQ5qxk8fj6rt+zGAau37Gbw+PnFDgZjx46lRYsWtGzZkuuvvx6A//znP5x99tm0atWKiy66iPXr1+d53/r167n88stp2bIlLVu2ZObMmcVqRzh/+ctfeOGFF6hc2c/Gr1KlCjfeeGOxPzcxVxbXqgXDhsHKlfDII/D559CuHXTqBB9/DNq+UyTqDf3vYnbvO3DEud37DjD0v4uL/JkLFy5kyJAhTJkyhblz5/Lss88CcN555/HVV18xZ84cevbsyZNPPpnnvbfffjsdOnRg7ty5zJ49m6ZNmx719w0cOJD09PRDR0G2b9/O9u3badiwYZH6VpCYKzpXok44AR5+GO6+G0aNgqeegl//Gtq0gcGDoXt3OC4xY6VItFuzZfcxnS+MKVOmcOWVV1KjRg0ATjjhBMCvb7j66qtZu3Ytv/zyS9g5+lOmTDl0vz4pKYkqVaoc9fcNHTqUK6+88tDz7BxBOM65iM2o0t9yABUrwl13wbJlPiBs3gy//S00berzCfv2Bd1CEcnl5Krljul8YeT3l+1tt91G//79mT9/Pi+99FIgK58rV65MhQoVWLZsWYl/tgJBTscfD7fcAosXwz//CWXLQq9e0LAhjBgBu3YF3UIRCRnY+QzKJScdca5cchIDO59R5M+88MILefvtt9m4cSMAmzZtAmDr1q3Uru3Xur766qv5vvfFF18E4MCBA2zbtq3I7cjP4MGD6dev36HP3rZtG6NGjSr25yoQhJOUBFdfDZmZ8MEHULcu3HEH1KsHQ4bAli1Bt1Ak4XVvVZvHr2hO7arlMKB21XI8fkVzurfKU5yg0Jo2bcoDDzxAhw4daNmyJXfd5SvjPPLII/To0YPzzz//0G2j3J599lmmTp1K8+bNad26NQsXLgSgS5curFlz7MujFi9eTFpa2qHjnXfeoW/fvlxwwQX86le/olmzZnTo0IHy5csXub/ZrCSmHpWmNm3auEA2pvn8c3jiCZg0CSpVgj59/MyjWrVKvy0iceq7776jcePGQTcj5oX772hms5xzbcJdrxFBYZ1/vh8dZGbCpZf6xHL9+n5x2pIlQbdORKTIFAiOVcuW8NZbfnFar14+mXzGGdCzJ8yZE3TrRESOmQJBUTVsCCNH+sVp99zjbxmdeSZccgl89pnWIohIzFAgKK5ateCvf/WL04YMgdmzoWNHOOccv3L5YH4VuEVEooMCQUmpWhXuv9+PEF54Adav9wvSmjXzt49++SXY9omI5EOBoKSVKwd9+/ocwptvQnLy4bUIw4fDjh1Bt1BE5AgKBJFSpoyveJqZ6fMHDRv66aZ16/qyFj//HHQLRaSYilqGul+/fqSnp9OkSRPKlSt3qNZQ7rLUpUWBINLMfAJ52jSYORPat4dHH/UB4bbb/K0kETl2M4bD8ulHnls+3Z+Pcs8//zyZmZlMmjSJhg0bkpmZSWZm5hF1h0qTAkFpatcOJkyARYv8dNOXXoJTT/X7IsybF3TrRGJL7TPhnZsOB4Pl0/3z2mcW62OjuQx1pCgQBKFxY3jlFV/kbsAAmDjRr0/IHjlo6qnI0TVoDz3G+L/8pwzxP3uM8eeLqLTLUEcLBYIgpaUd3hfhscdg1iy44AJo2xbGj4cDB47+GSKJrEF7aPN7mP6k/1mMIAAFl6Hu3LkzzZs3Z+jQoYfqCOV+b9++fYHCl6GOFgoE0aBaNXjgAVixwk89/flnXwa7SRMYPRr27g26hSLRafl0yPg7tB/kf+bOGRyjaC5DHUkKBNEk59TTf/3L75PQu7evafTXv8Lkx2M2OSZS4rJzAj3GQKcHDt8mKkYwiPYy1JGiQBCNkpLgqqsgIwM++QSaN4f77oOrHoObusKX7/rrSig5JhKTVs8+MieQnTNYPbvIHxlNZahLk8pQx4o5c2DoUD9SsINwUSto+hP0f7PY90VFooXKUJcMlaGOV61a+ZXKS5ZA17bw6Rx4ejXcPtTvlRBjAV1EoocCQcxZBW3Xw9uD4aKqMPNzv0itXTvNNBKRIlEgiCU5k2OX/wVGvQd3VoX/GwAbNviZRo0bw6hREGezGkQkchQIYkm45Nh1Y6FTPT/T6O23oUoVv2tavXp+bUJo1oOISH4UCGLJeQPyJoYbtPfnk5KgRw/45huYMgVat4aHHoI6deD222H58iBaLCIxQIEg3pj51cmTJsH8+T44jBzpaxr17OlXL4uI5KBAEM+yN8VZtgzuussHhzZtoFMnmDxZM41EwhgxYgSNGzfmuuuuY+LEiTzxxBMATJgwgUWLFoV9zyOPPMKwYcOOOFe/fn1+DpWbr1ixYtj3jR07lmbNmtG0aVOaNGmS5zNKiwJBIkhL82sQVq3yP7//Hrp0gRYttHuaSC4vvPACkyZN4o033qBr167cd999QMGBoCgmT57M8OHD+eijj1i4cCGzZ88OrD6RAkEiqVIF7rnHjxBefdXfRurVCxo0gCefhC1bgm6hSKD69OnDsmXL6Nq1K88888yhjWdmzpzJxIkTGThwIOnp6SxdurTYv+vxxx9n2LBhnHzyyQCkpKRwyy23FPtzi6JMIL9VglW2LNxwA1x/PXz0kR8l3Hsv/PnPcMstcMcdftaRSJAGDPA7/JWk9HS/ZWw+Ro4cyYcffsjUqVOpUaMGY8aMAeCcc86ha9euXHbZZfluHvPMM8/w+uuvH3p+tLISCxYsoHXr1sfag4jQiCCRmUHnzr6e0ezZ0K0bjBjht9W87jp/TkQK5c477zy001hmZuahf+nHgoiNCMwsBZgOHB/6PeOccw/nuqYj8B6QPbdxvHPu0Ui1SQrQqhW8/jr85S8+GIwa5UtadOrkbyddfLEPHCKlpYB/uceDpk2bMmvWLDp16hR0UyI6ItgLdHLOtQTSgYvNrG2Y6z53zqWHDgWBoNWt6zfLWbXK5w0WL/aJ5WbN/K5q2htBElSlSpXYvn17iX3e4MGDGTRoEOvWrQNg7969jBgxosQ+/1hELBA4b0foaXLo0HzFWFGlCgwc6BPLr70Gycnw+9/73MGQIRCq1y6SKHr27MnQoUNp1arVMSeLd+3aRVpa2qHj6aefpkuXLvTr14+LLrqIpk2b0rp1a/bv3x+h1hcsomWozSwJmAWcCjzvnLs31+sdgXeBLGANcI9zLs8ecGbWG+gNULdu3dYrVqyIWJslH87Bp5/CU0/Bhx9C+fJw001w551+sZpICVAZ6pIRVWWonXMHnHPpQBpwlpk1y3XJbKBe6PbR34AJ+XzOKOdcG+dcm9TU1Eg2WfJjBhdd5BeizZ/vN84ZPRpOPx2uuAK++EIL1ERiVKnMGnLObQGmARfnOr8t+/aRc24SkGxm4bf/kejRrBn84x9+j+XBg2HaNDjvPF8K+513IKDhrYgUTcQCgZmlmlnV0ONywEXA/3JdU9NCO0Wb2Vmh9ujmc6yoVcvnC1atgueeg59/9iOF006DZ5+FEkysiUjkRHJEUAuYambzgG+Bj51z75tZHzPrE7rmSmCBmc0FRgA9XaztnSlQoQL06+dnGI0f70taDBjgK58OGgRZWUG3UEQKoD2LJTK++cYnlseNg+OOg6uv9oXvzjwz6JZJFFOyuGREVbJYEthZZ8G//gVLl8Jtt8HEiX6PhI4d/ePpT/sd13JaPh1mDA+itSIJTYFAIqt+fXj6aZ9HGDbMr0vo1g1ufAbuugIWfeSvy96Gs7ZGDBKsYy1DPWTIENLT00lPTycpKenQ46AWhxWFbg1J6dq3D9591weHb7+F8sdB9/OhwTL4/et5d2CThBINt4YaNWrE5MmTadCgwRHnb7rppgKLzoHfd2DHjh35vl5adGtIoltyst8p7euvYcYMOLMRvPkZ/HUNPPwyzJkTdAslgZVmGepoojLUEgwzOPkA/GY33HonjPw7jB/ny1l07OgTy5de6hPNkphirAx1LNOfMglGdk6gxxj43dPw2n9gYCoM7usTzF27QqNG8PzzsHNn0K0ViWsaEUgwVs/2QSA7J9CgPdzwmj//f0t9HuGZZ6B/f3jwQbj1Vv84LS3QZkspivMy1NFEIwIJxnkD8iaGG7T357PzCF995WsYXXih30WtQQO49lqfZBYpZSVdhjqaKBBI9DKDc87xi9KWLPHrEd5/369ROO88P2pQXSMpJcUpQx3tNH1UYsu2bX6DnBEjYPlyvz/C7bf7vRKqVAm6dVJM0TB9NB5o+qjEt8qV/WySH37wI4K6deHuu33u4I47fKJZRI6JAoHEpqQkvw/C9OmQkQHdu8MLL/jKp927+9LYMTbaFQmKAoHEvtat/fqDFSvggQd8gvmCC6BVKxgzRvssx5hYu10dbYry30+BQOLHySfDn/8MK1f63dMOHIBevfzto0cegdAm4RK9UlJS2Lhxo4JBETnn2LhxIykpKcf0PiWLJX45B1Om+PUIH3wAZcv6aal33KFy2FFq3759ZGVlsWfPnqCbErNSUlJIS0sjOTn5iPMFJYsVCCQxfP89/O1vfovNnTuhfXsfELp18/kGkTinWUMip5/uA0FWlt8wZ+VK+O1v4dRT/fMtW4JuoUhgFAgksVSt6gvaLVlyePrpPff46afZ222KJBgFAklM2dNPP/sMZs+GHj3g5Zd9obtLLoEPP4SDB4NupUipUCAQadXK5w5WrYJHH4W5c30waNLEVz+Ngo1GRCJJgUAk24knwkMPwY8/whtv+JIV/ftD7dr+dtKyZUG3UCQiFAhEcitb1lc5/fpr+PJL6NLFJ5pPPdXPMpoyRauWJa4oEIgUpG1beOstP0q4/36YOdOXxW7eHEaNgl27YMZwv9FOTsun+/MiMUCBQKQwateGxx7zeYR//MPvmXDrrX620Wtfw0vXHQ4G2buv1daiNYkNWlAmUhTOwYwZ/pbR+PH+eeMUuLkn7JsCV72ad+MdkQBpQZlISTOD88+Ht9/2+yLcey+sAu5+BV7aDZ8s9reNRGKAAoFIcdWpA7dcDINS4e7usGcz9O7tbxsNHOjzCyJRTIFApLiycwLXjoVh/4YZH0GfWtC2hS9417Ch3yNBs40kSikQiBTX6tnQY8zhnMApHWDQP+H+7v620X33+T0SsmcbjRypRWoSVZQsFikNe/bAv/7lk8uzZvnFar16+fpGp54adOskAShZLBK0lBS48Ub49lu/FuGSS+C553xV1EsvhcmTVdtIAqNAIFKazKBdO79IbeVK+NOf/AihSxdf8O7ZZ2Hr1qBbKQkmYoHAzFLM7Bszm2tmC83s/8JcY2Y2wsyWmNk8M9MKHEkctWr5LTRXroQ334TUVBgwwC9e69sXFiwIuoWSICI5ItgLdHLOtQTSgYvNrG2uay4BTgsdvYEXI9gekehUtixcc41PKM+aBVdd5VcvN28OF1zg903Yvz/oVkoci1ggcF721Ijk0JE7M90NGBu69iugqpnVilSbRKLemWfCK6/4ndSeeMLPOrrySmjQAIYMgZ9+CrqFEocimiMwsyQzywR+Aj52zn2d65La+PWY2bJC53J/Tm8zyzCzjA0bNkSsvSJRo0YNv1p56VJ47z2fP3jwQb947frrfWXUGJvxJ9ErooHAOXfAOZcOpAFnmVmzXJdYuLeF+ZxRzrk2zrk2qampEWipSJRKSoKuXeHjj+G773yhu/fe81VRf/Urfwtp9+6gWykxrlRmDTnntgDTgItzvZQF1MnxPA1YUxptEok5jRrBiBGwerXfOW33brj5Zl/KYtAgfxtJpAgiOWso1cyqhh6XAy4C/pfrsonADaHZQ22Brc65tZFqk0hcqFQJ/vhHP6toyhSfUH76aV/K4rLLtCZBjlkkRwS1gKlmNg/4Fp8jeN/M+phZn9A1k4BlwBJgNPDHCLZHJL6Y+SAwbpwvbPfgg5CR4dcknHYaDBsGmzYF3UqJASoxIRJPfvnF74/w/PN+v4SUFL/tZr9+fkaSJCyVmBBJFGXLQs+e8PnnkJnpy1r885/QurVPML/2mq97JJKDAoFIvGrZ0lc6XbPGJ5m3boUbbvDJ5XvvVXJZDlEgEIl3VarAbbfBokXwySfQoQM89ZRPLl96KXzwARw4EHQrJUAKBCKJwszvifDuu4eTy7Nn+5lGp54KfX8DGROPfM/y6TBjeBCtlVKkQCCSiNLS4NFHfcG7t9+GevVg5PvQthtc/mtfKnvZZ37ntdpKMsc7BQKRRJacDD16wLRpfl3CdZfD5E/g3HPhvF/DvisgVYEg3ikQiIjXtCm8Oh7efRAuTYHyJ8CDT8HJJ0P//rBwYdAtlAhRIBCRw5ZPh4Wvw10Pwi0pMO556NYNRo+GZs18ovmtt2Dv3qBbKiVIgUBEvOXTfU6gxxjo9ABc9SosHQaP3uLrGz35pC+Pfe21vgrq4ME+6SwxT4FARLzVs30QaNDeP2/Q3j9fPduXxR44EH74wdcyatfOB4ZTTvFTUP/zH01BjWEFlpgws2Tn3L5SbM9RqcSESJRYtcrfMho9Gtatg7p1oXdv+P3voWbNoFsnuRSnxMRqMxttZp3MLNzeASKSqOrUOTwF9Z13fKG77M1zrr4apk7V5jkx4miBoDGQATwErDKz4WZ2duSbJSIxIznZb6f5ySeweDHcfrt/3KmT30PhmWdUBTXKFRgInHMbnXMvOecuAM4ClgPDzWypmQ0plRaKSOw4/XRfviIrC8aOherV4a67/BTUG2+EL7/UKCEKFTpZ7JxbA/wdeBHYDvwhUo0SkRhXrpzfW3nmTJg71+cN/v1vOOccXwzv+ed9ETyJCkcNBGaWYmY9zGw8sBS4EBgMnBzpxolIHGjRwv/Fv2YNjBrlbyX17+9HCbfc4jfTkUAVGAjM7E1gJXA18AZQzzl3o3NusnNOc8VEpPAqVvR/8c+aBd98A9dcA2++Cb/6ld8vYfRo2LEj6FYmpKNNH70bKA/sAvJc6Jx7OnJNC0/TR0XiyNat8Prr8NJLMH++34/5uuvg1lshPT3o1sWV4kwfrRi6pjXQF6gdOvoATUqykSKSgKpU8dtozp0LX3wBl18OY8ZAq1Zw9tnwyiuwc2fQrYx7hdqz2Mw+An7rnNseel4JeMc5d3GE25eHRgQicW7TpsOjhEWLoHJl+N3v/CihRYugWxezSmLP4rrALzme/wLUL2a7RETyOuEEvxZhwQK/93LXrvD3v/vZRu3awT/+Abt2Bd3KuFLYQPAa8I2ZPWJmDwNfA69GrlkikvDM4Lzz4LXXfNG7Z56BLVvg5psPl8aePz/oVsaFQt0aAjCzM4HzQ0+nO+fmRKxVBdCtIZEE5hzMmOFvG40b58tht23raxxddRVUqBB0C6NWQbeGCh0IooUCgYgAsHGjHy289BL8738+l3DddT4o7Jjmt9jMrqQKvsz26tlw3oCgWhyoksgRiIhEl+rVYcAAn1D+/HO/gc4rr/gZR/1egoG/hQUf+muz91rQ/sthaUQgIvEje8bRqFF+a82yBv+vNZyyBga8Cad0CLqFgdGIQEQSQ/aMo/nzfZ2jTq3gvxnwtzXw2wHwwguqcRSGAoGIxB8zqLkPLtgM7z4I3avDLzv84rVateCmm/wCthi7IxIpCgQiEn9y7r/c9c/w9Hi4YT9MeMlXRX33XT81tVkzPy1148agWxwoBQIRiT/h9l++6lWovsvPMlq7Fl5+2RfCy94v4Zpr4NNP4eDBQJseBCWLRSSxzZvnVy6/9hps3gwNG/r9E266yd9GihNKFouI5KdFC3j2Wb96+Y03/J7L99/vf3bvDu+/D/v3B93KiIpYIDCzOmY21cy+M7OFZnZHmGs6mtlWM8sMHX+KVHtERApUrhxcey1MnQrffw8DB8JXX8FvfgP16sGDD8KyZUG3MiIiOSLYD9ztnGsMtAX6mVm40tWfO+fSQ8ejEWyPiEjhnHYaPP44rFrlt9hs1co/b9gQLrwQ3noL9uwJupUlJmKBwDm31jk3O/R4O/Adfi8DEZHYkJx8+PbQihXw6KN+VHDttT7BfPvtPscQ40olR2Bm9YFW+KqlubUzs7lmNtnMmubz/t5mlmFmGRs2bIhkU0VEwktLg4cegqVL4ZNPoHNnPwOpZUu/3ebIkTG7WC3is4bMrCLwGTDEOTc+12uVgYPOuR1m1gV41jl3WkGfp1lDIhI1Nm70CeaXX/armcuVgx49/Kyj88/3C9uiRGCzhswsGXgXeCN3EABwzm1zzu0IPZ4EJJtZjUi2SUSkxFSv7m8PzZ0L33wDN9wAEyZAhw5wxhnwxBN+zUKUi+SsIQP+DnyX3yb3ZlYzdB1mdlaoPYm9xE9EYo/Z4dtDa9bAq6/6NQiDB/tpqF27wnvvwb59Qbc0rEiOCM4Frgc65Zge2sXM+phZn9A1VwILzGwuMALo6WJthZuISE4VKviRwWefHZ6GmpHhk8516sCgQX7/hCiilcUiIpG2fz9MnuxXMH/wgX/erp3PJVx1FVSqFPEmaGWxiEiQypTxC9MmTICsLBg61Jez+MMfoGZN6NXLb64T0D/MFQhERErTSSfBPff4ndVmzvRrEsaNg/btfYL58cd9uYtSpEAgIhIEM397aPRoWLcOxozxCeb774e6daFLFx8g9u6NeFMUCEREglahAtx4o08w//CDn200b55fk1C7Ntxxh5+iGiEKBCIi0eTUU+Gxx3xJi8mTfW2jkSMhPd3PQIqAMhH5VBERKZ6kJLj4Yn9s3OgL3aWnR+RXKRCIiES76tWhf/+IfbxuDYmIJDgFAhGRBKdAICKS4BQIREQSnAKBiEiCUyAQEUlwCgQiIglOgUBEJMEpEIiIJDgFAhGRBKdAICKS4BQIREQSnAKBiEiCUyAQEUlwCgQiIglOgUBEJMEpEIiIJDgFAhGRBKdAICKS4BQIREQSnAKBiEiCUyAQEUlwCgQiIglOgUBEJMEpEIiIJLiIBQIzq2NmU83sOzNbaGZ3hLnGzGyEmS0xs3lmdmak2iMiIuGVieBn7wfuds7NNrNKwCwz+9g5tyjHNZcAp4WOs4EXQz9FRKSURGxE4Jxb65ybHXq8HfgOqJ3rsm7AWOd9BVQ1s1qRapOIiORVKjkCM6sPtAK+zvVSbWBVjudZ5A0WmFlvM8sws4wNGzZErJ0iIoko4oHAzCoC7wIDnHPbcr8c5i0uzwnnRjnn2jjn2qSmpkaimSIiCSuigcDMkvFB4A3n3Pgwl2QBdXI8TwPWRLJNIiJypEjOGjLg78B3zrmn87lsInBDaPZQW2Crc25tpNokIiJ5RXLW0LnA9cB8M8sMnbsfqAvgnBsJTAK6AEuAXUCvCLZHRETCiFggcM7NIHwOIOc1DugXqTaIiMjRaWWxiEiCi+StoegyaRL07Qu1asHJJ/ujVq3Dz7N/Vq8Oxyk+ikjiSJxAUL06dOwIa9fC99/DtGmweXPe65KToWbNvAEj988aNRQwRCQuJE4gOPtsf+S0ezesWwdr1vgAsWbN4cfZAeOzz8IHjDJlCg4Y2Y9TUxUwRCSqJU4gCKdcOWjQwB8F2bPncHDIDhg5Hy9bBjNmwMaNed+blHQ4YOQOFDnPnXiiDy5HMWHOaob+dzFrtuzm5KrlGNj5DLq3yrMYW0Sk0BI7EBRWSkrhAsbevX6EEW50sWYNrFgBX30F4cpkmPlgEC53ETr+u9H404z1bDvoRxirt+xm8Pj5AAoGIlJkCgQl6fjjoV49fxTkl19g/fq8o4ucx+zZ8NNPcPDgobd1Dh0by1Xmp4on+KPCCWybkQpXtMs70ihXLqLdFZH4oEAQhLJloU4dfxRk/34/eggFi8HP/ZfUnZs5cccmTtqxidSdmzjt55WkLtoM097K+/6qVfMGh3BHpUp+RCIiCUmBIJqVKXP4L2tg+oLyrN6yO89laZWPZ8YfWoTPYWQfX3zhf+7dm/f3lC+ff/4i53HCCQoYInFIgSCGDOx8BoPHz2f3vgOHzpVLTuKeSxr7/MKJJ0LLlvl/gHOwZUv4W1HZR2YmTJ4M27fnfX/ZskcmvrOP3OeU+BaJKQoEMST7L8ki/+VpBtWq+aNJk4Kv3bkz/5lSa9fCDz/A9OmwaVPe9x53nJ82W8Do4qNNxsMzfmKrSwKU+BYJkvlyP7GjTZs2LiMjI+hmSLbsmVLZs6XCHevW+eT4gQN53r71+AqhxHc1NlSoxq7qJ3Jtt7PzjjKqVNFtKZFiMLNZzrk24V7TiECKp7AzpQ4cgJ9/PhQcBv3tQ1J3bObEnZtCPzdz5ur/ceL3X8Ln7+R9f7lyRwaHcI9r1vS3pZKSItNXkTilQCClIykJTjrJH+npfDH3+LCJ79pVUviib+vDI4ncI4u1a2HRIvj0U5/vyC33bancI4ucQaN8+cj3WyQGKBBIIPJLfA+8uJGf9lq1KjRuXPCH7NlzODiEuzW1fj3MnZvvbSkqV85/ZJHzZ/XqR70tpcS3xDIFAglEsRPf4Fd816/vj4IcOODLf+QeWWQ/XrcOMjL88507874/OdmPZLKDQ65A8dnW4/hbxmY2HF8FVyZZiW+JOUoWi+S0Y0f+wSLn+Q0b/HTcXLakVGRDhWr8VLEaO6um8uuL0sMGD6pVU/JbSpWSxSKFVbEinHaaPwqyf78vAbJuHTc/PpEaOzb7Vd87N3Fi6HHaioXwwkxf5Ta3smX9KCN3kMgdME46yY98RCJIgUCkKMqUOVR+fHHrLUwJl/iuWo4v7r3AL87LOaLIPbr48Uf4+ut8RxlUrXo4SOQOGjnPaVMlKSIFApFiyjfx3fkMf/uncmV/nH56wR+UY5SRb+D49lv/eNeuvO8vU+bIUUa4IzuIVKgQtglKeicmBQKRYiqRxDccMco4quxcRvbsqOxgkf14zRpfwXb9+iMq2B5SsWKe4LDoYHm+XbGX01KqULVCNTZsr8aD43Yf0UeJT0oWi8Sz7IV82SOL3AEj5+Mw6zIOYmytUIVqp9TxQSO/vEbNmkqARzkli0USVc6FfAUVJATOuOff1Ni55VCp8xq7tnDiDp/8vrb+8T5YLF7sA0e4KrbZ02zzuy2V/VqtWvnempJgKBCICAA1alRhdZmyrK5y4hHna1ctx7X3dTp8wjnYti3/kcXatZCV5ddm5Npc6ZCKFfMGjXDPTzrJlzEpAuU7Ck+BQESAoyS9czLzRQCrVIFGjQr+0Jy3pnIGi+xChOvW+ZIhU6eGr2QL/pZTfoEi5/PU1EN1pibMWX1EX7TIr2AKBCIClGDSO6djuDXF3r2Hg0O4gLF2rZ81tX69T5bnZuaDQc2a1NpdlsfKVmJDBV/V9ucKVdlQoRrjXl1N9zrd/CZLmmp7iJLFIhJ7duwIHyxCjzO//R81dm4mdecWjj+wL+/7y5TxlWpzjizyuzVVtWpcJMGVLBaR+FKxoj8aNgz7cr8npvjqts5R6ZddPvm9cwtnsJNHz67hA0fO0ce8ef7n/v15Pyx7Z77cASPczxjd/1uBQETiTs58x/bjK7D9+AqsqVmfa65oDvnd6jp4EDZvzneUwfr1sHKlvz2VXxI8JSVvcMgvcFSsGNn/CMdAgUBE4k6R8h3HHefLdFSvDk2bFvwLsiva5gwSOYPH+vWwfDl8+WX+pUPKlz8cKMIFi5yPIxw0lCMQEYmk/fv9zKmcQSJc4Fi/3l+XX9CoWRP69YO77ipSM5QjEBEJSpkyhxPQR5s5lV1vKjsw5D5q1oxMEyPyqYCZvQJcBvzknGsW5vWOwHvA8tCp8c65RyPVHhGRqHcs9aZK8tdG8LPHAM8BYwu45nPn3GURbIOIiBxFxFZUOOemA/ksFRQRkWgR9NK6dmY218wmm1m+aXoz621mGWaWsWHDhtJsn4hI3AsyEMwG6jnnWgJ/Aybkd6FzbpRzro1zrk1qampptU9EJCEEFgicc9uccztCjycByWZWI6j2iIgkqsACgZnVNPNrsc3srFBbNgbVHhGRRBXJ6aNvAR2BGmaWBTwMJAM450YCVwJ9zWw/sBvo6WJtdZuISByIWCBwzl1zlNefw08vFRGRAMVciQkz2wCsKOLbawA/l2BzgqS+RKd46Uu89APUl2z1nHNhZ9vEXCAoDjPLyK/WRqxRX6JTvPQlXvoB6kthBL2OQEREAqZAICKS4BItEIwKugElSH2JTvHSl3jpB6gvR5VQOQIREckr0UYEIiKSiwKBiEiCi6tAYGZJZjbHzN7P5/WOZpZpZgvN7LMc5380s/mh1wLfB7OgfpjZwFA7M81sgZkdMLMTQq9dbGaLzWyJmd1X+i3Pqxh9iarvBI7alypm9p9QNd2FZtYrx2ux9r0U1Jeo+l6O0o9qZvZvM5tnZt+YWbMcr8Xad1JQX4r/nTjn4uYA7gLeBN4P81pVYBFQN/T8xByv/QjUCLr9helHrut+A0wJPU4ClgKnAGWBuUCTWOxLNH4nhfj/637gr6HHqfi9OMrG4veSX1+i8Xs5Sj+GAg+HHjcCPg09jsXvJGxfSuo7iZsRgZmlAZcCL+dzybX47TBXAjjnfiqtth2LQvQjp2uAt0KPzwKWOOeWOed+Af4JdItMKwunGH2JOoXoiwMqhQopVsT/5bmf2Pxe8utLVClEP5oAnwI45/4H1Dezk4jN7yS/vpSIuAkEwHBgEHAwn9dPB6qZ2TQzm2VmN+R4zQEfhc73jnA7j2Y4BfcDADMrD1wMvBs6VRtYleOSrNC5IA2naH2B6PpO4Oh9eQ5oDKwB5gN3OOcOEpvfS359gej6XoZTcD/mAlfAoQrH9YA0YvM7ya8vUALfSVwEAjO7DPjJOTergMvKAK3xUbcz8JCZnR567Vzn3JnAJUA/M2sf0Qbno5D9yPYb4AvnXPZ2oBbmmsDmBhezLxAl3wkUui+dgUzgZCAdeM7MKhOb30t+fYEo+V4K2Y8n8P/4ywRuA+bgRzax+J3k1xcoge8kLgIBcC7Q1cx+xA/zOpnZ67muyQI+dM7tdM79DEwHWgI459aEfv4E/Bs/dAxCYfqRrSdH3krJAurkeJ6G/xddUIrTl2j6TqBwfemFv/XonHNLgOX4e7mx+L3k15do+l6O2g/nN7/q5ZxLB27A5zuWE4PfSQF9KZnvJOgESQQSLh0Jn2xpjL/HVgYoDywAmgEVgEqhayoAM4GLo7Ufodeq4O/bVshxrgywDGjA4QRY06D7UcS+ROV3cpT/v14EHgk9PglYja8UGXPfSwF9icrvpYB+VOVwkvsWYGzocSx+J/n1pUS+k4jtRxANzKwP+I1wnHPfmdmHwDz8fbiXnXMLzOwU4N8+L0YZ4E3n3IeBNTqMnP0Inboc+Mg5tzP7GufcfjPrD/wXPyviFefcwlJv7FEUpi/4v3yi+juBPH35MzDGzObjbz3c6/zIkxj8XsL2JQb/rDQGxprZAfyMwd+HXovFPyth+0IJ/VlRiQkRkQQXLzkCEREpIgUCEZEEp0AgIpLgFAhERBKcAoGISIKL6+mjIqUhNKVvPv7P03LgeufclkAbJXIMNCIQKb7dzrl051wz/OK4fkE3SORYKBCIlKwvCb6AmcgxUSAQKSFmlgRcCEwMui0ix0KBQKT4yoWqQm4ETgA+DrY5IsdGgUCk+HY7XxWyHr6ImXIEElNUa0ikmMxsh3OuYuhxK+A9oKFzbl+wLRMpHI0IREqQc24Ovqxxz6DbIlJYGhGIiCQ4jQhERBKcAoGISIJTIBARSXAKBCIiCU6BQEQkwSkQiIgkOAUCEZEE9/8Bm2PMOYKeDiQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "b922db71-6429-4345-929e-6230b3e059dc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =   -6186.50 cm-1   var = 1.07e-06\n",
      "R0 =      4.812 Å      var = 4.21e-11\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =   -6187.85 cm-1   var = 1.07e-06\n",
      "R0 =      4.811 Å      var = 4.21e-11\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45e60e16-7617-4da4-b005-e68dd3ae2bbf",
   "metadata": {},
   "source": [
    "-----"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e4faa21e-44ca-4861-982d-1ec38c017b56",
   "metadata": {},
   "source": [
    "**X2C with correlated M shell follows**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce86e1b3-2874-4589-9dde-a7287d89b3cb",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "808343de-0d8b-43a5-a83c-9532b65878a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[4.65,\n",
    "4.7,\n",
    "4.75,\n",
    "4.8,\n",
    "4.85,\n",
    "4.9,\n",
    "4.95]\n",
    "V=[-6146.045602,\n",
    "-6165.365345,\n",
    "-6176.967497,\n",
    "-6181.319091,\n",
    "-6178.866415,\n",
    "-6170.035006,\n",
    "-6155.230126]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "a9b76d51-55b8-45db-add0-cfe49a8a1fb7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6181.38 cm-1   var = 1.12e-07\n",
      "R0 =      4.806 Å      var = 4.63e-12\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[5],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "880b7ac1-7c1f-4839-acb5-7318a97213bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAEGCAYAAABCa2PoAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAxN0lEQVR4nO3de5zNdf7A8debcZlcohnaXApZIndTKemCaNtCqY1KdFllQ61NRb/KZluiFmW3QoquVEzUxibSSiki45JCqhnFIOUybjPv3x+fr23ozIU5Zz7nnHk/H4/vY858v99z5v1xxrzP5y6qijHGGFNUpXwHYIwxJj5YQjHGGBMWllCMMcaEhSUUY4wxYWEJxRhjTFgk+A7Al+TkZK1Tp47vMIwxJqYsW7Zsm6pWC3XNW0IRkQFAf+AQ8Laq3iMiScDrwFnA86raP8TzZgH1VLVJ8H0fYDSQEdwyXlUnFfTz69Spw9KlS8NSFmOMKSlE5Ju8rnlJKCJyMdAVaKaq+0WkenBpH/AA0CQ4jn7eVcDuEC85LVTyMcYYU3x89aH0A0aq6n4AVd0afN2jqotwieUIIlIRGAT8rTgDNcYYUzi+EkoDoJ2ILBGRhSJyViGeMxx4HNgb4lp3EVkpIq+LSO28XkBE+orIUhFZmpmZeZyhG2OMCSViTV4iMg/4TYhL9wc/tyrQBtdfMl1E6mke68CISAugvqr+WUTqHHV5NvBK0HR2OzAFaB/qdVR1AjABICUlxdacMcYcs4MHD5Kens6+fb9qSIkr5cuXp1atWpQpU6bQz4lYQlHVjnldE5F+wIwggXwiIjlAMpBXteFcoLWIbMLFXF1E3lfVi1R1e677JgKPhqUAxhgTQnp6OpUqVaJOnTqIiO9wIkJV2b59O+np6dStW7fQz/PV5JVKUIsQkQZAWWBbXjer6lOqWkNV6wDnA1+q6kXB80/JdWsXYG1kQobU5Rm0HTmfuve9TduR80ldnlHwk4wxcWXfvn0kJSXFbTIBEBGSkpKOuRbma9jwZGCyiKwCDgC9Dzd3BbWQykBZEekGdFLVNfm81kAR6YIbfrwD6BOJgFOXZzBkRhpZB7MByNiZxZAZaQB0a1kzEj/SGBOl4jmZHHY8ZfSSUFT1AHBDHtfqFPDcTeQaUqyqQ4AhYQwvpNFz15F1MJvmm9dx6Zcf8eiFvck6mM3ouessoRhjDLb0SqFt3pkFQNMf1tNvyes02bLhiPPGGBNtnn/+efr3L74pepZQCqlGlUQAZjW+kKyEcvT8fM4R540xJpSS1PdqCaWQBnduSGKZ0vxcviL/PqMtXdYs5CQ9yODODX2HZoyJUof7XjN2ZqH80vda1KQydepUmjVrRvPmzenVqxezZ8/mnHPOoWXLlnTs2JEtW7b86jlbtmzhyiuvpHnz5jRv3pzFixcXKYZQSuzikMfqcD/J6LnrmNasE91XzWdS4kZatezmNzBjTNQ63PeaW1H7XlevXs0jjzzChx9+SHJyMjt27EBE+PjjjxERJk2axKhRo3j88cePeN7AgQO58MILmTlzJtnZ2ezeHWoVq6KxhHIMurWs6X4J9GJY9hyt3n0Dhg3yHZYxJkrl1cdalL7X+fPnc/XVV5OcnAzASSedRFpaGtdeey3ff/89Bw4cCDl3ZP78+UydOhWA0qVLc+KJJx53DHmxJq/jIQK33gqLF8Pq1b6jMcZEqbz6WIvS96qqvxrSO2DAAPr3709aWhrPPPOMt1n8llCOV+/eUKYMPPus70iMMVHqcN9rbollShep77VDhw5Mnz6d7dvdIiE7duzgp59+omZN14Q2ZcqUPJ/31FNPAZCdnc3PP/983DHkxRLK8apWDbp1g6lTYf9+39EYY6JQt5Y1GXFVU2pWSUSAmlUSGXFV0yLNXTvzzDO5//77ufDCC2nevDmDBg1i2LBhXHPNNbRr1+5/TWFHGzduHAsWLKBp06a0bt2a1UHrymWXXcbmzZuPO57cJI/1GONeSkqKFnmDrXffhU6d4OWXoWfP8ARmjIlqa9eupVGjRr7DKBahyioiy1Q1JdT9VkMpig4doF49eOYZ35EYY4x3llCKolQp+OMfYeFCWLfOdzTGGOOVJZSi6tMHEhJgwgTfkRhjjFeWUIrqN79xnfNTpkCcb7hjjDH5sYQSDrfdBtu3w4wZviMxxhhvLKGEQ/v21jlvjCnxLKGEQ6lS0LcvfPABrI3YhpHGGAPAE088QaNGjahatSojR44EIDU1lTVr8tuLMPIsoYTLTTe5mfNPP+07EmNMnPvXv/7Fv//9b3788Ufuu+8+wBJKfKleHbp3d53ze/b4jsYYE6duv/12Nm7cSJcuXRgzZgz9+/dn8eLFzJo1i8GDB9OiRQs2bNjgJTZbbTic+vWDV191xy23+I7GGBNpd90FK1aE9zVbtICxY/O8/PTTTzNnzhwWLFjAW2+9BcB5551Hly5duPzyy7n66qvDG88x8FZDEZEBIrJORFaLyKjgXJKILBCR3SIy/qj73w/uXxEc1YPz5URkmoisF5ElIlLHQ3Gcdu3gzDMhWIDNGGNKEi81FBG5GOgKNFPV/YeTA7APeABoEhxHu15Vj16A6xbgR1WtLyI9gEeBayMUev5EXC2lf3/49FM46ywvYRhjikk+NYmSyFcNpR8wUlX3A6jq1uDrHlVdhEsshdUVOLxe8+tABzl6s4Di1KsXVKhgtRRjTLGqVKkSu3bt8hqDr4TSAGgXNFEtFJHCfpR/LmjueiBX0qgJfAegqoeAn4CkUE8Wkb4islRElmZmZha1DKFVrgzXXw+vvAI//hiZn2GMMUfp0aMHo0ePpmXLlt465SOWUERknoisCnF0xTW1VQXaAIOB6YWoVVyvqk2BdsHR6/CPCnFvyDX5VXWCqqaoakq1atWOq1yF0q+fW4bl+ecj9zOMMSXWpk2bSE5Opk+fPowf77qb27Zty5o1a1i+fDmnn366l7gillBUtaOqNglxvAmkAzPU+QTIAULvCvPL62UEX3cBLwNnB5fSgdoAIpIAnAjsiEypCqlFCzjvPPjnPyEnx2soxhhTXHw1eaUC7QFEpAFQFtiW180ikiAiycHjMsDlwKrg8iygd/D4amC+RsOuYXfcARs2wH/+4zsSY4wpFr4SymSgnoisAl4Feh9OAiKyCfgH0EdE0kWkMVAOmCsiK4EVQAYwMXitZ4EkEVkPDALuK86C5Onqq+Hkk10txRgTV6LhM2ukHU8ZvQwbVtUDwA15XKuTx9Na53H/PuCa8EQWRmXLus23HnkEvv4a6tb1HZExJgzKly/P9u3bSUpKwueA0khSVbZv30758uWP6Xk2Uz6SbrsNRoxwQ4hHjfIdjTEmDGrVqkV6ejoRGykaJcqXL0+tWrWO6TlSEqpuoaSkpOjSpUfPkYyAq6+GBQsgPR0SEyP/84wxJoJEZJmqpoS6ZotDRtodd8COHW5eijHGxDFLKJF20UVufa8nn4QSWhs0xpQMllAiTQQGDnQrki5a5DsaY4yJGEsoxeH666FqVVdLMcaYOGUJpThUqAC33gozZsB33/mOxhhjIsISSnH5059cH4qtQmyMiVOWUIpLnTrQtStMmABZWb6jMcaYsLOEUpwGDoTt2+Hll31HYowxYWcJpThdeCE0awbjxtkQYmNM3LGEUpxE4K67IC0N5s/3HY0xxoSVJZTi1rMnVK8OY8b4jsQYY8LKEkpxK1/e7ej49tvw5Ze+ozHGmLCxhOJDv35ueftx43xHYowxYWMJxYeTT4brrnN7zv/4o+9ojDEmLCyh+HLXXbB3r5uXYowxccASii/Nm0OHDm59rwMHfEdjjDFFZgnFp7/8BTIyYNo035EYY0yReUsoIjJARNaJyGoRGRWcSxKRBSKyW0TGH3X/+8H9K4KjenC+j4hk5jp/q4/yHJdLL4XGjeHxx22iozEm5nnZU15ELga6As1Udf/h5ADsAx4AmgTH0a5X1VD79k5T1f6RiTaCRGDQILcS8fz5rgnMGGNilK8aSj9gpKruB1DVrcHXPaq6CJdYSobrr3cTHR9/3Hckxpg4l7o8g7Yj51P3vrdpO3I+qcszwvr6vhJKA6CdiCwRkYUiclYhn/dc0Kz1gIhIrvPdRWSliLwuIrXzerKI9BWRpSKyNDMzs0gFCJvy5WHAAHjnHVizxnc0xpg4lbo8gyEz0qj41VpUlYydWQyZkRbWpBKxhCIi80RkVYijK66prSrQBhgMTD8qQYRyvao2BdoFR6/g/Gygjqo2A+YBU/J6AVWdoKopqppSrVq1IpYwjPr1g8REq6UYYyJm9Nx1VN/6HW8/N5A/fjITgKyD2Yyeuy5sPyNiCUVVO6pqkxDHm0A6MEOdT4AcILmA18sIvu4CXgbODr7ffrjpDJgItI5UmSImKQluvhlefBE2b/YdjTEmDm3emcVdi17mYOkypJ558RHnw8VXk1cq0B5ARBoAZYFted0sIgkikhw8LgNcDqwKvj8l161dgLWRCTnCBg2CQ4dsORZjTES03fcDXdcsZErry8msWPV/52tUSQzbz/AyyguYDEwWkVXAAaC3qhs3KyKbgMpAWRHpBnQCvgHmBsmkNK5pa2LwWgNFpAtwCNgB9Cm+YoRRvXpwzTXw9NMwdCiceKLviIwxcWRU2hvsKZfI0+d0/9+5xDKlGdy5Ydh+hmgJnf+QkpKiS5eGGoHs0bJlkJICo0bB4MG+ozHGxIvgb8va2wZxa53fs3lnFjWqJDK4c0O6tax5TC8lIstUNSXkNUsoUaZjR1i7FjZuhHLlfEdjjIkHl10GS5bA119D5cpFeqn8EootvRJt7rnHdcy/9JLvSIwx8WDRIjct4d57i5xMCmI1lGijCq1awb59sHo1lLKcb4w5TqpwwQWwYQOsXw8nnFDkl7QaSiwRcZ8kvvgCUlN9R2OMiWXvvONqKA8+GJZkUhCroUSjQ4fgjDOgalX45BOXZIwx5ljk5LjWjt27Xb9smTJheVmrocSahATXl7J0Kbz3nu9ojDGxaNo0+PxzGD48bMmkIFZDiVb790PdutCokSUVY8yxOXjQ/e2oWBE++yysfbFWQ4lF5cq52fPz57vhfsYYU1jPPus64h95pFgH9lhCiWa33eb6Uf7+d9+RGGNixe7dMGyYG9112WXF+qMtoUSzSpVg4ECYNQtWrvQdjTEmFowZA1u2wKOPFvuAHkso0W7gQNcOarUUY0xBMjPd0k1XXQVt2hT7j7eEEu1OOgnuuAOmT4d14du3wBgTh/72N8jK8vYB1BJKLBg0yO3sOGKE70iMMdFq40Z46im45RZoGL4VhI+FJZRYUL2666B/8UW3uJsxxhxt6FA3h+2hh7yFYAklVtx9N5QuDSNH+o7EGBNtPvnETWT8y1+gRg1vYVhCiRU1a7ptgp97Dr791nc0xphooeo+cFav7lbY8MgSSiwZMsR9tVqKMeawWbPgv/91c08qVfIaiiWUWHLqqa6WMmkSfPed72iMMb4dPOhWJ2/YEG691Xc0llBijtVSjDGHTZrkphM8+mixLQCZH28JRUQGiMg6EVktIqOCc0kiskBEdovI+KPuLysiE0TkSxH5QkS6B+fLicg0EVkvIktEpI6H4hSf006Dm25yv0jp6b6jMcb48tNPbp+TCy6ALl18RwN4SigicjHQFWimqmcCjwWX9gEPAHeHeNr9wFZVbQA0BhYG528BflTV+sAY4NFIxh4Vhgxxex1YLcWYkuvvf4dt2+Af/4iaPZN81VD6ASNVdT+Aqm4Nvu5R1UW4xHK0m4ERwX05qrotON8VmBI8fh3oIBIl/7qRUqeOq6VMnGgjvowpib7+GsaOhRtvhNatfUfzP74SSgOgXdBEtVBEzsrvZhGpEjwcLiKfichrInJycK4m8B2Aqh4CfgKS8nidviKyVESWZmZmhqUg3tx/vxsuaGt8GVPyDBni5qU98ojvSI4QsYQiIvNEZFWIoyuQAFQF2gCDgekF1CoSgFrAh6raCviIX5rJQj0v5K5hqjpBVVNUNaVatWrHW7TocNpp8Mc/un0PbPa8MSXHRx+5SYyDB0OtWr6jOULEEoqqdlTVJiGON4F0YIY6nwA5QHI+L7cd2AvMDL5/DWgVPE4HagOISAJwIrAjAkWKPkOHuk8pw4f7jsQYUxxycuDOO+GUU1xCiTK+mrxSgfYAItIAKAtsy+tmdfsUzwYuCk51ANYEj2cBvYPHVwPztaTsa1yzJvTrB1Onwldf+Y7GGBNpL74In37qBuRUrOg7ml/xsqe8iJQFJgMtgAPA3ao6P7i2CaiMSzI7gU6qukZETgNeAKoAmcBNqvqtiJQPzrfE1Ux6qOrGgmKI+j3lC+uHH6BePejeHV54wXc0xphI2b0bGjSA2rVds1cxbu2bW357yicUdzAAqnoAuCGPa3XyOP8NcEGI8/uAa8IZX0z5zW9gwAAYPRruuw/OPNN3RMaYSBg5Er7/Ht54w1syKUh0RmWOzT33uDV8HnjAdyTGmEjYtAkeewyuuw7OPdd3NHmyhBIPkpLcaqMzZ7plrI0x8WXwYFcrifLJzJZQ4sVdd0G1am5+ijEmfsyfD6+/7kZ11q7tO5p8WUKJF5UquV+4efPcL6AxJvYdPAgDB0Lduq4VIspZQoknt9/uPsEMHepm0RtjYttTT8Hq1TBmDJQv7zuaAllCiSfly7v9pJcsgdRU39EYY4oiM9OtJtypU9SsJlwQSyjxpndvaNTIrfVz6JDvaIwxx2vIENizB8aNi5rVhAtiCSXeJCTAiBFu053nnvMdjTHmeHz8sVun78474YwzfEdTaF5mykeDuJkpH4oqnH++WzTyq6+gQgXfERljCis7G84+262C8cUX3veJP1p+M+WthhKPRGDUKDerdtw439EYY47FhAnw2Wdu46woSyYFsYQSr9q2ha5d3V7Tsb73izElRWamG6XZvj384Q++ozlmllDi2YgRrlPv4Yd9R2KMKYx773WLQI4fHzMd8blZQolnjRq5Tbieftp10htjoteiRW4gzaBB7v9uDMozoYjIeBE5rziDMREwbJibn3Lffb4jMcbk5eBBNzH51FPd3JMYlV8N5SvgcRHZJCKPikiLYorJhNPJJ7vx7KmpsHCh72iMMaGMGeNmxD/5ZEyPyixw2HCwsVWP4CgPvAK8qqpfRj68yInrYcNH27sXGjZ0e6csWRK1eykYUyJ98w00bgyXXBITK1wUadiwqn6jqo+qakvgOuBKYG2YYzSRdMIJ8MgjsHQpvPyy72iMMYepusUfAZ54wm8sYVBgQhGRMiJyhYi8BLwDfAl0j3hkJrxuuAFSUlxfyp49vqMxxoDbw2jWLNfXeeqpvqMpsvw65S8RkclAOtAX+Ddwuqpeq6qpxRSfCZdSpWDsWMjIcJMejTF+/fQT9O8PLVrAn//sO5qwyK+GMhT4CGikqleo6kuqGraPtiIyQETWichqERkVnEsSkQUisltExh91f1kRmSAiX4rIFyLSPTjfR0QyRWRFcNwarhjjTtu2cO21LqF8+63vaIwp2YYOhS1b3Mz4hATf0YRFnqVQ1Ysj9UNF5GKgK9BMVfeLSPXg0j7gAaBJcOR2P7BVVRuISCngpFzXpqlq/0jFG1dGjYI333RNX9afYowfH33k9joZOBDOOst3NGHjKy32A0aq6n4AVd0afN0DLBKR+iGeczNwRnBfDrCtmGKNL6ee6vanHj6c2yu3YW6V06lRJZHBnRvSrWVN39EZE/8OHIC+faFmTRg+3Hc0YeVr/GgDoJ2ILBGRhSKSb4oWkSrBw+Ei8pmIvCYiJ+e6pbuIrBSR10Ukz02XRaSviCwVkaWZJXh9q9mX9uL7Ssn0T30CyckmY2cWQ2akkbo8w3doxsS/kSNh1SpXQ4mxxR8LErGEIiLzRGRViKMrrmZUFWgDDAami+S7cE0CUAv4UFVb4fp2HguuzQbqqGozYB4wJa8XUdUJqpqiqinVqlUreiFj1MgPvuORi2+myZYN9Fj5HwCyDmYzeq4tz2JMRK1ZA3/7G/TsCZdf7juasItYQlHVjqraJMTxJm7k2Ax1PgFygOR8Xm47sBeYGXz/GtAq+DnbDzedAROB1hEpUBzZvDOLt85ox8e1m3D3By9wYtau/503xkRIdjbccgtUrhy320r4avJKBdoDiEgDoCz59Imom84/G7goONUBWBM8/5Rct3bBJl0WqEaVRBBhWMfbOHHfbgYtevGX88aYyPjnP91OjOPGQZy2kPhKKJOBeiKyCngV6B0kDURkE/APoI+IpItI4+A59wLDRGQl0Av4S3B+YDD0+HNgINCn+IoRmwZ3bkhimdJ8Ub0uL7S8jBuWv0OLHd8wuHND36EZE582bnRr6v3ud3Dddb6jiRjbAriESl2ewei569j9QybvT7qdnPr1SfrM1vkyJuxycqBDB7cL46pVUDvPcUMxIb+1vOJjNo05Zt1a1vxlmHDLfdCnDzz/PNx8s8+wjIk/zzwD778PEyfGfDIpiNVQjFug7oILYO1atxFXUpLviIyJD5s2QZMmcN55MHduTO7CeLQirTZsSgAR+Ne/YOdOtxyEMabocnLg1ltdM/KkSXGRTApiCcU4TZvCnXe6dYU+/th3NMbEvqefhvfeg9Gj42Il4cKwJi/zi1273F7WSUlu75QyZXxHZExsWr8emjeHdu3gnXfiqnZiTV6mcCpVgvHjYeVKtyWpMebYZWe7QS5ly8Kzz8ZVMimIJRRzpG7d3DFsGHz9tedgjIlBY8bAhx+6/eFrlqwFVy2hmF974gkoXRr69XMjwIwxhZOWBvffD1deCddf7zuaYmcJxfxa7dpuD/q5c+HVV31HY0xs2L/fJZEqVVyHfAlq6jrMEooJ7Y474Oyz3QZA22zrGWMK9H//52ookydD9eoF3x+HLKGY0EqXdh2KP/0Ed93lOxpjotv778Pjj8Ntt8Hvf+87Gm8soZi8NWniJjq+9BK8/bbvaIyJTjt3Qu/eUL++SyolmCUUk78hQ+DMM+H22+Hnn31HY0x0UXW1ks2b4cUXoUIF3xF5ZQnF5K9cOdf0lZEB99zjOxpjosuUKTB9Ojz8sOtzLOEsoZiCnXMODBrkVk19913f0RgTHb78Evr3h4susg9bAUsopnCGD4eGDd0Wptb0ZUq6AwfcRllly8ILL7hBLMYSiimkxES3X0pGBtx9t+9ojPFryBBYtsytIlyrlu9oooYlFFN4bdq4ZDJxIsyZ4zsaY/x4+234xz/cXK2rrvIdTVSx1YbNsdm3D1q3dkMl09LgpJN8R2RM8UlPhxYt3GoSH30E5cv7jqjYReVqwyIyQETWichqERkVnEsSkQUisltExue6t5KIrMh1bBORscG1ciIyTUTWi8gSEanjp0QlRPnyrs1461b40598R2NMxKUuz6DtyPnUv2cWK9pdxqG9WTBtWolMJgXxklBE5GKgK9BMVc8EHgsu7QMeAI5opFfVXara4vABfAPMCC7fAvyoqvWBMcCjxVCEkq1VK7ca8bRp8MorvqMxJmJSl2cwZEYaGTuzuGvRS7TYlMbQTneQuqdkzzfJi68aSj9gpKruB1DVrcHXPaq6CJdYQhKR3wLVgf8Gp7oCU4LHrwMdRErgqmzF7d574dxzXS3lu+98R2NMRIyeu46sg9lcvOFT+n80nVeadWL6GRcyeu4636FFJV8JpQHQLmiiWigiZx3Dc3sC0/SXzp+awHcAqnoI+AlICvVEEekrIktFZGlmZmYRwjckJMDUqXDwoNtMKCfHd0TGhN3mnVnU/GkrY956nNXV6zGs423/O29+LWIJRUTmiciqEEdXIAGoCrQBBgPTj6FW0QPI3c4S6nkhRxqo6gRVTVHVlGrVqh1DaUxI9evDuHEwfz489ljB9xsTY06tmMA/3xxJqZwc+nUbwv4y5QCoUSXRc2TRKSFSL6yqHfO6JiL9gBlBLeMTEckBkoF8qw0i0hxIUNVluU6nA7WBdBFJAE4EdhQ1flNIN9/shhDffz+0bw8pIQd/GBOTnlv5CvW+/5Lbug3l26qnAJBYpjSDOzf0HFl08tXklQq0BxCRBkBZoDCbbvTkyNoJwCygd/D4amC+ltSx0D6IwIQJcMop0LMn7N7tOyJjwuP556n32hS+uvF2Vp3TAQFqVklkxFVN6dayZG3tW1he5qGISFlgMtACOADcrarzg2ubgMq4JLMT6KSqa4JrG4HLVPWLXK9VHngBaImrmfRQ1Y0FxWDzUMLsgw/cmkY33uhm1BsTyz77DM47D9q2dTuXJkSsMSfm5DcPxSY2mvB58EG35teUKS6xGBOLtm93k3dzctzyKtbfeoSonNho4tBDD8GFF0K/frB2re9ojDl2hw7BtdfC99/D669bMjlGllBM+JQuDS+/7DYZ+sMfYO9e3xEZc2wGD4b33oOnn7b9TY6DJRQTXjVquKVZVq2CgQN9R2NM4T3/PIwdC3feCTfd5DuamGQJxYRf585uL/pnn4XnnvMdjTEF+/hjt5Vv+/Y2p6oILKGYyHj4YejQwS3Nsny572iMydu330K3bm5fk+nTbURXEVhCMZFxuD8lKQm6d4cff/QdkTG/tmsXXHEFZGXB7Nnu99UcN0soJnKqV4fXXnOLR/bqZet9meiSnQ3XX+/6+6ZPh8aNfUcU8yyhmMg691wYM8btcjdsmO9ojPnFPfe4Wsm4ca7fzxSZJRQTeXfc4UbNDB8OM2YUfL8xkfbPf7ptfPv3d4cJC0soJvJE4Kmn4Jxz3Az6Vat8R2RKstmz3ZD2K65ww4RN2FhCMcWjXDlXO6lUCbp2dctbGFPcli2DHj3crqOvvOIGj5iwsYRiik+NGjBzJmRkwFVXwYEDviMyJcmGDXDZZW45ldmz3YoOJqwsoZji1aYNTJ7sVifu1w9K6OKkppht2eI63rOz3erBv/mN74jiks3gMcXvuuvgiy9cJ32jRnD33b4jMvFs1y5XM9m82e0u2tA2x4oUSyjGj2HDXFK55x6oW9dNfjQm3Pbtc82rn38Ob77pasgmYiyhGD9KlXL7pnz3Hdxwg9vx8bzzfEdl4smhQ24X0Xnz3MKPv/+974jinvWhGH8SE2HWLLeGUpcu8NVXviMy8SInB269FVJT3cTF3r0LfIopOksoxq9q1eCdd9xcld/9znWeGlMUqnDXXa4G/Ne/2jYKxcgSivGvfn03jPP7711S+fln3xGZWKUK994LTz4Jf/4zPPCA74hKFG8JRUQGiMg6EVktIqOCc0kiskBEdovI+Fz3VhKRFbmObSIyNrjWR0Qyc1271VORTFG0aeO2XE1LcxMf9+3zHZGJRQ8+CKNHu20THn/c1XxNsfHSKS8iFwNdgWaqul9EqgeX9gEPAE2CAwBV3QW0yPX8ZUDuRaGmqaotyBPrfvc713l6ww1uaLHtTWGOxfDh8Le/ub6TJ5+0ZOKBrxpKP2Ckqu4HUNWtwdc9qroIl1hCEpHfAtWB/xZHoKaYXX+960SdORNuucWWvDeF89e/utrJjTfCM8+4UYSm2Pn6V28AtBORJSKyUETOOobn9sTVSHJPse4uIitF5HURqZ3XE0Wkr4gsFZGlmZmZxxu7ibSBA92Oj1OnupWKbTa9yYsqPPSQm9fUu7dbhcGSiTcRa08QkXlAqPUN7g9+blWgDXAWMF1E6h2VJPLSA+iV6/vZwCtB09ntwBSgfagnquoEYAJASkqK/ZWKZv/3f7B3L4wc6YYXW3u4OZqq63R/5BFXm50wwZKJZxFLKKraMa9rItIPmBEkkE9EJAdIBvKtNohIcyBBVZfl+jm5l62dCDxapMBNdBCBv//dJZUxY6BMGZdcLKkYcE2hgwa55tG+fd32CJZMvPPV45mKq0W8LyINgLLAtkI8ryfwSu4TInKKqn4ffNsFWBvGOI1PIi6ZHDwIo0a5T6SPPmpJpaTLznZJZPJkNzTYaq9Rw1dCmQxMFpFVwAGg9+HmLhHZBFQGyopIN6CTqq4JnvcH4LKjXmugiHQBDgE7gD4Rj94Un1Kl3O56pUq54aA5Oe6r/QEpmfbvh1694LXXXL/Jgw/a70IU8ZJQVPUAcEMe1+rk87x6Ic4NAYaELTgTfUTcMNBSpdyn0f37XVOHNXGULD//7BZ6fO8993swaJDviMxRbJC/iQ0iLomULev+mOzaBZMm2TyVkmLLFjdPKS3Njf7r1avg55hiZ/8bTewQcc1dJ57omjp274aXXnLbC5v49eWXLpn88INboufSS31HZPJgCcXEFhE3VLRyZbcA4M6dvPXQeEZ8uJnNO7OoUSWRwZ0b0q1lTd+RmnD44APo1s3VRBcsgLPP9h2RyYc1QpvYdOedMGUKOQsXUu+a33MgPQMFMnZmMWRGGqnLM3xHaIrqpZfgkkvg5JPh448tmcQASygmdt14I3ffMJzTdmxm5gt3c/r27wDIOpjN6LnrPAdnjltOjpvYesMNbtO1xYuh3q/G45goZAnFxLSZJzelR88RlDt0gBkv3M15m1YAsHlnlt/AzPHZtQuuvPKX2e9z5kDVqr6jMoVkCcXEtBpVEkk75bdc2esxtlRMYsprD3Ht53OpUSXRd2jmWK1fD+eeC2+/DU88ARMn2oCLGGMJxcS0wZ0bklimNOlVfkP3XqNZfFpzHp3zJFNWver2FDexYdYsSElxm6zNmQMDBtiExRhkCcXEtG4tazLiqqbUrJLI7nIVeOCWkWzocRP1X5oInTuDrSod3bKzYehQt6la/fqwbBl0zHMZQBPlbNiwiXndWtY8apjwJXDphXDbbe5T78yZ0KqVt/hMHtLT3f43H3zwy6ZY5cv7jsoUgdVQTHzq3RsWLXILSp57rluN1vZViR5vvQUtWrgayfPPu/4SSyYxzxKKiV8pKfDZZ64J5U9/gh493HpQxp+9e90GaldcAbVquYTSu7fvqEyYWEIx8S052S3XMXIkvPGG+1S8eLHvqEqmTz91TY9PPukmpn78MTRs6DsqE0aWUEz8K1UK7r0XFi5037dr59YCO3jQb1xxLHV5Bm1HzqfufW9z0d/m8EXfu1zT4549MG8ejB1rTVxxyBKKKTnatoUVK+DGG2H4cPcHLi3Nd1RxJ3V5BkNmpJGxM4sWGV8wYextnDFxHN9e2s39e3fo4DtEEyGWUEzJUrkyPPccvP46fPsttG4Nf/0rHDjgO7K4MXruOhJ2/8xD857hjRcHU/HAXvpc/RA9z/8TVKniOzwTQZZQTMnUvTusWQPXXON2/mvVCv77X99RxT5VWi+ew3sTb6f3srd4seVldLrlX7x/+lm2HE4JYAnFlFzJyW5F21mz3BpSF1wAffrA1q2+I4tNy5fDxRfzxOzRfF8pma43/oMHO/Vjd7kTAGw5nBLAEooxV1zhaitDhsDLL0ODBm4jr/37fUcWGzZvhptvds2Hq1ezYugIrrt5DGmn/PZ/tySWKc3gzjaiK955SygiMkBE1onIahEZFZxLEpEFIrJbRMYfdX9PEUkTkZUiMkdEkoPz5URkmoisF5ElIlLHQ3FMrKtQAf7+d1i5Es4/H+65Bxo1gmnT3HLq5te2b3f/Tqef7mp6d98N69fT4pH7eOTqFtSskogANaskMuKqprbpWUmgqsV+ABcD84BywffVg68VgPOB24Hxue5PALYCycH3o4BhweM/AU8Hj3sA0woTQ+vWrdWYPL37rmqzZqqg2ry56ptvqubk+I4qOmzfrvrgg6qVKqmKqN54o+rGjb6jMsUEWKp5/F31VUPpB4xU1f0Aqro1+LpHVRcB+466X4KjgogIUBnYHFzrCkwJHr8OdAjuMeb4dezoZtm/8ILbu75rVzjnHLcuWEmtsfzwg6uRnHYaPPyw+zdKS4MpU6BuXd/RmSjgK6E0ANoFTVQLReSs/G5W1YO4JJSGSySNgWeDyzWB74L7DgE/AUmhXkdE+orIUhFZmmmr0JqClC7tdg1cuxYmTYJt2+Cqq6BxY3j2WcgqIaOWPvvMLY9y2mnw+OPQpYtrGpwxA84803d0JopELKGIyDwRWRXi6IprwqoKtAEGA9Pzq1WISBlcQmkJ1ABWAkMOXw7xlJCrAKrqBFVNUdWUatWqHX/hTMlSpozbPfDLL+HVVyEx0a2OW7u2m4G/aZPvCMNv716YOtX1J7Vu7Zat6dsX1q1z/SVNm/qO0EShiCUUVe2oqk1CHG8C6cCMoEnuEyAHSM7n5VoEr7khaMObDpwXXEsHagOISAJwIrAjMqUyJVpCAlx7rfvE/t57cOGF7hN7vXpwySXuD+3evb6jPH45OfDhh3DHHVCjhquVbN3qypie7tbgql/fd5QmivnaDyUVaA+8LyINgLLAtnzuzwAai0g1Vc0ELgHWBtdmAb2Bj4CrgflB0jEmMkSgfXt3pKe75rCpU13zWKVKrkmoe3e49FJXm4lm2dnwySeQmupqX99+69bY6t4d/vhHNzfHuiRNIYmPv70iUhaYjKt5HADuVtX5wbVNuE73ssBOoJOqrhGR24E7gYPAN0AfVd0uIuWBF3DNYTuAHqq6saAYUlJSdOnSpWEumSmxcnLcTPsXXnB/nLdvhxNOcOtWXXqp2z3y9NN9R+ls2QLz58O777r927dudbWvTp2gZ083AKFSJd9RmiglIstUNSXktZL6Yd4SiomYQ4fcysYzZsA778DXX7vztWu7Ponzz4ezzoImTY6owaQuz2D03HVs3plFjSqJDO7csOhzNw4dcv0eS5a45eIXL4bVq921KlVcsuva1X21dbZMIeSXUGwLYGPCLSHB1Uw6dHC7RK5fD3PnuhrM++/DK6+4+0qXhjPOgMaNWVfxZD7NTOC0CskkVjyJrftOYsgbbqZ+vklFFXbuhMxM+P57l7y+/ho2bIBVq9wItcMLX1ap4oY+33CDi61VKxeDMWFiNRRjipOqGxW2fLk7VqyAdes4tGEjCTnZR9yaLaXYWy6RSslVXU2mVCnXn5GT4zr/9+xxa5AdOnTkzxBxuyE2aeKOpk3h7LPht791r2FMEVgNxZhoIeImAdat6+a0BBoNfpMaP2/llF3bqL77R6rt3kGVfbupeGAvNzVLdnNeVF0yKVXKLRVzwglQsSJUrw7VqsHJJ7vXrV0bypXzWEhTUllCMSYKVE+qxDelE/imao0jzteskshN97X3FJUxx8bqv8ZEgcGdG5JY5sj+DFuh18Qaq6EYEwUOd7yHfZSXMcXIEooxUaJby5qWQExMsyYvY4wxYWEJxRhjTFhYQjHGGBMWllCMMcaEhSUUY4wxYVFil14RkUzcqsXHI5n8l9uPJVaW6BMv5QArS7QqSllOU9WQOxSW2IRSFCKyNK+1bGKNlSX6xEs5wMoSrSJVFmvyMsYYExaWUIwxxoSFJZTjM8F3AGFkZYk+8VIOsLJEq4iUxfpQjDHGhIXVUIwxxoSFJRRjjDFhYQklBBEpLSLLReStPK5fJCIrRGS1iCzMdX6TiKQF17zvL5xfOURkcBDnChFZJSLZInJScO1SEVknIutF5L7ij/zXilCWqHpPoMCynCgis0Xk8+D366Zc16LqfSlCOWLtPakqIjNFZKWIfCIiTXJdi6r3BIpUlqK/L6pqx1EHMAh4GXgrxLUqwBrg1OD76rmubQKSfcdfmHIcdd8VwPzgcWlgA1APKAt8DjSOxbJE43tSiN+vocCjweNqwI7gfYi69+V4yhGj78lo4KHg8RnAe8HjqHtPjrcs4XpfrIZyFBGpBfwemJTHLdcBM1T1WwBV3VpcsR2LQpQjt57AK8Hjs4H1qrpRVQ8ArwJdIxNl4RShLFGnEGVRoJKICFAR94f4EFH2vhShHFGnEGVpDLwHoKpfAHVE5GSi7D2BIpUlLCyh/NpY4B4gJ4/rDYCqIvK+iCwTkRtzXVPgP8H5vhGOsyBjyb8cAIjICcClwBvBqZrAd7luSQ/O+TSW4ysLRNd7AgWXZTzQCNgMpAF3qmoO0fe+jOX4ygGx9558DlwFICJnA6cBtYi+9wSOvywQhvfFEkouInI5sFVVl+VzWwLQGvcpoDPwgIg0CK61VdVWwO+AO0TkgogGnIdCluOwK4APVXXH4aeHuMfb2PIilgWi5D2BQpelM7ACqAG0AMaLSGWi6H0pYjkg9t6TkbgPkSuAAcByXG0rat4TKHJZIAzviyWUI7UFuojIJlz1tb2IvHjUPenAHFXdo6rbgA+A5gCqujn4uhWYiasS+1CYchzWgyObiNKB2rm+r4X7lOlLUcoSTe8JFK4sN+GaVFVV1wNf49q6o+l9KUo5Yu49UdWfVfUmVW0B3IjrE/qa6HpPoGhlCc/74rsDKVoP4CJCd2o1wrVBJgAnAKuAJkAFoFJwTwVgMXBptJYjuHYirm27Qq5zCcBGoC6/dDSe6bscx1mWqHxPCvj9egoYFjw+GcjArQwble/LcZQjFt+TKvwyoOCPwNTgcVS+J8dZlrC8LwmYAonI7QCq+rSqrhWROcBKXDvlJFVdJSL1gJmuD5IE4GVVneMt6BBylyM4dSXwH1Xdc/geVT0kIv2BubhRLJNVdXWxB1uAwpQF94csqt8T+FVZhgPPi0garknlXnU1YaL9fSlMOWLh/wn8qiyNgKkiko0b4XlLcC0W/6+ELAth+r9iS68YY4wJC+tDMcYYExaWUIwxxoSFJRRjjDFhYQnFGGNMWFhCMcYYExY2bNiYKBEM5UzD/b/8Guilqju9BmXMMbAaijHRI0tVW6hqE9wkzTt8B2TMsbCEYkx0+gj/Cw0ac0wsoRgTZUSkNNABmOU7FmOOhSUUY6JHYrAK7HbgJOBdv+EYc2wsoRgTPbLUrQJ7Gm6xQetDMTHF1vIyJkqIyG5VrRg8bgm8CZyuqgf9RmZM4VgNxZgopKrLccuh9/AdizGFZTUUY4wxYWE1FGOMMWFhCcUYY0xYWEIxxhgTFpZQjDHGhIUlFGOMMWFhCcUYY0xYWEIxxhgTFv8P/GmLbD7rxPgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9b4321e4-9290-444b-84d0-e55d555acd22",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c61b9305-a84f-46a7-a616-9e49074678b4",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "68dbc07b-a7d7-44bb-abf1-ad74e1413df5",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6179.708386,\n",
    "-6197.541605,\n",
    "-6207.644981,\n",
    "-6210.492836,\n",
    "-6206.541415,\n",
    "-6196.224656,\n",
    "-6179.954715]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "1d7f5d69-818d-4c52-b8ac-3d33ed7958bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6210.52 cm-1   var = 2.53e-07\n",
      "R0 =      4.795 Å      var = 1.07e-11\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "bc0d6ee1-08c8-4e4e-a511-c28600796b4f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "213d07ec-1b79-467f-a915-62a744cb66ea",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "489af7e5-f327-4067-b2d1-84f2d341dceb",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "6e66b6e6-ebb1-4c37-9b69-9777af609bb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6187.473753,\n",
    "-6204.882801,\n",
    "-6214.541840,\n",
    "-6216.931720,\n",
    "-6212.517442,\n",
    "-6201.741882,\n",
    "-6185.024531]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "0b3e0fc3-e062-4bf4-aa10-dca956760cd8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6217.02 cm-1   var = 7.21e-07\n",
      "R0 =      4.792 Å      var = 2.99e-11\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "50c53b17-5d45-42d5-9053-01a653fe21cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f8970c64-2cbc-4c18-b7cb-e8e67b1fe362",
   "metadata": {},
   "source": [
    "Section: Fit Rb2+ doublet CCSD(T) X2C CBS, HF(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4dca0147-065b-49c8-8305-c3457e29da3a",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "494e48ea-6c49-429e-9402-4b871624eaef",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6196.374298,\n",
    "-6213.296590,\n",
    "-6222.458940,\n",
    "-6224.347352,\n",
    "-6219.433626,\n",
    "-6208.167417,\n",
    "-6190.973309]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "1185d7db-6823-445f-8fac-b1c4fcb3f964",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6224.53 cm-1   var = 1.15e-06\n",
      "R0 =      4.788 Å      var = 4.65e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "86c10651-cabb-4949-914e-b6742518cf4a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fdca02fd-2147-440a-9dad-e869a2681f3a",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e03b892-64dd-4a67-923a-c4ae9fce047a",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "c7ef9457-c576-4985-8aea-4ff84317e51a",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-6172.887549,\n",
    "-6190.693073,\n",
    "-6200.765980,\n",
    "-6203.582181,\n",
    "-6199.603858,\n",
    "-6189.275074,\n",
    "-6173.010792]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "b5ef361d-16da-4d0d-bcee-743174ff591a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =   -6203.61 cm-1   var = 1.35e-06\n",
      "R0 =      4.795 Å      var = 5.69e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "995f83b9-bd38-4a93-b022-b8c968156dfd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "0e04be98-8981-4585-8d6d-4e14d0518b73",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same as before\n",
    "Rhl=np.array([4.7,4.75,4.8,4.85,4.9])\n",
    "dVt=np.array([3.672098088,\n",
    "3.39148378,\n",
    "3.121035048,\n",
    "2.860636119,\n",
    "2.610084224])\n",
    "dVhl=np.array([1.842591849,\n",
    "1.782197508,\n",
    "1.722535943,\n",
    "1.663840783,\n",
    "1.606258665])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "17cad8b5-f457-4c71-bbd8-3d11ed4c2f85",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[11.73503275 -2.98982438  0.18831023]\n",
      "[ 74.8028025  -24.55764922   2.00498942]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "68ba17aa-0424-492f-838f-06692393bb4b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "e5581edc-3c63-4eed-bac0-522dd5725ed9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =   -6200.47 cm-1   var = 1.35e-06\n",
      "R0 =      4.797 Å      var = 5.69e-11\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =   -6201.88 cm-1   var = 1.35e-06\n",
      "R0 =      4.796 Å      var = 5.69e-11\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "328a1940-cfd1-44fb-ac93-569f98dc0f80",
   "metadata": {},
   "source": [
    "----------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed0b7efe-9348-4051-b426-5bb0a6f531f2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/SupplementaryMaterial/Reference/FitCurves-Triplet.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "03fe845f-8f32-4e80-a562-1bfc8951add9",
   "metadata": {},
   "source": [
    "Extraction of $D_e$ and $R_e$ for Rb$_2$ $^3\\Sigma_u^+$ state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5b1387d4-6866-4888-9c62-c2f2e52d26b3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "125c1d6f-0266-4d64-a40d-1ae3f897db20",
   "metadata": {},
   "outputs": [],
   "source": [
    "# some basic def's\n",
    "\n",
    "def Morse(x,v0,x0,D,a):\n",
    "    fx = v0 + D*(1.-np.exp(-a*(x-x0)))**2\n",
    "    return fx\n",
    "\n",
    "def Quad(x,v0,a,b):\n",
    "    fx = v0 + a*x + b*x**2\n",
    "    return fx"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2533a5d7-3291-48d6-98a1-4136194e77cb",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP L=4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "902255a3-90d7-4a45-9a9a-d43c31a3e332",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7aaa7216-6b1d-4acf-bf98-22e0fcc02a6a",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.8209493188,\n",
    "5.8738670399,\n",
    "5.9267847610,\n",
    "5.9797024820,\n",
    "6.0326202031,\n",
    "6.0855379242,\n",
    "6.1384556453,\n",
    "6.1913733664,\n",
    "6.2442910874,\n",
    "6.2972088085,\n",
    "6.3501265296]\n",
    "V=[-229.89287236,\n",
    "-233.46001329,\n",
    "-236.07514196,\n",
    "-237.82815124,\n",
    "-238.80211600,\n",
    "-239.07380101,\n",
    "-238.71390476,\n",
    "-237.78762349,\n",
    "-236.35478227,\n",
    "-234.47041325,\n",
    "-232.18500922]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8d672907-365d-4331-a582-3e49e92e7126",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -239.08 cm-1   var = 1.21e-08\n",
      "R0 =      6.081 Å      var = 2.39e-11\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[5],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3826378d-2bf5-48c4-8a93-3efd94245457",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "86d490f2-5e95-4744-829c-cc4e140e791b",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP L=5/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36086fea-ea82-429b-b67e-ef96d02c50a7",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2f198e49-9600-4219-bd60-ebf40fc7bf56",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.8209493188,\n",
    "5.8738670399,\n",
    "5.9267847610,\n",
    "5.9797024820,\n",
    "6.0326202031,\n",
    "6.0855379242,\n",
    "6.1384556453,\n",
    "6.1913733664,\n",
    "6.2442910874,\n",
    "6.2972088085,\n",
    "6.3501265296]\n",
    "V=[-233.29213144,\n",
    "-236.65168382,\n",
    "-239.07680891,\n",
    "-240.65535408,\n",
    "-241.46858133,\n",
    "-241.59143796,\n",
    "-241.09309930,\n",
    "-240.03732624,\n",
    "-238.48283397,\n",
    "-236.48371856,\n",
    "-234.08967722]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d6b12eba-5e05-47d3-8c7d-1cfd36323d53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -241.62 cm-1   var = 1.75e-08\n",
      "R0 =      6.069 Å      var = 3.50e-11\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "49592588-9fb3-47d6-a36a-a77a9bd12d84",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "425b2741-6e12-4227-9f8d-8eddd16b3f32",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP L=6/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11e321cc-856b-4418-ac9a-bf16e44be4f1",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "070bb6b1-aca8-4e95-8662-dd20cb262822",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.8209493188,\n",
    "5.8738670399,\n",
    "5.9267847610,\n",
    "5.9797024820,\n",
    "6.0326202031,\n",
    "6.0855379242,\n",
    "6.1384556453,\n",
    "6.1913733664,\n",
    "6.2442910874,\n",
    "6.2972088085,\n",
    "6.3501265296]\n",
    "V=[-233.75783180,\n",
    "-237.07030468,\n",
    "-239.45207673,\n",
    "-240.99068893,\n",
    "-241.76712521,\n",
    "-241.85610439,\n",
    "-241.32655688,\n",
    "-240.24210047,\n",
    "-238.66122821,\n",
    "-236.63785231,\n",
    "-234.22155273]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "aee98336-7b9f-42c9-84cf-ba5a837c07af",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -241.90 cm-1   var = 1.92e-08\n",
      "R0 =      6.066 Å      var = 3.82e-11\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1d1778a7-2c9a-4427-9277-89f9df5f5ec7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2359cde-bf63-400b-b4e6-d7791d01a3d4",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP CBS, HF(6)/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "611f185a-4522-4290-9aa5-b2ddc413d7ad",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "9ae82bb3-f78a-4bac-8af3-23d29d8cef5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.8209493188,\n",
    "5.8738670399,\n",
    "5.9267847610,\n",
    "5.9797024820,\n",
    "6.0326202031,\n",
    "6.0855379242,\n",
    "6.1384556453,\n",
    "6.1913733664,\n",
    "6.2442910874,\n",
    "6.2972088085,\n",
    "6.3501265296]\n",
    "V=[-234.39048612,\n",
    "-237.63946300,\n",
    "-239.96263201,\n",
    "-241.44714431,\n",
    "-242.17359162,\n",
    "-242.21645852,\n",
    "-241.64419033,\n",
    "-240.52075547,\n",
    "-238.90387340,\n",
    "-236.84713403,\n",
    "-234.40032145]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8f9e797e-13d7-47b7-9253-86b45cbc9bd3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -242.28 cm-1   var = 1.98e-08\n",
      "R0 =      6.062 Å      var = 3.92e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "3d742c1e-3a1a-4bbc-a333-6e34de3060db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b0a15fc3-f30e-4a40-8418-ea137607424f",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T)/ECP CBS, HF(TIGHT)/ V versus asymptote"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9fee40c5-7372-46f9-9732-01c02bacb975",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1a8c6929-50ed-4593-978c-0619565b2770",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.8209493188,\n",
    "5.8738670399,\n",
    "5.9267847610,\n",
    "5.9797024820,\n",
    "6.0326202031,\n",
    "6.0855379242,\n",
    "6.1384556453,\n",
    "6.1913733664,\n",
    "6.2442910874,\n",
    "6.2972088085,\n",
    "6.3501265296]\n",
    "V=[-231.30599800,\n",
    "-234.63179232,\n",
    "-237.02507667,\n",
    "-238.57401706,\n",
    "-239.36015928,\n",
    "-239.45885899,\n",
    "-238.93935865,\n",
    "-237.86633228,\n",
    "-236.29814526,\n",
    "-234.28894191,\n",
    "-231.88898737]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "1f091c8d-fcaa-4b9e-ac08-f37d457850d8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -239.50 cm-1   var = 3.19e-08\n",
      "R0 =      6.067 Å      var = 6.40e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "ea5baab7-5805-406a-acef-b6ee27099c91",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY0AAAEGCAYAAACZ0MnKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAsD0lEQVR4nO3deZzW4/7H8denpprRNlRooRISnRYn+66OylEqS0iWkJDlOFKJTkeWjjkcWSqUJRyEimxzovw6wiGaGm1IpabQopQmarp+f1z3MNJyN3PPfd3L+/l43I+a79x3875qms/9vVZzziEiIhKNCqEDiIhI8lDREBGRqKloiIhI1FQ0REQkaioaIiIStYzQAcpb7dq1XaNGjULHEBFJGrVr1yY3NzfXOddh28+lfNFo1KgRM2bMCB1DRCSpmFnt7V1X95SIiERNRUNERKKmoiEiIlFT0RARkaipaIiISNRSfvZUaUycWUBO7gKWry2kXnYW/do3pUvr+qFjiYgEp6KxjYkzCxg4Pp/CzUUAFKwtZOD4fAAVDhFJe+qe2kZO7gIKf97ChTPf4M/z/gtA4eYicnIXBE4mIhKe7jS2sXxtIZhxdv5kzMHrzU749bqISJrTncY26mVnAfBG0+Np+c0X7Lf2m99cFxFJZyoa2+jXvilZlSryxiHHA3D6gvfIqlSRfu2bBk4mIhKeuqe2UTzYnZNbmVl1D6LrF+/T7L47NAguIoKKxnZ1aV3fF4mM3tCvH4fU/Cl0JBGRhKDuqZ055xz/64svhs0hIpIgVDR2pmFDOPJIGDcudBIRkYSgorEr554Ln34KCxeGTiIiEpyKxq6cfbb/VV1UIiIqGrvUsCEcdRS88ELoJCIiwaloROO88yAvDxZoKxERSW8qGtE45xww092GiCS8iTMLOG7YFBoPeJ3jhk1h4syCmP75KhrRqF8fTjwRnnsOnAudRkRku4p36S5YW4jj1126Y1k4VDSidd55MH8+5OeHTiIisl05uQso3FxEk1VL6fnpa1TZ8nPMd+kOUjTMLMfM5pvZbDObYGbZketHmlle5DHLzLpGru9hZq9HXjPHzIbFPfRZZ0HFivD883H/0iIi0Sjejfu6959nwLtPkrV502+ux0KoO43JQHPnXAvgc2Bg5PpnQBvnXCugA/CImRVvdfJP59whQGvgODPrGNfEdepAu3a+aKiLSkQSUL3sLJqsXkqnedMYe/gZrM2q8cv1WAlSNJxz/3HObYl8+CHQIHJ9Y4nrmYArcX1q5Pc/A58WvyauzjsPFi2Cjz+O+5cWEdmVfu2bct3/XmJTpcqMPqILQMx36U6EMY1ewJvFH5jZUWY2B8gH+pQoIsWfzwY6Ae/s6A80s95mNsPMZqxcuTJ2Sbt0gcqV1UUlIgmpS/VCOs+ZysSjO7Omajb1s7O4u9sfYrpLt7ly6moxs7eBfbfzqUHOuVcizxkEtAG6uW2CmFkz4CngROfcpsi1DGASkOucuz+aHG3atHEzZswodTt+p0sXf6fx9dd+jENEJFH06uVneS5aBPtu78dv9MzsE+dcm22vl9vW6M65drsIdDFwBtB224IRef08M/sRaA4U/9R/FPgi2oJRLi64AF55BaZNg1NOCRZDROQ3Fi2CsWOhb98yF4ydCTV7qgPQH+jsnNtY4nrj4oFvM2sINAUWRz6+A6gJ3BDvvL9xxhlQrRo8+2zQGCIiv3HXXZCRATffXK5fJtSYxkNAdWByZHrtqMj144FZZpYHTACuds6tMrMGwCDgUODTyGsuDxGcPfaAbt3gpZfgJx3OJCIJYPFiePJJuOIKqFevXL9UkJP7nHMH7uD608DT27m+DLDyzhW1Cy7wt4FvvAFdu4ZOIyLp7q67oEIFGDCg3L9UIsyeSj5t28Lee8O//x06iYiku8WL4Ykn/F1G/djNktoRFY3SyMiA7t1h0iRYty50GhFJZ3ffHbe7DFDRKL0LLvBjGuPHh04iIulqyRJ4/HG4/HJoEJ/1zioapXXUUXDAAZpFJSLhxHEso5iKRmmZQY8eMHUqFMR2v3oRkV1atOjXu4z99ovbl1XRKIsLL4StWzUgLiLxd+edfleKW26J65dV0SiLgw/23VRP/26WsIhI+Vm40K/LuPLKuMyYKklFo6x69vQHM82aFTqJiKSLO+6ASpXiOpZRTEWjrLp391NwdbchIvHwxRd+cfFVV0HdunH/8ioaZVW7Npx+uh/XKCoKnUZEUt3tt0OVKtC/f5Avr6IRCz17wooV8M4Oj/gQESm7uXP9NP++fWGffYJEUNGIhTPOgOxsdVGJSPkaMgSqVi33nWx3RkUjFjIz4dxz/erw9etDpxGRVDRrFrz4Itxwg+8WD0RFI1Yuvhg2boSXXw6dRERS0eDBULMm3Hhj0BgqGrFyzDFw0EF+7rSISCx9/DG8+ircdBPsuWfQKCoasWIGl1wC//d/8NVXodOISCq57TaoVQuuvz50EhWNmOrZ0xePsWNDJxGRVDFtGuTm+im21auHTqOiEVP77Qft2sFTT/k9qUREysI5GDTIL+K75prQaQAVjdi75BJ/kta0aaGTiEiyy82F996DW2+FPfYInQZQ0Yi9Ll2gRg0NiItI2RTfZTRq5Lc/TxAqGrG2xx5+P6oXX9SaDREpvfHj4dNP/YK+ypVDp/mFikZ5uPRSv2Zj3LjQSUQkGW3Z4mdMNWvmz+1JICoa5eHoo/0/9pgxoZOISDJ6+mmYNw+GDvUHLSUQFY3yYAa9esEHH/h/eBGRaG3a5Luk2rSBbt1Cp/kdFY3yctFF/pyNxx8PnUREksmoUfD11zBsmH8DmmBUNMrL3ntDp05+od/mzaHTiEgyWL/en/3dtq1/JCAVjfJ02WXw3Xfw2muhk4hIMrjvPli1Cu6+O3SSHVLRKE/t20O9ehoQF5FdW7kS7r3Xj2MccUToNDukolGeMjL8CvE334SCgtBpRCSR3XGHn6p/112hk+yUikZ569XL70P1xBOhk4hIolq0CEaO9D8vmjYNnWanVDTKW5MmfhPD0aOhqCh0GhFJRLfd5nsm/va30El2SUUjHnr3hiVLYPLk0ElEJNHMnAnPPuuPca1fP3SaXVLRiIczz4Q6deDRR0MnEZFEM3CgP43v5ptDJ4mKikY8VK7sB8QnTYIVK0KnEZFE8fbbfvvzW26B7OzQaaKiohEvl1/uNyHTlukiAn6CzM03Q8OG0Ldv6DRRU9GIl4MPhlNOgcce06l+IgLPPefHM+68EzIzQ6eJmopGPPXu7afWaUBcJL1t2uQPWGrdGs4/P3Sa3aKiEU9du/oB8ZEjQycRkZAeftjPqMzJgQrJ9WM4udImuypV/H5UkybB0qWh04hICGvW+C6pDh0SdlPCnQlSNMwsx8zmm9lsM5tgZtmR60eaWV7kMcvMum7nta+a2WdxDx0rV17pz/597LHQSUQkhDvvhHXr4B//CJ2kVELdaUwGmjvnWgCfAwMj1z8D2jjnWgEdgEfMLKP4RWbWDdgQ56yx1agRdOzoV4hry3SR9LJwITz4oD8SukWL0GlKJUjRcM79xzm3JfLhh0CDyPWNJa5nAq74NWZWDbgRuCOeWcvFVVf59RqvvBI6iYjE08CBUKmSP8Y1SSXCmEYv4M3iD8zsKDObA+QDfUoUkaHAvcDGXf2BZtbbzGaY2YyVK1eWR+ay6djRz83WgLhI+nj/fXjxRb82o27d0GlKrdyKhpm9bWafbedxZonnDAK2AM8WX3PO/c85dxhwBDDQzDLNrBVwoHNuQjRf2zn3qHOujXOuTZ06dWLbsFioWNFPv50yBebPD51GRMqbc/DXv/picdNNodOUSbkVDedcO+dc8+08XgEws4uBM4Aezjm3ndfPA34EmgPHAH80s8XAe8DBZvZueWWPi8su89uLjBgROomIlLdx4+DDD323VNWqodOUSajZUx2A/kBn59zGEtcbFw98m1lDoCmw2Dk30jlXzznXCDge+Nw5d3L8k8fQPvvAuef6bUXWrw+dRkTKy6ZN0L8/tGrl96BLcqHGNB4CqgOTI9NrR0WuHw/MMrM8YAJwtXNuVaCM5a9vX18wxo4NnUREYmzizAKOGzaFe9pfCUuW8N5VA33XdJKz7fQMpZQ2bdq4GTNmhI6xY0ce6QvH3LlgFjqNiMTAxJkFDByfT7XvVzH1sd6837Al13f/G3d3+wNdWif+mRkAZvaJc67NttcTYfZUeuvb1w+Gv/NO6CQiEiM5uQso3FzEjf99mspbNnPXyZdSuLmInNwFoaOVmYpGaOeeC7Vrw0MPhU4iIjGyfG0hzb77iu6zJzP28D+zeK/6v1xPdioaoWVm+um3kybB4sWh04hIDNSrmcngdx5jbVZ1Hjju111s62VnBUwVGyoaiaBPHz+e8fDDoZOISAz8q9JCjvk6n/tOuJAfMqsBkFWpIv3aNw2crOxUNBLBfvvB2Wf7TQw3JPfWWiJpb9Mmjnz4btYdeAjTTuyCAfWzs5JqEHxnMnb9FImLG26AF16Ap56Ca64JnUZESuu++2DxYmq+8w7TTj01dJqY051Gojj6aDjqKBg+XMfBiiSr5cvhrrv8gWspWDBARSOhfNzlIvjiC3p1v53jhk1h4syC0JFEZHf07++PPMjJCZ2k3KhoJIiJMwvo9cP+rKhWi0s/foWCtYUMHJ+vwiGSLKZPh2ee8RsSNmkSOk25UdFIEDm5C1i/1Rj7xzM4YUkeTVcuTpnFQCIpr6gIrrsO6teHW24JnaZcqWgkiOJFP8+1bE9hRhUu+3jib66LSAIbMwY+/RT++c+k38V2V1Q0EkTxop+1WTUY16IdXea8S50Na1JiMZBISvv+e393ccIJ0L176DTlTkUjQfRr35SsSn4HzDFtupCxtYjL8l5PicVAIintttt84XjggbTYdFTrNBJE8aKfnNwFLKUu0w47nl75b1H5oNGBk4nIDs2c6Y9tvuoqf15GGtDW6Inqgw/g2GP9u5drrw2dRkS2tXUrHH88fPklLFgAe+4ZOlFMaWv0ZHPMMb5o/OtffmaGiCSWsWP9m7t//CPlCsbOqGgksptugkWLYPz40ElEpKS1a+Hmm/1ODhdfHDpNXKloJLLOneGgg+CeeyDFuxFFksptt8GqVX5n6grp9WM0vVqbbCpWhH79YMYMmDIldBoRAfjkExgxAq6+Gg4/PHSauFPRSHQXXQR168KwYaGTiEhRkZ8pVacO3HFH6DRBqGgkuipV4C9/gbff9nccIhLO6NHw8cdw772QnR06TRAqGsngyiuhZk0/S0NEwvjuOxg4EE4+GS64IHSaYFQ0kkGNGr7/9OWX4fPPQ6cRSU/9+vmTNUeMSIuV3zuiopEsrr/ed1XpbkMk/qZO9esy+vWDZs1CpwlKRSNZ7LMPXH65/8b9+uvQaUTSx08/QZ8+cMABcOutodMEp6KRTPr187fF99wTOolI+hg2zHcLjxwJWdp1eodFw8weMrNj4xlGdmH//f3q09GjYcWK0GlEUt/nn/szv887D047LXSahLCzO40vgHvNbLGZ/cPMWsUpk+zMgAH+DOJ77w2dRCS1OednLmZl+T3gBNhJ0XDODXfOHQOcBKwBnjCzeWY22MwOjltC+a0mTfx0v5Ej/TYGIlI+nngC3n3Xdwfvu2/oNAljl2Mazrklzrl/OOdaAxcAXYF55Z5MdmzgQCgs1LsfkfLy7bd+w9ATTvATUOQXuywaZlbJzDqZ2bPAm8DnwFnlnkx27NBD4eyz/Vkbq1eHTiOSeq6/Hn78ER59NO02JNyVnQ2E/8nMHgeWAb2BN4AmzrnuzrmJcconOzJ4sP+mvu++0ElEUsvrr8MLL/jptYccEjpNwtnhyX1mNhX4N/Cyc25NXFPFUNKe3BeN7t3hjTf8mRu1a4dOI5L8fvgBmjeH6tX9Ua6VK4dOFMxun9znnDvFOfdYMheMlFd8t6GZVCKxMWAALFsGY8akdcHYGXXWJbPDDoNzz4UHH9RMKpGymjbNz0q84QZ/Ip9sl4pGshs8GDZuhH/+M3QSkeRVWOhnSTVuDEOHhk6T0FQ0kt2hh8L55/u7jW++CZ1GJDkNGQJffAGPPQZVq4ZOk9BUNFLBkCF+U7W77w6dRCT5fPSRv1O/7DJo2zZ0moSnopEKDjoILr0URo3SDrgiu2PTJv9/p149TSiJUpCiYWY5ZjbfzGab2QQzy45cP9LM8iKPWWbWtcRrKpvZo2b2eeS1WmBY0m23+V9vvz1sDpFkcvvtMHeu75aqWTN0mqQQ6k5jMtDcOdcCv8J8YOT6Z0Ab51wroAPwiJllRD43CPjOOXcwcCjwf/GNnOD2398feP/kk75vVkR27uOP/aFmvXpBhw6h0ySNIEXDOfcf59yWyIcfAg0i1zeWuJ4JlFx52Au4O/K8rc45zTHd1sCB/nS/wYNDJxFJbJs2wSWXQN266pbaTYkwptELv6cVAGZ2lJnNAfKBPs65LcXdV8BQM/vUzF40s30CZE1s++wDf/kLPP88fPpp6DQiiWvwYN8tNXo0ZGeHTpNUyq1omNnbZvbZdh5nlnjOIGAL8GzxNefc/5xzhwFHAAPNLBPIwN+NTHfOHQ58AOxwYYKZ9TazGWY2Y+XKleXUwgTVrx/UqgX9+4dOIpKYpk/3s6V691a3VCnscO+pcv/CZhcDfYC2zrmNO3jOVKAf8AmwAajunNtqZvsBb0WKy06l9N5TOzJ8uF/Vmpur08ZESvrxR2jZEoqKYPZsv8eUbNdu7z1VzmE6AP2BziULhpk1Lh74NrOGQFNgsfOVbRJwcuSpbYG5cQ2dTPr0gUaN/N3G1q2h04gkjptvhoUL/YQRFYxSCTWm8RBQHZgcmV47KnL9eGCWmeUBE4CrSwx49weGmNlsoCfw1zhnTh5VqsCdd0JeHjz3XOg0IokhNxdGjPB34SedFDpN0grWPRUvadk9Bf4Oo00bWLMG5s+HzMzQiUTibuLMAnJyF7BxxbdMfuJaKtepRY3P8vy537JTCdU9JXFQoQLk5MCSJf6EP5E0M3FmAQPH51Pw/UbuyH2YGj+u45JTr2XifJ32UBYqGqmsbVvo1Ml3VX33Xeg0InGVk7uAws1FdJ0zlT8vmM6/TujBp7Uak5O7IHS0pKaikepycvzW6UOGhE4iElfL1xbSYN23/H3yKD5qcCiPHNntl+tSeioaqa5pUz+b6pFHYM6c0GlE4ma/6pW5f5JfznXjGX9la4WKANTL1nhGWahopIO//c1PL7zpptBJROLmkWW5tCmYx63tr2ZZTb+BRFalivRr3zRwsuSmopEOatf22ya89Ra8/nroNCLl74MPaPbY/Sw9vRufHNsRA+pnZ3F3tz/QpXX90OmSmqbcpouff4YWLfxK2M8+82s5RFLRunXQujU459cqacvzUtGU23RXuTLcfz98+aX/VSQVOQdXXukPI3v2WRWMcqCikU46dIDOnWHoUFi+PHQakdh7/HF44QX/PX7ssaHTpCQVjXRz332webPfg0cklcydC9deC+3aaZfncqSikW6aNPGzqJ59FqZNC51GJDYKC+G886BaNRg71u+IIOVCf7PpaNAgaNgQrr7a33WIJLvrroP8fF8w6tYNnSalqWikoz328PtRzZnjz94QSWbPPONP4Bs4UIcqxYGm3Kazzp1hyhSYNw/22y90GpHdN3++3835j3+Ed96BjIzQiVKGptzK7w0f7rdQv+GG0ElEdt/GjXDOOf7O+bnnVDDiREUjnTVuDLfeCuPHw2uvhU4jEj3n/J5qc+b47ql69UInShsqzenuppvguefYeHlvzrzqUb4sNOplZ9GvfVNttyCJ65FH4Omn4e9/h9NOC50mrehOI91Vrsz/3XQnmd9+wwWTHsUBBWsLGTg+n4kzC0KnE/m9jz6C66+Hjh39nbLElYqGcMuKaow9/M9c/MlrtC6YD0Dh5iIdViOJZ9UqOPtsP632mWe0HiMA/Y0Ly9cW8s8TL+Lbantx91sPUqlo8y/XRRLGli3Qvbs/hfLll2GvvUInSksqGkK97Cw2VNmDW9tfzSGrlnDNB+N+uS6SMAYM8FPER43yU2wlCBUNoV/7pmRVqsg7Bx7FhENP5poPxtF69WIdViOJ47nn4N57oW9fuOSS0GnSmhb3CQATZxaQk7uAjSu+5e3HryGjXl1qfpYHlSqFjibpLi/P71jbpo1fwKfvybjY0eI+TbkVALq0rv/rFNtTsqBrV7j7bn/in0go330HZ57pxy/GjVPBSADqnpLf69IFzj/fn0mQlxc6jaSrn3+Gs86ClSvhlVdg331DJxJUNGRHHnwQ6tSBCy+ETZtCp5F045zfhfm99+CJJzTwnUBUNGT7atXyp6DNmeO3UheJp+HDYcwY/73XvXvoNFKCiobsWIcO/t3efff5qY4i8fDaa3DjjX5c7fbbQ6eRbahoyM7l5MDBB/tpjmvXhk4jqW7WLH8C3+GH+72ltOI74ehfRHZujz38dg0rVsCVV/q+ZpHysGIFdOoEe+4Jr74KVauGTiTboaIhu3bEEXDHHX7K45gxodNIKtqwAc44A9asgUmTtNV5AlPRkOj06wft2vmzmOfODZ1GUknxnlJ5ef6NSatWoRPJTqhoSHQqVICxY6FaNd/nXKjNDCUGiqfWvvEGjBwJp58eOpHsgoqGRK9uXXjqKcjP9+cZiJTVXXfBY4/BLbdA796h00gUVDRk93Ts6Hcbfewxf+chUlqjR/tDlC680I+ZSVJQ0ZDdN3QonHSSP6M5Pz90GklGEyf62XgdO/pFpGahE0mUVDRk92Vk+K2qa9Twp6itXx86kSSTadP8uNgRR8CLL2oTwiSjoiGlU7cuPP88fPklXHwxbN0aOpEksIkzCzhu2BQ6XTKcH0/ryPq6+/mV31qLkXRUNKT0Tj7ZrxifMMEPaIpsx8SZBQwcn0/Wlwt4atxgvq9SjU6dBzNx6U+ho0kpqGhI2fzlL34gc/BgvyhLZBs5uQuotbKAZ164lS0VKtLjvDtYnLUXObkLQkeTUghSNMwsx8zmm9lsM5tgZtmR60eaWV7kMcvMupZ4zflmlh95zVtmVjtEdtmGGTz6KLRuDT16wPz5oRNJgnFff82/nx9E5paf6dl9KEv29Ku9l6/VWp9kFOpOYzLQ3DnXAvgcGBi5/hnQxjnXCugAPGJmGWaWAQwHTom8ZjbQN/6xZbuysnwXVVaW3wpi1arQiSRRFBQw7oVBZBeu56Jzb2dBnUa/fKpedla4XFJqQYqGc+4/zrktkQ8/BBpErm8scT0TKN4dzyKPqmZmQA1geRwjy67sv7+fRrlsGXTrBj+pvzrtffMNtG3LPpvW0fuCO5hd9+BfPpVVqSL92jcNGE5KKxHGNHoBbxZ/YGZHmdkcIB/o45zb4pzbDFwVubYcOBTY4c55ZtbbzGaY2YyVK1eWb3r51THHwJNPwn//61f3akfc9LViBZx6KixbRqXctzjvunOpn52FAfWzs7i72x9+PZNekoq5cvqPbWZvA9s71HeQc+6VyHMGAW2Abm6bIGbWDHgKOBEoAt4CegNfAQ8C3zjndrmMtE2bNm7GjBllaYrsrqFD/cD47bfDbbeFTiPxVlDgC0ZBAbz+ul8IKknHzD5xzrXZ9npGeX1B51y7XQS6GDgDaLttwYi8fp6Z/Qg0x3dN4ZxbGHntOGBAzENLbNx6Kyxc6AtH/frQq1foRBIvS5f6gvHNN/DWW3D88aETSYyVW9HYGTPrAPQHTnLObSxxvTGw1Dm3xcwaAk2BxUBl4FAzq+OcWwn8CZgX/+QSFTO/N9U33/huqr339gPkktq++spvn796NfznP767UlJOqDGNh4DqwOTI9NpRkevHA7PMLA+YAFztnFvlnFsO/B2YZmazgVaAVpMlskqV4KWX/FTcc8+FDz4InUjK05w5/q5i3Tp4+20VjBRWbmMaiUJjGoF99x0ce6x/9/nuu9CyZehEEmszZkCHDlC5sr/DaN48dCKJgR2NaSTC7ClJZXvv7d95VqsGf/qTFv+lmrff9mMY1av7WXMqGClPRUPKX6NG/oeLme/zXrQodCKJheef9yftNWwI770HTZqETiRxEGQgPLTNmzezbNkyNm3aFDpKucrMzKRBgwZUSoStp5s2hcmT/SaHp54KU6f6YiLJ6f77/b5jJ54Ir7wC2dmhE0mcpGXRWLZsGdWrV6dRo0ZYih7+4pxj9erVLFu2jMaNG4eO47Vo4QvHn/7k5+6/+y4kSjaJTlGRLxYPPuhX/j/7LGRmhk4lcZSW3VObNm2iVq1aKVswAMyMWrVqJd7d1B//6Luq1q/3hWPhwtCJJFobNkCXLr5g3HgjjBungpGG0vJOA0jpglEsYdt4+OEwZQq0a0fhMcdxRY+7mF5lH+plZ9GvfVNtL5GIli6FM8+EWbNgxAi46qrQiSSQtLzTkATQqhVTRjzPhsKfeXDUDbRYvoCCtYUMHJ/PxJkFodNJSdOnQ5s2/pTG115TwUhzKhpRKD6qsvGA1zlu2JS4/lB78skn6ds3NXeBv+2rCnTrkcMPmVX59/ODOG5xHoWbi3Q4TyIZMwZOOcWfB/+//0HHjqETSWAqGrtQfFRlwdpCHOjdcAwtX1vI0ux9ObvHPSytuQ9PvDiELnOm6nCeRLBpE1x5JVx+uS8aH30EzZqFTiUJQEVjF3JyF1C4ueg312Lxbnjs2LG0aNGCli1b0rNnTyZNmsRRRx1F69atadeuHd9+++3vXvPtt9/StWtXWrZsScuWLXn//ffLlCG04kN4Vlbbi3N7/IMZDQ7l/tfuZdAnL2pb9ZAWL/Zbgjz6KAwY4Heq3XPP0KkkQaTtQHi0dvSutyzvhufMmcOdd97J9OnTqV27NmvWrMHM+PDDDzEzRo8ezT333MO99977m9ddd911nHTSSUyYMIGioiI2bNhQ6gyJoF/7pgwcn0/h5iJ+yKzGxef+nZzch7j87afgEud/aFWpEjpmenn1Vbj0Uj+1duJEP/gtUoKKxi7Uy86iYDsFoixHVU6ZMoWzzz6b2rX9Med77bUX+fn5dO/enRUrVvDzzz9vd23FlClTGDt2LAAVK1akZs2apc6QCIpnSeXkLmD52kL2rlXDH+L02uPwt7/BggUwfjzUqxc2aDrYtAluvtlPp23d2k+nPfDA0KkkAal7ahf6tW9KVqWKv7lW1qMqnXO/mw577bXX0rdvX/Lz83nkkUcSb31FOenSuj7TB5zKomF/ZvqAU+lyeAN/DsfLL8Nnn/l1Hdoht3zNnet3pX3wQbjhBv/3rYIhO6CisQtdWtfn7m5/iOlRlW3btmXcuHGsXr0agDVr1rBu3Trq1/d/5lNPPbXD140cORKAoqIifvjhh1JnSHjdusGHH8Iee/hFgMOHa5wjBkrOBDz+rrfJ/+sQv25m2TKYNAn+9S91CcpOqXsqCl1a14/pgrPDDjuMQYMGcdJJJ1GxYkVat27NkCFDOOecc6hfvz5HH300i7azqd/w4cPp3bs3Y8aMoWLFiowcOZJjjjmG008/ndGjR1Mv1bpxmjf3225fcol/B/zuu/D44xqULaXimYCFm4tosPYb/vnv+/nD0s9YceKfqDvuadhnn9ARJQmk5Xka8+bNo1maTB9MibY65zfI698f6taFsWN17nQpHDdsCivWbODSGa/y1/eeocgqcHvbK3j/hM5MH9g2dDxJMDpPQ5KXmd8k7733/ImAp5wCf/2rH7yVqNVcMIfxz9zEbVPH8MH+LTjtshG82OI0lq/T36NET0VDkseRR0JeHvTpA/fdp0HyaK1dC9dey6SnbqDBuu+4tlM/LjtrMCtq1AHKNhNQ0o+KhiSXatX8hnlvvQU//ADHHQfXXOPPppbfKiqC0aPh4INhxAiWnNOTP1/1GJMOPcnfvVH2mYCSflQ0JDm1b++nil53HYwc6be4eOYZ2Lo1dLLwnIM33/TnsV9xhS8an3zCAS88ycAex8Z0JqCkH82ekuRVvbofIO/Rw++82rMnPPSQv3b00aHThfHf//p1Lu++69davPwydO36y51FrGcCSvrRnYYkvyOO8BvqPfEELFniF6qddZZfHJgupk+H007zx6/Om+fXtcyZ49e7JOq5KpKUVDQCeeCBB2jWrBl77rknw4YNA2DixInMnTs3cLIkVaGCX8/xxRd+C5LJk/3xsj16+G6sVLR1qz+f+7jj/AaDeXlw773w1Ve+265y5dAJJQWpaAQyYsQI3njjDb7//nsGDBgAqGjERLVqMGQILFrk13VMnAiHHQadOsG0aamxqnztWt8Fd8gh/vjVggJ44AHf5htv9KvoRcqJFvfdcIN/hxZLrVr5/9Q70KdPHx5//HGaNm1Kr169WLhwIRdccAFnnHEGNWvWpGbNmrz88ss0adKkzFFSYnFfWaxa5WdbPfig/32rVtC7N/TowcSF63/ZLDHhj5rdutWvU3nqKXjuOSgs9N1w114L55wDGRqelNjS4r4EMmrUKOrVq8fUqVPZM7IlxrHHHkvnzp3JyckhLy8vJgVDgNq1/cDw11/DI4/4/v2rr2bLPvtiF1/MQZ/8l4pFWxLzcC3nYOZMuPVWaNLEr4IfN853uX36Kbz/Ppx/vgqGxJW+23ZyRyApJCvL32FccQXMmMEb1wzhlNn/x5n577A6qwZvH3gUU5ocwcMZW8r9bmPizIId3+EUFvoZUG+95bvWFi3y4zWnngpDh/qZUFWrlms+kZ1R0ZD0YgZHHMH1p15NpROv4KRFn9Bp3jQ6fv4+3fMn8/OrGTDlWDjhBP84+miI4bklJTcNBNiw4jveuGc6h1RfzSFffea7oH76yQ9it20LgwZB585Qp07MMoiUhYpGAqlevTrr168PHSMt+MO1YPJBRzP5oKPJKNrCHwvm0akgjwsLv4Jhw+DOO/2TGzb0C+WaN4cDDoDGjWH//f0P8ho1dj6ldetW+P57WLkSlizh81Fvcf2KpRy8cglNVy6h/vqVABRZBWjZwq9uP+00X7A0oC0JSEUjgZx33nlcccUVPPDAA7z00ksa1yhHJY+aBdhSMYPZTVpxfr+e0Lo+bNjgz/P4+GOYNcs/Xn/db81RUkaG36q9ShX/yMiAzZv93UJhoZ/pVGKV+s3AzxUyWFirAR/vdyjP1GlEXt2mzK57EHPuOzt+fwEipaTZUykundq6u3Y6trA9W7b4w4q++gqWLoXVq/2MrO+/90Xip5/8cypX9o/MTNhrLz8YX7s2NGxIl9cLmF2UxdYKvz0Nsn52FtMHnFrOLRaJ3o5mT+lOQ9LWbm+pkZEBjRr5RyldUvW3YxqgTQMluahoiMRRcZFKmvUhIttI26LhnMNSfE+eVO96TFbaNFCSWVou7svMzGT16tUp/UPVOcfq1avJzMwMHUVEUkha3mk0aNCAZcuWsXLlytBRylVmZiYNGjQIHUNEUkhaFo1KlSrRuHHj0DFERJJOWnZPiYhI6ahoiIhI1FQ0REQkaim/ItzMVgJLIh/WBlYFjBMP6dBGSI92pkMbIT3amWxtXAXgnOuw7SdSvmiUZGYztrcsPpWkQxshPdqZDm2E9GhnKrVR3VMiIhI1FQ0REYlauhWNR0MHiIN0aCOkRzvToY2QHu1MmTam1ZiGiIiUTbrdaYiISBmoaIiISNRSsmiY2WIzyzezPDObsZ3P1zSzSWY2y8zmmNmlIXKWRRRt3NPMJpjZbDP7yMyah8hZVmaWbWYvmdl8M5tnZsds83kzswfM7MtIWw8PlbW0omjjIWb2gZn9ZGY3hcpZVlG0s0fk33C2mb1vZi1DZS2tKNp4ZqR9eWY2w8yOD5W1tFJ5w8JTnHM7WkxzDTDXOdfJzOoAC8zsWefcz3HMFws7a+MtQJ5zrquZHQI8DLSNX7SYGQ685Zw728wqA3ts8/mOwEGRx1HAyMivyWRXbVwDXAd0iXewGNtVOxcBJznnvjezjvjB41T7t3wHeNU558ysBTAOOCTeIcsiJe80ouCA6uZPYaqG/0+5JWykmDsU/w2Kc24+0MjM9gkbafeYWQ3gRGAMgHPuZ+fc2m2ediYw1nkfAtlmVje+SUsvmjY6575zzn0MbI5/wtiIsp3vO+e+j3z4IZBU+/pH2cYN7tfZR1XxP4uSSqoWDQf8x8w+MbPe2/n8Q0AzYDmQD1zvnNsaz4AxsKs2zgK6AZjZkUBDkuw/IXAAsBJ4wsxmmtloM6u6zXPqA0tLfLwsci1ZRNPGVLC77bwMeDM+0WImqjaaWVczmw+8DvSKd8iyStWicZxz7nB818U1ZnbiNp9vD+QB9YBWwEORdwnJZFdtHAbsaWZ5wLXATJLvbioDOBwY6ZxrDfwIDNjmOds7szeZ3r1F08ZUEHU7zewUfNHoH794MRFVG51zE5xzh+C7G4fGNWEMpGTRcM4tj/z6HTABOHKbp1wKjI90aXyJ70tNqn7FXbXROfeDc+5S51wr4CKgDr6dyWQZsMw597/Ixy/h/1Nu+5z9SnzcAH8HmSyiaWMqiKqdkX7+0cCZzrnVccwXC7v1b+mcmwY0MbPa8QgXKylXNMysqplVL/49cBrw2TZP+5rIoHCkn78p8FU8c5ZFNG2MzOKoHPnwcmCac+6H+CYtG+fcN8BSM2saudQWmLvN014FLorMojoaWOecWxHPnGURZRuTXjTtNLP9gfFAT+fc53GOWGZRtvHAyFgqkZl+lYGkKo4ptyLczA7Av/MGf7v4b+fcnWbWB8A5N8rM6gFPAnXx3RvDnHPPhMhbGlG28RhgLFCE/8a9rMQgY9Iws1b4d56V8YX9UqA7/NJOw49RdQA2Apc65343BTmRRdHGfYEZQA1gK7ABODTZ3gRE0c7RwFn8epTBlmTbGTaKNvbH3/lvBgqBfs6598KkLZ2UKxoiIlJ+Uq57SkREyo+KhoiIRE1FQ0REoqaiISIiUVPREBGRqKXyhoUiCcnMivDb12TgF1z23M6eWiIJSXcaIvFX6Jxr5Zxrjt8s85rQgUSipaIhEtYHJNcGi5LmVDREAjGzivitJl4NnUUkWioaIvGXFdl9eDWwFzA5bByR6KloiMRfYWT34Yb4PYo0piFJQ3tPicSZmW1wzlWL/L418ArQxDmXtCfzSfrQnYZIQM65mfhTFs8LnUUkGrrTEBGRqOlOQ0REoqaiISIiUVPREBGRqKloiIhI1FQ0REQkaioaIiISNRUNERGJ2v8DAZLYvuTFZuwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "23d56a3c-e6f2-4446-be9e-b0fd0fc1d1e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "Rhl=np.array([6.0326202031,\n",
    "6.0590790637,\n",
    "6.0855379242,\n",
    "6.1384556453])\n",
    "dVt=np.array([1.92097178,\n",
    "1.917746308,\n",
    "1.914525484,\n",
    "1.908037125])\n",
    "dVhl=np.array([-3.814243709,\n",
    "-3.762515367,\n",
    "-3.71091077,\n",
    "-3.608140048])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "22783d04-1e0d-4212-90ce-0b2903ffd1d1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.23925864   3.15593914  -0.09929432]\n",
      "[ 2.41646383 -0.0427682  -0.00652578]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.1]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3dc5ade4-f7ef-450c-83e9-232fb762a454",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "078769fc-2243-4183-948b-fa2e866f8c94",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =    -237.58 cm-1   var = 3.19e-08\n",
      "R0 =      6.067 Å      var = 6.40e-11\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =    -243.25 cm-1   var = 3.19e-08\n",
      "R0 =      6.058 Å      var = 6.40e-11\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64ea3f03-1341-4f15-91dd-284412c32d61",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "b64b9f9f-d043-453b-a147-841456cb70d9",
   "metadata": {},
   "source": [
    "**X2C frozen M-shell follows**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "908d55d7-182c-47d8-8820-aaf5df0a4bd8",
   "metadata": {},
   "source": [
    "Section: Rb2 triples CCSD(T)/X2C L=4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43864d96-1d93-4841-b193-5b90703abc02",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1a5919f9-f917-45de-b59b-488d3cc654b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.9,\n",
    "5.95,\n",
    "6,\n",
    "6.05,\n",
    "6.1,\n",
    "6.15,\n",
    "6.2]\n",
    "V=[-245.5386063,\n",
    "-247.4537247,\n",
    "-248.6385516,\n",
    "-249.1605258,\n",
    "-249.0820695,\n",
    "-248.4608806,\n",
    "-247.3502284]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "3879d058-a562-4a00-a6c9-e3e413315400",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -249.20 cm-1   var = 7.75e-11\n",
      "R0 =      6.068 Å      var = 3.62e-13\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[3],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "3bc7ddfe-3ae2-4cbe-a364-e9d015d4c79a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e134e4b-0020-4438-a696-056123f35de5",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f821bdc2-9d30-4273-be5c-963d9c44968f",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "903c4eb1-869e-4f0e-81c3-01ae9c10f843",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-250.1679526,\n",
    "-251.7796514,\n",
    "-252.6821118,\n",
    "-252.9412069,\n",
    "-252.6181251,\n",
    "-251.7694008,\n",
    "-250.447427]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "f707a8f8-5651-41a8-8f90-b8a565d1d6bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -252.94 cm-1   var = 8.88e-10\n",
      "R0 =      6.046 Å      var = 5.10e-12\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "d4827e68-2d26-45f2-b665-7bad13820391",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZcAAAEGCAYAAACpXNjrAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAuTUlEQVR4nO3deXxU1f3/8deHsMpiENAKiIAiIMiiUewiVrGCG6DiT+oCFTfcFQXki1KlWpZIq5QKIm74dcEqi2gVsYDaWtQgQkBBWVQWEWRRimEL5/fHGfymkISQTObcmXk/H495MHNn7szncpN85txzzueYcw4REZF4qhA6ABERST1KLiIiEndKLiIiEndKLiIiEndKLiIiEncVQwcQBXXr1nWNGzcOHYaISFKZN2/ed865eoU9p+QCNG7cmJycnNBhiIgkFTP7qqjndFlMRETiTslFRETiTslFRETiTslFRETiTslFRETiTqPFymDq/DVkz1jK2i151M+sRv/OzenevkHosEREglNyKaWp89cwaHIuebvyAVizJY9Bk3MBlGBEJO3pslgpZc9YSubGdQya/SR1t20GIG9XPtkzlgaOTEQkPCWXUlq7JY/qO/O4/sPJXPDZu/+1XUQk3Sm5lFL9zGosq9uIRUccQ/fFc/5ru4hIulNyKaX+nZtTrVIGU1qdQdt1X3DMxlVUq5RB/87NQ4cmIhKcOvRLaW+n/RN7/kP+7Cfptew9Dr3xAnXmi4gA5pwLHUNwWVlZrkyFK885Bz77DFasgApqDIpIejCzec65rMKe01/CeLjiCvjqK/jnP0NHIiISCUou8dC9O1SvDs8+GzoSEZFIUHKJh+rV4eKL4W9/g+3bQ0cjIhKckku8XHEFfP89TJ8eOhIRkeCUXOLlzDOhQQOYODF0JCIiwSm5xEtGhm+9vPEGfPtt6GhERIJScomn3r0hPx+efz50JCIiQSm5xFPLlnDyyfDMM6EjEREJSskl3nr3hgUL/E1EJE0pucRbz55QqZJaLyKS1pRc4q1OHbjgAnjuOdi1K3Q0IiJBKLmUh969Yf16ePPN0JGIiAShqsjl4ZxzoF49ePpp34oREYmYqfPXkD1jKWu35FE/sxr9OzePa1V3tVzKQ6VKcOWVfrb+hg2hoxER+S9T569h0ORc1mzJwwFrtuQxaHIuU+evidtnKLmUl6uu8n0uzz0XOhIRkf+SPWMpebvyueO957g49x8A5O3KJ3vG0rh9hpJLeWndGrKy4KmnQGvmiEiErN2Sx89++I4b5v6N1t8u+6/t8RIkuZhZtpktMbOFZjbFzDJj2xubWZ6ZfRK7jSuwz0lmlmtmy8xstJlZIe9b5P5B9OkDCxfC/PlBwxARKah+ZjWuzplKBbeHJ07u/l/b4yVUy2Um0No51wb4HBhU4Lnlzrl2sVvfAtvHAtcBzWK3LkW8d1H7J17PnlClCjz5ZNAwREQK+p9TD+eyT95kesuOrD70CACqVcqgf+fmcfuMIMnFOfeWc2537OFcoGFxrzezI4Fazrl/O78u80Sge/lGGQe1a8NFF/laY1rnRUQi4rx/TqX6ru1MOesyDGiQWY1hF50Q19FiURiK3AeYVOBxEzObD/wA3OOcew9oAKwu8JrVsW2FKWz//ZjZdfiWEI0aNSrbERTnqqvghRdg2jS49NLy+xwRkZLIy4PRo+Gcc5j4yLXl9jHl1nIxs7fNbFEht24FXjMY2A3sHVL1DdDIOdce6Ac8b2a1gP36V4DCesmL2n//nZ0b75zLcs5l1atXr/QHeiCdOkGjRro0JiLR8NRTforEwIHl+jHl1nJxzp1V3PNm1hs4H+gUu9SFc24HsCN2f56ZLQeOw7dUCl46awisLeQzi9o/p8wHVFoVKviO/fvvhy+/hMaNg4UiImlu92546CHo0AE6dizXjwo1WqwLMBDo6pz7scD2emaWEbvfFN9xv8I59w2w1cxOjY0S6wVMK+R9C92/3A/oQK66yv/71FNh4xCR9DZpEqxcCXffDfsPuI2rUKPFxgA1gZn7DBnuCCw0swXAy0Bf59ym2HM3ABOAZcBy4A0AM+tqZkNLsH84jRpB587+0lh+fuhoRCQd7dkDw4fD8cdD167l/nFBOvSdc8cWsf0V4JUinssBWhey/VXg1QPtH9zVV8Mll8DMmdClqFHUIiLl5PXXYdEimDjRX64vZ5qhnyhdu0LdujBhQuhIRCTdOAfDhsHRR/v5dwmg5JIolSv7UvzTpvly/CIiifLuu/Dvf8OAAb6wbgIouSTS1Vf70RpapVJEEmnYMDj88P8bXJQASi6J1LIl/PKX8PjjKmYpIomRkwMzZsAdd0C1+NUOOxAll0S7/nr44guYMyd0JCKSDv74R8jMhBtvTOjHKrkkWo8e/kSPHx86EhFJdYsWwZQpcOutUKvQYiXlRskl0apVg169YPJkrVIpIuVr2DCoXt0nlwRTcgnhuutg50517ItI+Vm2DF58EW64AerUSfjHK7mE0KqV79gfP14d+yJSPoYP98OO+/UL8vFKLqGoY19EysvXX/uZ+FdfDUceGSQEJZdQevTwi4k99ljoSEQk1YwY4f8t57L6xVFyCaVaNT9jf/Jk+Pbb0NGISKpYs8aXmfrd73zR3ECUXELq2xd27YInnggdiYikiuxsX3190KCgYSi5hNS8OZx5pr80plL8IlJW69b5vye9ekGTJkFDUXIJ7YYbfOfbG2+EjkREkt2oUX6aw//8T+hIlFyC69bNj+YYOzZ0JCKSzDZsgEcfhcsug2MLXTIroZRcQqtUCa65xrdcVq4MHY2IJKtRoyAvDwYPDh0JoOQSDdde69ez1rBkESmNDRtgzBj47W+hRYvQ0QBKLtFw1FF+pconnoDt20NHIyLJZtQo+PFHuPfe0JH8RMklKm6+Gb77Dl56KXQkIpJMIthqASWX6DjzTP+DMWZM6EhEJJlEsNUCSi7RYeZbLx99BB9+GDoaEUkGEW21gJJLtPTqBTVrqvUiIiWTne1HiEWs1QJKLtFSs6avNzZpEqxfHzoaEYmydev8F9HLL49cqwWUXKLnppv8DNsJE0JHIiJRNmKE/1sRwVYLKLlET4sWcNZZfqbtrl2hoxGRKFqzxlf16NULmjULHU2hgiQXM8s2syVmttDMpphZZmx7YzPLM7NPYrdxBfZ50MxWmdl/DvDeg8xsmZktNbPO5Xwo5ePWW/0Pz5QpoSMRkSgaNswXu41oqwXCtVxmAq2dc22Az4GCtaGXO+faxW59C2yfDpxS3Jua2fFAT6AV0AV41Mwy4ht6Apx3HhxzDDzySOhIRCRqvv4aHn8c+vQJXvm4OEGSi3PuLefc7tjDuUDDEuwz1zn3zQFe1g140Tm3wzm3EljGARJSJFWoALfcAu+/Dzk5oaMRkSj5wx/8vxGpIVaUKPS59AEK1ptvYmbzzewdMzvtIN+rAbCqwOPVsW3J56qr/OgxtV5EZK8vvoCnnoLrrw+6ymRJlFtyMbO3zWxRIbduBV4zGNgNPBfb9A3QyDnXHugHPG9mtQ7mYwvZ5oqI7zozyzGznA0bNhzERyRIrVo+wUyaBN8cqMEmImnhvvugcuVIrNdyIOWWXJxzZznnWhdymwZgZr2B84HLnXMuts8O59zG2P15wHLguIP42NXAUQUeNwTWFhHfeOdclnMuq169egd/gIlwyy2wezeMG3fg14pIalu0CF54wQ/4+dnPQkdzQKFGi3UBBgJdnXM/Ftheb28HvJk1BZoBKw7irV8FeppZFTNrEts/eWupHHus79wfO1bVkkXS3ZAh/lL5gAGhIymRUH0uY4CawMx9hhx3BBaa2QLgZaCvc24TgJmNNLPVwCFmttrM7ott72pmQwGcc4uBl4BPgTeBm5xzyb04/R13+PpBzz8fOhIRCSUnx09NuPNOOOyw0NGUiMWuSKW1rKwslxPVUVnOQfv2/vJYbq4vcCki6eXss+Hjj2HFCt8fGxFmNs85l1XYc1EYLSbFMYN+/WDxYnjrrdDRiEiizZoFM2f6occRSiwHouSSDHr2hCOPhD/9KXQkIpJIzsGgQX612htuCB3NQVFySQaVK/u1Xt56y48YEZH0MHWqX9/pvvugatXQ0RwUJZdkcf31UK0a/PnPoSMRkUTIz/eXwlq08AUqk4ySS7KoUwd+9zv43//VpEqRdPDss/DZZ/DAA1CxYuhoDpqSSzLp18+X4f/LX0JHIiLlae/qkiefDBddFDqaUlFySSbHHut/0MaOha1bQ0cjIuVlzBhYvRpGjkza6QdKLsmmf3/YskUrVYqkqk2b4I9/hHPPhV//OnQ0pabkkmw6dICOHX3HvlaqFEk9w4fD99/7BcGSmJJLMurfH1at8hWTRSR1fP01jB7tR4e1aRM6mjJRcklG554LLVtCdrafZCUiqWHIEP/v0KFh44gDJZdkVKGCb70sXAhvvhk6GhGJh08+gYkTfUn9iC8EVhJKLsnq8suhYcOkvy4rIvgrEP37Q+3aSbEQWEkouSSrypXhrrvgvffgX/8KHY2IlMWMGfD22/6yWGZm6GjiQiX3iXjJ/eJs2wZHHw2nngqvvRY6GhEpjfx8aNfOT5z89FP/xTFJqOR+qqpeHW67DV5/3fe/iEjyefppX5B2+PCkSiwHouSS7G66CWrU8D+YIpJc/vMfuOce+PnP4eKLQ0cTV0ouye6ww3zF5EmTYNmy0NGIyMEYMQLWrfNrNSVpmZeiKLmkgjvvhEqV1HoRSSarVsFDD8Fvf+v7TVOMkksqOPJIuOYaeOYZP8NXRKJv75DjFP1SqOSSKgYM8M3qESNCRyIiB/Lhh35tpn79UmLCZGGUXFJFo0bQuzc88QSsXRs6GhEpinNwxx1wxBFw992hoyk3Si6pZNAg2L3bX8cVkWh68UV4/31fVr9mzdDRlBsll1TStClcdhmMGwfr14eORkT29eOP/hL2iSf6ZctTmJJLqhk8GHbsUOtFJIpGjvQrTD78sC9Am8JS++jSUfPmfmjjX/+q1otIlHz9tR9wc+mlcNppoaMpd0ouqejee2H7dr/ei4hEw4AB/t+RI8PGkSBBkouZZZvZEjNbaGZTzCwztr2xmeWZ2Sex27gC+zxoZqvM7D/FvG+R+6eV5s1934taLyLRMGeOr6IxYEDKDj3eV6iWy0ygtXOuDfA5MKjAc8udc+1it74Ftk8HTinBexe1f3q5917f95Im35JEImv3br8A2NFHw8CBoaNJmCDJxTn3lnNud+zhXKBhCfaZ65z7pnwjSyHHHecXFHv0Ufj229DRiKSvsWMhN9fXDzvkkNDRJEwU+lz6AG8UeNzEzOab2TtmVpperxLtb2bXmVmOmeVs2LChFB+TBO69F3bu1GqVIqFs2OAXADvrLLjwwtDRJFS5JRcze9vMFhVy61bgNYOB3cBzsU3fAI2cc+2BfsDzZlbrID62xPs758Y757Kcc1n16tUrzSFGX7Nmftb+2LG+SJ6IJNbgwb6s/ujRKVf1+ECKTC5mNsbMflHaN3bOneWca13IbVrs/XsD5wOXu9hymM65Hc65jbH784DlwHEH8Zll2j8lDRniy008+GDoSETSywcfwIQJvr+lZcvQ0SRccS2XL4BRZvalmY0ws3bx+lAz6wIMBLo6534ssL2emWXE7jcFmgErDuJ9y7R/Sjr6aLjuOl9zbEV6/1eIJEx+Ptx4o69Yft99oaMJosjk4px7xDn3c+B0YBPwlJl9ZmZDzKysrYExQE1g5j5DhjsCC81sAfAy0Nc5twnAzEaa2WrgEDNbbWb3xbZ3NbOhB9o/rQ0eDBUrwv33h45EJD089hh8/LHvxE/h+mHFsdgVqZK92Kw98CTQxjmXUW5RJVhWVpbLyckJHUb56t/f/6Dn5sLxx4eORiR1rV/v55qddBLMnJnSfS1mNs85l1XYcwfs0DezSmZ2gZk9hx/V9TmQWos9p4OBA6F6db9et4iUn4EDYds2GDMmpRPLgRTXof8bM3sSWA1cB/wdOMY5d6lzbmqC4pN4qVvXt16mTIG5c0NHI5Ka3n0Xnn7aLz3eokXoaIIq8rKYmc0GngdeSfV+i7S4LAZ+SOQxx/iRK7Nnp/W3KpG427kT2rWDvDxYvDgtJkyW6rKYc+4M59zjqZ5Y0kqNGn5i5TvvwIwZoaMRSS2jRsFnn/mafmmQWA7koDr0U1XatFzAf7tq2dKPYPn445RfU0IkIVasgFat4Lzz4OWXQ0eTMGXq0JcUU7ky/OEPsGABvPBC6GhEkp9zcPPNfrj/I4+EjiYylFzSUc+e0L69n/+yfXvoaESS26RJ8MYb8MAD0KBB6GgiQ8klHVWo4JdB/uor+MtfQkcjkrw2bYLbboOsLN96kZ8ouaSrM8+Ec8/1Ncc2bgwdjUhyGjDA//5MmAAZKTOvPC6UXNLZyJGwdavvgxGRgzNnjq/Zd9dd0LZt6GgiR8klnbVqBVdf7RcUW7YsdDQikTd1/hp+OXwWLe6czNc9rmBbw6N95XHZj5JLurv/fnZXrMSc7n1ocvfr/HL4LKbOXxM6KpHImTp/DYMm57JmSx63/esFGm1cwy0dr2fq0s2hQ4skJZc0N3XdHsZ06MGvF79Hh68XsmZLHoMm5yrBiOwje8ZS8nbl03rdMq79cDKTTvgNs45qQ/aMpaFDiyQllzSXPWMpY0/sxupa9Rjyj8epsCefvF35+oUR2cfaLXlUzN9N9t8fZmP1TB488+qftsv+lFzS3NoteeyoVIXhv76K49ev5JLct3/aLiL/p35mNfp+8DItN3zJPWffyA9Va/y0Xfan5JLm9v5ivNbiND5qcDx3vfssNXb8qF8YkX0MPRZuff9Fprc4jZnNTgWgWqUM+nduHjiyaFJySXP9OzenWqUMMGNop2up9+MW7pg7Sb8wIgXt3k2nEQNxNWsx7uLbMKBBZjWGXXQC3dtrVn5hKoYOQMLa+4uRPWMpi2jG9KwuXJUzjQrVHggcmUiEjBwJOTlUeeklXr9EayWWhKoik2ZVkQ9k/Xo47jjo0AHefFNrvojk5voli7t3h5deCh1NpKgqspTc4YfD0KHw1lswbVroaETC2rULfvc7yMz067RIiSm5yP5uvBFat4Y77vCr6omkqz/+0a979OijUK9e6GiSipKL7K9iRV8t+csvYcSI0NGIhJGT48voX3459OgROpqko+Qihfv1r/26L8OHwxdfhI5GJLHy8qBXLzjiCC1LUUpKLlK0P/0JqlSBm27yq+2JpIvBg+Gzz+Cpp6B27dDRJCUlFynakUf6ywIzZ2qUjKSP2bPhz3/2X6p+85vQ0SQtDUVGQ5GLlZ/vhyWvXQtLlkCtWqEjEik/mzdDmzZwyCG+I7969dARRZqGIkvpZWTAuHGwbh3cc0/oaETKj3PQt6//WX/+eSWWMgqSXMws28yWmNlCM5tiZpmx7Y3NLM/MPondxsW2H2Jmr8f2WWxmw4t570FmtszMlppZ5wQdUmrLyvLDk8eMgQ8+CB2NSPl49ll/+XfoUD9pUsokyGUxMzsbmOWc221mIwCccwPNrDHwmnOu9T6vPwTo4JybbWaVgX8Af3TOvbHP644HXgBOAeoDbwPHOefyi4tHl8VK4Icf4Pjj4bDDYN48qFQpdEQi8bNiBbRrB+3bw6xZvsUuBxS5y2LOubecc7tjD+cCDQ/w+h+dc7Nj93cCHxexTzfgRefcDufcSmAZPtFIWdWq5SeS5eZCdnboaETiZ9cuuOwyqFABJk5UYomTKPS59AEKtkCamNl8M3vHzE7b98WxS2gX4Fsv+2oArCrweHVs237M7DozyzGznA0bNpQ6+LTStaufTDZ0KHz+eehoROJjyBB/uffxx+Hoo0NHkzLKLbmY2dtmtqiQW7cCrxkM7Aaei236BmjknGsP9AOeN7NaBV5fEX/Za7RzbkVhH1vItkKv+znnxjvnspxzWfVU1qHkRo+GqlXhuutgz57Q0YiUzdtv+yoU114Ll1wSOpqUUm4l951zZxX3vJn1Bs4HOrlYx49zbgewI3Z/npktB44D9naIjAe+cM49XMTbrgaOKvC4IbC2tMcghTjySBg1Cq65xo8iu/HG0BGJlM769XDlldCiBTz8cOhoUk6o0WJdgIFAV+fcjwW21zOzjNj9pkAzYEXs8QPAocDtxbz1q0BPM6tiZk1i+39YLgeRzvr0gbPPhgEDfP0xkWSzZ49PLJs3wwsv+HktEleh+lzGADWBmQWHHAMdgYVmtgB4GejrnNtkZg2BwcDxwMexfa4BMLOuZjYUwDm3GHgJ+BR4E7jpQCPFpBTM/PXpChV8C0YTcSXZDB/ul5V45BFo2zZ0NClJM/TRUORSGz8err/eXx67/vrQ0YiUzLvvwhlnwP/7f36ypBbEK7XihiIruaDkUmrO+dpLH3wACxdCkyahIxIp3vr1fi5L9ep+vlbNmqEjSmqRm+ciKcIMnnzSXx7r3dvXIROJqvx8vzbLxo3wt78psZQzJRcpm0aN/PDk997zlWRFomrIED/0+NFH1c+SAEouUna9esGFF/o1MBYtCh2NyP6mT/dLFl9zjR/tKOVOyUXKzgweewwyM+GKK2DHjtARifyf5cv9sOMTT9Sqkgmk5CLxUa8eTJgACxb4FoxIFGzb5lvVFSrAyy/76hKSEEouEj8XXOBn7I8a5ecQiITknL8EtngxvPiiRjMmmJKLxNdDD/nS/L17gwqCSkgjR/r1WYYN8xUlJKGUXCS+qlXz5TQ2b/bfGjWPSkKYMQMGDYJLL4X+/UNHk5aUXCT+2rTx3xpfe00FASXxlizxSeWEE+CJJzQDPxAlFykft9wC3bv74pZaGlkSZdMm3/dXuTK8+qqfiS9BKLlI+dg7e79hQ/8tctOm0BFJqtu1y9cL++ormDJFC38FpuQi5ad2bZg0CdauhauuUv+LlB/n4Pbb4R//8AVVf/nL0BGlPSUXKV+nnALZ2f4SRXZ26GgkVT3yiC/rctdd8LvfhY5GUHKRRLj1Vn+5YtAg/81SJJ6mTYN+/eCii/ySxRIJSi5S/sz8qJ3mzaFnT1i1KnREkipycuCyy+Dkk+HZZ/1MfIkEnQlJjBo1fCfrjh3Qowds3x46Ikl2K1fC+ef70kOvvqqliiNGyUUSp3lzeOYZ+PBDuOEGdfBL6X33HXTuDDt3whtvwBFHhI5I9qHkIol14YXw+9/D009rgqWUzrZtvsWyapUvpd+yZeiIpBBKLpJ4Q4b4zte77lKBSzk4u3b5fruPPvJlhjTkOLKUXCTxKlTwl8dat/YTLJcuDR2RJIM9e3y9utdeg7/+1VeAkMhScpEwatTwQ0grVYJzz1UFZSne3kmS//u/8OCD0Ldv6IjkAJRcJJzGjf0on7Vr/bdQjSCTogwd6leR7NfPz5eSyFNykbBOPdXPT3j/fT+zes+e0BFJ1GRnw333+RJCDz2kKsdJQslFwuvRw8+snjQJ7r47dDQSJX/5i6+s3bMnPP64EksSqRg6ABHAL+j09df+W+rPfuYvf0h6Gz/elw668EKYOBEyMkJHJAchSMvFzLLNbImZLTSzKWaWGdve2MzyzOyT2G1cbPshZvZ6bJ/FZja8iPctdH9JAma++GCPHnDnnfDcc6EjkpAefxyuvx7OOccPOa5UKXREcpBCtVxmAoOcc7vNbAQwCBgYe265c65dIfs85JybbWaVgX+Y2TnOuTcKeV1R+0vUZWT4/pcNG3z/S5060KVL6Kgk0R57zI8GO+ccmDwZqlQJHZGUQpCWi3PuLefc7tjDuUDDA7z+R+fc7Nj9ncDHB9pHklTVqn6IcuvW/nLIO++EjkgSaexYn1jOO8/XoqtaNXREUkpR6NDvAxRsgTQxs/lm9o6Znbbvi2OX0C4AiqrdXuz+Bd7nOjPLMbOcDZpjES2HHupn7jdp4st8fPhh6IgkEf70J7jxRr9M8SuvqMWS5MyVU/FAM3sb+FkhTw12zk2LvWYwkAVc5JxzZlYFqOGc22hmJwFTgVbOuR9ir68ITAdmOOceLuQzi92/KFlZWS4nJ6eURyrlZu1aOO002LwZZs+Gtm1DRyTlwTk/j+W+++CSS/xEycqVQ0clJWBm85xzWYU9V259Ls65s4p73sx6A+cDnVwswznndgA7Yvfnmdly4Dhg71/+8cAXhSWWEu4vyaR+fb+4WMeO0KkTvP02tGsXOiqJJ+f8SMFRo/w8lscf16iwFBFqtFgXfAd+V+fcjwW21zOzjNj9pkAzYEXs8QPAocDtxbxvkftLkmrcGObM8Wt1dOoE8+eHjkjiZdcuP3Bj1Ci45RaYMEGJJYWEGi02BqgCzDQ/KWquc64v0BEYama7gXygr3Nuk5k1BAYDS4CPY/uMcc5NMLOuQJZzbkhR+5cmwF27drF69Wq2p0FJkqpVq9KwYUMqRXW4Z9OmPsGccYZPMDNnwkknhY5KymLbNn8J7I03/CWxe+7RBMkUU259LsmksD6XlStXUrNmTerUqYOl8A+9c46NGzeydetWmjRpEjqc4q1c6RPM5s2+Mu5pRY7XkCjbsMF32n/0EYwbB9deGzoiKaXi+lyiMFoskrZv357yiQXAzKhTp05ytNCaNIH33oMjj4Szz/bfeiXyps5fwy+Hz6LJ3a/z235Ps+3Ek2HBAj8iTIklZSm5FCPVE8teSXWcRx3lE0zLltCtm69HJpE1df4aBk3OZc2WPE79aiHjHr2ZvM3f885jL2k9lhSn5CLJp149PzT51FN9QcM//cmPOpLIyZ6xlLxd+Vy6YAYTX7qXb2vUofuVo/iftdVDhyblTIUr42Tq/DVkz1jK2i151M+sRv/OzenevkHCPv/pp58mJyeHMWPGJOwzg9o70fKKK3wtsq+/9qOONNooUtZv3Mr9sx6n98ev827j9tzcbSA/VK2BbckLHZqUMyWXONjb9M/blQ/Ami15DJqcC5DQBJN2qlaFl17yyeXhh+Hrr5l+53CGv7c6WJKXAjZsYNLk33PiigWMO+UiRp7emz0VfPKvn1ktcHBS3nRZLA72Nv0LytuVT/aMsq8NP3HiRNq0aUPbtm258sormT59Oh06dKB9+/acddZZfPvtt/vt8+2333LhhRfStm1b2rZty/vvv1/mOCKrQgX485/h4Ydx06Zx7MXnwFdf4fi/JD91/prQUaaf99+H9u1pu3oJA7r1Z/gZfX5KLNUqZdC/c/PAAUp5U3KJg7VFNPGL2l5Sixcv5sEHH2TWrFksWLCARx55hF/96lfMnTuX+fPn07NnT0aOHLnffrfeeiunn346CxYs4OOPP6ZVq1ZliiMp3HYb/Xr/kQZbvmXqxH6ctPpTIH5JXkrIOd+KPP10qFKFjA/m8ovf30aDzGoY0CCzGsMuOkGtyTSgy2JxUD+zGmsKSSRlbfrPmjWLHj16ULduXQAOO+wwcnNzufTSS/nmm2/YuXNnoXNTZs2axcSJEwHIyMjg0EMPLVMcyWLq4a1ZeOVDTHhlKC++MIgHzryGZ048v8xJXkpo40a45hqYOtWP5Hv6acjMpDu6PJyO1HKJg/6dm1Ot0n93JMej6e+c22+Y8C233MLNN99Mbm4ujz32WHLMT0mQ+pnVWF7nKLr1+jNzmp7E/W8/xujp2Ryjy/vlb84cX1j09df9wIopUyAzM3RUEpCSSxx0b9+AYRedEPemf6dOnXjppZfYuHEjAJs2beL777+nQQP/vs8880yR+40dOxaA/Px8fvih2KLQKWNvkv+hag2uu+geRpzem/OW/JMpT98On3wSOrzUtGMH3H03nHkmVK8Oc+f6JaqTae6UlAsllzjp3r4B/7r7TFYOP49/3X1mXC4DtGrVisGDB3P66afTtm1b+vXrx3333ccll1zCaaed9tPlsn098sgjzJ49mxNOOIGTTjqJxYsXA3Duueeydu3aMscVVQWTPFaBV7v04t/jXqDmjm3QoYPv+N+zJ3SYqWPePF/jbcQIuPpq//jEE0NHJRGh2mIUXlvss88+o2XLloEiSryUPt7vvvN//F591ZeNmTDBz/SX0tm+HR58EIYP9xNaJ0yAc88NHZUEoNpikt7q1vWdzGPHwj//Ca1a+T+I+mJ18ObMgTZt4IEHfHWERYuUWKRQSi6SHsz82uy5uf5SzrXXQufOsGxZ6MiSw7p1fu2VM86A/HxfHeHZZ+Gww0JHJhGl5CLppWlTv7rlX//qO59bt4b77/eXemR/O3fCQw/BccfB88/7zvvcXPjNb0JHJhGn5CLpp0IFuPFGWLIELrzQr93eujVMnqxLZXs550vrtGrllyE+/XRYvBiGDfOrgoocgJKLpK/69eGFF/zKllWqwMUX+z+iH34YOrJwnPMtu1NOgUsv9fXbXn8dpk+HZs1CRydJRMlF5Kyz/OJV48bB0qV+2HL37uk1N8Y5mDEDfvUr//+xfj0884z/P1CHvZSCkkvEjR49mpYtW1K7dm2GDx8OwNSpU/n0008DR5ZiKlaE66+HL77wfTBz5kD79r41k8otmd27/YJrHTpAly6wahU8+qhPsr16aQkDKTUll4h79NFH+fvf/87mzZu5++67ASWXclWrFgwZAl9+Cb//vb9E1KEDdOwI06b5kVKp4LvvIDsbjjnGDynesgUee8yPnrvhBn85TKQMNImSEkyivP32+F8iadfOV48tRt++fXnyySdp3rw5ffr0Yfny5Vx22WWcf/75HHrooRx66KG88sorHHPMMWUOJ6UnUZbF1q3w5JN+dv9XX/nJl9dcA336QMOGoaM7OPn5vkU2YYIfvLBzp+9juvNOOO88P9BB5CBoEmWSGjduHPXr12f27NnUrl0bgF/84hd07dqV7OxsPvnkk7gkFilGzZpw223+G/3f/gYtWvgWzdFH+9n+Tz3lv/VHlXPw0Uc+gTRq5PtT3nzTt04WLfLJ5oILlFgk7lRyvyQO0MKQNFCxIvTo4W8rVvjWzAsv+BZM376+cOP55/sWQOPGYWPduhXefdeP8HrtNVizBipV8h3zv/0tdO0K1VQqWsqXkovIwWra1Jc/+cMffKtg0iT/R/zmm/3tmGP85aaOHeHUU/0Q3lK0DKbOX0P2jKUHXrJ57VofxwcfwOzZ/n5+vq9S3Lmzb5l06wax1q9IIii5JKGaNWuydevW0GGImZ8Pcsopfg2Tzz+Hv//dX2qaMsW3bsD/kW/b1k9IbNYMjj3WX1Y74gg4/HDfqtjH1PlrGDQ5l7xd+Zjbw7ZvvuXpsUs44oQa/DzjP34015Il/tLW3krXGRlw8skwYIAv03LaaeqYl2CUXJJQz549ufbaaxk9ejQvv/yy+l2i4rjj/O32231p/8WLfRn6jz+G+fN98cwNG/bfr2ZNn4CqV/eJZs8eTtq4jbd37qTmjm3U2JlHBfYZeFOjhu//6dTJ10rLyvJDpzV7XiJCo8VQyX1Iv+MNZssWPzhgzRpfDHLdOr9t2zb48Uc/gisjg6kLv2FXhUpsrXIIW6tU5/uqNfimZh3W1azLlOE9fXUBLcglgRU3WixIy8XMsoELgJ3AcuAq59wWM2sMfAYsjb10rnOub2yfN4Ej8TG/B9zknNtv0oGZDQKuBvKBW51zM8r5cERKLjPTtzKyCv19/En28Fms2ZK33/YGmdWggdajl+gLNf5wJtDaOdcG+BwYVOC55c65drFb3wLb/59zri3QGqgHXLLvm5rZ8UBPoBXQBXjUzDTFWJLO3iWbC6pWKYP+nZsHikjk4ARJLs65t5xzu2MP5wIHnI3mnNu7EHxFoDLsexEagG7Ai865Hc65lcAy4JQyxFnaXZNKuhxnMim4ZLPhWyzDLjohLstniyRCFDr0+wCTCjxuYmbzgR+Ae5xz7+19wsxm4JPFG8DLhbxXA3yy2mt1bNt+zOw64DqARo0a7fd81apV2bhxI3Xq1MFS+Nq2c46NGzdSVaOKIqd7+wZKJpK0yi25mNnbwM8KeWqwc25a7DWDgd3Ac7HnvgEaOec2mtlJwFQza7W31eKc62xmVWOvPxN/ee2/PraQzyv0a7lzbjwwHnyH/r7PN2zYkNWrV7OhsNE9KaZq1ao0TLZSJiISaeWWXJxzZxX3vJn1Bs4HOrnYdRnn3A5gR+z+PDNbDhwH/DSUyzm33cxexV8C2ze5rAaOKvC4IbC2NPFXqlSJJk2alGZXEZG0F6TPxcy6AAOBrs65Hwtsr7e3A97MmgLNgBVmVsPMjoxtrwicCywp5K1fBXqaWRUzaxLbP4XrpYuIRFOoPpcxQBVgZqw/Y++Q447AUDPbjR9K3Nc5t8nMjgBeNbMqQAYwCxgHYGZdgSzn3BDn3GIzewn4FH+5rdDhyiIiUr40iZLCJ1GKiEjxiptEqeQCmNkG4KsyvEVd4Ls4hRNSqhwH6FiiKFWOA3Qsex3tnKtX2BNKLnFgZjlFZe9kkirHATqWKEqV4wAdS0lohSAREYk7JRcREYk7JZf4GB86gDhJleMAHUsUpcpxgI7lgNTnIiIicaeWi4iIxJ2Si4iIxJ2SSzHM7EszyzWzT8xsv1mWZlbbzKaY2UIz+9DMWhd4rouZLTWzZWZ2d2Ij318Zj6XYfRPNzDLN7GUzW2Jmn5nZz/d53sxsdOz/fqGZnVjguciclzIeR7KdkxZm9m8z22Fmd+3zXGTOSSyeshxLZM5LCY7j8tjP1UIze9/M2hZ4ruznxDmnWxE34EugbjHPZwO/j91vAfwjdj8Dv8JmU/zaMwuA45PxWEqyb4BjeQa4Jna/MpC5z/Pn4pdlMOBU4IMonpfSHkeSnpPDgZOBB4G7CmyP1Dkpy7FE7byU4Dh+AdSO3T8n3r8narmUzfHAPwCcc0uAxrE6aKcAy5xzK5xzO4EX8VWco6yoY4kUM6uFr0H3BIBzbqdzbss+L+sGTHTeXCAzVvg0MueljMcRKSU5FufceufcR8CufXaPzDmBMh9LZJTwON53zm2OPSy4aGNczomSS/Ec8JaZzTO/uNi+FgAXAZjZKcDR+BPUAFhV4HVFLlqWQKU9lpLsm0hNgQ3AU2Y238wmmFn1fV5T1P9/lM5LWY4Dku+cFCVK5wTKdiwQnfNysMdxNb6VDHE6J0ouxfulc+5EfJPxJjPruM/zw4HaZvYJcAswH1+NucSLliVQaY+lJPsmUkXgRGCsc649sA3Y95pwUf//UTovZTkOSL5zUpQonRMo27FAdM5LiY/DzM7AJ5eBezcV8rKDPidKLsVwzq2N/bsemIJvLhZ8/gfn3FXOuXZAL6AesJI4LloWL2U4lgPum2CrgdXOuQ9ij1/G/xLt+5rC/v+jdF7KchzJeE6K2zcq5wTKdixROi8lOg4zawNMALo55zYW2LfM50TJpQhmVt3Mau69D5wNLNrnNZlmVjn28BrgXeeXZP4IaGZmTWLP98QvZBZEWY6lJPsmknNuHbDKzJrHNnXCr99T0KtAr9hoq1OB751z3xCh81KW40jSc1KUyJwTKNuxROm8lOQ4zKwRMBm40jn3eYGn4nNOQo5miPINf81yQey2GBgc294Xv4gZwM+BL/CrYk4mNvIi9ty5wOf4UReDk/VYito38PG0wy99vRCYCtTe51gM+Gvs/z4Xv5hcFM9LqY4jSc/Jz/DfiH8AtsTu14raOSnLsUTtvJTgOCYAm4FPYrecAvuW+Zyo/IuIiMSdLouJiEjcKbmIiEjcKbmIiEjcKbmIiEjcKbmIiEjcVQwdgIjsz8zy8cOPK+Ins17p9q89JhJZarmIRFOec66dc641sAm4KXRAIgdDyUUk+v5N+MKnIgdFyUUkwswsA1+6I1hJFJHSUHIRiaZqsQrVG4HDgJlhwxE5OEouItGU53yF6qPxqwGqz0WSimqLiUSQmf3HOVcjdr89MA04xjkX2dUPRQpSy0Uk4pxz8/GVdnuGjkWkpNRyERGRuFPLRURE4k7JRURE4k7JRURE4k7JRURE4k7JRURE4k7JRURE4k7JRURE4u7/A+6n7OP5RMYTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ead5bba-e569-4454-95ba-3463e65094e6",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ca9b2e54-4df6-4f7e-9175-a24b4f0cec25",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "da4bcaa5-7cea-46bb-abde-bda1dcde64b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-250.5560765,\n",
    "-252.1261153,\n",
    "-252.9904441,\n",
    "-253.2146231,\n",
    "-252.8594482,\n",
    "-251.9813194,\n",
    "-250.6323558]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "705645fa-39d4-4a2c-8e56-9f4cde313dfa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -253.22 cm-1   var = 1.56e-09\n",
      "R0 =      6.044 Å      var = 8.96e-12\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "1f2fd308-915f-47f3-a903-83a71262df89",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d9ea40c-67bb-4efa-9ef6-af3ff921a089",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C CBS, HF(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad6d63e8-2e40-4431-a701-33a45bae3df2",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "ef32b7bf-83ec-4066-ad71-e3e212b2b4e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-251.0643911,\n",
    "-252.581651,\n",
    "-253.3972047,\n",
    "-253.5762895,\n",
    "-253.1794488,\n",
    "-252.2628359,\n",
    "-250.8783826]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "98c99df4-8a69-43a0-816d-20a64ec34087",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -253.59 cm-1   var = 2.07e-09\n",
      "R0 =      6.040 Å      var = 1.18e-11\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "40ad0bff-742f-41c8-b987-48fec18b4cbd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "073cb881-2176-4226-947b-00e245001896",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c242ca0b-1d53-432a-87d1-f1645837e7f0",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "ebeff65d-ff76-4788-81a8-cf24222b5e5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-243.0869623,\n",
    "-244.8625923,\n",
    "-245.9135764,\n",
    "-246.3071931,\n",
    "-246.1030184,\n",
    "-245.3600449,\n",
    "-244.132595]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "23480191-4ca6-40a6-89ec-a493030f82b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -246.31 cm-1   var = 1.15e-07\n",
      "R0 =      6.057 Å      var = 6.13e-10\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "9d28cea1-56a3-43fe-9a54-de824827dc95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZcAAAEGCAYAAACpXNjrAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAviElEQVR4nO3debzWc/rH8dfVaVVxojQqqYZiaDmcn21kK1NIJSFbWdOMZUxqSLZsRVFGkmQQGmtlbRXGjIlKmxAyllOhKS1Hp+10/f743HEcZ+uc+z7f+z7n/Xw87kf3/d3u69O3znW+n9XcHRERkXiqEnUAIiJS8Si5iIhI3Cm5iIhI3Cm5iIhI3Cm5iIhI3FWNOoBkUL9+fW/WrFnUYYiIpJT58+f/z90bFLRPyQVo1qwZ8+bNizoMEZGUYmZfFbYvkmoxMxtuZp+Y2WIzm2xm6fn2NzWzbDMbkGfbNDNbZGZLzWysmaUVcu1BZva5mS0zs04JLoqIiBQgqjaXmcAh7t4G+BQYlG//SGBqvm1nuXtb4BCgAXBm/oua2e+AXsDBQGdgTGFJSEREEieS5OLuM9x9e+zjHKDJzn1m1h34Alia75wNsbdVgepAQVMLdAOecfct7v5f4HPg8PhGLyIixUmGNpeLgWcBzKw2cB1wEjAg/4FmNp2QLKYCLxRwrcaEZLVTVmzbr5hZX6AvQNOmTUsfvYhUWtu2bSMrK4vNmzdHHUpC1axZkyZNmlCtWrUSn5Ow5GJms4DfFLBrsLu/FDtmMLAdeDq2bwgw0t2zzexXJ7p7JzOrGTv+REL12i++toDvK3DyNHcfB4wDyMzM1ARrIrLLsrKyqFu3Ls2aNaOgn1kVgbuzZs0asrKyaN68eYnPS1hycfeORe03sz5AF6CD/zx75hFATzO7B0gHdpjZZncfnee6m83sZUIVWP7kkgXsm+dzE2BlmQpShCkLVjB8+jJWrsuhUXotBnZqRfeMAh+URKQC2rx5c4VOLABmxl577cXq1at36bxIqsXMrDOh+us4d9+0c7u7t89zzK1AtruPNrM6QF13X2VmVYFTgHcKuPTLwEQzuw9oBBwAvJ+IMkxZsIJBk5aQsy0XgBXrchg0aQmAEoxIJVKRE8tOpSljVL3FRgN1gZlmttDMxhZzfG3gZTNbDCwCvgfGAphZVzO7DcDdlwLPAR8B04Ar3D03EQUYPn0Ze6z5jhtmP8peP64DIGdbLsOnL0vE14mIpJRInlzcff8SHHNrnvffAf9XyHEvE55Ydn6+E7iz7FEWbeW6HH67dRN9507m+zr1GH94j5+2i4gkm8cff5x58+YxevTo4g+OA80tVkqN0mvxef2mfNCoFWcvngmxZqNG6bUijkxEktWUBSv4/bDZNL/+NX4/bDZTFqyIOqSEUXIppYGdWlGrWhrPtvkDB6z5hkNXfkKtamkM7NQq6tBEJAntbKddsS4H5+d22rImmAkTJtCmTRvatm3LBRdcwCuvvMIRRxxBRkYGHTt25LvvvvvVOd999x2nn346bdu2pW3btrz77rtliqEgyTDOJSXtbLR/sOp2fnzjES76ZDa5/c9RY76IFGj49GU/dQDaaWc7bWl/bixdupQ777yTf//739SvX5+1a9diZsyZMwczY/z48dxzzz3ce++9vzjv6quv5rjjjmPy5Mnk5uaSnZ1d6nIVRsmlDLpnNA7/KL46h9Oefx4O2CPqkEQkSRXWHluWdtrZs2fTs2dP6tevD8Cee+7JkiVLOPvss1m1ahVbt24tcGzK7NmzmTBhAgBpaWnssUf8f3apWiweLrkEsrPhueeijkREklRh7bFlaad19191E77qqqu48sorWbJkCQ8//HBkswcoucTD0UdDq1bw6KNRRyIiSWpnO21eZW2n7dChA8899xxr1qwBYO3ataxfv57GjUM12xNPPFHoeQ899BAAubm5bNiwocDjykLJJR7MwtPLu+/Cxx9HHY2IJKHuGY0Z2qM1jdNrYUDj9FoM7dG6TO20Bx98MIMHD+a4446jbdu29O/fn1tvvZUzzzyT9u3b/1Rdlt/999/Pm2++SevWrTnssMNYujTME3zKKaewcmV8JjWxn2deqbwyMzO9zIuFffcdNGkCV18N+RrPRKRi+vjjjznooIOiDqNcFFRWM5vv7pkFHa8nl3hp2BC6dYMnnoAtW6KORkQkUkou8XTZZbBmDUyZEnUkIiKRUnKJp5NOgv32g3Hjoo5ERCRSSi7xVKUKXHopzJ4Ny5dHHY2ISGSUXOLtoosgLQ3Gj486EhGRyCi5xFvjxnDqqfDYY7BtW9TRiIhEQsklEfr2DV2TX3kl6khEpIL729/+xkEHHUS9evUYNmwYAFOmTOGjjz6KNC4ll0To3Bn23RcefjjqSESkghszZgyvv/46P/zwA9dffz2g5FJxpaWFbskzZqhhX0QSpl+/fnzxxRd07dqVkSNHcuWVV/Luu+/y8ssvM3DgQNq1a8fyiH4GaVbkRLnkEhgyJHRLvvvuqKMRkUS75hpYuDC+12zXDkaNKnT32LFjmTZtGm+++SavvvoqAEcffTRdu3alS5cu9OzZM77x7AI9uSRKo0bQtWto2NeIfRGpZPTkkkj9+sHkyeHVq1fU0YhIIhXxhFEZ6cklkTp2hBYtYOzYqCMRkUqkbt26bNy4MdIYIkkuZjbczD4xs8VmNtnM0vPtb2pm2WY2IM+2aWa2yMyWmtlYM0sr4LrNzCzHzBbGXtH+VK9SBS6/HN5+W1Pxi0i56dWrF8OHDycjIyOyBv1Iptw3sz8As919u5ndDeDu1+XZ/yKwA3jP3UfEtu3u7hssLLv2AvC8uz+T77rNgFfd/ZBdiScuU+4XZvXqMLDyj3+E++9PzHeISCQ05X6STbnv7jPcfXvs4xygyc59ZtYd+AJYmu+cnUulVQWqA6mxEE2DBnDmmWEq/h9/jDoaEZFykQxtLhcDUwHMrDZwHTCkoAPNbDrwPbCR8PRSkOZmtsDM3jaz9gmId9f96U+wfj1MnBh1JCIi5SJhycXMZpnZhwW8uuU5ZjCwHXg6tmkIMNLdswu6prt3AvYBagAnFnDIKqCpu2cA/YGJZrZ7IfH1NbN5ZjZv9erVpS5niRx9NLRpA2PGgFb+FKlQKsNqvqUpY8K6Irt7x6L2m1kfoAvQwX+O/Aigp5ndA6QDO8xss7uPznPdzWb2MtANmJnvO7cAW2Lv55vZcqAl8KsGFXcfB4yD0OZSqkKWlFl4eunXD+bMgaOOSujXiUj5qFmzJmvWrGGvvfYiNAdXPO7OmjVrqFmz5i6dF8k4FzPrTKj+Os7dN+3c7u7t8xxzK5Dt7qPNrA5Q191XmVlV4BTgnQKu2wBY6+65ZtYCOIDQfhO9886DgQPD04uSi0iF0KRJE7Kyskh47UfEatasSZMmTYo/MI+oBlGOJlRtzYxl+znu3q+I42sDL5tZDSANmA2MBTCzrkCmu98MHAvcZmbbgVygn7uvTVwxdkGdOtCnT5gO5r77QkO/iKS0atWq0bx586jDSEqRdEVONgntipzXxx/D734HQ4dCbPZSEZFUlXRdkSutgw6CE06Ahx6C7duLP15EJEUpuZS3q66Cr7/WQmIiUqEpuZS3006Dpk3hgQeijkREJGGUXMpb1aqhW/Kbb8KHH0YdjYhIQii5ROGSS6BGDRg9uvhjRURSkJJLFOrXh3PPhSefhB9+iDoaEZG4U3KJylVXwaZNYaVKEZEKRsklKhkZcMwxoWosNzfqaERE4krJJUp//jP897/w6qtRRyIiEldKLlHq3j10S9ba2yJSwSi5RKlqVbjySnjrLVi0KOpoRETiRsklapdeCrvtpiWQRaRCUXKJWr16YbbkiROhgk/bLSKVh5JLMrj6atiyBcaOjToSEZG4UHJJBgceCJ07h4XEtmyJOhoRkTJTckkW/fvDt9/CP/4RdSQiImWm5JIsOnaE1q3DKpVawE1EUpySS7IwC08vS5bAG29EHY2ISJkouSSTc86Bhg3D04uISApTckkmNWqEQZVTp8JHH0UdjYhIqSm5JJt+/aBmTT29iEhKU3JJNvXrw4UXhrVevv026mhEREolkuRiZsPN7BMzW2xmk80sPd/+pmaWbWYDCjj3ZTMrdH1gMxtkZp+b2TIz65SA8BOvf3/Ytg0eeCDqSERESiWqJ5eZwCHu3gb4FBiUb/9IYGr+k8ysB5Bd2EXN7HdAL+BgoDMwxszS4hV0uTngADj99DCoMrvQ4oqIJK1Ikou7z3D37bGPc4AmO/eZWXfgC2Bp3nPMrA7QH7ijiEt3A55x9y3u/l/gc+DwOIZefgYOhHXrYPz4qCMREdllydDmcjGxpxQzqw1cBwwp4LjbgXuBTUVcqzHwTZ7PWbFtv2Jmfc1snpnNW52ME0YeeWRYqXLkyFBFJiKSQhKWXMxslpl9WMCrW55jBgPbgadjm4YAI909O9+12gH7u/vk4r62gG0FDnd393HununumQ0aNChpscrXwIHw9dfw/PNRRyIiskuqJurC7t6xqP1m1gfoAnRw/2m+kyOAnmZ2D5AO7DCzzUAucJiZfRmLeW8ze8vdj8932Sxg3zyfmwAry1iU6HTpEia1vOeeMMDSCsqdIiLJJ6reYp0J1V9d3f2nai53b+/uzdy9GTAKuMvdR7v7Q+7eKLb9GODTAhILwMtALzOrYWbNgQOA9xNbmgSqUiU8vSxaBNOnRx2NiEiJRdXmMhqoC8w0s4VmVuqFTMysq5ndBuDuS4HngI+AacAV7p4bj4Ajc/750LgxDBsWdSQiIiVmrhl4yczM9Hnz5kUdRuFGjgxjX959F446KupoRKQCmLJgBcOnL2PluhwapddiYKdWdM8osP9TocxsvrtnFrQvGXqLSXEuuwz23BPuvjvqSESkApiyYAWDJi1hxbocHFixLodBk5YwZcGKuH2HkksqqFMHrroKXnoJli4t/ngRkSIMn76MnG25nLHkDTJWfAJAzrZchk9fFrfvUHJJFVdeCbvtFnqOiYiUwcp1OeyzYTV3zBjDJXOn/GJ7vCi5pIr69UP12NNPw5dfRh2NiKSwRum1uO7tx6niOxh2wkW/2B4vSi6pZMCA0D1ZTy8iUgZ3/Sab7h+9zbjDe5C1R0MAalVLY2CnVnH7DiWXVNKkCVx0ETz6KKxM3bGhIhKhHTs4bswd5NRvyEudLsCAxum1GNqj9S73FitKwkboS4Jcd11ILvfeG14iIrviqadg7lxqPfEEs3qfmrCv0ZNLqmnRAs49F8aOhf/9L+poRCSVbNwI118Phx8eBmgnkJJLKho0CHJyYNSoqCMRkVRy112wahXcf39ov00gJZdUdNBBcMYZYaXKdeuijkZEUsHnn8N990GfPmFJjwRTcklVN94IGzaE30BERIrTvz/UqAFDh5bL1ym5pKq2baFbt1A1tn591NGISDKbOhVeeQVuvhn22adcvlLJJZXdfHOoFnvggagjEZFktXUrXHMNtGwJV19dbl+r5JLKDj0UTjst1KNu2BB1NCKSjEaOhE8/DbUc1auX29cquaS6W26BH36A0aOjjkREkk1WFtx+e6hCP/nkcv1qJZdUd9hhcOqpYUDlxo1RRyMiyWTAAMjNjWTYgpJLRXDLLbB2Lfztb1FHIiLJ4s034dlnw7i4Zs3K/eu1EiUpsBJlSXTtCu+8E2ZM3mOPqKMRkSht2wbt2oXB1kuXQq34zXacl1airAyGDAk9x0aOjDoSEYna/ffDRx+FPxOUWIqj5FJRZGRAjx4huaxdG3U0IhKVb76BW28NtRmnnRZZGEouFcmtt4ZGfc2WLFJ5/eUvsGNH5LN3KLlUJK1bw1lnhX9Uq1dHHY2IlLdp0+DFF8P0UBE04ucVSXIxs+Fm9omZLTazyWaWnm9/UzPLNrMBBZz7spl9WMh1m5lZjpktjL3GJqgIyevWW0Mj3rBhUUciIuVp82a48sowEv/aa6OOJrInl5nAIe7eBvgUGJRv/0hgav6TzKwHkF3MtZe7e7vYq19cok0lBx4IvXvDgw+GAVQiUjncdRcsXx7+79eoEXU00SQXd5/h7ttjH+cATXbuM7PuwBfA0rznmFkdoD9wRzmFmbpuuSXUud5+e9SRiEh5+OSTUFtx7rnQsWPU0QDJ0eZyMbGnFDOrDVwHDCnguNuBe4FNxVyvuZktMLO3zax9YQeZWV8zm2dm81ZXtPaJZs3g8svDcsiffx51NCKSSO7Qrx/Urh3mGUwSCUsuZjbLzD4s4NUtzzGDge3A07FNQ4CR7p6d71rtgP3dfXIxX7sKaOruGYSnnIlmtntBB7r7OHfPdPfMBg0alK6QyWzw4PBofMstUUciIok0YQK8/XZ4cmnYMOpofhLZCH0z6wP0Azq4+6bYtneAfWOHpAM7gJuBXOAmYCtQFdgbeNfdjy/mO94CBrh7kcPvK8QI/YLccEP4B7dgQVj/RUQqljVrQjvrAQfAv/6V8KWL80u6Efpm1plQ/dV1Z2IBcPf27t7M3ZsBo4C73H20uz/k7o1i248BPi0osZhZAzNLi71vARxAaL+pnAYODFPBDMrfX0JEKoQBA8LMHGPHlntiKU5U0YwG6gIzy9pl2My6mtltsY/HAovNbBHwAtDP3SvvcPV69cLTy9SpYRI7Eak4Zs+Gxx8Pv0S2aRN1NL+iiSupwNViEMa8tGwZljZ97z0wizoiESmrnJyQUNxhyZLI5g9LumoxKUe1asFtt8HcuWHkroikvjvuCD1BH344ssRSHCWXyqB3bzj44FBFtm1b1NGISFksWQL33AN9+kCHDlFHUygll8ogLQ2GDoXPPoNHHok6GhEpre3b4eKLQ3vqiBFRR1MkJZfKoksXOO64MPfYhg1RRyMipXH//TBvHjzwANSvH3U0RSo0uZjZaDM7ujyDkQQyC7/prF6tSS1FUtHy5XDTTWGNlrPOijqaYhX15PIZcK+ZfWlmd8dGyUsqy8yE884LC4p9/XXU0YhISbnDZZdBtWowZkxK9PosNLm4+/3ufhRwHLAWeMzMPjazm82sZblFKPF1553hH+qNN0YdiYiU1PjxYaza8OHQpEnxxyeBYttc3P0rd787Nl/XucDpwMcJj0wSY7/94Jpr4MknYf78qKMRkeJ8/XVYn+WEE+DSS6OOpsSKTS5mVs3MTjOzpwmzF38KnJHwyCRxBg0KjYF/+Ut4ihGR5OQOffuGJTQefTTppngpSlEN+ieZ2d+BLKAv8DrwW3c/292nlFN8kgh77BEGYb3zDrzwQtTRiEhhHn8cpk8PnXCaN486ml1S6PQvZvYmMBF4saLPz1Whp38pTG4uHHoorF8fFhqqWTPqiEQkrxUrwuDntm1De0sSPrWUavoXdz/B3R+p6Iml0kpLg1Gj4KuvkmqBIRHh595hW7emXHXYTqkXscTPCSdA9+5h7e1Vq6KORkR2evTRMJv53XfD/vtHHU2pKLlUdiNGkLt1G1NP7UPz61/j98NmM2XBiqijEqm8vvoK+vcPv/xdcUXU0ZSakkslN2VDTR79v+6cvGAmGVkfs2JdDoMmLVGCEYnCjh1h7jB3+PvfU7I6bKfUjVziYvj0ZYw64kxW1dmLIbPGUmVHLjnbchk+fVnUoYlUPmPGhEXA7rsPmjWLOpoyUXKp5Fauy2FT9VrcdcLFtP5uOWcvnvnTdhEpR8uWwV//CiefnFKDJQuj5FLJNUoPCw29ctCxzNn3EAb+cwJ75Gz8abuIlINt2+CCC8LCX48+mhJzhxVHyaWSG9ipFbWqpYEZt3a8nD02Z3P9v59iYKdWUYcmUnncdVdYLfbhh8OS5BVA1agDkGh1z2gMhLaXZTTnxaO60+s/k7HcVUDjaIMTqQzmzoXbb4fzz4eePaOOJm4KHaFfmVTKEfqF2bABDjwQGjWC994Lgy1FJDF+/DHMlLFpU1i+OD096oh2SalG6CeSmQ03s0/MbLGZTTaz9Hz7m5pZtpkNyLPtLTNbZmYLY6+9C7n2IDP7PHZspwQXpeLZfffQU2X+/PCILiKJ079/WH78ySdTLrEUJ6o2l5nAIe7ehjDL8qB8+0cSZmDO7zx3bxd7fZ9/p5n9DugFHAx0BsaYmX713lVnnw0dOsANN8B330UdjUjFNGUKjBsXeogdf3zU0cRdJMnF3We4+/bYxznAT6vfmFl34AtgaSku3Q14xt23uPt/gc+Bw8sYbuVjBg8+GB7Vr7026mhEKp6VK0N340MPhdtuizqahEiG3mIXE3tKMbPawHXAkEKOfSxWJXaTWYF99RoD3+T5nEUhrdJm1tfM5pnZvNWrV5c++oqqVSu4/np4+mmYOTPqaEQqjh074MILwy9vTz8N1atHHVFCJCy5mNksM/uwgFe3PMcMBrYDT8c2DQFGunt2AZc8z91bA+1jrwsK+toCthXYY8Hdx7l7prtnNmjQYFeKVnnccAO0bAn9+oX/CCJSdiNGhF/YRo0KnWcqqIR1RXb3jkXtN7M+QBegg//cZe0IoKeZ3QOkAzvMbLO7j3b3FbHrbjSziYTqrgn5LpsF7JvncxNgZZkLU1nVrAljx8KJJ4aukkOHRh2RSGp7/30YPDh0Ob7ssqijSaioeot1JlR/dXX3n34ldvf27t7M3ZsBo4C73H20mVU1s/qxc6sRktKHBVz6ZaCXmdUws+bAAcD7iS1NBXfCCeERfsSI0FVSREpnwwY455zQzX/cuAoxCr8oUbW5jAbqAjNjbShjizm+BjDdzBYDC4EVwCMAZtbVzG4DcPelwHPAR8A04Ap3z01MESqRESNCN8lLLw0rWIrIrnGHP/4xTKc/cSLUqxd1RAmnQZRoEGWJTJwI550H994b+uaLSMmNHx+qwW6/HW68Mepo4ibpBlFKCjrnHOjSJfzHWL486mhEUseSJXDVVdCxIwzKP6Sv4lJykZIxC4371aqF38D0xCtSvOxsOOss2GMPeOqpSjWdkpKLlFzjxqH95c034ZFHoo5GJLm5h2WKly0L41kaNow6onKl5CK75tJLQ9fkAQNC46SIFOzRR2HCBLj55jCdUiWj5CK7xiz8p3GHSy5R9ZhIQRYsgCuvhJNOgptuijqaSCi5yK5r1ixUj73xRmiHEZGfrVsXBknWrx+qwypRO0teSi5SOn37wh/+AAMHwhdfRB2NSHLYOW/Y11/Dc89BJZ5aSslFSscs9N1PS4OLLtLgShGAu++Gl16C4cPh6KOjjiZSSi5SevvuC3/7G/zzn2GBMZHKbMaMMG9Yr17w5z9HHU3klFykbHr3hh49wn+qRYuijkYkGl9+GQYaH3xweKKv4POGlYSSi5SNWVgOea+94PzzYfPmqCMSKV+bNsEZZ4Sq4cmToXbtqCNKCkouUnb168Pf/w4ffhieYEQqC/cwY8WCBWEE/v77Rx1R0lBykfg4+WT4059C28uMGVFHI1I+7r03TOp6++1h7j35iZKLxM+IEaHOuXdv+P77qKMRSazp0+G668KYlhtuiDqapKPkIvFTqxb84x9hENmFF4Y+/yIVyJQFK/j9sNmc2HccG7r3ZH2LlvDYY2rAL4CSi8RX69ahamzq1NBNWaSCmLJgBYMmLWHjt6t55MXb2GZVOKPTdUz5bH3UoSUlJReJvz/+Ebp1C1UGWoRNKojh05exdctWHpwyjH3XfUe/02/g8zoNGD59WdShJSUlF4k/s9B77De/CWtZrFsXdUQiZbZyXQ43vfEI7b9ayOBOVzB330N+2i6/puQiibHnnvDss/DNN5o9WSqEqz+axoUfvMq4/zud59uc9NP2Rum1IowqeSm5SOIceWSYa2nSJHjggaijESm9117jmtfGMKvlUQw7/sKfNteqlsbATq2iiyuJKblIYv3lL9C1a1hcbM6cqKMR2XULF8LZZ2MZGeQ89gT77FkHAxqn12Joj9Z0z2gcdYRJyVzVFWRmZvo8NTwnzg8/QGYmbNkCH3wAe+8ddUQiJZOVFZ7Aq1QJvxw1ahR1REnFzOa7e2ZB+yJ5cjGz4Wb2iZktNrPJZpaeb39TM8s2swF5tr1lZsvMbGHs9aufUGbWzMxy8hyjlaySQb168OKLsGZNmDF2+/aoIxIp3rp1YeaJjRvh1VeVWHZRVNViM4FD3L0N8CkwKN/+kcDUAs47z93bxV6FDQFfnueYfnGMWcqiXbswweWbb2o0syS/LVvg9NNh2bIwGWWbNlFHlHIiSS7uPsPdd/76OgdosnOfmXUHvgCWRhCaJFLv3mH+seHDQ08ykWS0czXJt94Ko+9PPDHqiFJSMjToX0zsKcXMagPXAUMKOfaxWHXXTWaFzrfQ3MwWmNnbZta+sC81s75mNs/M5q1evbpMBZBdMHIkHHNMWL1ywYKooxH5JXe49lp45hkYNgzOOy/qiFJWwpKLmc0ysw8LeHXLc8xgYDvwdGzTEGCku2cXcMnz3L010D72uqCAY1YBTd09A+gPTDSz3QuKz93HuXumu2c2qMTrXJe76tXhhRfC+i/du2uCS0kud98No0aFlST/+teoo0lpVRN1YXfvWNR+M+sDdAE6+M9d1o4AeprZPUA6sMPMNrv7aHdfEbvuRjObCBwOTMj3nVuALbH3881sOdASUFewZNKwIUyZEp5gevaEWbNC0hGJ0vjxMGgQnHtumB9Pk1GWSVS9xToTqr+6uvumndvdvb27N3P3ZsAo4C53H21mVc2sfuzcaoSk9GEB121gZmmx9y2AAwjtN5JsDjssTBHzzjthLjJ1iZcoTZoEl18OnTuHdpYqydBikNoS9uRSjNFADWBmrOlkTjE9u2oA02OJJQ2YBTwCYGZdgUx3vxk4FrjNzLYDuUA/d1+buGJImZxzDnz8cVhoqWXLMNGlSHmbNi10kT/iiFBlq6fouNAgSjSIMlLuoRrimWfCWJgePaKOSCqTf/4zPK0ceCDMng3p6VFHlFKSbhClyE/MQjXEkUfC+efD3LlRRySVxdy5YWni/fYLq0oqscSVkotEr2ZNeOmlMEX/qafC8uVRRyQV3QcfwB/+APXrhw4l6jEad0oukhz23jvUfe/YEaopNPZIEmXRIujYEXbfPVSFNdbEk4mg5CLJo2VLeOWVMFngaafBjz9GHZFUNB9+GBJL7dphKqJmzaKOqMJScpHkctRRoXF/7lw480zYujXqiKSiWLQITjgh9AabPRtatIg6ogpNyUWST7duYZLLqVOhTx/IzY06Ikl1H3wQ5girWRPefhsOOCDqiCq8qMa5iBTt0kth7dow9qVePXjwQY2YltKZOzc03u++e6gK0xNLuVBykeT117+GNWDuuSf8YBg6VAlGds0774QeiHvtpTaWcqbkIslt2DBYvz5MKFizJtx6a9QRSaqYNi0Myt1vv9DdWL3CypWSiyQ3MxgzJjTsDxkCNWqEyQVFivLii2F6oYMPDgMktbR2uVNykeRXpQo88khIMDfcANWqwYABxZ8nldPYsWFRuiOPhNdf18j7iCi5SGpIS4PHH4ft22HgQNi2TU8w8kvucNttoer01FPhuedgt92ijqrSUnKR1FG1Kjz1VEg0N9wQEszNN0cdlSSD7dvhqqvCU0ufPuFJt1q1qKOq1JRcJLVUrQoTJoQfHLfcAps3w513qhdZZZadHabMf+210MNw2DD9e0gCSi6SetLSwkJjNWqE7snr18MDD2iBp8po1aows/HChfDQQ9CvqGWhpDwpuUhqqlIlVIGkp4dxMOvWhTYZVYVUHosWQdeuYSzUK6/AKadEHZHkoeQiqcssjH+pVy807v/wA68MHsWwd7JYuS6HRum1GNipFd0zNL6hwpkyJaz/k54eFvw69NCoI5J8VI8gqe/662HcOHz6dJqf2YUtK1biwIp1OQyatIQpC1ZEHaHEi3uoCu3RI4xhmTtXiSVJKblIxXDZZfz1/Nto8b+vmfTkAFqsyQIgZ1suw6cvizg4iYvsbDjrrNBTsFcveOst2GefqKOSQii5SIXxwj7t6HXOUHbbtpnJT17L0V8uBGDlupxoA5Oy++yzMChy0iQYMQKefhpq1Yo6KimCkotUGI3Sa7F4n5Z0v+Bevq27FxOeu5nzFrxOo3T9EEppkyZBZiZ8+y3MmAHXXquuxilAyUUqjIGdWlGrWhpZ6b/hjPNH8M/mh3LnjDE8uWCCFh1LRVu3wjXXwBlnwIEHwvz50KFD1FFJCUWSXMxsuJl9YmaLzWyymaXn29/UzLLNbECebdXNbJyZfRo794xCrj3IzD43s2Vm1inBRZEk0j2jMUN7tKZxei1+rLEbt1xyF59dcDktnnsiLBS1alXUIUpJffEFtG8P998Pf/5zmDp/v/2ijkp2QVRdkWcCg9x9u5ndDQwCrsuzfyQwNd85g4Hv3b2lmVUB9sx/UTP7HdALOBhoBMwys5burqUMK4nuGY3zdT0+CU45Hi65JPQqev55OOaYqMKTknjqqTDxZJUq4X717Bl1RFIKkTy5uPsMd98e+zgHaLJzn5l1B74AluY77WJgaOz8He7+vwIu3Q14xt23uPt/gc+Bw+McvqSaXr1gzhyoUweOPz6MjdmxI+qoJL9168LYlQsugLZtwyBJJZaUlQxtLhcTe0oxs9qEJ5gheQ/IU212u5l9YGbPm1nDAq7VGPgmz+es2LZfMbO+ZjbPzOatXr26jEWQpNe6NcybF8ZHXH99GM39/fdRRyU7zZgBhxwCzzwT1u15801Vg6W4hCUXM5tlZh8W8OqW55jBwHbg6dimIcBId8/Od7mqhKebf7v7ocB/gBEFfW0B27yg+Nx9nLtnuntmgwYNdrF0kpL22AOefTZMG/P22+G346n5a1+lXG3cGKrAOnUKS1n/5z9hpuuqmjwk1SXsDrp7x6L2m1kfoAvQwd13JoAjgJ5mdg+QDuwws83Ag8AmYHLsuOeBSwq4bBawb57PTYCVpS2DVEBmcPnlcPTRcN554Qnm8svD2Ik6daKOrnJ57bUw0eSKFdC/P9xxh8auVCCR/HpgZp0J1V/HufumndvdvX2eY24Fst19dOzzK8DxwGygA/BRAZd+GZhoZvcRGvQPAN5PTCkkpbVuHaYOuemmkFhmzYLx40ObjMTVlAUrGD592U/zvd14WD1O/vs9oQrs4INDo/2RR0YdpsRZVG0uo4G6wEwzW2hmY0twznXArWa2GLgAuBbAzLqa2W0A7r4UeI6QeKYBV6inmBSqRo0wo/Jbb4XPJ5wAffuGhmWJiykLVjBo0hJWrMuhyo5c/jDrGY457RhyX5wU2lY++ECJpYKyn2ukKq/MzEyfN29e1GFIlDZtCsvj3nsvNGwI990HZ5+tkeBl9Pths1mxLoejvlrMzW+M46DVX/J280MZ0+PPPDuid9ThSRmZ2Xx3zyxoXzL0FhOJ3m67haeY994LkyGec04YDb40f4942RU1vviccZPu4B/P3EDdLZu4/PQb6HPmEN6vulfUoUmCKbmI5JWZCe+/H1Y1XLgw9Ci74gp1W95VK1fCFVcw49E/cdRXi7j7uD50uGws01seDWaa760SUHIRyS8tLfRi+vTT0JPs4Ydh//3hzjvhxx+jji65rV4d1rH/7W9h3Di+PuM8Tv7Tozx05JlsqVodgFrV0hjYqVXEgUqiKbmIFKZ+fXjwwVA1duKJcOON0Lx5aJfZtKn48yuTlSvDbMXNmoXed2eeCcuW0eK5JxjQ+1gap9fCgMbptRjao7VWB60E1KCPGvSlhP7zH7jlFpg5MzT6/+Uv4ckmPT3qyKLz0UcwahRMmADbt8O554Ylpw86KOrIpByoQV8kHo46KkxT8s470KZNmEamaVMYMAC++irq6MpPbi68/jqcfHIYp/Lkk3DhhaEaccIEJRYBlFxEdt0xx4Qk88EH0KVL+M29RQvo2hWmTau4k2KuWBFG0f/2t3DqqaHDw+23wzffhCl1WrSIOkJJIqoWQ9ViUkZffw3jxsEjj4ReZfvuG2b27d0bWqV4w/XGjTB5cng6eeMNcA9dtC+/HLp1g+rVo45QIlRUtZiSC0ouEidbt4YfxE88AdOnhyeYjIywkuLO1RRTwZo18MorYXnhGTNgy5bwVLJzOvz99486QkkSSi7FUHKRuFu1CiZOhBdeCGvJALRsGWb/7dwZjj02eSbK3LIlzLM2c2ao1ps7NzyhNG0alijo2TNM9KnZCiQfJZdiKLlIQmVlwZQpoRH8rbcgJyeMpcnICO03Rx4Z3u+/f1h9MSb/hI8DO7Uqexded/jyy9BeNH8+/PvfYVaCLVvCdx9+eEh+p54Khx2mhCJFUnIphpKLlJvNm0Nvs7ffhn/9K/xg37w57KtdOyyY1bIlH9dpyN9XGt/sVo9v6+zF/2rXI7d2HYae0aboBLNjB2zYEKq2srJCY/vXX4eeXJ98El7r14djq1YNSa19+/A69ljY81erh4sUSsmlGEouEpmtW8MgzYULYcGC8P6zz0JSyGcHxo81d6Nu/XpQrVpIDmlp4aljy5bwRLR+fcG91Ro1Cp0LWrWCdu3g0EPDsgM1aya8iFJxFZVctNybSJSqVw9PDxkZcNFFP20+6NoXabR+NXv/uJaG2WtpkP0Ddbf8yO5bN3Fhm/qwbVsYtJibG5YOqFEjJIp69cLTx557QuPGoedakybhqUikHCm5iCShPRvUY3m1miyvv+8vtjdOr8WF158YUVQiJadBlCJJaGCnVtSqlvaLbZrwUVKJnlxEktDORvu49xYTKSdKLiJJqntGYyUTSVmqFhMRkbhTchERkbhTchERkbhTchERkbhTchERkbjT9C+Ama0GyrKUYH3gf3EKJ0oVpRygsiSjilIOUFl22s/dGxS0Q8klDsxsXmHz66SSilIOUFmSUUUpB6gsJaFqMRERiTslFxERiTsll/gYF3UAcVJRygEqSzKqKOUAlaVYanMREZG405OLiIjEnZKLiIjEnZJLEczsSzNbYmYLzexX6yCbWT0zm2xmi83sfTM7JM++zma2zMw+N7PryzfyXytjWYo8t7yZWbqZvWBmn5jZx2Z2VL79ZmZ/i/3dLzazQ/PsS5r7UsZypNo9OdDM/mNmW8xsQL59SXNPYvGUpSxJc19KUI7zYv+uFpvZu2bWNs++st8Td9erkBfwJVC/iP3DgVti7w8E3oi9TwOWAy2A6sAi4HepWJaSnBtBWZ4ALo29rw6k59t/CjAVMOBI4L1kvC+lLUeK3pO9gf8D7gQG5NmeVPekLGVJtvtSgnIcDdSLvT853v9P9ORSNr8D3gBw90+AZmbWEDgc+Nzdv3D3rcAzQLfowiyRwsqSVMxsd+BY4FEAd9/q7uvyHdYNmODBHCDdzPYhie5LGcuRVEpSFnf/3t3nAtvynZ409wTKXJakUcJyvOvuP8Q+zgGaxN7H5Z4ouRTNgRlmNt/M+hawfxHQA8DMDgf2I9ygxsA3eY7Lim2LUmnLUpJzy1MLYDXwmJktMLPxZlY73zGF/f0n030pSzkg9e5JYZLpnkDZygLJc192tRyXEJ6SIU73RMmlaL9390MJj4xXmNmx+fYPA+qZ2ULgKmABsJ1QjZFf1H2+S1uWkpxbnqoChwIPuXsG8COQv064sL//ZLovZSkHpN49KUwy3RMoW1kgee5LicthZicQkst1OzcVcNgu3xMllyK4+8rYn98DkwmPi3n3b3D3i9y9HdAbaAD8l5Dp981zaBNgZXnEXJgylKXYc8tZFpDl7u/FPr9A+E+U/5iC/v6T6b6UpRypeE+KOjdZ7gmUrSzJdF9KVA4zawOMB7q5+5o855b5nii5FMLMaptZ3Z3vgT8AH+Y7Jt3Mqsc+Xgr80903AHOBA8yseWx/L+Dl8ov+l8pSlpKcW57c/VvgGzNrFdvUAfgo32EvA71jva2OBNa7+yqS6L6UpRwpek8KkzT3BMpWlmS6LyUph5k1BSYBF7j7p3l2xeeeRNmbIZlfhDrLRbHXUmBwbHs/oF/s/VHAZ8AnsZtUL8/5pwCfEnpdDE7VshR2bsTlaQfMAxYDU4B6+cpiwIOxv/slQGaS3pdSlSNF78lvCL8RbwDWxd7vnmz3pCxlSbb7UoJyjAd+ABbGXvPynFvme6LpX0REJO5ULSYiInGn5CIiInGn5CIiInGn5CIiInGn5CIiInFXNeoAROTXzCyX0P24KmEw6wX+67nHRJKWnlxEklOOu7dz90OAtcAVUQcksiuUXESS33+IfuJTkV2i5CKSxMwsjTB1R2RTooiUhpKLSHKqFZuheg2wJzAz2nBEdo2Si0hyyvEwQ/V+hNUA1eYiKUVzi4kkITPLdvc6sfcZwEvAb909aVc/FMlLTy4iSc7dFxBm2u0VdSwiJaUnFxERiTs9uYiISNwpuYiISNwpuYiISNwpuYiISNwpuYiISNwpuYiISNwpuYiISNz9P1noyhm0HQrxAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "a401a76f-a4c2-4be4-8de8-bc571c0f44f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same as above\n",
    "Rhl=np.array([6.0326202031,\n",
    "6.0590790637,\n",
    "6.0855379242,\n",
    "6.1384556453])\n",
    "dVt=np.array([1.92097178,\n",
    "1.917746308,\n",
    "1.914525484,\n",
    "1.908037125])\n",
    "dVhl=np.array([-3.814243709,\n",
    "-3.762515367,\n",
    "-3.71091077,\n",
    "-3.608140048])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "da9aa2a3-4630-4ea4-bc9e-0047f9ebd7d3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.23925864   3.15593914  -0.09929432]\n",
      "[ 2.41645692 -0.04276592 -0.00652596]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "560d33c0-9468-4153-8094-2007bf3c5cf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "b922db71-6429-4345-929e-6230b3e059dc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =    -244.39 cm-1   var = 1.15e-07\n",
      "R0 =      6.058 Å      var = 6.13e-10\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =    -250.09 cm-1   var = 1.15e-07\n",
      "R0 =      6.049 Å      var = 6.13e-10\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82b2e516-f711-48f8-a753-bd474ffdce35",
   "metadata": {},
   "source": [
    "**X2C with correlated M shell follows**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce86e1b3-2874-4589-9dde-a7287d89b3cb",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "808343de-0d8b-43a5-a83c-9532b65878a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "R=[5.9,\n",
    "5.95,\n",
    "6,\n",
    "6.05,\n",
    "6.1,\n",
    "6.15,\n",
    "6.2]\n",
    "V=[-246.56809751,\n",
    "-248.32481416,\n",
    "-249.36626945,\n",
    "-249.75896181,\n",
    "-249.56427120,\n",
    "-248.83897301,\n",
    "-247.63543976]\n",
    "R=np.array(R)\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "a9b76d51-55b8-45db-add0-cfe49a8a1fb7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -249.77 cm-1   var = 2.91e-10\n",
      "R0 =      6.058 Å      var = 1.59e-12\n"
     ]
    }
   ],
   "source": [
    "pstart4=[V[3],R[5],-V[3],0.6]\n",
    "popt,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "880b7ac1-7c1f-4839-acb5-7318a97213bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9b4321e4-9290-444b-84d0-e55d555acd22",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C L=5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c61b9305-a84f-46a7-a616-9e49074678b4",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "68dbc07b-a7d7-44bb-abf1-ad74e1413df5",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-251.61241814,\n",
    "-253.03282176,\n",
    "-253.76186965,\n",
    "-253.86425613,\n",
    "-253.40006491,\n",
    "-252.42478845,\n",
    "-250.98970144]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "1d7f5d69-818d-4c52-b8ac-3d33ed7958bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -253.90 cm-1   var = 4.19e-10\n",
      "R0 =      6.033 Å      var = 2.31e-12\n"
     ]
    }
   ],
   "source": [
    "pstart5=[V[3],R[5],-V[3],0.6]\n",
    "popt5,pcov = curve_fit(Morse,R,V,pstart5)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt5[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt5[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "bc0d6ee1-08c8-4e4e-a511-c28600796b4f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt5), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "213d07ec-1b79-467f-a915-62a744cb66ea",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C L=6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "489af7e5-f327-4067-b2d1-84f2d341dceb",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "6e66b6e6-ebb1-4c37-9b69-9777af609bb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-252.04522212,\n",
    "-253.41978508,\n",
    "-254.10692304,\n",
    "-254.17099518,\n",
    "-253.67163370,\n",
    "-252.66412146,\n",
    "-251.19950878]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "0b3e0fc3-e062-4bf4-aa10-dca956760cd8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -254.22 cm-1   var = 1.04e-09\n",
      "R0 =      6.030 Å      var = 5.52e-12\n"
     ]
    }
   ],
   "source": [
    "pstart6=[V[3],R[5],-V[3],0.6]\n",
    "popt6,pcov = curve_fit(Morse,R,V,pstart4)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(popt6[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(popt6[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "50c53b17-5d45-42d5-9053-01a653fe21cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *popt6), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f8970c64-2cbc-4c18-b7cb-e8e67b1fe362",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C CBS, HF(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4dca0147-065b-49c8-8305-c3457e29da3a",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "494e48ea-6c49-429e-9402-4b871624eaef",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-252.61447820,\n",
    "-253.93050523,\n",
    "-254.56366997,\n",
    "-254.57797349,\n",
    "-254.03270966,\n",
    "-252.98282240,\n",
    "-251.47923547]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "1185d7db-6823-445f-8fac-b1c4fcb3f964",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -254.64 cm-1   var = 1.95e-09\n",
      "R0 =      6.026 Å      var = 9.82e-12\n"
     ]
    }
   ],
   "source": [
    "pstartCBS1=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS1,pcov = curve_fit(Morse,R,V,pstartCBS1)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS1[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS1[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "86c10651-cabb-4949-914e-b6742518cf4a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS1), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fdca02fd-2147-440a-9dad-e869a2681f3a",
   "metadata": {},
   "source": [
    "Section: Fit Rb2 triplet CCSD(T) X2C CBS, HF(TIGHT)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e03b892-64dd-4a67-923a-c4ae9fce047a",
   "metadata": {},
   "source": [
    "Data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "c7ef9457-c576-4985-8aea-4ff84317e51a",
   "metadata": {},
   "outputs": [],
   "source": [
    "V=[-244.63704938,\n",
    "-246.21144433,\n",
    "-247.08003948,\n",
    "-247.30887714,\n",
    "-246.95627925,\n",
    "-246.08003142,\n",
    "-244.73344793]\n",
    "V=np.array(V)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "b5ef361d-16da-4d0d-bcee-743174ff591a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V0 =    -247.31 cm-1   var = 1.13e-07\n",
      "R0 =      6.044 Å      var = 6.48e-10\n"
     ]
    }
   ],
   "source": [
    "pstartCBS2=[V[3],R[5],-V[3],0.6]\n",
    "poptCBS2,pcov = curve_fit(Morse,R,V,pstartCBS2)\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptCBS2[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptCBS2[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "995f83b9-bd38-4a93-b022-b8c968156dfd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(R, V, 'o', label='calc.')\n",
    "plt.plot(Rd, Morse(Rd, *poptCBS2), 'r-', label='fit')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('V')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "0e04be98-8981-4585-8d6d-4e14d0518b73",
   "metadata": {},
   "outputs": [],
   "source": [
    "# same as before\n",
    "Rhl=np.array([6.0326202031,\n",
    "6.0590790637,\n",
    "6.0855379242,\n",
    "6.1384556453])\n",
    "dVt=np.array([1.92097178,\n",
    "1.917746308,\n",
    "1.914525484,\n",
    "1.908037125])\n",
    "dVhl=np.array([-3.814243709,\n",
    "-3.762515367,\n",
    "-3.71091077,\n",
    "-3.608140048])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "17cad8b5-f457-4c71-bbd8-3d11ed4c2f85",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.23925864   3.15593914  -0.09929432]\n",
      "[ 2.41645692 -0.04276592 -0.00652596]\n"
     ]
    }
   ],
   "source": [
    "pstart2=[dVhl[0],(dVhl[1]-dVhl[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "popthl,pcovhl = curve_fit(Quad,Rhl,dVhl,pstart2)\n",
    "print(popthl)\n",
    "pstart3=[dVt[0],(dVt[1]-dVt[0])/(Rhl[1]-Rhl[0]),0.01]\n",
    "poptt,pcovt = curve_fit(Quad,Rhl,dVt,pstart3)\n",
    "print(poptt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "68ba17aa-0424-492f-838f-06692393bb4b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Rd = np.linspace(min(R),max(R),100)\n",
    "plt.plot(Rhl, dVhl, 'o', label='calc. HLC')\n",
    "plt.plot(Rhl, dVt, 'x', label='calc. T')\n",
    "plt.plot(Rd, Quad(Rd, *popthl), 'r-', label='fit HLC')\n",
    "plt.plot(Rd, Quad(Rd, *poptt), 'r-', label='fit T')\n",
    "plt.xlabel('R')\n",
    "plt.ylabel('dV')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "e5581edc-3c63-4eed-bac0-522dd5725ed9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with CCSDT correction:\n",
      "V0 =    -245.39 cm-1   var = 1.13e-07\n",
      "R0 =      6.044 Å      var = 6.48e-10\n",
      "with CCSDT + (Q) correction:\n",
      "V0 =    -251.11 cm-1   var = 1.13e-07\n",
      "R0 =      6.036 Å      var = 6.48e-10\n"
     ]
    }
   ],
   "source": [
    "VcorrT = Morse(R,*poptCBS2)+Quad(R,*poptt)\n",
    "Vcorr = Morse(R,*poptCBS2)+Quad(R,*popthl)\n",
    "pstart=[VcorrT[3],R[3],-VcorrT[3],0.6]\n",
    "poptcorrT,pcov3 = curve_fit(Morse,R,VcorrT,pstart)\n",
    "print(\"with CCSDT correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorrT[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorrT[1],pcov[1,1]))\n",
    "pstart=[Vcorr[3],R[3],-Vcorr[3],0.6]\n",
    "poptcorr,pcov4 = curve_fit(Morse,R,Vcorr,pstart)\n",
    "print(\"with CCSDT + (Q) correction:\")\n",
    "print(\"V0 = {:10.2f} cm-1   var = {:5.2e}\".format(poptcorr[0],pcov[0,0]))\n",
    "print(\"R0 = {:10.3f} Å      var = {:5.2e}\".format(poptcorr[1],pcov[1,1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e38dec58-1b3e-483c-962e-c091caa229ec",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/SupplementaryMaterial/Reference/README <==
The xlsx file contains all total energies relevant for the computation of the ionization and 
binding energies. The ipynb files can be viewed with jupyter-lab and contain the fitting 
procedure for establishing De and Re of the Rb2 and Rb2+ states.



==> anc/SupplementaryMaterial/RovibStructure/README <==
Inputs/Outputs of Level16:
rb2p_<state>_<isotope>_<mesh>.inp -- Input for Level16
rb2p_<state>_<isotope>_<mesh>.out -- Output of Level16
levels_<state>_<isotope>_<mesh>.out -- Summary of levels
<state>= Sg and Su for Sigma_g and Sigma_u state
<isotope>= Rb85 or Rb87  (mixed case was not considered)
<mesh>= "" for loose mesh (but large integration range), 
        "denseMesh" for dense mesh (but smaller integration range)

Program for Dunham fit: dunfit.py (requires python3 and numpy library)
fit_levels_<state>_<isotope>.inp -- input for fit program
fit_levels_<state>_<isotope>.out -- output of fit program



==> anc/SupplementaryMaterial/RovibStructure/dunfit.py <==
#!/usr/bin/env python3

import numpy as np
import sys

lfname=sys.argv[1]

E0 = 0
#E0 = -6202.0223
#E0 = -80.3083
maxlvl = 1000

print("reading ",lfname," ...")

with open(lfname) as lfile:  
    En= []
    vJ= []
    kl= []
    for line in lfile.readlines():
        words = line.split()
        # keyword?
        if words[0]=="E0":
            E0 = float(words[1])
        elif words[0]=="maxlevels":
            maxlvl = int(words[1])
        elif words[0]=="fit":
            kl.append([int(words[1]),int(words[2])])
        else:
            vJnew = []
            vJnew.append(int(words[0]))
            vJnew.append(int(words[1]))
            vJ.append(vJnew)
            En.append(float(words[2])-E0)

nElevels = len(En)
nEtot = nElevels
print("read in ",len(En)," energy levels")
if nElevels > maxlvl:
    nElevels = maxlvl
    print("restricting to first ",nElevels, " levels")


# define variable space to optimize
nParam = len(kl)

print("E0 = ", E0)
print("Optimizing:")
for pp in range(nParam):
   print("Y({},{})".format(kl[pp][0],kl[pp][1]),end="") 
   if kl[pp] == [1,0]:
       print("  =  we")
   elif kl[pp] == [2,0]:
       print("  = -wexe")
   elif kl[pp] == [3,0]:
       print("  =  weye")
   elif kl[pp] == [4,0]:
       print("  =  weze")
   elif kl[pp] == [0,1]:
       print("  =  Be")
   elif kl[pp] == [0,2]:
       print("  = -De")
   elif kl[pp] == [0,3]:
       print("  =  He")
   elif kl[pp] == [0,4]:
       print("  =  Le")
   elif kl[pp] == [1,1]:
       print("  = -alpha_e")
   elif kl[pp] == [1,2]:
       print("  = -beta_e")
   elif kl[pp] == [2,1]:
       print("  =  gamma_e")
   else:
       print("")

print("")
#kl.append([1,0])  # we
#kl.append([2,0])  # -wexe
#kl.append([3,0])  # weye
#kl.append([4,0])  # weze
#kl.append([0,1])  # Be
#kl.append([0,2])  # -De
#kl.append([0,3])  # He
#kl.append([0,4])  # Le
#kl.append([1,1])  # -alphae
#kl.append([2,1])  # gammae
#kl.append([1,2])  # -betae

print("optimizing ",nParam," parameters in Dunham expansion\n")

# set up coeff matrix:
DMat = np.zeros((nElevels,nParam))

for qq in range(nElevels):
    vv = float(vJ[qq][0])
    JJ = float(vJ[qq][1])
    for pp in range(nParam):
        kk = kl[pp][0]
        ll = kl[pp][1]
        DMat[qq,pp] = (vv+0.5)**kk * (JJ*(JJ+1))**ll

Eval_ = np.array(En)
Eval  = np.zeros((nElevels,))

for ii in range(Eval.shape[0]):
    Eval[ii] = Eval_[ii]

OptPar,ResPar,rank,sing = np.linalg.lstsq(DMat,Eval,rcond=1e-14)

##print("Final residual: {:10.3e}\n".format(ResPar))

print(" Parameter           Value ")
print("-------------------------------")
for pp in range(nParam):
    kk = kl[pp][0]
    ll = kl[pp][1]
    print("Y({},{}) = {:20.12f} ".format(kk,ll,OptPar[pp]))
print("-------------------------------")
print("\n")

print(" v   J            E(calc)               E(ori)                Delta")
print("--------------------------------------------------------------------------------------")
for qq in range(nEtot):
    vv = float(vJ[qq][0])
    JJ = float(vJ[qq][1])
    Ecalc = E0
    for pp in range(nParam):
        kk = kl[pp][0]
        ll = kl[pp][1]
        Ecalc += OptPar[pp] * (vv+0.5)**kk * (JJ*(JJ+1))**ll
    print('{:3.0f} {:3.0f} {:20.12f} {:20.12f} {:20.12f}'.format(vv,JJ,Ecalc,En[qq]+E0,Ecalc-En[qq]-E0))

print("--------------------------------------------------------------------------------------")




==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Sg_Rb85.inp <==
E0 -6202.0223
maxlevels 1071
fit 1 0
fit 2 0
fit 3 0
fit 4 0
fit 0 1
fit 0 2
fit 0 3
fit 0 4
fit 1 1
fit 1 2
fit 2 1
   0    0    -6178.8029  0.0172447293 -9.5344846E-09  4.9559437E-15 -5.2886898E-21  7.9008007E-27 -1.2697116E-32  1.3410552E-38
   0    1    -6178.7684  0.0172446911 -9.5344549E-09  4.9559014E-15 -5.2886108E-21  7.9006485E-27 -1.2696924E-32  1.3410125E-38
   0    2    -6178.6994  0.0172446148 -9.5343954E-09  4.9558168E-15 -5.2884527E-21  7.9003437E-27 -1.2696551E-32  1.3409522E-38
   0    3    -6178.5960  0.0172445004 -9.5343062E-09  4.9556898E-15 -5.2882157E-21  7.8998865E-27 -1.2695989E-32  1.3408554E-38
   0    4    -6178.4580  0.0172443479 -9.5341873E-09  4.9555206E-15 -5.2878998E-21  7.8992773E-27 -1.2695235E-32  1.3407166E-38
   0    5    -6178.2856  0.0172441572 -9.5340386E-09  4.9553091E-15 -5.2875048E-21  7.8985158E-27 -1.2694298E-32  1.3405481E-38
   0    6    -6178.0786  0.0172439284 -9.5338603E-09  4.9550553E-15 -5.2870309E-21  7.8976016E-27 -1.2693171E-32  1.3403585E-38
   0    7    -6177.8372  0.0172436614 -9.5336521E-09  4.9547593E-15 -5.2864782E-21  7.8965357E-27 -1.2691857E-32  1.3401221E-38
   0    8    -6177.5613  0.0172433564 -9.5334143E-09  4.9544209E-15 -5.2858465E-21  7.8953171E-27 -1.2690360E-32  1.3398696E-38
   0    9    -6177.2510  0.0172430132 -9.5331468E-09  4.9540404E-15 -5.2851360E-21  7.8939467E-27 -1.2688673E-32  1.3395687E-38
   0   10    -6176.9061  0.0172426318 -9.5328496E-09  4.9536176E-15 -5.2843466E-21  7.8924240E-27 -1.2686794E-32  1.3392583E-38
   0   11    -6176.5268  0.0172422124 -9.5325226E-09  4.9531526E-15 -5.2834786E-21  7.8907497E-27 -1.2684731E-32  1.3388863E-38
   0   12    -6176.1130  0.0172417549 -9.5321660E-09  4.9526455E-15 -5.2825318E-21  7.8889231E-27 -1.2682484E-32  1.3385125E-38
   0   13    -6175.6647  0.0172412592 -9.5317798E-09  4.9520961E-15 -5.2815063E-21  7.8869449E-27 -1.2680045E-32  1.3380805E-38
   0   14    -6175.1819  0.0172407254 -9.5313638E-09  4.9515047E-15 -5.2804023E-21  7.8848148E-27 -1.2677426E-32  1.3376263E-38
   0   15    -6174.6647  0.0172401536 -9.5309182E-09  4.9508711E-15 -5.2792198E-21  7.8825333E-27 -1.2674618E-32  1.3371192E-38
   0   16    -6174.1130  0.0172395436 -9.5304429E-09  4.9501954E-15 -5.2779588E-21  7.8800998E-27 -1.2671620E-32  1.3366127E-38
   0   17    -6173.5269  0.0172388955 -9.5299381E-09  4.9494777E-15 -5.2766194E-21  7.8775154E-27 -1.2668439E-32  1.3360538E-38
   0   18    -6172.9063  0.0172382094 -9.5294036E-09  4.9487180E-15 -5.2752016E-21  7.8747793E-27 -1.2665078E-32  1.3354809E-38
   0   19    -6172.2513  0.0172374852 -9.5288394E-09  4.9479163E-15 -5.2737057E-21  7.8718920E-27 -1.2661521E-32  1.3348601E-38
   0   20    -6171.5618  0.0172367229 -9.5282457E-09  4.9470726E-15 -5.2721316E-21  7.8688536E-27 -1.2657791E-32  1.3342096E-38
   1    0    -6132.4813  0.0172038890 -9.5477050E-09  5.0283376E-15 -5.4379690E-21  7.7537202E-27 -1.2449333E-32  1.4827984E-38
   1    1    -6132.4469  0.0172038508 -9.5476748E-09  5.0282941E-15 -5.4378915E-21  7.7535703E-27 -1.2449122E-32  1.4828176E-38
   1    2    -6132.3781  0.0172037745 -9.5476145E-09  5.0282070E-15 -5.4377365E-21  7.7532709E-27 -1.2448674E-32  1.4828552E-38
   1    3    -6132.2748  0.0172036599 -9.5475240E-09  5.0280765E-15 -5.4375038E-21  7.7528238E-27 -1.2448102E-32  1.4827467E-38
   1    4    -6132.1372  0.0172035071 -9.5474033E-09  5.0279026E-15 -5.4371937E-21  7.7522259E-27 -1.2447253E-32  1.4827219E-38
   1    5    -6131.9652  0.0172033162 -9.5472525E-09  5.0276851E-15 -5.4368061E-21  7.7514790E-27 -1.2446213E-32  1.4827184E-38
   1    6    -6131.7587  0.0172030871 -9.5470715E-09  5.0274241E-15 -5.4363411E-21  7.7505830E-27 -1.2444982E-32  1.4826205E-38
   1    7    -6131.5179  0.0172028197 -9.5468603E-09  5.0271197E-15 -5.4357986E-21  7.7495374E-27 -1.2443516E-32  1.4825933E-38
   1    8    -6131.2427  0.0172025142 -9.5466190E-09  5.0267718E-15 -5.4351787E-21  7.7483428E-27 -1.2441862E-32  1.4825166E-38
   1    9    -6130.9330  0.0172021706 -9.5463476E-09  5.0263805E-15 -5.4344814E-21  7.7469987E-27 -1.2439966E-32  1.4824936E-38
   1   10    -6130.5890  0.0172017887 -9.5460460E-09  5.0259458E-15 -5.4337068E-21  7.7455065E-27 -1.2437889E-32  1.4823780E-38
   1   11    -6130.2105  0.0172013687 -9.5457143E-09  5.0254677E-15 -5.4328548E-21  7.7438648E-27 -1.2435628E-32  1.4822687E-38
   1   12    -6129.7977  0.0172009105 -9.5453525E-09  5.0249462E-15 -5.4319257E-21  7.7420744E-27 -1.2433122E-32  1.4821714E-38
   1   13    -6129.3505  0.0172004142 -9.5449606E-09  5.0243813E-15 -5.4309193E-21  7.7401355E-27 -1.2430461E-32  1.4819905E-38
   1   14    -6128.8689  0.0171998797 -9.5445386E-09  5.0237731E-15 -5.4298359E-21  7.7380469E-27 -1.2427531E-32  1.4819208E-38
   1   15    -6128.3529  0.0171993070 -9.5440865E-09  5.0231216E-15 -5.4286753E-21  7.7358102E-27 -1.2424392E-32  1.4818085E-38
   1   16    -6127.8025  0.0171986962 -9.5436043E-09  5.0224268E-15 -5.4274378E-21  7.7334245E-27 -1.2421065E-32  1.4816688E-38
   1   17    -6127.2178  0.0171980473 -9.5430920E-09  5.0216887E-15 -5.4261233E-21  7.7308920E-27 -1.2417584E-32  1.4814354E-38
   1   18    -6126.5987  0.0171973602 -9.5425497E-09  5.0209075E-15 -5.4247320E-21  7.7282101E-27 -1.2413849E-32  1.4813051E-38
   1   19    -6125.9452  0.0171966350 -9.5419774E-09  5.0200830E-15 -5.4232639E-21  7.7253790E-27 -1.2409879E-32  1.4811765E-38
   1   20    -6125.2573  0.0171958716 -9.5413750E-09  5.0192154E-15 -5.4217191E-21  7.7224022E-27 -1.2405765E-32  1.4809301E-38
   2    0    -6086.3200  0.0171631604 -9.5609173E-09  5.0954595E-15 -5.5840054E-21  7.6605383E-27 -1.1731684E-32  9.1518008E-39
   2    1    -6086.2857  0.0171631221 -9.5608867E-09  5.0954148E-15 -5.5839288E-21  7.6603968E-27 -1.1731537E-32  9.1519819E-39
   2    2    -6086.2170  0.0171630456 -9.5608255E-09  5.0953255E-15 -5.5837756E-21  7.6601140E-27 -1.1731260E-32  9.1527994E-39
   2    3    -6086.1140  0.0171629309 -9.5607338E-09  5.0951915E-15 -5.5835458E-21  7.6596911E-27 -1.1730887E-32  9.1510517E-39
   2    4    -6085.9767  0.0171627779 -9.5606115E-09  5.0950128E-15 -5.5832395E-21  7.6591291E-27 -1.1730367E-32  9.1489494E-39
   2    5    -6085.8051  0.0171625867 -9.5604587E-09  5.0947895E-15 -5.5828565E-21  7.6584245E-27 -1.1729730E-32  9.1480689E-39
   2    6    -6085.5992  0.0171623573 -9.5602753E-09  5.0945215E-15 -5.5823970E-21  7.6575813E-27 -1.1728998E-32  9.1433986E-39
   2    7    -6085.3589  0.0171620896 -9.5600613E-09  5.0942089E-15 -5.5818610E-21  7.6565966E-27 -1.1728127E-32  9.1402695E-39
   2    8    -6085.0843  0.0171617837 -9.5598168E-09  5.0938517E-15 -5.5812485E-21  7.6554704E-27 -1.1727073E-32  9.1375936E-39
   2    9    -6084.7754  0.0171614395 -9.5595418E-09  5.0934499E-15 -5.5805596E-21  7.6542026E-27 -1.1725905E-32  9.1353103E-39
   2   10    -6084.4322  0.0171610571 -9.5592362E-09  5.0930034E-15 -5.5797942E-21  7.6527969E-27 -1.1724633E-32  9.1301865E-39
   2   11    -6084.0546  0.0171606365 -9.5589000E-09  5.0925125E-15 -5.5789525E-21  7.6512482E-27 -1.1723204E-32  9.1278005E-39
   2   12    -6083.6428  0.0171601777 -9.5585334E-09  5.0919769E-15 -5.5780345E-21  7.6495620E-27 -1.1721704E-32  9.1223436E-39
   2   13    -6083.1966  0.0171596807 -9.5581362E-09  5.0913969E-15 -5.5770402E-21  7.6477327E-27 -1.1720016E-32  9.1175531E-39
   2   14    -6082.7162  0.0171591455 -9.5577086E-09  5.0907723E-15 -5.5759696E-21  7.6457645E-27 -1.1718308E-32  9.1105945E-39
   2   15    -6082.2014  0.0171585720 -9.5572505E-09  5.0901032E-15 -5.5748229E-21  7.6436544E-27 -1.1716348E-32  9.1072046E-39
   2   16    -6081.6523  0.0171579604 -9.5567618E-09  5.0893897E-15 -5.5736001E-21  7.6414053E-27 -1.1714326E-32  9.1000681E-39
   2   17    -6081.0690  0.0171573105 -9.5562428E-09  5.0886318E-15 -5.5723012E-21  7.6390162E-27 -1.1712167E-32  9.0944593E-39
   2   18    -6080.4513  0.0171566225 -9.5556932E-09  5.0878295E-15 -5.5709265E-21  7.6364866E-27 -1.1709848E-32  9.0889911E-39
   2   19    -6079.7994  0.0171558963 -9.5551133E-09  5.0869828E-15 -5.5694757E-21  7.6338195E-27 -1.1707470E-32  9.0802397E-39
   2   20    -6079.1132  0.0171551319 -9.5545029E-09  5.0860918E-15 -5.5679493E-21  7.6310060E-27 -1.1704835E-32  9.0789671E-39
   3    0    -6040.3184  0.0171225290 -9.5741632E-09  5.1578748E-15 -5.7208734E-21  7.5069938E-27 -1.0995816E-32  4.9165306E-38
   3    1    -6040.2841  0.0171224907 -9.5741322E-09  5.1578290E-15 -5.7207983E-21  7.5068616E-27 -1.0995130E-32  4.9168655E-38
   3    2    -6040.2157  0.0171224141 -9.5740703E-09  5.1577375E-15 -5.7206483E-21  7.5065968E-27 -1.0993682E-32  4.9173332E-38
   3    3    -6040.1129  0.0171222993 -9.5739775E-09  5.1576002E-15 -5.7204231E-21  7.5062001E-27 -1.0991561E-32  4.9182886E-38
   3    4    -6039.9759  0.0171221461 -9.5738537E-09  5.1574171E-15 -5.7201229E-21  7.5056736E-27 -1.0988807E-32  4.9191472E-38
   3    5    -6039.8047  0.0171219546 -9.5736990E-09  5.1571883E-15 -5.7197475E-21  7.5050154E-27 -1.0985475E-32  4.9196102E-38
   3    6    -6039.5993  0.0171217248 -9.5735133E-09  5.1569138E-15 -5.7192973E-21  7.5042256E-27 -1.0981359E-32  4.9208662E-38
   3    7    -6039.3596  0.0171214568 -9.5732968E-09  5.1565935E-15 -5.7187721E-21  7.5033004E-27 -1.0976446E-32  4.9228849E-38
   3    8    -6039.0856  0.0171211504 -9.5730492E-09  5.1562276E-15 -5.7181718E-21  7.5022492E-27 -1.0970951E-32  4.9242774E-38
   3    9    -6038.7774  0.0171208058 -9.5727708E-09  5.1558159E-15 -5.7174967E-21  7.5010647E-27 -1.0964783E-32  4.9264157E-38
   3   10    -6038.4350  0.0171204229 -9.5724615E-09  5.1553585E-15 -5.7167466E-21  7.4997475E-27 -1.0957845E-32  4.9285958E-38
   3   11    -6038.0584  0.0171200017 -9.5721212E-09  5.1548555E-15 -5.7159217E-21  7.4983022E-27 -1.0950258E-32  4.9308810E-38
   3   12    -6037.6475  0.0171195423 -9.5717501E-09  5.1543068E-15 -5.7150220E-21  7.4967260E-27 -1.0942023E-32  4.9332381E-38
   3   13    -6037.2024  0.0171190445 -9.5713481E-09  5.1537125E-15 -5.7140476E-21  7.4950200E-27 -1.0932988E-32  4.9360796E-38
   3   14    -6036.7231  0.0171185086 -9.5709152E-09  5.1530726E-15 -5.7129984E-21  7.4931848E-27 -1.0923353E-32  4.9389818E-38
   3   15    -6036.2095  0.0171179343 -9.5704515E-09  5.1523871E-15 -5.7118746E-21  7.4912188E-27 -1.0913031E-32  4.9418337E-38
   3   16    -6035.6618  0.0171173218 -9.5699569E-09  5.1516560E-15 -5.7106761E-21  7.4891246E-27 -1.0901828E-32  4.9456955E-38
   3   17    -6035.0798  0.0171166711 -9.5694315E-09  5.1508795E-15 -5.7094032E-21  7.4869025E-27 -1.0890126E-32  4.9491246E-38
   3   18    -6034.4636  0.0171159821 -9.5688752E-09  5.1500574E-15 -5.7080558E-21  7.4845501E-27 -1.0877610E-32  4.9528804E-38
   3   19    -6033.8132  0.0171152549 -9.5682881E-09  5.1491899E-15 -5.7066339E-21  7.4820709E-27 -1.0864404E-32  4.9569167E-38
   3   20    -6033.1286  0.0171144895 -9.5676703E-09  5.1482769E-15 -5.7051378E-21  7.4794667E-27 -1.0850549E-32  4.9607424E-38
   4    0    -5994.4759  0.0170819818 -9.5874596E-09  5.2155330E-15 -5.8434953E-21  7.8823448E-27 -6.9694611E-33  3.8181224E-38
   4    1    -5994.4418  0.0170819434 -9.5874284E-09  5.2154863E-15 -5.8434165E-21  7.8822599E-27 -6.9687420E-33  3.8180083E-38
   4    2    -5994.3734  0.0170818667 -9.5873658E-09  5.2153928E-15 -5.8432589E-21  7.8820921E-27 -6.9677772E-33  3.8169343E-38
   4    3    -5994.2709  0.0170817517 -9.5872719E-09  5.2152525E-15 -5.8430223E-21  7.8818459E-27 -6.9662773E-33  3.8140600E-38
   4    4    -5994.1343  0.0170815983 -9.5871467E-09  5.2150656E-15 -5.8427070E-21  7.8815122E-27 -6.9642364E-33  3.8112512E-38
   4    5    -5993.9635  0.0170814065 -9.5869903E-09  5.2148319E-15 -5.8423130E-21  7.8810891E-27 -6.9613752E-33  3.8095703E-38
   4    6    -5993.7585  0.0170811764 -9.5868026E-09  5.2145514E-15 -5.8418402E-21  7.8805919E-27 -6.9582534E-33  3.8054018E-38
   4    7    -5993.5194  0.0170809080 -9.5865835E-09  5.2142243E-15 -5.8412886E-21  7.8800057E-27 -6.9545545E-33  3.8016383E-38
   4    8    -5993.2461  0.0170806013 -9.5863333E-09  5.2138505E-15 -5.8406582E-21  7.8793395E-27 -6.9502611E-33  3.7967813E-38
   4    9    -5992.9386  0.0170802561 -9.5860517E-09  5.2134300E-15 -5.8399491E-21  7.8785862E-27 -6.9453656E-33  3.7923344E-38
   4   10    -5992.5970  0.0170798727 -9.5857389E-09  5.2129628E-15 -5.8391612E-21  7.8777587E-27 -6.9402185E-33  3.7850073E-38
   4   11    -5992.2213  0.0170794509 -9.5853949E-09  5.2124490E-15 -5.8382948E-21  7.8768416E-27 -6.9343754E-33  3.7783684E-38
   4   12    -5991.8114  0.0170789909 -9.5850196E-09  5.2118886E-15 -5.8373496E-21  7.8758447E-27 -6.9281017E-33  3.7711035E-38
   4   13    -5991.3673  0.0170784924 -9.5846131E-09  5.2112816E-15 -5.8363258E-21  7.8747637E-27 -6.9211314E-33  3.7637672E-38
   4   14    -5990.8891  0.0170779557 -9.5841754E-09  5.2106280E-15 -5.8352234E-21  7.8735970E-27 -6.9137651E-33  3.7561043E-38
   4   15    -5990.3768  0.0170773807 -9.5837065E-09  5.2099278E-15 -5.8340425E-21  7.8723590E-27 -6.9058904E-33  3.7462303E-38
   4   16    -5989.8303  0.0170767673 -9.5832064E-09  5.2091811E-15 -5.8327830E-21  7.8710278E-27 -6.8975025E-33  3.7373977E-38
   4   17    -5989.2497  0.0170761157 -9.5826751E-09  5.2083880E-15 -5.8314451E-21  7.8696259E-27 -6.8886588E-33  3.7261097E-38
   4   18    -5988.6350  0.0170754258 -9.5821126E-09  5.2075483E-15 -5.8300286E-21  7.8681385E-27 -6.8793418E-33  3.7152677E-38
   4   19    -5987.9861  0.0170746976 -9.5815190E-09  5.2066623E-15 -5.8285339E-21  7.8665715E-27 -6.8692733E-33  3.7043805E-38
   4   20    -5987.3032  0.0170739311 -9.5808943E-09  5.2057298E-15 -5.8269608E-21  7.8649211E-27 -6.8589664E-33  3.6915270E-38
   5    0    -5948.7921  0.0170415055 -9.6007909E-09  5.2713687E-15 -5.9190042E-21  8.4733532E-27 -9.6448665E-33 -7.9335398E-38
   5    1    -5948.7580  0.0170414671 -9.6007592E-09  5.2713214E-15 -5.9189196E-21  8.4732354E-27 -9.6457910E-33 -7.9337280E-38
   5    2    -5948.6899  0.0170413903 -9.6006960E-09  5.2712267E-15 -5.9187501E-21  8.4730021E-27 -9.6481559E-33 -7.9368832E-38
   5    3    -5948.5876  0.0170412751 -9.6006011E-09  5.2710846E-15 -5.9184958E-21  8.4726572E-27 -9.6515521E-33 -7.9416268E-38
   5    4    -5948.4513  0.0170411215 -9.6004746E-09  5.2708952E-15 -5.9181569E-21  8.4721941E-27 -9.6560013E-33 -7.9456955E-38
   5    5    -5948.2809  0.0170409295 -9.6003165E-09  5.2706585E-15 -5.9177334E-21  8.4716166E-27 -9.6615949E-33 -7.9523470E-38
   5    6    -5948.0764  0.0170406991 -9.6001267E-09  5.2703745E-15 -5.9172250E-21  8.4709259E-27 -9.6685396E-33 -7.9611686E-38
   5    7    -5947.8378  0.0170404303 -9.5999054E-09  5.2700431E-15 -5.9166320E-21  8.4701097E-27 -9.6761370E-33 -7.9688180E-38
   5    8    -5947.5652  0.0170401231 -9.5996524E-09  5.2696645E-15 -5.9159545E-21  8.4691808E-27 -9.6851764E-33 -7.9781862E-38
   5    9    -5947.2584  0.0170397775 -9.5993679E-09  5.2692386E-15 -5.9151923E-21  8.4681354E-27 -9.6951855E-33 -7.9891046E-38
   5   10    -5946.9176  0.0170393935 -9.5990517E-09  5.2687654E-15 -5.9143456E-21  8.4669659E-27 -9.7061623E-33 -7.9994169E-38
   5   11    -5946.5428  0.0170389712 -9.5987040E-09  5.2682450E-15 -5.9134142E-21  8.4656834E-27 -9.7185468E-33 -8.0131706E-38
   5   12    -5946.1339  0.0170385105 -9.5983247E-09  5.2676773E-15 -5.9123985E-21  8.4642820E-27 -9.7320289E-33 -8.0272768E-38
   5   13    -5945.6909  0.0170380114 -9.5979139E-09  5.2670625E-15 -5.9112982E-21  8.4627690E-27 -9.7468909E-33 -8.0450595E-38
   5   14    -5945.2138  0.0170374739 -9.5974715E-09  5.2664005E-15 -5.9101136E-21  8.4611294E-27 -9.7624183E-33 -8.0597443E-38
   5   15    -5944.7027  0.0170368981 -9.5969975E-09  5.2656913E-15 -5.9088444E-21  8.4593680E-27 -9.7795545E-33 -8.0774682E-38
   5   16    -5944.1575  0.0170362839 -9.5964921E-09  5.2649351E-15 -5.9074912E-21  8.4574852E-27 -9.7974089E-33 -8.0956761E-38
   5   17    -5943.5783  0.0170356313 -9.5959551E-09  5.2641318E-15 -5.9060535E-21  8.4554872E-27 -9.8168213E-33 -8.1161817E-38
   5   18    -5942.9650  0.0170349404 -9.5953866E-09  5.2632814E-15 -5.9045319E-21  8.4533635E-27 -9.8372194E-33 -8.1369729E-38
   5   19    -5942.3177  0.0170342112 -9.5947866E-09  5.2623840E-15 -5.9029258E-21  8.4511238E-27 -9.8590826E-33 -8.1603045E-38
   5   20    -5941.6364  0.0170334437 -9.5941552E-09  5.2614397E-15 -5.9012358E-21  8.4487571E-27 -9.8820809E-33 -8.1847692E-38
   6    0    -5903.2665  0.0170010915 -9.6140242E-09  5.3280338E-15 -5.9807218E-21  8.0320021E-27 -2.2188948E-32 -6.2466373E-38
   6    1    -5903.2325  0.0170010530 -9.6139923E-09  5.3279859E-15 -5.9806415E-21  8.0317415E-27 -2.2189965E-32 -6.2473473E-38
   6    2    -5903.1645  0.0170009761 -9.6139283E-09  5.3278902E-15 -5.9804810E-21  8.0311999E-27 -2.2191166E-32 -6.2430705E-38
   6    3    -5903.0625  0.0170008607 -9.6138324E-09  5.3277467E-15 -5.9802400E-21  8.0304066E-27 -2.2194067E-32 -6.2436103E-38
   6    4    -5902.9265  0.0170007069 -9.6137046E-09  5.3275553E-15 -5.9799187E-21  8.0293466E-27 -2.2197747E-32 -6.2404328E-38
   6    5    -5902.7565  0.0170005146 -9.6135447E-09  5.3273161E-15 -5.9795174E-21  8.0280134E-27 -2.2201860E-32 -6.2360735E-38
   6    6    -5902.5525  0.0170002839 -9.6133530E-09  5.3270291E-15 -5.9790357E-21  8.0264176E-27 -2.2207288E-32 -6.2318943E-38
   6    7    -5902.3145  0.0170000147 -9.6131292E-09  5.3266943E-15 -5.9784739E-21  8.0245551E-27 -2.2213459E-32 -6.2267979E-38
   6    8    -5902.0425  0.0169997071 -9.6128736E-09  5.3263117E-15 -5.9778321E-21  8.0224142E-27 -2.2220193E-32 -6.2181392E-38
   6    9    -5901.7365  0.0169993611 -9.6125860E-09  5.3258813E-15 -5.9771101E-21  8.0200117E-27 -2.2228023E-32 -6.2086541E-38
   6   10    -5901.3965  0.0169989766 -9.6122664E-09  5.3254032E-15 -5.9763083E-21  8.0173435E-27 -2.2236721E-32 -6.2018007E-38
   6   11    -5901.0225  0.0169985536 -9.6119150E-09  5.3248773E-15 -5.9754266E-21  8.0144092E-27 -2.2246219E-32 -6.1922285E-38
   6   12    -5900.6145  0.0169980923 -9.6115316E-09  5.3243037E-15 -5.9744650E-21  8.0112035E-27 -2.2256615E-32 -6.1814773E-38
   6   13    -5900.1726  0.0169975925 -9.6111163E-09  5.3236824E-15 -5.9734238E-21  8.0077358E-27 -2.2268016E-32 -6.1719377E-38
   6   14    -5899.6967  0.0169970543 -9.6106691E-09  5.3230135E-15 -5.9723029E-21  8.0039945E-27 -2.2280182E-32 -6.1602947E-38
   6   15    -5899.1868  0.0169964776 -9.6101901E-09  5.3222969E-15 -5.9711027E-21  7.9999772E-27 -2.2292976E-32 -6.1464191E-38
   6   16    -5898.6429  0.0169958626 -9.6096792E-09  5.3215327E-15 -5.9698229E-21  7.9957017E-27 -2.2306985E-32 -6.1338126E-38
   6   17    -5898.0650  0.0169952092 -9.6091365E-09  5.3207209E-15 -5.9684641E-21  7.9911388E-27 -2.2321249E-32 -6.1160950E-38
   6   18    -5897.4532  0.0169945173 -9.6085619E-09  5.3198615E-15 -5.9670262E-21  7.9863269E-27 -2.2336787E-32 -6.1039358E-38
   6   19    -5896.8075  0.0169937871 -9.6079554E-09  5.3189546E-15 -5.9655092E-21  7.9812282E-27 -2.2352978E-32 -6.0855475E-38
   6   20    -5896.1277  0.0169930185 -9.6073172E-09  5.3180003E-15 -5.9639136E-21  7.9758615E-27 -2.2370008E-32 -6.0688466E-38
   7    0    -5857.8986  0.0169607359 -9.6270552E-09  5.3829089E-15 -6.1127265E-21  6.8613620E-27 -2.6164348E-32  1.1715961E-37
   7    1    -5857.8647  0.0169606974 -9.6270229E-09  5.3828600E-15 -6.1126580E-21  6.8610460E-27 -2.6162364E-32  1.1722024E-37
   7    2    -5857.7968  0.0169606203 -9.6269583E-09  5.3827622E-15 -6.1125208E-21  6.8604259E-27 -2.6159126E-32  1.1725884E-37
   7    3    -5857.6951  0.0169605048 -9.6268614E-09  5.3826155E-15 -6.1123150E-21  6.8594814E-27 -2.6154356E-32  1.1732968E-37
   7    4    -5857.5594  0.0169603508 -9.6267322E-09  5.3824199E-15 -6.1120405E-21  6.8582322E-27 -2.6147822E-32  1.1744172E-37
   7    5    -5857.3898  0.0169601583 -9.6265708E-09  5.3821754E-15 -6.1116976E-21  6.8566620E-27 -2.6139799E-32  1.1757668E-37
   7    6    -5857.1863  0.0169599272 -9.6263770E-09  5.3818821E-15 -6.1112863E-21  6.8547764E-27 -2.6129642E-32  1.1776774E-37
   7    7    -5856.9488  0.0169596577 -9.6261510E-09  5.3815399E-15 -6.1108066E-21  6.8525879E-27 -2.6118214E-32  1.1795067E-37
   7    8    -5856.6775  0.0169593497 -9.6258927E-09  5.3811488E-15 -6.1102585E-21  6.8500644E-27 -2.6104494E-32  1.1824975E-37
   7    9    -5856.3722  0.0169590031 -9.6256021E-09  5.3807089E-15 -6.1096421E-21  6.8472646E-27 -2.6090184E-32  1.1843494E-37
   7   10    -5856.0330  0.0169586181 -9.6252793E-09  5.3802201E-15 -6.1089575E-21  6.8441255E-27 -2.6073397E-32  1.1876200E-37
   7   11    -5855.6600  0.0169581946 -9.6249242E-09  5.3796826E-15 -6.1082050E-21  6.8406800E-27 -2.6054859E-32  1.1910298E-37
   7   12    -5855.2530  0.0169577326 -9.6245369E-09  5.3790962E-15 -6.1073843E-21  6.8369416E-27 -2.6035151E-32  1.1940811E-37
   7   13    -5854.8121  0.0169572322 -9.6241173E-09  5.3784611E-15 -6.1064958E-21  6.8328758E-27 -2.6013261E-32  1.1979975E-37
   7   14    -5854.3373  0.0169566932 -9.6236656E-09  5.3777772E-15 -6.1055395E-21  6.8284992E-27 -2.5989316E-32  1.2024317E-37
   7   15    -5853.8286  0.0169561158 -9.6231816E-09  5.3770446E-15 -6.1045156E-21  6.8238273E-27 -2.5964161E-32  1.2066550E-37
   7   16    -5853.2860  0.0169554999 -9.6226655E-09  5.3762633E-15 -6.1034241E-21  6.8188439E-27 -2.5937286E-32  1.2112862E-37
   7   17    -5852.7095  0.0169548456 -9.6221171E-09  5.3754333E-15 -6.1022653E-21  6.8135707E-27 -2.5908565E-32  1.2158161E-37
   7   18    -5852.0992  0.0169541529 -9.6215366E-09  5.3745547E-15 -6.1010395E-21  6.8079641E-27 -2.5877539E-32  1.2215726E-37
   7   19    -5851.4549  0.0169534216 -9.6209240E-09  5.3736274E-15 -6.0997464E-21  6.8020726E-27 -2.5845187E-32  1.2267521E-37
   7   20    -5850.7768  0.0169526520 -9.6202792E-09  5.3726516E-15 -6.0983867E-21  6.7958552E-27 -2.5810423E-32  1.2332594E-37
   8    0    -5812.6879  0.0169204350 -9.6399835E-09  5.4313145E-15 -6.3208058E-21  6.5183486E-27 -9.0706232E-33  3.1206145E-37
   8    1    -5812.6541  0.0169203965 -9.6399509E-09  5.4312639E-15 -6.3207406E-21  6.5182386E-27 -9.0664308E-33  3.1205147E-37
   8    2    -5812.5864  0.0169203193 -9.6398857E-09  5.4311628E-15 -6.3206103E-21  6.5180322E-27 -9.0576571E-33  3.1205275E-37
   8    3    -5812.4849  0.0169202037 -9.6397880E-09  5.4310111E-15 -6.3204145E-21  6.5177076E-27 -9.0449870E-33  3.1202692E-37
   8    4    -5812.3495  0.0169200494 -9.6396576E-09  5.4308088E-15 -6.3201540E-21  6.5172720E-27 -9.0273454E-33  3.1205916E-37
   8    5    -5812.1803  0.0169198566 -9.6394947E-09  5.4305560E-15 -6.3198283E-21  6.5167167E-27 -9.0049452E-33  3.1212689E-37
   8    6    -5811.9773  0.0169196253 -9.6392992E-09  5.4302527E-15 -6.3194373E-21  6.5160808E-27 -8.9791267E-33  3.1208836E-37
   8    7    -5811.7404  0.0169193554 -9.6390712E-09  5.4298988E-15 -6.3189811E-21  6.5153237E-27 -8.9484158E-33  3.1213536E-37
   8    8    -5811.4697  0.0169190469 -9.6388105E-09  5.4294944E-15 -6.3184597E-21  6.5144748E-27 -8.9140068E-33  3.1212505E-37
   8    9    -5811.1652  0.0169186999 -9.6385173E-09  5.4290395E-15 -6.3178736E-21  6.5135146E-27 -8.8743899E-33  3.1216429E-37
   8   10    -5810.8268  0.0169183144 -9.6381916E-09  5.4285341E-15 -6.3172224E-21  6.5124327E-27 -8.8301220E-33  3.1227748E-37
   8   11    -5810.4546  0.0169178903 -9.6378334E-09  5.4279782E-15 -6.3165060E-21  6.5112721E-27 -8.7821554E-33  3.1228586E-37
   8   12    -5810.0486  0.0169174277 -9.6374426E-09  5.4273719E-15 -6.3157247E-21  6.5100308E-27 -8.7299929E-33  3.1228385E-37
   8   13    -5809.6087  0.0169169266 -9.6370193E-09  5.4267151E-15 -6.3148786E-21  6.5086561E-27 -8.6727764E-33  3.1237000E-37
   8   14    -5809.1351  0.0169163869 -9.6365634E-09  5.4260079E-15 -6.3139675E-21  6.5072118E-27 -8.6118239E-33  3.1239486E-37
   8   15    -5808.6276  0.0169158088 -9.6360751E-09  5.4252502E-15 -6.3129915E-21  6.5056730E-27 -8.5464702E-33  3.1241412E-37
   8   16    -5808.0863  0.0169151921 -9.6355543E-09  5.4244422E-15 -6.3119506E-21  6.5040351E-27 -8.4766227E-33  3.1245231E-37
   8   17    -5807.5112  0.0169145369 -9.6350011E-09  5.4235839E-15 -6.3108451E-21  6.5023121E-27 -8.4020358E-33  3.1251184E-37
   8   18    -5806.9023  0.0169138432 -9.6344154E-09  5.4226752E-15 -6.3096749E-21  6.5005073E-27 -8.3232708E-33  3.1254687E-37
   8   19    -5806.2596  0.0169131110 -9.6337973E-09  5.4217162E-15 -6.3084400E-21  6.4986112E-27 -8.2396300E-33  3.1264711E-37
   8   20    -5805.5831  0.0169123403 -9.6331467E-09  5.4207070E-15 -6.3071402E-21  6.4966487E-27 -8.1527550E-33  3.1265301E-37
   9    0    -5767.6340  0.0168801802 -9.6530413E-09  5.4725584E-15 -6.4989043E-21  8.2444781E-27  1.1038698E-32  1.9925156E-37
   9    1    -5767.6002  0.0168801416 -9.6530085E-09  5.4725064E-15 -6.4988221E-21  8.2446045E-27  1.1041467E-32  1.9919671E-37
   9    2    -5767.5327  0.0168800644 -9.6529428E-09  5.4724024E-15 -6.4986570E-21  8.2448666E-27  1.1046953E-32  1.9912118E-37
   9    3    -5767.4314  0.0168799486 -9.6528443E-09  5.4722465E-15 -6.4984093E-21  8.2452764E-27  1.1054658E-32  1.9894471E-37
   9    4    -5767.2964  0.0168797941 -9.6527130E-09  5.4720385E-15 -6.4980796E-21  8.2458081E-27  1.1065876E-32  1.9873992E-37
   9    5    -5767.1276  0.0168796011 -9.6525488E-09  5.4717786E-15 -6.4976674E-21  8.2464609E-27  1.1080193E-32  1.9859103E-37
   9    6    -5766.9251  0.0168793694 -9.6523518E-09  5.4714667E-15 -6.4971726E-21  8.2472511E-27  1.1096854E-32  1.9832477E-37
   9    7    -5766.6888  0.0168790991 -9.6521220E-09  5.4711029E-15 -6.4965954E-21  8.2481985E-27  1.1116571E-32  1.9798504E-37
   9    8    -5766.4187  0.0168787903 -9.6518594E-09  5.4706871E-15 -6.4959354E-21  8.2492798E-27  1.1138259E-32  1.9757522E-37
   9    9    -5766.1149  0.0168784428 -9.6515640E-09  5.4702195E-15 -6.4951930E-21  8.2504897E-27  1.1162779E-32  1.9711315E-37
   9   10    -5765.7773  0.0168780568 -9.6512358E-09  5.4696999E-15 -6.4943677E-21  8.2518200E-27  1.1190725E-32  1.9676753E-37
   9   11    -5765.4060  0.0168776321 -9.6508749E-09  5.4691284E-15 -6.4934601E-21  8.2532948E-27  1.1221147E-32  1.9626227E-37
   9   12    -5765.0009  0.0168771689 -9.6504811E-09  5.4685051E-15 -6.4924695E-21  8.2549182E-27  1.1253940E-32  1.9568118E-37
   9   13    -5764.5621  0.0168766671 -9.6500546E-09  5.4678299E-15 -6.4913961E-21  8.2566780E-27  1.1289393E-32  1.9511546E-37
   9   14    -5764.0896  0.0168761267 -9.6495953E-09  5.4671030E-15 -6.4902401E-21  8.2585667E-27  1.1327689E-32  1.9451474E-37
   9   15    -5763.5833  0.0168755477 -9.6491033E-09  5.4663242E-15 -6.4890011E-21  8.2606290E-27  1.1368076E-32  1.9374819E-37
   9   16    -5763.0433  0.0168749302 -9.6485786E-09  5.4654937E-15 -6.4876794E-21  8.2628020E-27  1.1411864E-32  1.9311425E-37
   9   17    -5762.4696  0.0168742741 -9.6480211E-09  5.4646115E-15 -6.4862744E-21  8.2651439E-27  1.1457334E-32  1.9226544E-37
   9   18    -5761.8621  0.0168735795 -9.6474310E-09  5.4636776E-15 -6.4847865E-21  8.2676144E-27  1.1505520E-32  1.9148014E-37
   9   19    -5761.2209  0.0168728463 -9.6468082E-09  5.4626920E-15 -6.4832157E-21  8.2702272E-27  1.1556908E-32  1.9066364E-37
   9   20    -5760.5460  0.0168720746 -9.6461528E-09  5.4616548E-15 -6.4815610E-21  8.2730268E-27  1.1609736E-32  1.8966447E-37
  10    0    -5722.7364  0.0168399589 -9.6663473E-09  5.5123963E-15 -6.5487314E-21  1.0979254E-26  6.2418157E-33 -1.6793786E-37
  10    1    -5722.7027  0.0168399203 -9.6663142E-09  5.5123439E-15 -6.5486215E-21  1.0979340E-26  6.2394780E-33 -1.6796696E-37
  10    2    -5722.6354  0.0168398429 -9.6662480E-09  5.5122391E-15 -6.5484016E-21  1.0979489E-26  6.2339245E-33 -1.6801028E-37
  10    3    -5722.5343  0.0168397269 -9.6661488E-09  5.5120820E-15 -6.5480724E-21  1.0979717E-26  6.2270118E-33 -1.6810295E-37
  10    4    -5722.3996  0.0168395723 -9.6660165E-09  5.5118724E-15 -6.5476332E-21  1.0980025E-26  6.2178789E-33 -1.6812452E-37
  10    5    -5722.2312  0.0168393790 -9.6658512E-09  5.5116105E-15 -6.5470841E-21  1.0980398E-26  6.2061123E-33 -1.6827281E-37
  10    6    -5722.0292  0.0168391470 -9.6656528E-09  5.5112963E-15 -6.5464254E-21  1.0980840E-26  6.1921390E-33 -1.6836506E-37
  10    7    -5721.7934  0.0168388764 -9.6654213E-09  5.5109297E-15 -6.5456566E-21  1.0981345E-26  6.1754624E-33 -1.6848328E-37
  10    8    -5721.5240  0.0168385671 -9.6651568E-09  5.5105108E-15 -6.5447781E-21  1.0981952E-26  6.1564403E-33 -1.6864788E-37
  10    9    -5721.2209  0.0168382191 -9.6648592E-09  5.5100396E-15 -6.5437897E-21  1.0982616E-26  6.1352140E-33 -1.6881348E-37
  10   10    -5720.8841  0.0168378325 -9.6645287E-09  5.5095162E-15 -6.5426917E-21  1.0983339E-26  6.1118706E-33 -1.6899799E-37
  10   11    -5720.5137  0.0168374073 -9.6641650E-09  5.5089405E-15 -6.5414832E-21  1.0984142E-26  6.0854701E-33 -1.6918623E-37
  10   12    -5720.1096  0.0168369434 -9.6637684E-09  5.5083126E-15 -6.5401651E-21  1.0985038E-26  6.0574281E-33 -1.6942047E-37
  10   13    -5719.6719  0.0168364409 -9.6633388E-09  5.5076325E-15 -6.5387369E-21  1.0985962E-26  6.0263221E-33 -1.6969824E-37
  10   14    -5719.2004  0.0168358998 -9.6628762E-09  5.5069002E-15 -6.5371985E-21  1.0986996E-26  5.9923783E-33 -1.7001457E-37
  10   15    -5718.6954  0.0168353200 -9.6623806E-09  5.5061158E-15 -6.5355508E-21  1.0988029E-26  5.9575845E-33 -1.7018119E-37
  10   16    -5718.1567  0.0168347017 -9.6618521E-09  5.5052794E-15 -6.5337926E-21  1.0989192E-26  5.9190342E-33 -1.7053547E-37
  10   17    -5717.5843  0.0168340447 -9.6612906E-09  5.5043909E-15 -6.5319240E-21  1.0990418E-26  5.8781397E-33 -1.7095950E-37
  10   18    -5716.9783  0.0168333491 -9.6606961E-09  5.5034505E-15 -6.5299459E-21  1.0991665E-26  5.8352808E-33 -1.7125570E-37
  10   19    -5716.3386  0.0168326149 -9.6600688E-09  5.5024581E-15 -6.5278575E-21  1.0992972E-26  5.7898416E-33 -1.7155933E-37
  10   20    -5715.6653  0.0168318421 -9.6594086E-09  5.5014138E-15 -6.5256586E-21  1.0994365E-26  5.7414821E-33 -1.7202844E-37
  11    0    -5677.9949  0.0167997605 -9.6797682E-09  5.5580869E-15 -6.4987830E-21  1.2467723E-26 -1.6128977E-32 -7.1588675E-37
  11    1    -5677.9613  0.0167997218 -9.6797348E-09  5.5580349E-15 -6.4986586E-21  1.2467506E-26 -1.6138154E-32 -7.1584242E-37
  11    2    -5677.8941  0.0167996444 -9.6796681E-09  5.5579309E-15 -6.4984090E-21  1.2467141E-26 -1.6159341E-32 -7.1624402E-37
  11    3    -5677.7933  0.0167995282 -9.6795681E-09  5.5577750E-15 -6.4980350E-21  1.2466538E-26 -1.6188368E-32 -7.1639748E-37
  11    4    -5677.6589  0.0167993733 -9.6794347E-09  5.5575671E-15 -6.4975363E-21  1.2465771E-26 -1.6229275E-32 -7.1701449E-37
  11    5    -5677.4909  0.0167991797 -9.6792680E-09  5.5573072E-15 -6.4969132E-21  1.2464794E-26 -1.6278918E-32 -7.1758478E-37
  11    6    -5677.2893  0.0167989474 -9.6790679E-09  5.5569953E-15 -6.4961653E-21  1.2463619E-26 -1.6339317E-32 -7.1825016E-37
  11    7    -5677.0541  0.0167986764 -9.6788345E-09  5.5566316E-15 -6.4952928E-21  1.2462232E-26 -1.6409971E-32 -7.1906661E-37
  11    8    -5676.7853  0.0167983667 -9.6785678E-09  5.5562159E-15 -6.4942958E-21  1.2460673E-26 -1.6490586E-32 -7.2004610E-37
  11    9    -5676.4830  0.0167980183 -9.6782678E-09  5.5557484E-15 -6.4931745E-21  1.2458894E-26 -1.6581316E-32 -7.2110591E-37
  11   10    -5676.1470  0.0167976312 -9.6779345E-09  5.5552290E-15 -6.4919287E-21  1.2456886E-26 -1.6682294E-32 -7.2219218E-37
  11   11    -5675.7775  0.0167972053 -9.6775679E-09  5.5546577E-15 -6.4905591E-21  1.2454655E-26 -1.6792268E-32 -7.2337953E-37
  11   12    -5675.3743  0.0167967408 -9.6771679E-09  5.5540347E-15 -6.4890643E-21  1.2452229E-26 -1.6915091E-32 -7.2478701E-37
  11   13    -5674.9376  0.0167962376 -9.6767347E-09  5.5533599E-15 -6.4874457E-21  1.2449595E-26 -1.7047264E-32 -7.2633544E-37
  11   14    -5674.4673  0.0167956957 -9.6762683E-09  5.5526334E-15 -6.4857032E-21  1.2446705E-26 -1.7189326E-32 -7.2788228E-37
  11   15    -5673.9635  0.0167951152 -9.6757686E-09  5.5518553E-15 -6.4838361E-21  1.2443614E-26 -1.7342881E-32 -7.2960705E-37
  11   16    -5673.4260  0.0167944960 -9.6752357E-09  5.5510255E-15 -6.4818455E-21  1.2440266E-26 -1.7506355E-32 -7.3137901E-37
  11   17    -5672.8550  0.0167938381 -9.6746695E-09  5.5501441E-15 -6.4797308E-21  1.2436675E-26 -1.7681193E-32 -7.3329309E-37
  11   18    -5672.2505  0.0167931415 -9.6740701E-09  5.5492112E-15 -6.4774929E-21  1.2432810E-26 -1.7865118E-32 -7.3515008E-37
  11   19    -5671.6123  0.0167924063 -9.6734376E-09  5.5482268E-15 -6.4751309E-21  1.2428738E-26 -1.8061291E-32 -7.3732004E-37
  11   20    -5670.9407  0.0167916324 -9.6727719E-09  5.5471909E-15 -6.4726456E-21  1.2424379E-26 -1.8268160E-32 -7.3949417E-37
  12    0    -5633.4091  0.0167595813 -9.6930281E-09  5.6121592E-15 -6.4659176E-21  9.9091332E-27 -7.9076702E-32  8.3177711E-38
  12    1    -5633.3755  0.0167595426 -9.6929944E-09  5.6121074E-15 -6.4658187E-21  9.9081606E-27 -7.9074589E-32  8.3516241E-38
  12    2    -5633.3085  0.0167594650 -9.6929271E-09  5.6120040E-15 -6.4656206E-21  9.9062814E-27 -7.9072913E-32  8.3809805E-38
  12    3    -5633.2079  0.0167593487 -9.6928260E-09  5.6118488E-15 -6.4653233E-21  9.9034421E-27 -7.9069324E-32  8.4489559E-38
  12    4    -5633.0739  0.0167591936 -9.6926914E-09  5.6116419E-15 -6.4649271E-21  9.8996431E-27 -7.9065133E-32  8.5326140E-38
  12    5    -5632.9063  0.0167589998 -9.6925230E-09  5.6113834E-15 -6.4644324E-21  9.8948849E-27 -7.9059183E-32  8.6452837E-38
  12    6    -5632.7052  0.0167587671 -9.6923210E-09  5.6110731E-15 -6.4638389E-21  9.8891859E-27 -7.9050806E-32  8.7791143E-38
  12    7    -5632.4706  0.0167584958 -9.6920854E-09  5.6107111E-15 -6.4631471E-21  9.8825226E-27 -7.9041505E-32  8.9397446E-38
  12    8    -5632.2024  0.0167581856 -9.6918161E-09  5.6102975E-15 -6.4623567E-21  9.8749938E-27 -7.9032486E-32  9.0952504E-38
  12    9    -5631.9008  0.0167578367 -9.6915131E-09  5.6098322E-15 -6.4614684E-21  9.8664442E-27 -7.9020248E-32  9.2898215E-38
  12   10    -5631.5656  0.0167574491 -9.6911765E-09  5.6093154E-15 -6.4604822E-21  9.8569548E-27 -7.9007253E-32  9.5038158E-38
  12   11    -5631.1970  0.0167570227 -9.6908063E-09  5.6087469E-15 -6.4593985E-21  9.8465281E-27 -7.8992686E-32  9.7357282E-38
  12   12    -5630.7948  0.0167565575 -9.6904025E-09  5.6081268E-15 -6.4582176E-21  9.8351666E-27 -7.8976464E-32  9.9835858E-38
  12   13    -5630.3591  0.0167560536 -9.6899651E-09  5.6074553E-15 -6.4569399E-21  9.8228255E-27 -7.8957727E-32  1.0265731E-37
  12   14    -5629.8900  0.0167555110 -9.6894941E-09  5.6067322E-15 -6.4555654E-21  9.8095690E-27 -7.8937931E-32  1.0563498E-37
  12   15    -5629.3873  0.0167549296 -9.6889896E-09  5.6059576E-15 -6.4540952E-21  9.7953664E-27 -7.8915175E-32  1.0868485E-37
  12   16    -5628.8512  0.0167543096 -9.6884514E-09  5.6051315E-15 -6.4525290E-21  9.7802244E-27 -7.8890748E-32  1.1208115E-37
  12   17    -5628.2815  0.0167536508 -9.6878797E-09  5.6042541E-15 -6.4508678E-21  9.7641149E-27 -7.8863163E-32  1.1572729E-37
  12   18    -5627.6784  0.0167529533 -9.6872745E-09  5.6033253E-15 -6.4491118E-21  9.7471058E-27 -7.8833723E-32  1.1935740E-37
  12   19    -5627.0418  0.0167522171 -9.6866358E-09  5.6023452E-15 -6.4472614E-21  9.7291245E-27 -7.8801751E-32  1.2329633E-37
  12   20    -5626.3717  0.0167514422 -9.6859636E-09  5.6013138E-15 -6.4453178E-21  9.7102279E-27 -7.8766304E-32  1.2742202E-37
  13    0    -5588.9787  0.0167194246 -9.7059358E-09  5.6670850E-15 -6.6615322E-21  7.1635701E-27 -6.0023393E-32 -9.0042697E-38
  13    1    -5588.9453  0.0167193858 -9.7059018E-09  5.6670317E-15 -6.6614605E-21  7.1628637E-27 -6.0025358E-32 -9.0189893E-38
  13    2    -5588.8784  0.0167193081 -9.7058338E-09  5.6669252E-15 -6.6613177E-21  7.1613998E-27 -6.0026472E-32 -9.0228981E-38
  13    3    -5588.7781  0.0167191917 -9.7057318E-09  5.6667653E-15 -6.6611025E-21  7.1592396E-27 -6.0030390E-32 -9.0439497E-38
  13    4    -5588.6444  0.0167190364 -9.7055958E-09  5.6665521E-15 -6.6608165E-21  7.1563060E-27 -6.0034482E-32 -9.0520006E-38
  13    5    -5588.4772  0.0167188423 -9.7054258E-09  5.6662857E-15 -6.6604587E-21  7.1527408E-27 -6.0041029E-32 -9.1132922E-38
  13    6    -5588.2765  0.0167186093 -9.7052219E-09  5.6659660E-15 -6.6600295E-21  7.1484461E-27 -6.0049392E-32 -9.1815533E-38
  13    7    -5588.0425  0.0167183376 -9.7049839E-09  5.6655931E-15 -6.6595297E-21  7.1433715E-27 -6.0057252E-32 -9.2237440E-38
  13    8    -5587.7750  0.0167180270 -9.7047120E-09  5.6651669E-15 -6.6589580E-21  7.1376065E-27 -6.0068369E-32 -9.2926695E-38
  13    9    -5587.4741  0.0167176777 -9.7044061E-09  5.6646875E-15 -6.6583161E-21  7.1311162E-27 -6.0080028E-32 -9.3731885E-38
  13   10    -5587.1397  0.0167172895 -9.7040662E-09  5.6641548E-15 -6.6576032E-21  7.1239272E-27 -6.0093912E-32 -9.4667813E-38
  13   11    -5586.7720  0.0167168625 -9.7036924E-09  5.6635690E-15 -6.6568202E-21  7.1159956E-27 -6.0108909E-32 -9.5586580E-38
  13   12    -5586.3708  0.0167163968 -9.7032846E-09  5.6629300E-15 -6.6559669E-21  7.1072872E-27 -6.0123303E-32 -9.6280047E-38
  13   13    -5585.9361  0.0167158922 -9.7028429E-09  5.6622378E-15 -6.6550432E-21  7.0979519E-27 -6.0142193E-32 -9.7634247E-38
  13   14    -5585.4681  0.0167153489 -9.7023673E-09  5.6614925E-15 -6.6540508E-21  7.0878269E-27 -6.0159947E-32 -9.8572569E-38
  13   15    -5584.9666  0.0167147667 -9.7018578E-09  5.6606941E-15 -6.6529881E-21  7.0770052E-27 -6.0181449E-32 -9.9835637E-38
  13   16    -5584.4318  0.0167141458 -9.7013145E-09  5.6598426E-15 -6.6518566E-21  7.0654399E-27 -6.0204245E-32 -1.0111794E-37
  13   17    -5583.8635  0.0167134862 -9.7007372E-09  5.6589380E-15 -6.6506562E-21  7.0531815E-27 -6.0229554E-32 -1.0269423E-37
  13   18    -5583.2618  0.0167127877 -9.7001261E-09  5.6579804E-15 -6.6493880E-21  7.0401708E-27 -6.0255302E-32 -1.0399876E-37
  13   19    -5582.6268  0.0167120505 -9.6994811E-09  5.6569698E-15 -6.6480520E-21  7.0264284E-27 -6.0282764E-32 -1.0549693E-37
  13   20    -5581.9583  0.0167112746 -9.6988024E-09  5.6559062E-15 -6.6466480E-21  7.0119278E-27 -6.0312016E-32 -1.0678325E-37
  14    0    -5544.7035  0.0166792937 -9.7186369E-09  5.7152122E-15 -7.0163484E-21  4.1893023E-27 -5.9039793E-32  1.1013352E-36
  14    1    -5544.6702  0.0166792548 -9.7186026E-09  5.7151560E-15 -7.0163060E-21  4.1886460E-27 -5.9026525E-32  1.1016122E-36
  14    2    -5544.6035  0.0166791771 -9.7185340E-09  5.7150438E-15 -7.0162226E-21  4.1871719E-27 -5.8993344E-32  1.1030094E-36
  14    3    -5544.5034  0.0166790605 -9.7184311E-09  5.7148754E-15 -7.0160973E-21  4.1850416E-27 -5.8947552E-32  1.1046617E-36
  14    4    -5544.3700  0.0166789050 -9.7182940E-09  5.7146509E-15 -7.0159297E-21  4.1822580E-27 -5.8886428E-32  1.1067244E-36
  14    5    -5544.2032  0.0166787106 -9.7181225E-09  5.7143702E-15 -7.0157204E-21  4.1787501E-27 -5.8810049E-32  1.1093061E-36
  14    6    -5544.0030  0.0166784774 -9.7179168E-09  5.7140335E-15 -7.0154703E-21  4.1744700E-27 -5.8714114E-32  1.1130441E-36
  14    7    -5543.7695  0.0166782053 -9.7176768E-09  5.7136406E-15 -7.0151780E-21  4.1695591E-27 -5.8606579E-32  1.1167528E-36
  14    8    -5543.5027  0.0166778943 -9.7174026E-09  5.7131917E-15 -7.0148446E-21  4.1639100E-27 -5.8480101E-32  1.1214025E-36
  14    9    -5543.2025  0.0166775445 -9.7170941E-09  5.7126866E-15 -7.0144702E-21  4.1576193E-27 -5.8338212E-32  1.1263865E-36
  14   10    -5542.8689  0.0166771558 -9.7167513E-09  5.7121255E-15 -7.0140548E-21  4.1506204E-27 -5.8180508E-32  1.1318821E-36
  14   11    -5542.5020  0.0166767283 -9.7163744E-09  5.7115083E-15 -7.0135986E-21  4.1429693E-27 -5.8006089E-32  1.1379545E-36
  14   12    -5542.1018  0.0166762619 -9.7159632E-09  5.7108350E-15 -7.0131021E-21  4.1346515E-27 -5.7813927E-32  1.1445648E-36
  14   13    -5541.6682  0.0166757567 -9.7155177E-09  5.7101056E-15 -7.0125651E-21  4.1256182E-27 -5.7604910E-32  1.1519294E-36
  14   14    -5541.2013  0.0166752126 -9.7150381E-09  5.7093203E-15 -7.0119884E-21  4.1159591E-27 -5.7377871E-32  1.1597324E-36
  14   15    -5540.7011  0.0166746297 -9.7145243E-09  5.7084789E-15 -7.0113717E-21  4.1056515E-27 -5.7134124E-32  1.1679875E-36
  14   16    -5540.1675  0.0166740080 -9.7139764E-09  5.7075815E-15 -7.0107156E-21  4.0946932E-27 -5.6870710E-32  1.1769674E-36
  14   17    -5539.6006  0.0166733475 -9.7133942E-09  5.7066280E-15 -7.0100207E-21  4.0831114E-27 -5.6589424E-32  1.1864086E-36
  14   18    -5539.0004  0.0166726482 -9.7127780E-09  5.7056186E-15 -7.0092866E-21  4.0709589E-27 -5.6290950E-32  1.1960547E-36
  14   19    -5538.3668  0.0166719100 -9.7121276E-09  5.7045533E-15 -7.0085142E-21  4.0581780E-27 -5.5971838E-32  1.2064087E-36
  14   20    -5537.6999  0.0166711331 -9.7114431E-09  5.7034320E-15 -7.0077043E-21  4.0447604E-27 -5.5631123E-32  1.2176127E-36
  15    0    -5500.5830  0.0166391868 -9.7314721E-09  5.7501100E-15 -7.4804987E-21  6.6017676E-27  1.1891776E-31  1.0748095E-36
  15    1    -5500.5498  0.0166391479 -9.7314376E-09  5.7500501E-15 -7.4804327E-21  6.6031425E-27  1.1893314E-31  1.0740189E-36
  15    2    -5500.4832  0.0166390700 -9.7313686E-09  5.7499304E-15 -7.4803010E-21  6.6060366E-27  1.1896328E-31  1.0716325E-36
  15    3    -5500.3834  0.0166389533 -9.7312651E-09  5.7497509E-15 -7.4801024E-21  6.6103293E-27  1.1900696E-31  1.0683635E-36
  15    4    -5500.2503  0.0166387976 -9.7311271E-09  5.7495115E-15 -7.4798379E-21  6.6160484E-27  1.1906807E-31  1.0642068E-36
  15    5    -5500.0839  0.0166386029 -9.7309546E-09  5.7492124E-15 -7.4795069E-21  6.6231759E-27  1.1914221E-31  1.0589982E-36
  15    6    -5499.8842  0.0166383694 -9.7307477E-09  5.7488533E-15 -7.4791096E-21  6.6317461E-27  1.1923182E-31  1.0528008E-36
  15    7    -5499.6513  0.0166380969 -9.7305062E-09  5.7484345E-15 -7.4786448E-21  6.6417757E-27  1.1933334E-31  1.0452021E-36
  15    8    -5499.3851  0.0166377856 -9.7302303E-09  5.7479559E-15 -7.4781127E-21  6.6532527E-27  1.1944920E-31  1.0365459E-36
  15    9    -5499.0856  0.0166374353 -9.7299199E-09  5.7474175E-15 -7.4775134E-21  6.6661514E-27  1.1957981E-31  1.0271692E-36
  15   10    -5498.7528  0.0166370461 -9.7295751E-09  5.7468193E-15 -7.4768463E-21  6.6805104E-27  1.1972320E-31  1.0165239E-36
  15   11    -5498.3868  0.0166366180 -9.7291958E-09  5.7461614E-15 -7.4761106E-21  6.6962809E-27  1.1987894E-31  1.0048810E-36
  15   12    -5497.9876  0.0166361510 -9.7287821E-09  5.7454437E-15 -7.4753054E-21  6.7135995E-27  1.2004470E-31  9.9180304E-37
  15   13    -5497.5550  0.0166356451 -9.7283340E-09  5.7446663E-15 -7.4744318E-21  6.7323846E-27  1.2022511E-31  9.7776374E-37
  15   14    -5497.0892  0.0166351004 -9.7278515E-09  5.7438293E-15 -7.4734879E-21  6.7525559E-27  1.2041567E-31  9.6296968E-37
  15   15    -5496.5902  0.0166345167 -9.7273346E-09  5.7429325E-15 -7.4724733E-21  6.7742512E-27  1.2061539E-31  9.4700062E-37
  15   16    -5496.0579  0.0166338942 -9.7267833E-09  5.7419761E-15 -7.4713876E-21  6.7974473E-27  1.2082518E-31  9.2960984E-37
  15   17    -5495.4924  0.0166332328 -9.7261977E-09  5.7409601E-15 -7.4702298E-21  6.8221083E-27  1.2104497E-31  9.1146676E-37
  15   18    -5494.8936  0.0166325325 -9.7255777E-09  5.7398844E-15 -7.4689999E-21  6.8482783E-27  1.2127242E-31  8.9202520E-37
  15   19    -5494.2615  0.0166317934 -9.7249235E-09  5.7387493E-15 -7.4676956E-21  6.8759356E-27  1.2150606E-31  8.7150289E-37
  15   20    -5493.5963  0.0166310154 -9.7242349E-09  5.7375545E-15 -7.4663178E-21  6.9051718E-27  1.2174708E-31  8.4967243E-37
  16    0    -5456.6169  0.0165990941 -9.7448440E-09  5.7776333E-15 -7.5602201E-21  1.2920453E-26 -1.9389445E-32 -1.4486127E-36
  16    1    -5456.5837  0.0165990551 -9.7448093E-09  5.7775729E-15 -7.5600906E-21  1.2920182E-26 -1.9410810E-32 -1.4472220E-36
  16    2    -5456.5173  0.0165989772 -9.7447400E-09  5.7774519E-15 -7.5598322E-21  1.2919732E-26 -1.9451086E-32 -1.4452785E-36
  16    3    -5456.4177  0.0165988602 -9.7446360E-09  5.7772705E-15 -7.5594449E-21  1.2919013E-26 -1.9509615E-32 -1.4420248E-36
  16    4    -5456.2849  0.0165987043 -9.7444974E-09  5.7770286E-15 -7.5589278E-21  1.2918119E-26 -1.9592265E-32 -1.4380751E-36
  16    5    -5456.1189  0.0165985094 -9.7443241E-09  5.7767262E-15 -7.5582820E-21  1.2916913E-26 -1.9692341E-32 -1.4327011E-36
  16    6    -5455.9198  0.0165982756 -9.7441161E-09  5.7763635E-15 -7.5575072E-21  1.2915473E-26 -1.9811577E-32 -1.4262342E-36
  16    7    -5455.6874  0.0165980027 -9.7438735E-09  5.7759403E-15 -7.5566032E-21  1.2913824E-26 -1.9951647E-32 -1.4189751E-36
  16    8    -5455.4218  0.0165976909 -9.7435963E-09  5.7754567E-15 -7.5555698E-21  1.2911899E-26 -2.0110087E-32 -1.4104803E-36
  16    9    -5455.1231  0.0165973402 -9.7432844E-09  5.7749127E-15 -7.5544083E-21  1.2909667E-26 -2.0285074E-32 -1.4006476E-36
  16   10    -5454.7911  0.0165969505 -9.7429379E-09  5.7743084E-15 -7.5531173E-21  1.2907278E-26 -2.0482650E-32 -1.3905031E-36
  16   11    -5454.4260  0.0165965218 -9.7425568E-09  5.7736438E-15 -7.5516978E-21  1.2904521E-26 -2.0695377E-32 -1.3785798E-36
  16   12    -5454.0277  0.0165960541 -9.7421412E-09  5.7729189E-15 -7.5501497E-21  1.2901576E-26 -2.0926362E-32 -1.3659933E-36
  16   13    -5453.5962  0.0165955476 -9.7416909E-09  5.7721338E-15 -7.5484726E-21  1.2898262E-26 -2.1173544E-32 -1.3516952E-36
  16   14    -5453.1315  0.0165950020 -9.7412061E-09  5.7712885E-15 -7.5466665E-21  1.2894678E-26 -2.1437823E-32 -1.3366906E-36
  16   15    -5452.6337  0.0165944176 -9.7406867E-09  5.7703830E-15 -7.5447331E-21  1.2890782E-26 -2.1715215E-32 -1.3202253E-36
  16   16    -5452.1027  0.0165937942 -9.7401328E-09  5.7694174E-15 -7.5426710E-21  1.2886571E-26 -2.2007829E-32 -1.3024859E-36
  16   17    -5451.5385  0.0165931319 -9.7395444E-09  5.7683917E-15 -7.5404805E-21  1.2882107E-26 -2.2317776E-32 -1.2841814E-36
  16   18    -5450.9412  0.0165924307 -9.7389214E-09  5.7673061E-15 -7.5381623E-21  1.2877199E-26 -2.2637620E-32 -1.2641052E-36
  16   19    -5450.3107  0.0165916905 -9.7382640E-09  5.7661604E-15 -7.5357162E-21  1.2872034E-26 -2.2971584E-32 -1.2431022E-36
  16   20    -5449.6470  0.0165909115 -9.7375722E-09  5.7649549E-15 -7.5331423E-21  1.2866459E-26 -2.3315475E-32 -1.2205304E-36
  17    0    -5412.8049  0.0165590028 -9.7586939E-09  5.8097253E-15 -7.5878591E-21  1.4611264E-26  1.3491447E-31  3.3175769E-36
  17    1    -5412.7718  0.0165589638 -9.7586590E-09  5.8096646E-15 -7.5877132E-21  1.4612873E-26  1.3496132E-31  3.3160189E-36
  17    2    -5412.7056  0.0165588857 -9.7585893E-09  5.8095432E-15 -7.5874206E-21  1.4616143E-26  1.3505356E-31  3.3131482E-36
  17    3    -5412.6062  0.0165587686 -9.7584847E-09  5.8093611E-15 -7.5869823E-21  1.4620993E-26  1.3519304E-31  3.3090009E-36
  17    4    -5412.4737  0.0165586125 -9.7583453E-09  5.8091183E-15 -7.5863970E-21  1.4627482E-26  1.3537660E-31  3.3029698E-36
  17    5    -5412.3082  0.0165584173 -9.7581710E-09  5.8088148E-15 -7.5856657E-21  1.4635598E-26  1.3560963E-31  3.2960485E-36
  17    6    -5412.1095  0.0165581831 -9.7579619E-09  5.8084507E-15 -7.5847871E-21  1.4645439E-26  1.3588529E-31  3.2869512E-36
  17    7    -5411.8777  0.0165579099 -9.7577180E-09  5.8080260E-15 -7.5837615E-21  1.4656841E-26  1.3620740E-31  3.2769427E-36
  17    8    -5411.6127  0.0165575976 -9.7574392E-09  5.8075407E-15 -7.5825885E-21  1.4669907E-26  1.3657418E-31  3.2654558E-36
  17    9    -5411.3147  0.0165572464 -9.7571256E-09  5.8069948E-15 -7.5812679E-21  1.4684692E-26  1.3698498E-31  3.2520797E-36
  17   10    -5410.9836  0.0165568561 -9.7567772E-09  5.8063884E-15 -7.5797983E-21  1.4701164E-26  1.3743870E-31  3.2371534E-36
  17   11    -5410.6193  0.0165564268 -9.7563940E-09  5.8057214E-15 -7.5781801E-21  1.4719340E-26  1.3793546E-31  3.2207324E-36
  17   12    -5410.2220  0.0165559585 -9.7559760E-09  5.8049940E-15 -7.5764133E-21  1.4739181E-26  1.3847833E-31  3.2031716E-36
  17   13    -5409.7915  0.0165554512 -9.7555233E-09  5.8042061E-15 -7.5744953E-21  1.4760912E-26  1.3905573E-31  3.1828714E-36
  17   14    -5409.3280  0.0165549049 -9.7550357E-09  5.8033579E-15 -7.5724270E-21  1.4784288E-26  1.3967716E-31  3.1617373E-36
  17   15    -5408.8313  0.0165543196 -9.7545135E-09  5.8024494E-15 -7.5702077E-21  1.4809524E-26  1.4034034E-31  3.1385410E-36
  17   16    -5408.3016  0.0165536954 -9.7539565E-09  5.8014805E-15 -7.5678357E-21  1.4836544E-26  1.4103843E-31  3.1135643E-36
  17   17    -5407.7388  0.0165530321 -9.7533648E-09  5.8004515E-15 -7.5653111E-21  1.4865360E-26  1.4177762E-31  3.0869858E-36
  17   18    -5407.1429  0.0165523299 -9.7527384E-09  5.7993623E-15 -7.5626328E-21  1.4896058E-26  1.4255254E-31  3.0585386E-36
  17   19    -5406.5139  0.0165515887 -9.7520773E-09  5.7982130E-15 -7.5597991E-21  1.4928655E-26  1.4336164E-31  3.0280331E-36
  17   20    -5405.8519  0.0165508086 -9.7513816E-09  5.7970036E-15 -7.5568105E-21  1.4963149E-26  1.4420624E-31  2.9956895E-36
  18    0    -5369.1470  0.0165189040 -9.7728610E-09  5.8506193E-15 -7.2106091E-21  2.4977676E-26 -1.3508199E-31 -9.1621279E-36
  18    1    -5369.1139  0.0165188649 -9.7728259E-09  5.8505617E-15 -7.2103597E-21  2.4976011E-26 -1.3520821E-31 -9.1609843E-36
  18    2    -5369.0479  0.0165187867 -9.7727557E-09  5.8504463E-15 -7.2098606E-21  2.4972801E-26 -1.3546320E-31 -9.1590669E-36
  18    3    -5368.9487  0.0165186695 -9.7726504E-09  5.8502733E-15 -7.2091112E-21  2.4967881E-26 -1.3585015E-31 -9.1559607E-36
  18    4    -5368.8166  0.0165185131 -9.7725100E-09  5.8500426E-15 -7.2081123E-21  2.4961406E-26 -1.3636454E-31 -9.1524255E-36
  18    5    -5368.6514  0.0165183177 -9.7723345E-09  5.8497543E-15 -7.2068649E-21  2.4953161E-26 -1.3700167E-31 -9.1469054E-36
  18    6    -5368.4532  0.0165180831 -9.7721239E-09  5.8494084E-15 -7.2053677E-21  2.4943288E-26 -1.3777186E-31 -9.1410107E-36
  18    7    -5368.2219  0.0165178095 -9.7718783E-09  5.8490049E-15 -7.2036218E-21  2.4931674E-26 -1.3866729E-31 -9.1336232E-36
  18    8    -5367.9577  0.0165174968 -9.7715975E-09  5.8485440E-15 -7.2016284E-21  2.4918340E-26 -1.3968960E-31 -9.1255561E-36
  18    9    -5367.6603  0.0165171450 -9.7712817E-09  5.8480255E-15 -7.1993861E-21  2.4903186E-26 -1.4083946E-31 -9.1160134E-36
  18   10    -5367.3300  0.0165167542 -9.7709309E-09  5.8474497E-15 -7.1968964E-21  2.4886256E-26 -1.4211462E-31 -9.1052888E-36
  18   11    -5366.9666  0.0165163243 -9.7705449E-09  5.8468165E-15 -7.1941604E-21  2.4867331E-26 -1.4351371E-31 -9.0927535E-36
  18   12    -5366.5703  0.0165158553 -9.7701240E-09  5.8461260E-15 -7.1911769E-21  2.4846556E-26 -1.4504251E-31 -9.0794263E-36
  18   13    -5366.1408  0.0165153473 -9.7696680E-09  5.8453783E-15 -7.1879487E-21  2.4823844E-26 -1.4669432E-31 -9.0648595E-36
  18   14    -5365.6784  0.0165148002 -9.7691771E-09  5.8445734E-15 -7.1844752E-21  2.4799032E-26 -1.4846742E-31 -9.0484557E-36
  18   15    -5365.1830  0.0165142141 -9.7686511E-09  5.8437115E-15 -7.1807570E-21  2.4772115E-26 -1.5036737E-31 -9.0304779E-36
  18   16    -5364.6545  0.0165135889 -9.7680901E-09  5.8427926E-15 -7.1767964E-21  2.4743075E-26 -1.5238759E-31 -9.0113580E-36
  18   17    -5364.0931  0.0165129247 -9.7674942E-09  5.8418169E-15 -7.1725923E-21  2.4711781E-26 -1.5453072E-31 -8.9899736E-36
  18   18    -5363.4986  0.0165122214 -9.7668634E-09  5.8407843E-15 -7.1681472E-21  2.4678133E-26 -1.5679195E-31 -8.9669100E-36
  18   19    -5362.8712  0.0165114792 -9.7661976E-09  5.8396951E-15 -7.1634617E-21  2.4642109E-26 -1.5917443E-31 -8.9418540E-36
  18   20    -5362.2108  0.0165106979 -9.7654969E-09  5.8385494E-15 -7.1585373E-21  2.4603638E-26 -1.6167494E-31 -8.9150780E-36
  19    0    -5325.6429  0.0164787952 -9.7868054E-09  5.9138674E-15 -7.1126512E-21  7.5310510E-27 -1.2158854E-31  1.0451716E-35
  19    1    -5325.6100  0.0164787560 -9.7867699E-09  5.9138104E-15 -7.1125760E-21  7.5296101E-27 -1.2144182E-31  1.0453390E-35
  19    2    -5325.5441  0.0164786777 -9.7866990E-09  5.9136966E-15 -7.1124252E-21  7.5267308E-27 -1.2115050E-31  1.0455933E-35
  19    3    -5325.4452  0.0164785603 -9.7865925E-09  5.9135260E-15 -7.1121998E-21  7.5223433E-27 -1.2071029E-31  1.0460581E-35
  19    4    -5325.3134  0.0164784037 -9.7864506E-09  5.9132984E-15 -7.1118989E-21  7.5166146E-27 -1.2012514E-31  1.0466255E-35
  19    5    -5325.1486  0.0164782080 -9.7862732E-09  5.9130139E-15 -7.1115227E-21  7.5094423E-27 -1.1939370E-31  1.0473509E-35
  19    6    -5324.9508  0.0164779731 -9.7860603E-09  5.9126725E-15 -7.1110728E-21  7.5008535E-27 -1.1851093E-31  1.0482706E-35
  19    7    -5324.7202  0.0164776991 -9.7858120E-09  5.9122743E-15 -7.1105485E-21  7.4909816E-27 -1.1748529E-31  1.0492273E-35
  19    8    -5324.4565  0.0164773860 -9.7855282E-09  5.9118193E-15 -7.1099492E-21  7.4797649E-27 -1.1631014E-31  1.0503676E-35
  19    9    -5324.1599  0.0164770337 -9.7852090E-09  5.9113074E-15 -7.1092766E-21  7.4672210E-27 -1.1498524E-31  1.0516927E-35
  19   10    -5323.8304  0.0164766423 -9.7848543E-09  5.9107387E-15 -7.1085301E-21  7.4535447E-27 -1.1351324E-31  1.0530345E-35
  19   11    -5323.4679  0.0164762118 -9.7844643E-09  5.9101132E-15 -7.1077117E-21  7.4386273E-27 -1.1188742E-31  1.0545744E-35
  19   12    -5323.0725  0.0164757421 -9.7840388E-09  5.9094309E-15 -7.1068202E-21  7.4226642E-27 -1.1011481E-31  1.0561783E-35
  19   13    -5322.6441  0.0164752334 -9.7835779E-09  5.9086918E-15 -7.1058559E-21  7.4056792E-27 -1.0819202E-31  1.0578694E-35
  19   14    -5322.1828  0.0164746855 -9.7830816E-09  5.9078960E-15 -7.1048205E-21  7.3875795E-27 -1.0611655E-31  1.0597131E-35
  19   15    -5321.6886  0.0164740985 -9.7825499E-09  5.9070435E-15 -7.1037142E-21  7.3687177E-27 -1.0388886E-31  1.0615838E-35
  19   16    -5321.1614  0.0164734725 -9.7819828E-09  5.9061343E-15 -7.1025364E-21  7.3490118E-27 -1.0150913E-31  1.0634992E-35
  19   17    -5320.6013  0.0164728073 -9.7813805E-09  5.9051684E-15 -7.1012890E-21  7.3285884E-27 -9.8974079E-32  1.0655278E-35
  19   18    -5320.0083  0.0164721031 -9.7807428E-09  5.9041459E-15 -7.0999716E-21  7.3075389E-27 -9.6288808E-32  1.0675280E-35
  19   19    -5319.3824  0.0164713598 -9.7800698E-09  5.9030669E-15 -7.0985853E-21  7.2858290E-27 -9.3445173E-32  1.0696665E-35
  19   20    -5318.7236  0.0164705774 -9.7793615E-09  5.9019312E-15 -7.0971302E-21  7.2637799E-27 -9.0448026E-32  1.0717804E-35
  20    0    -5282.2927  0.0164386844 -9.8002986E-09  5.9732083E-15 -7.2486188E-21  2.0919754E-26  2.4895241E-31 -8.7310866E-36
  20    1    -5282.2598  0.0164386452 -9.8002628E-09  5.9731503E-15 -7.2484098E-21  2.0922721E-26  2.4883372E-31 -8.7360974E-36
  20    2    -5282.1941  0.0164385668 -9.8001911E-09  5.9730343E-15 -7.2479915E-21  2.0928690E-26  2.4858684E-31 -8.7471551E-36
  20    3    -5282.0954  0.0164384492 -9.8000836E-09  5.9728603E-15 -7.2473628E-21  2.0937702E-26  2.4821643E-31 -8.7639918E-36
  20    4    -5281.9639  0.0164382924 -9.7999402E-09  5.9726285E-15 -7.2465257E-21  2.0949495E-26  2.4772926E-31 -8.7851352E-36
  20    5    -5281.7996  0.0164380964 -9.7997610E-09  5.9723386E-15 -7.2454779E-21  2.0964418E-26  2.4711220E-31 -8.8128216E-36
  20    6    -5281.6023  0.0164378612 -9.7995460E-09  5.9719909E-15 -7.2442192E-21  2.0982142E-26  2.4637043E-31 -8.8450309E-36
  20    7    -5281.3722  0.0164375868 -9.7992952E-09  5.9715852E-15 -7.2427502E-21  2.1002854E-26  2.4550181E-31 -8.8831142E-36
  20    8    -5281.1092  0.0164372732 -9.7990086E-09  5.9711217E-15 -7.2410686E-21  2.1026402E-26  2.4450238E-31 -8.9265873E-36
  20    9    -5280.8133  0.0164369205 -9.7986862E-09  5.9706004E-15 -7.2391749E-21  2.1052697E-26  2.4337561E-31 -8.9746988E-36
  20   10    -5280.4846  0.0164365285 -9.7983280E-09  5.9700214E-15 -7.2370685E-21  2.1081819E-26  2.4211876E-31 -9.0282006E-36
  20   11    -5280.1230  0.0164360974 -9.7979340E-09  5.9693846E-15 -7.2347471E-21  2.1113697E-26  2.4072021E-31 -9.0871338E-36
  20   12    -5279.7285  0.0164356271 -9.7975042E-09  5.9686902E-15 -7.2322121E-21  2.1148194E-26  2.3919119E-31 -9.1505312E-36
  20   13    -5279.3012  0.0164351176 -9.7970387E-09  5.9679382E-15 -7.2294598E-21  2.1185452E-26  2.3751591E-31 -9.2200612E-36
  20   14    -5278.8410  0.0164345690 -9.7965374E-09  5.9671287E-15 -7.2264914E-21  2.1225198E-26  2.3570200E-31 -9.2940197E-36
  20   15    -5278.3480  0.0164339812 -9.7960004E-09  5.9662617E-15 -7.2233037E-21  2.1267444E-26  2.3374126E-31 -9.3725654E-36
  20   16    -5277.8221  0.0164333543 -9.7954277E-09  5.9653373E-15 -7.2198985E-21  2.1312040E-26  2.3163661E-31 -9.4554915E-36
  20   17    -5277.2634  0.0164326883 -9.7948193E-09  5.9643557E-15 -7.2162712E-21  2.1359069E-26  2.2937344E-31 -9.5437690E-36
  20   18    -5276.6718  0.0164319831 -9.7941752E-09  5.9633168E-15 -7.2124222E-21  2.1408367E-26  2.2695768E-31 -9.6363830E-36
  20   19    -5276.0474  0.0164312387 -9.7934954E-09  5.9622208E-15 -7.2083493E-21  2.1459863E-26  2.2437832E-31 -9.7342380E-36
  20   20    -5275.3902  0.0164304553 -9.7927800E-09  5.9610678E-15 -7.2040521E-21  2.1513425E-26  2.2163857E-31 -9.8358125E-36
  21    0    -5239.0960  0.0163985779 -9.8133375E-09  6.0460485E-15 -6.8967930E-21  8.3143585E-27 -6.0378439E-31  3.4892712E-36
  21    1    -5239.0633  0.0163985387 -9.8133012E-09  6.0459933E-15 -6.8967096E-21  8.3071043E-27 -6.0373651E-31  3.4984081E-36
  21    2    -5238.9977  0.0163984602 -9.8132287E-09  6.0458829E-15 -6.8965435E-21  8.2926554E-27 -6.0364005E-31  3.5162470E-36
  21    3    -5238.8993  0.0163983424 -9.8131198E-09  6.0457174E-15 -6.8962951E-21  8.2709146E-27 -6.0349241E-31  3.5438487E-36
  21    4    -5238.7681  0.0163981854 -9.8129747E-09  6.0454968E-15 -6.8959650E-21  8.2418714E-27 -6.0329050E-31  3.5812633E-36
  21    5    -5238.6041  0.0163979891 -9.8127934E-09  6.0452209E-15 -6.8955539E-21  8.2057575E-27 -6.0303816E-31  3.6266917E-36
  21    6    -5238.4073  0.0163977536 -9.8125758E-09  6.0448899E-15 -6.8950633E-21  8.1623230E-27 -6.0272975E-31  3.6820701E-36
  21    7    -5238.1778  0.0163974789 -9.8123219E-09  6.0445038E-15 -6.8944933E-21  8.1117377E-27 -6.0236841E-31  3.7460399E-36
  21    8    -5237.9154  0.0163971649 -9.8120317E-09  6.0440626E-15 -6.8938461E-21  8.0539127E-27 -6.0194650E-31  3.8195117E-36
  21    9    -5237.6203  0.0163968117 -9.8117054E-09  6.0435663E-15 -6.8931241E-21  7.9889109E-27 -6.0145874E-31  3.9025337E-36
  21   10    -5237.2923  0.0163964192 -9.8113428E-09  6.0430149E-15 -6.8923296E-21  7.9168193E-27 -6.0090370E-31  3.9938801E-36
  21   11    -5236.9316  0.0163959875 -9.8109440E-09  6.0424084E-15 -6.8914630E-21  7.8375242E-27 -6.0028150E-31  4.0948401E-36
  21   12    -5236.5381  0.0163955166 -9.8105089E-09  6.0417468E-15 -6.8905275E-21  7.7511772E-27 -5.9958465E-31  4.2049405E-36
  21   13    -5236.1118  0.0163950065 -9.8100377E-09  6.0410303E-15 -6.8895260E-21  7.6577341E-27 -5.9881064E-31  4.3237080E-36
  21   14    -5235.6528  0.0163944571 -9.8095303E-09  6.0402587E-15 -6.8884604E-21  7.5571039E-27 -5.9795025E-31  4.4524058E-36
  21   15    -5235.1610  0.0163938686 -9.8089867E-09  6.0394322E-15 -6.8873357E-21  7.4495300E-27 -5.9699870E-31  4.5901627E-36
  21   16    -5234.6364  0.0163932408 -9.8084070E-09  6.0385507E-15 -6.8861527E-21  7.3350444E-27 -5.9595470E-31  4.7362718E-36
  21   17    -5234.0790  0.0163925739 -9.8077911E-09  6.0376142E-15 -6.8849159E-21  7.2136109E-27 -5.9481041E-31  4.8911302E-36
  21   18    -5233.4889  0.0163918677 -9.8071391E-09  6.0366229E-15 -6.8836290E-21  7.0853127E-27 -5.9355716E-31  5.0552996E-36
  21   19    -5232.8660  0.0163911224 -9.8064510E-09  6.0355767E-15 -6.8822954E-21  6.9501492E-27 -5.9219111E-31  5.2283806E-36
  21   20    -5232.2104  0.0163903379 -9.8057268E-09  6.0344756E-15 -6.8809197E-21  6.8081188E-27 -5.9069920E-31  5.4113282E-36
  22    0    -5196.0527  0.0163584872 -9.8255865E-09  6.1137998E-15 -7.6516140E-21  6.0428174E-27  5.8157542E-31  1.1186350E-35
  22    1    -5196.0199  0.0163584479 -9.8255498E-09  6.1137386E-15 -7.6515534E-21  6.0497766E-27  5.8173363E-31  1.1177231E-35
  22    2    -5195.9545  0.0163583693 -9.8254764E-09  6.1136161E-15 -7.6514329E-21  6.0636449E-27  5.8204984E-31  1.1159191E-35
  22    3    -5195.8564  0.0163582514 -9.8253664E-09  6.1134325E-15 -7.6512508E-21  6.0847316E-27  5.8251790E-31  1.1130158E-35
  22    4    -5195.7255  0.0163580942 -9.8252197E-09  6.1131877E-15 -7.6510060E-21  6.1127008E-27  5.8313522E-31  1.1092133E-35
  22    5    -5195.5619  0.0163578977 -9.8250363E-09  6.1128816E-15 -7.6506998E-21  6.1476539E-27  5.8391203E-31  1.1045570E-35
  22    6    -5195.3656  0.0163576619 -9.8248162E-09  6.1125144E-15 -7.6503299E-21  6.1898098E-27  5.8483725E-31  1.0988192E-35
  22    7    -5195.1366  0.0163573868 -9.8245595E-09  6.1120860E-15 -7.6498951E-21  6.2389588E-27  5.8591073E-31  1.0921852E-35
  22    8    -5194.8749  0.0163570724 -9.8242661E-09  6.1115964E-15 -7.6493932E-21  6.2951894E-27  5.8713066E-31  1.0846403E-35
  22    9    -5194.5805  0.0163567187 -9.8239361E-09  6.1110457E-15 -7.6488240E-21  6.3587583E-27  5.8848913E-31  1.0759610E-35
  22   10    -5194.2533  0.0163563258 -9.8235695E-09  6.1104338E-15 -7.6481840E-21  6.4294940E-27  5.8998929E-31  1.0664150E-35
  22   11    -5193.8935  0.0163558936 -9.8231662E-09  6.1097608E-15 -7.6474729E-21  6.5073861E-27  5.9162610E-31  1.0559329E-35
  22   12    -5193.5010  0.0163554221 -9.8227263E-09  6.1090267E-15 -7.6466870E-21  6.5927459E-27  5.9338971E-31  1.0443282E-35
  22   13    -5193.0757  0.0163549113 -9.8222499E-09  6.1082315E-15 -7.6458241E-21  6.6854963E-27  5.9527887E-31  1.0317401E-35
  22   14    -5192.6178  0.0163543613 -9.8217368E-09  6.1073752E-15 -7.6448812E-21  6.7856239E-27  5.9728802E-31  1.0181955E-35
  22   15    -5192.1272  0.0163537720 -9.8211872E-09  6.1064579E-15 -7.6438552E-21  6.8932839E-27  5.9941240E-31  1.0035895E-35
  22   16    -5191.6039  0.0163531434 -9.8206010E-09  6.1054795E-15 -7.6427431E-21  7.0086804E-27  6.0164081E-31  9.8785212E-36
  22   17    -5191.0479  0.0163524757 -9.8199783E-09  6.1044402E-15 -7.6415406E-21  7.1316768E-27  6.0396968E-31  9.7109097E-36
  22   18    -5190.4592  0.0163517686 -9.8193191E-09  6.1033399E-15 -7.6402460E-21  7.2622675E-27  6.0640087E-31  9.5344117E-36
  22   19    -5189.8379  0.0163510224 -9.8186234E-09  6.1021787E-15 -7.6388526E-21  7.4008775E-27  6.0890826E-31  9.3446478E-36
  22   20    -5189.1838  0.0163502369 -9.8178912E-09  6.1009566E-15 -7.6373578E-21  7.5473203E-27  6.1149614E-31  9.1446943E-36
  23    0    -5153.1621  0.0163184203 -9.8375482E-09  6.1738194E-15 -7.2523072E-21  3.2302051E-26 -3.5331807E-31 -3.0232392E-35
  23    1    -5153.1295  0.0163183810 -9.8375111E-09  6.1737614E-15 -7.2519843E-21  3.2297858E-26 -3.5374103E-31 -3.0229784E-35
  23    2    -5153.0642  0.0163183023 -9.8374370E-09  6.1736454E-15 -7.2513381E-21  3.2289313E-26 -3.5458646E-31 -3.0223705E-35
  23    3    -5152.9663  0.0163181842 -9.8373259E-09  6.1734714E-15 -7.2503706E-21  3.2276485E-26 -3.5584964E-31 -3.0214276E-35
  23    4    -5152.8358  0.0163180268 -9.8371777E-09  6.1732394E-15 -7.2490792E-21  3.2259354E-26 -3.5754504E-31 -3.0203110E-35
  23    5    -5152.6726  0.0163178301 -9.8369926E-09  6.1729494E-15 -7.2474667E-21  3.2237915E-26 -3.5966058E-31 -3.0189509E-35
  23    6    -5152.4768  0.0163175940 -9.8367703E-09  6.1726016E-15 -7.2455334E-21  3.2211852E-26 -3.6219292E-31 -3.0171535E-35
  23    7    -5152.2483  0.0163173186 -9.8365111E-09  6.1721959E-15 -7.2432795E-21  3.2181407E-26 -3.6515218E-31 -3.0151785E-35
  23    8    -5151.9873  0.0163170038 -9.8362148E-09  6.1717324E-15 -7.2407066E-21  3.2146152E-26 -3.6852567E-31 -3.0127317E-35
  23    9    -5151.6936  0.0163166497 -9.8358816E-09  6.1712112E-15 -7.2378150E-21  3.2106092E-26 -3.7232274E-31 -3.0099483E-35
  23   10    -5151.3672  0.0163162563 -9.8355113E-09  6.1706323E-15 -7.2346065E-21  3.2061116E-26 -3.7653256E-31 -3.0067868E-35
  23   11    -5151.0083  0.0163158235 -9.8351041E-09  6.1699958E-15 -7.2310826E-21  3.2011217E-26 -3.8116101E-31 -3.0033269E-35
  23   12    -5150.6167  0.0163153515 -9.8346599E-09  6.1693018E-15 -7.2272444E-21  3.1955957E-26 -3.8620332E-31 -2.9993549E-35
  23   13    -5150.1925  0.0163148401 -9.8341787E-09  6.1685504E-15 -7.2230944E-21  3.1895268E-26 -3.9165555E-31 -2.9949795E-35
  23   14    -5149.7357  0.0163142894 -9.8336606E-09  6.1677417E-15 -7.2186336E-21  3.1828951E-26 -3.9752350E-31 -2.9901436E-35
  23   15    -5149.2463  0.0163136994 -9.8331055E-09  6.1668757E-15 -7.2138644E-21  3.1756878E-26 -4.0379993E-31 -2.9848933E-35
  23   16    -5148.7243  0.0163130701 -9.8325135E-09  6.1659527E-15 -7.2087900E-21  3.1678709E-26 -4.1047599E-31 -2.9790699E-35
  23   17    -5148.1696  0.0163124015 -9.8318847E-09  6.1649726E-15 -7.2034112E-21  3.1594287E-26 -4.1756044E-31 -2.9726655E-35
  23   18    -5147.5824  0.0163116936 -9.8312189E-09  6.1639357E-15 -7.1977323E-21  3.1503246E-26 -4.2504268E-31 -2.9656354E-35
  23   19    -5146.9626  0.0163109465 -9.8305163E-09  6.1628421E-15 -7.1917557E-21  3.1405477E-26 -4.3292600E-31 -2.9581258E-35
  23   20    -5146.3101  0.0163101601 -9.8297768E-09  6.1616920E-15 -7.1854857E-21  3.1300550E-26 -4.4119102E-31 -2.9497916E-35
  24    0    -5110.4240  0.0162783821 -9.8488428E-09  6.2564394E-15 -7.5345708E-21 -1.8362011E-26 -6.3920703E-31  2.9341586E-35
  24    1    -5110.3915  0.0162783427 -9.8488053E-09  6.2563791E-15 -7.5347539E-21 -1.8369600E-26 -6.3880355E-31  2.9348942E-35
  24    2    -5110.3264  0.0162782639 -9.8487302E-09  6.2562586E-15 -7.5351220E-21 -1.8385090E-26 -6.3797521E-31  2.9368136E-35
  24    3    -5110.2287  0.0162781457 -9.8486176E-09  6.2560777E-15 -7.5356733E-21 -1.8407983E-26 -6.3674729E-31  2.9393559E-35
  24    4    -5110.0985  0.0162779881 -9.8484675E-09  6.2558366E-15 -7.5364108E-21 -1.8438474E-26 -6.3509584E-31  2.9428293E-35
  24    5    -5109.9357  0.0162777911 -9.8482798E-09  6.2555351E-15 -7.5373335E-21 -1.8476541E-26 -6.3303440E-31  2.9471886E-35
  24    6    -5109.7404  0.0162775548 -9.8480546E-09  6.2551733E-15 -7.5384436E-21 -1.8522036E-26 -6.3055556E-31  2.9523798E-35
  24    7    -5109.5125  0.0162772790 -9.8477919E-09  6.2547511E-15 -7.5397418E-21 -1.8574956E-26 -6.2765886E-31  2.9584723E-35
  24    8    -5109.2521  0.0162769639 -9.8474917E-09  6.2542685E-15 -7.5412299E-21 -1.8634958E-26 -6.2434428E-31  2.9652319E-35
  24    9    -5108.9591  0.0162766094 -9.8471540E-09  6.2537255E-15 -7.5429104E-21 -1.8702219E-26 -6.2060227E-31  2.9728537E-35
  24   10    -5108.6335  0.0162762155 -9.8467787E-09  6.2531220E-15 -7.5447844E-21 -1.8776374E-26 -6.1643474E-31  2.9812200E-35
  24   11    -5108.2755  0.0162757823 -9.8463661E-09  6.2524579E-15 -7.5468542E-21 -1.8857466E-26 -6.1183605E-31  2.9904433E-35
  24   12    -5107.8849  0.0162753097 -9.8459159E-09  6.2517333E-15 -7.5491228E-21 -1.8945172E-26 -6.0680366E-31  3.0003185E-35
  24   13    -5107.4617  0.0162747977 -9.8454283E-09  6.2509481E-15 -7.5515914E-21 -1.9039490E-26 -6.0133159E-31  3.0111007E-35
  24   14    -5107.0060  0.0162742464 -9.8449033E-09  6.2501022E-15 -7.5542634E-21 -1.9139961E-26 -5.9542366E-31  3.0223055E-35
  24   15    -5106.5178  0.0162736557 -9.8443408E-09  6.2491955E-15 -7.5571428E-21 -1.9246554E-26 -5.8906119E-31  3.0343217E-35
  24   16    -5105.9971  0.0162730257 -9.8437409E-09  6.2482280E-15 -7.5602313E-21 -1.9358983E-26 -5.8225183E-31  3.0469309E-35
  24   17    -5105.4438  0.0162723563 -9.8431036E-09  6.2471996E-15 -7.5635311E-21 -1.9477012E-26 -5.7498666E-31  3.0600958E-35
  24   18    -5104.8580  0.0162716476 -9.8424290E-09  6.2461101E-15 -7.5670487E-21 -1.9600307E-26 -5.6725906E-31  3.0738202E-35
  24   19    -5104.2397  0.0162708996 -9.8417170E-09  6.2449597E-15 -7.5707858E-21 -1.9728880E-26 -5.5905879E-31  3.0883062E-35
  24   20    -5103.5889  0.0162701123 -9.8409677E-09  6.2437480E-15 -7.5747448E-21 -1.9861985E-26 -5.5038902E-31  3.1030885E-35
  25    0    -5067.8379  0.0162383841 -9.8596545E-09  6.2996634E-15 -8.9710164E-21  2.7162471E-27  8.9127049E-31 -7.2424397E-36
  25    1    -5067.8054  0.0162383446 -9.8596167E-09  6.2995916E-15 -8.9709891E-21  2.7270774E-27  8.9116919E-31 -7.2617163E-36
  25    2    -5067.7404  0.0162382658 -9.8595411E-09  6.2994481E-15 -8.9709342E-21  2.7483880E-27  8.9096306E-31 -7.2965663E-36
  25    3    -5067.6430  0.0162381474 -9.8594277E-09  6.2992328E-15 -8.9708507E-21  2.7804672E-27  8.9065409E-31 -7.3504195E-36
  25    4    -5067.5131  0.0162379897 -9.8592765E-09  6.2989457E-15 -8.9707394E-21  2.8231523E-27  8.9024489E-31 -7.4206367E-36
  25    5    -5067.3507  0.0162377925 -9.8590876E-09  6.2985869E-15 -8.9705967E-21  2.8764649E-27  8.8972321E-31 -7.5086829E-36
  25    6    -5067.1559  0.0162375559 -9.8588608E-09  6.2981563E-15 -8.9704220E-21  2.9407370E-27  8.8908288E-31 -7.6170967E-36
  25    7    -5066.9286  0.0162372798 -9.8585963E-09  6.2976539E-15 -8.9702141E-21  3.0152998E-27  8.8833469E-31 -7.7409417E-36
  25    8    -5066.6688  0.0162369644 -9.8582941E-09  6.2970799E-15 -8.9699689E-21  3.1005529E-27  8.8745548E-31 -7.8829601E-36
  25    9    -5066.3765  0.0162366095 -9.8579540E-09  6.2964340E-15 -8.9696863E-21  3.1961585E-27  8.8646032E-31 -8.0406489E-36
  25   10    -5066.0518  0.0162362152 -9.8575763E-09  6.2957165E-15 -8.9693603E-21  3.3026149E-27  8.8531502E-31 -8.2194510E-36
  25   11    -5065.6946  0.0162357814 -9.8571608E-09  6.2949272E-15 -8.9689907E-21  3.4194327E-27  8.8403281E-31 -8.4145392E-36
  25   12    -5065.3049  0.0162353083 -9.8567076E-09  6.2940662E-15 -8.9685731E-21  3.5465333E-27  8.8260542E-31 -8.6256109E-36
  25   13    -5064.8828  0.0162347958 -9.8562167E-09  6.2931335E-15 -8.9681033E-21  3.6841067E-27  8.8101348E-31 -8.8556126E-36
  25   14    -5064.4282  0.0162342438 -9.8556881E-09  6.2921291E-15 -8.9675771E-21  3.8319623E-27  8.7925529E-31 -9.1021137E-36
  25   15    -5063.9412  0.0162336525 -9.8551218E-09  6.2910530E-15 -8.9669903E-21  3.9901172E-27  8.7731344E-31 -9.3666200E-36
  25   16    -5063.4218  0.0162330218 -9.8545180E-09  6.2899053E-15 -8.9663387E-21  4.1583528E-27  8.7518430E-31 -9.6472238E-36
  25   17    -5062.8699  0.0162323517 -9.8538765E-09  6.2886859E-15 -8.9656166E-21  4.3366790E-27  8.7285273E-31 -9.9460341E-36
  25   18    -5062.2855  0.0162316423 -9.8531973E-09  6.2873949E-15 -8.9648191E-21  4.5250200E-27  8.7030575E-31 -1.0261178E-35
  25   19    -5061.6687  0.0162308935 -9.8524807E-09  6.2860323E-15 -8.9639406E-21  4.7229502E-27  8.6753478E-31 -1.0590767E-35
  25   20    -5061.0195  0.0162301053 -9.8517264E-09  6.2845982E-15 -8.9629740E-21  4.9308742E-27  8.6451639E-31 -1.0939650E-35
  26    0    -5025.4031  0.0161984226 -9.8709836E-09  6.3267820E-15 -8.9093795E-21  6.1277197E-27 -1.0873177E-30 -2.0478287E-35
  26    1    -5025.3707  0.0161983832 -9.8709456E-09  6.3267107E-15 -8.9093179E-21  6.1146892E-27 -1.0876087E-30 -2.0460654E-35
  26    2    -5025.3059  0.0161983042 -9.8708697E-09  6.3265682E-15 -8.9091961E-21  6.0886506E-27 -1.0881801E-30 -2.0425997E-35
  26    3    -5025.2087  0.0161981857 -9.8707558E-09  6.3263544E-15 -8.9090146E-21  6.0494454E-27 -1.0890348E-30 -2.0372618E-35
  26    4    -5025.0791  0.0161980278 -9.8706040E-09  6.3260693E-15 -8.9087737E-21  5.9970238E-27 -1.0901709E-30 -2.0300271E-35
  26    5    -5024.9171  0.0161978304 -9.8704142E-09  6.3257129E-15 -8.9084755E-21  5.9316904E-27 -1.0915897E-30 -2.0212455E-35
  26    6    -5024.7228  0.0161975935 -9.8701865E-09  6.3252853E-15 -8.9081216E-21  5.8530894E-27 -1.0932864E-30 -2.0105671E-35
  26    7    -5024.4960  0.0161973171 -9.8699208E-09  6.3247865E-15 -8.9077158E-21  5.7611258E-27 -1.0952476E-30 -1.9980855E-35
  26    8    -5024.2369  0.0161970013 -9.8696173E-09  6.3242164E-15 -8.9072587E-21  5.6557883E-27 -1.0974768E-30 -1.9836265E-35
  26    9    -5023.9453  0.0161966460 -9.8692758E-09  6.3235751E-15 -8.9067552E-21  5.5371788E-27 -1.0999683E-30 -1.9675446E-35
  26   10    -5023.6214  0.0161962513 -9.8688964E-09  6.3228626E-15 -8.9062076E-21  5.4050308E-27 -1.1027109E-30 -1.9495233E-35
  26   11    -5023.2651  0.0161958170 -9.8684791E-09  6.3220789E-15 -8.9056213E-21  5.2593422E-27 -1.1056982E-30 -1.9297903E-35
  26   12    -5022.8764  0.0161953434 -9.8680239E-09  6.3212240E-15 -8.9049994E-21  5.0998713E-27 -1.1089253E-30 -1.9080138E-35
  26   13    -5022.4553  0.0161948302 -9.8675309E-09  6.3202979E-15 -8.9043485E-21  4.9265514E-27 -1.1123696E-30 -1.8842244E-35
  26   14    -5022.0019  0.0161942777 -9.8670000E-09  6.3193006E-15 -8.9036714E-21  4.7393706E-27 -1.1160390E-30 -1.8586231E-35
  26   15    -5021.5160  0.0161936857 -9.8664314E-09  6.3182322E-15 -8.9029761E-21  4.5381539E-27 -1.1199138E-30 -1.8311224E-35
  26   16    -5020.9978  0.0161930542 -9.8658249E-09  6.3170927E-15 -8.9022669E-21  4.3226638E-27 -1.1239834E-30 -1.8015923E-35
  26   17    -5020.4473  0.0161923834 -9.8651806E-09  6.3158820E-15 -8.9015518E-21  4.0929969E-27 -1.1282280E-30 -1.7700687E-35
  26   18    -5019.8644  0.0161916731 -9.8644985E-09  6.3146003E-15 -8.9008369E-21  3.8488607E-27 -1.1326495E-30 -1.7366097E-35
  26   19    -5019.2491  0.0161909234 -9.8637787E-09  6.3132474E-15 -8.9001294E-21  3.5900745E-27 -1.1372290E-30 -1.7010464E-35
  26   20    -5018.6015  0.0161901344 -9.8630212E-09  6.3118234E-15 -8.8994390E-21  3.3165353E-27 -1.1419325E-30 -1.6633142E-35
  27    0    -4983.1192  0.0161584873 -9.8828193E-09  6.3401750E-15 -1.0593225E-20 -3.6405444E-26  3.2158045E-31  4.8450104E-35
  27    1    -4983.0869  0.0161584477 -9.8827812E-09  6.3400902E-15 -1.0593590E-20 -3.6401459E-26  3.2225383E-31  4.8445841E-35
  27    2    -4983.0223  0.0161583687 -9.8827052E-09  6.3399208E-15 -1.0594318E-20 -3.6393861E-26  3.2361536E-31  4.8443075E-35
  27    3    -4982.9253  0.0161582501 -9.8825910E-09  6.3396665E-15 -1.0595409E-20 -3.6382065E-26  3.2564593E-31  4.8434041E-35
  27    4    -4982.7961  0.0161580920 -9.8824389E-09  6.3393274E-15 -1.0596864E-20 -3.6366304E-26  3.2835735E-31  4.8422851E-35
  27    5    -4982.6345  0.0161578943 -9.8822487E-09  6.3389035E-15 -1.0598682E-20 -3.6346628E-26  3.3174936E-31  4.8410992E-35
  27    6    -4982.4406  0.0161576571 -9.8820205E-09  6.3383947E-15 -1.0600862E-20 -3.6322628E-26  3.3581592E-31  4.8394672E-35
  27    7    -4982.2144  0.0161573805 -9.8817543E-09  6.3378010E-15 -1.0603403E-20 -3.6294145E-26  3.4055402E-31  4.8374551E-35
  27    8    -4981.9559  0.0161570642 -9.8814501E-09  6.3371223E-15 -1.0606306E-20 -3.6261112E-26  3.4597015E-31  4.8350936E-35
  27    9    -4981.6650  0.0161567085 -9.8811079E-09  6.3363585E-15 -1.0609567E-20 -3.6223433E-26  3.5206014E-31  4.8324660E-35
  27   10    -4981.3419  0.0161563133 -9.8807278E-09  6.3355096E-15 -1.0613188E-20 -3.6180923E-26  3.5882863E-31  4.8294824E-35
  27   11    -4980.9865  0.0161558785 -9.8803097E-09  6.3345754E-15 -1.0617165E-20 -3.6132982E-26  3.6626389E-31  4.8259863E-35
  27   12    -4980.5987  0.0161554043 -9.8798536E-09  6.3335560E-15 -1.0621498E-20 -3.6079675E-26  3.7436529E-31  4.8220310E-35
  27   13    -4980.1787  0.0161548906 -9.8793596E-09  6.3324511E-15 -1.0626184E-20 -3.6020537E-26  3.8313496E-31  4.8174199E-35
  27   14    -4979.7264  0.0161543373 -9.8788278E-09  6.3312607E-15 -1.0631222E-20 -3.5955395E-26  3.9257411E-31  4.8125012E-35
  27   15    -4979.2418  0.0161537446 -9.8782580E-09  6.3299846E-15 -1.0636611E-20 -3.5883837E-26  4.0267218E-31  4.8068086E-35
  27   16    -4978.7249  0.0161531124 -9.8776504E-09  6.3286228E-15 -1.0642346E-20 -3.5805363E-26  4.1343325E-31  4.8004610E-35
  27   17    -4978.1757  0.0161524408 -9.8770050E-09  6.3271750E-15 -1.0648425E-20 -3.5720015E-26  4.2485067E-31  4.7935400E-35
  27   18    -4977.5942  0.0161517296 -9.8763217E-09  6.3256412E-15 -1.0654846E-20 -3.5626845E-26  4.3692106E-31  4.7858041E-35
  27   19    -4976.9804  0.0161509791 -9.8756007E-09  6.3240211E-15 -1.0661606E-20 -3.5525804E-26  4.4963999E-31  4.7772431E-35
  27   20    -4976.3344  0.0161501891 -9.8748419E-09  6.3223147E-15 -1.0668700E-20 -3.5416407E-26  4.6300490E-31  4.7679173E-35
  28    0    -4940.9860  0.0161185617 -9.8962629E-09  6.2953011E-15 -1.1655070E-20  3.2249283E-26  1.2935461E-30 -3.1783402E-35
  28    1    -4940.9537  0.0161185221 -9.8962252E-09  6.2952079E-15 -1.1654749E-20  3.2264732E-26  1.2931047E-30 -3.1799881E-35
  28    2    -4940.8892  0.0161184429 -9.8961496E-09  6.2950214E-15 -1.1654102E-20  3.2295763E-26  1.2922139E-30 -3.1833598E-35
  28    3    -4940.7925  0.0161183242 -9.8960363E-09  6.2947418E-15 -1.1653134E-20  3.2342168E-26  1.2908805E-30 -3.1883854E-35
  28    4    -4940.6636  0.0161181658 -9.8958853E-09  6.2943689E-15 -1.1651838E-20  3.2404174E-26  1.2890913E-30 -3.1952062E-35
  28    5    -4940.5024  0.0161179679 -9.8956964E-09  6.2939028E-15 -1.1650217E-20  3.2481445E-26  1.2868517E-30 -3.2036369E-35
  28    6    -4940.3090  0.0161177304 -9.8954699E-09  6.2933437E-15 -1.1648265E-20  3.2574103E-26  1.2841518E-30 -3.2138665E-35
  28    7    -4940.0833  0.0161174534 -9.8952056E-09  6.2926914E-15 -1.1645982E-20  3.2681539E-26  1.2810072E-30 -3.2253361E-35
  28    8    -4939.8255  0.0161171367 -9.8949035E-09  6.2919462E-15 -1.1643361E-20  3.2804530E-26  1.2773769E-30 -3.2389788E-35
  28    9    -4939.5354  0.0161167805 -9.8945638E-09  6.2911080E-15 -1.1640402E-20  3.2942300E-26  1.2732849E-30 -3.2540449E-35
  28   10    -4939.2130  0.0161163847 -9.8941863E-09  6.2901769E-15 -1.1637100E-20  3.3094752E-26  1.2687219E-30 -3.2705178E-35
  28   11    -4938.8585  0.0161159494 -9.8937712E-09  6.2891529E-15 -1.1633451E-20  3.3261951E-26  1.2636702E-30 -3.2887074E-35
  28   12    -4938.4717  0.0161154745 -9.8933184E-09  6.2880363E-15 -1.1629448E-20  3.3443479E-26  1.2581250E-30 -3.3083937E-35
  28   13    -4938.0527  0.0161149601 -9.8928280E-09  6.2868271E-15 -1.1625089E-20  3.3639307E-26  1.2520884E-30 -3.3295373E-35
  28   14    -4937.6015  0.0161144061 -9.8923000E-09  6.2855254E-15 -1.1620364E-20  3.3848981E-26  1.2455423E-30 -3.3520642E-35
  28   15    -4937.1181  0.0161138126 -9.8917343E-09  6.2841312E-15 -1.1615270E-20  3.4072549E-26  1.2384767E-30 -3.3761533E-35
  28   16    -4936.6024  0.0161131795 -9.8911311E-09  6.2826448E-15 -1.1609800E-20  3.4309681E-26  1.2308839E-30 -3.4016404E-35
  28   17    -4936.0546  0.0161125069 -9.8904904E-09  6.2810663E-15 -1.1603945E-20  3.4560000E-26  1.2227561E-30 -3.4284885E-35
  28   18    -4935.4746  0.0161117948 -9.8898121E-09  6.2793958E-15 -1.1597701E-20  3.4823226E-26  1.2140793E-30 -3.4566066E-35
  28   19    -4934.8623  0.0161110432 -9.8890964E-09  6.2776334E-15 -1.1591058E-20  3.5098831E-26  1.2048461E-30 -3.4857620E-35
  28   20    -4934.2179  0.0161102521 -9.8883432E-09  6.2757794E-15 -1.1584009E-20  3.5386974E-26  1.1950428E-30 -3.5164491E-35
  29    0    -4899.0031  0.0160786110 -9.9119066E-09  6.2681607E-15 -1.0514761E-20  3.4307874E-26 -8.8236759E-31 -6.4000890E-36
  29    1    -4898.9709  0.0160785714 -9.9118690E-09  6.2680765E-15 -1.0514418E-20  3.4297245E-26 -8.8245718E-31 -6.3785711E-36
  29    2    -4898.9066  0.0160784921 -9.9117938E-09  6.2679083E-15 -1.0513733E-20  3.4276089E-26 -8.8263534E-31 -6.3361277E-36
  29    3    -4898.8102  0.0160783731 -9.9116810E-09  6.2676560E-15 -1.0512705E-20  3.4244415E-26 -8.8290017E-31 -6.2736675E-36
  29    4    -4898.6815  0.0160782146 -9.9115306E-09  6.2673196E-15 -1.0511335E-20  3.4202129E-26 -8.8325572E-31 -6.1893555E-36
  29    5    -4898.5208  0.0160780163 -9.9113426E-09  6.2668992E-15 -1.0509627E-20  3.4149044E-26 -8.8368285E-31 -6.0829706E-36
  29    6    -4898.3278  0.0160777785 -9.9111170E-09  6.2663948E-15 -1.0507581E-20  3.4085337E-26 -8.8418372E-31 -5.9546335E-36
  29    7    -4898.1027  0.0160775010 -9.9108538E-09  6.2658064E-15 -1.0505196E-20  3.4011073E-26 -8.8476429E-31 -5.8069112E-36
  29    8    -4897.8455  0.0160771838 -9.9105531E-09  6.2651342E-15 -1.0502479E-20  3.3926205E-26 -8.8540538E-31 -5.6377703E-36
  29    9    -4897.5561  0.0160768270 -9.9102148E-09  6.2643781E-15 -1.0499429E-20  3.3830520E-26 -8.8610479E-31 -5.4461094E-36
  29   10    -4897.2346  0.0160764306 -9.9098389E-09  6.2635383E-15 -1.0496053E-20  3.3724062E-26 -8.8684803E-31 -5.2330310E-36
  29   11    -4896.8809  0.0160759946 -9.9094256E-09  6.2626148E-15 -1.0492349E-20  3.3606886E-26 -8.8763748E-31 -4.9988976E-36
  29   12    -4896.4951  0.0160755190 -9.9089747E-09  6.2616077E-15 -1.0488324E-20  3.3479060E-26 -8.8845483E-31 -4.7441795E-36
  29   13    -4896.0771  0.0160750037 -9.9084863E-09  6.2605172E-15 -1.0483981E-20  3.3340384E-26 -8.8929639E-31 -4.4690159E-36
  29   14    -4895.6270  0.0160744489 -9.9079605E-09  6.2593432E-15 -1.0479324E-20  3.3190756E-26 -8.9013619E-31 -4.1697663E-36
  29   15    -4895.1448  0.0160738544 -9.9073972E-09  6.2580860E-15 -1.0474357E-20  3.3030651E-26 -8.9098311E-31 -3.8537697E-36
  29   16    -4894.6305  0.0160732203 -9.9067965E-09  6.2567456E-15 -1.0469086E-20  3.2859503E-26 -8.9180699E-31 -3.5137944E-36
  29   17    -4894.0840  0.0160725467 -9.9061584E-09  6.2553222E-15 -1.0463514E-20  3.2677448E-26 -8.9260165E-31 -3.1529049E-36
  29   18    -4893.5054  0.0160718335 -9.9054829E-09  6.2538159E-15 -1.0457650E-20  3.2484648E-26 -8.9335259E-31 -2.7731999E-36
  29   19    -4892.8947  0.0160710807 -9.9047700E-09  6.2522268E-15 -1.0451498E-20  3.2280818E-26 -8.9403370E-31 -2.3706269E-36
  29   20    -4892.2518  0.0160702883 -9.9040199E-09  6.2505551E-15 -1.0445062E-20  3.2066172E-26 -8.9464013E-31 -1.9475261E-36
  30    0    -4857.1708  0.0160386078 -9.9288729E-09  6.2654780E-15 -1.0544577E-20  1.8407396E-26  6.0305829E-31  2.6477099E-35
  30    1    -4857.1387  0.0160385681 -9.9288353E-09  6.2653937E-15 -1.0544393E-20  1.8414566E-26  6.0343188E-31  2.6465723E-35
  30    2    -4857.0746  0.0160384887 -9.9287601E-09  6.2652250E-15 -1.0544024E-20  1.8428936E-26  6.0417349E-31  2.6443195E-35
  30    3    -4856.9783  0.0160383695 -9.9286473E-09  6.2649719E-15 -1.0543471E-20  1.8450765E-26  6.0528131E-31  2.6405262E-35
  30    4    -4856.8500  0.0160382107 -9.9284970E-09  6.2646346E-15 -1.0542732E-20  1.8479852E-26  6.0675794E-31  2.6356590E-35
  30    5    -4856.6897  0.0160380121 -9.9283090E-09  6.2642129E-15 -1.0541807E-20  1.8516314E-26  6.0860321E-31  2.6296284E-35
  30    6    -4856.4972  0.0160377738 -9.9280835E-09  6.2637069E-15 -1.0540696E-20  1.8560180E-26  6.1081091E-31  2.6222645E-35
  30    7    -4856.2727  0.0160374958 -9.9278205E-09  6.2631166E-15 -1.0539395E-20  1.8611679E-26  6.1337818E-31  2.6135253E-35
  30    8    -4856.0161  0.0160371781 -9.9275199E-09  6.2624422E-15 -1.0537903E-20  1.8670729E-26  6.1629465E-31  2.6035945E-35
  30    9    -4855.7274  0.0160368208 -9.9271817E-09  6.2616835E-15 -1.0536219E-20  1.8737451E-26  6.1956347E-31  2.5922977E-35
  30   10    -4855.4067  0.0160364237 -9.9268060E-09  6.2608407E-15 -1.0534343E-20  1.8811970E-26  6.2319030E-31  2.5798712E-35
  30   11    -4855.0539  0.0160359869 -9.9263928E-09  6.2599137E-15 -1.0532268E-20  1.8894599E-26  6.2715115E-31  2.5659377E-35
  30   12    -4854.6690  0.0160355104 -9.9259422E-09  6.2589028E-15 -1.0529996E-20  1.8985022E-26  6.3145368E-31  2.5509080E-35
  30   13    -4854.2521  0.0160349943 -9.9254540E-09  6.2578078E-15 -1.0527521E-20  1.9084068E-26  6.3607772E-31  2.5341233E-35
  30   14    -4853.8031  0.0160344385 -9.9249284E-09  6.2566288E-15 -1.0524841E-20  1.9191291E-26  6.4102446E-31  2.5162169E-35
  30   15    -4853.3221  0.0160338430 -9.9243654E-09  6.2553660E-15 -1.0521955E-20  1.9307116E-26  6.4629071E-31  2.4968128E-35
  30   16    -4852.8090  0.0160332079 -9.9237649E-09  6.2540194E-15 -1.0518855E-20  1.9431736E-26  6.5186071E-31  2.4759016E-35
  30   17    -4852.2639  0.0160325331 -9.9231271E-09  6.2525891E-15 -1.0515541E-20  1.9565307E-26  6.5772469E-31  2.4535399E-35
  30   18    -4851.6868  0.0160318186 -9.9224519E-09  6.2510751E-15 -1.0512006E-20  1.9708101E-26  6.6387914E-31  2.4295710E-35
  30   19    -4851.0776  0.0160310646 -9.9217393E-09  6.2494776E-15 -1.0508247E-20  1.9860059E-26  6.7031227E-31  2.4041850E-35
  30   20    -4850.4363  0.0160302709 -9.9209895E-09  6.2477966E-15 -1.0504260E-20  2.0021818E-26  6.7700576E-31  2.3771289E-35
  31    0    -4815.4893  0.0159985348 -9.9469435E-09  6.2717907E-15 -9.6692090E-21  5.6631492E-26  1.6844134E-31 -3.1004649E-35
  31    1    -4815.4573  0.0159984951 -9.9469058E-09  6.2717134E-15 -9.6686440E-21  5.6633395E-26  1.6801373E-31 -3.1004649E-35
  31    2    -4815.3933  0.0159984155 -9.9468306E-09  6.2715587E-15 -9.6675117E-21  5.6637408E-26  1.6715258E-31 -3.1006659E-35
  31    3    -4815.2973  0.0159982961 -9.9467177E-09  6.2713267E-15 -9.6658116E-21  5.6643482E-26  1.6584581E-31 -3.1012062E-35
  31    4    -4815.1693  0.0159981370 -9.9465672E-09  6.2710174E-15 -9.6635450E-21  5.6651314E-26  1.6410685E-31 -3.1016918E-35
  31    5    -4815.0094  0.0159979380 -9.9463791E-09  6.2706309E-15 -9.6607130E-21  5.6661125E-26  1.6193791E-31 -3.1023698E-35
  31    6    -4814.8174  0.0159976993 -9.9461533E-09  6.2701673E-15 -9.6573129E-21  5.6672723E-26  1.5932926E-31 -3.1032356E-35
  31    7    -4814.5934  0.0159974208 -9.9458900E-09  6.2696266E-15 -9.6533456E-21  5.6685981E-26  1.5629194E-31 -3.1040978E-35
  31    8    -4814.3375  0.0159971026 -9.9455891E-09  6.2690089E-15 -9.6488103E-21  5.6700879E-26  1.5281181E-31 -3.1051171E-35
  31    9    -4814.0495  0.0159967445 -9.9452506E-09  6.2683144E-15 -9.6437068E-21  5.6717063E-26  1.4890242E-31 -3.1059738E-35
  31   10    -4813.7296  0.0159963467 -9.9448745E-09  6.2675431E-15 -9.6380336E-21  5.6734713E-26  1.4454808E-31 -3.1070892E-35
  31   11    -4813.3777  0.0159959092 -9.9444609E-09  6.2666952E-15 -9.6317914E-21  5.6753562E-26  1.3975976E-31 -3.1082265E-35
  31   12    -4812.9938  0.0159954319 -9.9440097E-09  6.2657709E-15 -9.6249807E-21  5.6773269E-26  1.3454543E-31 -3.1090986E-35
  31   13    -4812.5779  0.0159949148 -9.9435210E-09  6.2647703E-15 -9.6175981E-21  5.6793727E-26  1.2888311E-31 -3.1100024E-35
  31   14    -4812.1301  0.0159943580 -9.9429948E-09  6.2636936E-15 -9.6096462E-21  5.6814980E-26  1.2278578E-31 -3.1110315E-35
  31   15    -4811.6502  0.0159937614 -9.9424311E-09  6.2625409E-15 -9.6011211E-21  5.6836505E-26  1.1624356E-31 -3.1118658E-35
  31   16    -4811.1384  0.0159931251 -9.9418300E-09  6.2613126E-15 -9.5920265E-21  5.6858117E-26  1.0928260E-31 -3.1123583E-35
  31   17    -4810.5947  0.0159924491 -9.9411914E-09  6.2600087E-15 -9.5823584E-21  5.6879591E-26  1.0187016E-31 -3.1126471E-35
  31   18    -4810.0190  0.0159917333 -9.9405154E-09  6.2586296E-15 -9.5721177E-21  5.6900767E-26  9.4024058E-32 -3.1129388E-35
  31   19    -4809.4113  0.0159909779 -9.9398020E-09  6.2571754E-15 -9.5613054E-21  5.6921263E-26  8.5748172E-32 -3.1126712E-35
  31   20    -4808.7717  0.0159901827 -9.9390512E-09  6.2556465E-15 -9.5499186E-21  5.6940820E-26  7.7030040E-32 -3.1123033E-35
  32    0    -4773.9590  0.0159583803 -9.9654049E-09  6.3235185E-15 -8.4480060E-21  3.3537029E-26 -6.6991860E-31  9.3373005E-36
  32    1    -4773.9270  0.0159583405 -9.9653669E-09  6.3234510E-15 -8.4476698E-21  3.3529000E-26 -6.6978717E-31  9.3457097E-36
  32    2    -4773.8632  0.0159582607 -9.9652911E-09  6.3233158E-15 -8.4469997E-21  3.3513040E-26 -6.6952940E-31  9.3577895E-36
  32    3    -4773.7675  0.0159581412 -9.9651772E-09  6.3231131E-15 -8.4459945E-21  3.3488934E-26 -6.6913663E-31  9.3810184E-36
  32    4    -4773.6398  0.0159579817 -9.9650255E-09  6.3228428E-15 -8.4446563E-21  3.3456795E-26 -6.6860467E-31  9.4113845E-36
  32    5    -4773.4802  0.0159577824 -9.9648358E-09  6.3225051E-15 -8.4429839E-21  3.3416705E-26 -6.6795058E-31  9.4477843E-36
  32    6    -4773.2887  0.0159575433 -9.9646082E-09  6.3220999E-15 -8.4409812E-21  3.3368657E-26 -6.6715022E-31  9.4924227E-36
  32    7    -4773.0653  0.0159572643 -9.9643427E-09  6.3216272E-15 -8.4386465E-21  3.3312765E-26 -6.6621817E-31  9.5434485E-36
  32    8    -4772.8100  0.0159569454 -9.9640393E-09  6.3210872E-15 -8.4359831E-21  3.3248835E-26 -6.6515255E-31  9.6016237E-36
  32    9    -4772.5228  0.0159565867 -9.9636979E-09  6.3204799E-15 -8.4329954E-21  3.3177001E-26 -6.6393094E-31  9.6675549E-36
  32   10    -4772.2037  0.0159561882 -9.9633187E-09  6.3198055E-15 -8.4296820E-21  3.3097242E-26 -6.6256944E-31  9.7412946E-36
  32   11    -4771.8526  0.0159557498 -9.9629016E-09  6.3190638E-15 -8.4260456E-21  3.3010105E-26 -6.6106403E-31  9.8161480E-36
  32   12    -4771.4697  0.0159552716 -9.9624467E-09  6.3182551E-15 -8.4220894E-21  3.2914965E-26 -6.5941297E-31  9.9023370E-36
  32   13    -4771.0549  0.0159547536 -9.9619539E-09  6.3173794E-15 -8.4178177E-21  3.2812152E-26 -6.5760077E-31  9.9930761E-36
  32   14    -4770.6081  0.0159541957 -9.9614233E-09  6.3164369E-15 -8.4132320E-21  3.2701864E-26 -6.5563131E-31  1.0089430E-35
  32   15    -4770.1295  0.0159535980 -9.9608549E-09  6.3154276E-15 -8.4083349E-21  3.2584308E-26 -6.5350707E-31  1.0188935E-35
  32   16    -4769.6190  0.0159529606 -9.9602486E-09  6.3143516E-15 -8.4031323E-21  3.2458883E-26 -6.5120972E-31  1.0297735E-35
  32   17    -4769.0766  0.0159522833 -9.9596046E-09  6.3132092E-15 -8.3976247E-21  3.2326385E-26 -6.4875059E-31  1.0408322E-35
  32   18    -4768.5024  0.0159515662 -9.9589229E-09  6.3120003E-15 -8.3918181E-21  3.2186390E-26 -6.4611034E-31  1.0527119E-35
  32   19    -4767.8962  0.0159508094 -9.9582034E-09  6.3107253E-15 -8.3857173E-21  3.2039496E-26 -6.4329572E-31  1.0646683E-35
  32   20    -4767.2582  0.0159500127 -9.9574462E-09  6.3093841E-15 -8.3793254E-21  3.1885391E-26 -6.4029093E-31  1.0772987E-35
  33    0    -4732.5801  0.0159181475 -9.9833611E-09  6.3987064E-15 -8.1950731E-21  2.0910860E-26 -2.9591227E-31 -9.4118522E-36
  33    1    -4732.5483  0.0159181076 -9.9833227E-09  6.3986409E-15 -8.1948650E-21  2.0907321E-26 -2.9603945E-31 -9.4185805E-36
  33    2    -4732.4846  0.0159180277 -9.9832459E-09  6.3985098E-15 -8.1944466E-21  2.0900226E-26 -2.9630616E-31 -9.4307191E-36
  33    3    -4732.3891  0.0159179079 -9.9831308E-09  6.3983131E-15 -8.1938189E-21  2.0889504E-26 -2.9670589E-31 -9.4488405E-36
  33    4    -4732.2618  0.0159177482 -9.9829772E-09  6.3980509E-15 -8.1929843E-21  2.0875207E-26 -2.9723157E-31 -9.4732119E-36
  33    5    -4732.1026  0.0159175485 -9.9827853E-09  6.3977232E-15 -8.1919403E-21  2.0857329E-26 -2.9789546E-31 -9.5036097E-36
  33    6    -4731.9116  0.0159173089 -9.9825550E-09  6.3973300E-15 -8.1906899E-21  2.0835939E-26 -2.9869325E-31 -9.5408697E-36
  33    7    -4731.6887  0.0159170294 -9.9822863E-09  6.3968714E-15 -8.1892326E-21  2.0810764E-26 -2.9963458E-31 -9.5828260E-36
  33    8    -4731.4341  0.0159167100 -9.9819792E-09  6.3963474E-15 -8.1875687E-21  2.0781718E-26 -3.0070452E-31 -9.6278362E-36
  33    9    -4731.1476  0.0159163507 -9.9816338E-09  6.3957579E-15 -8.1857002E-21  2.0749304E-26 -3.0192106E-31 -9.6827131E-36
  33   10    -4730.8293  0.0159159514 -9.9812501E-09  6.3951031E-15 -8.1836262E-21  2.0713052E-26 -3.0328818E-31 -9.7438047E-36
  33   11    -4730.4791  0.0159155122 -9.9808281E-09  6.3943831E-15 -8.1813502E-21  2.0673002E-26 -3.0479291E-31 -9.8080487E-36
  33   12    -4730.0971  0.0159150332 -9.9803677E-09  6.3935978E-15 -8.1788726E-21  2.0628859E-26 -3.0644528E-31 -9.8774738E-36
  33   13    -4729.6834  0.0159145142 -9.9798690E-09  6.3927473E-15 -8.1761945E-21  2.0580935E-26 -3.0824429E-31 -9.9507021E-36
  33   14    -4729.2378  0.0159139553 -9.9793321E-09  6.3918317E-15 -8.1733162E-21  2.0529010E-26 -3.1020337E-31 -1.0030870E-35
  33   15    -4728.7604  0.0159133566 -9.9787569E-09  6.3908511E-15 -8.1702408E-21  2.0472882E-26 -3.1231902E-31 -1.0113594E-35
  33   16    -4728.2511  0.0159127180 -9.9781434E-09  6.3898056E-15 -8.1669704E-21  2.0412675E-26 -3.1459628E-31 -1.0202906E-35
  33   17    -4727.7101  0.0159120395 -9.9774917E-09  6.3886951E-15 -8.1635055E-21  2.0348253E-26 -3.1703779E-31 -1.0295604E-35
  33   18    -4727.1373  0.0159113211 -9.9768018E-09  6.3875198E-15 -8.1598496E-21  2.0279649E-26 -3.1964628E-31 -1.0394300E-35
  33   19    -4726.5327  0.0159105629 -9.9760737E-09  6.3862798E-15 -8.1560031E-21  2.0206537E-26 -3.2242641E-31 -1.0495125E-35
  33   20    -4725.8963  0.0159097649 -9.9753074E-09  6.3849751E-15 -8.1519698E-21  2.0128762E-26 -3.2537038E-31 -1.0596465E-35
  34    0    -4691.3531  0.0158778475 -1.0000545E-08  6.4792616E-15 -8.4999697E-21 -6.1394194E-27 -6.2380951E-31  2.1524431E-35
  34    1    -4691.3213  0.0158778075 -1.0000506E-08  6.4791936E-15 -8.5000313E-21 -6.1467390E-27 -6.2351305E-31  2.1540277E-35
  34    2    -4691.2578  0.0158777275 -1.0000428E-08  6.4790576E-15 -8.5001542E-21 -6.1617175E-27 -6.2290891E-31  2.1576215E-35
  34    3    -4691.1626  0.0158776075 -1.0000311E-08  6.4788536E-15 -8.5003396E-21 -6.1840325E-27 -6.2199981E-31  2.1629364E-35
  34    4    -4691.0355  0.0158774475 -1.0000156E-08  6.4785816E-15 -8.5005870E-21 -6.2139981E-27 -6.2078768E-31  2.1702580E-35
  34    5    -4690.8768  0.0158772475 -9.9999614E-09  6.4782416E-15 -8.5008996E-21 -6.2513088E-27 -6.1925468E-31  2.1794580E-35
  34    6    -4690.6862  0.0158770075 -9.9997282E-09  6.4778335E-15 -8.5012767E-21 -6.2956622E-27 -6.1742691E-31  2.1898510E-35
  34    7    -4690.4640  0.0158767275 -9.9994562E-09  6.4773574E-15 -8.5017185E-21 -6.3476985E-27 -6.1527277E-31  2.2026715E-35
  34    8    -4690.2099  0.0158764075 -9.9991453E-09  6.4768133E-15 -8.5022285E-21 -6.4066797E-27 -6.1279115E-31  2.2171603E-35
  34    9    -4689.9242  0.0158760476 -9.9987955E-09  6.4762011E-15 -8.5028084E-21 -6.4723938E-27 -6.0999527E-31  2.2328442E-35
  34   10    -4689.6066  0.0158756476 -9.9984070E-09  6.4755208E-15 -8.5034592E-21 -6.5454206E-27 -6.0685490E-31  2.2507076E-35
  34   11    -4689.2574  0.0158752077 -9.9979796E-09  6.4747725E-15 -8.5041830E-21 -6.6253905E-27 -6.0338129E-31  2.2702476E-35
  34   12    -4688.8764  0.0158747278 -9.9975135E-09  6.4739561E-15 -8.5049843E-21 -6.7119984E-27 -5.9954085E-31  2.2916508E-35
  34   13    -4688.4636  0.0158742080 -9.9970085E-09  6.4730715E-15 -8.5058630E-21 -6.8052024E-27 -5.9534620E-31  2.3147663E-35
  34   14    -4688.0192  0.0158736481 -9.9964649E-09  6.4721188E-15 -8.5068218E-21 -6.9048465E-27 -5.9079414E-31  2.3393877E-35
  34   15    -4687.5430  0.0158730484 -9.9958824E-09  6.4710979E-15 -8.5078651E-21 -7.0107276E-27 -5.8585364E-31  2.3658481E-35
  34   16    -4687.0350  0.0158724087 -9.9952612E-09  6.4700089E-15 -8.5089969E-21 -7.1228587E-27 -5.8051387E-31  2.3941079E-35
  34   17    -4686.4954  0.0158717290 -9.9946014E-09  6.4688516E-15 -8.5102180E-21 -7.2407613E-27 -5.7478055E-31  2.4239819E-35
  34   18    -4685.9240  0.0158710094 -9.9939028E-09  6.4676260E-15 -8.5115315E-21 -7.3639628E-27 -5.6864065E-31  2.4550608E-35
  34   19    -4685.3209  0.0158702499 -9.9931655E-09  6.4663321E-15 -8.5129435E-21 -7.4929406E-27 -5.6206113E-31  2.4881794E-35
  34   20    -4684.6862  0.0158694505 -9.9923897E-09  6.4649699E-15 -8.5144550E-21 -7.6268579E-27 -5.5505097E-31  2.5225598E-35
  35    0    -4650.2780  0.0158374922 -1.0017111E-08  6.5388223E-15 -9.5062242E-21  1.3481261E-26  1.5184823E-30  1.1146945E-35
  35    1    -4650.2463  0.0158374522 -1.0017071E-08  6.5387462E-15 -9.5060894E-21  1.3499816E-26  1.5186386E-30  1.1110536E-35
  35    2    -4650.1829  0.0158373720 -1.0016993E-08  6.5385941E-15 -9.5058190E-21  1.3536121E-26  1.5189487E-30  1.1044644E-35
  35    3    -4650.0879  0.0158372518 -1.0016875E-08  6.5383660E-15 -9.5054127E-21  1.3590759E-26  1.5194140E-30  1.0945889E-35
  35    4    -4649.9612  0.0158370916 -1.0016718E-08  6.5380618E-15 -9.5048676E-21  1.3663513E-26  1.5200291E-30  1.0815740E-35
  35    5    -4649.8029  0.0158368912 -1.0016522E-08  6.5376816E-15 -9.5041813E-21  1.3754888E-26  1.5207698E-30  1.0645688E-35
  35    6    -4649.6128  0.0158366508 -1.0016287E-08  6.5372254E-15 -9.5033534E-21  1.3864334E-26  1.5216665E-30  1.0446467E-35
  35    7    -4649.3911  0.0158363704 -1.0016012E-08  6.5366933E-15 -9.5023782E-21  1.3992366E-26  1.5226728E-30  1.0210294E-35
  35    8    -4649.1377  0.0158360499 -1.0015699E-08  6.5360852E-15 -9.5012525E-21  1.4138542E-26  1.5237999E-30  9.9426714E-36
  35    9    -4648.8527  0.0158356893 -1.0015346E-08  6.5354011E-15 -9.4999727E-21  1.4303265E-26  1.5250253E-30  9.6377235E-36
  35   10    -4648.5360  0.0158352887 -1.0014954E-08  6.5346412E-15 -9.4985339E-21  1.4486362E-26  1.5263581E-30  9.3015273E-36
  35   11    -4648.1876  0.0158348481 -1.0014522E-08  6.5338054E-15 -9.4969288E-21  1.4687710E-26  1.5277690E-30  8.9339794E-36
  35   12    -4647.8076  0.0158343674 -1.0014052E-08  6.5328937E-15 -9.4951525E-21  1.4908089E-26  1.5292214E-30  8.5231574E-36
  35   13    -4647.3959  0.0158338467 -1.0013542E-08  6.5319063E-15 -9.4931989E-21  1.5146676E-26  1.5307353E-30  8.0849314E-36
  35   14    -4646.9525  0.0158332859 -1.0012994E-08  6.5308432E-15 -9.4910615E-21  1.5404037E-26  1.5322809E-30  7.6074813E-36
  35   15    -4646.4776  0.0158326851 -1.0012406E-08  6.5297044E-15 -9.4887302E-21  1.5679976E-26  1.5338241E-30  7.0979038E-36
  35   16    -4645.9709  0.0158320444 -1.0011779E-08  6.5284900E-15 -9.4861982E-21  1.5974601E-26  1.5353552E-30  6.5505803E-36
  35   17    -4645.4326  0.0158313636 -1.0011113E-08  6.5272001E-15 -9.4834555E-21  1.6287888E-26  1.5368387E-30  5.9683888E-36
  35   18    -4644.8627  0.0158306428 -1.0010409E-08  6.5258347E-15 -9.4804947E-21  1.6619926E-26  1.5382789E-30  5.3515160E-36
  35   19    -4644.2612  0.0158298821 -1.0009665E-08  6.5243939E-15 -9.4773029E-21  1.6970693E-26  1.5396056E-30  4.6958382E-36
  35   20    -4643.6280  0.0158290813 -1.0008882E-08  6.5228778E-15 -9.4738720E-21  1.7340499E-26  1.5408264E-30  4.0031736E-36
  36    0    -4609.3549  0.0157970869 -1.0033524E-08  6.5978789E-15 -8.5641639E-21  4.5897862E-26 -1.1747293E-30 -6.6515821E-35
  36    1    -4609.3233  0.0157970468 -1.0033484E-08  6.5978104E-15 -8.5637050E-21  4.5883725E-26 -1.1756596E-30 -6.6496752E-35
  36    2    -4609.2601  0.0157969665 -1.0033405E-08  6.5976734E-15 -8.5627869E-21  4.5855406E-26 -1.1775235E-30 -6.6458865E-35
  36    3    -4609.1653  0.0157968461 -1.0033286E-08  6.5974679E-15 -8.5614116E-21  4.5813070E-26 -1.1803141E-30 -6.6402035E-35
  36    4    -4609.0389  0.0157966856 -1.0033128E-08  6.5971939E-15 -8.5595809E-21  4.5756485E-26 -1.1840383E-30 -6.6330681E-35
  36    5    -4608.8810  0.0157964849 -1.0032930E-08  6.5968516E-15 -8.5572949E-21  4.5685260E-26 -1.1886661E-30 -6.6233414E-35
  36    6    -4608.6914  0.0157962441 -1.0032692E-08  6.5964409E-15 -8.5545556E-21  4.5599347E-26 -1.1942325E-30 -6.6119308E-35
  36    7    -4608.4703  0.0157959632 -1.0032415E-08  6.5959619E-15 -8.5513680E-21  4.5498747E-26 -1.2006955E-30 -6.5983060E-35
  36    8    -4608.2175  0.0157956422 -1.0032099E-08  6.5954148E-15 -8.5477327E-21  4.5383246E-26 -1.2080849E-30 -6.5829810E-35
  36    9    -4607.9332  0.0157952810 -1.0031743E-08  6.5947995E-15 -8.5436537E-21  4.5252216E-26 -1.2163670E-30 -6.5654123E-35
  36   10    -4607.6173  0.0157948798 -1.0031347E-08  6.5941162E-15 -8.5391359E-21  4.5105858E-26 -1.2255460E-30 -6.5457009E-35
  36   11    -4607.2698  0.0157944384 -1.0030912E-08  6.5933650E-15 -8.5341835E-21  4.4943161E-26 -1.2356074E-30 -6.5234538E-35
  36   12    -4606.8908  0.0157939569 -1.0030437E-08  6.5925459E-15 -8.5288010E-21  4.4764368E-26 -1.2465419E-30 -6.4989514E-35
  36   13    -4606.4801  0.0157934354 -1.0029923E-08  6.5916592E-15 -8.5229925E-21  4.4569171E-26 -1.2583537E-30 -6.4726136E-35
  36   14    -4606.0379  0.0157928737 -1.0029369E-08  6.5907050E-15 -8.5167692E-21  4.4356670E-26 -1.2710097E-30 -6.4434341E-35
  36   15    -4605.5642  0.0157922720 -1.0028776E-08  6.5896834E-15 -8.5101329E-21  4.4126701E-26 -1.2845092E-30 -6.4118409E-35
  36   16    -4605.0588  0.0157916301 -1.0028144E-08  6.5885945E-15 -8.5030922E-21  4.3878634E-26 -1.2988298E-30 -6.3773978E-35
  36   17    -4604.5219  0.0157909482 -1.0027472E-08  6.5874386E-15 -8.4956560E-21  4.3612192E-26 -1.3139607E-30 -6.3406337E-35
  36   18    -4603.9534  0.0157902263 -1.0026760E-08  6.5862158E-15 -8.4878317E-21  4.3326629E-26 -1.3298939E-30 -6.3007261E-35
  36   19    -4603.3534  0.0157894643 -1.0026010E-08  6.5849263E-15 -8.4796274E-21  4.3021309E-26 -1.3465956E-30 -6.2577123E-35
  36   20    -4602.7219  0.0157886622 -1.0025219E-08  6.5835702E-15 -8.4710559E-21  4.2696215E-26 -1.3640596E-30 -6.2121761E-35
  37    0    -4568.5838  0.0157566365 -1.0049258E-08  6.6809671E-15 -9.1097076E-21 -3.8416050E-26 -1.0702622E-30  8.6279626E-35
  37    1    -4568.5523  0.0157565963 -1.0049218E-08  6.6808942E-15 -9.1100922E-21 -3.8428800E-26 -1.0690512E-30  8.6313082E-35
  37    2    -4568.4893  0.0157565159 -1.0049138E-08  6.6807484E-15 -9.1108613E-21 -3.8454338E-26 -1.0666336E-30  8.6380514E-35
  37    3    -4568.3948  0.0157563954 -1.0049018E-08  6.6805297E-15 -9.1120156E-21 -3.8492847E-26 -1.0630080E-30  8.6485936E-35
  37    4    -4568.2687  0.0157562346 -1.0048857E-08  6.6802381E-15 -9.1135557E-21 -3.8543688E-26 -1.0581593E-30  8.6622030E-35
  37    5    -4568.1111  0.0157560336 -1.0048657E-08  6.6798735E-15 -9.1154851E-21 -3.8606845E-26 -1.0520846E-30  8.6792271E-35
  37    6    -4567.9221  0.0157557924 -1.0048417E-08  6.6794359E-15 -9.1178033E-21 -3.8682554E-26 -1.0447861E-30  8.6998676E-35
  37    7    -4567.7015  0.0157555111 -1.0048136E-08  6.6789253E-15 -9.1205145E-21 -3.8769780E-26 -1.0362498E-30  8.7233870E-35
  37    8    -4567.4494  0.0157551895 -1.0047816E-08  6.6783415E-15 -9.1236200E-21 -3.8868979E-26 -1.0264601E-30  8.7506467E-35
  37    9    -4567.1658  0.0157548278 -1.0047455E-08  6.6776844E-15 -9.1271230E-21 -3.8979135E-26 -1.0154210E-30  8.7806887E-35
  37   10    -4566.8507  0.0157544259 -1.0047054E-08  6.6769541E-15 -9.1310265E-21 -3.9100283E-26 -1.0031070E-30  8.8143099E-35
  37   11    -4566.5041  0.0157539839 -1.0046614E-08  6.6761504E-15 -9.1353364E-21 -3.9231945E-26 -9.8950031E-31  8.8507028E-35
  37   12    -4566.1260  0.0157535017 -1.0046133E-08  6.6752732E-15 -9.1400508E-21 -3.9373144E-26 -9.7461079E-31  8.8898269E-35
  37   13    -4565.7165  0.0157529793 -1.0045612E-08  6.6743223E-15 -9.1451800E-21 -3.9523914E-26 -9.5838562E-31  8.9322648E-35
  37   14    -4565.2754  0.0157524167 -1.0045052E-08  6.6732978E-15 -9.1507248E-21 -3.9683490E-26 -9.4083346E-31  8.9775671E-35
  37   15    -4564.8028  0.0157518140 -1.0044451E-08  6.6721993E-15 -9.1566888E-21 -3.9850991E-26 -9.2193213E-31  9.0255560E-35
  37   16    -4564.2988  0.0157511712 -1.0043811E-08  6.6710268E-15 -9.1630791E-21 -4.0026117E-26 -9.0165658E-31  9.0763197E-35
  37   17    -4563.7632  0.0157504883 -1.0043130E-08  6.6697802E-15 -9.1698998E-21 -4.0208159E-26 -8.7997753E-31  9.1299525E-35
  37   18    -4563.1962  0.0157497652 -1.0042410E-08  6.6684592E-15 -9.1771549E-21 -4.0395432E-26 -8.5691262E-31  9.1849571E-35
  37   19    -4562.5978  0.0157490020 -1.0041650E-08  6.6670637E-15 -9.1848476E-21 -4.0588155E-26 -8.3240238E-31  9.2430795E-35
  37   20    -4561.9678  0.0157481987 -1.0040850E-08  6.6655935E-15 -9.1929857E-21 -4.0784893E-26 -8.0643419E-31  9.3032297E-35
  38    0    -4527.9648  0.0157161514 -1.0064578E-08  6.7175998E-15 -1.0784685E-20  3.5766561E-26  3.7646145E-30  3.6904423E-36
  38    1    -4527.9334  0.0157161111 -1.0064538E-08  6.7175135E-15 -1.0784326E-20  3.5811705E-26  3.7646638E-30  3.6101692E-36
  38    2    -4527.8705  0.0157160306 -1.0064457E-08  6.7173410E-15 -1.0783607E-20  3.5902006E-26  3.7647503E-30  3.4504510E-36
  38    3    -4527.7762  0.0157159098 -1.0064336E-08  6.7170822E-15 -1.0782530E-20  3.6037540E-26  3.7649023E-30  3.2101642E-36
  38    4    -4527.6505  0.0157157488 -1.0064175E-08  6.7167372E-15 -1.0781085E-20  3.6218288E-26  3.7650705E-30  2.8874110E-36
  38    5    -4527.4933  0.0157155475 -1.0063974E-08  6.7163059E-15 -1.0779268E-20  3.6444340E-26  3.7652583E-30  2.4841783E-36
  38    6    -4527.3047  0.0157153060 -1.0063732E-08  6.7157886E-15 -1.0777073E-20  3.6715350E-26  3.7654412E-30  2.0007012E-36
  38    7    -4527.0847  0.0157150242 -1.0063450E-08  6.7151851E-15 -1.0774491E-20  3.7031813E-26  3.7656066E-30  1.4352852E-36
  38    8    -4526.8333  0.0157147022 -1.0063127E-08  6.7144957E-15 -1.0771515E-20  3.7393231E-26  3.7657353E-30  7.9217445E-37
  38    9    -4526.5504  0.0157143399 -1.0062765E-08  6.7137202E-15 -1.0768131E-20  3.7799949E-26  3.7657875E-30  6.4050983E-38
  38   10    -4526.2362  0.0157139374 -1.0062362E-08  6.7128589E-15 -1.0764329E-20  3.8251691E-26  3.7657483E-30 -7.3995059E-37
  38   11    -4525.8905  0.0157134947 -1.0061919E-08  6.7119119E-15 -1.0760094E-20  3.8748771E-26  3.7655648E-30 -1.6302993E-36
  38   12    -4525.5133  0.0157130117 -1.0061436E-08  6.7108791E-15 -1.0755412E-20  3.9291014E-26  3.7652115E-30 -2.6012686E-36
  38   13    -4525.1048  0.0157124885 -1.0060912E-08  6.7097608E-15 -1.0750264E-20  3.9878234E-26  3.7646366E-30 -3.6556715E-36
  38   14    -4524.6649  0.0157119251 -1.0060349E-08  6.7085571E-15 -1.0744638E-20  4.0510745E-26  3.7638142E-30 -4.7906310E-36
  38   15    -4524.1935  0.0157113215 -1.0059745E-08  6.7072681E-15 -1.0738510E-20  4.1188173E-26  3.7626672E-30 -6.0134583E-36
  38   16    -4523.6908  0.0157106777 -1.0059101E-08  6.7058940E-15 -1.0731862E-20  4.1910344E-26  3.7611823E-30 -7.3127799E-36
  38   17    -4523.1566  0.0157099937 -1.0058417E-08  6.7044350E-15 -1.0724674E-20  4.2677576E-26  3.7592766E-30 -8.7000779E-36
  38   18    -4522.5911  0.0157092695 -1.0057693E-08  6.7028912E-15 -1.0716919E-20  4.3489044E-26  3.7569108E-30 -1.0162428E-35
  38   19    -4521.9941  0.0157085052 -1.0056929E-08  6.7012628E-15 -1.0708574E-20  4.4345448E-26  3.7539914E-30 -1.1717613E-35
  38   20    -4521.3658  0.0157077007 -1.0056125E-08  6.6995502E-15 -1.0699614E-20  4.5246207E-26  3.7504748E-30 -1.3353951E-35
  39    0    -4487.4977  0.0156756296 -1.0080193E-08  6.7740908E-15 -7.8643624E-21  1.0529557E-25 -2.5996146E-30 -1.5085543E-34
  39    1    -4487.4664  0.0156755892 -1.0080153E-08  6.7740279E-15 -7.8633098E-21  1.0526459E-25 -2.6017354E-30 -1.5080765E-34
  39    2    -4487.4037  0.0156755086 -1.0080071E-08  6.7739021E-15 -7.8612061E-21  1.0520216E-25 -2.6059505E-30 -1.5070537E-34
  39    3    -4487.3096  0.0156753876 -1.0079950E-08  6.7737135E-15 -7.8580507E-21  1.0510824E-25 -2.6122834E-30 -1.5055173E-34
  39    4    -4487.1842  0.0156752264 -1.0079787E-08  6.7734621E-15 -7.8538496E-21  1.0498266E-25 -2.6206986E-30 -1.5034234E-34
  39    5    -4487.0275  0.0156750248 -1.0079584E-08  6.7731480E-15 -7.8486021E-21  1.0482524E-25 -2.6312323E-30 -1.5008610E-34
  39    6    -4486.8394  0.0156747829 -1.0079340E-08  6.7727715E-15 -7.8423189E-21  1.0463548E-25 -2.6438239E-30 -1.4977187E-34
  39    7    -4486.6199  0.0156745006 -1.0079056E-08  6.7723325E-15 -7.8350021E-21  1.0441249E-25 -2.6584847E-30 -1.4939880E-34
  39    8    -4486.3691  0.0156741781 -1.0078730E-08  6.7718313E-15 -7.8266608E-21  1.0415632E-25 -2.6751748E-30 -1.4896948E-34
  39    9    -4486.0870  0.0156738153 -1.0078365E-08  6.7712681E-15 -7.8172992E-21  1.0386656E-25 -2.6939271E-30 -1.4849252E-34
  39   10    -4485.7735  0.0156734122 -1.0077959E-08  6.7706432E-15 -7.8069301E-21  1.0354194E-25 -2.7146695E-30 -1.4795090E-34
  39   11    -4485.4287  0.0156729687 -1.0077512E-08  6.7699567E-15 -7.7955578E-21  1.0318232E-25 -2.7374244E-30 -1.4735537E-34
  39   12    -4485.0526  0.0156724850 -1.0077024E-08  6.7692089E-15 -7.7832010E-21  1.0278636E-25 -2.7621158E-30 -1.4669357E-34
  39   13    -4484.6451  0.0156719610 -1.0076496E-08  6.7684001E-15 -7.7698668E-21  1.0235338E-25 -2.7887449E-30 -1.4596844E-34
  39   14    -4484.2063  0.0156713968 -1.0075928E-08  6.7675307E-15 -7.7555694E-21  1.0188234E-25 -2.8172815E-30 -1.4517954E-34
  39   15    -4483.7362  0.0156707922 -1.0075319E-08  6.7666009E-15 -7.7403264E-21  1.0137270E-25 -2.8476793E-30 -1.4432547E-34
  39   16    -4483.2347  0.0156701474 -1.0074669E-08  6.7656112E-15 -7.7241487E-21  1.0082265E-25 -2.8799105E-30 -1.4339891E-34
  39   17    -4482.7019  0.0156694624 -1.0073979E-08  6.7645619E-15 -7.7070605E-21  1.0023164E-25 -2.9139096E-30 -1.4240037E-34
  39   18    -4482.1378  0.0156687371 -1.0073249E-08  6.7634534E-15 -7.6890752E-21  9.9598631E-26 -2.9496687E-30 -1.4133523E-34
  39   19    -4481.5424  0.0156679716 -1.0072478E-08  6.7622861E-15 -7.6702161E-21  9.8921702E-26 -2.9871055E-30 -1.4018710E-34
  39   20    -4480.9157  0.0156671658 -1.0071666E-08  6.7610604E-15 -7.6505031E-21  9.8199911E-26 -3.0261891E-30 -1.3896103E-34
  40    0    -4447.1825  0.0156350752 -1.0094599E-08  6.9019898E-15 -8.0124870E-21 -7.0349069E-26 -1.9972992E-30  1.6771417E-34
  40    1    -4447.1512  0.0156350348 -1.0094557E-08  6.9019257E-15 -8.0131904E-21 -7.0373221E-26 -1.9949475E-30  1.6775348E-34
  40    2    -4447.0887  0.0156349541 -1.0094474E-08  6.9017975E-15 -8.0145982E-21 -7.0420807E-26 -1.9902581E-30  1.6782649E-34
  40    3    -4446.9949  0.0156348329 -1.0094350E-08  6.9016051E-15 -8.0167138E-21 -7.0492574E-26 -1.9831868E-30  1.6794378E-34
  40    4    -4446.8698  0.0156346714 -1.0094185E-08  6.9013485E-15 -8.0195349E-21 -7.0587481E-26 -1.9737805E-30  1.6809215E-34
  40    5    -4446.7135  0.0156344695 -1.0093977E-08  6.9010277E-15 -8.0230658E-21 -7.0705755E-26 -1.9620142E-30  1.6828150E-34
  40    6    -4446.5259  0.0156342273 -1.0093729E-08  6.9006425E-15 -8.0273133E-21 -7.0846169E-26 -1.9478710E-30  1.6850046E-34
  40    7    -4446.3070  0.0156339447 -1.0093439E-08  6.9001928E-15 -8.0322785E-21 -7.1009143E-26 -1.9313469E-30  1.6875628E-34
  40    8    -4446.0568  0.0156336217 -1.0093108E-08  6.8996785E-15 -8.0379660E-21 -7.1193533E-26 -1.9124428E-30  1.6904535E-34
  40    9    -4445.7754  0.0156332583 -1.0092735E-08  6.8990996E-15 -8.0443826E-21 -7.1399093E-26 -1.8911015E-30  1.6937208E-34
  40   10    -4445.4628  0.0156328546 -1.0092322E-08  6.8984558E-15 -8.0515337E-21 -7.1624782E-26 -1.8673675E-30  1.6972857E-34
  40   11    -4445.1189  0.0156324106 -1.0091866E-08  6.8977469E-15 -8.0594258E-21 -7.1869282E-26 -1.8412077E-30  1.7010686E-34
  40   12    -4444.7437  0.0156319262 -1.0091370E-08  6.8969727E-15 -8.0680662E-21 -7.2132103E-26 -1.8126032E-30  1.7051245E-34
  40   13    -4444.3373  0.0156314015 -1.0090832E-08  6.8961332E-15 -8.0774620E-21 -7.2412839E-26 -1.7815090E-30  1.7095452E-34
  40   14    -4443.8996  0.0156308364 -1.0090252E-08  6.8952279E-15 -8.0876200E-21 -7.2709287E-26 -1.7479643E-30  1.7141560E-34
  40   15    -4443.4307  0.0156302310 -1.0089632E-08  6.8942568E-15 -8.0985507E-21 -7.3020678E-26 -1.7119128E-30  1.7189474E-34
  40   16    -4442.9305  0.0156295853 -1.0088970E-08  6.8932194E-15 -8.1102594E-21 -7.3345678E-26 -1.6733591E-30  1.7239559E-34
  40   17    -4442.3991  0.0156288992 -1.0088267E-08  6.8921155E-15 -8.1227565E-21 -7.3682651E-26 -1.6322805E-30  1.7290513E-34
  40   18    -4441.8365  0.0156281729 -1.0087523E-08  6.8909449E-15 -8.1360504E-21 -7.4030490E-26 -1.5886342E-30  1.7343455E-34
  40   19    -4441.2426  0.0156274063 -1.0086737E-08  6.8897072E-15 -8.1501520E-21 -7.4387624E-26 -1.5424182E-30  1.7397669E-34
  40   20    -4440.6176  0.0156265994 -1.0085911E-08  6.8884020E-15 -8.1650657E-21 -7.4751964E-26 -1.4936280E-30  1.7452278E-34
  41    0    -4407.0190  0.0155945090 -1.0107799E-08  6.9640596E-15 -1.0571034E-20  2.0495540E-26  4.2898889E-30 -5.1193405E-37
  41    1    -4406.9878  0.0155944686 -1.0107758E-08  6.9639751E-15 -1.0570830E-20  2.0546962E-26  4.2898873E-30 -6.0223098E-37
  41    2    -4406.9254  0.0155943877 -1.0107674E-08  6.9638059E-15 -1.0570418E-20  2.0649993E-26  4.2898678E-30 -7.8072959E-37
  41    3    -4406.8319  0.0155942664 -1.0107549E-08  6.9635523E-15 -1.0569797E-20  2.0804387E-26  4.2898308E-30 -1.0497494E-36
  41    4    -4406.7071  0.0155941047 -1.0107381E-08  6.9632141E-15 -1.0568960E-20  2.1010040E-26  4.2897635E-30 -1.4054721E-36
  41    5    -4406.5512  0.0155939026 -1.0107173E-08  6.9627913E-15 -1.0567904E-20  2.1267736E-26  4.2896485E-30 -1.8552095E-36
  41    6    -4406.3641  0.0155936600 -1.0106922E-08  6.9622841E-15 -1.0566618E-20  2.1576482E-26  4.2894738E-30 -2.3931618E-36
  41    7    -4406.1457  0.0155933770 -1.0106630E-08  6.9616924E-15 -1.0565095E-20  2.1936718E-26  4.2891995E-30 -3.0213036E-36
  41    8    -4405.8963  0.0155930536 -1.0106295E-08  6.9610163E-15 -1.0563323E-20  2.2348597E-26  4.2888172E-30 -3.7421964E-36
  41    9    -4405.6156  0.0155926898 -1.0105920E-08  6.9602558E-15 -1.0561291E-20  2.2811959E-26  4.2882910E-30 -4.5530285E-36
  41   10    -4405.3037  0.0155922856 -1.0105502E-08  6.9594110E-15 -1.0558983E-20  2.3326468E-26  4.2875878E-30 -5.4529080E-36
  41   11    -4404.9607  0.0155918409 -1.0105043E-08  6.9584819E-15 -1.0556386E-20  2.3892239E-26  4.2866840E-30 -6.4389680E-36
  41   12    -4404.5865  0.0155913559 -1.0104542E-08  6.9574686E-15 -1.0553483E-20  2.4509280E-26  4.2855097E-30 -7.5167950E-36
  41   13    -4404.1811  0.0155908305 -1.0103999E-08  6.9563712E-15 -1.0550253E-20  2.5177780E-26  4.2840378E-30 -8.6865262E-36
  41   14    -4403.7446  0.0155902647 -1.0103415E-08  6.9551898E-15 -1.0546678E-20  2.5897455E-26  4.2822038E-30 -9.9502370E-36
  41   15    -4403.2769  0.0155896585 -1.0102789E-08  6.9539244E-15 -1.0542734E-20  2.6668294E-26  4.2799651E-30 -1.1302353E-35
  41   16    -4402.7780  0.0155890119 -1.0102121E-08  6.9525752E-15 -1.0538401E-20  2.7489638E-26  4.2772732E-30 -1.2744055E-35
  41   17    -4402.2480  0.0155883250 -1.0101412E-08  6.9511423E-15 -1.0533656E-20  2.8361927E-26  4.2740600E-30 -1.4278060E-35
  41   18    -4401.6869  0.0155875977 -1.0100662E-08  6.9496259E-15 -1.0528469E-20  2.9284518E-26  4.2702671E-30 -1.5896086E-35
  41   19    -4401.0945  0.0155868301 -1.0099869E-08  6.9480260E-15 -1.0522812E-20  3.0257799E-26  4.2658119E-30 -1.7613286E-35
  41   20    -4400.4711  0.0155860222 -1.0099036E-08  6.9463428E-15 -1.0516656E-20  3.1281146E-26  4.2606157E-30 -1.9421592E-35
  42    0    -4367.0069  0.0155539362 -1.0120939E-08  7.0286858E-15 -8.0538307E-21  1.1107303E-25 -2.5206769E-30 -2.2550800E-34
  42    1    -4366.9758  0.0155538957 -1.0120896E-08  7.0286214E-15 -8.0527200E-21  1.1104307E-25 -2.5238392E-30 -2.2548341E-34
  42    2    -4366.9136  0.0155538148 -1.0120812E-08  7.0284925E-15 -8.0504996E-21  1.1098217E-25 -2.5301523E-30 -2.2542484E-34
  42    3    -4366.8203  0.0155536933 -1.0120686E-08  7.0282994E-15 -8.0471719E-21  1.1089078E-25 -2.5396081E-30 -2.2533660E-34
  42    4    -4366.6958  0.0155535314 -1.0120517E-08  7.0280419E-15 -8.0427393E-21  1.1076859E-25 -2.5522181E-30 -2.2521807E-34
  42    5    -4366.5403  0.0155533290 -1.0120306E-08  7.0277203E-15 -8.0372038E-21  1.1061499E-25 -2.5679804E-30 -2.2507242E-34
  42    6    -4366.3537  0.0155530861 -1.0120053E-08  7.0273347E-15 -8.0305726E-21  1.1042957E-25 -2.5868890E-30 -2.2489617E-34
  42    7    -4366.1359  0.0155528027 -1.0119758E-08  7.0268852E-15 -8.0228484E-21  1.1021162E-25 -2.6089270E-30 -2.2468916E-34
  42    8    -4365.8871  0.0155524789 -1.0119421E-08  7.0263720E-15 -8.0140433E-21  1.0995946E-25 -2.6340652E-30 -2.2443412E-34
  42    9    -4365.6071  0.0155521146 -1.0119041E-08  7.0257954E-15 -8.0041606E-21  1.0967377E-25 -2.6623224E-30 -2.2415241E-34
  42   10    -4365.2961  0.0155517099 -1.0118620E-08  7.0251555E-15 -7.9932082E-21  1.0935203E-25 -2.6936878E-30 -2.2382609E-34
  42   11    -4364.9540  0.0155512647 -1.0118156E-08  7.0244526E-15 -7.9811992E-21  1.0899438E-25 -2.7281309E-30 -2.2346515E-34
  42   12    -4364.5807  0.0155507790 -1.0117650E-08  7.0236870E-15 -7.9681430E-21  1.0859884E-25 -2.7656447E-30 -2.2305424E-34
  42   13    -4364.1764  0.0155502529 -1.0117103E-08  7.0228591E-15 -7.9540532E-21  1.0816432E-25 -2.8062022E-30 -2.2259991E-34
  42   14    -4363.7410  0.0155496863 -1.0116513E-08  7.0219691E-15 -7.9389445E-21  1.0768932E-25 -2.8497684E-30 -2.2209404E-34
  42   15    -4363.2746  0.0155490794 -1.0115881E-08  7.0210174E-15 -7.9228296E-21  1.0717202E-25 -2.8963531E-30 -2.2152933E-34
  42   16    -4362.7770  0.0155484320 -1.0115207E-08  7.0200044E-15 -7.9057271E-21  1.0661114E-25 -2.9459041E-30 -2.2091270E-34
  42   17    -4362.2484  0.0155477442 -1.0114491E-08  7.0189304E-15 -7.8876540E-21  1.0600477E-25 -2.9984035E-30 -2.2023190E-34
  42   18    -4361.6887  0.0155470160 -1.0113733E-08  7.0177960E-15 -7.8686323E-21  1.0535111E-25 -3.0538052E-30 -2.1948688E-34
  42   19    -4361.0979  0.0155462473 -1.0112933E-08  7.0166014E-15 -7.8486824E-21  1.0464832E-25 -3.1120825E-30 -2.1867382E-34
  42   20    -4360.4760  0.0155454383 -1.0112091E-08  7.0153473E-15 -7.8278276E-21  1.0389399E-25 -3.1731846E-30 -2.1778294E-34
  43    0    -4327.1460  0.0155133623 -1.0132820E-08  7.1589209E-15 -8.7496358E-21 -1.4011632E-25 -4.0713687E-30  2.6361354E-34
  43    1    -4327.1149  0.0155133218 -1.0132778E-08  7.1588509E-15 -8.7510371E-21 -1.4016540E-25 -4.0676683E-30  2.6372163E-34
  43    2    -4327.0529  0.0155132407 -1.0132692E-08  7.1587109E-15 -8.7538415E-21 -1.4026272E-25 -4.0602861E-30  2.6392349E-34
  43    3    -4326.9598  0.0155131191 -1.0132563E-08  7.1585007E-15 -8.7580527E-21 -1.4040851E-25 -4.0491949E-30  2.6423220E-34
  43    4    -4326.8357  0.0155129570 -1.0132391E-08  7.1582204E-15 -8.7636720E-21 -1.4060257E-25 -4.0343810E-30  2.6464500E-34
  43    5    -4326.6806  0.0155127543 -1.0132176E-08  7.1578697E-15 -8.7707077E-21 -1.4084443E-25 -4.0158359E-30  2.6516063E-34
  43    6    -4326.4944  0.0155125112 -1.0131919E-08  7.1574485E-15 -8.7791682E-21 -1.4113240E-25 -3.9935405E-30  2.6576934E-34
  43    7    -4326.2772  0.0155122275 -1.0131618E-08  7.1569566E-15 -8.7890594E-21 -1.4146693E-25 -3.9674628E-30  2.6647914E-34
  43    8    -4326.0291  0.0155119033 -1.0131274E-08  7.1563937E-15 -8.8003925E-21 -1.4184671E-25 -3.9375570E-30  2.6728890E-34
  43    9    -4325.7498  0.0155115386 -1.0130888E-08  7.1557596E-15 -8.8131775E-21 -1.4226974E-25 -3.9038394E-30  2.6818018E-34
  43   10    -4325.4396  0.0155111333 -1.0130459E-08  7.1550540E-15 -8.8274280E-21 -1.4273613E-25 -3.8662117E-30  2.6917107E-34
  43   11    -4325.0984  0.0155106876 -1.0129986E-08  7.1542765E-15 -8.8431567E-21 -1.4324371E-25 -3.8246804E-30  2.7024265E-34
  43   12    -4324.7261  0.0155102014 -1.0129471E-08  7.1534267E-15 -8.8603784E-21 -1.4379122E-25 -3.7791906E-30  2.7139965E-34
  43   13    -4324.3229  0.0155096747 -1.0128913E-08  7.1525043E-15 -8.8791096E-21 -1.4437689E-25 -3.7296663E-30  2.7264003E-34
  43   14    -4323.8886  0.0155091075 -1.0128313E-08  7.1515087E-15 -8.8993668E-21 -1.4499896E-25 -3.6761010E-30  2.7395198E-34
  43   15    -4323.4233  0.0155084998 -1.0127669E-08  7.1504395E-15 -8.9211658E-21 -1.4565550E-25 -3.6184248E-30  2.7533521E-34
  43   16    -4322.9271  0.0155078516 -1.0126983E-08  7.1492961E-15 -8.9445240E-21 -1.4634451E-25 -3.5565992E-30  2.7678628E-34
  43   17    -4322.3998  0.0155071630 -1.0126254E-08  7.1480779E-15 -8.9694640E-21 -1.4706313E-25 -3.4905484E-30  2.7829808E-34
  43   18    -4321.8416  0.0155064340 -1.0125482E-08  7.1467844E-15 -8.9960035E-21 -1.4780971E-25 -3.4202150E-30  2.7986423E-34
  43   19    -4321.2523  0.0155056645 -1.0124667E-08  7.1454149E-15 -9.0241605E-21 -1.4858096E-25 -3.3455558E-30  2.8148114E-34
  43   20    -4320.6321  0.0155048545 -1.0123810E-08  7.1439686E-15 -9.0539569E-21 -1.4937433E-25 -3.2665082E-30  2.8313848E-34
  44    0    -4287.4358  0.0154728059 -1.0143852E-08  7.1724913E-15 -1.3734419E-20 -1.3883558E-26  6.2671094E-30 -6.3557933E-35
  44    1    -4287.4048  0.0154727653 -1.0143809E-08  7.1723814E-15 -1.3734558E-20 -1.3808679E-26  6.2662351E-30 -6.3710711E-35
  44    2    -4287.3429  0.0154726842 -1.0143723E-08  7.1721617E-15 -1.3734832E-20 -1.3657988E-26  6.2644288E-30 -6.4041612E-35
  44    3    -4287.2501  0.0154725624 -1.0143593E-08  7.1718320E-15 -1.3735238E-20 -1.3432627E-26  6.2617374E-30 -6.4521724E-35
  44    4    -4287.1263  0.0154724001 -1.0143421E-08  7.1713925E-15 -1.3735770E-20 -1.3132010E-26  6.2581048E-30 -6.5165583E-35
  44    5    -4286.9716  0.0154721973 -1.0143206E-08  7.1708430E-15 -1.3736418E-20 -1.2756785E-26  6.2535223E-30 -6.5967030E-35
  44    6    -4286.7859  0.0154719538 -1.0142948E-08  7.1701837E-15 -1.3737171E-20 -1.2306891E-26  6.2479451E-30 -6.6923185E-35
  44    7    -4286.5693  0.0154716698 -1.0142647E-08  7.1694144E-15 -1.3738012E-20 -1.1782142E-26  6.2413139E-30 -6.8047742E-35
  44    8    -4286.3218  0.0154713453 -1.0142303E-08  7.1685351E-15 -1.3738931E-20 -1.1183308E-26  6.2336276E-30 -6.9323420E-35
  44    9    -4286.0433  0.0154709802 -1.0141916E-08  7.1675459E-15 -1.3739909E-20 -1.0510805E-26  6.2248168E-30 -7.0749887E-35
  44   10    -4285.7339  0.0154705745 -1.0141486E-08  7.1664466E-15 -1.3740920E-20 -9.7640492E-27  6.2147751E-30 -7.2340369E-35
  44   11    -4285.3935  0.0154701283 -1.0141013E-08  7.1652374E-15 -1.3741949E-20 -8.9446014E-27  6.2035135E-30 -7.4073526E-35
  44   12    -4285.0222  0.0154696415 -1.0140497E-08  7.1639181E-15 -1.3742969E-20 -8.0520364E-27  6.1908977E-30 -7.5963307E-35
  44   13    -4284.6200  0.0154691142 -1.0139938E-08  7.1624888E-15 -1.3743953E-20 -7.0875051E-27  6.1768908E-30 -7.7998297E-35
  44   14    -4284.1869  0.0154685464 -1.0139337E-08  7.1609494E-15 -1.3744871E-20 -6.0510258E-27  6.1613838E-30 -8.0177425E-35
  44   15    -4283.7229  0.0154679381 -1.0138692E-08  7.1593000E-15 -1.3745698E-20 -4.9434286E-27  6.1443197E-30 -8.2502594E-35
  44   16    -4283.2279  0.0154672892 -1.0138005E-08  7.1575405E-15 -1.3746395E-20 -3.7657312E-27  6.1255606E-30 -8.4964789E-35
  44   17    -4282.7020  0.0154665999 -1.0137275E-08  7.1556709E-15 -1.3746928E-20 -2.5180299E-27  6.1050155E-30 -8.7570355E-35
  44   18    -4282.1452  0.0154658700 -1.0136502E-08  7.1536913E-15 -1.3747264E-20 -1.2018918E-27  6.0826175E-30 -9.0302033E-35
  44   19    -4281.5576  0.0154650997 -1.0135687E-08  7.1516017E-15 -1.3747359E-20  1.8245491E-28  6.0582054E-30 -9.3170936E-35
  44   20    -4280.9390  0.0154642888 -1.0134829E-08  7.1494022E-15 -1.3747178E-20  1.6330670E-27  6.0317013E-30 -9.6160799E-35
  45    0    -4247.8759  0.0154322590 -1.0156241E-08  7.1512631E-15 -1.2210181E-20  6.1189150E-26 -2.0913840E-30 -8.6876110E-35
  45    1    -4247.8450  0.0154322183 -1.0156198E-08  7.1511654E-15 -1.2209569E-20  6.1163869E-26 -2.0925959E-30 -8.6812427E-35
  45    2    -4247.7833  0.0154321371 -1.0156112E-08  7.1509701E-15 -1.2208346E-20  6.1113479E-26 -2.0950204E-30 -8.6686940E-35
  45    3    -4247.6907  0.0154320152 -1.0155984E-08  7.1506771E-15 -1.2206513E-20  6.1038268E-26 -2.0986738E-30 -8.6507043E-35
  45    4    -4247.5672  0.0154318527 -1.0155812E-08  7.1502865E-15 -1.2204073E-20  6.0937583E-26 -2.1035189E-30 -8.6260257E-35
  45    5    -4247.4129  0.0154316496 -1.0155597E-08  7.1497984E-15 -1.2201029E-20  6.0811232E-26 -2.1095424E-30 -8.5950143E-35
  45    6    -4247.2277  0.0154314059 -1.0155340E-08  7.1492129E-15 -1.2197386E-20  6.0658775E-26 -2.1167367E-30 -8.5576128E-35
  45    7    -4247.0117  0.0154311215 -1.0155040E-08  7.1485299E-15 -1.2193146E-20  6.0480520E-26 -2.1251094E-30 -8.5144368E-35
  45    8    -4246.7648  0.0154307966 -1.0154697E-08  7.1477497E-15 -1.2188314E-20  6.0276319E-26 -2.1346366E-30 -8.4654335E-35
  45    9    -4246.4871  0.0154304310 -1.0154311E-08  7.1468723E-15 -1.2182900E-20  6.0045240E-26 -2.1452614E-30 -8.4103921E-35
  45   10    -4246.1785  0.0154300249 -1.0153882E-08  7.1458979E-15 -1.2176909E-20  5.9787038E-26 -2.1569803E-30 -8.3484442E-35
  45   11    -4245.8390  0.0154295781 -1.0153410E-08  7.1448267E-15 -1.2170348E-20  5.9501410E-26 -2.1697962E-30 -8.2813633E-35
  45   12    -4245.4687  0.0154290907 -1.0152896E-08  7.1436586E-15 -1.2163228E-20  5.9188140E-26 -2.1836380E-30 -8.2083670E-35
  45   13    -4245.0675  0.0154285628 -1.0152339E-08  7.1423941E-15 -1.2155553E-20  5.8846367E-26 -2.1985150E-30 -8.1294948E-35
  45   14    -4244.6356  0.0154279943 -1.0151739E-08  7.1410331E-15 -1.2147342E-20  5.8475380E-26 -2.2143634E-30 -8.0440887E-35
  45   15    -4244.1727  0.0154273852 -1.0151096E-08  7.1395760E-15 -1.2138600E-20  5.8075426E-26 -2.2311629E-30 -7.9536873E-35
  45   16    -4243.6791  0.0154267356 -1.0150411E-08  7.1380228E-15 -1.2129344E-20  5.7645153E-26 -2.2488440E-30 -7.8568589E-35
  45   17    -4243.1546  0.0154260454 -1.0149683E-08  7.1363739E-15 -1.2119583E-20  5.7184783E-26 -2.2674424E-30 -7.7557990E-35
  45   18    -4242.5992  0.0154253146 -1.0148912E-08  7.1346294E-15 -1.2109332E-20  5.6692785E-26 -2.2868634E-30 -7.6485469E-35
  45   19    -4242.0131  0.0154245433 -1.0148099E-08  7.1327896E-15 -1.2098612E-20  5.6169092E-26 -2.3070445E-30 -7.5361181E-35
  45   20    -4241.3961  0.0154237315 -1.0147243E-08  7.1308547E-15 -1.2087433E-20  5.5613178E-26 -2.3279973E-30 -7.4186384E-35
  46    0    -4208.4660  0.0153917040 -1.0169433E-08  7.1619310E-15 -1.2541603E-20 -5.1689138E-26 -4.2253601E-30  1.2190946E-35
  46    1    -4208.4352  0.0153916633 -1.0169390E-08  7.1618307E-15 -1.2542119E-20 -5.1739790E-26 -4.2251879E-30  1.2312106E-35
  46    2    -4208.3737  0.0153915820 -1.0169304E-08  7.1616300E-15 -1.2543157E-20 -5.1841471E-26 -4.2248257E-30  1.2567514E-35
  46    3    -4208.2813  0.0153914599 -1.0169175E-08  7.1613289E-15 -1.2544712E-20 -5.1993057E-26 -4.2243179E-30  1.2926496E-35
  46    4    -4208.1582  0.0153912972 -1.0169004E-08  7.1609275E-15 -1.2546797E-20 -5.2195975E-26 -4.2235699E-30  1.3429458E-35
  46    5    -4208.0043  0.0153910938 -1.0168789E-08  7.1604255E-15 -1.2549412E-20 -5.2449258E-26 -4.2226196E-30  1.4049963E-35
  46    6    -4207.8196  0.0153908498 -1.0168531E-08  7.1598231E-15 -1.2552569E-20 -5.2753548E-26 -4.2213884E-30  1.4806083E-35
  46    7    -4207.6041  0.0153905651 -1.0168230E-08  7.1591201E-15 -1.2556274E-20 -5.3107948E-26 -4.2199160E-30  1.5678704E-35
  46    8    -4207.3579  0.0153902397 -1.0167887E-08  7.1583163E-15 -1.2560540E-20 -5.3512942E-26 -4.2180959E-30  1.6685600E-35
  46    9    -4207.0808  0.0153898737 -1.0167500E-08  7.1574118E-15 -1.2565375E-20 -5.3968383E-26 -4.2159269E-30  1.7819118E-35
  46   10    -4206.7730  0.0153894670 -1.0167071E-08  7.1564063E-15 -1.2570797E-20 -5.4474102E-26 -4.2133423E-30  1.9084086E-35
  46   11    -4206.4345  0.0153890196 -1.0166598E-08  7.1552998E-15 -1.2576820E-20 -5.5029954E-26 -4.2102838E-30  2.0483695E-35
  46   12    -4206.0652  0.0153885316 -1.0166083E-08  7.1540921E-15 -1.2583460E-20 -5.5635962E-26 -4.2067209E-30  2.2015791E-35
  46   13    -4205.6651  0.0153880030 -1.0165525E-08  7.1527831E-15 -1.2590735E-20 -5.6292252E-26 -4.2025637E-30  2.3688259E-35
  46   14    -4205.2342  0.0153874338 -1.0164925E-08  7.1513725E-15 -1.2598666E-20 -5.6997400E-26 -4.1977440E-30  2.5491816E-35
  46   15    -4204.7726  0.0153868239 -1.0164281E-08  7.1498601E-15 -1.2607274E-20 -5.7752857E-26 -4.1921756E-30  2.7444428E-35
  46   16    -4204.2802  0.0153861734 -1.0163595E-08  7.1482458E-15 -1.2616576E-20 -5.8556952E-26 -4.1858014E-30  2.9530958E-35
  46   17    -4203.7571  0.0153854823 -1.0162866E-08  7.1465292E-15 -1.2626603E-20 -5.9409904E-26 -4.1785228E-30  3.1761736E-35
  46   18    -4203.2032  0.0153847506 -1.0162094E-08  7.1447103E-15 -1.2637379E-20 -6.0311949E-26 -4.1702015E-30  3.4146769E-35
  46   19    -4202.6186  0.0153839783 -1.0161280E-08  7.1427885E-15 -1.2648929E-20 -6.1261867E-26 -4.1607821E-30  3.6678552E-35
  46   20    -4202.0033  0.0153831654 -1.0160423E-08  7.1407637E-15 -1.2661281E-20 -6.2259087E-26 -4.1501400E-30  3.9357038E-35
  47    0    -4169.2059  0.0153511304 -1.0183582E-08  7.1107514E-15 -1.7060329E-20 -6.3005627E-26  8.4500822E-30  2.6470623E-34
  47    1    -4169.1752  0.0153510897 -1.0183539E-08  7.1106149E-15 -1.7060959E-20 -6.2904273E-26  8.4537828E-30  2.6447533E-34
  47    2    -4169.1138  0.0153510082 -1.0183454E-08  7.1103419E-15 -1.7062216E-20 -6.2700888E-26  8.4611850E-30  2.6400798E-34
  47    3    -4169.0217  0.0153508860 -1.0183326E-08  7.1099324E-15 -1.7064092E-20 -6.2395915E-26  8.4722445E-30  2.6330636E-34
  47    4    -4168.8989  0.0153507231 -1.0183155E-08  7.1093863E-15 -1.7066579E-20 -6.1988948E-26  8.4869703E-30  2.6237810E-34
  47    5    -4168.7454  0.0153505194 -1.0182942E-08  7.1087036E-15 -1.7069667E-20 -6.1479807E-26  8.5053032E-30  2.6122084E-34
  47    6    -4168.5612  0.0153502751 -1.0182686E-08  7.1078842E-15 -1.7073336E-20 -6.0866155E-26  8.5271748E-30  2.5980892E-34
  47    7    -4168.3463  0.0153499899 -1.0182388E-08  7.1069279E-15 -1.7077571E-20 -6.0148741E-26  8.5525482E-30  2.5816149E-34
  47    8    -4168.1007  0.0153496641 -1.0182047E-08  7.1058348E-15 -1.7082351E-20 -5.9326761E-26  8.5813632E-30  2.5627866E-34
  47    9    -4167.8244  0.0153492976 -1.0181663E-08  7.1046047E-15 -1.7087649E-20 -5.8398300E-26  8.6135391E-30  2.5414487E-34
  47   10    -4167.5174  0.0153488903 -1.0181237E-08  7.1032375E-15 -1.7093434E-20 -5.7362059E-26  8.6489148E-30  2.5174507E-34
  47   11    -4167.1797  0.0153484423 -1.0180768E-08  7.1017330E-15 -1.7099683E-20 -5.6217975E-26  8.6874940E-30  2.4909891E-34
  47   12    -4166.8114  0.0153479537 -1.0180257E-08  7.1000911E-15 -1.7106354E-20 -5.4964155E-26  8.7291004E-30  2.4619727E-34
  47   13    -4166.4123  0.0153474243 -1.0179703E-08  7.0983116E-15 -1.7113412E-20 -5.3598708E-26  8.7736327E-30  2.4302147E-34
  47   14    -4165.9826  0.0153468543 -1.0179107E-08  7.0963945E-15 -1.7120812E-20 -5.2121184E-26  8.8209247E-30  2.3957972E-34
  47   15    -4165.5222  0.0153462435 -1.0178468E-08  7.0943396E-15 -1.7128509E-20 -5.0528895E-26  8.8708434E-30  2.3585538E-34
  47   16    -4165.0312  0.0153455921 -1.0177787E-08  7.0921466E-15 -1.7136459E-20 -4.8820567E-26  8.9232313E-30  2.3184445E-34
  47   17    -4164.5094  0.0153449001 -1.0177064E-08  7.0898155E-15 -1.7144603E-20 -4.6994222E-26  8.9778848E-30  2.2753578E-34
  47   18    -4163.9570  0.0153441674 -1.0176298E-08  7.0873461E-15 -1.7152887E-20 -4.5049029E-26  9.0346492E-30  2.2294230E-34
  47   19    -4163.3740  0.0153433940 -1.0175491E-08  7.0847382E-15 -1.7161250E-20 -4.2982236E-26  9.0932981E-30  2.1803707E-34
  47   20    -4162.7602  0.0153425800 -1.0174641E-08  7.0819917E-15 -1.7169628E-20 -4.0792877E-26  9.1536325E-30  2.1283071E-34
  48    0    -4130.0955  0.0153105136 -1.0200448E-08  7.0144741E-15 -1.3347399E-20  2.1471923E-25 -3.7230365E-30 -4.6164441E-34
  48    1    -4130.0648  0.0153104728 -1.0200406E-08  7.0143674E-15 -1.3345253E-20  2.1467452E-25 -3.7294938E-30 -4.6147272E-34
  48    2    -4130.0036  0.0153103912 -1.0200322E-08  7.0141539E-15 -1.3340959E-20  2.1458461E-25 -3.7424120E-30 -4.6112282E-34
  48    3    -4129.9117  0.0153102688 -1.0200196E-08  7.0138338E-15 -1.3334524E-20  2.1444977E-25 -3.7617722E-30 -4.6061191E-34
  48    4    -4129.7893  0.0153101056 -1.0200027E-08  7.0134072E-15 -1.3325949E-20  2.1426851E-25 -3.7875474E-30 -4.5991529E-34
  48    5    -4129.6362  0.0153099016 -1.0199817E-08  7.0128743E-15 -1.3315242E-20  2.1404072E-25 -3.8197223E-30 -4.5905087E-34
  48    6    -4129.4524  0.0153096568 -1.0199565E-08  7.0122355E-15 -1.3302409E-20  2.1376407E-25 -3.8582300E-30 -4.5799667E-34
  48    7    -4129.2381  0.0153093712 -1.0199270E-08  7.0114910E-15 -1.3287456E-20  2.1343810E-25 -3.9030558E-30 -4.5675845E-34
  48    8    -4128.9932  0.0153090448 -1.0198934E-08  7.0106412E-15 -1.3270394E-20  2.1306083E-25 -3.9541464E-30 -4.5532403E-34
  48    9    -4128.7176  0.0153086777 -1.0198555E-08  7.0096864E-15 -1.3251241E-20  2.1263057E-25 -4.0113840E-30 -4.5369387E-34
  48   10    -4128.4114  0.0153082697 -1.0198135E-08  7.0086271E-15 -1.3230001E-20  2.1214559E-25 -4.0747783E-30 -4.5187073E-34
  48   11    -4128.0747  0.0153078210 -1.0197672E-08  7.0074639E-15 -1.3206694E-20  2.1160326E-25 -4.1442221E-30 -4.4983347E-34
  48   12    -4127.7073  0.0153073316 -1.0197167E-08  7.0061973E-15 -1.3181339E-20  2.1100089E-25 -4.2195889E-30 -4.4757745E-34
  48   13    -4127.3093  0.0153068013 -1.0196621E-08  7.0048279E-15 -1.3153952E-20  2.1033640E-25 -4.3008217E-30 -4.4510004E-34
  48   14    -4126.8807  0.0153062303 -1.0196033E-08  7.0033563E-15 -1.3124557E-20  2.0960655E-25 -4.3877984E-30 -4.4239102E-34
  48   15    -4126.4215  0.0153056186 -1.0195402E-08  7.0017832E-15 -1.3093173E-20  2.0880852E-25 -4.4804128E-30 -4.3944118E-34
  48   16    -4125.9318  0.0153049661 -1.0194730E-08  7.0001094E-15 -1.3059833E-20  2.0793873E-25 -4.5784870E-30 -4.3623561E-34
  48   17    -4125.4114  0.0153042729 -1.0194016E-08  6.9983357E-15 -1.3024565E-20  2.0699367E-25 -4.6818802E-30 -4.3276671E-34
  48   18    -4124.8605  0.0153035389 -1.0193261E-08  6.9964628E-15 -1.2987397E-20  2.0597117E-25 -4.7904839E-30 -4.2904106E-34
  48   19    -4124.2789  0.0153027643 -1.0192463E-08  6.9944917E-15 -1.2948368E-20  2.0486591E-25 -4.9040714E-30 -4.2502299E-34
  48   20    -4123.6669  0.0153019489 -1.0191624E-08  6.9924232E-15 -1.2907513E-20  2.0367455E-25 -5.0224615E-30 -4.2070962E-34
  49    0    -4091.1347  0.0152698221 -1.0218531E-08  7.0422541E-15 -1.2319501E-20 -6.4491935E-26 -5.8994026E-31  3.5423800E-34
  49    1    -4091.1042  0.0152697813 -1.0218489E-08  7.0421555E-15 -1.2320147E-20 -6.4498569E-26 -5.8499314E-31  3.5414215E-34
  49    2    -4091.0431  0.0152696995 -1.0218405E-08  7.0419584E-15 -1.2321434E-20 -6.4512908E-26 -5.7508891E-31  3.5397183E-34
  49    3    -4090.9515  0.0152695769 -1.0218278E-08  7.0416626E-15 -1.2323372E-20 -6.4532979E-26 -5.6020805E-31  3.5369771E-34
  49    4    -4090.8293  0.0152694134 -1.0218109E-08  7.0412682E-15 -1.2325954E-20 -6.4559537E-26 -5.4041645E-31  3.5334007E-34
  49    5    -4090.6767  0.0152692090 -1.0217898E-08  7.0407751E-15 -1.2329182E-20 -6.4591370E-26 -5.1569891E-31  3.5289178E-34
  49    6    -4090.4934  0.0152689638 -1.0217644E-08  7.0401832E-15 -1.2333060E-20 -6.4627463E-26 -4.8606247E-31  3.5234002E-34
  49    7    -4090.2797  0.0152686777 -1.0217348E-08  7.0394925E-15 -1.2337585E-20 -6.4666961E-26 -4.5156829E-31  3.5168726E-34
  49    8    -4090.0354  0.0152683508 -1.0217011E-08  7.0387027E-15 -1.2342759E-20 -6.4708261E-26 -4.1222576E-31  3.5092792E-34
  49    9    -4089.7605  0.0152679830 -1.0216630E-08  7.0378138E-15 -1.2348585E-20 -6.4750601E-26 -3.6805497E-31  3.5006472E-34
  49   10    -4089.4552  0.0152675743 -1.0216208E-08  7.0368257E-15 -1.2355062E-20 -6.4791882E-26 -3.1913085E-31  3.4907581E-34
  49   11    -4089.1193  0.0152671248 -1.0215744E-08  7.0357381E-15 -1.2362190E-20 -6.4830149E-26 -2.6546602E-31  3.4796223E-34
  49   12    -4088.7529  0.0152666345 -1.0215237E-08  7.0345510E-15 -1.2369973E-20 -6.4864280E-26 -2.0710668E-31  3.4672767E-34
  49   13    -4088.3560  0.0152661033 -1.0214689E-08  7.0332640E-15 -1.2378406E-20 -6.4891491E-26 -1.4412490E-31  3.4535635E-34
  49   14    -4087.9285  0.0152655313 -1.0214098E-08  7.0318772E-15 -1.2387493E-20 -6.4910360E-26 -7.6576902E-32  3.4384945E-34
  49   15    -4087.4706  0.0152649185 -1.0213465E-08  7.0303900E-15 -1.2397230E-20 -6.4917116E-26 -4.5627841E-33  3.4217038E-34
  49   16    -4086.9821  0.0152642648 -1.0212790E-08  7.0288026E-15 -1.2407617E-20 -6.4911190E-26  7.1908444E-32  3.4035610E-34
  49   17    -4086.4631  0.0152635704 -1.0212073E-08  7.0271144E-15 -1.2418649E-20 -6.4888195E-26  1.5265747E-31  3.3835803E-34
  49   18    -4085.9137  0.0152628351 -1.0211315E-08  7.0253252E-15 -1.2430324E-20 -6.4845738E-26  2.3763224E-31  3.3617827E-34
  49   19    -4085.3337  0.0152620591 -1.0210514E-08  7.0234349E-15 -1.2442640E-20 -6.4781664E-26  3.2675969E-31  3.3382358E-34
  49   20    -4084.7232  0.0152612423 -1.0209671E-08  7.0214430E-15 -1.2455589E-20 -6.4692306E-26  4.1988359E-31  3.3127289E-34
  50    0    -4052.3239  0.0152290498 -1.0237130E-08  7.0324910E-15 -1.2967339E-20  3.5961151E-26 -1.1975099E-30 -1.0401135E-34
  50    1    -4052.2934  0.0152290089 -1.0237088E-08  7.0323873E-15 -1.2966981E-20  3.5946964E-26 -1.1989743E-30 -1.0385554E-34
  50    2    -4052.2325  0.0152289270 -1.0237003E-08  7.0321798E-15 -1.2966261E-20  3.5918081E-26 -1.2018750E-30 -1.0352603E-34
  50    3    -4052.1412  0.0152288041 -1.0236877E-08  7.0318687E-15 -1.2965184E-20  3.5874779E-26 -1.2062096E-30 -1.0303641E-34
  50    4    -4052.0193  0.0152286403 -1.0236708E-08  7.0314538E-15 -1.2963752E-20  3.5816530E-26 -1.2119551E-30 -1.0237691E-34
  50    5    -4051.8670  0.0152284356 -1.0236497E-08  7.0309353E-15 -1.2961962E-20  3.5743724E-26 -1.2190971E-30 -1.0156208E-34
  50    6    -4051.6843  0.0152281899 -1.0236244E-08  7.0303132E-15 -1.2959820E-20  3.5655736E-26 -1.2275826E-30 -1.0057464E-34
  50    7    -4051.4711  0.0152279033 -1.0235949E-08  7.0295875E-15 -1.2957328E-20  3.5552320E-26 -1.2374007E-30 -9.9420205E-35
  50    8    -4051.2275  0.0152275758 -1.0235611E-08  7.0287583E-15 -1.2954489E-20  3.5432778E-26 -1.2484460E-30 -9.8080472E-35
  50    9    -4050.9534  0.0152272073 -1.0235232E-08  7.0278257E-15 -1.2951305E-20  3.5297435E-26 -1.2607153E-30 -9.6580864E-35
  50   10    -4050.6488  0.0152267979 -1.0234810E-08  7.0267897E-15 -1.2947782E-20  3.5145355E-26 -1.2741222E-30 -9.4896614E-35
  50   11    -4050.3138  0.0152263476 -1.0234346E-08  7.0256505E-15 -1.2943926E-20  3.4976597E-26 -1.2885946E-30 -9.3033541E-35
  50   12    -4049.9484  0.0152258563 -1.0233841E-08  7.0244081E-15 -1.2939738E-20  3.4789473E-26 -1.3040582E-30 -9.0977871E-35
  50   13    -4049.5526  0.0152253242 -1.0233293E-08  7.0230626E-15 -1.2935232E-20  3.4584644E-26 -1.3203944E-30 -8.8731537E-35
  50   14    -4049.1263  0.0152247511 -1.0232703E-08  7.0216141E-15 -1.2930404E-20  3.4361318E-26 -1.3375506E-30 -8.6296997E-35
  50   15    -4048.6695  0.0152241372 -1.0232071E-08  7.0200628E-15 -1.2925269E-20  3.4118833E-26 -1.3553908E-30 -8.3666851E-35
  50   16    -4048.1824  0.0152234824 -1.0231397E-08  7.0184087E-15 -1.2919830E-20  3.3857085E-26 -1.3738252E-30 -8.0836858E-35
  50   17    -4047.6648  0.0152227867 -1.0230681E-08  7.0166520E-15 -1.2914099E-20  3.3574900E-26 -1.3926916E-30 -7.7795587E-35
  50   18    -4047.1168  0.0152220501 -1.0229924E-08  7.0147928E-15 -1.2908082E-20  3.3271884E-26 -1.4119063E-30 -7.4549287E-35
  50   19    -4046.5383  0.0152212726 -1.0229124E-08  7.0128312E-15 -1.2901792E-20  3.2947979E-26 -1.4312831E-30 -7.1088829E-35
  50   20    -4045.9295  0.0152204543 -1.0228283E-08  7.0107675E-15 -1.2895237E-20  3.2601727E-26 -1.4506585E-30 -6.7397740E-35
  51    0    -4013.6632  0.0151881861 -1.0256546E-08  7.0257625E-15 -1.3252758E-20  1.0546298E-25  7.9099771E-30 -2.4817486E-35
  51    1    -4013.6328  0.0151881450 -1.0256504E-08  7.0256565E-15 -1.3251703E-20  1.0555817E-25  7.9096302E-30 -2.5196788E-35
  51    2    -4013.5720  0.0151880630 -1.0256419E-08  7.0254445E-15 -1.3249590E-20  1.0574743E-25  7.9089394E-30 -2.5935125E-35
  51    3    -4013.4809  0.0151879399 -1.0256293E-08  7.0251265E-15 -1.3246414E-20  1.0603259E-25  7.9078022E-30 -2.7066481E-35
  51    4    -4013.3594  0.0151877758 -1.0256124E-08  7.0247027E-15 -1.3242165E-20  1.0641196E-25  7.9062576E-30 -2.8559960E-35
  51    5    -4013.2075  0.0151875707 -1.0255914E-08  7.0241732E-15 -1.3236832E-20  1.0688643E-25  7.9041810E-30 -3.0437988E-35
  51    6    -4013.0253  0.0151873245 -1.0255661E-08  7.0235379E-15 -1.3230403E-20  1.0745570E-25  7.9015429E-30 -3.2688052E-35
  51    7    -4012.8126  0.0151870374 -1.0255366E-08  7.0227972E-15 -1.3222856E-20  1.0811914E-25  7.8981971E-30 -3.5319581E-35
  51    8    -4012.5697  0.0151867092 -1.0255029E-08  7.0219513E-15 -1.3214177E-20  1.0887694E-25  7.8940839E-30 -3.8321092E-35
  51    9    -4012.2963  0.0151863400 -1.0254650E-08  7.0210002E-15 -1.3204339E-20  1.0972924E-25  7.8890298E-30 -4.1708901E-35
  51   10    -4011.9926  0.0151859299 -1.0254228E-08  7.0199443E-15 -1.3193320E-20  1.1067599E-25  7.8829213E-30 -4.5492864E-35
  51   11    -4011.6585  0.0151854787 -1.0253765E-08  7.0187838E-15 -1.3181089E-20  1.1171594E-25  7.8755871E-30 -4.9646210E-35
  51   12    -4011.2940  0.0151849865 -1.0253260E-08  7.0175191E-15 -1.3167614E-20  1.1284912E-25  7.8668782E-30 -5.4181795E-35
  51   13    -4010.8992  0.0151844534 -1.0252712E-08  7.0161504E-15 -1.3152864E-20  1.1407547E-25  7.8565815E-30 -5.9109681E-35
  51   14    -4010.4741  0.0151838792 -1.0252123E-08  7.0146782E-15 -1.3136800E-20  1.1539455E-25  7.8444516E-30 -6.4434074E-35
  51   15    -4010.0186  0.0151832641 -1.0251492E-08  7.0131028E-15 -1.3119385E-20  1.1680527E-25  7.8303266E-30 -7.0142202E-35
  51   16    -4009.5327  0.0151826081 -1.0250819E-08  7.0114247E-15 -1.3100578E-20  1.1830728E-25  7.8139396E-30 -7.6239084E-35
  51   17    -4009.0165  0.0151819110 -1.0250104E-08  7.0096444E-15 -1.3080329E-20  1.1989907E-25  7.7950274E-30 -8.2728494E-35
  51   18    -4008.4700  0.0151811730 -1.0249347E-08  7.0077624E-15 -1.3058595E-20  1.2158064E-25  7.7733013E-30 -8.9620252E-35
  51   19    -4007.8931  0.0151803941 -1.0248548E-08  7.0057793E-15 -1.3035328E-20  1.2335032E-25  7.7485016E-30 -9.6902535E-35
  51   20    -4007.2859  0.0151795743 -1.0247707E-08  7.0036956E-15 -1.3010472E-20  1.2520630E-25  7.7203024E-30 -1.0457064E-34
  52    0    -3975.1528  0.0151472208 -1.0276529E-08  7.0878168E-15 -7.8735811E-21  5.0722804E-26 -1.3854834E-29 -1.5497525E-34
  52    1    -3975.1225  0.0151471797 -1.0276486E-08  7.0877538E-15 -7.8730733E-21  5.0556479E-26 -1.3857017E-29 -1.5445098E-34
  52    2    -3975.0619  0.0151470974 -1.0276401E-08  7.0876279E-15 -7.8720679E-21  5.0224129E-26 -1.3861316E-29 -1.5339945E-34
  52    3    -3974.9710  0.0151469741 -1.0276274E-08  7.0874390E-15 -7.8705682E-21  4.9724883E-26 -1.3867728E-29 -1.5181522E-34
  52    4    -3974.8498  0.0151468097 -1.0276104E-08  7.0871871E-15 -7.8685919E-21  4.9058986E-26 -1.3876182E-29 -1.4969596E-34
  52    5    -3974.6984  0.0151466042 -1.0275891E-08  7.0868724E-15 -7.8661588E-21  4.8226191E-26 -1.3886566E-29 -1.4705291E-34
  52    6    -3974.5166  0.0151463576 -1.0275636E-08  7.0864949E-15 -7.8632963E-21  4.7225781E-26 -1.3898775E-29 -1.4387015E-34
  52    7    -3974.3046  0.0151460699 -1.0275338E-08  7.0860547E-15 -7.8600316E-21  4.6057454E-26 -1.3912687E-29 -1.4014898E-34
  52    8    -3974.0622  0.0151457411 -1.0274998E-08  7.0855517E-15 -7.8563999E-21  4.4721525E-26 -1.3928158E-29 -1.3590061E-34
  52    9    -3973.7896  0.0151453712 -1.0274615E-08  7.0849862E-15 -7.8524449E-21  4.3216563E-26 -1.3944974E-29 -1.3111469E-34
  52   10    -3973.4867  0.0151449602 -1.0274190E-08  7.0843582E-15 -7.8482036E-21  4.1542277E-26 -1.3962970E-29 -1.2577959E-34
  52   11    -3973.1535  0.0151445081 -1.0273723E-08  7.0836678E-15 -7.8437356E-21  3.9697357E-26 -1.3981891E-29 -1.1988607E-34
  52   12    -3972.7900  0.0151440150 -1.0273213E-08  7.0829150E-15 -7.8390947E-21  3.7682620E-26 -1.4001482E-29 -1.1345309E-34
  52   13    -3972.3963  0.0151434808 -1.0272660E-08  7.0821000E-15 -7.8343388E-21  3.5497064E-26 -1.4021490E-29 -1.0647396E-34
  52   14    -3971.9723  0.0151429056 -1.0272066E-08  7.0812228E-15 -7.8295332E-21  3.3139475E-26 -1.4041611E-29 -9.8924700E-35
  52   15    -3971.5180  0.0151422893 -1.0271428E-08  7.0802835E-15 -7.8247532E-21  3.0610356E-26 -1.4061523E-29 -9.0831035E-35
  52   16    -3971.0335  0.0151416319 -1.0270749E-08  7.0792823E-15 -7.8200688E-21  2.7908425E-26 -1.4080933E-29 -8.2170432E-35
  52   17    -3970.5187  0.0151409335 -1.0270027E-08  7.0782190E-15 -7.8155696E-21  2.5034421E-26 -1.4099398E-29 -7.2951227E-35
  52   18    -3969.9736  0.0151401941 -1.0269262E-08  7.0770939E-15 -7.8113398E-21  2.1986829E-26 -1.4116532E-29 -6.3154129E-35
  52   19    -3969.3983  0.0151394137 -1.0268455E-08  7.0759069E-15 -7.8074659E-21  1.8766659E-26 -1.4131961E-29 -5.2797057E-35
  52   20    -3968.7927  0.0151385922 -1.0267606E-08  7.0746580E-15 -7.8040516E-21  1.5373247E-26 -1.4145212E-29 -4.1863426E-35
  53    0    -3936.7930  0.0151061591 -1.0295227E-08  7.1645254E-15 -1.3623086E-20 -1.4121355E-25  1.0511310E-29  4.0476164E-34
  53    1    -3936.7628  0.0151061179 -1.0295184E-08  7.1644164E-15 -1.3624497E-20 -1.4108714E-25  1.0516961E-29  4.0427417E-34
  53    2    -3936.7024  0.0151060356 -1.0295098E-08  7.1641983E-15 -1.3627318E-20 -1.4083430E-25  1.0528275E-29  4.0330210E-34
  53    3    -3936.6117  0.0151059120 -1.0294969E-08  7.1638713E-15 -1.3631536E-20 -1.4045585E-25  1.0545195E-29  4.0186590E-34
  53    4    -3936.4909  0.0151057473 -1.0294797E-08  7.1634350E-15 -1.3637144E-20 -1.3994868E-25  1.0567622E-29  3.9991285E-34
  53    5    -3936.3398  0.0151055414 -1.0294582E-08  7.1628893E-15 -1.3644126E-20 -1.3931361E-25  1.0595546E-29  3.9748472E-34
  53    6    -3936.1586  0.0151052944 -1.0294324E-08  7.1622342E-15 -1.3652461E-20 -1.3854960E-25  1.0628788E-29  3.9455934E-34
  53    7    -3935.9471  0.0151050061 -1.0294023E-08  7.1614694E-15 -1.3662128E-20 -1.3765546E-25  1.0667301E-29  3.9114992E-34
  53    8    -3935.7054  0.0151046767 -1.0293679E-08  7.1605947E-15 -1.3673102E-20 -1.3662880E-25  1.0710898E-29  3.8722891E-34
  53    9    -3935.4335  0.0151043062 -1.0293293E-08  7.1596098E-15 -1.3685345E-20 -1.3546959E-25  1.0759406E-29  3.8280684E-34
  53   10    -3935.1315  0.0151038944 -1.0292863E-08  7.1585144E-15 -1.3698827E-20 -1.3417557E-25  1.0812661E-29  3.7788436E-34
  53   11    -3934.7992  0.0151034416 -1.0292391E-08  7.1573083E-15 -1.3713508E-20 -1.3274425E-25  1.0870430E-29  3.7244114E-34
  53   12    -3934.4367  0.0151029475 -1.0291876E-08  7.1559910E-15 -1.3729341E-20 -1.3117433E-25  1.0932465E-29  3.6646981E-34
  53   13    -3934.0440  0.0151024124 -1.0291317E-08  7.1545622E-15 -1.3746283E-20 -1.2946317E-25  1.0998578E-29  3.5997358E-34
  53   14    -3933.6212  0.0151018361 -1.0290717E-08  7.1530217E-15 -1.3764281E-20 -1.2760991E-25  1.1068486E-29  3.5296428E-34
  53   15    -3933.1681  0.0151012187 -1.0290073E-08  7.1513688E-15 -1.3783272E-20 -1.2561130E-25  1.1141817E-29  3.4541694E-34
  53   16    -3932.6849  0.0151005601 -1.0289386E-08  7.1496033E-15 -1.3803197E-20 -1.2346467E-25  1.1218281E-29  3.3731937E-34
  53   17    -3932.1715  0.0150998605 -1.0288657E-08  7.1477246E-15 -1.3823990E-20 -1.2116783E-25  1.1297510E-29  3.2865857E-34
  53   18    -3931.6279  0.0150991197 -1.0287885E-08  7.1457324E-15 -1.3845582E-20 -1.1871855E-25  1.1379177E-29  3.1945382E-34
  53   19    -3931.0542  0.0150983379 -1.0287071E-08  7.1436262E-15 -1.3867893E-20 -1.1611475E-25  1.1462883E-29  3.0969451E-34
  53   20    -3930.4502  0.0150975149 -1.0286214E-08  7.1414055E-15 -1.3890839E-20 -1.1335339E-25  1.1548136E-29  2.9936114E-34
  54    0    -3898.5841  0.0150650082 -1.0314486E-08  7.1490256E-15 -1.1794267E-20  1.3292668E-25 -4.1192843E-30 -3.1183177E-34
  54    1    -3898.5539  0.0150649669 -1.0314443E-08  7.1489312E-15 -1.1792937E-20  1.3287680E-25 -4.1236329E-30 -3.1147673E-34
  54    2    -3898.4937  0.0150648844 -1.0314358E-08  7.1487426E-15 -1.1790280E-20  1.3277808E-25 -4.1323627E-30 -3.1078840E-34
  54    3    -3898.4033  0.0150647607 -1.0314229E-08  7.1484596E-15 -1.1786299E-20  1.3262884E-25 -4.1453957E-30 -3.0973452E-34
  54    4    -3898.2828  0.0150645956 -1.0314057E-08  7.1480825E-15 -1.1780997E-20  1.3243004E-25 -4.1627146E-30 -3.0835150E-34
  54    5    -3898.1321  0.0150643893 -1.0313843E-08  7.1476114E-15 -1.1774384E-20  1.3217944E-25 -4.1842245E-30 -3.0659141E-34
  54    6    -3897.9514  0.0150641418 -1.0313586E-08  7.1470465E-15 -1.1766461E-20  1.3187715E-25 -4.2098974E-30 -3.0449223E-34
  54    7    -3897.7405  0.0150638530 -1.0313286E-08  7.1463878E-15 -1.1757242E-20  1.3152207E-25 -4.2396071E-30 -3.0201981E-34
  54    8    -3897.4994  0.0150635230 -1.0312943E-08  7.1456357E-15 -1.1746738E-20  1.3111321E-25 -4.2732520E-30 -2.9918939E-34
  54    9    -3897.2283  0.0150631518 -1.0312557E-08  7.1447903E-15 -1.1734958E-20  1.3065039E-25 -4.3107674E-30 -2.9601094E-34
  54   10    -3896.9270  0.0150627393 -1.0312128E-08  7.1438520E-15 -1.1721919E-20  1.3013039E-25 -4.3519624E-30 -2.9244959E-34
  54   11    -3896.5957  0.0150622855 -1.0311657E-08  7.1428212E-15 -1.1707636E-20  1.2955282E-25 -4.3967074E-30 -2.8852266E-34
  54   12    -3896.2342  0.0150617906 -1.0311142E-08  7.1416980E-15 -1.1692126E-20  1.2891644E-25 -4.4448284E-30 -2.8421341E-34
  54   13    -3895.8426  0.0150612544 -1.0310585E-08  7.1404828E-15 -1.1675413E-20  1.2821945E-25 -4.4961399E-30 -2.7953985E-34
  54   14    -3895.4209  0.0150606771 -1.0309986E-08  7.1391762E-15 -1.1657514E-20  1.2745913E-25 -4.5504252E-30 -2.7446009E-34
  54   15    -3894.9691  0.0150600585 -1.0309343E-08  7.1377785E-15 -1.1638458E-20  1.2663490E-25 -4.6074839E-30 -2.6899180E-34
  54   16    -3894.4872  0.0150593987 -1.0308658E-08  7.1362900E-15 -1.1618268E-20  1.2574460E-25 -4.6670798E-30 -2.6313481E-34
  54   17    -3893.9751  0.0150586977 -1.0307930E-08  7.1347114E-15 -1.1596974E-20  1.2478587E-25 -4.7289429E-30 -2.5686746E-34
  54   18    -3893.4330  0.0150579556 -1.0307160E-08  7.1330431E-15 -1.1574605E-20  1.2375711E-25 -4.7928131E-30 -2.5019347E-34
  54   19    -3892.8609  0.0150571723 -1.0306347E-08  7.1312855E-15 -1.1551194E-20  1.2265715E-25 -4.8584613E-30 -2.4313224E-34
  54   20    -3892.2586  0.0150563478 -1.0305491E-08  7.1294392E-15 -1.1526779E-20  1.2148323E-25 -4.9255026E-30 -2.3565781E-34
  55    0    -3860.5262  0.0150237587 -1.0333903E-08  7.1978470E-15 -1.1228046E-20  5.9688547E-26  3.5306118E-30 -2.5803202E-35
  55    1    -3860.4961  0.0150237174 -1.0333860E-08  7.1977572E-15 -1.1227449E-20  5.9730674E-26  3.5302695E-30 -2.6134405E-35
  55    2    -3860.4360  0.0150236347 -1.0333774E-08  7.1975776E-15 -1.1226251E-20  5.9815519E-26  3.5295022E-30 -2.6823987E-35
  55    3    -3860.3459  0.0150235107 -1.0333644E-08  7.1973082E-15 -1.1224458E-20  5.9942087E-26  3.5284106E-30 -2.7835107E-35
  55    4    -3860.2257  0.0150233454 -1.0333471E-08  7.1969490E-15 -1.1222058E-20  6.0111426E-26  3.5267986E-30 -2.9209521E-35
  55    5    -3860.0755  0.0150231387 -1.0333256E-08  7.1965002E-15 -1.1219044E-20  6.0323353E-26  3.5246652E-30 -3.0933713E-35
  55    6    -3859.8952  0.0150228907 -1.0332996E-08  7.1959618E-15 -1.1215418E-20  6.0576878E-26  3.5219941E-30 -3.2981484E-35
  55    7    -3859.6849  0.0150226014 -1.0332694E-08  7.1953338E-15 -1.1211167E-20  6.0872227E-26  3.5186448E-30 -3.5376448E-35
  55    8    -3859.4445  0.0150222708 -1.0332349E-08  7.1946165E-15 -1.1206283E-20  6.1210258E-26  3.5145197E-30 -3.8130161E-35
  55    9    -3859.1741  0.0150218988 -1.0331960E-08  7.1938098E-15 -1.1200759E-20  6.1588781E-26  3.5095628E-30 -4.1198296E-35
  55   10    -3858.8737  0.0150214855 -1.0331529E-08  7.1929140E-15 -1.1194577E-20  6.2010192E-26  3.5035159E-30 -4.4650249E-35
  55   11    -3858.5432  0.0150210310 -1.0331054E-08  7.1919292E-15 -1.1187732E-20  6.2472383E-26  3.4963572E-30 -4.8431623E-35
  55   12    -3858.1827  0.0150205351 -1.0330536E-08  7.1908555E-15 -1.1180204E-20  6.2975276E-26  3.4878537E-30 -5.2562086E-35
  55   13    -3857.7922  0.0150199979 -1.0329976E-08  7.1896932E-15 -1.1171983E-20  6.3518073E-26  3.4778983E-30 -5.7015874E-35
  55   14    -3857.3716  0.0150194194 -1.0329372E-08  7.1884424E-15 -1.1163048E-20  6.4101634E-26  3.4662515E-30 -6.1833048E-35
  55   15    -3856.9211  0.0150187997 -1.0328725E-08  7.1871035E-15 -1.1153386E-20  6.4724471E-26  3.4527025E-30 -6.6998312E-35
  55   16    -3856.4405  0.0150181387 -1.0328035E-08  7.1856765E-15 -1.1142978E-20  6.5385978E-26  3.4370812E-30 -7.2502414E-35
  55   17    -3855.9299  0.0150174364 -1.0327302E-08  7.1841618E-15 -1.1131803E-20  6.6085489E-26  3.4191356E-30 -7.8346584E-35
  55   18    -3855.3893  0.0150166929 -1.0326526E-08  7.1825597E-15 -1.1119844E-20  6.6821783E-26  3.3986378E-30 -8.4523527E-35
  55   19    -3854.8186  0.0150159081 -1.0325707E-08  7.1808704E-15 -1.1107072E-20  6.7593596E-26  3.3752915E-30 -9.1031825E-35
  55   20    -3854.2180  0.0150150821 -1.0324846E-08  7.1790944E-15 -1.1093471E-20  6.8401147E-26  3.3488018E-30 -9.7902648E-35
  56    0    -3822.6195  0.0149824128 -1.0352917E-08  7.2757885E-15 -9.8034845E-21 -8.1734598E-26 -1.0195390E-29  1.5530366E-34
  56    1    -3822.5896  0.0149823714 -1.0352873E-08  7.2757100E-15 -9.8043027E-21 -8.1856550E-26 -1.0193212E-29  1.5579848E-34
  56    2    -3822.5296  0.0149822885 -1.0352786E-08  7.2755532E-15 -9.8059433E-21 -8.2101994E-26 -1.0188846E-29  1.5682523E-34
  56    3    -3822.4397  0.0149821643 -1.0352655E-08  7.2753178E-15 -9.8084126E-21 -8.2468265E-26 -1.0182197E-29  1.5834142E-34
  56    4    -3822.3199  0.0149819987 -1.0352480E-08  7.2750039E-15 -9.8117194E-21 -8.2956338E-26 -1.0173305E-29  1.6035242E-34
  56    5    -3822.1701  0.0149817916 -1.0352262E-08  7.2746113E-15 -9.8158839E-21 -8.3566928E-26 -1.0161967E-29  1.6289660E-34
  56    6    -3821.9903  0.0149815432 -1.0352000E-08  7.2741401E-15 -9.8209203E-21 -8.4298399E-26 -1.0148145E-29  1.6593655E-34
  56    7    -3821.7805  0.0149812533 -1.0351695E-08  7.2735899E-15 -9.8268490E-21 -8.5149348E-26 -1.0131751E-29  1.6945789E-34
  56    8    -3821.5408  0.0149809221 -1.0351346E-08  7.2729608E-15 -9.8337003E-21 -8.6121499E-26 -1.0112531E-29  1.7351087E-34
  56    9    -3821.2712  0.0149805494 -1.0350953E-08  7.2722525E-15 -9.8414997E-21 -8.7212315E-26 -1.0090380E-29  1.7805621E-34
  56   10    -3820.9716  0.0149801354 -1.0350517E-08  7.2714648E-15 -9.8502821E-21 -8.8421626E-26 -1.0065101E-29  1.8310820E-34
  56   11    -3820.6420  0.0149796800 -1.0350037E-08  7.2705975E-15 -9.8600821E-21 -8.9748604E-26 -1.0036468E-29  1.8865756E-34
  56   12    -3820.2825  0.0149791832 -1.0349513E-08  7.2696504E-15 -9.8709365E-21 -9.1190924E-26 -1.0004275E-29  1.9470029E-34
  56   13    -3819.8931  0.0149786450 -1.0348946E-08  7.2686233E-15 -9.8828937E-21 -9.2749392E-26 -9.9682372E-30  2.0125410E-34
  56   14    -3819.4737  0.0149780655 -1.0348336E-08  7.2675156E-15 -9.8959968E-21 -9.4420498E-26 -9.9281073E-30  2.0829237E-34
  56   15    -3819.0243  0.0149774446 -1.0347682E-08  7.2663273E-15 -9.9102946E-21 -9.6203742E-26 -9.8835537E-30  2.1582800E-34
  56   16    -3818.5451  0.0149767824 -1.0346984E-08  7.2650578E-15 -9.9258372E-21 -9.8096645E-26 -9.8343207E-30  2.2385048E-34
  56   17    -3818.0359  0.0149760788 -1.0346243E-08  7.2637067E-15 -9.9426849E-21 -1.0009731E-25 -9.7800409E-30  2.3235122E-34
  56   18    -3817.4967  0.0149753339 -1.0345459E-08  7.2622737E-15 -9.9608918E-21 -1.0220395E-25 -9.7203285E-30  2.4134451E-34
  56   19    -3816.9277  0.0149745477 -1.0344631E-08  7.2607581E-15 -9.9805210E-21 -1.0441232E-25 -9.6548994E-30  2.5078798E-34
  56   20    -3816.3287  0.0149737202 -1.0343760E-08  7.2591595E-15 -1.0001635E-20 -1.0672053E-25 -9.5832863E-30  2.6070000E-34
  57    0    -3784.8643  0.0149409781 -1.0371272E-08  7.2908346E-15 -1.5294208E-20  7.6713009E-28  1.5282155E-29  1.3348976E-34
  57    1    -3784.8344  0.0149409366 -1.0371229E-08  7.2907122E-15 -1.5294201E-20  9.5032675E-28  1.5284037E-29  1.3289329E-34
  57    2    -3784.7747  0.0149408537 -1.0371141E-08  7.2904675E-15 -1.5294180E-20  1.3171433E-27  1.5287755E-29  1.3169524E-34
  57    3    -3784.6850  0.0149407292 -1.0371010E-08  7.2901005E-15 -1.5294126E-20  1.8676718E-27  1.5293190E-29  1.2988251E-34
  57    4    -3784.5655  0.0149405633 -1.0370835E-08  7.2896110E-15 -1.5294039E-20  2.6018697E-27  1.5300432E-29  1.2748490E-34
  57    5    -3784.4161  0.0149403559 -1.0370616E-08  7.2889993E-15 -1.5293887E-20  3.5201722E-27  1.5309250E-29  1.2446569E-34
  57    6    -3784.2368  0.0149401070 -1.0370354E-08  7.2882652E-15 -1.5293642E-20  4.6226861E-27  1.5319554E-29  1.2085867E-34
  57    7    -3784.0276  0.0149398166 -1.0370048E-08  7.2874088E-15 -1.5293273E-20  5.9100965E-27  1.5331165E-29  1.1663820E-34
  57    8    -3783.7886  0.0149394848 -1.0369698E-08  7.2864300E-15 -1.5292742E-20  7.3826150E-27  1.5343992E-29  1.1180983E-34
  57    9    -3783.5197  0.0149391115 -1.0369305E-08  7.2853289E-15 -1.5292003E-20  9.0407761E-27  1.5357712E-29  1.0636750E-34
  57   10    -3783.2209  0.0149386967 -1.0368867E-08  7.2841056E-15 -1.5291007E-20  1.0883888E-26  1.5372187E-29  1.0033116E-34
  57   11    -3782.8923  0.0149382405 -1.0368387E-08  7.2827601E-15 -1.5289697E-20  1.2914637E-26  1.5387120E-29  9.3663067E-35
  57   12    -3782.5338  0.0149377428 -1.0367862E-08  7.2812923E-15 -1.5288015E-20  1.5131102E-26  1.5402245E-29  8.6398692E-35
  57   13    -3782.1454  0.0149372037 -1.0367295E-08  7.2797025E-15 -1.5285891E-20  1.7534897E-26  1.5417267E-29  7.8513488E-35
  57   14    -3781.7271  0.0149366231 -1.0366683E-08  7.2779906E-15 -1.5283257E-20  2.0126709E-26  1.5431826E-29  6.9997479E-35
  57   15    -3781.2791  0.0149360012 -1.0366028E-08  7.2761568E-15 -1.5280028E-20  2.2905922E-26  1.5445557E-29  6.0871644E-35
  57   16    -3780.8011  0.0149353378 -1.0365330E-08  7.2742012E-15 -1.5276125E-20  2.5872277E-26  1.5458101E-29  5.1140855E-35
  57   17    -3780.2933  0.0149346329 -1.0364588E-08  7.2721240E-15 -1.5271460E-20  2.9026905E-26  1.5469030E-29  4.0779276E-35
  57   18    -3779.7557  0.0149338867 -1.0363803E-08  7.2699253E-15 -1.5265934E-20  3.2368542E-26  1.5477943E-29  2.9816090E-35
  57   19    -3779.1882  0.0149330991 -1.0362974E-08  7.2676054E-15 -1.5259449E-20  3.5898535E-26  1.5484322E-29  1.8210140E-35
  57   20    -3778.5909  0.0149322701 -1.0362102E-08  7.2651644E-15 -1.5251897E-20  3.9615708E-26  1.5487684E-29  5.9845469E-36
  58    0    -3747.2606  0.0148994509 -1.0390600E-08  7.3010309E-15 -9.1928069E-21  2.2473442E-25 -8.7994488E-30 -4.7961299E-34
  58    1    -3747.2308  0.0148994093 -1.0390556E-08  7.3009574E-15 -9.1905652E-21  2.2462848E-25 -8.8061051E-30 -4.7921021E-34
  58    2    -3747.1712  0.0148993262 -1.0390468E-08  7.3008104E-15 -9.1860736E-21  2.2441759E-25 -8.8195397E-30 -4.7844578E-34
  58    3    -3747.0818  0.0148992015 -1.0390337E-08  7.3005900E-15 -9.1793433E-21  2.2409951E-25 -8.8396408E-30 -4.7726340E-34
  58    4    -3746.9627  0.0148990353 -1.0390162E-08  7.3002964E-15 -9.1703900E-21  2.2367438E-25 -8.8663138E-30 -4.7568943E-34
  58    5    -3746.8137  0.0148988275 -1.0389943E-08  7.2999298E-15 -9.1592200E-21  2.2314145E-25 -8.8995338E-30 -4.7371757E-34
  58    6    -3746.6349  0.0148985781 -1.0389680E-08  7.2994905E-15 -9.1458506E-21  2.2249949E-25 -8.9392277E-30 -4.7135215E-34
  58    7    -3746.4263  0.0148982872 -1.0389374E-08  7.2989787E-15 -9.1303012E-21  2.2174656E-25 -8.9852752E-30 -4.6857510E-34
  58    8    -3746.1879  0.0148979548 -1.0389023E-08  7.2983950E-15 -9.1125956E-21  2.2088172E-25 -9.0375962E-30 -4.6540015E-34
  58    9    -3745.9198  0.0148975808 -1.0388629E-08  7.2977396E-15 -9.0927584E-21  2.1990244E-25 -9.0960407E-30 -4.6181037E-34
  58   10    -3745.6218  0.0148971652 -1.0388191E-08  7.2970131E-15 -9.0708256E-21  2.1880652E-25 -9.1603587E-30 -4.5777643E-34
  58   11    -3745.2941  0.0148967082 -1.0387710E-08  7.2962159E-15 -9.0468226E-21  2.1759305E-25 -9.2305400E-30 -4.5335097E-34
  58   12    -3744.9366  0.0148962096 -1.0387184E-08  7.2953486E-15 -9.0207919E-21  2.1625793E-25 -9.3062722E-30 -4.4847398E-34
  58   13    -3744.5493  0.0148956694 -1.0386615E-08  7.2944119E-15 -8.9927719E-21  2.1479970E-25 -9.3874165E-30 -4.4317051E-34
  58   14    -3744.1322  0.0148950878 -1.0386003E-08  7.2934064E-15 -8.9628102E-21  2.1321554E-25 -9.4737339E-30 -4.3743092E-34
  58   15    -3743.6854  0.0148944647 -1.0385346E-08  7.2923328E-15 -8.9309557E-21  2.1150245E-25 -9.5649583E-30 -4.3125584E-34
  58   16    -3743.2088  0.0148938000 -1.0384646E-08  7.2911918E-15 -8.8972655E-21  2.0965615E-25 -9.6607705E-30 -4.2459688E-34
  58   17    -3742.7024  0.0148930939 -1.0383903E-08  7.2899842E-15 -8.8617923E-21  2.0767562E-25 -9.7610187E-30 -4.1750394E-34
  58   18    -3742.1662  0.0148923463 -1.0383115E-08  7.2887107E-15 -8.8245999E-21  2.0555623E-25 -9.8652655E-30 -4.0993379E-34
  58   19    -3741.6003  0.0148915572 -1.0382285E-08  7.2873724E-15 -8.7857603E-21  2.0329403E-25 -9.9732175E-30 -4.0186676E-34
  58   20    -3741.0047  0.0148907266 -1.0381410E-08  7.2859699E-15 -8.7453384E-21  2.0088732E-25 -1.0084589E-29 -3.9335069E-34
  59    0    -3709.8087  0.0148578276 -1.0408914E-08  7.4297734E-15 -9.1975712E-21 -1.2140798E-25 -3.0415042E-30  3.8334835E-34
  59    1    -3709.7790  0.0148577859 -1.0408870E-08  7.4296998E-15 -9.1987857E-21 -1.2144417E-25 -3.0361516E-30  3.8330771E-34
  59    2    -3709.7196  0.0148577027 -1.0408781E-08  7.4295526E-15 -9.2012123E-21 -1.2151723E-25 -3.0254295E-30  3.8324914E-34
  59    3    -3709.6304  0.0148575778 -1.0408647E-08  7.4293317E-15 -9.2048613E-21 -1.2162528E-25 -3.0093364E-30  3.8314290E-34
  59    4    -3709.5116  0.0148574112 -1.0408469E-08  7.4290371E-15 -9.2097283E-21 -1.2176954E-25 -2.9878868E-30  3.8302131E-34
  59    5    -3709.3630  0.0148572031 -1.0408246E-08  7.4286685E-15 -9.2158230E-21 -1.2194776E-25 -2.9610647E-30  3.8284906E-34
  59    6    -3709.1847  0.0148569533 -1.0407978E-08  7.4282260E-15 -9.2231442E-21 -1.2216021E-25 -2.9289395E-30  3.8264812E-34
  59    7    -3708.9767  0.0148566618 -1.0407666E-08  7.4277093E-15 -9.2317062E-21 -1.2240439E-25 -2.8914371E-30  3.8239897E-34
  59    8    -3708.7390  0.0148563288 -1.0407310E-08  7.4271181E-15 -9.2415074E-21 -1.2267972E-25 -2.8486291E-30  3.8210223E-34
  59    9    -3708.4716  0.0148559541 -1.0406909E-08  7.4264523E-15 -9.2525641E-21 -1.2298469E-25 -2.8005089E-30  3.8175653E-34
  59   10    -3708.1745  0.0148555379 -1.0406463E-08  7.4257116E-15 -9.2648800E-21 -1.2331751E-25 -2.7470741E-30  3.8136145E-34
  59   11    -3707.8477  0.0148550800 -1.0405973E-08  7.4248958E-15 -9.2784634E-21 -1.2367670E-25 -2.6883939E-30  3.8091421E-34
  59   12    -3707.4912  0.0148545805 -1.0405439E-08  7.4240043E-15 -9.2933273E-21 -1.2405847E-25 -2.6244490E-30  3.8038580E-34
  59   13    -3707.1049  0.0148540395 -1.0404860E-08  7.4230370E-15 -9.3094821E-21 -1.2446333E-25 -2.5552560E-30  3.7981322E-34
  59   14    -3706.6890  0.0148534568 -1.0404236E-08  7.4219933E-15 -9.3269369E-21 -1.2488629E-25 -2.4808822E-30  3.7915169E-34
  59   15    -3706.2434  0.0148528326 -1.0403568E-08  7.4208729E-15 -9.3457026E-21 -1.2532537E-25 -2.4013474E-30  3.7840055E-34
  59   16    -3705.7682  0.0148521668 -1.0402856E-08  7.4196754E-15 -9.3657864E-21 -1.2577851E-25 -2.3167044E-30  3.7756969E-34
  59   17    -3705.2632  0.0148514594 -1.0402099E-08  7.4184003E-15 -9.3872131E-21 -1.2624272E-25 -2.2269070E-30  3.7666429E-34
  59   18    -3704.7286  0.0148507105 -1.0401298E-08  7.4170468E-15 -9.4099789E-21 -1.2671257E-25 -2.1321518E-30  3.7560487E-34
  59   19    -3704.1642  0.0148499200 -1.0400452E-08  7.4156146E-15 -9.4341000E-21 -1.2718678E-25 -2.0323895E-30  3.7445854E-34
  59   20    -3703.5703  0.0148490880 -1.0399563E-08  7.4141032E-15 -9.4595869E-21 -1.2766276E-25 -1.9276867E-30  3.7321764E-34
  60    0    -3672.5087  0.0148161249 -1.0426026E-08  7.4837502E-15 -1.2732229E-20 -2.4110107E-26  5.6370637E-30  2.6975442E-35
  60    1    -3672.4790  0.0148160832 -1.0425981E-08  7.4836483E-15 -1.2732469E-20 -2.4042466E-26  5.6374382E-30  2.6844750E-35
  60    2    -3672.4198  0.0148159997 -1.0425891E-08  7.4834446E-15 -1.2732946E-20 -2.3907067E-26  5.6381560E-30  2.6595202E-35
  60    3    -3672.3309  0.0148158746 -1.0425757E-08  7.4831390E-15 -1.2733662E-20 -2.3704127E-26  5.6392760E-30  2.6221504E-35
  60    4    -3672.2123  0.0148157078 -1.0425577E-08  7.4827315E-15 -1.2734604E-20 -2.3433035E-26  5.6407306E-30  2.5711311E-35
  60    5    -3672.0642  0.0148154993 -1.0425353E-08  7.4822221E-15 -1.2735767E-20 -2.3094350E-26  5.6424882E-30  2.5078356E-35
  60    6    -3671.8864  0.0148152491 -1.0425083E-08  7.4816108E-15 -1.2737143E-20 -2.2689434E-26  5.6446164E-30  2.4354194E-35
  60    7    -3671.6790  0.0148149572 -1.0424769E-08  7.4808975E-15 -1.2738713E-20 -2.2214388E-26  5.6469293E-30  2.3462808E-35
  60    8    -3671.4420  0.0148146236 -1.0424410E-08  7.4800821E-15 -1.2740469E-20 -2.1672480E-26  5.6494996E-30  2.2465011E-35
  60    9    -3671.1753  0.0148142484 -1.0424006E-08  7.4791647E-15 -1.2742391E-20 -2.1061134E-26  5.6522469E-30  2.1317992E-35
  60   10    -3670.8790  0.0148138314 -1.0423557E-08  7.4781453E-15 -1.2744464E-20 -2.0383359E-26  5.6551602E-30  2.0090257E-35
  60   11    -3670.5531  0.0148133728 -1.0423064E-08  7.4770236E-15 -1.2746666E-20 -1.9636246E-26  5.6581402E-30  1.8711448E-35
  60   12    -3670.1976  0.0148128725 -1.0422526E-08  7.4757998E-15 -1.2748972E-20 -1.8821467E-26  5.6611641E-30  1.7226047E-35
  60   13    -3669.8125  0.0148123305 -1.0421943E-08  7.4744738E-15 -1.2751362E-20 -1.7938140E-26  5.6641267E-30  1.5610597E-35
  60   14    -3669.3977  0.0148117469 -1.0421315E-08  7.4730455E-15 -1.2753807E-20 -1.6986240E-26  5.6670417E-30  1.3876850E-35
  60   15    -3668.9534  0.0148111217 -1.0420642E-08  7.4715149E-15 -1.2756276E-20 -1.5965875E-26  5.6697228E-30  1.2017720E-35
  60   16    -3668.4794  0.0148104548 -1.0419925E-08  7.4698820E-15 -1.2758746E-20 -1.4877313E-26  5.6722244E-30  1.0056012E-35
  60   17    -3667.9759  0.0148097462 -1.0419163E-08  7.4681466E-15 -1.2761177E-20 -1.3720145E-26  5.6743781E-30  7.9681987E-36
  60   18    -3667.4428  0.0148089961 -1.0418357E-08  7.4663088E-15 -1.2763535E-20 -1.2494149E-26  5.6761027E-30  5.7685755E-36
  60   19    -3666.8800  0.0148082043 -1.0417506E-08  7.4643686E-15 -1.2765787E-20 -1.1199484E-26  5.6773314E-30  3.4420977E-36
  60   20    -3666.2877  0.0148073709 -1.0416610E-08  7.4623259E-15 -1.2767892E-20 -9.8371513E-27  5.6779571E-30  1.0166200E-36
  61    0    -3635.3605  0.0147743473 -1.0443170E-08  7.5106533E-15 -1.1309244E-20  1.2034316E-25  4.0156498E-31 -1.7882014E-34
  61    1    -3635.3309  0.0147743055 -1.0443125E-08  7.5105629E-15 -1.1308042E-20  1.2034738E-25  3.9908589E-31 -1.7877611E-34
  61    2    -3635.2719  0.0147742220 -1.0443035E-08  7.5103819E-15 -1.1305634E-20  1.2035746E-25  3.9407095E-31 -1.7872706E-34
  61    3    -3635.1832  0.0147740966 -1.0442899E-08  7.5101107E-15 -1.1302023E-20  1.2037111E-25  3.8655884E-31 -1.7862347E-34
  61    4    -3635.0650  0.0147739296 -1.0442719E-08  7.5097491E-15 -1.1297207E-20  1.2038926E-25  3.7656441E-31 -1.7850199E-34
  61    5    -3634.9173  0.0147737207 -1.0442494E-08  7.5092973E-15 -1.1291185E-20  1.2041165E-25  3.6405498E-31 -1.7835321E-34
  61    6    -3634.7400  0.0147734701 -1.0442223E-08  7.5087555E-15 -1.1283961E-20  1.2043748E-25  3.4907191E-31 -1.7817240E-34
  61    7    -3634.5332  0.0147731777 -1.0441908E-08  7.5081238E-15 -1.1275529E-20  1.2046645E-25  3.3164965E-31 -1.7795638E-34
  61    8    -3634.2968  0.0147728436 -1.0441548E-08  7.5074025E-15 -1.1265893E-20  1.2049673E-25  3.1174213E-31 -1.7769871E-34
  61    9    -3634.0309  0.0147724677 -1.0441142E-08  7.5065917E-15 -1.1255047E-20  1.2052948E-25  2.8936877E-31 -1.7741751E-34
  61   10    -3633.7354  0.0147720501 -1.0440692E-08  7.5056918E-15 -1.1242990E-20  1.2056230E-25  2.6454379E-31 -1.7709260E-34
  61   11    -3633.4105  0.0147715907 -1.0440197E-08  7.5047031E-15 -1.1229726E-20  1.2059550E-25  2.3729813E-31 -1.7674108E-34
  61   12    -3633.0560  0.0147710896 -1.0439656E-08  7.5036257E-15 -1.1215255E-20  1.2062746E-25  2.0766488E-31 -1.7634915E-34
  61   13    -3632.6719  0.0147705467 -1.0439071E-08  7.5024601E-15 -1.1199569E-20  1.2065774E-25  1.7557443E-31 -1.7593559E-34
  61   14    -3632.2583  0.0147699621 -1.0438441E-08  7.5012067E-15 -1.1182676E-20  1.2068403E-25  1.4114252E-31 -1.7546750E-34
  61   15    -3631.8153  0.0147693359 -1.0437766E-08  7.4998659E-15 -1.1164572E-20  1.2070602E-25  1.0436930E-31 -1.7496150E-34
  61   16    -3631.3426  0.0147686679 -1.0437046E-08  7.4984380E-15 -1.1145259E-20  1.2072251E-25  6.5222844E-32 -1.7443167E-34
  61   17    -3630.8405  0.0147679582 -1.0436281E-08  7.4969237E-15 -1.1124736E-20  1.2073122E-25  2.3796799E-32 -1.7383309E-34
  61   18    -3630.3089  0.0147672068 -1.0435472E-08  7.4953233E-15 -1.1103000E-20  1.2073184E-25 -1.9976847E-32 -1.7322942E-34
  61   19    -3629.7478  0.0147664137 -1.0434617E-08  7.4936374E-15 -1.1080066E-20  1.2072167E-25 -6.5927572E-32 -1.7256422E-34
  61   20    -3629.1571  0.0147655790 -1.0433718E-08  7.4918665E-15 -1.1055921E-20  1.2070060E-25 -1.1417971E-31 -1.7188265E-34
  62    0    -3598.3643  0.0147324942 -1.0459861E-08  7.5963522E-15 -9.1507084E-21  4.0256947E-26 -5.1975233E-30 -2.1549677E-34
  62    1    -3598.3348  0.0147324524 -1.0459815E-08  7.5962790E-15 -9.1503045E-21  4.0195166E-26 -5.2005879E-30 -2.1554329E-34
  62    2    -3598.2759  0.0147323687 -1.0459724E-08  7.5961326E-15 -9.1495044E-21  4.0070297E-26 -5.2065928E-30 -2.1559720E-34
  62    3    -3598.1875  0.0147322432 -1.0459587E-08  7.5959130E-15 -9.1483004E-21  3.9882535E-26 -5.2157021E-30 -2.1567748E-34
  62    4    -3598.0696  0.0147320758 -1.0459405E-08  7.5956203E-15 -9.1467152E-21  3.9631018E-26 -5.2277182E-30 -2.1575923E-34
  62    5    -3597.9223  0.0147318667 -1.0459177E-08  7.5952544E-15 -9.1447411E-21  3.9317763E-26 -5.2428264E-30 -2.1590189E-34
  62    6    -3597.7455  0.0147316156 -1.0458904E-08  7.5948156E-15 -9.1423921E-21  3.8939039E-26 -5.2609744E-30 -2.1604158E-34
  62    7    -3597.5393  0.0147313228 -1.0458585E-08  7.5943036E-15 -9.1396823E-21  3.8496820E-26 -5.2821776E-30 -2.1622300E-34
  62    8    -3597.3036  0.0147309881 -1.0458220E-08  7.5937188E-15 -9.1366225E-21  3.7987985E-26 -5.3063949E-30 -2.1638863E-34
  62    9    -3597.0384  0.0147306116 -1.0457810E-08  7.5930611E-15 -9.1332278E-21  3.7413244E-26 -5.3336593E-30 -2.1658432E-34
  62   10    -3596.7438  0.0147301933 -1.0457355E-08  7.5923306E-15 -9.1295197E-21  3.6772258E-26 -5.3640168E-30 -2.1679834E-34
  62   11    -3596.4198  0.0147297332 -1.0456854E-08  7.5915274E-15 -9.1255153E-21  3.6060810E-26 -5.3973991E-30 -2.1698347E-34
  62   12    -3596.0662  0.0147292313 -1.0456307E-08  7.5906515E-15 -9.1212331E-21  3.5281908E-26 -5.4338897E-30 -2.1720902E-34
  62   13    -3595.6833  0.0147286876 -1.0455715E-08  7.5897031E-15 -9.1167079E-21  3.4431313E-26 -5.4734043E-30 -2.1740128E-34
  62   14    -3595.2709  0.0147281021 -1.0455077E-08  7.5886824E-15 -9.1119462E-21  3.3507520E-26 -5.5160503E-30 -2.1757676E-34
  62   15    -3594.8291  0.0147274748 -1.0454395E-08  7.5875892E-15 -9.1069926E-21  3.2511134E-26 -5.5617783E-30 -2.1774534E-34
  62   16    -3594.3578  0.0147268058 -1.0453666E-08  7.5864239E-15 -9.1018767E-21  3.1437995E-26 -5.6105863E-30 -2.1787150E-34
  62   17    -3593.8571  0.0147260949 -1.0452892E-08  7.5851863E-15 -9.0966324E-21  3.0288803E-26 -5.6624307E-30 -2.1798449E-34
  62   18    -3593.3270  0.0147253424 -1.0452073E-08  7.5838768E-15 -9.0912929E-21  2.9059452E-26 -5.7173372E-30 -2.1802721E-34
  62   19    -3592.7674  0.0147245480 -1.0451209E-08  7.5824953E-15 -9.0858964E-21  2.7749640E-26 -5.7753689E-30 -2.1803005E-34
  62   20    -3592.1785  0.0147237120 -1.0450299E-08  7.5810420E-15 -9.0804824E-21  2.6356138E-26 -5.8364093E-30 -2.1797024E-34
  63    0    -3561.5200  0.0146905752 -1.0475323E-08  7.6865301E-15 -1.2488716E-20 -2.6425859E-25 -4.5823725E-30  7.0301056E-34
  63    1    -3561.4906  0.0146905333 -1.0475276E-08  7.6864301E-15 -1.2491364E-20 -2.6431342E-25 -4.5724862E-30  7.0341892E-34
  63    2    -3561.4318  0.0146904495 -1.0475184E-08  7.6862302E-15 -1.2496650E-20 -2.6442302E-25 -4.5527851E-30  7.0423553E-34
  63    3    -3561.3437  0.0146903238 -1.0475046E-08  7.6859302E-15 -1.2504584E-20 -2.6458629E-25 -4.5231863E-30  7.0544923E-34
  63    4    -3561.2261  0.0146901562 -1.0474861E-08  7.6855299E-15 -1.2515174E-20 -2.6480237E-25 -4.4836204E-30  7.0706945E-34
  63    5    -3561.0792  0.0146899467 -1.0474631E-08  7.6850290E-15 -1.2528415E-20 -2.6506982E-25 -4.4341056E-30  7.0907661E-34
  63    6    -3560.9030  0.0146896953 -1.0474354E-08  7.6844273E-15 -1.2544329E-20 -2.6538705E-25 -4.3744410E-30  7.1148984E-34
  63    7    -3560.6973  0.0146894021 -1.0474031E-08  7.6837243E-15 -1.2562920E-20 -2.6575147E-25 -4.3045898E-30  7.1428182E-34
  63    8    -3560.4623  0.0146890669 -1.0473663E-08  7.6829196E-15 -1.2584199E-20 -2.6616153E-25 -4.2243717E-30  7.1746344E-34
  63    9    -3560.1979  0.0146886899 -1.0473248E-08  7.6820127E-15 -1.2608173E-20 -2.6661290E-25 -4.1337384E-30  7.2101241E-34
  63   10    -3559.9041  0.0146882709 -1.0472787E-08  7.6810029E-15 -1.2634859E-20 -2.6710229E-25 -4.0325502E-30  7.2489115E-34
  63   11    -3559.5810  0.0146878101 -1.0472280E-08  7.6798898E-15 -1.2664267E-20 -2.6762721E-25 -3.9206319E-30  7.2912801E-34
  63   12    -3559.2285  0.0146873075 -1.0471727E-08  7.6786725E-15 -1.2696421E-20 -2.6818316E-25 -3.7976560E-30  7.3372496E-34
  63   13    -3558.8466  0.0146867630 -1.0471128E-08  7.6773502E-15 -1.2731321E-20 -2.6876469E-25 -3.6637079E-30  7.3860492E-34
  63   14    -3558.4354  0.0146861766 -1.0470483E-08  7.6759222E-15 -1.2768989E-20 -2.6936856E-25 -3.5184210E-30  7.4382535E-34
  63   15    -3557.9948  0.0146855484 -1.0469793E-08  7.6743875E-15 -1.2809443E-20 -2.6998794E-25 -3.3616376E-30  7.4931253E-34
  63   16    -3557.5249  0.0146848784 -1.0469056E-08  7.6727451E-15 -1.2852690E-20 -2.7061663E-25 -3.1931702E-30  7.5505946E-34
  63   17    -3557.0256  0.0146841665 -1.0468273E-08  7.6709940E-15 -1.2898749E-20 -2.7124952E-25 -3.0127518E-30  7.6106735E-34
  63   18    -3556.4970  0.0146834128 -1.0467445E-08  7.6691331E-15 -1.2947633E-20 -2.7187974E-25 -2.8201683E-30  7.6729820E-34
  63   19    -3555.9391  0.0146826173 -1.0466571E-08  7.6671611E-15 -1.2999348E-20 -2.7249898E-25 -2.6152057E-30  7.7371828E-34
  63   20    -3555.3518  0.0146817800 -1.0465651E-08  7.6650769E-15 -1.3053911E-20 -2.7310119E-25 -2.3976197E-30  7.8033703E-34
  64    0    -3524.8275  0.0146485989 -1.0490858E-08  7.6267445E-15 -1.7508041E-20  1.8673402E-25  1.9258177E-29 -6.5980846E-34
  64    1    -3524.7982  0.0146485569 -1.0490813E-08  7.6266044E-15 -1.7506170E-20  1.8696552E-25  1.9248911E-29 -6.6079798E-34
  64    2    -3524.7396  0.0146484730 -1.0490721E-08  7.6263244E-15 -1.7502428E-20  1.8742718E-25  1.9230386E-29 -6.6274647E-34
  64    3    -3524.6517  0.0146483471 -1.0490584E-08  7.6259044E-15 -1.7496793E-20  1.8811874E-25  1.9202471E-29 -6.6566343E-34
  64    4    -3524.5345  0.0146481793 -1.0490401E-08  7.6253446E-15 -1.7489253E-20  1.8903996E-25  1.9165105E-29 -6.6955206E-34
  64    5    -3524.3881  0.0146479695 -1.0490172E-08  7.6246452E-15 -1.7479770E-20  1.9018873E-25  1.9118044E-29 -6.7440964E-34
  64    6    -3524.2123  0.0146477177 -1.0489898E-08  7.6238065E-15 -1.7468320E-20  1.9156207E-25  1.9061185E-29 -6.8019348E-34
  64    7    -3524.0072  0.0146474240 -1.0489577E-08  7.6228286E-15 -1.7454853E-20  1.9316098E-25  1.8994200E-29 -6.8696808E-34
  64    8    -3523.7729  0.0146470883 -1.0489211E-08  7.6217120E-15 -1.7439325E-20  1.9498059E-25  1.8916806E-29 -6.9467146E-34
  64    9    -3523.5092  0.0146467107 -1.0488800E-08  7.6204570E-15 -1.7421686E-20  1.9701913E-25  1.8828737E-29 -7.0330815E-34
  64   10    -3523.2163  0.0146462912 -1.0488343E-08  7.6190640E-15 -1.7401875E-20  1.9927278E-25  1.8729613E-29 -7.1287426E-34
  64   11    -3522.8941  0.0146458297 -1.0487840E-08  7.6175336E-15 -1.7379816E-20  2.0173815E-25  1.8618986E-29 -7.2335790E-34
  64   12    -3522.5426  0.0146453263 -1.0487292E-08  7.6158664E-15 -1.7355447E-20  2.0441003E-25  1.8496524E-29 -7.3471888E-34
  64   13    -3522.1618  0.0146447810 -1.0486698E-08  7.6140628E-15 -1.7328685E-20  2.0728449E-25  1.8361701E-29 -7.4695156E-34
  64   14    -3521.7518  0.0146441938 -1.0486058E-08  7.6121236E-15 -1.7299450E-20  2.1035761E-25  1.8214001E-29 -7.6007378E-34
  64   15    -3521.3125  0.0146435646 -1.0485373E-08  7.6100496E-15 -1.7267651E-20  2.1362175E-25  1.8052898E-29 -7.7402588E-34
  64   16    -3520.8439  0.0146428936 -1.0484643E-08  7.6078415E-15 -1.7233197E-20  2.1707102E-25  1.7877908E-29 -7.8878689E-34
  64   17    -3520.3460  0.0146421806 -1.0483867E-08  7.6055003E-15 -1.7195983E-20  2.2069888E-25  1.7688254E-29 -8.0435965E-34
  64   18    -3519.8189  0.0146414258 -1.0483045E-08  7.6030270E-15 -1.7155916E-20  2.2449713E-25  1.7483524E-29 -8.2068396E-34
  64   19    -3519.2626  0.0146406292 -1.0482179E-08  7.6004225E-15 -1.7112886E-20  2.2845923E-25  1.7262962E-29 -8.3775675E-34
  64   20    -3518.6770  0.0146397906 -1.0481267E-08  7.5976882E-15 -1.7066783E-20  2.3257291E-25  1.7025921E-29 -8.5551115E-34
  65    0    -3488.2869  0.0146065501 -1.0507843E-08  7.6420757E-15 -1.0262088E-20 -3.5059410E-26 -2.5081529E-29  2.1121624E-34
  65    1    -3488.2577  0.0146065081 -1.0507798E-08  7.6419936E-15 -1.0262447E-20 -3.5360611E-26 -2.5078500E-29  2.1253775E-34
  65    2    -3488.1992  0.0146064240 -1.0507706E-08  7.6418294E-15 -1.0263155E-20 -3.5962131E-26 -2.5072559E-29  2.1517306E-34
  65    3    -3488.1116  0.0146062980 -1.0507568E-08  7.6415831E-15 -1.0264251E-20 -3.6865009E-26 -2.5063394E-29  2.1913824E-34
  65    4    -3487.9947  0.0146061298 -1.0507385E-08  7.6412546E-15 -1.0265747E-20 -3.8066479E-26 -2.5051048E-29  2.2436194E-34
  65    5    -3487.8487  0.0146059197 -1.0507156E-08  7.6408439E-15 -1.0267687E-20 -3.9569731E-26 -2.5035084E-29  2.3097407E-34
  65    6    -3487.6734  0.0146056675 -1.0506881E-08  7.6403510E-15 -1.0270117E-20 -4.1372257E-26 -2.5015307E-29  2.3888506E-34
  65    7    -3487.4689  0.0146053733 -1.0506560E-08  7.6397758E-15 -1.0273085E-20 -4.3472329E-26 -2.4991458E-29  2.4807474E-34
  65    8    -3487.2353  0.0146050371 -1.0506193E-08  7.6391182E-15 -1.0276660E-20 -4.5869669E-26 -2.4963121E-29  2.5856739E-34
  65    9    -3486.9724  0.0146046589 -1.0505781E-08  7.6383781E-15 -1.0280912E-20 -4.8563978E-26 -2.4929763E-29  2.7036651E-34
  65   10    -3486.6803  0.0146042387 -1.0505322E-08  7.6375555E-15 -1.0285917E-20 -5.1553080E-26 -2.4891009E-29  2.8343964E-34
  65   11    -3486.3590  0.0146037765 -1.0504818E-08  7.6366501E-15 -1.0291765E-20 -5.4835575E-26 -2.4846275E-29  2.9780167E-34
  65   12    -3486.0085  0.0146032723 -1.0504268E-08  7.6356617E-15 -1.0298564E-20 -5.8409794E-26 -2.4794914E-29  3.1344515E-34
  65   13    -3485.6288  0.0146027260 -1.0503673E-08  7.6345903E-15 -1.0306408E-20 -6.2273642E-26 -2.4736330E-29  3.3034542E-34
  65   14    -3485.2200  0.0146021379 -1.0503032E-08  7.6334355E-15 -1.0315414E-20 -6.6423954E-26 -2.4669793E-29  3.4850487E-34
  65   15    -3484.7819  0.0146015077 -1.0502345E-08  7.6321970E-15 -1.0325709E-20 -7.0857314E-26 -2.4594609E-29  3.6786519E-34
  65   16    -3484.3147  0.0146008356 -1.0501612E-08  7.6308746E-15 -1.0337429E-20 -7.5571924E-26 -2.4509836E-29  3.8848631E-34
  65   17    -3483.8183  0.0146001215 -1.0500834E-08  7.6294678E-15 -1.0350700E-20 -8.0562006E-26 -2.4414770E-29  4.1027049E-34
  65   18    -3483.2927  0.0145993655 -1.0500010E-08  7.6279762E-15 -1.0365670E-20 -8.5824591E-26 -2.4308566E-29  4.3323988E-34
  65   19    -3482.7379  0.0145985675 -1.0499140E-08  7.6263994E-15 -1.0382505E-20 -9.1353077E-26 -2.4190091E-29  4.5735169E-34
  65   20    -3482.1540  0.0145977276 -1.0498225E-08  7.6247367E-15 -1.0401352E-20 -9.7143034E-26 -2.4058533E-29  4.8259375E-34
  66    0    -3451.8981  0.0145644239 -1.0524436E-08  7.6337011E-15 -1.8510211E-20 -8.3517697E-26  2.1475634E-29  6.7314212E-35
  66    1    -3451.8689  0.0145643818 -1.0524390E-08  7.6335531E-15 -1.8511046E-20 -8.3260765E-26  2.1476620E-29  6.5989048E-35
  66    2    -3451.8107  0.0145642976 -1.0524299E-08  7.6332568E-15 -1.8512704E-20 -8.2744313E-26  2.1478355E-29  6.3302395E-35
  66    3    -3451.7233  0.0145641713 -1.0524161E-08  7.6328125E-15 -1.8515176E-20 -8.1971497E-26  2.1480966E-29  5.9311850E-35
  66    4    -3451.6068  0.0145640029 -1.0523978E-08  7.6322200E-15 -1.8518435E-20 -8.0940736E-26  2.1484164E-29  5.3993658E-35
  66    5    -3451.4611  0.0145637925 -1.0523749E-08  7.6314792E-15 -1.8522450E-20 -7.9651145E-26  2.1487709E-29  4.7319008E-35
  66    6    -3451.2864  0.0145635399 -1.0523474E-08  7.6305900E-15 -1.8527183E-20 -7.8103633E-26  2.1491330E-29  3.9326326E-35
  66    7    -3451.0825  0.0145632453 -1.0523154E-08  7.6295523E-15 -1.8532587E-20 -7.6298831E-26  2.1494759E-29  3.0021545E-35
  66    8    -3450.8495  0.0145629085 -1.0522788E-08  7.6283660E-15 -1.8538605E-20 -7.4234212E-26  2.1497459E-29  1.9342804E-35
  66    9    -3450.5874  0.0145625297 -1.0522376E-08  7.6270310E-15 -1.8545183E-20 -7.1913354E-26  2.1499156E-29  7.4054740E-36
  66   10    -3450.2961  0.0145621088 -1.0521918E-08  7.6255471E-15 -1.8552249E-20 -6.9333387E-26  2.1499305E-29 -5.8792516E-36
  66   11    -3449.9757  0.0145616459 -1.0521415E-08  7.6239142E-15 -1.8559717E-20 -6.6495197E-26  2.1497266E-29 -2.0483721E-35
  66   12    -3449.6263  0.0145611409 -1.0520866E-08  7.6221321E-15 -1.8567512E-20 -6.3399885E-26  2.1492472E-29 -3.6395129E-35
  66   13    -3449.2477  0.0145605938 -1.0520272E-08  7.6202006E-15 -1.8575539E-20 -6.0048168E-26  2.1484348E-29 -5.3579809E-35
  66   14    -3448.8400  0.0145600047 -1.0519632E-08  7.6181197E-15 -1.8583688E-20 -5.6439275E-26  2.1471958E-29 -7.2100934E-35
  66   15    -3448.4032  0.0145593735 -1.0518946E-08  7.6158892E-15 -1.8591866E-20 -5.2575849E-26  2.1454748E-29 -9.1874960E-35
  66   16    -3447.9373  0.0145587003 -1.0518215E-08  7.6135089E-15 -1.8599948E-20 -4.8458441E-26  2.1431824E-29 -1.1291743E-34
  66   17    -3447.4423  0.0145579851 -1.0517439E-08  7.6109787E-15 -1.8607814E-20 -4.4089251E-26  2.1402275E-29 -1.3521187E-34
  66   18    -3446.9183  0.0145572279 -1.0516617E-08  7.6082987E-15 -1.8615334E-20 -3.9470625E-26  2.1365236E-29 -1.5871934E-34
  66   19    -3446.3651  0.0145564286 -1.0515750E-08  7.6054686E-15 -1.8622372E-20 -3.4604151E-26  2.1319721E-29 -1.8347315E-34
  66   20    -3445.7829  0.0145555874 -1.0514837E-08  7.6024885E-15 -1.8628782E-20 -2.9494587E-26  2.1264739E-29 -2.0937732E-34
  67    0    -3415.6611  0.0145222123 -1.0542722E-08  7.5640619E-15 -1.5047005E-20 -2.7537994E-27 -1.5694927E-29  1.8860312E-34
  67    1    -3415.6321  0.0145221701 -1.0542677E-08  7.5639415E-15 -1.5047035E-20 -2.9408776E-27 -1.5692318E-29  1.8988921E-34
  67    2    -3415.5740  0.0145220858 -1.0542586E-08  7.5637008E-15 -1.5047094E-20 -3.3184329E-27 -1.5686983E-29  1.9255435E-34
  67    3    -3415.4868  0.0145219592 -1.0542450E-08  7.5633396E-15 -1.5047206E-20 -3.8825210E-27 -1.5678756E-29  1.9652333E-34
  67    4    -3415.3707  0.0145217906 -1.0542268E-08  7.5628581E-15 -1.5047372E-20 -4.6351845E-27 -1.5667653E-29  2.0181081E-34
  67    5    -3415.2254  0.0145215797 -1.0542042E-08  7.5622562E-15 -1.5047626E-20 -5.5742902E-27 -1.5653334E-29  2.0840118E-34
  67    6    -3415.0512  0.0145213267 -1.0541769E-08  7.5615339E-15 -1.5047996E-20 -6.7016497E-27 -1.5635438E-29  2.1634833E-34
  67    7    -3414.8479  0.0145210315 -1.0541452E-08  7.5606912E-15 -1.5048513E-20 -8.0148626E-27 -1.5613768E-29  2.2560206E-34
  67    8    -3414.6156  0.0145206942 -1.0541089E-08  7.5597281E-15 -1.5049213E-20 -9.5113457E-27 -1.5587945E-29  2.3611343E-34
  67    9    -3414.3542  0.0145203148 -1.0540681E-08  7.5586445E-15 -1.5050147E-20 -1.1193195E-26 -1.5557437E-29  2.4794954E-34
  67   10    -3414.0638  0.0145198931 -1.0540227E-08  7.5574405E-15 -1.5051360E-20 -1.3058725E-26 -1.5521762E-29  2.6110414E-34
  67   11    -3413.7444  0.0145194294 -1.0539728E-08  7.5561159E-15 -1.5052903E-20 -1.5104118E-26 -1.5480521E-29  2.7549653E-34
  67   12    -3413.3959  0.0145189235 -1.0539184E-08  7.5546707E-15 -1.5054853E-20 -1.7330196E-26 -1.5432879E-29  2.9119801E-34
  67   13    -3413.0184  0.0145183755 -1.0538595E-08  7.5531048E-15 -1.5057265E-20 -1.9733332E-26 -1.5378303E-29  3.0815357E-34
  67   14    -3412.6119  0.0145177853 -1.0537961E-08  7.5514183E-15 -1.5060203E-20 -2.2311667E-26 -1.5316162E-29  3.2634686E-34
  67   15    -3412.1764  0.0145171531 -1.0537281E-08  7.5496108E-15 -1.5063759E-20 -2.5062099E-26 -1.5245588E-29  3.4577607E-34
  67   16    -3411.7118  0.0145164787 -1.0536557E-08  7.5476824E-15 -1.5068003E-20 -2.7981908E-26 -1.5165808E-29  3.6642639E-34
  67   17    -3411.2183  0.0145157622 -1.0535787E-08  7.5456328E-15 -1.5073020E-20 -3.1066656E-26 -1.5076011E-29  3.8826124E-34
  67   18    -3410.6957  0.0145150037 -1.0534972E-08  7.5434619E-15 -1.5078904E-20 -3.4311691E-26 -1.4975314E-29  4.1124031E-34
  67   19    -3410.1442  0.0145142031 -1.0534112E-08  7.5411694E-15 -1.5085750E-20 -3.7714825E-26 -1.4862610E-29  4.3541895E-34
  67   20    -3409.5636  0.0145133604 -1.0533207E-08  7.5387550E-15 -1.5093648E-20 -4.1265781E-26 -1.4737215E-29  4.6063667E-34
  68    0    -3379.5761  0.0144798970 -1.0562185E-08  7.4902231E-15 -1.7883745E-20  2.2441976E-25  2.2557999E-29 -6.3498671E-34
  68    1    -3379.5471  0.0144798547 -1.0562140E-08  7.4900801E-15 -1.7881500E-20  2.2468982E-25  2.2549091E-29 -6.3661293E-34
  68    2    -3379.4892  0.0144797702 -1.0562051E-08  7.4897940E-15 -1.7876999E-20  2.2523072E-25  2.2531190E-29 -6.3989007E-34
  68    3    -3379.4024  0.0144796435 -1.0561916E-08  7.4893650E-15 -1.7870234E-20  2.2604202E-25  2.2504262E-29 -6.4479896E-34
  68    4    -3379.2865  0.0144794745 -1.0561736E-08  7.4887934E-15 -1.7861167E-20  2.2712022E-25  2.2467962E-29 -6.5132390E-34
  68    5    -3379.1417  0.0144792632 -1.0561511E-08  7.4880792E-15 -1.7849777E-20  2.2846723E-25  2.2422079E-29 -6.5949848E-34
  68    6    -3378.9680  0.0144790098 -1.0561242E-08  7.4872227E-15 -1.7836023E-20  2.3008018E-25  2.2366282E-29 -6.6929574E-34
  68    7    -3378.7653  0.0144787141 -1.0560927E-08  7.4862243E-15 -1.7819850E-20  2.3195579E-25  2.2300099E-29 -6.8069053E-34
  68    8    -3378.5336  0.0144783761 -1.0560568E-08  7.4850844E-15 -1.7801208E-20  2.3409281E-25  2.2223140E-29 -6.9368964E-34
  68    9    -3378.2730  0.0144779959 -1.0560164E-08  7.4838035E-15 -1.7780033E-20  2.3648802E-25  2.2134836E-29 -7.0827666E-34
  68   10    -3377.9834  0.0144775735 -1.0559715E-08  7.4823821E-15 -1.7756251E-20  2.3913851E-25  2.2034529E-29 -7.2446199E-34
  68   11    -3377.6649  0.0144771089 -1.0559221E-08  7.4808207E-15 -1.7729787E-20  2.4203924E-25  2.1921599E-29 -7.4219250E-34
  68   12    -3377.3175  0.0144766021 -1.0558683E-08  7.4791200E-15 -1.7700550E-20  2.4518766E-25  2.1795276E-29 -7.6147799E-34
  68   13    -3376.9411  0.0144760531 -1.0558099E-08  7.4772808E-15 -1.7668457E-20  2.4857661E-25  2.1654771E-29 -7.8228658E-34
  68   14    -3376.5358  0.0144754618 -1.0557471E-08  7.4753039E-15 -1.7633404E-20  2.5220191E-25  2.1499304E-29 -8.0460552E-34
  68   15    -3376.1015  0.0144748284 -1.0556799E-08  7.4731902E-15 -1.7595284E-20  2.5605638E-25  2.1327805E-29 -8.2838177E-34
  68   16    -3375.6384  0.0144741528 -1.0556081E-08  7.4709406E-15 -1.7553984E-20  2.6013270E-25  2.1139420E-29 -8.5359553E-34
  68   17    -3375.1462  0.0144734350 -1.0555319E-08  7.4685563E-15 -1.7509396E-20  2.6442438E-25  2.0933064E-29 -8.8024643E-34
  68   18    -3374.6252  0.0144726750 -1.0554513E-08  7.4660384E-15 -1.7461396E-20  2.6892153E-25  2.0707738E-29 -9.0825384E-34
  68   19    -3374.0753  0.0144718729 -1.0553662E-08  7.4633882E-15 -1.7409858E-20  2.7361487E-25  2.0462275E-29 -9.3758659E-34
  68   20    -3373.4964  0.0144710287 -1.0552766E-08  7.4606070E-15 -1.7354643E-20  2.7849428E-25  2.0195418E-29 -9.6820943E-34
  69    0    -3343.6433  0.0144374606 -1.0583027E-08  7.5147448E-15 -9.9048030E-21 -1.5596559E-25 -3.4768654E-29  6.7125877E-34
  69    1    -3343.6144  0.0144374183 -1.0582982E-08  7.5146655E-15 -9.9063653E-21 -1.5638249E-25 -3.4759236E-29  6.7340214E-34
  69    2    -3343.5566  0.0144373336 -1.0582891E-08  7.5145070E-15 -9.9095022E-21 -1.5721752E-25 -3.4740293E-29  6.7774871E-34
  69    3    -3343.4700  0.0144372066 -1.0582756E-08  7.5142691E-15 -9.9142355E-21 -1.5846661E-25 -3.4711728E-29  6.8419281E-34
  69    4    -3343.3545  0.0144370373 -1.0582576E-08  7.5139517E-15 -9.9206125E-21 -1.6013201E-25 -3.4673120E-29  6.9282512E-34
  69    5    -3343.2102  0.0144368256 -1.0582350E-08  7.5135548E-15 -9.9286690E-21 -1.6221144E-25 -3.4624271E-29  7.0360008E-34
  69    6    -3343.0369  0.0144365717 -1.0582080E-08  7.5130780E-15 -9.9384698E-21 -1.6470158E-25 -3.4564697E-29  7.1647364E-34
  69    7    -3342.8348  0.0144362754 -1.0581764E-08  7.5125211E-15 -9.9501059E-21 -1.6760273E-25 -3.4493728E-29  7.3151405E-34
  69    8    -3342.6038  0.0144359368 -1.0581404E-08  7.5118838E-15 -9.9636486E-21 -1.7090967E-25 -3.4410794E-29  7.4866117E-34
  69    9    -3342.3440  0.0144355558 -1.0580998E-08  7.5111659E-15 -9.9791967E-21 -1.7462113E-25 -3.4315235E-29  7.6791180E-34
  69   10    -3342.0553  0.0144351326 -1.0580548E-08  7.5103669E-15 -9.9968654E-21 -1.7873220E-25 -3.4206227E-29  7.8925639E-34
  69   11    -3341.7377  0.0144346671 -1.0580052E-08  7.5094863E-15 -1.0016772E-20 -1.8323987E-25 -3.4082869E-29  8.1268782E-34
  69   12    -3341.3913  0.0144341592 -1.0579511E-08  7.5085236E-15 -1.0039055E-20 -1.8813797E-25 -3.3944223E-29  8.3815700E-34
  69   13    -3341.0160  0.0144336091 -1.0578926E-08  7.5074783E-15 -1.0063857E-20 -1.9342170E-25 -3.3789160E-29  8.6566533E-34
  69   14    -3340.6119  0.0144330167 -1.0578295E-08  7.5063496E-15 -1.0091333E-20 -1.9908307E-25 -3.3616616E-29  8.9514495E-34
  69   15    -3340.1789  0.0144323820 -1.0577620E-08  7.5051368E-15 -1.0121647E-20 -2.0511661E-25 -3.3425316E-29  9.2662939E-34
  69   16    -3339.7171  0.0144317051 -1.0576899E-08  7.5038391E-15 -1.0154980E-20 -2.1151452E-25 -3.3214002E-29  9.6003674E-34
  69   17    -3339.2264  0.0144309859 -1.0576134E-08  7.5024556E-15 -1.0191511E-20 -2.1826616E-25 -3.2981356E-29  9.9533970E-34
  69   18    -3338.7069  0.0144302244 -1.0575324E-08  7.5009851E-15 -1.0231440E-20 -2.2536342E-25 -3.2725799E-29  1.0325174E-33
  69   19    -3338.1586  0.0144294207 -1.0574469E-08  7.4994266E-15 -1.0274964E-20 -2.3279234E-25 -3.2445977E-29  1.0714505E-33
  69   20    -3337.5814  0.0144285748 -1.0573569E-08  7.4977789E-15 -1.0322300E-20 -2.4054339E-25 -3.2140225E-29  1.1121820E-33
  70    0    -3307.8629  0.0143949003 -1.0603484E-08  7.4652844E-15 -2.0770646E-20  7.5127886E-26  4.0798435E-29 -2.7743114E-34
  70    1    -3307.8341  0.0143948579 -1.0603439E-08  7.4651182E-15 -2.0769893E-20  7.5617618E-26  4.0794536E-29 -2.7991977E-34
  70    2    -3307.7765  0.0143947731 -1.0603350E-08  7.4647859E-15 -2.0768370E-20  7.6597597E-26  4.0786586E-29 -2.8491645E-34
  70    3    -3307.6901  0.0143946459 -1.0603215E-08  7.4642875E-15 -2.0766050E-20  7.8065006E-26  4.0774514E-29 -2.9235723E-34
  70    4    -3307.5750  0.0143944762 -1.0603036E-08  7.4636231E-15 -2.0762884E-20  8.0021489E-26  4.0757803E-29 -3.0230546E-34
  70    5    -3307.4310  0.0143942642 -1.0602812E-08  7.4627926E-15 -2.0758821E-20  8.2466105E-26  4.0736195E-29 -3.1472965E-34
  70    6    -3307.2583  0.0143940097 -1.0602544E-08  7.4617963E-15 -2.0753790E-20  8.5398518E-26  4.0709153E-29 -3.2963701E-34
  70    7    -3307.0568  0.0143937128 -1.0602230E-08  7.4606343E-15 -2.0747694E-20  8.8816671E-26  4.0676058E-29 -3.4700549E-34
  70    8    -3306.8265  0.0143933736 -1.0601872E-08  7.4593067E-15 -2.0740428E-20  9.2719277E-26  4.0636029E-29 -3.6682176E-34
  70    9    -3306.5674  0.0143929919 -1.0601470E-08  7.4578137E-15 -2.0731889E-20  9.7105239E-26  4.0588463E-29 -3.8910855E-34
  70   10    -3306.2795  0.0143925679 -1.0601022E-08  7.4561555E-15 -2.0721933E-20  1.0197350E-25  4.0532191E-29 -4.1386799E-34
  70   11    -3305.9629  0.0143921014 -1.0600530E-08  7.4543325E-15 -2.0710423E-20  1.0731894E-25  4.0466410E-29 -4.4099991E-34
  70   12    -3305.6175  0.0143915926 -1.0599993E-08  7.4523449E-15 -2.0697195E-20  1.1314035E-25  4.0389843E-29 -4.7056772E-34
  70   13    -3305.2433  0.0143910414 -1.0599412E-08  7.4501932E-15 -2.0682083E-20  1.1943426E-25  4.0301321E-29 -5.0253510E-34
  70   14    -3304.8404  0.0143904479 -1.0598787E-08  7.4478777E-15 -2.0664883E-20  1.2619688E-25  4.0199408E-29 -5.3688250E-34
  70   15    -3304.4087  0.0143898120 -1.0598116E-08  7.4453991E-15 -2.0645412E-20  1.3342250E-25  4.0082779E-29 -5.7357969E-34
  70   16    -3303.9482  0.0143891337 -1.0597402E-08  7.4427579E-15 -2.0623448E-20  1.4110533E-25  3.9949936E-29 -6.1256721E-34
  70   17    -3303.4590  0.0143884131 -1.0596643E-08  7.4399548E-15 -2.0598772E-20  1.4923864E-25  3.9799310E-29 -6.5381033E-34
  70   18    -3302.9410  0.0143876502 -1.0595839E-08  7.4369905E-15 -2.0571134E-20  1.5781840E-25  3.9628972E-29 -6.9738654E-34
  70   19    -3302.3943  0.0143868449 -1.0594992E-08  7.4338660E-15 -2.0540291E-20  1.6683336E-25  3.9437343E-29 -7.4313603E-34
  70   20    -3301.8189  0.0143859974 -1.0594100E-08  7.4305823E-15 -2.0505981E-20  1.7627089E-25  3.9222633E-29 -7.9094950E-34
  71    0    -3272.2351  0.0143522042 -1.0625960E-08  7.4374194E-15 -9.2482233E-21  1.0738027E-25 -3.7346399E-29 -6.0193829E-35
  71    1    -3272.2064  0.0143521617 -1.0625916E-08  7.4373454E-15 -9.2471499E-21  1.0693068E-25 -3.7347158E-29 -5.7649334E-35
  71    2    -3272.1490  0.0143520767 -1.0625826E-08  7.4371975E-15 -9.2450247E-21  1.0603535E-25 -3.7348676E-29 -5.2691187E-35
  71    3    -3272.0629  0.0143519492 -1.0625692E-08  7.4369756E-15 -9.2418636E-21  1.0468946E-25 -3.7350729E-29 -4.5184852E-35
  71    4    -3271.9481  0.0143517792 -1.0625514E-08  7.4366799E-15 -9.2377111E-21  1.0289789E-25 -3.7353012E-29 -3.5245885E-35
  71    5    -3271.8046  0.0143515667 -1.0625291E-08  7.4363105E-15 -9.2326170E-21  1.0065664E-25 -3.7355109E-29 -2.2792234E-35
  71    6    -3271.6323  0.0143513117 -1.0625023E-08  7.4358675E-15 -9.2266631E-21  9.7966342E-26 -3.7356331E-29 -7.8301319E-36
  71    7    -3271.4314  0.0143510142 -1.0624711E-08  7.4353510E-15 -9.2199119E-21  9.4828029E-26 -3.7356249E-29  9.6216614E-36
  71    8    -3271.2018  0.0143506742 -1.0624354E-08  7.4347612E-15 -9.2124703E-21  9.1242348E-26 -3.7354056E-29  2.9505594E-35
  71    9    -3270.9435  0.0143502918 -1.0623953E-08  7.4340982E-15 -9.2044408E-21  8.7209331E-26 -3.7348954E-29  5.1873567E-35
  71   10    -3270.6565  0.0143498668 -1.0623507E-08  7.4333621E-15 -9.1959422E-21  8.2728419E-26 -3.7339986E-29  7.6719667E-35
  71   11    -3270.3408  0.0143493994 -1.0623016E-08  7.4325533E-15 -9.1871124E-21  7.7800136E-26 -3.7326057E-29  1.0402779E-34
  71   12    -3269.9964  0.0143488895 -1.0622481E-08  7.4316718E-15 -9.1781017E-21  7.2425797E-26 -3.7306047E-29  1.3381005E-34
  71   13    -3269.6234  0.0143483371 -1.0621901E-08  7.4307178E-15 -9.1690660E-21  6.6607511E-26 -3.7278741E-29  1.6601057E-34
  71   14    -3269.2216  0.0143477423 -1.0621277E-08  7.4296913E-15 -9.1601824E-21  6.0347759E-26 -3.7242773E-29  2.0062582E-34
  71   15    -3268.7912  0.0143471051 -1.0620608E-08  7.4285926E-15 -9.1516308E-21  5.3648747E-26 -3.7196784E-29  2.3760571E-34
  71   16    -3268.3321  0.0143464254 -1.0619895E-08  7.4274218E-15 -9.1436138E-21  4.6511398E-26 -3.7139169E-29  2.7701099E-34
  71   17    -3267.8443  0.0143457032 -1.0619138E-08  7.4261787E-15 -9.1363515E-21  3.8943252E-26 -3.7068288E-29  3.1870946E-34
  71   18    -3267.3279  0.0143449387 -1.0618336E-08  7.4248635E-15 -9.1300631E-21  3.0945035E-26 -3.6982419E-29  3.6275277E-34
  71   19    -3266.7828  0.0143441317 -1.0617490E-08  7.4234762E-15 -9.1249836E-21  2.2524588E-26 -3.6879742E-29  4.0905920E-34
  71   20    -3266.2091  0.0143432824 -1.0616599E-08  7.4220165E-15 -9.1213626E-21  1.3688181E-26 -3.6758437E-29  4.5757477E-34
  72    0    -3236.7604  0.0143093633 -1.0647838E-08  7.4611534E-15 -1.6724080E-20  7.4206289E-27  3.1177763E-29 -7.9889108E-35
  72    1    -3236.7318  0.0143093207 -1.0647794E-08  7.4610196E-15 -1.6724006E-20  7.7942089E-27  3.1176637E-29 -8.2289142E-35
  72    2    -3236.6745  0.0143092355 -1.0647704E-08  7.4607521E-15 -1.6723838E-20  8.5424846E-27  3.1174209E-29 -8.7121341E-35
  72    3    -3236.5887  0.0143091077 -1.0647570E-08  7.4603507E-15 -1.6723564E-20  9.6637571E-27  3.1170440E-29 -9.4323804E-35
  72    4    -3236.4742  0.0143089373 -1.0647391E-08  7.4598155E-15 -1.6723149E-20  1.1160678E-26  3.1164877E-29 -1.0399984E-34
  72    5    -3236.3311  0.0143087244 -1.0647167E-08  7.4591467E-15 -1.6722545E-20  1.3029937E-26  3.1157170E-29 -1.1605883E-34
  72    6    -3236.1594  0.0143084689 -1.0646898E-08  7.4583440E-15 -1.6721694E-20  1.5273303E-26  3.1146776E-29 -1.3051543E-34
  72    7    -3235.9591  0.0143081708 -1.0646585E-08  7.4574076E-15 -1.6720536E-20  1.7889446E-26  3.1133211E-29 -1.4738339E-34
  72    8    -3235.7302  0.0143078301 -1.0646227E-08  7.4563375E-15 -1.6718987E-20  2.0877683E-26  3.1115632E-29 -1.6664200E-34
  72    9    -3235.4726  0.0143074468 -1.0645825E-08  7.4551338E-15 -1.6716953E-20  2.4236307E-26  3.1093241E-29 -1.8826681E-34
  72   10    -3235.1865  0.0143070210 -1.0645377E-08  7.4537966E-15 -1.6714346E-20  2.7965772E-26  3.1065242E-29 -2.1229066E-34
  72   11    -3234.8717  0.0143065526 -1.0644885E-08  7.4523258E-15 -1.6711042E-20  3.2064990E-26  3.1030429E-29 -2.3869717E-34
  72   12    -3234.5284  0.0143060417 -1.0644349E-08  7.4507218E-15 -1.6706925E-20  3.6529591E-26  3.0987979E-29 -2.6742650E-34
  72   13    -3234.1564  0.0143054882 -1.0643768E-08  7.4489845E-15 -1.6701861E-20  4.1359269E-26  3.0936477E-29 -2.9850083E-34
  72   14    -3233.7559  0.0143048921 -1.0643142E-08  7.4471143E-15 -1.6695712E-20  4.6551349E-26  3.0874706E-29 -3.3190505E-34
  72   15    -3233.3267  0.0143042536 -1.0642472E-08  7.4451112E-15 -1.6688309E-20  5.2102776E-26  3.0801210E-29 -3.6762375E-34
  72   16    -3232.8690  0.0143035725 -1.0641757E-08  7.4429756E-15 -1.6679499E-20  5.8009195E-26  3.0714587E-29 -4.0562569E-34
  72   17    -3232.3827  0.0143028489 -1.0640998E-08  7.4407079E-15 -1.6669106E-20  6.4264559E-26  3.0613240E-29 -4.4583906E-34
  72   18    -3231.8678  0.0143020827 -1.0640195E-08  7.4383084E-15 -1.6656946E-20  7.0864571E-26  3.0495595E-29 -4.8824421E-34
  72   19    -3231.3244  0.0143012741 -1.0639347E-08  7.4357776E-15 -1.6642825E-20  7.7802378E-26  3.0359819E-29 -5.3282196E-34
  72   20    -3230.7523  0.0143004230 -1.0638455E-08  7.4331160E-15 -1.6626536E-20  8.5070307E-26  3.0204097E-29 -5.7949678E-34
  73    0    -3201.4390  0.0142663770 -1.0670418E-08  7.4758201E-15 -1.0270673E-20 -1.0700607E-25 -3.3914843E-29  4.4812341E-34
  73    1    -3201.4105  0.0142663343 -1.0670373E-08  7.4757379E-15 -1.0271743E-20 -1.0741229E-25 -3.3908602E-29  4.5067412E-34
  73    2    -3201.3534  0.0142662490 -1.0670283E-08  7.4755735E-15 -1.0273900E-20 -1.0822638E-25 -3.3895901E-29  4.5583455E-34
  73    3    -3201.2678  0.0142661209 -1.0670149E-08  7.4753269E-15 -1.0277170E-20 -1.0944749E-25 -3.3876531E-29  4.6359093E-34
  73    4    -3201.1537  0.0142659502 -1.0669969E-08  7.4749979E-15 -1.0281571E-20 -1.1107123E-25 -3.3850400E-29  4.7384927E-34
  73    5    -3201.0110  0.0142657368 -1.0669745E-08  7.4745866E-15 -1.0287181E-20 -1.1310178E-25 -3.3816706E-29  4.8672134E-34
  73    6    -3200.8398  0.0142654808 -1.0669476E-08  7.4740927E-15 -1.0294035E-20 -1.1553569E-25 -3.3775216E-29  5.0214023E-34
  73    7    -3200.6401  0.0142651820 -1.0669162E-08  7.4735160E-15 -1.0302227E-20 -1.1837045E-25 -3.3725063E-29  5.2012086E-34
  73    8    -3200.4119  0.0142648406 -1.0668803E-08  7.4728563E-15 -1.0311824E-20 -1.2160481E-25 -3.3665690E-29  5.4063687E-34
  73    9    -3200.1551  0.0142644565 -1.0668400E-08  7.4721135E-15 -1.0322930E-20 -1.2523794E-25 -3.3596117E-29  5.6369491E-34
  73   10    -3199.8698  0.0142640298 -1.0667951E-08  7.4712871E-15 -1.0335660E-20 -1.2926425E-25 -3.3515347E-29  5.8926662E-34
  73   11    -3199.5560  0.0142635604 -1.0667458E-08  7.4703769E-15 -1.0350121E-20 -1.3368180E-25 -3.3422494E-29  6.1732871E-34
  73   12    -3199.2137  0.0142630484 -1.0666920E-08  7.4693825E-15 -1.0366449E-20 -1.3848649E-25 -3.3316246E-29  6.4788294E-34
  73   13    -3198.8429  0.0142624937 -1.0666338E-08  7.4683035E-15 -1.0384787E-20 -1.4367481E-25 -3.3195356E-29  6.8093540E-34
  73   14    -3198.4435  0.0142618964 -1.0665711E-08  7.4671393E-15 -1.0405296E-20 -1.4924110E-25 -3.3058322E-29  7.1642840E-34
  73   15    -3198.0157  0.0142612565 -1.0665039E-08  7.4658893E-15 -1.0428125E-20 -1.5517761E-25 -3.2903941E-29  7.5429304E-34
  73   16    -3197.5593  0.0142605740 -1.0664322E-08  7.4645529E-15 -1.0453460E-20 -1.6147852E-25 -3.2730438E-29  7.9455518E-34
  73   17    -3197.0745  0.0142598488 -1.0663561E-08  7.4631293E-15 -1.0481475E-20 -1.6813553E-25 -3.2536317E-29  8.3712238E-34
  73   18    -3196.5611  0.0142590811 -1.0662755E-08  7.4616177E-15 -1.0512371E-20 -1.7514011E-25 -3.2319705E-29  8.8200916E-34
  73   19    -3196.0193  0.0142582707 -1.0661904E-08  7.4600173E-15 -1.0546349E-20 -1.8248147E-25 -3.2078802E-29  9.2909685E-34
  73   20    -3195.4490  0.0142574178 -1.0661009E-08  7.4583269E-15 -1.0583610E-20 -1.9014944E-25 -3.1811753E-29  9.7840307E-34
  74    0    -3166.2713  0.0142232437 -1.0692660E-08  7.4382520E-15 -1.9277986E-20  1.6054830E-25  4.3491762E-29 -4.4872115E-34
  74    1    -3166.2429  0.0142232009 -1.0692616E-08  7.4380978E-15 -1.9276376E-20  1.6107062E-25  4.3485446E-29 -4.5168490E-34
  74    2    -3166.1860  0.0142231153 -1.0692526E-08  7.4377894E-15 -1.9273147E-20  1.6211446E-25  4.3472743E-29 -4.5759264E-34
  74    3    -3166.1006  0.0142229870 -1.0692393E-08  7.4373269E-15 -1.9268255E-20  1.6367835E-25  4.3453263E-29 -4.6646559E-34
  74    4    -3165.9868  0.0142228160 -1.0692214E-08  7.4367104E-15 -1.9261669E-20  1.6576460E-25  4.3426864E-29 -4.7829923E-34
  74    5    -3165.8446  0.0142226021 -1.0691991E-08  7.4359401E-15 -1.9253316E-20  1.6836903E-25  4.3392870E-29 -4.9305600E-34
  74    6    -3165.6739  0.0142223455 -1.0691723E-08  7.4350162E-15 -1.9243123E-20  1.7149071E-25  4.3350759E-29 -5.1073822E-34
  74    7    -3165.4748  0.0142220461 -1.0691411E-08  7.4339389E-15 -1.9230986E-20  1.7512991E-25  4.3299657E-29 -5.3137788E-34
  74    8    -3165.2473  0.0142217040 -1.0691054E-08  7.4327086E-15 -1.9216813E-20  1.7928368E-25  4.3238872E-29 -5.5493833E-34
  74    9    -3164.9913  0.0142213192 -1.0690653E-08  7.4313255E-15 -1.9200463E-20  1.8395105E-25  4.3167166E-29 -5.8147295E-34
  74   10    -3164.7069  0.0142208915 -1.0690207E-08  7.4297903E-15 -1.9181812E-20  1.8912523E-25  4.3083771E-29 -6.1082708E-34
  74   11    -3164.3940  0.0142204212 -1.0689717E-08  7.4281032E-15 -1.9160697E-20  1.9480657E-25  4.2987205E-29 -6.4312072E-34
  74   12    -3164.0527  0.0142199081 -1.0689182E-08  7.4262649E-15 -1.9136947E-20  2.0098811E-25  4.2876195E-29 -6.7824135E-34
  74   13    -3163.6830  0.0142193523 -1.0688603E-08  7.4242760E-15 -1.9110388E-20  2.0766772E-25  4.2749317E-29 -7.1623617E-34
  74   14    -3163.2849  0.0142187537 -1.0687979E-08  7.4221373E-15 -1.9080813E-20  2.1483683E-25  4.2604959E-29 -7.5703257E-34
  74   15    -3162.8583  0.0142181125 -1.0687311E-08  7.4198496E-15 -1.9048009E-20  2.2249135E-25  4.2441348E-29 -8.0061745E-34
  74   16    -3162.4034  0.0142174285 -1.0686599E-08  7.4174137E-15 -1.9011758E-20  2.3062291E-25  4.2256794E-29 -8.4697068E-34
  74   17    -3161.9200  0.0142167018 -1.0685843E-08  7.4148308E-15 -1.8971821E-20  2.3922187E-25  4.2049380E-29 -8.9599323E-34
  74   18    -3161.4082  0.0142159325 -1.0685042E-08  7.4121020E-15 -1.8927946E-20  2.4828030E-25  4.1817092E-29 -9.4770271E-34
  74   19    -3160.8680  0.0142151204 -1.0684197E-08  7.4092286E-15 -1.8879869E-20  2.5778556E-25  4.1557770E-29 -1.0019850E-33
  74   20    -3160.2994  0.0142142657 -1.0683308E-08  7.4062120E-15 -1.8827320E-20  2.6772453E-25  4.1269313E-29 -1.0587984E-33
  75    0    -3131.2576  0.0141799547 -1.0716238E-08  7.4644986E-15 -6.5135125E-21  4.2483048E-26 -4.7632342E-29  5.3369674E-35
  75    1    -3131.2293  0.0141799119 -1.0716194E-08  7.4644466E-15 -6.5130857E-21  4.1910705E-26 -4.7631582E-29  5.6586646E-35
  75    2    -3131.1726  0.0141798261 -1.0716104E-08  7.4643423E-15 -6.5122628E-21  4.0768798E-26 -4.7629898E-29  6.2922116E-35
  75    3    -3131.0875  0.0141796975 -1.0715970E-08  7.4641860E-15 -6.5110676E-21  3.9054165E-26 -4.7627057E-29  7.2464463E-35
  75    4    -3130.9740  0.0141795261 -1.0715791E-08  7.4639777E-15 -6.5095416E-21  3.6767013E-26 -4.7622724E-29  8.5216179E-35
  75    5    -3130.8323  0.0141793118 -1.0715567E-08  7.4637173E-15 -6.5077796E-21  3.3911516E-26 -4.7616187E-29  1.0105394E-34
  75    6    -3130.6621  0.0141790546 -1.0715298E-08  7.4634050E-15 -6.5058500E-21  3.0482790E-26 -4.7606844E-29  1.2015404E-34
  75    7    -3130.4636  0.0141787546 -1.0714985E-08  7.4630408E-15 -6.5038573E-21  2.6484392E-26 -4.7593994E-29  1.4238415E-34
  75    8    -3130.2367  0.0141784117 -1.0714626E-08  7.4626246E-15 -6.5019175E-21  2.1915256E-26 -4.7576626E-29  1.6781130E-34
  75    9    -3129.9815  0.0141780260 -1.0714223E-08  7.4621565E-15 -6.5001761E-21  1.6779002E-26 -4.7553662E-29  1.9637750E-34
  75   10    -3129.6980  0.0141775974 -1.0713776E-08  7.4616365E-15 -6.4987860E-21  1.1075136E-26 -4.7523996E-29  2.2804696E-34
  75   11    -3129.3861  0.0141771260 -1.0713283E-08  7.4610647E-15 -6.4979127E-21  4.8038105E-27 -4.7486134E-29  2.6292788E-34
  75   12    -3129.0458  0.0141766118 -1.0712746E-08  7.4604409E-15 -6.4977416E-21 -2.0305771E-27 -4.7438875E-29  3.0089247E-34
  75   13    -3128.6772  0.0141760548 -1.0712164E-08  7.4597651E-15 -6.4984910E-21 -9.4272601E-27 -4.7380313E-29  3.4198201E-34
  75   14    -3128.2803  0.0141754549 -1.0711538E-08  7.4590372E-15 -6.5003684E-21 -1.7380694E-26 -4.7308903E-29  3.8615251E-34
  75   15    -3127.8551  0.0141748122 -1.0710866E-08  7.4582570E-15 -6.5036151E-21 -2.5889415E-26 -4.7222824E-29  4.3340402E-34
  75   16    -3127.4015  0.0141741267 -1.0710150E-08  7.4574242E-15 -6.5084797E-21 -3.4946591E-26 -4.7120145E-29  4.8366773E-34
  75   17    -3126.9196  0.0141733985 -1.0709390E-08  7.4565386E-15 -6.5152409E-21 -4.4547276E-26 -4.6998634E-29  5.3691381E-34
  75   18    -3126.4093  0.0141726274 -1.0708584E-08  7.4555998E-15 -6.5241671E-21 -5.4682252E-26 -4.6856359E-29  5.9307040E-34
  75   19    -3125.8708  0.0141718136 -1.0707735E-08  7.4546073E-15 -6.5355721E-21 -6.5347765E-26 -4.6690678E-29  6.5218424E-34
  75   20    -3125.3039  0.0141709570 -1.0706840E-08  7.4535605E-15 -6.5497614E-21 -7.6531480E-26 -4.6499380E-29  7.1413705E-34
  76    0    -3096.3984  0.0141365107 -1.0738408E-08  7.5084464E-15 -1.7638149E-20 -7.7078498E-26  4.1602876E-29  2.0189490E-34
  76    1    -3096.3701  0.0141364678 -1.0738363E-08  7.5083053E-15 -1.7638921E-20 -7.6579454E-26  4.1605754E-29  1.9884080E-34
  76    2    -3096.3136  0.0141363819 -1.0738273E-08  7.5080231E-15 -1.7640439E-20 -7.5580497E-26  4.1611184E-29  1.9268727E-34
  76    3    -3096.2287  0.0141362530 -1.0738138E-08  7.5075997E-15 -1.7642682E-20 -7.4081005E-26  4.1619045E-29  1.8344797E-34
  76    4    -3096.1157  0.0141360812 -1.0737958E-08  7.5070351E-15 -1.7645606E-20 -7.2084081E-26  4.1629028E-29  1.7120993E-34
  76    5    -3095.9743  0.0141358664 -1.0737733E-08  7.5063292E-15 -1.7649144E-20 -6.9586867E-26  4.1640411E-29  1.5588582E-34
  76    6    -3095.8047  0.0141356087 -1.0737462E-08  7.5054819E-15 -1.7653233E-20 -6.6587165E-26  4.1652730E-29  1.3743185E-34
  76    7    -3095.6068  0.0141353081 -1.0737147E-08  7.5044933E-15 -1.7657767E-20 -6.3089445E-26  4.1665180E-29  1.1601906E-34
  76    8    -3095.3806  0.0141349645 -1.0736787E-08  7.5033629E-15 -1.7662656E-20 -5.9087266E-26  4.1676776E-29  9.1442497E-35
  76    9    -3095.1262  0.0141345780 -1.0736382E-08  7.5020911E-15 -1.7667772E-20 -5.4585935E-26  4.1686559E-29  6.3857503E-35
  76   10    -3094.8435  0.0141341485 -1.0735932E-08  7.5006774E-15 -1.7672978E-20 -4.9582544E-26  4.1693295E-29  3.3181242E-35
  76   11    -3094.5326  0.0141336762 -1.0735437E-08  7.4991220E-15 -1.7678132E-20 -4.4079124E-26  4.1695829E-29 -5.0913358E-37
  76   12    -3094.1933  0.0141331609 -1.0734897E-08  7.4974246E-15 -1.7683065E-20 -3.8075390E-26  4.1692774E-29 -3.7217643E-35
  76   13    -3093.8259  0.0141326027 -1.0734312E-08  7.4955854E-15 -1.7687588E-20 -3.1572369E-26  4.1682325E-29 -7.6966404E-35
  76   14    -3093.4302  0.0141320016 -1.0733683E-08  7.4936041E-15 -1.7691521E-20 -2.4570967E-26  4.1663055E-29 -1.1971676E-34
  76   15    -3093.0062  0.0141313576 -1.0733008E-08  7.4914809E-15 -1.7694645E-20 -1.7073542E-26  4.1633071E-29 -1.6548527E-34
  76   16    -3092.5540  0.0141306707 -1.0732289E-08  7.4892159E-15 -1.7696734E-20 -9.0841238E-27  4.1590520E-29 -2.1418741E-34
  76   17    -3092.0736  0.0141299409 -1.0731525E-08  7.4868090E-15 -1.7697556E-20 -6.0503082E-28  4.1533391E-29 -2.6582589E-34
  76   18    -3091.5650  0.0141291683 -1.0730717E-08  7.4842606E-15 -1.7696856E-20  8.3583742E-27  4.1459543E-29 -3.2034720E-34
  76   19    -3091.0281  0.0141283528 -1.0729864E-08  7.4815709E-15 -1.7694378E-20  1.7799180E-26  4.1366828E-29 -3.7763429E-34
  76   20    -3090.4629  0.0141274944 -1.0728966E-08  7.4787401E-15 -1.7689827E-20  2.7715121E-26  4.1252596E-29 -4.3783240E-34
  77    0    -3061.6939  0.0140929153 -1.0761342E-08  7.5071949E-15 -9.4534984E-21  4.7266343E-26 -3.5751777E-29 -2.4115812E-35
  77    1    -3061.6657  0.0140928722 -1.0761297E-08  7.5071193E-15 -9.4530225E-21  4.6836710E-26 -3.5752152E-29 -2.1179046E-35
  77    2    -3061.6093  0.0140927861 -1.0761207E-08  7.5069680E-15 -9.4520964E-21  4.5979377E-26 -3.5752628E-29 -1.5331443E-35
  77    3    -3061.5247  0.0140926570 -1.0761072E-08  7.5067412E-15 -9.4507415E-21  4.4692434E-26 -3.5753057E-29 -6.5383500E-36
  77    4    -3061.4120  0.0140924848 -1.0760892E-08  7.5064388E-15 -9.4489813E-21  4.2975904E-26 -3.5753143E-29  5.1815998E-36
  77    5    -3061.2711  0.0140922696 -1.0760667E-08  7.5060608E-15 -9.4468899E-21  4.0831506E-26 -3.5752237E-29  1.9826561E-35
  77    6    -3061.1020  0.0140920113 -1.0760396E-08  7.5056075E-15 -9.4445179E-21  3.8257407E-26 -3.5749855E-29  3.7405797E-35
  77    7    -3060.9047  0.0140917101 -1.0760081E-08  7.5050786E-15 -9.4419432E-21  3.5255018E-26 -3.5745187E-29  5.7895519E-35
  77    8    -3060.6792  0.0140913657 -1.0759721E-08  7.5044745E-15 -9.4392568E-21  3.1822707E-26 -3.5737395E-29  8.1353854E-35
  77    9    -3060.4256  0.0140909784 -1.0759316E-08  7.5037949E-15 -9.4365670E-21  2.7965049E-26 -3.5725486E-29  1.0766243E-34
  77   10    -3060.1438  0.0140905480 -1.0758865E-08  7.5030401E-15 -9.4339882E-21  2.3677913E-26 -3.5708315E-29  1.3695439E-34
  77   11    -3059.8338  0.0140900746 -1.0758370E-08  7.5022100E-15 -9.4316435E-21  1.8965897E-26 -3.5684766E-29  1.6912243E-34
  77   12    -3059.4956  0.0140895583 -1.0757830E-08  7.5013047E-15 -9.4296733E-21  1.3829925E-26 -3.5653431E-29  2.0415914E-34
  77   13    -3059.1293  0.0140889989 -1.0757245E-08  7.5003241E-15 -9.4282391E-21  8.2703594E-27 -3.5612798E-29  2.4210706E-34
  77   14    -3058.7348  0.0140883965 -1.0756615E-08  7.4992681E-15 -9.4274998E-21  2.2926837E-27 -3.5561364E-29  2.8287585E-34
  77   15    -3058.3122  0.0140877511 -1.0755940E-08  7.4981369E-15 -9.4276400E-21 -4.1039781E-27 -3.5497278E-29  3.2655466E-34
  77   16    -3057.8614  0.0140870627 -1.0755220E-08  7.4969301E-15 -9.4288365E-21 -1.0911782E-26 -3.5419027E-29  3.7296361E-34
  77   17    -3057.3824  0.0140863314 -1.0754456E-08  7.4956476E-15 -9.4313028E-21 -1.8128192E-26 -3.5324409E-29  4.2220783E-34
  77   18    -3056.8753  0.0140855571 -1.0753646E-08  7.4942892E-15 -9.4352578E-21 -2.5746539E-26 -3.5211378E-29  4.7417606E-34
  77   19    -3056.3401  0.0140847399 -1.0752792E-08  7.4928546E-15 -9.4409073E-21 -3.3758767E-26 -3.5078075E-29  5.2878269E-34
  77   20    -3055.7767  0.0140838797 -1.0751893E-08  7.4913435E-15 -9.4485028E-21 -4.2159135E-26 -3.4921932E-29  5.8607192E-34
  78    0    -3027.1444  0.0140491658 -1.0783628E-08  7.5227148E-15 -1.6350884E-20  1.2554240E-25  4.0148352E-29 -1.9771992E-34
  78    1    -3027.1163  0.0140491226 -1.0783583E-08  7.5225840E-15 -1.6349631E-20  1.2602467E-25  4.0145584E-29 -2.0088155E-34
  78    2    -3027.0601  0.0140490364 -1.0783493E-08  7.5223224E-15 -1.6347102E-20  1.2698790E-25  4.0139921E-29 -2.0714033E-34
  78    3    -3026.9758  0.0140489070 -1.0783357E-08  7.5219302E-15 -1.6343272E-20  1.2843202E-25  4.0131035E-29 -2.1657383E-34
  78    4    -3026.8634  0.0140487344 -1.0783177E-08  7.5214072E-15 -1.6338096E-20  1.3035991E-25  4.0118499E-29 -2.2920191E-34
  78    5    -3026.7229  0.0140485188 -1.0782951E-08  7.5207539E-15 -1.6331510E-20  1.3276493E-25  4.0101900E-29 -2.4488646E-34
  78    6    -3026.5544  0.0140482600 -1.0782680E-08  7.5199701E-15 -1.6323459E-20  1.3565323E-25  4.0080504E-29 -2.6379136E-34
  78    7    -3026.3577  0.0140479581 -1.0782365E-08  7.5190563E-15 -1.6313848E-20  1.3901744E-25  4.0053655E-29 -2.8575170E-34
  78    8    -3026.1329  0.0140476130 -1.0782004E-08  7.5180125E-15 -1.6302572E-20  1.4286156E-25  4.0020167E-29 -3.1091113E-34
  78    9    -3025.8801  0.0140472249 -1.0781598E-08  7.5168392E-15 -1.6289519E-20  1.4718105E-25  3.9979209E-29 -3.3916483E-34
  78   10    -3025.5991  0.0140467936 -1.0781147E-08  7.5155367E-15 -1.6274561E-20  1.5197636E-25  3.9929492E-29 -3.7060555E-34
  78   11    -3025.2901  0.0140463193 -1.0780651E-08  7.5141052E-15 -1.6257553E-20  1.5724292E-25  3.9869744E-29 -4.0511925E-34
  78   12    -3024.9530  0.0140458018 -1.0780110E-08  7.5125454E-15 -1.6238340E-20  1.6297926E-25  3.9798571E-29 -4.4274961E-34
  78   13    -3024.5878  0.0140452413 -1.0779524E-08  7.5108578E-15 -1.6216757E-20  1.6918077E-25  3.9714354E-29 -4.8345404E-34
  78   14    -3024.1946  0.0140446376 -1.0778893E-08  7.5090428E-15 -1.6192598E-20  1.7584584E-25  3.9615194E-29 -5.2730797E-34
  78   15    -3023.7732  0.0140439909 -1.0778217E-08  7.5071013E-15 -1.6165691E-20  1.8296618E-25  3.9499578E-29 -5.7414159E-34
  78   16    -3023.3238  0.0140433011 -1.0777497E-08  7.5050340E-15 -1.6135804E-20  1.9053712E-25  3.9365355E-29 -6.2401612E-34
  78   17    -3022.8464  0.0140425683 -1.0776731E-08  7.5028418E-15 -1.6102736E-20  1.9855079E-25  3.9210644E-29 -6.7684423E-34
  78   18    -3022.3409  0.0140417924 -1.0775921E-08  7.5005256E-15 -1.6066233E-20  2.0700250E-25  3.9032982E-29 -7.3268457E-34
  78   19    -3021.8073  0.0140409735 -1.0775066E-08  7.4980865E-15 -1.6026062E-20  2.1587904E-25  3.8830296E-29 -7.9141431E-34
  78   20    -3021.2457  0.0140401115 -1.0774167E-08  7.4955259E-15 -1.5981954E-20  2.2517044E-25  3.8600050E-29 -8.5295233E-34
  79    0    -2992.7503  0.0140052624 -1.0806251E-08  7.5905782E-15 -5.4313484E-21 -2.0148076E-26 -5.1292478E-29 -1.1639013E-34
  79    1    -2992.7223  0.0140052192 -1.0806205E-08  7.5905348E-15 -5.4315601E-21 -2.0764865E-26 -5.1293958E-29 -1.1273901E-34
  79    2    -2992.6663  0.0140051328 -1.0806114E-08  7.5904478E-15 -5.4319844E-21 -2.1995628E-26 -5.1297038E-29 -1.0556336E-34
  79    3    -2992.5823  0.0140050031 -1.0805978E-08  7.5903175E-15 -5.4326749E-21 -2.3843228E-26 -5.1301204E-29 -9.4762846E-35
  79    4    -2992.4702  0.0140048302 -1.0805795E-08  7.5901436E-15 -5.4336774E-21 -2.6304904E-26 -5.1306154E-29 -8.0395021E-35
  79    5    -2992.3302  0.0140046141 -1.0805568E-08  7.5899262E-15 -5.4350646E-21 -2.9382234E-26 -5.1311236E-29 -6.2434387E-35
  79    6    -2992.1621  0.0140043548 -1.0805295E-08  7.5896653E-15 -5.4369407E-21 -3.3078932E-26 -5.1315460E-29 -4.0767561E-35
  79    7    -2991.9661  0.0140040522 -1.0804976E-08  7.5893608E-15 -5.4394050E-21 -3.7388595E-26 -5.1318271E-29 -1.5582266E-35
  79    8    -2991.7420  0.0140037065 -1.0804612E-08  7.5890125E-15 -5.4425947E-21 -4.2315451E-26 -5.1318370E-29  1.3248108E-35
  79    9    -2991.4900  0.0140033175 -1.0804202E-08  7.5886205E-15 -5.4466542E-21 -4.7857935E-26 -5.1314649E-29  4.5706461E-35
  79   10    -2991.2099  0.0140028853 -1.0803746E-08  7.5881846E-15 -5.4517426E-21 -5.4014210E-26 -5.1305803E-29  8.1700597E-35
  79   11    -2990.9018  0.0140024100 -1.0803246E-08  7.5877046E-15 -5.4580594E-21 -6.0786414E-26 -5.1290082E-29  1.2140827E-34
  79   12    -2990.5658  0.0140018915 -1.0802699E-08  7.5871803E-15 -5.4658012E-21 -6.8171783E-26 -5.1266002E-29  1.6471807E-34
  79   13    -2990.2017  0.0140013297 -1.0802108E-08  7.5866113E-15 -5.4751802E-21 -7.6165213E-26 -5.1231847E-29  2.1154607E-34
  79   14    -2989.8097  0.0140007248 -1.0801470E-08  7.5859975E-15 -5.4864453E-21 -8.4768227E-26 -5.1185404E-29  2.6202103E-34
  79   15    -2989.3897  0.0140000768 -1.0800788E-08  7.5853383E-15 -5.4998492E-21 -9.3976991E-26 -5.1124752E-29  3.1608965E-34
  79   16    -2988.9417  0.0139993855 -1.0800059E-08  7.5846333E-15 -5.5156787E-21 -1.0378507E-25 -5.1047361E-29  3.7370954E-34
  79   17    -2988.4657  0.0139986512 -1.0799286E-08  7.5838820E-15 -5.5342033E-21 -1.1418990E-25 -5.0951203E-29  4.3488181E-34
  79   18    -2987.9618  0.0139978736 -1.0798467E-08  7.5830835E-15 -5.5557462E-21 -1.2518305E-25 -5.0833470E-29  4.9955747E-34
  79   19    -2987.4299  0.0139970530 -1.0797602E-08  7.5822371E-15 -5.5806316E-21 -1.3675587E-25 -5.0691586E-29  5.6763200E-34
  79   20    -2986.8700  0.0139961892 -1.0796693E-08  7.5813420E-15 -5.6091946E-21 -1.4890333E-25 -5.0522595E-29  6.3923613E-34
  80    0    -2958.5120  0.0139612128 -1.0827129E-08  7.6344175E-15 -1.9213706E-20 -1.5883681E-25  5.3197841E-29  7.8411483E-34
  80    1    -2958.4841  0.0139611695 -1.0827084E-08  7.6342638E-15 -1.9215295E-20 -1.5819777E-25  5.3208789E-29  7.8035022E-34
  80    2    -2958.4282  0.0139610829 -1.0826992E-08  7.6339563E-15 -1.9218449E-20 -1.5692163E-25  5.3230609E-29  7.7292519E-34
  80    3    -2958.3445  0.0139609530 -1.0826855E-08  7.6334950E-15 -1.9223121E-20 -1.5500510E-25  5.3262731E-29  7.6168850E-34
  80    4    -2958.2328  0.0139607798 -1.0826671E-08  7.6328798E-15 -1.9229267E-20 -1.5244605E-25  5.3304867E-29  7.4665393E-34
  80    5    -2958.0932  0.0139605632 -1.0826442E-08  7.6321104E-15 -1.9236815E-20 -1.4924621E-25  5.3356621E-29  7.2795529E-34
  80    6    -2957.9256  0.0139603034 -1.0826168E-08  7.6311869E-15 -1.9245655E-20 -1.4540282E-25  5.3416801E-29  7.0545028E-34
  80    7    -2957.7302  0.0139600003 -1.0825847E-08  7.6301088E-15 -1.9255675E-20 -1.4091292E-25  5.3484606E-29  6.7916020E-34
  80    8    -2957.5068  0.0139596539 -1.0825481E-08  7.6288761E-15 -1.9266741E-20 -1.3577509E-25  5.3559019E-29  6.4909481E-34
  80    9    -2957.2556  0.0139592641 -1.0825069E-08  7.6274885E-15 -1.9278701E-20 -1.2998534E-25  5.3638685E-29  6.1518954E-34
  80   10    -2956.9764  0.0139588312 -1.0824612E-08  7.6259457E-15 -1.9291380E-20 -1.2354417E-25  5.3722162E-29  5.7752068E-34
  80   11    -2956.6693  0.0139583549 -1.0824108E-08  7.6242474E-15 -1.9304579E-20 -1.1644745E-25  5.3807871E-29  5.3600746E-34
  80   12    -2956.3343  0.0139578353 -1.0823559E-08  7.6223935E-15 -1.9318090E-20 -1.0869261E-25  5.3894210E-29  4.9067232E-34
  80   13    -2955.9714  0.0139572725 -1.0822965E-08  7.6203837E-15 -1.9331671E-20 -1.0027730E-25  5.3978988E-29  4.4142895E-34
  80   14    -2955.5806  0.0139566665 -1.0822325E-08  7.6182179E-15 -1.9345073E-20 -9.1203627E-26  5.4060330E-29  3.8844103E-34
  80   15    -2955.1619  0.0139560171 -1.0821639E-08  7.6158956E-15 -1.9358028E-20 -8.1465694E-26  5.4135968E-29  3.3153279E-34
  80   16    -2954.7153  0.0139553246 -1.0820908E-08  7.6134170E-15 -1.9370229E-20 -7.1064473E-26  5.4203400E-29  2.7079082E-34
  80   17    -2954.2409  0.0139545888 -1.0820132E-08  7.6107819E-15 -1.9381366E-20 -6.0001171E-26  5.4260111E-29  2.0618903E-34
  80   18    -2953.7385  0.0139538098 -1.0819310E-08  7.6079902E-15 -1.9391116E-20 -4.8276171E-26  5.4303477E-29  1.3775364E-34
  80   19    -2953.2083  0.0139529875 -1.0818443E-08  7.6050422E-15 -1.9399106E-20 -3.5891282E-26  5.4330424E-29  6.5480879E-35
  80   20    -2952.6502  0.0139521221 -1.0817531E-08  7.6019378E-15 -1.9404984E-20 -2.2850026E-26  5.4338188E-29 -1.0549791E-35
  81    0    -2924.4296  0.0139170207 -1.0849028E-08  7.6138144E-15 -7.8232238E-21  2.7226619E-25 -4.3523776E-29 -1.2507814E-33
  81    1    -2924.4017  0.0139169773 -1.0848982E-08  7.6137518E-15 -7.8205037E-21  2.7174495E-25 -4.3541298E-29 -1.2474462E-33
  81    2    -2924.3461  0.0139168905 -1.0848891E-08  7.6136267E-15 -7.8150831E-21  2.7069940E-25 -4.3576070E-29 -1.2407034E-33
  81    3    -2924.2626  0.0139167603 -1.0848754E-08  7.6134393E-15 -7.8069819E-21  2.6912929E-25 -4.3627983E-29 -1.2306104E-33
  81    4    -2924.1512  0.0139165867 -1.0848571E-08  7.6131896E-15 -7.7962610E-21  2.6703384E-25 -4.3696500E-29 -1.2171273E-33
  81    5    -2924.0121  0.0139163697 -1.0848343E-08  7.6128781E-15 -7.7829704E-21  2.6440908E-25 -4.3781148E-29 -1.2002706E-33
  81    6    -2923.8451  0.0139161094 -1.0848069E-08  7.6125049E-15 -7.7672041E-21  2.6125195E-25 -4.3881052E-29 -1.1799629E-33
  81    7    -2923.6503  0.0139158056 -1.0847749E-08  7.6120704E-15 -7.7490467E-21  2.5756357E-25 -4.3995588E-29 -1.1563289E-33
  81    8    -2923.4276  0.0139154585 -1.0847383E-08  7.6115751E-15 -7.7286053E-21  2.5333351E-25 -4.4123648E-29 -1.1291894E-33
  81    9    -2923.1771  0.0139150680 -1.0846972E-08  7.6110194E-15 -7.7060261E-21  2.4856041E-25 -4.4263896E-29 -1.0985774E-33
  81   10    -2922.8988  0.0139146341 -1.0846516E-08  7.6104039E-15 -7.6814334E-21  2.4323991E-25 -4.4415347E-29 -1.0645004E-33
  81   11    -2922.5927  0.0139141569 -1.0846014E-08  7.6097292E-15 -7.6549971E-21  2.3736609E-25 -4.4576425E-29 -1.0268841E-33
  81   12    -2922.2588  0.0139136363 -1.0845466E-08  7.6089956E-15 -7.6269006E-21  2.3093573E-25 -4.4745517E-29 -9.8579241E-34
  81   13    -2921.8970  0.0139130724 -1.0844872E-08  7.6082040E-15 -7.5973353E-21  2.2394058E-25 -4.4920821E-29 -9.4109678E-34
  81   14    -2921.5075  0.0139124651 -1.0844233E-08  7.6073549E-15 -7.5665094E-21  2.1637754E-25 -4.5100476E-29 -8.9279436E-34
  81   15    -2921.0901  0.0139118144 -1.0843549E-08  7.6064487E-15 -7.5346649E-21  2.0824475E-25 -4.5282629E-29 -8.4100426E-34
  81   16    -2920.6449  0.0139111205 -1.0842818E-08  7.6054864E-15 -7.5020350E-21  1.9953203E-25 -4.5464832E-29 -7.8552257E-34
  81   17    -2920.1720  0.0139103832 -1.0842043E-08  7.6044684E-15 -7.4689065E-21  1.9023911E-25 -4.5644709E-29 -7.2644020E-34
  81   18    -2919.6712  0.0139096026 -1.0841221E-08  7.6033953E-15 -7.4355581E-21  1.8035956E-25 -4.5819786E-29 -6.6368102E-34
  81   19    -2919.1427  0.0139087787 -1.0840355E-08  7.6022677E-15 -7.4022811E-21  1.6989432E-25 -4.5987589E-29 -5.9737410E-34
  81   20    -2918.5863  0.0139079115 -1.0839442E-08  7.6010859E-15 -7.3694028E-21  1.5883795E-25 -4.6145146E-29 -5.2738302E-34
  82    0    -2890.5034  0.0138726823 -1.0869829E-08  7.6873223E-15 -1.5758183E-20 -2.3193902E-25  3.4146742E-29  1.3019786E-33
  82    1    -2890.4756  0.0138726388 -1.0869783E-08  7.6871962E-15 -1.5760499E-20 -2.3152832E-25  3.4164921E-29  1.2989918E-33
  82    2    -2890.4201  0.0138725519 -1.0869691E-08  7.6869440E-15 -1.5765114E-20 -2.3070791E-25  3.4201103E-29  1.2930315E-33
  82    3    -2890.3369  0.0138724214 -1.0869552E-08  7.6865655E-15 -1.5772021E-20 -2.2947540E-25  3.4255291E-29  1.2841388E-33
  82    4    -2890.2259  0.0138722475 -1.0869368E-08  7.6860606E-15 -1.5781168E-20 -2.2782921E-25  3.4326881E-29  1.2722266E-33
  82    5    -2890.0872  0.0138720301 -1.0869137E-08  7.6854292E-15 -1.5792506E-20 -2.2576714E-25  3.4415381E-29  1.2573318E-33
  82    6    -2889.9207  0.0138717693 -1.0868861E-08  7.6846708E-15 -1.5805982E-20 -2.2328634E-25  3.4520339E-29  1.2394527E-33
  82    7    -2889.7265  0.0138714650 -1.0868538E-08  7.6837853E-15 -1.5821506E-20 -2.2038117E-25  3.4640679E-29  1.2184637E-33
  82    8    -2889.5046  0.0138711172 -1.0868169E-08  7.6827721E-15 -1.5839006E-20 -2.1704809E-25  3.4775842E-29  1.1944005E-33
  82    9    -2889.2549  0.0138707259 -1.0867754E-08  7.6816310E-15 -1.5858372E-20 -2.1328529E-25  3.4924652E-29  1.1673046E-33
  82   10    -2888.9775  0.0138702912 -1.0867293E-08  7.6803615E-15 -1.5879494E-20 -2.0908500E-25  3.5086003E-29  1.1370590E-33
  82   11    -2888.6724  0.0138698131 -1.0866787E-08  7.6789631E-15 -1.5902236E-20 -2.0444014E-25  3.5258474E-29  1.1035783E-33
  82   12    -2888.3395  0.0138692915 -1.0866234E-08  7.6774353E-15 -1.5926468E-20 -1.9935118E-25  3.5440903E-29  1.0670295E-33
  82   13    -2887.9789  0.0138687265 -1.0865635E-08  7.6757776E-15 -1.5952013E-20 -1.9380697E-25  3.5631332E-29  1.0271704E-33
  82   14    -2887.5906  0.0138681180 -1.0864990E-08  7.6739895E-15 -1.5978729E-20 -1.8780501E-25  3.5828502E-29  9.8412369E-34
  82   15    -2887.1746  0.0138674661 -1.0864300E-08  7.6720704E-15 -1.6006418E-20 -1.8133739E-25  3.6030297E-29  9.3770840E-34
  82   16    -2886.7308  0.0138667708 -1.0863563E-08  7.6700197E-15 -1.6034872E-20 -1.7439848E-25  3.6234656E-29  8.8796455E-34
  82   17    -2886.2594  0.0138660321 -1.0862781E-08  7.6678370E-15 -1.6063899E-20 -1.6698660E-25  3.6439867E-29  8.3496753E-34
  82   18    -2885.7602  0.0138652500 -1.0861953E-08  7.6655216E-15 -1.6093244E-20 -1.5909323E-25  3.6643119E-29  7.7853750E-34
  82   19    -2885.2333  0.0138644246 -1.0861079E-08  7.6630732E-15 -1.6122676E-20 -1.5071555E-25  3.6842262E-29  7.1873463E-34
  82   20    -2884.6788  0.0138635557 -1.0860160E-08  7.6604912E-15 -1.6151934E-20 -1.4185030E-25  3.7034680E-29  6.5548930E-34
  83    0    -2856.7336  0.0138282046 -1.0890846E-08  7.6789606E-15 -1.0013366E-20  1.1348494E-25 -3.7484558E-29 -1.3438239E-33
  83    1    -2856.7060  0.0138281610 -1.0890800E-08  7.6788805E-15 -1.0012231E-20  1.1303486E-25 -3.7503327E-29 -1.3408173E-33
  83    2    -2856.6506  0.0138280739 -1.0890708E-08  7.6787204E-15 -1.0009977E-20  1.1213396E-25 -3.7540834E-29 -1.3348093E-33
  83    3    -2856.5677  0.0138279432 -1.0890570E-08  7.6784802E-15 -1.0006639E-20  1.1078057E-25 -3.7596574E-29 -1.3257409E-33
  83    4    -2856.4570  0.0138277690 -1.0890385E-08  7.6781600E-15 -1.0002240E-20  1.0897544E-25 -3.7670612E-29 -1.3137601E-33
  83    5    -2856.3188  0.0138275512 -1.0890155E-08  7.6777600E-15 -9.9968479E-21  1.0671332E-25 -3.7762029E-29 -1.2986846E-33
  83    6    -2856.1528  0.0138272898 -1.0889879E-08  7.6772804E-15 -9.9905283E-21  1.0398938E-25 -3.7870340E-29 -1.2804778E-33
  83    7    -2855.9593  0.0138269849 -1.0889556E-08  7.6767211E-15 -9.9833639E-21  1.0080354E-25 -3.7994795E-29 -1.2592202E-33
  83    8    -2855.7380  0.0138266364 -1.0889188E-08  7.6760824E-15 -9.9754408E-21  9.7149368E-26 -3.8134466E-29 -1.2348060E-33
  83    9    -2855.4892  0.0138262444 -1.0888773E-08  7.6753645E-15 -9.9668863E-21  9.3021155E-26 -3.8288248E-29 -1.2071742E-33
  83   10    -2855.2126  0.0138258089 -1.0888313E-08  7.6745675E-15 -9.9578156E-21  8.8417653E-26 -3.8455111E-29 -1.1764189E-33
  83   11    -2854.9085  0.0138253298 -1.0887806E-08  7.6736917E-15 -9.9483659E-21  8.3329330E-26 -3.8633669E-29 -1.1423564E-33
  83   12    -2854.5767  0.0138248072 -1.0887254E-08  7.6727371E-15 -9.9387000E-21  7.7752345E-26 -3.8822463E-29 -1.1050042E-33
  83   13    -2854.2172  0.0138242411 -1.0886655E-08  7.6717039E-15 -9.9289869E-21  7.1680947E-26 -3.9019891E-29 -1.0643057E-33
  83   14    -2853.8302  0.0138236315 -1.0886011E-08  7.6705924E-15 -9.9194074E-21  6.5110122E-26 -3.9224271E-29 -1.0202878E-33
  83   15    -2853.4155  0.0138229783 -1.0885321E-08  7.6694026E-15 -9.9101785E-21  5.8029825E-26 -3.9433427E-29 -9.7269205E-34
  83   16    -2852.9731  0.0138222817 -1.0884584E-08  7.6681348E-15 -9.9014993E-21  5.0436625E-26 -3.9645614E-29 -9.2164319E-34
  83   17    -2852.5032  0.0138215416 -1.0883802E-08  7.6667887E-15 -9.8936182E-21  4.2327322E-26 -3.9858411E-29 -8.6707256E-34
  83   18    -2852.0056  0.0138207580 -1.0882974E-08  7.6653645E-15 -9.8867713E-21  3.3695316E-26 -4.0069662E-29 -8.0894832E-34
  83   19    -2851.4805  0.0138199309 -1.0882101E-08  7.6638622E-15 -9.8812301E-21  2.4535754E-26 -4.0276736E-29 -7.4718729E-34
  83   20    -2850.9277  0.0138190604 -1.0881181E-08  7.6622815E-15 -9.8772973E-21  1.4844295E-26 -4.0476746E-29 -6.8174297E-34
  84    0    -2823.1205  0.0137835858 -1.0911362E-08  7.6767501E-15 -2.0464045E-20 -2.7257243E-25  4.5606407E-29  1.9811598E-33
  84    1    -2823.0929  0.0137835422 -1.0911316E-08  7.6765864E-15 -2.0466772E-20 -2.7202650E-25  4.5634183E-29  1.9778957E-33
  84    2    -2823.0378  0.0137834549 -1.0911224E-08  7.6762588E-15 -2.0472201E-20 -2.7092982E-25  4.5689501E-29  1.9712643E-33
  84    3    -2822.9551  0.0137833240 -1.0911086E-08  7.6757674E-15 -2.0480304E-20 -2.6928427E-25  4.5772061E-29  1.9613366E-33
  84    4    -2822.8448  0.0137831494 -1.0910902E-08  7.6751119E-15 -2.0491031E-20 -2.6708385E-25  4.5881526E-29  1.9479860E-33
  84    5    -2822.7070  0.0137829312 -1.0910671E-08  7.6742920E-15 -2.0504317E-20 -2.6432747E-25  4.6017356E-29  1.9313214E-33
  84    6    -2822.5416  0.0137826693 -1.0910395E-08  7.6733074E-15 -2.0520071E-20 -2.6100772E-25  4.6178572E-29  1.9111887E-33
  84    7    -2822.3487  0.0137823638 -1.0910073E-08  7.6721578E-15 -2.0538206E-20 -2.5712157E-25  4.6364751E-29  1.8876349E-33
  84    8    -2822.1281  0.0137820147 -1.0909705E-08  7.6708427E-15 -2.0558601E-20 -2.5266097E-25  4.6574718E-29  1.8606171E-33
  84    9    -2821.8801  0.0137816220 -1.0909290E-08  7.6693616E-15 -2.0581116E-20 -2.4761762E-25  4.6807214E-29  1.8299593E-33
  84   10    -2821.6044  0.0137811856 -1.0908830E-08  7.6677142E-15 -2.0605595E-20 -2.4198564E-25  4.7061012E-29  1.7957203E-33
  84   11    -2821.3013  0.0137807056 -1.0908324E-08  7.6658997E-15 -2.0631871E-20 -2.3575553E-25  4.7334681E-29  1.7578345E-33
  84   12    -2820.9705  0.0137801821 -1.0907772E-08  7.6639177E-15 -2.0659754E-20 -2.2891711E-25  4.7626457E-29  1.7161199E-33
  84   13    -2820.6123  0.0137796149 -1.0907175E-08  7.6617676E-15 -2.0689024E-20 -2.2146527E-25  4.7934681E-29  1.6707140E-33
  84   14    -2820.2264  0.0137790041 -1.0906531E-08  7.6594487E-15 -2.0719467E-20 -2.1338395E-25  4.8257270E-29  1.6213220E-33
  84   15    -2819.8131  0.0137783497 -1.0905842E-08  7.6569605E-15 -2.0750825E-20 -2.0466736E-25  4.8592223E-29  1.5679853E-33
  84   16    -2819.3722  0.0137776518 -1.0905107E-08  7.6543023E-15 -2.0782823E-20 -1.9530498E-25  4.8937010E-29  1.5106546E-33
  84   17    -2818.9037  0.0137769102 -1.0904326E-08  7.6514736E-15 -2.0815172E-20 -1.8528580E-25  4.9289262E-29  1.4491713E-33
  84   18    -2818.4078  0.0137761252 -1.0903500E-08  7.6484738E-15 -2.0847564E-20 -1.7459825E-25  4.9646126E-29  1.3834273E-33
  84   19    -2817.8843  0.0137752965 -1.0902629E-08  7.6453026E-15 -2.0879662E-20 -1.6324069E-25  5.0004940E-29  1.3135793E-33
  84   20    -2817.3333  0.0137744244 -1.0901711E-08  7.6419592E-15 -2.0911110E-20 -1.5119506E-25  5.0362361E-29  1.2392667E-33
  85    0    -2789.6643  0.0137388219 -1.0933391E-08  7.5959159E-15 -9.6997049E-21  4.4794751E-25 -4.6419182E-29 -2.8932775E-33
  85    1    -2789.6368  0.0137387782 -1.0933345E-08  7.5958384E-15 -9.6952331E-21  4.4739033E-25 -4.6459602E-29 -2.8898661E-33
  85    2    -2789.5818  0.0137386907 -1.0933254E-08  7.5956833E-15 -9.6862914E-21  4.4627542E-25 -4.6540535E-29 -2.8830793E-33
  85    3    -2789.4994  0.0137385595 -1.0933117E-08  7.5954510E-15 -9.6729365E-21  4.4459710E-25 -4.6661281E-29 -2.8727793E-33
  85    4    -2789.3895  0.0137383846 -1.0932935E-08  7.5951418E-15 -9.6551944E-21  4.4235225E-25 -4.6821742E-29 -2.8589731E-33
  85    5    -2789.2521  0.0137381659 -1.0932707E-08  7.5947560E-15 -9.6331422E-21  4.3953836E-25 -4.7021443E-29 -2.8418121E-33
  85    6    -2789.0873  0.0137379035 -1.0932434E-08  7.5942942E-15 -9.6068707E-21  4.3614375E-25 -4.7259201E-29 -2.8209788E-33
  85    7    -2788.8949  0.0137375974 -1.0932115E-08  7.5937571E-15 -9.5764838E-21  4.3216311E-25 -4.7534501E-29 -2.7966026E-33
  85    8    -2788.6751  0.0137372476 -1.0931751E-08  7.5931453E-15 -9.5420870E-21  4.2758474E-25 -4.7846200E-29 -2.7685561E-33
  85    9    -2788.4279  0.0137368541 -1.0931340E-08  7.5924596E-15 -9.5038415E-21  4.2239792E-25 -4.8193041E-29 -2.7367364E-33
  85   10    -2788.1531  0.0137364168 -1.0930885E-08  7.5917010E-15 -9.4618891E-21  4.1659100E-25 -4.8573627E-29 -2.7010741E-33
  85   11    -2787.8509  0.0137359359 -1.0930384E-08  7.5908704E-15 -9.4164183E-21  4.1015284E-25 -4.8986515E-29 -2.6615701E-33
  85   12    -2787.5213  0.0137354112 -1.0929837E-08  7.5899687E-15 -9.3676227E-21  4.0306686E-25 -4.9430084E-29 -2.6180705E-33
  85   13    -2787.1642  0.0137348429 -1.0929245E-08  7.5889972E-15 -9.3157323E-21  3.9531890E-25 -4.9902163E-29 -2.5704661E-33
  85   14    -2786.7796  0.0137342309 -1.0928608E-08  7.5879569E-15 -9.2609755E-21  3.8689419E-25 -5.0400979E-29 -2.5187064E-33
  85   15    -2786.3676  0.0137335752 -1.0927925E-08  7.5868491E-15 -9.2036264E-21  3.7777391E-25 -5.0923991E-29 -2.4626056E-33
  85   16    -2785.9281  0.0137328758 -1.0927197E-08  7.5856748E-15 -9.1439632E-21  3.6794443E-25 -5.1468877E-29 -2.4021295E-33
  85   17    -2785.4612  0.0137321328 -1.0926423E-08  7.5844355E-15 -9.0823146E-21  3.5738594E-25 -5.2032808E-29 -2.3370828E-33
  85   18    -2784.9669  0.0137313461 -1.0925604E-08  7.5831322E-15 -9.0189923E-21  3.4608527E-25 -5.2613079E-29 -2.2675270E-33
  85   19    -2784.4451  0.0137305158 -1.0924740E-08  7.5817663E-15 -8.9543811E-21  3.3402042E-25 -5.3206354E-29 -2.1931467E-33
  85   20    -2783.8959  0.0137296419 -1.0923830E-08  7.5803388E-15 -8.8888672E-21  3.2117809E-25 -5.3809280E-29 -2.1139352E-33
  86    0    -2756.3652  0.0136939023 -1.0954955E-08  7.6380516E-15 -1.9918194E-20 -5.8730115E-25  3.5969932E-29  3.3743590E-33
  86    1    -2756.3378  0.0136938585 -1.0954909E-08  7.6378923E-15 -1.9924055E-20 -5.8686818E-25  3.6016920E-29  3.3714059E-33
  86    2    -2756.2830  0.0136937708 -1.0954817E-08  7.6375734E-15 -1.9935788E-20 -5.8600404E-25  3.6111349E-29  3.3656922E-33
  86    3    -2756.2009  0.0136936394 -1.0954680E-08  7.6370947E-15 -1.9953344E-20 -5.8470058E-25  3.6252476E-29  3.3570015E-33
  86    4    -2756.0913  0.0136934641 -1.0954497E-08  7.6364559E-15 -1.9976704E-20 -5.8295677E-25  3.6440261E-29  3.3454230E-33
  86    5    -2755.9544  0.0136932450 -1.0954268E-08  7.6356562E-15 -2.0005793E-20 -5.8076251E-25  3.6673844E-29  3.3307732E-33
  86    6    -2755.7901  0.0136929821 -1.0953993E-08  7.6346951E-15 -2.0040558E-20 -5.7811325E-25  3.6952841E-29  3.3132027E-33
  86    7    -2755.5984  0.0136926754 -1.0953672E-08  7.6335717E-15 -2.0080917E-20 -5.7499409E-25  3.7276483E-29  3.2924417E-33
  86    8    -2755.3793  0.0136923249 -1.0953306E-08  7.6322850E-15 -2.0126776E-20 -5.7139744E-25  3.7644013E-29  3.2685401E-33
  86    9    -2755.1328  0.0136919306 -1.0952894E-08  7.6308341E-15 -2.0178018E-20 -5.6731035E-25  3.8054113E-29  3.2414621E-33
  86   10    -2754.8590  0.0136914925 -1.0952436E-08  7.6292175E-15 -2.0234520E-20 -5.6271686E-25  3.8505821E-29  3.2110243E-33
  86   11    -2754.5578  0.0136910106 -1.0951932E-08  7.6274342E-15 -2.0296140E-20 -5.5760182E-25  3.8997746E-29  3.1772053E-33
  86   12    -2754.2292  0.0136904849 -1.0951383E-08  7.6254826E-15 -2.0362707E-20 -5.5194768E-25  3.9528259E-29  3.1398115E-33
  86   13    -2753.8733  0.0136899155 -1.0950789E-08  7.6233611E-15 -2.0434064E-20 -5.4573667E-25  4.0096084E-29  3.0988106E-33
  86   14    -2753.4900  0.0136893022 -1.0950148E-08  7.6210683E-15 -2.0509986E-20 -5.3895005E-25  4.0698957E-29  3.0540651E-33
  86   15    -2753.0793  0.0136886452 -1.0949462E-08  7.6186022E-15 -2.0590281E-20 -5.3156710E-25  4.1335302E-29  3.0054868E-33
  86   16    -2752.6413  0.0136879445 -1.0948731E-08  7.6159613E-15 -2.0674695E-20 -5.2356682E-25  4.2002665E-29  2.9529033E-33
  86   17    -2752.1759  0.0136872000 -1.0947955E-08  7.6131435E-15 -2.0762967E-20 -5.1492636E-25  4.2698703E-29  2.8961804E-33
  86   18    -2751.6832  0.0136864118 -1.0947132E-08  7.6101470E-15 -2.0854815E-20 -5.0562559E-25  4.3420894E-29  2.8352459E-33
  86   19    -2751.1631  0.0136855798 -1.0946265E-08  7.6069698E-15 -2.0949938E-20 -4.9564014E-25  4.4166399E-29  2.7699243E-33
  86   20    -2750.6157  0.0136847042 -1.0945352E-08  7.6036099E-15 -2.1048000E-20 -4.8494757E-25  4.4932224E-29  2.7000865E-33
  87    0    -2723.2235  0.0136488271 -1.0977961E-08  7.4878054E-15 -1.5186241E-20  5.4388043E-25 -1.8020774E-29 -3.3046100E-33
  87    1    -2723.1962  0.0136487832 -1.0977916E-08  7.4876839E-15 -1.5180804E-20  5.4366285E-25 -1.8066963E-29 -3.3029077E-33
  87    2    -2723.1416  0.0136486954 -1.0977826E-08  7.4874411E-15 -1.5169936E-20  5.4322838E-25 -1.8159378E-29 -3.2995032E-33
  87    3    -2723.0597  0.0136485636 -1.0977691E-08  7.4870772E-15 -1.5153646E-20  5.4257313E-25 -1.8297928E-29 -3.2944911E-33
  87    4    -2722.9505  0.0136483880 -1.0977512E-08  7.4865927E-15 -1.5131962E-20  5.4168888E-25 -1.8482150E-29 -3.2876024E-33
  87    5    -2722.8141  0.0136481684 -1.0977287E-08  7.4859879E-15 -1.5104903E-20  5.4057449E-25 -1.8712039E-29 -3.2790448E-33
  87    6    -2722.6503  0.0136479050 -1.0977018E-08  7.4852637E-15 -1.5072515E-20  5.3921567E-25 -1.8987000E-29 -3.2685677E-33
  87    7    -2722.4592  0.0136475976 -1.0976703E-08  7.4844206E-15 -1.5034823E-20  5.3760840E-25 -1.9306750E-29 -3.2562572E-33
  87    8    -2722.2409  0.0136472464 -1.0976344E-08  7.4834598E-15 -1.4991887E-20  5.3573667E-25 -1.9670636E-29 -3.2419211E-33
  87    9    -2721.9952  0.0136468513 -1.0975940E-08  7.4823821E-15 -1.4943767E-20  5.3359059E-25 -2.0078132E-29 -3.2255964E-33
  87   10    -2721.7223  0.0136464122 -1.0975491E-08  7.4811887E-15 -1.4890534E-20  5.3115348E-25 -2.0528290E-29 -3.2070553E-33
  87   11    -2721.4221  0.0136459293 -1.0974997E-08  7.4798809E-15 -1.4832257E-20  5.2841139E-25 -2.1020628E-29 -3.1863758E-33
  87   12    -2721.0946  0.0136454025 -1.0974459E-08  7.4784601E-15 -1.4769030E-20  5.2534631E-25 -2.1554058E-29 -3.1633681E-33
  87   13    -2720.7398  0.0136448319 -1.0973876E-08  7.4769277E-15 -1.4700958E-20  5.2193865E-25 -2.2127441E-29 -3.1378735E-33
  87   14    -2720.3578  0.0136442173 -1.0973248E-08  7.4752852E-15 -1.4628144E-20  5.1817237E-25 -2.2739820E-29 -3.1099065E-33
  87   15    -2719.9484  0.0136435590 -1.0972575E-08  7.4735345E-15 -1.4550730E-20  5.1401933E-25 -2.3389634E-29 -3.0790948E-33
  87   16    -2719.5119  0.0136428568 -1.0971858E-08  7.4716772E-15 -1.4468852E-20  5.0946276E-25 -2.4075525E-29 -3.0455120E-33
  87   17    -2719.0480  0.0136421107 -1.0971096E-08  7.4697153E-15 -1.4382662E-20  5.0447778E-25 -2.4796125E-29 -3.0089920E-33
  87   18    -2718.5569  0.0136413208 -1.0970289E-08  7.4676508E-15 -1.4292344E-20  4.9903906E-25 -2.5549301E-29 -2.9692578E-33
  87   19    -2718.0386  0.0136404871 -1.0969438E-08  7.4654855E-15 -1.4198086E-20  4.9312481E-25 -2.6333502E-29 -2.9263506E-33
  87   20    -2717.4929  0.0136396096 -1.0968542E-08  7.4632217E-15 -1.4100107E-20  4.8670666E-25 -2.7146372E-29 -2.8799618E-33
  88    0    -2690.2396  0.0136035778 -1.1001753E-08  7.4981322E-15 -1.6779743E-20 -4.7207856E-25  5.1377893E-30  3.4587776E-33
  88    1    -2690.2124  0.0136035338 -1.1001708E-08  7.4979979E-15 -1.6784462E-20 -4.7201543E-25  5.1861661E-30  3.4583107E-33
  88    2    -2690.1580  0.0136034458 -1.1001618E-08  7.4977293E-15 -1.6793897E-20 -4.7188962E-25  5.2829769E-30  3.4574503E-33
  88    3    -2690.0763  0.0136033138 -1.1001483E-08  7.4973261E-15 -1.6808056E-20 -4.7169714E-25  5.4281783E-30  3.4561239E-33
  88    4    -2689.9675  0.0136031377 -1.1001303E-08  7.4967879E-15 -1.6826915E-20 -4.7143181E-25  5.6216771E-30  3.4543057E-33
  88    5    -2689.8315  0.0136029177 -1.1001079E-08  7.4961143E-15 -1.6850481E-20 -4.7108601E-25  5.8633449E-30  3.4518877E-33
  88    6    -2689.6682  0.0136026537 -1.1000809E-08  7.4953048E-15 -1.6878732E-20 -4.7065376E-25  6.1531483E-30  3.4488928E-33
  88    7    -2689.4778  0.0136023457 -1.1000494E-08  7.4943587E-15 -1.6911658E-20 -4.7012263E-25  6.4909842E-30  3.4452651E-33
  88    8    -2689.2602  0.0136019937 -1.1000134E-08  7.4932751E-15 -1.6949247E-20 -4.6948034E-25  6.8766588E-30  3.4408323E-33
  88    9    -2689.0153  0.0136015977 -1.0999730E-08  7.4920533E-15 -1.6991463E-20 -4.6871711E-25  7.3099162E-30  3.4356466E-33
  88   10    -2688.7433  0.0136011577 -1.0999280E-08  7.4906922E-15 -1.7038289E-20 -4.6781181E-25  7.7904409E-30  3.4294136E-33
  88   11    -2688.4441  0.0136006737 -1.0998786E-08  7.4891905E-15 -1.7089691E-20 -4.6674547E-25  8.3179346E-30  3.4220070E-33
  88   12    -2688.1177  0.0136001458 -1.0998247E-08  7.4875472E-15 -1.7145629E-20 -4.6550864E-25  8.8922423E-30  3.4135993E-33
  88   13    -2687.7641  0.0135995739 -1.0997663E-08  7.4857609E-15 -1.7206055E-20 -4.6407324E-25  9.5126980E-30  3.4037541E-33
  88   14    -2687.3833  0.0135989581 -1.0997034E-08  7.4838302E-15 -1.7270906E-20 -4.6241746E-25  1.0178567E-29  3.3923118E-33
  88   15    -2686.9753  0.0135982983 -1.0996361E-08  7.4817536E-15 -1.7340127E-20 -4.6052253E-25  1.0889633E-29  3.3793053E-33
  88   16    -2686.5402  0.0135975945 -1.0995642E-08  7.4795293E-15 -1.7413642E-20 -4.5835947E-25  1.1645011E-29  3.3644701E-33
  88   17    -2686.0779  0.0135968468 -1.0994880E-08  7.4771558E-15 -1.7491362E-20 -4.5590208E-25  1.2443815E-29  3.3475906E-33
  88   18    -2685.5884  0.0135960552 -1.0994072E-08  7.4746311E-15 -1.7573174E-20 -4.5312302E-25  1.3284974E-29  3.3284856E-33
  88   19    -2685.0718  0.0135952197 -1.0993220E-08  7.4719535E-15 -1.7658976E-20 -4.4999398E-25  1.4167541E-29  3.3069789E-33
  88   20    -2684.5280  0.0135943403 -1.0992324E-08  7.4691208E-15 -1.7748618E-20 -4.4648064E-25  1.5089964E-29  3.2827569E-33
  89    0    -2657.4137  0.0135581506 -1.1026477E-08  7.3734449E-15 -1.5796070E-20  5.9563102E-25 -3.1920217E-30 -4.4168160E-33
  89    1    -2657.3866  0.0135581065 -1.1026432E-08  7.3733185E-15 -1.5790113E-20  5.9559334E-25 -3.2538594E-30 -4.4168760E-33
  89    2    -2657.3324  0.0135580183 -1.1026344E-08  7.3730660E-15 -1.5778206E-20  5.9551149E-25 -3.3774627E-30 -4.4168673E-33
  89    3    -2657.2510  0.0135578859 -1.1026211E-08  7.3726875E-15 -1.5760337E-20  5.9538805E-25 -3.5629788E-30 -4.4169662E-33
  89    4    -2657.1426  0.0135577095 -1.1026034E-08  7.3721836E-15 -1.5736529E-20  5.9520962E-25 -3.8103103E-30 -4.4169212E-33
  89    5    -2657.0070  0.0135574890 -1.1025813E-08  7.3715547E-15 -1.5706771E-20  5.9497346E-25 -4.1196691E-30 -4.4169266E-33
  89    6    -2656.8443  0.0135572244 -1.1025548E-08  7.3708016E-15 -1.5671087E-20  5.9466204E-25 -4.4905415E-30 -4.4165675E-33
  89    7    -2656.6545  0.0135569157 -1.1025238E-08  7.3699252E-15 -1.5629471E-20  5.9426620E-25 -4.9233779E-30 -4.4159414E-33
  89    8    -2656.4376  0.0135565629 -1.1024885E-08  7.3689265E-15 -1.5581952E-20  5.9376982E-25 -5.4178947E-30 -4.4149324E-33
  89    9    -2656.1936  0.0135561660 -1.1024487E-08  7.3678065E-15 -1.5528533E-20  5.9315597E-25 -5.9741813E-30 -4.4134181E-33
  89   10    -2655.9225  0.0135557250 -1.1024045E-08  7.3665666E-15 -1.5469259E-20  5.9240101E-25 -6.5917971E-30 -4.4110996E-33
  89   11    -2655.6242  0.0135552400 -1.1023558E-08  7.3652081E-15 -1.5404146E-20  5.9148653E-25 -7.2709003E-30 -4.4080108E-33
  89   12    -2655.2989  0.0135547108 -1.1023028E-08  7.3637327E-15 -1.5333235E-20  5.9038727E-25 -8.0110694E-30 -4.4038545E-33
  89   13    -2654.9465  0.0135541377 -1.1022454E-08  7.3621420E-15 -1.5256562E-20  5.8907520E-25 -8.8122439E-30 -4.3984503E-33
  89   14    -2654.5670  0.0135535204 -1.1021836E-08  7.3604379E-15 -1.5174202E-20  5.8752197E-25 -9.6735391E-30 -4.3915748E-33
  89   15    -2654.1604  0.0135528591 -1.1021173E-08  7.3586223E-15 -1.5086208E-20  5.8569727E-25 -1.0594975E-29 -4.3830223E-33
  89   16    -2653.7267  0.0135521538 -1.1020467E-08  7.3566973E-15 -1.4992660E-20  5.8356813E-25 -1.1575577E-29 -4.3725410E-33
  89   17    -2653.2660  0.0135514044 -1.1019717E-08  7.3546650E-15 -1.4893669E-20  5.8110187E-25 -1.2614696E-29 -4.3598922E-33
  89   18    -2652.7781  0.0135506110 -1.1018922E-08  7.3525279E-15 -1.4789322E-20  5.7825585E-25 -1.3711533E-29 -4.3446579E-33
  89   19    -2652.2632  0.0135497736 -1.1018084E-08  7.3502882E-15 -1.4679754E-20  5.7500060E-25 -1.4864966E-29 -4.3268508E-33
  89   20    -2651.7212  0.0135488922 -1.1017202E-08  7.3479486E-15 -1.4565122E-20  5.7128760E-25 -1.6073597E-29 -4.3058900E-33
  90    0    -2624.7464  0.0135125311 -1.1051902E-08  7.3941279E-15 -1.8016296E-20 -7.3355050E-25  8.9108688E-30  5.6037529E-33
  90    1    -2624.7193  0.0135124869 -1.1051857E-08  7.3939837E-15 -1.8023630E-20 -7.3344368E-25  8.9893876E-30  5.6033204E-33
  90    2    -2624.6653  0.0135123985 -1.1051769E-08  7.3936952E-15 -1.8038301E-20 -7.3322466E-25  9.1462616E-30  5.6023885E-33
  90    3    -2624.5842  0.0135122659 -1.1051636E-08  7.3932621E-15 -1.8060291E-20 -7.3289259E-25  9.3815439E-30  5.6010481E-33
  90    4    -2624.4761  0.0135120890 -1.1051458E-08  7.3926836E-15 -1.8089598E-20 -7.3243377E-25  9.6952139E-30  5.5990601E-33
  90    5    -2624.3410  0.0135118680 -1.1051236E-08  7.3919594E-15 -1.8126203E-20 -7.3184297E-25  1.0087045E-29  5.5965470E-33
  90    6    -2624.1788  0.0135116028 -1.1050970E-08  7.3910882E-15 -1.8170088E-20 -7.3109854E-25  1.0556941E-29  5.5931354E-33
  90    7    -2623.9897  0.0135112934 -1.1050660E-08  7.3900692E-15 -1.8221246E-20 -7.3018757E-25  1.1105009E-29  5.5888548E-33
  90    8    -2623.7735  0.0135109397 -1.1050305E-08  7.3889012E-15 -1.8279607E-20 -7.2909166E-25  1.1730506E-29  5.5835652E-33
  90    9    -2623.5303  0.0135105419 -1.1049906E-08  7.3875827E-15 -1.8345165E-20 -7.2778471E-25  1.2433491E-29  5.5770140E-33
  90   10    -2623.2601  0.0135100999 -1.1049463E-08  7.3861122E-15 -1.8417868E-20 -7.2624787E-25  1.3213877E-29  5.5692418E-33
  90   11    -2622.9629  0.0135096138 -1.1048976E-08  7.3844880E-15 -1.8497659E-20 -7.2444850E-25  1.4070902E-29  5.5598321E-33
  90   12    -2622.6387  0.0135090834 -1.1048444E-08  7.3827079E-15 -1.8584476E-20 -7.2235268E-25  1.5004071E-29  5.5484915E-33
  90   13    -2622.2874  0.0135085089 -1.1047868E-08  7.3807703E-15 -1.8678219E-20 -7.1993361E-25  1.6012589E-29  5.5351217E-33
  90   14    -2621.9092  0.0135078903 -1.1047248E-08  7.3786727E-15 -1.8778817E-20 -7.1715198E-25  1.7095862E-29  5.5193498E-33
  90   15    -2621.5040  0.0135072275 -1.1046584E-08  7.3764128E-15 -1.8886156E-20 -7.1397173E-25  1.8253166E-29  5.5010576E-33
  90   16    -2621.0718  0.0135065205 -1.1045876E-08  7.3739881E-15 -1.9000106E-20 -7.1034906E-25  1.9483036E-29  5.4797580E-33
  90   17    -2620.6126  0.0135057694 -1.1045124E-08  7.3713959E-15 -1.9120518E-20 -7.0624192E-25  2.0784316E-29  5.4551767E-33
  90   18    -2620.1264  0.0135049742 -1.1044328E-08  7.3686333E-15 -1.9247228E-20 -7.0160310E-25  2.2155433E-29  5.4269264E-33
  90   19    -2619.6132  0.0135041349 -1.1043488E-08  7.3656977E-15 -1.9380040E-20 -6.9638857E-25  2.3594788E-29  5.3947211E-33
  90   20    -2619.0730  0.0135032514 -1.1042605E-08  7.3625858E-15 -1.9518741E-20 -6.9054515E-25  2.5100264E-29  5.3581578E-33
  91    0    -2592.2379  0.0134667160 -1.1078530E-08  7.2269926E-15 -1.5075167E-20  8.6455027E-25 -1.2017766E-29 -5.9286706E-33
  91    1    -2592.2110  0.0134666717 -1.1078487E-08  7.2268720E-15 -1.5066525E-20  8.6440484E-25 -1.2100680E-29 -5.9274198E-33
  91    2    -2592.1571  0.0134665831 -1.1078400E-08  7.2266310E-15 -1.5049236E-20  8.6411426E-25 -1.2266726E-29 -5.9250177E-33
  91    3    -2592.0763  0.0134664502 -1.1078270E-08  7.2262702E-15 -1.5023317E-20  8.6366669E-25 -1.2515501E-29 -5.9212240E-33
  91    4    -2591.9686  0.0134662729 -1.1078097E-08  7.2257900E-15 -1.4988783E-20  8.6305959E-25 -1.2846941E-29 -5.9161887E-33
  91    5    -2591.8339  0.0134660514 -1.1077880E-08  7.2251913E-15 -1.4945651E-20  8.6227475E-25 -1.3260850E-29 -5.9095948E-33
  91    6    -2591.6723  0.0134657855 -1.1077620E-08  7.2244752E-15 -1.4893942E-20  8.6130126E-25 -1.3756855E-29 -5.9014253E-33
  91    7    -2591.4838  0.0134654753 -1.1077317E-08  7.2236428E-15 -1.4833689E-20  8.6012232E-25 -1.4334802E-29 -5.8917024E-33
  91    8    -2591.2684  0.0134651208 -1.1076970E-08  7.2226957E-15 -1.4764938E-20  8.5871354E-25 -1.4993927E-29 -5.8800388E-33
  91    9    -2591.0260  0.0134647221 -1.1076580E-08  7.2216354E-15 -1.4687729E-20  8.5705445E-25 -1.5733996E-29 -5.8664446E-33
  91   10    -2590.7567  0.0134642790 -1.1076147E-08  7.2204637E-15 -1.4602122E-20  8.5511783E-25 -1.6554159E-29 -5.8506482E-33
  91   11    -2590.4605  0.0134637917 -1.1075670E-08  7.2191829E-15 -1.4508179E-20  8.5287415E-25 -1.7453879E-29 -5.8325181E-33
  91   12    -2590.1374  0.0134632601 -1.1075150E-08  7.2177950E-15 -1.4405989E-20  8.5028938E-25 -1.8431900E-29 -5.8115936E-33
  91   13    -2589.7873  0.0134626842 -1.1074587E-08  7.2163025E-15 -1.4295644E-20  8.4733122E-25 -1.9487456E-29 -5.7878283E-33
  91   14    -2589.4104  0.0134620640 -1.1073981E-08  7.2147081E-15 -1.4177243E-20  8.4396263E-25 -2.0619391E-29 -5.7609207E-33
  91   15    -2589.0065  0.0134613996 -1.1073332E-08  7.2130144E-15 -1.4050938E-20  8.4014292E-25 -2.1825947E-29 -5.7305814E-33
  91   16    -2588.5758  0.0134606909 -1.1072640E-08  7.2112244E-15 -1.3916854E-20  8.3582926E-25 -2.3105895E-29 -5.6964732E-33
  91   17    -2588.1181  0.0134599380 -1.1071904E-08  7.2093414E-15 -1.3775176E-20  8.3097690E-25 -2.4457003E-29 -5.6582128E-33
  91   18    -2587.6336  0.0134591409 -1.1071126E-08  7.2073685E-15 -1.3626091E-20  8.2554114E-25 -2.5877464E-29 -5.6155834E-33
  91   19    -2587.1222  0.0134582995 -1.1070304E-08  7.2053093E-15 -1.3469806E-20  8.1947062E-25 -2.7365087E-29 -5.5681868E-33
  91   20    -2586.5838  0.0134574139 -1.1069440E-08  7.2031672E-15 -1.3306578E-20  8.1271549E-25 -2.8916920E-29 -5.5155787E-33
  92    0    -2559.8889  0.0134206881 -1.1105771E-08  7.2846536E-15 -1.5828216E-20 -6.7272627E-25  7.3054803E-30  4.7949803E-33
  92    1    -2559.8620  0.0134206436 -1.1105728E-08  7.2845270E-15 -1.5834940E-20 -6.7263855E-25  7.3725953E-30  4.7938442E-33
  92    2    -2559.8083  0.0134205548 -1.1105640E-08  7.2842735E-15 -1.5848394E-20 -6.7245880E-25  7.5067876E-30  4.7913666E-33
  92    3    -2559.7278  0.0134204215 -1.1105509E-08  7.2838930E-15 -1.5868568E-20 -6.7218781E-25  7.7080586E-30  4.7878051E-33
  92    4    -2559.6205  0.0134202438 -1.1105334E-08  7.2833847E-15 -1.5895442E-20 -6.7181015E-25  7.9759501E-30  4.7828225E-33
  92    5    -2559.4863  0.0134200217 -1.1105116E-08  7.2827483E-15 -1.5929021E-20 -6.7132300E-25  8.3106390E-30  4.7765829E-33
  92    6    -2559.3252  0.0134197552 -1.1104854E-08  7.2819827E-15 -1.5969281E-20 -6.7070886E-25  8.7114682E-30  4.7687313E-33
  92    7    -2559.1373  0.0134194443 -1.1104548E-08  7.2810871E-15 -1.6016209E-20 -6.6995865E-25  9.1784066E-30  4.7595219E-33
  92    8    -2558.9226  0.0134190889 -1.1104198E-08  7.2800603E-15 -1.6069764E-20 -6.6905028E-25  9.7106992E-30  4.7485042E-33
  92    9    -2558.6811  0.0134186892 -1.1103805E-08  7.2789011E-15 -1.6129931E-20 -6.6797047E-25  1.0308320E-29  4.7358139E-33
  92   10    -2558.4127  0.0134182451 -1.1103368E-08  7.2776081E-15 -1.6196673E-20 -6.6669530E-25  1.0970466E-29  4.7212272E-33
  92   11    -2558.1175  0.0134177565 -1.1102888E-08  7.2761795E-15 -1.6269922E-20 -6.6519685E-25  1.1696045E-29  4.7043363E-33
  92   12    -2557.7955  0.0134172236 -1.1102364E-08  7.2746138E-15 -1.6349640E-20 -6.6345592E-25  1.2484777E-29  4.6853380E-33
  92   13    -2557.4467  0.0134166463 -1.1101797E-08  7.2729090E-15 -1.6435766E-20 -6.6144296E-25  1.3335761E-29  4.6638958E-33
  92   14    -2557.0710  0.0134160246 -1.1101186E-08  7.2710630E-15 -1.6528205E-20 -6.5912556E-25  1.4247414E-29  4.6397738E-33
  92   15    -2556.6685  0.0134153585 -1.1100532E-08  7.2690737E-15 -1.6626880E-20 -6.5647413E-25  1.5219042E-29  4.6128225E-33
  92   16    -2556.2393  0.0134146481 -1.1099834E-08  7.2669387E-15 -1.6731675E-20 -6.5345276E-25  1.6248888E-29  4.5826985E-33
  92   17    -2555.7832  0.0134138934 -1.1099093E-08  7.2646557E-15 -1.6842475E-20 -6.5002718E-25  1.7335598E-29  4.5492638E-33
  92   18    -2555.3003  0.0134130943 -1.1098309E-08  7.2622220E-15 -1.6959125E-20 -6.4615927E-25  1.8477322E-29  4.5122502E-33
  92   19    -2554.7906  0.0134122508 -1.1097481E-08  7.2596348E-15 -1.7081496E-20 -6.4180919E-25  1.9672313E-29  4.4714142E-33
  92   20    -2554.2541  0.0134113631 -1.1096610E-08  7.2568916E-15 -1.7209374E-20 -6.3693930E-25  2.0918041E-29  4.4265509E-33
  93    0    -2527.6997  0.0133744488 -1.1133534E-08  7.1587321E-15 -1.6977836E-20  5.1138758E-25  1.1316481E-29 -3.1038866E-33
  93    1    -2527.6730  0.0133744042 -1.1133491E-08  7.1585963E-15 -1.6972724E-20  5.1152267E-25  1.1273129E-29 -3.1044304E-33
  93    2    -2527.6195  0.0133743152 -1.1133405E-08  7.1583248E-15 -1.6962491E-20  5.1179246E-25  1.1186129E-29 -3.1055782E-33
  93    3    -2527.5392  0.0133741816 -1.1133276E-08  7.1579179E-15 -1.6947134E-20  5.1219213E-25  1.1055719E-29 -3.1072620E-33
  93    4    -2527.4322  0.0133740034 -1.1133104E-08  7.1573759E-15 -1.6926631E-20  5.1271896E-25  1.0881575E-29 -3.1094878E-33
  93    5    -2527.2985  0.0133737808 -1.1132890E-08  7.1566994E-15 -1.6900975E-20  5.1336539E-25  1.0663739E-29 -3.1121701E-33
  93    6    -2527.1380  0.0133735136 -1.1132632E-08  7.1558889E-15 -1.6870152E-20  5.1412189E-25  1.0402352E-29 -3.1152290E-33
  93    7    -2526.9508  0.0133732019 -1.1132332E-08  7.1549451E-15 -1.6834130E-20  5.1498465E-25  1.0096754E-29 -3.1188145E-33
  93    8    -2526.7368  0.0133728456 -1.1131988E-08  7.1538691E-15 -1.6792899E-20  5.1593722E-25  9.7472306E-30 -3.1226250E-33
  93    9    -2526.4961  0.0133724449 -1.1131602E-08  7.1526616E-15 -1.6746414E-20  5.1696909E-25  9.3535301E-30 -3.1266841E-33
  93   10    -2526.2287  0.0133719996 -1.1131173E-08  7.1513240E-15 -1.6694664E-20  5.1806576E-25  8.9155416E-30 -3.1308929E-33
  93   11    -2525.9345  0.0133715099 -1.1130701E-08  7.1498574E-15 -1.6637609E-20  5.1920958E-25  8.4330483E-30 -3.1350650E-33
  93   12    -2525.6136  0.0133709756 -1.1130186E-08  7.1482632E-15 -1.6575235E-20  5.2038646E-25  7.9059888E-30 -3.1392976E-33
  93   13    -2525.2659  0.0133703969 -1.1129629E-08  7.1465428E-15 -1.6507504E-20  5.2157534E-25  7.3341718E-30 -3.1433148E-33
  93   14    -2524.8916  0.0133697736 -1.1129028E-08  7.1446981E-15 -1.6434403E-20  5.2275540E-25  6.7178734E-30 -3.1470005E-33
  93   15    -2524.4905  0.0133691059 -1.1128385E-08  7.1427307E-15 -1.6355905E-20  5.2390378E-25  6.0565953E-30 -3.1503092E-33
  93   16    -2524.0627  0.0133683937 -1.1127700E-08  7.1406425E-15 -1.6271991E-20  5.2500042E-25  5.3506226E-30 -3.1530799E-33
  93   17    -2523.6082  0.0133676370 -1.1126972E-08  7.1384356E-15 -1.6182653E-20  5.2601594E-25  4.5999566E-30 -3.1550960E-33
  93   18    -2523.1270  0.0133668359 -1.1126201E-08  7.1361121E-15 -1.6087883E-20  5.2692396E-25  3.8046848E-30 -3.1562611E-33
  93   19    -2522.6190  0.0133659904 -1.1125387E-08  7.1336743E-15 -1.5987693E-20  5.2769456E-25  2.9650654E-30 -3.1562719E-33
  93   20    -2522.0844  0.0133651004 -1.1124531E-08  7.1311248E-15 -1.5882091E-20  5.2830037E-25  2.0814243E-30 -3.1551386E-33
  94    0    -2495.6710  0.0133279853 -1.1162151E-08  7.1843594E-15 -1.1254889E-20 -3.5530001E-25 -3.5997890E-29  2.8198078E-33
  94    1    -2495.6444  0.0133279406 -1.1162108E-08  7.1842693E-15 -1.1258440E-20 -3.5573246E-25 -3.5958404E-29  2.8234137E-33
  94    2    -2495.5910  0.0133278513 -1.1162022E-08  7.1840891E-15 -1.1265562E-20 -3.5659404E-25 -3.5879225E-29  2.8305600E-33
  94    3    -2495.5111  0.0133277174 -1.1161893E-08  7.1838186E-15 -1.1276282E-20 -3.5788385E-25 -3.5760056E-29  2.8413411E-33
  94    4    -2495.4045  0.0133275388 -1.1161720E-08  7.1834575E-15 -1.1290631E-20 -3.5959506E-25 -3.5600675E-29  2.8555640E-33
  94    5    -2495.2712  0.0133273156 -1.1161505E-08  7.1830056E-15 -1.1308661E-20 -3.6172598E-25 -3.5400098E-29  2.8733422E-33
  94    6    -2495.1113  0.0133270477 -1.1161246E-08  7.1824622E-15 -1.1330443E-20 -3.6426546E-25 -3.5157866E-29  2.8945397E-33
  94    7    -2494.9247  0.0133267352 -1.1160944E-08  7.1818270E-15 -1.1356045E-20 -3.6720581E-25 -3.4872981E-29  2.9191187E-33
  94    8    -2494.7115  0.0133263780 -1.1160600E-08  7.1810993E-15 -1.1385556E-20 -3.7053981E-25 -3.4544514E-29  2.9471245E-33
  94    9    -2494.4716  0.0133259763 -1.1160212E-08  7.1802783E-15 -1.1419074E-20 -3.7425022E-25 -3.4171126E-29  2.9782681E-33
  94   10    -2494.2051  0.0133255299 -1.1159781E-08  7.1793633E-15 -1.1456699E-20 -3.7832513E-25 -3.3751840E-29  3.0125930E-33
  94   11    -2493.9119  0.0133250388 -1.1159307E-08  7.1783533E-15 -1.1498562E-20 -3.8275183E-25 -3.3284877E-29  3.0500931E-33
  94   12    -2493.5921  0.0133245032 -1.1158791E-08  7.1772471E-15 -1.1544776E-20 -3.8750578E-25 -3.2769193E-29  3.0903040E-33
  94   13    -2493.2457  0.0133239230 -1.1158231E-08  7.1760439E-15 -1.1595481E-20 -3.9257390E-25 -3.2202796E-29  3.1334157E-33
  94   14    -2492.8726  0.0133232981 -1.1157628E-08  7.1747421E-15 -1.1650825E-20 -3.9793337E-25 -3.1584065E-29  3.1792529E-33
  94   15    -2492.4729  0.0133226287 -1.1156982E-08  7.1733404E-15 -1.1710934E-20 -4.0355687E-25 -3.0911461E-29  3.2274701E-33
  94   16    -2492.0466  0.0133219147 -1.1156294E-08  7.1718373E-15 -1.1775968E-20 -4.0942306E-25 -3.0182894E-29  3.2780791E-33
  94   17    -2491.5937  0.0133211561 -1.1155562E-08  7.1702309E-15 -1.1846092E-20 -4.1549940E-25 -2.9396357E-29  3.3307761E-33
  94   18    -2491.1142  0.0133203529 -1.1154788E-08  7.1685197E-15 -1.1921446E-20 -4.2175889E-25 -2.8550162E-29  3.3854096E-33
  94   19    -2490.6080  0.0133195052 -1.1153971E-08  7.1667016E-15 -1.2002195E-20 -4.2816593E-25 -2.7642002E-29  3.4417464E-33
  94   20    -2490.0752  0.0133186129 -1.1153111E-08  7.1647743E-15 -1.2088478E-20 -4.3468257E-25 -2.6670356E-29  3.4993870E-33
  95    0    -2463.8033  0.0132812983 -1.1190572E-08  7.1094061E-15 -1.7562766E-20  6.6083368E-25  5.1152173E-29 -4.9387934E-33
  95    1    -2463.7767  0.0132812535 -1.1190529E-08  7.1092656E-15 -1.7556156E-20  6.6144646E-25  5.1083023E-29 -4.9443952E-33
  95    2    -2463.7236  0.0132811640 -1.1190444E-08  7.1089847E-15 -1.7542914E-20  6.6267284E-25  5.0944396E-29 -4.9557304E-33
  95    3    -2463.6439  0.0132810297 -1.1190316E-08  7.1085640E-15 -1.7523007E-20  6.6450198E-25  5.0735861E-29 -4.9725945E-33
  95    4    -2463.5377  0.0132808506 -1.1190146E-08  7.1080037E-15 -1.7496372E-20  6.6693151E-25  5.0456714E-29 -4.9949701E-33
  95    5    -2463.4049  0.0132806268 -1.1189932E-08  7.1073045E-15 -1.7462953E-20  6.6994725E-25  5.0106150E-29 -5.0227532E-33
  95    6    -2463.2455  0.0132803583 -1.1189676E-08  7.1064672E-15 -1.7422649E-20  6.7354013E-25  4.9682894E-29 -5.0559486E-33
  95    7    -2463.0596  0.0132800450 -1.1189378E-08  7.1054929E-15 -1.7375357E-20  6.7769219E-25  4.9185463E-29 -5.0943560E-33
  95    8    -2462.8471  0.0132796869 -1.1189037E-08  7.1043826E-15 -1.7320958E-20  6.8238573E-25  4.8612657E-29 -5.1377472E-33
  95    9    -2462.6081  0.0132792841 -1.1188653E-08  7.1031377E-15 -1.7259298E-20  6.8760276E-25  4.7961914E-29 -5.1862986E-33
  95   10    -2462.3425  0.0132788366 -1.1188227E-08  7.1017597E-15 -1.7190257E-20  6.9331369E-25  4.7232215E-29 -5.2394271E-33
  95   11    -2462.0503  0.0132783443 -1.1187759E-08  7.1002503E-15 -1.7113648E-20  6.9949631E-25  4.6420909E-29 -5.2971255E-33
  95   12    -2461.7317  0.0132778073 -1.1187247E-08  7.0986115E-15 -1.7029311E-20  7.0611412E-25  4.5525838E-29 -5.3589910E-33
  95   13    -2461.3865  0.0132772256 -1.1186694E-08  7.0968452E-15 -1.6937061E-20  7.1314014E-25  4.4544394E-29 -5.4249894E-33
  95   14    -2461.0147  0.0132765992 -1.1186098E-08  7.0949539E-15 -1.6836694E-20  7.2053397E-25  4.3474174E-29 -5.4946900E-33
  95   15    -2460.6164  0.0132759280 -1.1185459E-08  7.0929399E-15 -1.6728034E-20  7.2825724E-25  4.2312591E-29 -5.5678376E-33
  95   16    -2460.1916  0.0132752122 -1.1184778E-08  7.0908063E-15 -1.6610870E-20  7.3626011E-25  4.1056880E-29 -5.6439425E-33
  95   17    -2459.7403  0.0132744516 -1.1184055E-08  7.0885557E-15 -1.6485003E-20  7.4449821E-25  3.9704184E-29 -5.7227427E-33
  95   18    -2459.2624  0.0132736464 -1.1183290E-08  7.0861916E-15 -1.6350232E-20  7.5291648E-25  3.8251893E-29 -5.8037144E-33
  95   19    -2458.7580  0.0132727965 -1.1182482E-08  7.0837173E-15 -1.6206360E-20  7.6146074E-25  3.6696970E-29 -5.8864904E-33
  95   20    -2458.2271  0.0132719019 -1.1181632E-08  7.0811364E-15 -1.6053207E-20  7.7007067E-25  3.5036976E-29 -5.9706278E-33
  96    0    -2432.0971  0.0132343816 -1.1219436E-08  7.1999245E-15 -9.8403657E-21 -9.3290610E-25 -4.5680044E-29  7.6780572E-33
  96    1    -2432.0706  0.0132343368 -1.1219393E-08  7.1998458E-15 -9.8496940E-21 -9.3345496E-25 -4.5572477E-29  7.6829081E-33
  96    2    -2432.0177  0.0132342470 -1.1219307E-08  7.1996880E-15 -9.8683754E-21 -9.3454564E-25 -4.5357247E-29  7.6924462E-33
  96    3    -2431.9382  0.0132341124 -1.1219177E-08  7.1994508E-15 -9.8964443E-21 -9.3617198E-25 -4.5033730E-29  7.7067504E-33
  96    4    -2431.8324  0.0132339329 -1.1219004E-08  7.1991335E-15 -9.9339263E-21 -9.3832408E-25 -4.4601771E-29  7.7256651E-33
  96    5    -2431.7000  0.0132337085 -1.1218788E-08  7.1987352E-15 -9.9809101E-21 -9.4098290E-25 -4.4060093E-29  7.7490124E-33
  96    6    -2431.5412  0.0132334392 -1.1218529E-08  7.1982548E-15 -1.0037460E-20 -9.4413262E-25 -4.3408097E-29  7.7767476E-33
  96    7    -2431.3560  0.0132331251 -1.1218227E-08  7.1976909E-15 -1.0103674E-20 -9.4774755E-25 -4.2644498E-29  7.8085546E-33
  96    8    -2431.1442  0.0132327662 -1.1217881E-08  7.1970417E-15 -1.0179665E-20 -9.5179804E-25 -4.1767706E-29  7.8442131E-33
  96    9    -2430.9061  0.0132323623 -1.1217493E-08  7.1963057E-15 -1.0265528E-20 -9.5625482E-25 -4.0776962E-29  7.8834952E-33
  96   10    -2430.6414  0.0132319136 -1.1217061E-08  7.1954806E-15 -1.0361397E-20 -9.6108127E-25 -3.9670234E-29  7.9261182E-33
  96   11    -2430.3503  0.0132314201 -1.1216586E-08  7.1945642E-15 -1.0467404E-20 -9.6623824E-25 -3.8446010E-29  7.9717113E-33
  96   12    -2430.0328  0.0132308817 -1.1216068E-08  7.1935537E-15 -1.0583682E-20 -9.7167638E-25 -3.7102627E-29  8.0198471E-33
  96   13    -2429.6888  0.0132302985 -1.1215507E-08  7.1924464E-15 -1.0710360E-20 -9.7735080E-25 -3.5638644E-29  8.0701551E-33
  96   14    -2429.3183  0.0132296704 -1.1214903E-08  7.1912393E-15 -1.0847606E-20 -9.8320742E-25 -3.4051583E-29  8.1223182E-33
  96   15    -2428.9215  0.0132289976 -1.1214256E-08  7.1899286E-15 -1.0995543E-20 -9.8918058E-25 -3.2340271E-29  8.1755015E-33
  96   16    -2428.4981  0.0132282799 -1.1213566E-08  7.1885111E-15 -1.1154292E-20 -9.9521465E-25 -3.0502974E-29  8.2295343E-33
  96   17    -2428.0484  0.0132275174 -1.1212832E-08  7.1869826E-15 -1.1323998E-20 -1.0012369E-24 -2.8537857E-29  8.2835775E-33
  96   18    -2427.5722  0.0132267101 -1.1212056E-08  7.1853389E-15 -1.1504764E-20 -1.0071751E-24 -2.6443508E-29  8.3371179E-33
  96   19    -2427.0696  0.0132258580 -1.1211237E-08  7.1835757E-15 -1.1696687E-20 -1.0129540E-24 -2.4218587E-29  8.3896134E-33
  96   20    -2426.5406  0.0132249611 -1.1210375E-08  7.1816879E-15 -1.1899835E-20 -1.0184811E-24 -2.1862518E-29  8.4400222E-33
  97    0    -2400.5529  0.0131872422 -1.1247841E-08  7.0784000E-15 -1.5907630E-20  9.9025294E-25  2.0892019E-29 -8.3936970E-33
  97    1    -2400.5265  0.0131871972 -1.1247799E-08  7.0782728E-15 -1.5897721E-20  9.9050334E-25  2.0774413E-29 -8.3952807E-33
  97    2    -2400.4738  0.0131871072 -1.1247714E-08  7.0780187E-15 -1.5877902E-20  9.9099623E-25  2.0539313E-29 -8.3982745E-33
  97    3    -2400.3947  0.0131869722 -1.1247587E-08  7.0776379E-15 -1.5848170E-20  9.9173241E-25  2.0186504E-29 -8.4029418E-33
  97    4    -2400.2892  0.0131867922 -1.1247417E-08  7.0771314E-15 -1.5808475E-20  9.9268905E-25  1.9715709E-29 -8.4087777E-33
  97    5    -2400.1573  0.0131865673 -1.1247204E-08  7.0765001E-15 -1.5758810E-20  9.9385438E-25  1.9126796E-29 -8.4158725E-33
  97    6    -2399.9991  0.0131862974 -1.1246950E-08  7.0757451E-15 -1.5699141E-20  9.9520601E-25  1.8419528E-29 -8.4239341E-33
  97    7    -2399.8144  0.0131859825 -1.1246653E-08  7.0748678E-15 -1.5629429E-20  9.9671911E-25  1.7593712E-29 -8.4327470E-33
  97    8    -2399.6035  0.0131856226 -1.1246313E-08  7.0738701E-15 -1.5549616E-20  9.9836241E-25  1.6648510E-29 -8.4421726E-33
  97    9    -2399.3661  0.0131852177 -1.1245931E-08  7.0727538E-15 -1.5459683E-20  1.0001032E-24  1.5584170E-29 -8.4518136E-33
  97   10    -2399.1024  0.0131847679 -1.1245507E-08  7.0715210E-15 -1.5359587E-20  1.0019021E-24  1.4400356E-29 -8.4612890E-33
  97   11    -2398.8124  0.0131842731 -1.1245040E-08  7.0701742E-15 -1.5249278E-20  1.0037173E-24  1.3096610E-29 -8.4703724E-33
  97   12    -2398.4960  0.0131837333 -1.1244531E-08  7.0687161E-15 -1.5128723E-20  1.0054996E-24  1.1672866E-29 -8.4784974E-33
  97   13    -2398.1532  0.0131831486 -1.1243980E-08  7.0671495E-15 -1.4997897E-20  1.0072014E-24  1.0129189E-29 -8.4853794E-33
  97   14    -2397.7841  0.0131825190 -1.1243386E-08  7.0654777E-15 -1.4856769E-20  1.0087610E-24  8.4654343E-30 -8.4903462E-33
  97   15    -2397.3886  0.0131818444 -1.1242750E-08  7.0637039E-15 -1.4705350E-20  1.0101248E-24  6.6820899E-30 -8.4930307E-33
  97   16    -2396.9668  0.0131811249 -1.1242072E-08  7.0618320E-15 -1.4543639E-20  1.0112264E-24  4.7796823E-30 -8.4929292E-33
  97   17    -2396.5187  0.0131803605 -1.1241352E-08  7.0598657E-15 -1.4371658E-20  1.0119950E-24  2.7586807E-30 -8.4892636E-33
  97   18    -2396.0442  0.0131795511 -1.1240590E-08  7.0578094E-15 -1.4189458E-20  1.0123586E-24  6.2027919E-31 -8.4814679E-33
  97   19    -2395.5434  0.0131786969 -1.1239785E-08  7.0556671E-15 -1.3997116E-20  1.0122446E-24 -1.6341215E-30 -8.4690466E-33
  97   20    -2395.0162  0.0131777977 -1.1238939E-08  7.0534438E-15 -1.3794727E-20  1.0115669E-24 -4.0031428E-30 -8.4511301E-33
  98    0    -2369.1713  0.0131398717 -1.1276654E-08  7.1669697E-15 -1.2795608E-20 -7.3162399E-25  3.5635137E-30  6.2881833E-33
  98    1    -2369.1450  0.0131398266 -1.1276611E-08  7.1668673E-15 -1.2802922E-20 -7.3158223E-25  3.6515566E-30  6.2867192E-33
  98    2    -2369.0925  0.0131397364 -1.1276525E-08  7.1666624E-15 -1.2817559E-20 -7.3149278E-25  3.8276225E-30  6.2835857E-33
  98    3    -2369.0136  0.0131396010 -1.1276396E-08  7.1663544E-15 -1.2839493E-20 -7.3134970E-25  4.0912907E-30  6.2788087E-33
  98    4    -2368.9085  0.0131394206 -1.1276224E-08  7.1659431E-15 -1.2868744E-20 -7.3114551E-25  4.4427392E-30  6.2723946E-33
  98    5    -2368.7771  0.0131391951 -1.1276009E-08  7.1654276E-15 -1.2905300E-20 -7.3086553E-25  4.8815874E-30  6.2641003E-33
  98    6    -2368.6195  0.0131389245 -1.1275751E-08  7.1648071E-15 -1.2949135E-20 -7.3049493E-25  5.4072322E-30  6.2538321E-33
  98    7    -2368.4355  0.0131386088 -1.1275450E-08  7.1640805E-15 -1.3000256E-20 -7.3001500E-25  6.0196451E-30  6.2414650E-33
  98    8    -2368.2253  0.0131382479 -1.1275106E-08  7.1632466E-15 -1.3058630E-20 -7.2940240E-25  6.7177490E-30  6.2267859E-33
  98    9    -2367.9888  0.0131378421 -1.1274720E-08  7.1623041E-15 -1.3124251E-20 -7.2863734E-25  7.5014924E-30  6.2097412E-33
  98   10    -2367.7261  0.0131373911 -1.1274290E-08  7.1612512E-15 -1.3197055E-20 -7.2768321E-25  8.3692114E-30  6.1897503E-33
  98   11    -2367.4370  0.0131368950 -1.1273817E-08  7.1600864E-15 -1.3277040E-20 -7.2651590E-25  9.3207467E-30  6.1668227E-33
  98   12    -2367.1218  0.0131363539 -1.1273302E-08  7.1588076E-15 -1.3364147E-20 -7.2509789E-25  1.0354540E-29  6.1405606E-33
  98   13    -2366.7802  0.0131357677 -1.1272743E-08  7.1574128E-15 -1.3458301E-20 -7.2339661E-25  1.1469632E-29  6.1108319E-33
  98   14    -2366.4124  0.0131351364 -1.1272142E-08  7.1558998E-15 -1.3559430E-20 -7.2136761E-25  1.2663903E-29  6.0769832E-33
  98   15    -2366.0184  0.0131344601 -1.1271498E-08  7.1542662E-15 -1.3667457E-20 -7.1897470E-25  1.3936177E-29  6.0389955E-33
  98   16    -2365.5981  0.0131337388 -1.1270812E-08  7.1525094E-15 -1.3782271E-20 -7.1617024E-25  1.5284076E-29  5.9963705E-33
  98   17    -2365.1516  0.0131329724 -1.1270082E-08  7.1506267E-15 -1.3903752E-20 -7.1290593E-25  1.6705723E-29  5.9486610E-33
  98   18    -2364.6788  0.0131321610 -1.1269310E-08  7.1486154E-15 -1.4031742E-20 -7.0913630E-25  1.8198111E-29  5.8955717E-33
  98   19    -2364.1798  0.0131313045 -1.1268495E-08  7.1464724E-15 -1.4166070E-20 -7.0480945E-25  1.9758472E-29  5.8366049E-33
  98   20    -2363.6546  0.0131304031 -1.1267638E-08  7.1441945E-15 -1.4306541E-20 -6.9987251E-25  2.1383723E-29  5.7714212E-33
  99    0    -2337.9528  0.0130922764 -1.1305182E-08  7.0961307E-15 -1.3825947E-20  3.4899213E-25 -7.3197243E-30 -2.7498713E-33
  99    1    -2337.9266  0.0130922312 -1.1305140E-08  7.0960201E-15 -1.3822458E-20  3.4890423E-25 -7.3580941E-30 -2.7482368E-33
  99    2    -2337.8743  0.0130921407 -1.1305055E-08  7.0957990E-15 -1.3815482E-20  3.4872883E-25 -7.4350887E-30 -2.7450920E-33
  99    3    -2337.7957  0.0130920051 -1.1304927E-08  7.0954675E-15 -1.3805033E-20  3.4845654E-25 -7.5501181E-30 -2.7400350E-33
  99    4    -2337.6910  0.0130918242 -1.1304757E-08  7.0950260E-15 -1.3791103E-20  3.4809078E-25 -7.7033655E-30 -2.7334863E-33
  99    5    -2337.5601  0.0130915981 -1.1304544E-08  7.0944747E-15 -1.3773710E-20  3.4762092E-25 -7.8943311E-30 -2.7250767E-33
  99    6    -2337.4030  0.0130913268 -1.1304289E-08  7.0938141E-15 -1.3752869E-20  3.4704551E-25 -8.1228762E-30 -2.7150719E-33
  99    7    -2337.2197  0.0130910103 -1.1303991E-08  7.0930446E-15 -1.3728598E-20  3.4635139E-25 -8.3884039E-30 -2.7031421E-33
  99    8    -2337.0102  0.0130906485 -1.1303650E-08  7.0921669E-15 -1.3700927E-20  3.4553303E-25 -8.6903496E-30 -2.6894105E-33
  99    9    -2336.7746  0.0130902416 -1.1303267E-08  7.0911815E-15 -1.3669865E-20  3.4457491E-25 -9.0283052E-30 -2.6736411E-33
  99   10    -2336.5128  0.0130897895 -1.1302842E-08  7.0900893E-15 -1.3635463E-20  3.4346934E-25 -9.4014120E-30 -2.6559156E-33
  99   11    -2336.2248  0.0130892922 -1.1302374E-08  7.0888910E-15 -1.3597746E-20  3.4220326E-25 -9.8090144E-30 -2.6360992E-33
  99   12    -2335.9107  0.0130887497 -1.1301864E-08  7.0875876E-15 -1.3556763E-20  3.4075976E-25 -1.0250172E-29 -2.6140490E-33
  99   13    -2335.5704  0.0130881620 -1.1301311E-08  7.0861800E-15 -1.3512576E-20  3.3912414E-25 -1.0723572E-29 -2.5896658E-33
  99   14    -2335.2040  0.0130875291 -1.1300716E-08  7.0846692E-15 -1.3465229E-20  3.3727868E-25 -1.1228481E-29 -2.5627981E-33
  99   15    -2334.8113  0.0130868511 -1.1300078E-08  7.0830564E-15 -1.3414790E-20  3.3520932E-25 -1.1763567E-29 -2.5334608E-33
  99   16    -2334.3926  0.0130861279 -1.1299398E-08  7.0813428E-15 -1.3361341E-20  3.3289551E-25 -1.2327470E-29 -2.5015115E-33
  99   17    -2333.9477  0.0130853596 -1.1298676E-08  7.0795294E-15 -1.3304964E-20  3.3032337E-25 -1.2918789E-29 -2.4669889E-33
  99   18    -2333.4766  0.0130845461 -1.1297911E-08  7.0776179E-15 -1.3245765E-20  3.2746227E-25 -1.3535538E-29 -2.4293189E-33
  99   19    -2332.9794  0.0130836875 -1.1297105E-08  7.0756092E-15 -1.3183850E-20  3.2430346E-25 -1.4176424E-29 -2.3888984E-33
  99   20    -2332.4561  0.0130827838 -1.1296256E-08  7.0735050E-15 -1.3119320E-20  3.2082205E-25 -1.4839465E-29 -2.3454172E-33
 100    0    -2306.8980  0.0130444519 -1.1333920E-08  7.1098701E-15 -1.2536311E-20 -1.9681126E-25 -2.2586288E-29  7.3073218E-34
 100    1    -2306.8719  0.0130444066 -1.1333877E-08  7.1097698E-15 -1.2538284E-20 -1.9708349E-25 -2.2575994E-29  7.3309376E-34
 100    2    -2306.8197  0.0130443159 -1.1333792E-08  7.1095691E-15 -1.2542234E-20 -1.9762364E-25 -2.2555425E-29  7.3762401E-34
 100    3    -2306.7414  0.0130441799 -1.1333664E-08  7.1092681E-15 -1.2548173E-20 -1.9843652E-25 -2.2524147E-29  7.4464389E-34
 100    4    -2306.6371  0.0130439986 -1.1333494E-08  7.1088664E-15 -1.2556133E-20 -1.9951738E-25 -2.2482185E-29  7.5388728E-34
 100    5    -2306.5066  0.0130437719 -1.1333280E-08  7.1083640E-15 -1.2566143E-20 -2.0086572E-25 -2.2428937E-29  7.6549696E-34
 100    6    -2306.3501  0.0130434999 -1.1333024E-08  7.1077605E-15 -1.2578246E-20 -2.0247897E-25 -2.2364040E-29  7.7939971E-34
 100    7    -2306.1675  0.0130431826 -1.1332726E-08  7.1070557E-15 -1.2592478E-20 -2.0435231E-25 -2.2287086E-29  7.9551368E-34
 100    8    -2305.9588  0.0130428200 -1.1332385E-08  7.1062493E-15 -1.2608916E-20 -2.0648677E-25 -2.2196837E-29  8.1403956E-34
 100    9    -2305.7241  0.0130424120 -1.1332001E-08  7.1053408E-15 -1.2627605E-20 -2.0888119E-25 -2.2093007E-29  8.3501384E-34
 100   10    -2305.4632  0.0130419587 -1.1331575E-08  7.1043298E-15 -1.2648620E-20 -2.1152418E-25 -2.1974550E-29  8.5820569E-34
 100   11    -2305.1763  0.0130414602 -1.1331106E-08  7.1032156E-15 -1.2672056E-20 -2.1441520E-25 -2.1840289E-29  8.8380732E-34
 100   12    -2304.8633  0.0130409163 -1.1330594E-08  7.1019979E-15 -1.2697967E-20 -2.1755047E-25 -2.1689499E-29  9.1182344E-34
 100   13    -2304.5243  0.0130403271 -1.1330041E-08  7.1006758E-15 -1.2726470E-20 -2.2092052E-25 -2.1520880E-29  9.4214101E-34
 100   14    -2304.1591  0.0130396926 -1.1329444E-08  7.0992487E-15 -1.2757655E-20 -2.2451900E-25 -2.1332956E-29  9.7483324E-34
 100   15    -2303.7679  0.0130390129 -1.1328805E-08  7.0977158E-15 -1.2791611E-20 -2.2834095E-25 -2.1124619E-29  1.0099246E-33
 100   16    -2303.3507  0.0130382879 -1.1328124E-08  7.0960761E-15 -1.2828470E-20 -2.3237583E-25 -2.0894247E-29  1.0474366E-33
 100   17    -2302.9074  0.0130375176 -1.1327400E-08  7.0943286E-15 -1.2868336E-20 -2.3660963E-25 -2.0640236E-29  1.0870812E-33
 100   18    -2302.4381  0.0130367020 -1.1326634E-08  7.0924726E-15 -1.2911330E-20 -2.4104007E-25 -2.0360841E-29  1.1293092E-33
 100   19    -2301.9427  0.0130358412 -1.1325826E-08  7.0905065E-15 -1.2957563E-20 -2.4564705E-25 -2.0054548E-29  1.1737046E-33
 100   20    -2301.4213  0.0130349352 -1.1324975E-08  7.0884294E-15 -1.3007174E-20 -2.5042048E-25 -1.9719386E-29  1.2204773E-33
 101    0    -2276.0072  0.0129963997 -1.1362622E-08  7.0393653E-15 -1.9310972E-20  3.5942126E-25  6.5220818E-29 -2.1146239E-33
 101    1    -2275.9812  0.0129963542 -1.1362580E-08  7.0392109E-15 -1.9307373E-20  3.6020065E-25  6.5191311E-29 -2.1219232E-33
 101    2    -2275.9292  0.0129962633 -1.1362495E-08  7.0389020E-15 -1.9300156E-20  3.6176632E-25  6.5131627E-29 -2.1367710E-33
 101    3    -2275.8513  0.0129961270 -1.1362369E-08  7.0384389E-15 -1.9289260E-20  3.6411074E-25  6.5041206E-29 -2.1590787E-33
 101    4    -2275.7473  0.0129959452 -1.1362200E-08  7.0378220E-15 -1.9274640E-20  3.6722489E-25  6.4919823E-29 -2.1883438E-33
 101    5    -2275.6173  0.0129957179 -1.1361989E-08  7.0370513E-15 -1.9256182E-20  3.7111721E-25  6.4765228E-29 -2.2253782E-33
 101    6    -2275.4614  0.0129954453 -1.1361735E-08  7.0361276E-15 -1.9233774E-20  3.7577373E-25  6.4576391E-29 -2.2696054E-33
 101    7    -2275.2795  0.0129951271 -1.1361440E-08  7.0350512E-15 -1.9207275E-20  3.8118829E-25  6.4351438E-29 -2.3211272E-33
 101    8    -2275.0715  0.0129947636 -1.1361102E-08  7.0338230E-15 -1.9176536E-20  3.8735249E-25  6.4088220E-29 -2.3798459E-33
 101    9    -2274.8376  0.0129943546 -1.1360722E-08  7.0324435E-15 -1.9141363E-20  3.9425859E-25  6.3784140E-29 -2.4458418E-33
 101   10    -2274.5778  0.0129939002 -1.1360300E-08  7.0309137E-15 -1.9101558E-20  4.0189374E-25  6.3436611E-29 -2.5189641E-33
 101   11    -2274.2919  0.0129934003 -1.1359836E-08  7.0292348E-15 -1.9056891E-20  4.1024030E-25  6.3042599E-29 -2.5990088E-33
 101   12    -2273.9801  0.0129928550 -1.1359330E-08  7.0274077E-15 -1.9007118E-20  4.1928854E-25  6.2598535E-29 -2.6861679E-33
 101   13    -2273.6423  0.0129922644 -1.1358782E-08  7.0254338E-15 -1.8951974E-20  4.2901341E-25  6.2101124E-29 -2.7799562E-33
 101   14    -2273.2785  0.0129916283 -1.1358192E-08  7.0233146E-15 -1.8891185E-20  4.3940051E-25  6.1546522E-29 -2.8805465E-33
 101   15    -2272.8887  0.0129909468 -1.1357560E-08  7.0210516E-15 -1.8824454E-20  4.5042435E-25  6.0930302E-29 -2.9877143E-33
 101   16    -2272.4730  0.0129902200 -1.1356886E-08  7.0186468E-15 -1.8751450E-20  4.6205630E-25  6.0248266E-29 -3.1011928E-33
 101   17    -2272.0314  0.0129894477 -1.1356171E-08  7.0161019E-15 -1.8671851E-20  4.7427306E-25  5.9495765E-29 -3.2210350E-33
 101   18    -2271.5638  0.0129886301 -1.1355413E-08  7.0134194E-15 -1.8585339E-20  4.8703328E-25  5.8668451E-29 -3.3465484E-33
 101   19    -2271.0702  0.0129877671 -1.1354614E-08  7.0106016E-15 -1.8491540E-20  5.0030539E-25  5.7760823E-29 -3.4778384E-33
 101   20    -2270.5507  0.0129868588 -1.1353773E-08  7.0076509E-15 -1.8390100E-20  5.1405148E-25  5.6767778E-29 -3.6146666E-33
 102    0    -2245.2811  0.0129481134 -1.1392092E-08  7.0772466E-15 -7.9233895E-21 -6.7907291E-25 -8.4053861E-29  5.5451115E-33
 102    1    -2245.2552  0.0129480679 -1.1392049E-08  7.0771832E-15 -7.9301836E-21 -6.8008089E-25 -8.3976154E-29  5.5545725E-33
 102    2    -2245.2034  0.0129479767 -1.1391964E-08  7.0770563E-15 -7.9438040E-21 -6.8209478E-25 -8.3820400E-29  5.5734328E-33
 102    3    -2245.1257  0.0129478400 -1.1391837E-08  7.0768654E-15 -7.9643156E-21 -6.8510887E-25 -8.3585586E-29  5.6017252E-33
 102    4    -2245.0222  0.0129476577 -1.1391667E-08  7.0766100E-15 -7.9917935E-21 -6.8911194E-25 -8.3270951E-29  5.6392990E-33
 102    5    -2244.8927  0.0129474299 -1.1391455E-08  7.0762896E-15 -8.0263814E-21 -6.9409613E-25 -8.2874447E-29  5.6860985E-33
 102    6    -2244.7373  0.0129471565 -1.1391200E-08  7.0759034E-15 -8.0682046E-21 -7.0004456E-25 -8.2394536E-29  5.7419089E-33
 102    7    -2244.5561  0.0129468376 -1.1390903E-08  7.0754502E-15 -8.1174556E-21 -7.0694353E-25 -8.1828569E-29  5.8067712E-33
 102    8    -2244.3489  0.0129464731 -1.1390563E-08  7.0749289E-15 -8.1743153E-21 -7.1476829E-25 -8.1174193E-29  5.8803251E-33
 102    9    -2244.1159  0.0129460630 -1.1390181E-08  7.0743380E-15 -8.2390332E-21 -7.2349390E-25 -8.0428263E-29  5.9624237E-33
 102   10    -2243.8570  0.0129456074 -1.1389757E-08  7.0736759E-15 -8.3118737E-21 -7.3309492E-25 -7.9586949E-29  6.0528574E-33
 102   11    -2243.5722  0.0129451063 -1.1389290E-08  7.0729410E-15 -8.3930887E-21 -7.4353953E-25 -7.8647229E-29  6.1513585E-33
 102   12    -2243.2615  0.0129445596 -1.1388781E-08  7.0721309E-15 -8.4829888E-21 -7.5478980E-25 -7.7604863E-29  6.2575296E-33
 102   13    -2242.9249  0.0129439674 -1.1388229E-08  7.0712436E-15 -8.5818996E-21 -7.6680933E-25 -7.6455471E-29  6.3712044E-33
 102   14    -2242.5625  0.0129433297 -1.1387635E-08  7.0702763E-15 -8.6901467E-21 -7.7954484E-25 -7.5195007E-29  6.4915850E-33
 102   15    -2242.1742  0.0129426464 -1.1386999E-08  7.0692265E-15 -8.8080833E-21 -7.9295712E-25 -7.3818546E-29  6.6186506E-33
 102   16    -2241.7601  0.0129419177 -1.1386320E-08  7.0680908E-15 -8.9360779E-21 -8.0698647E-25 -7.2321098E-29  6.7517649E-33
 102   17    -2241.3201  0.0129411434 -1.1385599E-08  7.0668661E-15 -9.0745083E-21 -8.2157361E-25 -7.0697524E-29  6.8903884E-33
 102   18    -2240.8542  0.0129403237 -1.1384836E-08  7.0655487E-15 -9.2237548E-21 -8.3665684E-25 -6.8942915E-29  7.0341379E-33
 102   19    -2240.3625  0.0129394585 -1.1384031E-08  7.0641346E-15 -9.3842080E-21 -8.5216152E-25 -6.7052073E-29  7.1820483E-33
 102   20    -2239.8449  0.0129385478 -1.1383183E-08  7.0626193E-15 -9.5562368E-21 -8.6801038E-25 -6.5019588E-29  7.3337275E-33
 103    0    -2214.7202  0.0128995961 -1.1421023E-08  6.9575225E-15 -2.0546111E-20  8.4176475E-25  6.5163132E-29 -8.2709586E-33
 103    1    -2214.6944  0.0128995504 -1.1420981E-08  6.9573582E-15 -2.0537690E-20  8.4254439E-25  6.5047221E-29 -8.2779625E-33
 103    2    -2214.6428  0.0128994590 -1.1420897E-08  6.9570298E-15 -2.0520813E-20  8.4410192E-25  6.4815124E-29 -8.2919365E-33
 103    3    -2214.5654  0.0128993220 -1.1420772E-08  6.9565375E-15 -2.0495459E-20  8.4643174E-25  6.4466460E-29 -8.3130079E-33
 103    4    -2214.4622  0.0128991392 -1.1420605E-08  6.9558822E-15 -2.0461537E-20  8.4951386E-25  6.4000142E-29 -8.3406552E-33
 103    5    -2214.3332  0.0128989108 -1.1420396E-08  6.9550646E-15 -2.0418975E-20  8.5333772E-25  6.3415172E-29 -8.3750738E-33
 103    6    -2214.1784  0.0128986367 -1.1420146E-08  6.9540857E-15 -2.0367634E-20  8.5787852E-25  6.2709837E-29 -8.4158744E-33
 103    7    -2213.9978  0.0128983170 -1.1419854E-08  6.9529468E-15 -2.0307401E-20  8.6310954E-25  6.1882861E-29 -8.4627473E-33
 103    8    -2213.7914  0.0128979515 -1.1419520E-08  6.9516494E-15 -2.0238116E-20  8.6900471E-25  6.0932092E-29 -8.5155711E-33
 103    9    -2213.5593  0.0128975405 -1.1419145E-08  6.9501951E-15 -2.0159606E-20  8.7552835E-25  5.9855357E-29 -8.5740627E-33
 103   10    -2213.3013  0.0128970837 -1.1418728E-08  6.9485857E-15 -2.0071694E-20  8.8263975E-25  5.8650367E-29 -8.6376493E-33
 103   11    -2213.0176  0.0128965813 -1.1418269E-08  6.9468238E-15 -1.9974192E-20  8.9029026E-25  5.7315199E-29 -8.7058177E-33
 103   12    -2212.7081  0.0128960332 -1.1417769E-08  6.9449114E-15 -1.9866863E-20  8.9844009E-25  5.5846318E-29 -8.7785514E-33
 103   13    -2212.3728  0.0128954395 -1.1417228E-08  6.9428513E-15 -1.9749513E-20  9.0702678E-25  5.4241879E-29 -8.8548488E-33
 103   14    -2212.0117  0.0128948002 -1.1416645E-08  6.9406465E-15 -1.9621895E-20  9.1599402E-25  5.2498366E-29 -8.9344687E-33
 103   15    -2211.6249  0.0128941152 -1.1416020E-08  6.9383001E-15 -1.9483785E-20  9.2527550E-25  5.0613170E-29 -9.0166343E-33
 103   16    -2211.2123  0.0128933846 -1.1415354E-08  6.9358157E-15 -1.9334980E-20  9.3479878E-25  4.8584132E-29 -9.1006111E-33
 103   17    -2210.7739  0.0128926084 -1.1414647E-08  6.9331970E-15 -1.9175239E-20  9.4448466E-25  4.6408193E-29 -9.1855044E-33
 103   18    -2210.3098  0.0128917865 -1.1413898E-08  6.9304481E-15 -1.9004341E-20  9.5426056E-25  4.4082344E-29 -9.2711659E-33
 103   19    -2209.8200  0.0128909191 -1.1413108E-08  6.9275733E-15 -1.8822087E-20  9.6402802E-25  4.1604746E-29 -9.3561517E-33
 103   20    -2209.3043  0.0128900061 -1.1412277E-08  6.9245772E-15 -1.8628317E-20  9.7369887E-25  3.8973307E-29 -9.4397850E-33
 104    0    -2184.3249  0.0128508393 -1.1451064E-08  6.9893846E-15 -1.3227490E-20 -8.8320688E-25 -2.6571125E-29  8.4519048E-33
 104    1    -2184.2992  0.0128507935 -1.1451022E-08  6.9892788E-15 -1.3236334E-20 -8.8352881E-25 -2.6452527E-29  8.4542982E-33
 104    2    -2184.2477  0.0128507019 -1.1450938E-08  6.9890669E-15 -1.3254005E-20 -8.8416073E-25 -2.6215900E-29  8.4587350E-33
 104    3    -2184.1706  0.0128505645 -1.1450813E-08  6.9887484E-15 -1.3280550E-20 -8.8509831E-25 -2.5860368E-29  8.4654077E-33
 104    4    -2184.0678  0.0128503812 -1.1450645E-08  6.9883229E-15 -1.3315967E-20 -8.8632858E-25 -2.5386172E-29  8.4740074E-33
 104    5    -2183.9393  0.0128501522 -1.1450435E-08  6.9877894E-15 -1.3360324E-20 -8.8783259E-25 -2.4792508E-29  8.4844141E-33
 104    6    -2183.7851  0.0128498774 -1.1450184E-08  6.9871468E-15 -1.3413650E-20 -8.8959340E-25 -2.4079415E-29  8.4965298E-33
 104    7    -2183.6052  0.0128495568 -1.1449890E-08  6.9863939E-15 -1.3475993E-20 -8.9157879E-25 -2.3246126E-29  8.5098945E-33
 104    8    -2183.3997  0.0128491904 -1.1449555E-08  6.9855291E-15 -1.3547412E-20 -8.9376630E-25 -2.2292072E-29  8.5245642E-33
 104    9    -2183.1684  0.0128487783 -1.1449178E-08  6.9845508E-15 -1.3627952E-20 -8.9611589E-25 -2.1217034E-29  8.5397923E-33
 104   10    -2182.9114  0.0128483203 -1.1448759E-08  6.9834570E-15 -1.3717693E-20 -8.9858885E-25 -2.0020333E-29  8.5553659E-33
 104   11    -2182.6287  0.0128478166 -1.1448298E-08  6.9822455E-15 -1.3816681E-20 -9.0114641E-25 -1.8701573E-29  8.5710926E-33
 104   12    -2182.3204  0.0128472671 -1.1447795E-08  6.9809140E-15 -1.3924977E-20 -9.0373768E-25 -1.7260272E-29  8.5862278E-33
 104   13    -2181.9864  0.0128466718 -1.1447251E-08  6.9794596E-15 -1.4042626E-20 -9.0630452E-25 -1.5696442E-29  8.6001062E-33
 104   14    -2181.6267  0.0128460308 -1.1446664E-08  6.9778797E-15 -1.4169684E-20 -9.0880113E-25 -1.4009521E-29  8.6127213E-33
 104   15    -2181.2413  0.0128453440 -1.1446037E-08  6.9761712E-15 -1.4306190E-20 -9.1116059E-25 -1.2199780E-29  8.6229616E-33
 104   16    -2180.8303  0.0128446115 -1.1445367E-08  6.9743306E-15 -1.4452146E-20 -9.1331675E-25 -1.0267375E-29  8.6304941E-33
 104   17    -2180.3936  0.0128438332 -1.1444656E-08  6.9723545E-15 -1.4607582E-20 -9.1519884E-25 -8.2127136E-30  8.6344234E-33
 104   18    -2179.9312  0.0128430092 -1.1443903E-08  6.9702393E-15 -1.4772458E-20 -9.1674260E-25 -6.0366703E-30  8.6345465E-33
 104   19    -2179.4432  0.0128421395 -1.1443108E-08  6.9679806E-15 -1.4946759E-20 -9.1785507E-25 -3.7404310E-30  8.6293749E-33
 104   20    -2178.9295  0.0128412241 -1.1442272E-08  6.9655744E-15 -1.5130394E-20 -9.1846318E-25 -1.3257860E-30  8.6186227E-33
 105    0    -2154.0957  0.0128018430 -1.1481284E-08  6.8528622E-15 -1.6764425E-20  6.1975365E-25 -7.7674911E-31 -6.0491516E-33
 105    1    -2154.0701  0.0128017971 -1.1481243E-08  6.8527280E-15 -1.6758233E-20  6.1974493E-25 -8.6128384E-31 -6.0480687E-33
 105    2    -2154.0189  0.0128017052 -1.1481161E-08  6.8524601E-15 -1.6745839E-20  6.1971892E-25 -1.0306375E-30 -6.0456780E-33
 105    3    -2153.9421  0.0128015674 -1.1481037E-08  6.8520584E-15 -1.6727249E-20  6.1967922E-25 -1.2844634E-30 -6.0423327E-33
 105    4    -2153.8397  0.0128013837 -1.1480873E-08  6.8515235E-15 -1.6702464E-20  6.1960974E-25 -1.6226454E-30 -6.0375568E-33
 105    5    -2153.7117  0.0128011541 -1.1480667E-08  6.8508560E-15 -1.6671477E-20  6.1950068E-25 -2.0453251E-30 -6.0314922E-33
 105    6    -2153.5581  0.0128008786 -1.1480421E-08  6.8500566E-15 -1.6634320E-20  6.1933533E-25 -2.5514436E-30 -6.0237907E-33
 105    7    -2153.3789  0.0128005571 -1.1480133E-08  6.8491264E-15 -1.6590975E-20  6.1909412E-25 -3.1411952E-30 -6.0142468E-33
 105    8    -2153.1741  0.0128001898 -1.1479804E-08  6.8480661E-15 -1.6541457E-20  6.1876145E-25 -3.8143296E-30 -6.0030697E-33
 105    9    -2152.9437  0.0127997765 -1.1479435E-08  6.8468771E-15 -1.6485794E-20  6.1830837E-25 -4.5698218E-30 -5.9896407E-33
 105   10    -2152.6877  0.0127993173 -1.1479024E-08  6.8455607E-15 -1.6423987E-20  6.1771056E-25 -5.4073449E-30 -5.9738052E-33
 105   11    -2152.4061  0.0127988123 -1.1478572E-08  6.8441184E-15 -1.6356084E-20  6.1693525E-25 -6.3258317E-30 -5.9552038E-33
 105   12    -2152.0989  0.0127982613 -1.1478079E-08  6.8425518E-15 -1.6282101E-20  6.1595444E-25 -7.3247297E-30 -5.9339570E-33
 105   13    -2151.7662  0.0127976645 -1.1477546E-08  6.8408626E-15 -1.6202112E-20  6.1472450E-25 -8.4022165E-30 -5.9090551E-33
 105   14    -2151.4079  0.0127970217 -1.1476971E-08  6.8390528E-15 -1.6116154E-20  6.1321835E-25 -9.5577051E-30 -5.8807823E-33
 105   15    -2151.0240  0.0127963331 -1.1476356E-08  6.8371244E-15 -1.6024302E-20  6.1138393E-25 -1.0789371E-29 -5.8482414E-33
 105   16    -2150.6145  0.0127955987 -1.1475700E-08  6.8350795E-15 -1.5926659E-20  6.0918750E-25 -1.2095289E-29 -5.8115463E-33
 105   17    -2150.1794  0.0127948184 -1.1475002E-08  6.8329205E-15 -1.5823312E-20  6.0658170E-25 -1.3473643E-29 -5.7700623E-33
 105   18    -2149.7188  0.0127939922 -1.1474265E-08  6.8306498E-15 -1.5714393E-20  6.0351287E-25 -1.4921877E-29 -5.7231929E-33
 105   19    -2149.2327  0.0127931202 -1.1473486E-08  6.8282699E-15 -1.5600070E-20  5.9993778E-25 -1.6437191E-29 -5.6707285E-33
 105   20    -2148.7210  0.0127922023 -1.1472667E-08  6.8257835E-15 -1.5480485E-20  5.9580435E-25 -1.8017011E-29 -5.6122639E-33
 106    0    -2124.0333  0.0127525971 -1.1512375E-08  6.8332499E-15 -1.6180406E-20 -4.0404389E-25 -2.2054299E-30  2.9041462E-33
 106    1    -2124.0078  0.0127525511 -1.1512334E-08  6.8331205E-15 -1.6184442E-20 -4.0407149E-25 -2.1647687E-30  2.9033461E-33
 106    2    -2123.9568  0.0127524590 -1.1512252E-08  6.8328615E-15 -1.6192531E-20 -4.0412383E-25 -2.0833184E-30  2.9017174E-33
 106    3    -2123.8803  0.0127523208 -1.1512129E-08  6.8324727E-15 -1.6204650E-20 -4.0419654E-25 -1.9616954E-30  2.8991342E-33
 106    4    -2123.7783  0.0127521366 -1.1511965E-08  6.8319539E-15 -1.6220815E-20 -4.0428726E-25 -1.7994630E-30  2.8956620E-33
 106    5    -2123.6508  0.0127519064 -1.1511760E-08  6.8313047E-15 -1.6241032E-20 -4.0438805E-25 -1.5969513E-30  2.8912033E-33
 106    6    -2123.4978  0.0127516301 -1.1511515E-08  6.8305245E-15 -1.6265307E-20 -4.0449445E-25 -1.3541594E-30  2.8858304E-33
 106    7    -2123.3192  0.0127513078 -1.1511228E-08  6.8296128E-15 -1.6293623E-20 -4.0459518E-25 -1.0717209E-30  2.8792604E-33
 106    8    -2123.1152  0.0127509395 -1.1510900E-08  6.8285690E-15 -1.6325995E-20 -4.0468408E-25 -7.4957461E-31  2.8716944E-33
 106    9    -2122.8857  0.0127505251 -1.1510531E-08  6.8273922E-15 -1.6362418E-20 -4.0474388E-25 -3.8857464E-31  2.8626844E-33
 106   10    -2122.6307  0.0127500647 -1.1510122E-08  6.8260816E-15 -1.6402899E-20 -4.0476702E-25  1.1755190E-32  2.8525561E-33
 106   11    -2122.3502  0.0127495582 -1.1509671E-08  6.8246362E-15 -1.6447417E-20 -4.0473671E-25  4.4997989E-31  2.8409521E-33
 106   12    -2122.0442  0.0127490058 -1.1509180E-08  6.8230550E-15 -1.6495976E-20 -4.0463773E-25  9.2614889E-31  2.8277689E-33
 106   13    -2121.7128  0.0127484073 -1.1508648E-08  6.8213366E-15 -1.6548575E-20 -4.0445388E-25  1.4396327E-30  2.8130584E-33
 106   14    -2121.3558  0.0127477628 -1.1508075E-08  6.8194801E-15 -1.6605172E-20 -4.0416723E-25  1.9892359E-30  2.7965664E-33
 106   15    -2120.9734  0.0127470724 -1.1507461E-08  6.8174838E-15 -1.6665770E-20 -4.0375554E-25  2.5747295E-30  2.7780646E-33
 106   16    -2120.5655  0.0127463359 -1.1506807E-08  6.8153464E-15 -1.6730325E-20 -4.0320168E-25  3.1945412E-30  2.7576102E-33
 106   17    -2120.1321  0.0127455535 -1.1506112E-08  6.8130664E-15 -1.6798809E-20 -4.0248241E-25  3.8481741E-30  2.7348631E-33
 106   18    -2119.6733  0.0127447251 -1.1505376E-08  6.8106422E-15 -1.6871185E-20 -4.0157780E-25  4.5344004E-30  2.7099758E-33
 106   19    -2119.1890  0.0127438507 -1.1504600E-08  6.8080720E-15 -1.6947370E-20 -4.0046120E-25  5.2514312E-30  2.6824916E-33
 106   20    -2118.6793  0.0127429304 -1.1503783E-08  6.8053540E-15 -1.7027337E-20 -3.9910958E-25  5.9983927E-30  2.6523777E-33
 107    0    -2094.1382  0.0127030983 -1.1544144E-08  6.7057403E-15 -2.0220319E-20  1.5649833E-25  2.6024300E-29 -8.8023541E-34
 107    1    -2094.1128  0.0127030521 -1.1544103E-08  6.7055785E-15 -2.0218749E-20  1.5681002E-25  2.6011871E-29 -8.8239974E-34
 107    2    -2094.0620  0.0127029597 -1.1544023E-08  6.7052551E-15 -2.0215607E-20  1.5743077E-25  2.5987299E-29 -8.8664373E-34
 107    3    -2093.9858  0.0127028212 -1.1543902E-08  6.7047700E-15 -2.0210864E-20  1.5836657E-25  2.5949818E-29 -8.9331958E-34
 107    4    -2093.8842  0.0127026365 -1.1543741E-08  6.7041233E-15 -2.0204516E-20  1.5961194E-25  2.5899571E-29 -9.0216523E-34
 107    5    -2093.7572  0.0127024056 -1.1543540E-08  6.7033152E-15 -2.0196485E-20  1.6116610E-25  2.5835915E-29 -9.1327829E-34
 107    6    -2093.6047  0.0127021286 -1.1543299E-08  6.7023461E-15 -2.0186766E-20  1.6302199E-25  2.5758686E-29 -9.2652220E-34
 107    7    -2093.4269  0.0127018054 -1.1543017E-08  6.7012159E-15 -2.0175275E-20  1.6518226E-25  2.5667136E-29 -9.4188714E-34
 107    8    -2093.2237  0.0127014360 -1.1542696E-08  6.6999251E-15 -2.0161965E-20  1.6764018E-25  2.5560643E-29 -9.5950374E-34
 107    9    -2092.9951  0.0127010205 -1.1542334E-08  6.6984740E-15 -2.0146747E-20  1.7039621E-25  2.5438413E-29 -9.7951711E-34
 107   10    -2092.7410  0.0127005588 -1.1541932E-08  6.6968630E-15 -2.0129560E-20  1.7343772E-25  2.5299872E-29 -1.0014451E-33
 107   11    -2092.4616  0.0127000510 -1.1541490E-08  6.6950924E-15 -2.0110305E-20  1.7676915E-25  2.5143743E-29 -1.0257042E-33
 107   12    -2092.1568  0.0126994970 -1.1541008E-08  6.6931628E-15 -2.0088874E-20  1.8037621E-25  2.4969285E-29 -1.0521253E-33
 107   13    -2091.8267  0.0126988969 -1.1540486E-08  6.6910748E-15 -2.0065172E-20  1.8425640E-25  2.4775070E-29 -1.0806679E-33
 107   14    -2091.4711  0.0126982506 -1.1539924E-08  6.6888290E-15 -2.0039081E-20  1.8840082E-25  2.4560257E-29 -1.1114558E-33
 107   15    -2091.0902  0.0126975582 -1.1539322E-08  6.6864260E-15 -2.0010488E-20  1.9280186E-25  2.4323316E-29 -1.1444243E-33
 107   16    -2090.6839  0.0126968198 -1.1538681E-08  6.6838666E-15 -1.9979271E-20  1.9744772E-25  2.4063095E-29 -1.1794724E-33
 107   17    -2090.2522  0.0126960351 -1.1537999E-08  6.6811517E-15 -1.9945296E-20  2.0232586E-25  2.3778160E-29 -1.2164908E-33
 107   18    -2089.7951  0.0126952044 -1.1537278E-08  6.6782823E-15 -1.9908404E-20  2.0742776E-25  2.3466282E-29 -1.2557626E-33
 107   19    -2089.3127  0.0126943276 -1.1536516E-08  6.6752592E-15 -1.9868492E-20  2.1274178E-25  2.3126949E-29 -1.2970326E-33
 107   20    -2088.8050  0.0126934047 -1.1535716E-08  6.6720837E-15 -1.9825396E-20  2.1824853E-25  2.2757819E-29 -1.3402701E-33
 108    0    -2064.4110  0.0126533348 -1.1577342E-08  6.6255726E-15 -1.4139688E-20 -1.6177036E-25 -5.2387347E-29  6.1418101E-34
 108    1    -2064.3857  0.0126532885 -1.1577302E-08  6.6254595E-15 -1.4141309E-20 -1.6240156E-25 -5.2378651E-29  6.2007461E-34
 108    2    -2064.3351  0.0126531959 -1.1577222E-08  6.6252332E-15 -1.4144575E-20 -1.6366020E-25 -5.2361040E-29  6.3169995E-34
 108    3    -2064.2592  0.0126530569 -1.1577103E-08  6.6248937E-15 -1.4149506E-20 -1.6554421E-25 -5.2334283E-29  6.4897820E-34
 108    4    -2064.1580  0.0126528717 -1.1576944E-08  6.6244408E-15 -1.4156183E-20 -1.6805293E-25 -5.2297282E-29  6.7200666E-34
 108    5    -2064.0314  0.0126526402 -1.1576745E-08  6.6238743E-15 -1.4164664E-20 -1.7118902E-25 -5.2249160E-29  7.0090806E-34
 108    6    -2063.8796  0.0126523623 -1.1576507E-08  6.6231942E-15 -1.4175043E-20 -1.7495000E-25 -5.2188869E-29  7.3562871E-34
 108    7    -2063.7025  0.0126520382 -1.1576229E-08  6.6224000E-15 -1.4187452E-20 -1.7933101E-25 -5.2114661E-29  7.7617503E-34
 108    8    -2063.5000  0.0126516678 -1.1575911E-08  6.6214916E-15 -1.4201992E-20 -1.8432873E-25 -5.2025310E-29  8.2232324E-34
 108    9    -2063.2723  0.0126512510 -1.1575553E-08  6.6204684E-15 -1.4218844E-20 -1.8994087E-25 -5.1918269E-29  8.7441216E-34
 108   10    -2063.0193  0.0126507880 -1.1575156E-08  6.6193302E-15 -1.4238144E-20 -1.9616520E-25 -5.1791940E-29  9.3237466E-34
 108   11    -2062.7410  0.0126502787 -1.1574719E-08  6.6180763E-15 -1.4260094E-20 -2.0299188E-25 -5.1643465E-29  9.9602057E-34
 108   12    -2062.4374  0.0126497231 -1.1574243E-08  6.6167061E-15 -1.4284913E-20 -2.1041636E-25 -5.1470044E-29  1.0655368E-33
 108   13    -2062.1085  0.0126491213 -1.1573727E-08  6.6152191E-15 -1.4312776E-20 -2.1843330E-25 -5.1269371E-29  1.1407793E-33
 108   14    -2061.7543  0.0126484732 -1.1573171E-08  6.6136142E-15 -1.4343953E-20 -2.2702132E-25 -5.1038246E-29  1.2214124E-33
 108   15    -2061.3749  0.0126477788 -1.1572576E-08  6.6118909E-15 -1.4378698E-20 -2.3618691E-25 -5.0772466E-29  1.3080999E-33
 108   16    -2060.9702  0.0126470382 -1.1571941E-08  6.6100480E-15 -1.4417269E-20 -2.4590634E-25 -5.0468948E-29  1.4003954E-33
 108   17    -2060.5402  0.0126462513 -1.1571267E-08  6.6080843E-15 -1.4459954E-20 -2.5616857E-25 -5.0123883E-29  1.4982365E-33
 108   18    -2060.0849  0.0126454182 -1.1570554E-08  6.6059988E-15 -1.4507027E-20 -2.6695218E-25 -4.9733640E-29  1.6013339E-33
 108   19    -2059.6044  0.0126445389 -1.1569801E-08  6.6037898E-15 -1.4558828E-20 -2.7824349E-25 -4.9293103E-29  1.7100185E-33
 108   20    -2059.0987  0.0126436133 -1.1569008E-08  6.6014559E-15 -1.4615653E-20 -2.9001471E-25 -4.8798278E-29  1.8239274E-33
 109    0    -2034.8523  0.0126032986 -1.1611210E-08  6.4881388E-15 -2.3980780E-20  2.2855050E-25  7.5201252E-29 -1.3327127E-33
 109    1    -2034.8271  0.0126032522 -1.1611171E-08  6.4879469E-15 -2.3978485E-20  2.2945469E-25  7.5182417E-29 -1.3413510E-33
 109    2    -2034.7767  0.0126031593 -1.1611093E-08  6.4875632E-15 -2.3973883E-20  2.3126152E-25  7.5144565E-29 -1.3587057E-33
 109    3    -2034.7011  0.0126030199 -1.1610976E-08  6.4869879E-15 -2.3966895E-20  2.3396428E-25  7.5086957E-29 -1.3844111E-33
 109    4    -2034.6002  0.0126028342 -1.1610821E-08  6.4862212E-15 -2.3957476E-20  2.3756588E-25  7.5008579E-29 -1.4187271E-33
 109    5    -2034.4742  0.0126026020 -1.1610626E-08  6.4852631E-15 -2.3945477E-20  2.4206461E-25  7.4907690E-29 -1.4617099E-33
 109    6    -2034.3230  0.0126023233 -1.1610393E-08  6.4841140E-15 -2.3930798E-20  2.4745434E-25  7.4782825E-29 -1.5132434E-33
 109    7    -2034.1465  0.0126019982 -1.1610120E-08  6.4827744E-15 -2.3913265E-20  2.5372858E-25  7.4631840E-29 -1.5731573E-33
 109    8    -2033.9449  0.0126016267 -1.1609809E-08  6.4812446E-15 -2.3892668E-20  2.6088498E-25  7.4451450E-29 -1.6417163E-33
 109    9    -2033.7181  0.0126012088 -1.1609459E-08  6.4795252E-15 -2.3868832E-20  2.6891449E-25  7.4239994E-29 -1.7186359E-33
 109   10    -2033.4661  0.0126007444 -1.1609071E-08  6.4776168E-15 -2.3841498E-20  2.7780657E-25  7.3993452E-29 -1.8038346E-33
 109   11    -2033.1889  0.0126002336 -1.1608643E-08  6.4755201E-15 -2.3810394E-20  2.8755684E-25  7.3708163E-29 -1.8976255E-33
 109   12    -2032.8865  0.0125996764 -1.1608177E-08  6.4732360E-15 -2.3775250E-20  2.9814842E-25  7.3380770E-29 -1.9996500E-33
 109   13    -2032.5589  0.0125990728 -1.1607672E-08  6.4707653E-15 -2.3735753E-20  3.0956800E-25  7.3006739E-29 -2.1097661E-33
 109   14    -2032.2061  0.0125984228 -1.1607129E-08  6.4681094E-15 -2.3691556E-20  3.2179717E-25  7.2581786E-29 -2.2279095E-33
 109   15    -2031.8282  0.0125977264 -1.1606547E-08  6.4652694E-15 -2.3642312E-20  3.3481664E-25  7.2100687E-29 -2.3538450E-33
 109   16    -2031.4251  0.0125969836 -1.1605926E-08  6.4622466E-15 -2.3587633E-20  3.4860936E-25  7.1558396E-29 -2.4876129E-33
 109   17    -2030.9968  0.0125961944 -1.1605267E-08  6.4590428E-15 -2.3527137E-20  3.6314636E-25  7.0949532E-29 -2.6290245E-33
 109   18    -2030.5433  0.0125953588 -1.1604570E-08  6.4556597E-15 -2.3460395E-20  3.7839753E-25  7.0268345E-29 -2.7776871E-33
 109   19    -2030.0647  0.0125944769 -1.1603834E-08  6.4520992E-15 -2.3386978E-20  3.9433361E-25  6.9508513E-29 -2.9335170E-33
 109   20    -2029.5610  0.0125935486 -1.1603060E-08  6.4483637E-15 -2.3306451E-20  4.1091374E-25  6.8664588E-29 -3.0960057E-33
 110    0    -2005.4627  0.0125529771 -1.1646941E-08  6.4121857E-15 -1.1274243E-20 -2.7383078E-25 -8.9346660E-29  2.5889007E-33
 110    1    -2005.4376  0.0125529305 -1.1646903E-08  6.4120955E-15 -1.1276977E-20 -2.7490091E-25 -8.9310623E-29  2.5993343E-33
 110    2    -2005.3874  0.0125528374 -1.1646826E-08  6.4119150E-15 -1.1282500E-20 -2.7704320E-25 -8.9237592E-29  2.6205129E-33
 110    3    -2005.3121  0.0125526976 -1.1646710E-08  6.4116441E-15 -1.1290857E-20 -2.8025461E-25 -8.9126619E-29  2.6522691E-33
 110    4    -2005.2117  0.0125525113 -1.1646556E-08  6.4112826E-15 -1.1302160E-20 -2.8452866E-25 -8.8976924E-29  2.6944717E-33
 110    5    -2005.0861  0.0125522783 -1.1646364E-08  6.4108303E-15 -1.1316517E-20 -2.8986363E-25 -8.8786489E-29  2.7472420E-33
 110    6    -2004.9355  0.0125519988 -1.1646133E-08  6.4102867E-15 -1.1334102E-20 -2.9624782E-25 -8.8553062E-29  2.8103833E-33
 110    7    -2004.7598  0.0125516727 -1.1645864E-08  6.4096513E-15 -1.1355100E-20 -3.0367276E-25 -8.8274095E-29  2.8837256E-33
 110    8    -2004.5590  0.0125513001 -1.1645556E-08  6.4089238E-15 -1.1379718E-20 -3.1213035E-25 -8.7946587E-29  2.9672956E-33
 110    9    -2004.3331  0.0125508808 -1.1645210E-08  6.4081034E-15 -1.1408239E-20 -3.2160730E-25 -8.7566851E-29  3.0611086E-33
 110   10    -2004.0820  0.0125504150 -1.1644826E-08  6.4071895E-15 -1.1440935E-20 -3.3209190E-25 -8.7130790E-29  3.1650322E-33
 110   11    -2003.8059  0.0125499027 -1.1644403E-08  6.4061811E-15 -1.1478097E-20 -3.4355947E-25 -8.6634599E-29  3.2786573E-33
 110   12    -2003.5047  0.0125493438 -1.1643942E-08  6.4050772E-15 -1.1520068E-20 -3.5599670E-25 -8.6073415E-29  3.4020132E-33
 110   13    -2003.1785  0.0125487383 -1.1643442E-08  6.4038767E-15 -1.1567207E-20 -3.6937520E-25 -8.5442372E-29  3.5346738E-33
 110   14    -2002.8271  0.0125480863 -1.1642904E-08  6.4025782E-15 -1.1619930E-20 -3.8366996E-25 -8.4735545E-29  3.6766231E-33
 110   15    -2002.4507  0.0125473877 -1.1642328E-08  6.4011803E-15 -1.1678630E-20 -3.9885242E-25 -8.3947400E-29  3.8275756E-33
 110   16    -2002.0492  0.0125466426 -1.1641714E-08  6.3996813E-15 -1.1743726E-20 -4.1488609E-25 -8.3072226E-29  3.9869917E-33
 110   17    -2001.6226  0.0125458510 -1.1641061E-08  6.3980793E-15 -1.1815697E-20 -4.3173715E-25 -8.2103198E-29  4.1549317E-33
 110   18    -2001.1710  0.0125450129 -1.1640370E-08  6.3963722E-15 -1.1894994E-20 -4.4935604E-25 -8.1034081E-29  4.3304142E-33
 110   19    -2000.6943  0.0125441282 -1.1639641E-08  6.3945576E-15 -1.1982120E-20 -4.6769872E-25 -7.9857875E-29  4.5134199E-33
 110   20    -2000.1925  0.0125431971 -1.1638874E-08  6.3926328E-15 -1.2077571E-20 -4.8671057E-25 -7.8567265E-29  4.7034143E-33
 111    0    -1976.2430  0.0125023628 -1.1682958E-08  6.2761136E-15 -2.4109701E-20  4.8526237E-25  9.1245944E-29 -4.6258943E-33
 111    1    -1976.2180  0.0125023161 -1.1682920E-08  6.2759208E-15 -2.4104840E-20  4.8635823E-25  9.1180897E-29 -4.6367811E-33
 111    2    -1976.1680  0.0125022226 -1.1682845E-08  6.2755352E-15 -2.4095081E-20  4.8854235E-25  9.1050938E-29 -4.6580869E-33
 111    3    -1976.0930  0.0125020824 -1.1682732E-08  6.2749570E-15 -2.4080388E-20  4.9181884E-25  9.0854825E-29 -4.6903189E-33
 111    4    -1975.9930  0.0125018955 -1.1682581E-08  6.2741868E-15 -2.4060629E-20  4.9616984E-25  9.0590859E-29 -4.7328923E-33
 111    5    -1975.8680  0.0125016619 -1.1682393E-08  6.2732249E-15 -2.4035678E-20  5.0159887E-25  9.0257476E-29 -4.7863482E-33
 111    6    -1975.7179  0.0125013815 -1.1682167E-08  6.2720719E-15 -2.4005392E-20  5.0808301E-25  8.9852906E-29 -4.8499760E-33
 111    7    -1975.5429  0.0125010544 -1.1681904E-08  6.2707286E-15 -2.3969558E-20  5.1560832E-25  8.9374048E-29 -4.9236381E-33
 111    8    -1975.3429  0.0125006806 -1.1681603E-08  6.2691958E-15 -2.3927979E-20  5.2416394E-25  8.8817875E-29 -5.0075807E-33
 111    9    -1975.1179  0.0125002600 -1.1681264E-08  6.2674748E-15 -2.3880369E-20  5.3372207E-25  8.8180837E-29 -5.1014033E-33
 111   10    -1974.8679  0.0124997928 -1.1680888E-08  6.2655665E-15 -2.3826460E-20  5.4425935E-25  8.7459501E-29 -5.2044441E-33
 111   11    -1974.5929  0.0124992788 -1.1680475E-08  6.2634724E-15 -2.3765968E-20  5.5575040E-25  8.6649439E-29 -5.3168994E-33
 111   12    -1974.2929  0.0124987182 -1.1680024E-08  6.2611941E-15 -2.3698531E-20  5.6816401E-25  8.5745845E-29 -5.4383928E-33
 111   13    -1973.9680  0.0124981108 -1.1679536E-08  6.2587333E-15 -2.3623801E-20  5.8146287E-25  8.4744322E-29 -5.5683938E-33
 111   14    -1973.6180  0.0124974568 -1.1679010E-08  6.2560921E-15 -2.3541398E-20  5.9560606E-25  8.3639261E-29 -5.7063711E-33
 111   15    -1973.2431  0.0124967561 -1.1678447E-08  6.2532725E-15 -2.3450934E-20  6.1055320E-25  8.2425605E-29 -5.8522078E-33
 111   16    -1972.8432  0.0124960087 -1.1677847E-08  6.2502771E-15 -2.3351989E-20  6.2625037E-25  8.1097396E-29 -6.0051481E-33
 111   17    -1972.4184  0.0124952146 -1.1677210E-08  6.2471085E-15 -2.3244138E-20  6.4265018E-25  7.9649324E-29 -6.1648430E-33
 111   18    -1971.9686  0.0124943739 -1.1676535E-08  6.2437697E-15 -2.3126913E-20  6.5968419E-25  7.8074671E-29 -6.3303441E-33
 111   19    -1971.4938  0.0124934865 -1.1675823E-08  6.2402641E-15 -2.2999893E-20  6.7728947E-25  7.6367965E-29 -6.5011683E-33
 111   20    -1970.9941  0.0124925524 -1.1675075E-08  6.2365950E-15 -2.2862624E-20  6.9539781E-25  7.4523153E-29 -6.6765023E-33
 112    0    -1947.1939  0.0124514450 -1.1720674E-08  6.2344097E-15 -1.1246474E-20 -4.9795757E-25 -6.4527659E-29  6.5039666E-33
 112    1    -1947.1690  0.0124513981 -1.1720637E-08  6.2343198E-15 -1.1251453E-20 -4.9873244E-25 -6.4436566E-29  6.5114211E-33
 112    2    -1947.1192  0.0124513043 -1.1720562E-08  6.2341397E-15 -1.1261447E-20 -5.0027661E-25 -6.4254019E-29  6.5261913E-33
 112    3    -1947.0445  0.0124511637 -1.1720450E-08  6.2338692E-15 -1.1276483E-20 -5.0258614E-25 -6.3979341E-29  6.5483747E-33
 112    4    -1946.9449  0.0124509761 -1.1720300E-08  6.2335080E-15 -1.1296650E-20 -5.0564651E-25 -6.3611949E-29  6.5774988E-33
 112    5    -1946.8204  0.0124507417 -1.1720113E-08  6.2330557E-15 -1.1322032E-20 -5.0945135E-25 -6.3150055E-29  6.6139093E-33
 112    6    -1946.6709  0.0124504605 -1.1719889E-08  6.2325115E-15 -1.1352741E-20 -5.1397863E-25 -6.2592584E-29  6.6570306E-33
 112    7    -1946.4966  0.0124501323 -1.1719627E-08  6.2318747E-15 -1.1388891E-20 -5.1920844E-25 -6.1937934E-29  6.7067815E-33
 112    8    -1946.2974  0.0124497573 -1.1719328E-08  6.2311445E-15 -1.1430667E-20 -5.2511800E-25 -6.1183819E-29  6.7627286E-33
 112    9    -1946.0734  0.0124493354 -1.1718992E-08  6.2303197E-15 -1.1478221E-20 -5.3167657E-25 -6.0327765E-29  6.8246287E-33
 112   10    -1945.8244  0.0124488666 -1.1718618E-08  6.2293993E-15 -1.1531755E-20 -5.3885841E-25 -5.9367533E-29  6.8922888E-33
 112   11    -1945.5505  0.0124483510 -1.1718207E-08  6.2283820E-15 -1.1591453E-20 -5.4662935E-25 -5.8300267E-29  6.9654101E-33
 112   12    -1945.2517  0.0124477886 -1.1717758E-08  6.2272660E-15 -1.1657546E-20 -5.5493767E-25 -5.7123732E-29  7.0429187E-33
 112   13    -1944.9281  0.0124471793 -1.1717273E-08  6.2260498E-15 -1.1730265E-20 -5.6374754E-25 -5.5834562E-29  7.1247047E-33
 112   14    -1944.5796  0.0124465231 -1.1716750E-08  6.2247316E-15 -1.1809843E-20 -5.7300985E-25 -5.4429729E-29  7.2103274E-33
 112   15    -1944.2062  0.0124458201 -1.1716190E-08  6.2233092E-15 -1.1896524E-20 -5.8267175E-25 -5.2906007E-29  7.2990095E-33
 112   16    -1943.8080  0.0124450703 -1.1715592E-08  6.2217805E-15 -1.1990560E-20 -5.9267141E-25 -5.1260588E-29  7.3901010E-33
 112   17    -1943.3848  0.0124442737 -1.1714958E-08  6.2201428E-15 -1.2092192E-20 -6.0294678E-25 -4.9490653E-29  7.4828940E-33
 112   18    -1942.9369  0.0124434302 -1.1714286E-08  6.2183937E-15 -1.2201665E-20 -6.1343424E-25 -4.7593228E-29  7.5766510E-33
 112   19    -1942.4640  0.0124425399 -1.1713577E-08  6.2165302E-15 -1.2319238E-20 -6.2405596E-25 -4.5565065E-29  7.6705926E-33
 112   20    -1941.9663  0.0124416029 -1.1712831E-08  6.2145490E-15 -1.2445127E-20 -6.3473009E-25 -4.3404319E-29  7.7635682E-33
 113    0    -1918.3161  0.0124002192 -1.1758430E-08  6.1320748E-15 -1.6977657E-20  5.5195234E-25  1.5936139E-29 -6.4778400E-33
 113    1    -1918.2913  0.0124001721 -1.1758393E-08  6.1319390E-15 -1.6972133E-20  5.5214150E-25  1.5845584E-29 -6.4785561E-33
 113    2    -1918.2417  0.0124000781 -1.1758320E-08  6.1316675E-15 -1.6961097E-20  5.5251889E-25  1.5664299E-29 -6.4804512E-33
 113    3    -1918.1673  0.0123999370 -1.1758209E-08  6.1312606E-15 -1.6944506E-20  5.5307975E-25  1.5391808E-29 -6.4831655E-33
 113    4    -1918.0681  0.0123997488 -1.1758062E-08  6.1307187E-15 -1.6922372E-20  5.5381034E-25  1.5028717E-29 -6.4864601E-33
 113    5    -1917.9441  0.0123995137 -1.1757878E-08  6.1300424E-15 -1.6894654E-20  5.5469641E-25  1.4574521E-29 -6.4901748E-33
 113    6    -1917.7953  0.0123992315 -1.1757658E-08  6.1292323E-15 -1.6861336E-20  5.5572520E-25  1.4028996E-29 -6.4943428E-33
 113    7    -1917.6217  0.0123989023 -1.1757400E-08  6.1282891E-15 -1.6822407E-20  5.5687662E-25  1.3392707E-29 -6.4985799E-33
 113    8    -1917.4233  0.0123985261 -1.1757106E-08  6.1272140E-15 -1.6777809E-20  5.5812680E-25  1.2664635E-29 -6.5027356E-33
 113    9    -1917.2002  0.0123981028 -1.1756775E-08  6.1260077E-15 -1.6727507E-20  5.5945179E-25  1.1844757E-29 -6.5065300E-33
 113   10    -1916.9522  0.0123976325 -1.1756408E-08  6.1246718E-15 -1.6671499E-20  5.6081894E-25  1.0933852E-29 -6.5093762E-33
 113   11    -1916.6795  0.0123971153 -1.1756004E-08  6.1232074E-15 -1.6609728E-20  5.6219606E-25  9.9311348E-30 -6.5111066E-33
 113   12    -1916.3820  0.0123965510 -1.1755563E-08  6.1216161E-15 -1.6542181E-20  5.6354641E-25  8.8371583E-30 -6.5112205E-33
 113   13    -1916.0596  0.0123959397 -1.1755085E-08  6.1198995E-15 -1.6468837E-20  5.6483403E-25  7.6521704E-30 -6.5092865E-33
 113   14    -1915.7126  0.0123952814 -1.1754571E-08  6.1180594E-15 -1.6389675E-20  5.6601387E-25  6.3767719E-30 -6.5048638E-33
 113   15    -1915.3407  0.0123945762 -1.1754021E-08  6.1160978E-15 -1.6304695E-20  5.6703781E-25  5.0116808E-30 -6.4971164E-33
 113   16    -1914.9441  0.0123938240 -1.1753434E-08  6.1140166E-15 -1.6213890E-20  5.6785958E-25  3.5573402E-30 -6.4859815E-33
 113   17    -1914.5227  0.0123930247 -1.1752810E-08  6.1118181E-15 -1.6117308E-20  5.6842920E-25  2.0154484E-30 -6.4705920E-33
 113   18    -1914.0766  0.0123921786 -1.1752150E-08  6.1095046E-15 -1.6014967E-20  5.6868636E-25  3.8766157E-31 -6.4501572E-33
 113   19    -1913.6057  0.0123912854 -1.1751454E-08  6.1070785E-15 -1.5906921E-20  5.6857789E-25 -1.3247731E-30 -6.4243624E-33
 113   20    -1913.1101  0.0123903453 -1.1750721E-08  6.1045424E-15 -1.5793247E-20  5.6804974E-25 -3.1195337E-30 -6.3927926E-33
 114    0    -1889.6104  0.0123486803 -1.1796856E-08  6.1073260E-15 -1.5853061E-20 -2.6185456E-25  1.8233278E-29  2.4201293E-33
 114    1    -1889.5857  0.0123486331 -1.1796819E-08  6.1071991E-15 -1.5855672E-20 -2.6163447E-25  1.8267033E-29  2.4157984E-33
 114    2    -1889.5363  0.0123485387 -1.1796746E-08  6.1069454E-15 -1.5860909E-20 -2.6119430E-25  1.8334645E-29  2.4071455E-33
 114    3    -1889.4622  0.0123483972 -1.1796636E-08  6.1065646E-15 -1.5868737E-20 -2.6053401E-25  1.8435583E-29  2.3942713E-33
 114    4    -1889.3634  0.0123482084 -1.1796489E-08  6.1060566E-15 -1.5879138E-20 -2.5964424E-25  1.8569064E-29  2.3768036E-33
 114    5    -1889.2400  0.0123479725 -1.1796306E-08  6.1054213E-15 -1.5892098E-20 -2.5852728E-25  1.8734773E-29  2.3551931E-33
 114    6    -1889.0918  0.0123476894 -1.1796086E-08  6.1046581E-15 -1.5907561E-20 -2.5717142E-25  1.8931414E-29  2.3289507E-33
 114    7    -1888.9189  0.0123473591 -1.1795830E-08  6.1037667E-15 -1.5925511E-20 -2.5556791E-25  1.9158057E-29  2.2980577E-33
 114    8    -1888.7214  0.0123469816 -1.1795537E-08  6.1027468E-15 -1.5945881E-20 -2.5371990E-25  1.9413563E-29  2.2628465E-33
 114    9    -1888.4991  0.0123465570 -1.1795207E-08  6.1015979E-15 -1.5968619E-20 -2.5160648E-25  1.9696024E-29  2.2226669E-33
 114   10    -1888.2522  0.0123460852 -1.1794841E-08  6.1003194E-15 -1.5993650E-20 -2.4922354E-25  2.0003945E-29  2.1777351E-33
 114   11    -1887.9806  0.0123455662 -1.1794439E-08  6.0989108E-15 -1.6020927E-20 -2.4656233E-25  2.0335606E-29  2.1280594E-33
 114   12    -1887.6843  0.0123450001 -1.1794000E-08  6.0973714E-15 -1.6050337E-20 -2.4360863E-25  2.0688551E-29  2.0733089E-33
 114   13    -1887.3633  0.0123443868 -1.1793524E-08  6.0957005E-15 -1.6081796E-20 -2.4035250E-25  2.1060460E-29  2.0134717E-33
 114   14    -1887.0177  0.0123437264 -1.1793012E-08  6.0938974E-15 -1.6115201E-20 -2.3678100E-25  2.1448787E-29  1.9484919E-33
 114   15    -1886.6474  0.0123430189 -1.1792464E-08  6.0919615E-15 -1.6150422E-20 -2.3288184E-25  2.1850477E-29  1.8781357E-33
 114   16    -1886.2524  0.0123422642 -1.1791879E-08  6.0898919E-15 -1.6187352E-20 -2.2864955E-25  2.2263016E-29  1.8027868E-33
 114   17    -1885.8328  0.0123414623 -1.1791258E-08  6.0876877E-15 -1.6225835E-20 -2.2406323E-25  2.2682352E-29  1.7217192E-33
 114   18    -1885.3885  0.0123406134 -1.1790601E-08  6.0853484E-15 -1.6265714E-20 -2.1912038E-25  2.3105230E-29  1.6353733E-33
 114   19    -1884.9196  0.0123397173 -1.1789907E-08  6.0828729E-15 -1.6306842E-20 -2.1380408E-25  2.3528070E-29  1.5434738E-33
 114   20    -1884.4260  0.0123387742 -1.1789177E-08  6.0802603E-15 -1.6349035E-20 -2.0810443E-25  2.3946454E-29  1.4459513E-33
 115    0    -1861.0776  0.0122968268 -1.1835623E-08  6.0365867E-15 -1.6661664E-20 -2.8592578E-25  1.6847406E-30  4.2434588E-33
 115    1    -1861.0530  0.0122967794 -1.1835587E-08  6.0364534E-15 -1.6664527E-20 -2.8590823E-25  1.7444348E-30  4.2453755E-33
 115    2    -1861.0038  0.0122966848 -1.1835515E-08  6.0361867E-15 -1.6670251E-20 -2.8586305E-25  1.8631671E-30  4.2485594E-33
 115    3    -1860.9300  0.0122965427 -1.1835406E-08  6.0357865E-15 -1.6678808E-20 -2.8579329E-25  2.0415143E-30  4.2535088E-33
 115    4    -1860.8316  0.0122963534 -1.1835261E-08  6.0352526E-15 -1.6690242E-20 -2.8568914E-25  2.2799918E-30  4.2600238E-33
 115    5    -1860.7087  0.0122961167 -1.1835080E-08  6.0345847E-15 -1.6704530E-20 -2.8554592E-25  2.5786016E-30  4.2678790E-33
 115    6    -1860.5611  0.0122958326 -1.1834863E-08  6.0337825E-15 -1.6721655E-20 -2.8534718E-25  2.9374554E-30  4.2769309E-33
 115    7    -1860.3890  0.0122955013 -1.1834609E-08  6.0328455E-15 -1.6741616E-20 -2.8508002E-25  3.3568071E-30  4.2867760E-33
 115    8    -1860.1923  0.0122951225 -1.1834320E-08  6.0317732E-15 -1.6764422E-20 -2.8473309E-25  3.8378395E-30  4.2976930E-33
 115    9    -1859.9709  0.0122946965 -1.1833994E-08  6.0305654E-15 -1.6790021E-20 -2.8429142E-25  4.3800353E-30  4.3091527E-33
 115   10    -1859.7251  0.0122942232 -1.1833632E-08  6.0292210E-15 -1.6818423E-20 -2.8372988E-25  4.9840368E-30  4.3208317E-33
 115   11    -1859.4546  0.0122937025 -1.1833235E-08  6.0277397E-15 -1.6849596E-20 -2.8302915E-25  5.6505407E-30  4.3324972E-33
 115   12    -1859.1595  0.0122931345 -1.1832801E-08  6.0261204E-15 -1.6883512E-20 -2.8216224E-25  6.3792633E-30  4.3436088E-33
 115   13    -1858.8399  0.0122925192 -1.1832331E-08  6.0243627E-15 -1.6920119E-20 -2.8110612E-25  7.1707935E-30  4.3540665E-33
 115   14    -1858.4958  0.0122918566 -1.1831825E-08  6.0224654E-15 -1.6959389E-20 -2.7983060E-25  8.0251877E-30  4.3632231E-33
 115   15    -1858.1270  0.0122911467 -1.1831283E-08  6.0204277E-15 -1.7001241E-20 -2.7830069E-25  8.9418149E-30  4.3704156E-33
 115   16    -1857.7337  0.0122903895 -1.1830705E-08  6.0182488E-15 -1.7045636E-20 -2.7649316E-25  9.9218519E-30  4.3757051E-33
 115   17    -1857.3158  0.0122895851 -1.1830091E-08  6.0159273E-15 -1.7092465E-20 -2.7436036E-25  1.0963580E-29  4.3780392E-33
 115   18    -1856.8734  0.0122887333 -1.1829442E-08  6.0134625E-15 -1.7141628E-20 -2.7187525E-25  1.2066796E-29  4.3771303E-33
 115   19    -1856.4065  0.0122878343 -1.1828756E-08  6.0108530E-15 -1.7193007E-20 -2.6898694E-25  1.3230221E-29  4.3719330E-33
 115   20    -1855.9150  0.0122868881 -1.1828035E-08  6.0080979E-15 -1.7246478E-20 -2.6566908E-25  1.4453288E-29  4.3624732E-33
 116    0    -1832.7183  0.0122446545 -1.1875151E-08  5.9467152E-15 -1.0322942E-20  4.6866932E-25 -8.2353417E-29 -7.5996943E-33
 116    1    -1832.6939  0.0122446070 -1.1875115E-08  5.9466326E-15 -1.0318260E-20  4.6768193E-25 -8.2459797E-29 -7.5895997E-33
 116    2    -1832.6449  0.0122445120 -1.1875044E-08  5.9464676E-15 -1.0308923E-20  4.6569948E-25 -8.2672156E-29 -7.5691574E-33
 116    3    -1832.5714  0.0122443695 -1.1874937E-08  5.9462204E-15 -1.0295002E-20  4.6271439E-25 -8.2989214E-29 -7.5382911E-33
 116    4    -1832.4735  0.0122441795 -1.1874794E-08  5.9458912E-15 -1.0276568E-20  4.5872466E-25 -8.3410485E-29 -7.4972805E-33
 116    5    -1832.3510  0.0122439420 -1.1874616E-08  5.9454806E-15 -1.0253745E-20  4.5370138E-25 -8.3933461E-29 -7.4451983E-33
 116    6    -1832.2041  0.0122436570 -1.1874401E-08  5.9449891E-15 -1.0226722E-20  4.4763682E-25 -8.4556044E-29 -7.3823898E-33
 116    7    -1832.0327  0.0122433245 -1.1874152E-08  5.9444173E-15 -1.0195633E-20  4.4050336E-25 -8.5276009E-29 -7.3081661E-33
 116    8    -1831.8368  0.0122429445 -1.1873866E-08  5.9437659E-15 -1.0160718E-20  4.3227718E-25 -8.6089577E-29 -7.2223540E-33
 116    9    -1831.6164  0.0122425171 -1.1873546E-08  5.9430357E-15 -1.0122227E-20  4.2293169E-25 -8.6993849E-29 -7.1245901E-33
 116   10    -1831.3716  0.0122420421 -1.1873189E-08  5.9422276E-15 -1.0080463E-20  4.1243142E-25 -8.7983232E-29 -7.0141602E-33
 116   11    -1831.1023  0.0122415197 -1.1872797E-08  5.9413425E-15 -1.0035736E-20  4.0074631E-25 -8.9053871E-29 -6.8907611E-33
 116   12    -1830.8085  0.0122409499 -1.1872369E-08  5.9403813E-15 -9.9884229E-21  3.8783987E-25 -9.0200066E-29 -6.7539676E-33
 116   13    -1830.4902  0.0122403325 -1.1871906E-08  5.9393451E-15 -9.9389186E-21  3.7367729E-25 -9.1415905E-29 -6.6033088E-33
 116   14    -1830.1475  0.0122396677 -1.1871407E-08  5.9382348E-15 -9.8876916E-21  3.5821180E-25 -9.2693788E-29 -6.4377283E-33
 116   15    -1829.7803  0.0122389554 -1.1870873E-08  5.9370515E-15 -9.8352228E-21  3.4140275E-25 -9.4026585E-29 -6.2568231E-33
 116   16    -1829.3887  0.0122381957 -1.1870303E-08  5.9357960E-15 -9.7820406E-21  3.2321873E-25 -9.5406278E-29 -6.0601758E-33
 116   17    -1828.9726  0.0122373885 -1.1869697E-08  5.9344693E-15 -9.7287485E-21  3.0360748E-25 -9.6823364E-29 -5.8468804E-33
 116   18    -1828.5321  0.0122365339 -1.1869056E-08  5.9330722E-15 -9.6759986E-21  2.8253905E-25 -9.8267773E-29 -5.6166163E-33
 116   19    -1828.0671  0.0122356319 -1.1868380E-08  5.9316054E-15 -9.6244563E-21  2.5996663E-25 -9.9729013E-29 -5.3685019E-33
 116   20    -1827.5777  0.0122346825 -1.1867668E-08  5.9300695E-15 -9.5748777E-21  2.3585428E-25 -1.0119483E-28 -5.1018618E-33
 117    0    -1804.5335  0.0121921596 -1.1914622E-08  5.8798637E-15 -2.7388880E-20 -2.0932534E-25  1.6634488E-28  2.9149941E-33
 117    1    -1804.5091  0.0121921119 -1.1914587E-08  5.8796446E-15 -2.7390952E-20 -2.0732697E-25  1.6638524E-28  2.8918432E-33
 117    2    -1804.4604  0.0121920166 -1.1914516E-08  5.8792063E-15 -2.7395062E-20 -2.0333427E-25  1.6646568E-28  2.8458638E-33
 117    3    -1804.3872  0.0121918736 -1.1914410E-08  5.8785488E-15 -2.7401072E-20 -1.9733731E-25  1.6658358E-28  2.7765467E-33
 117    4    -1804.2897  0.0121916830 -1.1914269E-08  5.8776717E-15 -2.7408805E-20 -1.8933584E-25  1.6673650E-28  2.6842891E-33
 117    5    -1804.1678  0.0121914447 -1.1914093E-08  5.8765753E-15 -2.7418030E-20 -1.7932966E-25  1.6692058E-28  2.5689915E-33
 117    6    -1804.0215  0.0121911588 -1.1913881E-08  5.8752589E-15 -2.7428428E-20 -1.6730221E-25  1.6713057E-28  2.4301349E-33
 117    7    -1803.8508  0.0121908252 -1.1913634E-08  5.8737227E-15 -2.7439634E-20 -1.5325694E-25  1.6736054E-28  2.2679877E-33
 117    8    -1803.6558  0.0121904440 -1.1913353E-08  5.8719661E-15 -2.7451248E-20 -1.3717514E-25  1.6760416E-28  2.0820235E-33
 117    9    -1803.4363  0.0121900151 -1.1913036E-08  5.8699892E-15 -2.7462784E-20 -1.1906098E-25  1.6785323E-28  1.8726486E-33
 117   10    -1803.1925  0.0121895386 -1.1912683E-08  5.8677917E-15 -2.7473680E-20 -9.8901736E-26  1.6809900E-28  1.6394023E-33
 117   11    -1802.9244  0.0121890144 -1.1912296E-08  5.8653736E-15 -2.7483341E-20 -7.6699675E-26  1.6833197E-28  1.3825317E-33
 117   12    -1802.6318  0.0121884426 -1.1911874E-08  5.8627349E-15 -2.7491090E-20 -5.2444508E-26  1.6854061E-28  1.1014372E-33
 117   13    -1802.3150  0.0121878232 -1.1911417E-08  5.8598755E-15 -2.7496206E-20 -2.6139428E-26  1.6871346E-28  7.9656616E-34
 117   14    -1801.9737  0.0121871562 -1.1910925E-08  5.8567957E-15 -2.7497878E-20  2.2185916E-27  1.6883732E-28  4.6746826E-34
 117   15    -1801.6081  0.0121864416 -1.1910398E-08  5.8534960E-15 -2.7495273E-20  3.2618252E-26  1.6889842E-28  1.1424077E-34
 117   16    -1801.2181  0.0121856793 -1.1909836E-08  5.8499772E-15 -2.7487456E-20  6.5041652E-26  1.6888176E-28 -2.6261988E-34
 117   17    -1800.8038  0.0121848695 -1.1909240E-08  5.8462397E-15 -2.7473466E-20  9.9488964E-26  1.6877141E-28 -6.6366232E-34
 117   18    -1800.3652  0.0121840120 -1.1908608E-08  5.8422850E-15 -2.7452288E-20  1.3591685E-25  1.6855098E-28 -1.0880010E-33
 117   19    -1799.9022  0.0121831070 -1.1907943E-08  5.8381144E-15 -2.7422808E-20  1.7430983E-25  1.6820169E-28 -1.5358889E-33
 117   20    -1799.4149  0.0121821544 -1.1907242E-08  5.8337297E-15 -2.7383911E-20  2.1462552E-25  1.6770552E-28 -2.0068352E-33
 118    0    -1776.5239  0.0121393368 -1.1955868E-08  5.8034191E-15 -6.3813459E-21 -6.1947547E-25 -1.6743867E-28  8.0331006E-33
 118    1    -1776.4996  0.0121392890 -1.1955833E-08  5.8033680E-15 -6.3875439E-21 -6.2148142E-25 -1.6732609E-28  8.0568768E-33
 118    2    -1776.4510  0.0121391934 -1.1955763E-08  5.8032657E-15 -6.4000246E-21 -6.2549685E-25 -1.6709959E-28  8.1048417E-33
 118    3    -1776.3782  0.0121390499 -1.1955659E-08  5.8031119E-15 -6.4188851E-21 -6.3150596E-25 -1.6675772E-28  8.1763712E-33
 118    4    -1776.2811  0.0121388586 -1.1955520E-08  5.8029061E-15 -6.4442973E-21 -6.3949752E-25 -1.6629727E-28  8.2714359E-33
 118    5    -1776.1597  0.0121386195 -1.1955346E-08  5.8026476E-15 -6.4765285E-21 -6.4945816E-25 -1.6571399E-28  8.3900607E-33
 118    6    -1776.0141  0.0121383326 -1.1955137E-08  5.8023358E-15 -6.5158373E-21 -6.6136257E-25 -1.6500376E-28  8.5316722E-33
 118    7    -1775.8441  0.0121379978 -1.1954893E-08  5.8019696E-15 -6.5626299E-21 -6.7519093E-25 -1.6415917E-28  8.6964374E-33
 118    8    -1775.6499  0.0121376153 -1.1954615E-08  5.8015479E-15 -6.6172649E-21 -6.9090175E-25 -1.6317492E-28  8.8831692E-33
 118    9    -1775.4314  0.0121371849 -1.1954301E-08  5.8010692E-15 -6.6802295E-21 -7.0845976E-25 -1.6204282E-28  9.0917331E-33
 118   10    -1775.1887  0.0121367068 -1.1953953E-08  5.8005319E-15 -6.7520517E-21 -7.2783153E-25 -1.6075345E-28  9.3220874E-33
 118   11    -1774.9217  0.0121361808 -1.1953570E-08  5.7999342E-15 -6.8332798E-21 -7.4895484E-25 -1.5929854E-28  9.5728467E-33
 118   12    -1774.6304  0.0121356070 -1.1953153E-08  5.7992738E-15 -6.9245320E-21 -7.7177592E-25 -1.5766735E-28  9.8436021E-33
 118   13    -1774.3149  0.0121349855 -1.1952701E-08  5.7985483E-15 -7.0264507E-21 -7.9622839E-25 -1.5584963E-28  1.0133432E-32
 118   14    -1773.9751  0.0121343162 -1.1952213E-08  5.7977551E-15 -7.1397466E-21 -8.2224548E-25 -1.5383305E-28  1.0441751E-32
 118   15    -1773.6111  0.0121335990 -1.1951692E-08  5.7968908E-15 -7.2651482E-21 -8.4973387E-25 -1.5160621E-28  1.0766927E-32
 118   16    -1773.2229  0.0121328341 -1.1951135E-08  5.7959521E-15 -7.4034217E-21 -8.7860889E-25 -1.4915611E-28  1.1108335E-32
 118   17    -1772.8104  0.0121320215 -1.1950544E-08  5.7949350E-15 -7.5553582E-21 -9.0876567E-25 -1.4646945E-28  1.1464470E-32
 118   18    -1772.3736  0.0121311611 -1.1949918E-08  5.7938351E-15 -7.7217717E-21 -9.4008813E-25 -1.4353364E-28  1.1833848E-32
 118   19    -1771.9127  0.0121302529 -1.1949258E-08  5.7926476E-15 -7.9034685E-21 -9.7244897E-25 -1.4033516E-28  1.2214708E-32
 118   20    -1771.4275  0.0121292970 -1.1948563E-08  5.7913674E-15 -8.1013030E-21 -1.0057176E-24 -1.3685979E-28  1.2605906E-32
 119    0    -1748.6902  0.0120861814 -1.1996931E-08  5.6521519E-15 -2.0863546E-20  1.1603633E-24  6.4361726E-29 -1.5734808E-32
 119    1    -1748.6660  0.0120861334 -1.1996897E-08  5.6519851E-15 -2.0851935E-20  1.1611295E-24  6.4141208E-29 -1.5743124E-32
 119    2    -1748.6177  0.0120860374 -1.1996829E-08  5.6516516E-15 -2.0828696E-20  1.1626680E-24  6.3700224E-29 -1.5760128E-32
 119    3    -1748.5452  0.0120858934 -1.1996727E-08  5.6511522E-15 -2.0793777E-20  1.1649472E-24  6.3037743E-29 -1.5785038E-32
 119    4    -1748.4485  0.0120857015 -1.1996592E-08  5.6504875E-15 -2.0747129E-20  1.1679501E-24  6.2152944E-29 -1.5817812E-32
 119    5    -1748.3276  0.0120854616 -1.1996422E-08  5.6496588E-15 -2.0688635E-20  1.1716480E-24  6.1044372E-29 -1.5858146E-32
 119    6    -1748.1826  0.0120851736 -1.1996219E-08  5.6486674E-15 -2.0618205E-20  1.1759931E-24  5.9710331E-29 -1.5905117E-32
 119    7    -1748.0134  0.0120848378 -1.1995982E-08  5.6475151E-15 -2.0535709E-20  1.1809479E-24  5.8148764E-29 -1.5958803E-32
 119    8    -1747.8201  0.0120844539 -1.1995710E-08  5.6462039E-15 -2.0441017E-20  1.1864418E-24  5.6358246E-29 -1.6017547E-32
 119    9    -1747.6025  0.0120840220 -1.1995406E-08  5.6447359E-15 -2.0333968E-20  1.1924189E-24  5.4335999E-29 -1.6081058E-32
 119   10    -1747.3609  0.0120835422 -1.1995067E-08  5.6431140E-15 -2.0214416E-20  1.1988042E-24  5.2080292E-29 -1.6148355E-32
 119   11    -1747.0950  0.0120830145 -1.1994695E-08  5.6413410E-15 -2.0082166E-20  1.2055125E-24  4.9587824E-29 -1.6218076E-32
 119   12    -1746.8051  0.0120824387 -1.1994289E-08  5.6394200E-15 -1.9937079E-20  1.2124580E-24  4.6856901E-29 -1.6289357E-32
 119   13    -1746.4909  0.0120818150 -1.1993849E-08  5.6373547E-15 -1.9778995E-20  1.2195377E-24  4.3885714E-29 -1.6360829E-32
 119   14    -1746.1526  0.0120811434 -1.1993375E-08  5.6351492E-15 -1.9607758E-20  1.2266364E-24  4.0671984E-29 -1.6430634E-32
 119   15    -1745.7902  0.0120804238 -1.1992868E-08  5.6328073E-15 -1.9423233E-20  1.2336474E-24  3.7214395E-29 -1.6497919E-32
 119   16    -1745.4036  0.0120796563 -1.1992328E-08  5.6303337E-15 -1.9225292E-20  1.2404389E-24  3.3511660E-29 -1.6560727E-32
 119   17    -1744.9930  0.0120788408 -1.1991753E-08  5.6277335E-15 -1.9013849E-20  1.2468722E-24  2.9563011E-29 -1.6617209E-32
 119   18    -1744.5581  0.0120779774 -1.1991146E-08  5.6250116E-15 -1.8788883E-20  1.2528071E-24  2.5369461E-29 -1.6665613E-32
 119   19    -1744.0992  0.0120770661 -1.1990505E-08  5.6221738E-15 -1.8550325E-20  1.2580839E-24  2.0930989E-29 -1.6703751E-32
 119   20    -1743.6161  0.0120761069 -1.1989830E-08  5.6192259E-15 -1.8298241E-20  1.2625454E-24  1.6249889E-29 -1.6729685E-32
 120    0    -1721.0333  0.0120326860 -1.2039143E-08  5.6308524E-15 -1.9600075E-20 -9.0283889E-25  6.2384514E-29  1.1692069E-32
 120    1    -1721.0092  0.0120326378 -1.2039110E-08  5.6306955E-15 -1.9609116E-20 -9.0208678E-25  6.2548239E-29  1.1680350E-32
 120    2    -1720.9611  0.0120325415 -1.2039042E-08  5.6303817E-15 -1.9627134E-20 -9.0058292E-25  6.2874943E-29  1.1657315E-32
 120    3    -1720.8889  0.0120323971 -1.2038941E-08  5.6299103E-15 -1.9654124E-20 -8.9831131E-25  6.3364009E-29  1.1622482E-32
 120    4    -1720.7926  0.0120322044 -1.2038806E-08  5.6292808E-15 -1.9690000E-20 -8.9525463E-25  6.4013603E-29  1.1575712E-32
 120    5    -1720.6723  0.0120319637 -1.2038637E-08  5.6284923E-15 -1.9734657E-20 -8.9138794E-25  6.4821436E-29  1.1516411E-32
 120    6    -1720.5279  0.0120316747 -1.2038434E-08  5.6275437E-15 -1.9787996E-20 -8.8668525E-25  6.5785874E-29  1.1444681E-32
 120    7    -1720.3595  0.0120313377 -1.2038198E-08  5.6264338E-15 -1.9849874E-20 -8.8110762E-25  6.6903239E-29  1.1359578E-32
 120    8    -1720.1670  0.0120309524 -1.2037928E-08  5.6251613E-15 -1.9920100E-20 -8.7463180E-25  6.8170049E-29  1.1261476E-32
 120    9    -1719.9505  0.0120305191 -1.2037624E-08  5.6237242E-15 -1.9998487E-20 -8.6719256E-25  6.9582172E-29  1.1148876E-32
 120   10    -1719.7098  0.0120300376 -1.2037287E-08  5.6221208E-15 -2.0084792E-20 -8.5874659E-25  7.1134107E-29  1.1021267E-32
 120   11    -1719.4452  0.0120295079 -1.2036916E-08  5.6203492E-15 -2.0178720E-20 -8.4924684E-25  7.2820130E-29  1.0878281E-32
 120   12    -1719.1565  0.0120289302 -1.2036511E-08  5.6184072E-15 -2.0280002E-20 -8.3862813E-25  7.4634462E-29  1.0719123E-32
 120   13    -1718.8437  0.0120283043 -1.2036073E-08  5.6162925E-15 -2.0388255E-20 -8.2683810E-25  7.6569370E-29  1.0543144E-32
 120   14    -1718.5070  0.0120276303 -1.2035601E-08  5.6140025E-15 -2.0503112E-20 -8.1379729E-25  7.8616956E-29  1.0348898E-32
 120   15    -1718.1461  0.0120269082 -1.2035096E-08  5.6115348E-15 -2.0624107E-20 -7.9945153E-25  8.0767912E-29  1.0136297E-32
 120   16    -1717.7613  0.0120261379 -1.2034557E-08  5.6088868E-15 -2.0750773E-20 -7.8372906E-25  8.3012716E-29  9.9041482E-33
 120   17    -1717.3524  0.0120253196 -1.2033985E-08  5.6060557E-15 -2.0882551E-20 -7.6655662E-25  8.5339901E-29  9.6515620E-33
 120   18    -1716.9195  0.0120244532 -1.2033380E-08  5.6030388E-15 -2.1018855E-20 -7.4786276E-25  8.7737574E-29  9.3776340E-33
 120   19    -1716.4626  0.0120235387 -1.2032742E-08  5.5998331E-15 -2.1159034E-20 -7.2757530E-25  9.0192981E-29  9.0815155E-33
 120   20    -1715.9817  0.0120225761 -1.2032070E-08  5.5964362E-15 -2.1302369E-20 -7.0563015E-25  9.2691337E-29  8.7625080E-33
 121    0    -1693.5540  0.0119788479 -1.2082196E-08  5.5031510E-15 -1.1984789E-20 -5.8824980E-26 -9.4370494E-29  1.8240240E-33
 121    1    -1693.5300  0.0119787995 -1.2082163E-08  5.5030550E-15 -1.1985375E-20 -5.9953908E-26 -9.4345278E-29  1.8401585E-33
 121    2    -1693.4821  0.0119787029 -1.2082097E-08  5.5028633E-15 -1.1986605E-20 -6.2220503E-26 -9.4292822E-29  1.8728887E-33
 121    3    -1693.4102  0.0119785579 -1.2081998E-08  5.5025756E-15 -1.1988527E-20 -6.5612409E-26 -9.4213157E-29  1.9216571E-33
 121    4    -1693.3144  0.0119783646 -1.2081866E-08  5.5021919E-15 -1.1991240E-20 -7.0132325E-26 -9.4103863E-29  1.9867538E-33
 121    5    -1693.1946  0.0119781229 -1.2081701E-08  5.5017122E-15 -1.1994888E-20 -7.5774158E-26 -9.3962017E-29  2.0678242E-33
 121    6    -1693.0509  0.0119778330 -1.2081502E-08  5.5011363E-15 -1.1999631E-20 -8.2534224E-26 -9.3784272E-29  2.1650169E-33
 121    7    -1692.8832  0.0119774947 -1.2081271E-08  5.5004642E-15 -1.2005683E-20 -9.0403077E-26 -9.3566398E-29  2.2779860E-33
 121    8    -1692.6916  0.0119771081 -1.2081007E-08  5.4996956E-15 -1.2013272E-20 -9.9371104E-26 -9.3304432E-29  2.4065178E-33
 121    9    -1692.4760  0.0119766732 -1.2080710E-08  5.4988303E-15 -1.2022673E-20 -1.0943466E-25 -9.2991815E-29  2.5508498E-33
 121   10    -1692.2364  0.0119761900 -1.2080381E-08  5.4978680E-15 -1.2034178E-20 -1.2056817E-25 -9.2623482E-29  2.7099118E-33
 121   11    -1691.9730  0.0119756584 -1.2080018E-08  5.4968084E-15 -1.2048103E-20 -1.3276839E-25 -9.2192954E-29  2.8843899E-33
 121   12    -1691.6856  0.0119750786 -1.2079622E-08  5.4956510E-15 -1.2064838E-20 -1.4600666E-25 -9.1692281E-29  3.0731834E-33
 121   13    -1691.3742  0.0119744505 -1.2079193E-08  5.4943952E-15 -1.2084736E-20 -1.6026462E-25 -9.1114878E-29  3.2761038E-33
 121   14    -1691.0390  0.0119737741 -1.2078732E-08  5.4930404E-15 -1.2108241E-20 -1.7551899E-25 -9.0451394E-29  3.4929678E-33
 121   15    -1690.6797  0.0119730494 -1.2078238E-08  5.4915859E-15 -1.2135789E-20 -1.9173405E-25 -8.9693690E-29  3.7229943E-33
 121   16    -1690.2966  0.0119722764 -1.2077711E-08  5.4900304E-15 -1.2167847E-20 -2.0886959E-25 -8.8832484E-29  3.9653600E-33
 121   17    -1689.8896  0.0119714551 -1.2077151E-08  5.4883731E-15 -1.2204884E-20 -2.2689406E-25 -8.7858396E-29  4.2199232E-33
 121   18    -1689.4586  0.0119705856 -1.2076558E-08  5.4866125E-15 -1.2247434E-20 -2.4575447E-25 -8.6761312E-29  4.4854464E-33
 121   19    -1689.0038  0.0119696678 -1.2075933E-08  5.4847473E-15 -1.2295989E-20 -2.6539785E-25 -8.5531386E-29  4.7612401E-33
 121   20    -1688.5250  0.0119687017 -1.2075275E-08  5.4827756E-15 -1.2351121E-20 -2.8576193E-25 -8.4158315E-29  5.0461171E-33
 122    0    -1666.2531  0.0119246605 -1.2125733E-08  5.3921724E-15 -1.5912517E-20  6.4603148E-25 -1.9982899E-29 -1.1477512E-32
 122    1    -1666.2292  0.0119246120 -1.2125701E-08  5.3920451E-15 -1.5906062E-20  6.4579041E-25 -2.0143458E-29 -1.1475679E-32
 122    2    -1666.1815  0.0119245150 -1.2125636E-08  5.3917906E-15 -1.5893148E-20  6.4530542E-25 -2.0464644E-29 -1.1471721E-32
 122    3    -1666.1100  0.0119243695 -1.2125539E-08  5.3914095E-15 -1.5873802E-20  6.4455634E-25 -2.0946392E-29 -1.1465374E-32
 122    4    -1666.0146  0.0119241755 -1.2125409E-08  5.3909019E-15 -1.5848044E-20  6.4353984E-25 -2.1588240E-29 -1.1456905E-32
 122    5    -1665.8953  0.0119239330 -1.2125248E-08  5.3902687E-15 -1.5815899E-20  6.4221602E-25 -2.2389665E-29 -1.1445022E-32
 122    6    -1665.7523  0.0119236419 -1.2125054E-08  5.3895104E-15 -1.5777401E-20  6.4057172E-25 -2.3350822E-29 -1.1430221E-32
 122    7    -1665.5853  0.0119233024 -1.2124827E-08  5.3886282E-15 -1.5732635E-20  6.3856082E-25 -2.4469952E-29 -1.1411498E-32
 122    8    -1665.3946  0.0119229145 -1.2124569E-08  5.3876229E-15 -1.5681644E-20  6.3615349E-25 -2.5746811E-29 -1.1388431E-32
 122    9    -1665.1800  0.0119224780 -1.2124278E-08  5.3864959E-15 -1.5624519E-20  6.3329100E-25 -2.7179989E-29 -1.1359986E-32
 122   10    -1664.9415  0.0119219930 -1.2123955E-08  5.3852485E-15 -1.5561364E-20  6.2993644E-25 -2.8767942E-29 -1.1325714E-32
 122   11    -1664.6792  0.0119214596 -1.2123599E-08  5.3838821E-15 -1.5492286E-20  6.2602369E-25 -3.0508792E-29 -1.1284520E-32
 122   12    -1664.3931  0.0119208776 -1.2123212E-08  5.3823984E-15 -1.5417432E-20  6.2149771E-25 -3.2400555E-29 -1.1235736E-32
 122   13    -1664.0832  0.0119202472 -1.2122792E-08  5.3807992E-15 -1.5336967E-20  6.1627991E-25 -3.4440233E-29 -1.1177759E-32
 122   14    -1663.7494  0.0119195684 -1.2122340E-08  5.3790862E-15 -1.5251102E-20  6.1031305E-25 -3.6624597E-29 -1.1110024E-32
 122   15    -1663.3919  0.0119188411 -1.2121856E-08  5.3772616E-15 -1.5160057E-20  6.0350943E-25 -3.8949795E-29 -1.1030983E-32
 122   16    -1663.0105  0.0119180653 -1.2121340E-08  5.3753273E-15 -1.5064118E-20  5.9579349E-25 -4.1410283E-29 -1.0939342E-32
 122   17    -1662.6053  0.0119172410 -1.2120792E-08  5.3732854E-15 -1.4963556E-20  5.8708139E-25 -4.4001534E-29 -1.0834086E-32
 122   18    -1662.1763  0.0119163684 -1.2120211E-08  5.3711382E-15 -1.4858758E-20  5.7728648E-25 -4.6717007E-29 -1.0713780E-32
 122   19    -1661.7235  0.0119154473 -1.2119599E-08  5.3688880E-15 -1.4750111E-20  5.6630964E-25 -4.9548496E-29 -1.0576493E-32
 122   20    -1661.2469  0.0119144777 -1.2118955E-08  5.3665370E-15 -1.4638067E-20  5.5406331E-25 -5.2488444E-29 -1.0421059E-32
 123    0    -1639.1314  0.0118701193 -1.2169926E-08  5.2955420E-15 -2.7672257E-20 -2.9137923E-25  1.6837040E-28  5.4309208E-33
 123    1    -1639.1077  0.0118700706 -1.2169894E-08  5.2953206E-15 -2.7675161E-20 -2.8936009E-25  1.6844639E-28  5.4043214E-33
 123    2    -1639.0602  0.0118699732 -1.2169831E-08  5.2948777E-15 -2.7680920E-20 -2.8531481E-25  1.6859721E-28  5.3508286E-33
 123    3    -1638.9890  0.0118698272 -1.2169736E-08  5.2942133E-15 -2.7689395E-20 -2.7924035E-25  1.6882032E-28  5.2704721E-33
 123    4    -1638.8940  0.0118696325 -1.2169608E-08  5.2933270E-15 -2.7700396E-20 -2.7112824E-25  1.6911221E-28  5.1629256E-33
 123    5    -1638.7753  0.0118693891 -1.2169450E-08  5.2922188E-15 -2.7713696E-20 -2.6097585E-25  1.6946921E-28  5.0287069E-33
 123    6    -1638.6329  0.0118690970 -1.2169259E-08  5.2908882E-15 -2.7728996E-20 -2.4875936E-25  1.6988495E-28  4.8668555E-33
 123    7    -1638.4667  0.0118687563 -1.2169037E-08  5.2893349E-15 -2.7745912E-20 -2.3446896E-25  1.7035262E-28  4.6772676E-33
 123    8    -1638.2768  0.0118683669 -1.2168783E-08  5.2875585E-15 -2.7763999E-20 -2.1808740E-25  1.7086373E-28  4.4595187E-33
 123    9    -1638.0632  0.0118679288 -1.2168498E-08  5.2855588E-15 -2.7782805E-20 -1.9960185E-25  1.7141037E-28  4.2136399E-33
 123   10    -1637.8259  0.0118674421 -1.2168181E-08  5.2833354E-15 -2.7801728E-20 -1.7900070E-25  1.7198103E-28  3.9395835E-33
 123   11    -1637.5648  0.0118669067 -1.2167832E-08  5.2808881E-15 -2.7820157E-20 -1.5626129E-25  1.7256435E-28  3.6364345E-33
 123   12    -1637.2800  0.0118663226 -1.2167452E-08  5.2782164E-15 -2.7837421E-20 -1.3136600E-25  1.7314725E-28  3.3038901E-33
 123   13    -1636.9715  0.0118656900 -1.2167040E-08  5.2753205E-15 -2.7852747E-20 -1.0431328E-25  1.7371601E-28  2.9423503E-33
 123   14    -1636.6392  0.0118650086 -1.2166597E-08  5.2722003E-15 -2.7865315E-20 -7.5080485E-26  1.7425418E-28  2.5506205E-33
 123   15    -1636.2833  0.0118642786 -1.2166123E-08  5.2688558E-15 -2.7874210E-20 -4.3667544E-26  1.7474540E-28  2.1289475E-33
 123   16    -1635.9036  0.0118635000 -1.2165617E-08  5.2652876E-15 -2.7878511E-20 -1.0074089E-26  1.7517171E-28  1.6772621E-33
 123   17    -1635.5003  0.0118626728 -1.2165080E-08  5.2614962E-15 -2.7877191E-20  2.5693153E-26  1.7551396E-28  1.1954266E-33
 123   18    -1635.0733  0.0118617969 -1.2164512E-08  5.2574824E-15 -2.7869139E-20  6.3634564E-26  1.7575050E-28  6.8306712E-34
 123   19    -1634.6225  0.0118608724 -1.2163913E-08  5.2532473E-15 -2.7853254E-20  1.0372017E-25  1.7586018E-28  1.4065128E-34
 123   20    -1634.1481  0.0118598993 -1.2163283E-08  5.2487927E-15 -2.7828286E-20  1.4592432E-25  1.7581955E-28 -4.3183917E-34
 124    0    -1612.1899  0.0118152168 -1.2215875E-08  5.2027132E-15 -8.4399646E-21 -9.9315502E-25 -1.9097655E-28  1.2700484E-32
 124    1    -1612.1662  0.0118151680 -1.2215843E-08  5.2026457E-15 -8.4499031E-21 -9.9544855E-25 -1.9079844E-28  1.2731768E-32
 124    2    -1612.1190  0.0118150702 -1.2215781E-08  5.2025104E-15 -8.4698691E-21 -1.0000245E-24 -1.9044097E-28  1.2793927E-32
 124    3    -1612.0481  0.0118149236 -1.2215687E-08  5.2023067E-15 -8.4999678E-21 -1.0068715E-24 -1.8990170E-28  1.2887012E-32
 124    4    -1611.9536  0.0118147282 -1.2215563E-08  5.2020341E-15 -8.5404223E-21 -1.0159681E-24 -1.8917674E-28  1.3010404E-32
 124    5    -1611.8354  0.0118144839 -1.2215406E-08  5.2016915E-15 -8.5915092E-21 -1.0272915E-24 -1.8826052E-28  1.3164270E-32
 124    6    -1611.6936  0.0118141907 -1.2215219E-08  5.2012776E-15 -8.6535522E-21 -1.0408064E-24 -1.8714694E-28  1.3347896E-32
 124    7    -1611.5283  0.0118138487 -1.2215001E-08  5.2007909E-15 -8.7269557E-21 -1.0564718E-24 -1.8582832E-28  1.3560852E-32
 124    8    -1611.3392  0.0118134578 -1.2214751E-08  5.2002297E-15 -8.8121784E-21 -1.0742382E-24 -1.8429610E-28  1.3802248E-32
 124    9    -1611.1266  0.0118130181 -1.2214470E-08  5.1995917E-15 -8.9097594E-21 -1.0940460E-24 -1.8253987E-28  1.4071525E-32
 124   10    -1610.8903  0.0118125295 -1.2214158E-08  5.1988746E-15 -9.0202557E-21 -1.1158366E-24 -1.8054906E-28  1.4367918E-32
 124   11    -1610.6305  0.0118119921 -1.2213815E-08  5.1980753E-15 -9.1443008E-21 -1.1395197E-24 -1.7831188E-28  1.4689886E-32
 124   12    -1610.3470  0.0118114059 -1.2213441E-08  5.1971909E-15 -9.2825791E-21 -1.1650204E-24 -1.7581456E-28  1.5036808E-32
 124   13    -1610.0399  0.0118107708 -1.2213036E-08  5.1962176E-15 -9.4358041E-21 -1.1922307E-24 -1.7304408E-28  1.5406999E-32
 124   14    -1609.7092  0.0118100868 -1.2212599E-08  5.1951513E-15 -9.6047419E-21 -1.2210437E-24 -1.6998583E-28  1.5799035E-32
 124   15    -1609.3549  0.0118093541 -1.2212132E-08  5.1939876E-15 -9.7901749E-21 -1.2513378E-24 -1.6662452E-28  1.6211422E-32
 124   16    -1608.9770  0.0118085725 -1.2211633E-08  5.1927216E-15 -9.9929325E-21 -1.2829797E-24 -1.6294487E-28  1.6642189E-32
 124   17    -1608.5756  0.0118077422 -1.2211104E-08  5.1913475E-15 -1.0213838E-20 -1.3158120E-24 -1.5893071E-28  1.7089498E-32
 124   18    -1608.1505  0.0118068630 -1.2210543E-08  5.1898596E-15 -1.0453747E-20 -1.3496735E-24 -1.5456556E-28  1.7551130E-32
 124   19    -1607.7018  0.0118059350 -1.2209951E-08  5.1882509E-15 -1.0713507E-20 -1.3843771E-24 -1.4983362E-28  1.8024268E-32
 124   20    -1607.2296  0.0118049582 -1.2209329E-08  5.1865144E-15 -1.0993929E-20 -1.4197238E-24 -1.4471914E-28  1.8506277E-32
 125    0    -1585.4293  0.0117599475 -1.2262169E-08  4.9745534E-15 -2.1863422E-20  1.7613515E-24  3.7440035E-29 -2.5550459E-32
 125    1    -1585.4058  0.0117598984 -1.2262139E-08  4.9743785E-15 -2.1845814E-20  1.7618010E-24  3.7082236E-29 -2.5556142E-32
 125    2    -1585.3587  0.0117598003 -1.2262080E-08  4.9740292E-15 -2.1810561E-20  1.7626856E-24  3.6366201E-29 -2.5567347E-32
 125    3    -1585.2882  0.0117596532 -1.2261990E-08  4.9735065E-15 -2.1757659E-20  1.7639710E-24  3.5292384E-29 -2.5583178E-32
 125    4    -1585.1941  0.0117594570 -1.2261871E-08  4.9728113E-15 -2.1687069E-20  1.7656338E-24  3.3859260E-29 -2.5603875E-32
 125    5    -1585.0765  0.0117592117 -1.2261722E-08  4.9719457E-15 -2.1598738E-20  1.7676089E-24  3.2066256E-29 -2.5628252E-32
 125    6    -1584.9354  0.0117589175 -1.2261543E-08  4.9709115E-15 -2.1492612E-20  1.7698382E-24  2.9912000E-29 -2.5655381E-32
 125    7    -1584.7708  0.0117585741 -1.2261334E-08  4.9697113E-15 -2.1368646E-20  1.7722506E-24  2.7396301E-29 -2.5684630E-32
 125    8    -1584.5826  0.0117581818 -1.2261095E-08  4.9683483E-15 -2.1226751E-20  1.7747406E-24  2.4517764E-29 -2.5714191E-32
 125    9    -1584.3710  0.0117577404 -1.2260827E-08  4.9668257E-15 -2.1066914E-20  1.7772139E-24  2.1275859E-29 -2.5742900E-32
 125   10    -1584.1358  0.0117572500 -1.2260529E-08  4.9651474E-15 -2.0889075E-20  1.7795514E-24  1.7670257E-29 -2.5768833E-32
 125   11    -1583.8772  0.0117567105 -1.2260202E-08  4.9633178E-15 -2.0693201E-20  1.7816185E-24  1.3699890E-29 -2.5790386E-32
 125   12    -1583.5950  0.0117561220 -1.2259844E-08  4.9613415E-15 -2.0479298E-20  1.7832823E-24  9.3656705E-30 -2.5805853E-32
 125   13    -1583.2894  0.0117554845 -1.2259457E-08  4.9592237E-15 -2.0247398E-20  1.7843788E-24  4.6684103E-30 -2.5812611E-32
 125   14    -1582.9602  0.0117547980 -1.2259041E-08  4.9569700E-15 -1.9997552E-20  1.7847344E-24 -3.9058513E-31 -2.5807985E-32
 125   15    -1582.6076  0.0117540625 -1.2258595E-08  4.9545864E-15 -1.9729869E-20  1.7841771E-24 -5.8087235E-30 -2.5790231E-32
 125   16    -1582.2315  0.0117532779 -1.2258119E-08  4.9520792E-15 -1.9444520E-20  1.7825060E-24 -1.1582123E-29 -2.5756099E-32
 125   17    -1581.8319  0.0117524444 -1.2257614E-08  4.9494553E-15 -1.9141728E-20  1.7795200E-24 -1.7706045E-29 -2.5702904E-32
 125   18    -1581.4088  0.0117515619 -1.2257080E-08  4.9467219E-15 -1.8821804E-20  1.7749991E-24 -2.4174240E-29 -2.5627643E-32
 125   19    -1580.9623  0.0117506304 -1.2256516E-08  4.9438867E-15 -1.8485132E-20  1.7687071E-24 -3.0978037E-29 -2.5526746E-32
 125   20    -1580.4923  0.0117496499 -1.2255923E-08  4.9409573E-15 -1.8132186E-20  1.7604182E-24 -3.8108258E-29 -2.5397459E-32
 126    0    -1558.8506  0.0117042998 -1.2309905E-08  4.9264488E-15 -2.8529834E-20 -1.3239757E-24  1.6197951E-28  1.8252389E-32
 126    1    -1558.8271  0.0117042506 -1.2309876E-08  4.9262205E-15 -2.8543064E-20 -1.3220311E-24  1.6223485E-28  1.8224858E-32
 126    2    -1558.7803  0.0117041521 -1.2309817E-08  4.9257636E-15 -2.8569464E-20 -1.3181284E-24  1.6274419E-28  1.8169549E-32
 126    3    -1558.7101  0.0117040044 -1.2309728E-08  4.9250775E-15 -2.8608921E-20 -1.3122591E-24  1.6350580E-28  1.8086551E-32
 126    4    -1558.6165  0.0117038074 -1.2309610E-08  4.9241610E-15 -2.8661254E-20 -1.3043807E-24  1.6451548E-28  1.7974970E-32
 126    5    -1558.4994  0.0117035612 -1.2309462E-08  4.9230134E-15 -2.8726222E-20 -1.2944785E-24  1.6576885E-28  1.7835105E-32
 126    6    -1558.3590  0.0117032658 -1.2309285E-08  4.9216327E-15 -2.8803537E-20 -1.2824859E-24  1.6725980E-28  1.7665268E-32
 126    7    -1558.1952  0.0117029211 -1.2309078E-08  4.9200171E-15 -2.8892817E-20 -1.2683632E-24  1.6898115E-28  1.7465511E-32
 126    8    -1558.0079  0.0117025273 -1.2308842E-08  4.9181648E-15 -2.8993628E-20 -1.2520474E-24  1.7092453E-28  1.7234826E-32
 126    9    -1557.7973  0.0117020841 -1.2308577E-08  4.9160732E-15 -2.9105485E-20 -1.2334715E-24  1.7307963E-28  1.6972286E-32
 126   10    -1557.5632  0.0117015918 -1.2308282E-08  4.9137398E-15 -2.9227772E-20 -1.2125589E-24  1.7543471E-28  1.6676757E-32
 126   11    -1557.3058  0.0117010502 -1.2307958E-08  4.9111620E-15 -2.9359877E-20 -1.1892374E-24  1.7797796E-28  1.6347491E-32
 126   12    -1557.0250  0.0117004595 -1.2307604E-08  4.9083366E-15 -2.9501047E-20 -1.1634097E-24  1.8069379E-28  1.5982598E-32
 126   13    -1556.7208  0.0116998195 -1.2307221E-08  4.9052607E-15 -2.9650456E-20 -1.1349956E-24  1.8356633E-28  1.5581401E-32
 126   14    -1556.3932  0.0116991303 -1.2306809E-08  4.9019310E-15 -2.9807188E-20 -1.1039038E-24  1.8657727E-28  1.5142771E-32
 126   15    -1556.0422  0.0116983919 -1.2306368E-08  4.8983444E-15 -2.9970234E-20 -1.0700366E-24  1.8970737E-28  1.4665064E-32
 126   16    -1555.6679  0.0116976043 -1.2305898E-08  4.8944973E-15 -3.0138512E-20 -1.0332986E-24  1.9293420E-28  1.4147074E-32
 126   17    -1555.2702  0.0116967675 -1.2305399E-08  4.8903867E-15 -3.0310807E-20 -9.9360063E-25  1.9623506E-28  1.3587616E-32
 126   18    -1554.8491  0.0116958815 -1.2304871E-08  4.8860093E-15 -3.0485820E-20 -9.5085484E-25  1.9958363E-28  1.2985769E-32
 126   19    -1554.4047  0.0116949464 -1.2304315E-08  4.8813620E-15 -3.0662124E-20 -9.0496497E-25  2.0295192E-28  1.2339912E-32
 126   20    -1553.9369  0.0116939621 -1.2303729E-08  4.8764417E-15 -3.0838222E-20 -8.5584364E-25  2.0631021E-28  1.1648630E-32
 127    0    -1532.4546  0.0116482675 -1.2359542E-08  4.7295897E-15 -9.7991395E-21 -9.0145999E-26 -1.9435500E-28  3.2972792E-33
 127    1    -1532.4313  0.0116482181 -1.2359514E-08  4.7295113E-15 -9.8000582E-21 -9.2479897E-26 -1.9430836E-28  3.3310026E-33
 127    2    -1532.3847  0.0116481192 -1.2359457E-08  4.7293545E-15 -9.8019470E-21 -9.7141045E-26 -1.9421469E-28  3.3977567E-33
 127    3    -1532.3148  0.0116479709 -1.2359372E-08  4.7291193E-15 -9.8049680E-21 -1.0413180E-25 -1.9406970E-28  3.4984199E-33
 127    4    -1532.2216  0.0116477732 -1.2359259E-08  4.7288055E-15 -9.8093179E-21 -1.1344534E-25 -1.9386987E-28  3.6324723E-33
 127    5    -1532.1052  0.0116475260 -1.2359117E-08  4.7284129E-15 -9.8152962E-21 -1.2506495E-25 -1.9360962E-28  3.7992090E-33
 127    6    -1531.9654  0.0116472294 -1.2358947E-08  4.7279415E-15 -9.8232118E-21 -1.3899150E-25 -1.9328223E-28  3.9991488E-33
 127    7    -1531.8023  0.0116468833 -1.2358748E-08  4.7273912E-15 -9.8335020E-21 -1.5521272E-25 -1.9287889E-28  4.2319044E-33
 127    8    -1531.6160  0.0116464878 -1.2358521E-08  4.7267615E-15 -9.8466541E-21 -1.7370700E-25 -1.9239023E-28  4.4970266E-33
 127    9    -1531.4064  0.0116460429 -1.2358266E-08  4.7260519E-15 -9.8632144E-21 -1.9445475E-25 -1.9180495E-28  4.7940124E-33
 127   10    -1531.1734  0.0116455486 -1.2357982E-08  4.7252620E-15 -9.8838190E-21 -2.1742767E-25 -1.9111063E-28  5.1224752E-33
 127   11    -1530.9172  0.0116450049 -1.2357671E-08  4.7243912E-15 -9.9091262E-21 -2.4260494E-25 -1.9029381E-28  5.4823143E-33
 127   12    -1530.6378  0.0116444117 -1.2357330E-08  4.7234385E-15 -9.9398655E-21 -2.6993744E-25 -1.8934041E-28  5.8717916E-33
 127   13    -1530.3350  0.0116437691 -1.2356962E-08  4.7224027E-15 -9.9768766E-21 -2.9938306E-25 -1.8823376E-28  6.2907689E-33
 127   14    -1530.0090  0.0116430771 -1.2356565E-08  4.7212829E-15 -1.0021003E-20 -3.3090381E-25 -1.8695672E-28  6.7388188E-33
 127   15    -1529.6597  0.0116423358 -1.2356141E-08  4.7200773E-15 -1.0073157E-20 -3.6442694E-25 -1.8549126E-28  7.2144610E-33
 127   16    -1529.2872  0.0116415450 -1.2355687E-08  4.7187842E-15 -1.0134306E-20 -3.9988460E-25 -1.8381898E-28  7.7163039E-33
 127   17    -1528.8914  0.0116407048 -1.2355206E-08  4.7174011E-15 -1.0205474E-20 -4.3718994E-25 -1.8191977E-28  8.2427887E-33
 127   18    -1528.4723  0.0116398153 -1.2354697E-08  4.7159257E-15 -1.0287674E-20 -4.7625428E-25 -1.7977330E-28  8.7928390E-33
 127   19    -1528.0300  0.0116388763 -1.2354159E-08  4.7143548E-15 -1.0382040E-20 -5.1696834E-25 -1.7735811E-28  9.3645310E-33
 127   20    -1527.5645  0.0116378880 -1.2353594E-08  4.7126852E-15 -1.0489690E-20 -5.5921174E-25 -1.7465247E-28  9.9559265E-33
 128    0    -1506.2424  0.0115918395 -1.2409757E-08  4.5693795E-15 -2.1309098E-20  9.0213048E-25  2.6294685E-29 -1.6772027E-32
 128    1    -1506.2192  0.0115917899 -1.2409729E-08  4.5692090E-15 -2.1300083E-20  9.0244475E-25  2.6060029E-29 -1.6775887E-32
 128    2    -1506.1728  0.0115916906 -1.2409675E-08  4.5688684E-15 -2.1282043E-20  9.0306188E-25  2.5590450E-29 -1.6783369E-32
 128    3    -1506.1033  0.0115915417 -1.2409592E-08  4.5683579E-15 -2.1254927E-20  9.0397354E-25  2.4885042E-29 -1.6794756E-32
 128    4    -1506.0105  0.0115913431 -1.2409483E-08  4.5676783E-15 -2.1218745E-20  9.0515037E-25  2.3943742E-29 -1.6809202E-32
 128    5    -1505.8946  0.0115910949 -1.2409346E-08  4.5668304E-15 -2.1173460E-20  9.0654772E-25  2.2767021E-29 -1.6825468E-32
 128    6    -1505.7555  0.0115907971 -1.2409181E-08  4.5658154E-15 -2.1119003E-20  9.0813715E-25  2.1352534E-29 -1.6844074E-32
 128    7    -1505.5933  0.0115904497 -1.2408990E-08  4.5646347E-15 -2.1055375E-20  9.0985679E-25  1.9701082E-29 -1.6863196E-32
 128    8    -1505.4078  0.0115900526 -1.2408770E-08  4.5632894E-15 -2.0982521E-20  9.1166271E-25  1.7811313E-29 -1.6882870E-32
 128    9    -1505.1992  0.0115896059 -1.2408524E-08  4.5617816E-15 -2.0900379E-20  9.1347189E-25  1.5682581E-29 -1.6901069E-32
 128   10    -1504.9674  0.0115891095 -1.2408250E-08  4.5601132E-15 -2.0808941E-20  9.1520991E-25  1.3315356E-29 -1.6916470E-32
 128   11    -1504.7125  0.0115885636 -1.2407950E-08  4.5582865E-15 -2.0708183E-20  9.1679168E-25  1.0709332E-29 -1.6928130E-32
 128   12    -1504.4343  0.0115879680 -1.2407621E-08  4.5563038E-15 -2.0598091E-20  9.1813188E-25  7.8650181E-30 -1.6934539E-32
 128   13    -1504.1331  0.0115873228 -1.2407266E-08  4.5541677E-15 -2.0478653E-20  9.1912202E-25  4.7827636E-30 -1.6933983E-32
 128   14    -1503.8086  0.0115866280 -1.2406884E-08  4.5518813E-15 -2.0349939E-20  9.1964601E-25  1.4642213E-30 -1.6924274E-32
 128   15    -1503.4610  0.0115858836 -1.2406474E-08  4.5494476E-15 -2.0211989E-20  9.1958736E-25 -2.0876775E-30 -1.6903229E-32
 128   16    -1503.0903  0.0115850896 -1.2406037E-08  4.5468699E-15 -2.0064908E-20  9.1882318E-25 -5.8700433E-30 -1.6869469E-32
 128   17    -1502.6964  0.0115842460 -1.2405574E-08  4.5441517E-15 -1.9908823E-20  9.1721591E-25 -9.8798039E-30 -1.6820432E-32
 128   18    -1502.2794  0.0115833528 -1.2405083E-08  4.5412968E-15 -1.9743954E-20  9.1462422E-25 -1.4110365E-29 -1.6753836E-32
 128   19    -1501.8393  0.0115824101 -1.2404566E-08  4.5383088E-15 -1.9570516E-20  9.1090228E-25 -1.8555632E-29 -1.6667194E-32
 128   20    -1501.3760  0.0115814177 -1.2404021E-08  4.5351921E-15 -1.9388821E-20  9.0588861E-25 -2.3207584E-29 -1.6557798E-32
 129    0    -1480.2148  0.0115350085 -1.2461330E-08  4.4410806E-15 -2.8032047E-20 -2.9109395E-25  1.7115894E-28  6.3441681E-33
 129    1    -1480.1917  0.0115349587 -1.2461303E-08  4.4408564E-15 -2.8034945E-20 -2.8904213E-25  1.7124772E-28  6.3130922E-33
 129    2    -1480.1456  0.0115348590 -1.2461250E-08  4.4404077E-15 -2.8040685E-20 -2.8492954E-25  1.7142371E-28  6.2507800E-33
 129    3    -1480.0764  0.0115347095 -1.2461170E-08  4.4397347E-15 -2.8049141E-20 -2.7875447E-25  1.7168409E-28  6.1572429E-33
 129    4    -1479.9841  0.0115345101 -1.2461064E-08  4.4388369E-15 -2.8060126E-20 -2.7050391E-25  1.7202545E-28  6.0320743E-33
 129    5    -1479.8688  0.0115342609 -1.2460930E-08  4.4377143E-15 -2.8073385E-20 -2.6017772E-25  1.7244224E-28  5.8756604E-33
 129    6    -1479.7303  0.0115339618 -1.2460771E-08  4.4363664E-15 -2.8088632E-20 -2.4773927E-25  1.7292788E-28  5.6866204E-33
 129    7    -1479.5689  0.0115336129 -1.2460584E-08  4.4347929E-15 -2.8105463E-20 -2.3318565E-25  1.7347393E-28  5.4652841E-33
 129    8    -1479.3843  0.0115332142 -1.2460372E-08  4.4329936E-15 -2.8123442E-20 -2.1650577E-25  1.7407183E-28  5.2115846E-33
 129    9    -1479.1767  0.0115327656 -1.2460132E-08  4.4309680E-15 -2.8142090E-20 -1.9766870E-25  1.7471055E-28  4.9247617E-33
 129   10    -1478.9461  0.0115322672 -1.2459866E-08  4.4287159E-15 -2.8160805E-20 -1.7666596E-25  1.7537781E-28  4.6048415E-33
 129   11    -1478.6924  0.0115317190 -1.2459574E-08  4.4262369E-15 -2.8178960E-20 -1.5347094E-25  1.7605954E-28  4.2507941E-33
 129   12    -1478.4156  0.0115311209 -1.2459256E-08  4.4235309E-15 -2.8195851E-20 -1.2807066E-25  1.7674143E-28  3.8630345E-33
 129   13    -1478.1158  0.0115304730 -1.2458911E-08  4.4205978E-15 -2.8210705E-20 -1.0044605E-25  1.7740601E-28  3.4404225E-33
 129   14    -1477.7930  0.0115297753 -1.2458540E-08  4.4174374E-15 -2.8222673E-20 -7.0582245E-26  1.7803495E-28  2.9826135E-33
 129   15    -1477.4471  0.0115290278 -1.2458142E-08  4.4140501E-15 -2.8230866E-20 -3.8483741E-26  1.7861010E-28  2.4902012E-33
 129   16    -1477.0782  0.0115282305 -1.2457719E-08  4.4104364E-15 -2.8234275E-20 -4.1463818E-27  1.7910896E-28  1.9627255E-33
 129   17    -1476.6863  0.0115273834 -1.2457269E-08  4.4065965E-15 -2.8231876E-20  3.2442002E-26  1.7950905E-28  1.3993386E-33
 129   18    -1476.2713  0.0115264865 -1.2456793E-08  4.4025318E-15 -2.8222539E-20  7.1243534E-26  1.7978659E-28  8.0116040E-34
 129   19    -1475.8333  0.0115255398 -1.2456292E-08  4.3982431E-15 -2.8205114E-20  1.1225636E-25  1.7991514E-28  1.6731401E-34
 129   20    -1475.3723  0.0115245433 -1.2455764E-08  4.3937324E-15 -2.8178339E-20  1.5543113E-25  1.7986871E-28 -5.0065403E-34
 130    0    -1454.3729  0.0114777655 -1.2514610E-08  4.3360012E-15 -1.1219375E-20 -1.2874497E-24 -1.6631863E-28  1.8454545E-32
 130    1    -1454.3499  0.0114777154 -1.2514584E-08  4.3359114E-15 -1.1232255E-20 -1.2894417E-24 -1.6606027E-28  1.8484666E-32
 130    2    -1454.3040  0.0114776153 -1.2514532E-08  4.3357315E-15 -1.1258088E-20 -1.2934251E-24 -1.6554209E-28  1.8545424E-32
 130    3    -1454.2352  0.0114774651 -1.2514454E-08  4.3354608E-15 -1.1296983E-20 -1.2993675E-24 -1.6476110E-28  1.8635653E-32
 130    4    -1454.1433  0.0114772649 -1.2514350E-08  4.3350985E-15 -1.1349119E-20 -1.3072531E-24 -1.6371399E-28  1.8755696E-32
 130    5    -1454.0286  0.0114770146 -1.2514220E-08  4.3346433E-15 -1.1414721E-20 -1.3170366E-24 -1.6239593E-28  1.8904516E-32
 130    6    -1453.8908  0.0114767143 -1.2514064E-08  4.3340934E-15 -1.1494104E-20 -1.3286663E-24 -1.6080042E-28  1.9081336E-32
 130    7    -1453.7302  0.0114763639 -1.2513882E-08  4.3334471E-15 -1.1587575E-20 -1.3420952E-24 -1.5892065E-28  1.9285562E-32
 130    8    -1453.5466  0.0114759635 -1.2513674E-08  4.3327021E-15 -1.1695544E-20 -1.3572534E-24 -1.5674756E-28  1.9516613E-32
 130    9    -1453.3400  0.0114755130 -1.2513440E-08  4.3318555E-15 -1.1818475E-20 -1.3740430E-24 -1.5427210E-28  1.9772215E-32
 130   10    -1453.1105  0.0114750124 -1.2513180E-08  4.3309046E-15 -1.1956780E-20 -1.3923947E-24 -1.5148450E-28  2.0051999E-32
 130   11    -1452.8580  0.0114744619 -1.2512894E-08  4.3298456E-15 -1.2111046E-20 -1.4121802E-24 -1.4837334E-28  2.0353386E-32
 130   12    -1452.5827  0.0114738613 -1.2512582E-08  4.3286748E-15 -1.2281775E-20 -1.4333006E-24 -1.4492679E-28  2.0675473E-32
 130   13    -1452.2844  0.0114732106 -1.2512245E-08  4.3273877E-15 -1.2469558E-20 -1.4556134E-24 -1.4113279E-28  2.1016027E-32
 130   14    -1451.9631  0.0114725099 -1.2511881E-08  4.3259796E-15 -1.2674994E-20 -1.4789723E-24 -1.3697845E-28  2.1372668E-32
 130   15    -1451.6190  0.0114717592 -1.2511492E-08  4.3244453E-15 -1.2898666E-20 -1.5032227E-24 -1.3245126E-28  2.1742965E-32
 130   16    -1451.2519  0.0114709585 -1.2511077E-08  4.3227787E-15 -1.3141190E-20 -1.5281840E-24 -1.2753752E-28  2.2124992E-32
 130   17    -1450.8619  0.0114701078 -1.2510636E-08  4.3209738E-15 -1.3403170E-20 -1.5536638E-24 -1.2222498E-28  2.2514953E-32
 130   18    -1450.4490  0.0114692070 -1.2510170E-08  4.3190234E-15 -1.3685167E-20 -1.5794451E-24 -1.1650129E-28  2.2909929E-32
 130   19    -1450.0131  0.0114682563 -1.2509677E-08  4.3169204E-15 -1.3987740E-20 -1.6053124E-24 -1.1035350E-28  2.3306713E-32
 130   20    -1449.5544  0.0114672555 -1.2509159E-08  4.3146566E-15 -1.4311394E-20 -1.6310119E-24 -1.0377211E-28  2.3701547E-32
 131    0    -1428.7177  0.0114201050 -1.2568532E-08  4.0965859E-15 -1.6782872E-20  1.7678392E-24 -6.7849865E-29 -2.9431230E-32
 131    1    -1428.6948  0.0114200547 -1.2568507E-08  4.0964517E-15 -1.6765190E-20  1.7670232E-24 -6.8262125E-29 -2.9419896E-32
 131    2    -1428.6491  0.0114199542 -1.2568458E-08  4.0961837E-15 -1.6729855E-20  1.7653746E-24 -6.9085807E-29 -2.9396847E-32
 131    3    -1428.5806  0.0114198033 -1.2568384E-08  4.0957829E-15 -1.6676940E-20  1.7628632E-24 -7.0319643E-29 -2.9361641E-32
 131    4    -1428.4893  0.0114196023 -1.2568286E-08  4.0952503E-15 -1.6606494E-20  1.7594501E-24 -7.1962435E-29 -2.9313712E-32
 131    5    -1428.3751  0.0114193509 -1.2568163E-08  4.0945878E-15 -1.6518640E-20  1.7550713E-24 -7.4011963E-29 -2.9252085E-32
 131    6    -1428.2380  0.0114190493 -1.2568016E-08  4.0937974E-15 -1.6413494E-20  1.7496517E-24 -7.6465939E-29 -2.9175386E-32
 131    7    -1428.0782  0.0114186974 -1.2567844E-08  4.0928817E-15 -1.6291235E-20  1.7431091E-24 -7.9320810E-29 -2.9082703E-32
 131    8    -1427.8955  0.0114182952 -1.2567648E-08  4.0918435E-15 -1.6152096E-20  1.7353397E-24 -8.2571994E-29 -2.8972150E-32
 131    9    -1427.6899  0.0114178428 -1.2567427E-08  4.0906861E-15 -1.5996326E-20  1.7262261E-24 -8.6214270E-29 -2.8841940E-32
 131   10    -1427.4616  0.0114173401 -1.2567181E-08  4.0894133E-15 -1.5824215E-20  1.7156401E-24 -9.0242043E-29 -2.8689995E-32
 131   11    -1427.2104  0.0114167871 -1.2566911E-08  4.0880292E-15 -1.5636177E-20  1.7034310E-24 -9.4646325E-29 -2.8513793E-32
 131   12    -1426.9364  0.0114161839 -1.2566617E-08  4.0865378E-15 -1.5432599E-20  1.6894616E-24 -9.9419915E-29 -2.8311801E-32
 131   13    -1426.6396  0.0114155305 -1.2566298E-08  4.0849442E-15 -1.5213998E-20  1.6735501E-24 -1.0455163E-28 -2.8080500E-32
 131   14    -1426.3200  0.0114148268 -1.2565955E-08  4.0832533E-15 -1.4980944E-20  1.6555249E-24 -1.1002991E-28 -2.7817467E-32
 131   15    -1425.9776  0.0114140728 -1.2565588E-08  4.0814705E-15 -1.4734130E-20  1.6351926E-24 -1.1584038E-28 -2.7519490E-32
 131   16    -1425.6123  0.0114132686 -1.2565196E-08  4.0796011E-15 -1.4474306E-20  1.6123686E-24 -1.2196803E-28 -2.7184325E-32
 131   17    -1425.2243  0.0114124142 -1.2564780E-08  4.0776512E-15 -1.4202351E-20  1.5868235E-24 -1.2839333E-28 -2.6807171E-32
 131   18    -1424.8134  0.0114115096 -1.2564340E-08  4.0756265E-15 -1.3919273E-20  1.5583652E-24 -1.3509614E-28 -2.6385994E-32
 131   19    -1424.3798  0.0114105547 -1.2563875E-08  4.0735331E-15 -1.3626152E-20  1.5267730E-24 -1.4205338E-28 -2.5917209E-32
 131   20    -1423.9234  0.0114095496 -1.2563387E-08  4.0713772E-15 -1.3324276E-20  1.4918116E-24 -1.4923725E-28 -2.5396135E-32
 132    0    -1403.2501  0.0113620174 -1.2623494E-08  3.9982438E-15 -3.5106526E-20 -7.5609171E-25  2.8930815E-28  1.1747925E-32
 132    1    -1403.2274  0.0113619669 -1.2623470E-08  3.9979629E-15 -3.5114084E-20 -7.5262063E-25  2.8947282E-28  1.1696056E-32
 132    2    -1403.1819  0.0113618659 -1.2623422E-08  3.9974009E-15 -3.5129067E-20 -7.4566520E-25  2.8979867E-28  1.1591922E-32
 132    3    -1403.1138  0.0113617145 -1.2623350E-08  3.9965576E-15 -3.5151280E-20 -7.3522641E-25  2.9028207E-28  1.1435918E-32
 132    4    -1403.0229  0.0113615125 -1.2623254E-08  3.9954323E-15 -3.5180401E-20 -7.2127852E-25  2.9091674E-28  1.1227291E-32
 132    5    -1402.9093  0.0113612600 -1.2623134E-08  3.9940243E-15 -3.5216032E-20 -7.0379236E-25  2.9169346E-28  1.0965340E-32
 132    6    -1402.7729  0.0113609571 -1.2622990E-08  3.9923330E-15 -3.5257646E-20 -6.8276301E-25  2.9260164E-28  1.0651043E-32
 132    7    -1402.6139  0.0113606036 -1.2622823E-08  3.9903571E-15 -3.5304562E-20 -6.5813768E-25  2.9362708E-28  1.0282335E-32
 132    8    -1402.4321  0.0113601997 -1.2622631E-08  3.9880961E-15 -3.5356068E-20 -6.2990093E-25  2.9475482E-28  9.8599003E-33
 132    9    -1402.2276  0.0113597453 -1.2622416E-08  3.9855484E-15 -3.5411332E-20 -5.9799879E-25  2.9596711E-28  9.3820166E-33
 132   10    -1402.0004  0.0113592404 -1.2622177E-08  3.9827132E-15 -3.5469364E-20 -5.6240503E-25  2.9724361E-28  8.8490656E-33
 132   11    -1401.7505  0.0113586850 -1.2621914E-08  3.9795892E-15 -3.5529065E-20 -5.2308033E-25  2.9856118E-28  8.2599771E-33
 132   12    -1401.4779  0.0113580792 -1.2621628E-08  3.9761755E-15 -3.5589260E-20 -4.7999367E-25  2.9989449E-28  7.6142438E-33
 132   13    -1401.1826  0.0113574229 -1.2621318E-08  3.9724710E-15 -3.5648608E-20 -4.3310114E-25  3.0121633E-28  6.9110710E-33
 132   14    -1400.8646  0.0113567161 -1.2620984E-08  3.9684751E-15 -3.5705699E-20 -3.8239029E-25  3.0249663E-28  6.1507427E-33
 132   15    -1400.5239  0.0113559588 -1.2620627E-08  3.9641871E-15 -3.5758975E-20 -3.2782690E-25  3.0370216E-28  5.3319452E-33
 132   16    -1400.1606  0.0113551511 -1.2620247E-08  3.9596068E-15 -3.5806753E-20 -2.6940461E-25  3.0479839E-28  4.4549113E-33
 132   17    -1399.7745  0.0113542930 -1.2619843E-08  3.9547343E-15 -3.5847250E-20 -2.0712937E-25  3.0574747E-28  3.5200903E-33
 132   18    -1399.3658  0.0113533843 -1.2619416E-08  3.9495698E-15 -3.5878596E-20 -1.4099975E-25  3.0650940E-28  2.5263953E-33
 132   19    -1398.9344  0.0113524253 -1.2618966E-08  3.9441146E-15 -3.5898740E-20 -7.1052115E-26  3.0704192E-28  1.4754229E-33
 132   20    -1398.4803  0.0113514158 -1.2618493E-08  3.9383700E-15 -3.5905581E-20  2.6777866E-27  3.0729964E-28  3.6683217E-34
 133    0    -1377.9713  0.0113034953 -1.2680810E-08  3.8384523E-15 -8.0638726E-21 -1.1661214E-24 -2.5871474E-28  1.8515020E-32
 133    1    -1377.9487  0.0113034446 -1.2680787E-08  3.8383877E-15 -8.0755353E-21 -1.1692216E-24 -2.5845547E-28  1.8560240E-32
 133    2    -1377.9034  0.0113033432 -1.2680741E-08  3.8382583E-15 -8.0989830E-21 -1.1754184E-24 -2.5793456E-28  1.8651248E-32
 133    3    -1377.8356  0.0113031910 -1.2680671E-08  3.8380635E-15 -8.1343976E-21 -1.1846870E-24 -2.5714823E-28  1.8787036E-32
 133    4    -1377.7452  0.0113029881 -1.2680579E-08  3.8378025E-15 -8.1820319E-21 -1.1970132E-24 -2.5609051E-28  1.8968305E-32
 133    5    -1377.6322  0.0113027345 -1.2680464E-08  3.8374741E-15 -8.2422742E-21 -1.2123389E-24 -2.5475511E-28  1.9192534E-32
 133    6    -1377.4965  0.0113024302 -1.2680326E-08  3.8370766E-15 -8.3155429E-21 -1.2306176E-24 -2.5313200E-28  1.9460029E-32
 133    7    -1377.3383  0.0113020751 -1.2680165E-08  3.8366085E-15 -8.4024308E-21 -1.2518003E-24 -2.5120981E-28  1.9769961E-32
 133    8    -1377.1575  0.0113016694 -1.2679981E-08  3.8360675E-15 -8.5035361E-21 -1.2758072E-24 -2.4897604E-28  2.0120502E-32
 133    9    -1376.9540  0.0113012129 -1.2679774E-08  3.8354512E-15 -8.6195729E-21 -1.3025641E-24 -2.4641577E-28  2.0511361E-32
 133   10    -1376.7280  0.0113007057 -1.2679544E-08  3.8347563E-15 -8.7512988E-21 -1.3319557E-24 -2.4351423E-28  2.0939710E-32
 133   11    -1376.4794  0.0113001478 -1.2679290E-08  3.8339797E-15 -8.8995667E-21 -1.3638880E-24 -2.4025385E-28  2.1404552E-32
 133   12    -1376.2082  0.0112995392 -1.2679014E-08  3.8331174E-15 -9.0653030E-21 -1.3982233E-24 -2.3661597E-28  2.1903387E-32
 133   13    -1375.9144  0.0112988799 -1.2678715E-08  3.8321651E-15 -9.2494559E-21 -1.4348259E-24 -2.3258070E-28  2.2434531E-32
 133   14    -1375.5981  0.0112981699 -1.2678394E-08  3.8311179E-15 -9.4530545E-21 -1.4735278E-24 -2.2812830E-28  2.2994827E-32
 133   15    -1375.2592  0.0112974092 -1.2678049E-08  3.8299700E-15 -9.6771513E-21 -1.5141482E-24 -2.2323740E-28  2.3581134E-32
 133   16    -1374.8976  0.0112965978 -1.2677681E-08  3.8287157E-15 -9.9228079E-21 -1.5564963E-24 -2.1788727E-28  2.4190627E-32
 133   17    -1374.5136  0.0112957358 -1.2677291E-08  3.8273481E-15 -1.0191157E-20 -1.6003560E-24 -2.1205430E-28  2.4820415E-32
 133   18    -1374.1069  0.0112948230 -1.2676878E-08  3.8258596E-15 -1.0483293E-20 -1.6454776E-24 -2.0571776E-28  2.5465865E-32
 133   19    -1373.6778  0.0112938596 -1.2676441E-08  3.8242421E-15 -1.0800342E-20 -1.6916016E-24 -1.9885608E-28  2.6122782E-32
 133   20    -1373.2260  0.0112928455 -1.2675983E-08  3.8224868E-15 -1.1143387E-20 -1.7384439E-24 -1.9144800E-28  2.6787312E-32
 134    0    -1352.8822  0.0112445303 -1.2738635E-08  3.5829313E-15 -2.2780417E-20  1.5802892E-24 -1.2257257E-29 -2.8464021E-32
 134    1    -1352.8597  0.0112444793 -1.2738614E-08  3.5827490E-15 -2.2764615E-20  1.5801416E-24 -1.2655762E-29 -2.8458339E-32
 134    2    -1352.8147  0.0112443774 -1.2738571E-08  3.5823851E-15 -2.2733022E-20  1.5798254E-24 -1.3452239E-29 -2.8446296E-32
 134    3    -1352.7473  0.0112442245 -1.2738506E-08  3.5818402E-15 -2.2685615E-20  1.5793167E-24 -1.4646918E-29 -2.8427936E-32
 134    4    -1352.6573  0.0112440207 -1.2738420E-08  3.5811152E-15 -2.2622465E-20  1.5785768E-24 -1.6237968E-29 -2.8402358E-32
 134    5    -1352.5449  0.0112437660 -1.2738313E-08  3.5802118E-15 -2.2543576E-20  1.5775455E-24 -1.8224711E-29 -2.8368575E-32
 134    6    -1352.4100  0.0112434602 -1.2738184E-08  3.5791320E-15 -2.2448954E-20  1.5761477E-24 -2.0606288E-29 -2.8325454E-32
 134    7    -1352.2525  0.0112431036 -1.2738034E-08  3.5778781E-15 -2.2338694E-20  1.5742929E-24 -2.3379123E-29 -2.8270963E-32
 134    8    -1352.0727  0.0112426960 -1.2737862E-08  3.5764523E-15 -2.2212844E-20  1.5719024E-24 -2.6541606E-29 -2.8204687E-32
 134    9    -1351.8703  0.0112422374 -1.2737669E-08  3.5748581E-15 -2.2071496E-20  1.5688406E-24 -3.0090645E-29 -2.8123662E-32
 134   10    -1351.6455  0.0112417279 -1.2737454E-08  3.5730986E-15 -2.1914816E-20  1.5649993E-24 -3.4021305E-29 -2.8026518E-32
 134   11    -1351.3981  0.0112411674 -1.2737219E-08  3.5711777E-15 -2.1742915E-20  1.5602243E-24 -3.8328644E-29 -2.7910325E-32
 134   12    -1351.1284  0.0112405561 -1.2736962E-08  3.5690993E-15 -2.1556025E-20  1.5543662E-24 -4.3006640E-29 -2.7772427E-32
 134   13    -1350.8361  0.0112398938 -1.2736683E-08  3.5668679E-15 -2.1354419E-20  1.5472658E-24 -4.8046483E-29 -2.7610527E-32
 134   14    -1350.5214  0.0112391805 -1.2736384E-08  3.5644884E-15 -2.1138387E-20  1.5387392E-24 -5.3439434E-29 -2.7421245E-32
 134   15    -1350.1842  0.0112384163 -1.2736063E-08  3.5619656E-15 -2.0908326E-20  1.5286023E-24 -5.9175433E-29 -2.7202022E-32
 134   16    -1349.8246  0.0112376012 -1.2735721E-08  3.5593050E-15 -2.0664679E-20  1.5166593E-24 -6.5241019E-29 -2.6949295E-32
 134   17    -1349.4426  0.0112367352 -1.2735358E-08  3.5565120E-15 -2.0408012E-20  1.5026989E-24 -7.1620977E-29 -2.6659345E-32
 134   18    -1349.0381  0.0112358183 -1.2734974E-08  3.5535927E-15 -2.0138969E-20  1.4865037E-24 -7.8297767E-29 -2.6328637E-32
 134   19    -1348.6111  0.0112348504 -1.2734569E-08  3.5505529E-15 -1.9858290E-20  1.4678566E-24 -8.5251559E-29 -2.5953766E-32
 134   20    -1348.1617  0.0112338317 -1.2734144E-08  3.5473990E-15 -1.9566817E-20  1.4465283E-24 -9.2460087E-29 -2.5530880E-32
 135    0    -1327.9840  0.0111851116 -1.2798273E-08  3.4239797E-15 -3.2185155E-20 -1.5537706E-25  2.3664373E-28  4.8225138E-33
 135    1    -1327.9616  0.0111850604 -1.2798253E-08  3.4237222E-15 -3.2186694E-20 -1.5253328E-25  2.3671077E-28  4.7740076E-33
 135    2    -1327.9169  0.0111849580 -1.2798211E-08  3.4232072E-15 -3.2189687E-20 -1.4685395E-25  2.3684351E-28  4.6774800E-33
 135    3    -1327.8498  0.0111848044 -1.2798150E-08  3.4224346E-15 -3.2193967E-20 -1.3832344E-25  2.3703674E-28  4.5322444E-33
 135    4    -1327.7603  0.0111845997 -1.2798068E-08  3.4214043E-15 -3.2199262E-20 -1.2693972E-25  2.3728469E-28  4.3386380E-33
 135    5    -1327.6485  0.0111843437 -1.2797965E-08  3.4201162E-15 -3.2205258E-20 -1.1269204E-25  2.3758028E-28  4.0961039E-33
 135    6    -1327.5142  0.0111840365 -1.2797842E-08  3.4185702E-15 -3.2211532E-20 -9.5576823E-26  2.3791278E-28  3.8047388E-33
 135    7    -1327.3577  0.0111836782 -1.2797698E-08  3.4167662E-15 -3.2217508E-20 -7.5579686E-26  2.3826876E-28  3.4642270E-33
 135    8    -1327.1787  0.0111832687 -1.2797535E-08  3.4147041E-15 -3.2222643E-20 -5.2686152E-26  2.3863499E-28  3.0739843E-33
 135    9    -1326.9774  0.0111828080 -1.2797350E-08  3.4123839E-15 -3.2226218E-20 -2.6890801E-26  2.3899396E-28  2.6337529E-33
 135   10    -1326.7538  0.0111822961 -1.2797146E-08  3.4098058E-15 -3.2227469E-20  1.8051921E-27  2.3932872E-28  2.1442830E-33
 135   11    -1326.5078  0.0111817330 -1.2796921E-08  3.4069697E-15 -3.2225536E-20  3.3421897E-26  2.3961722E-28  1.6041056E-33
 135   12    -1326.2394  0.0111811188 -1.2796675E-08  3.4038763E-15 -3.2219438E-20  6.7944978E-26  2.3983670E-28  1.0139904E-33
 135   13    -1325.9487  0.0111804534 -1.2796410E-08  3.4005261E-15 -3.2208190E-20  1.0536678E-25  2.3996331E-28  3.7396575E-34
 135   14    -1325.6357  0.0111797368 -1.2796125E-08  3.3969198E-15 -3.2190604E-20  1.4567895E-25  2.3996913E-28 -3.1612246E-34
 135   15    -1325.3003  0.0111789690 -1.2795819E-08  3.3930583E-15 -3.2165534E-20  1.8886478E-25  2.3982516E-28 -1.0565036E-33
 135   16    -1324.9426  0.0111781501 -1.2795493E-08  3.3889432E-15 -3.2131626E-20  2.3488210E-25  2.3949995E-28 -1.8460350E-33
 135   17    -1324.5625  0.0111772800 -1.2795148E-08  3.3845763E-15 -3.2087539E-20  2.8368644E-25  2.3896069E-28 -2.6845957E-33
 135   18    -1324.1602  0.0111763588 -1.2794783E-08  3.3799595E-15 -3.2031833E-20  3.3522703E-25  2.3817181E-28 -3.5716504E-33
 135   19    -1323.7355  0.0111753864 -1.2794398E-08  3.3750957E-15 -3.1962975E-20  3.8941514E-25  2.3709760E-28 -4.5051674E-33
 135   20    -1323.2885  0.0111743628 -1.2793993E-08  3.3699882E-15 -3.1879432E-20  4.4615012E-25  2.3569970E-28 -5.4835929E-33
 136    0    -1303.2777  0.0111252290 -1.2859923E-08  3.2933727E-15 -1.4948926E-20 -1.8281495E-24 -1.6913734E-28  2.7960210E-32
 136    1    -1303.2555  0.0111251775 -1.2859903E-08  3.2932529E-15 -1.4967236E-20 -1.8301695E-24 -1.6874576E-28  2.7993305E-32
 136    2    -1303.2110  0.0111250746 -1.2859863E-08  3.2930131E-15 -1.5003874E-20 -1.8342098E-24 -1.6796085E-28  2.8059843E-32
 136    3    -1303.1442  0.0111249203 -1.2859804E-08  3.2926524E-15 -1.5058986E-20 -1.8402365E-24 -1.6678047E-28  2.8159178E-32
 136    4    -1303.0552  0.0111247146 -1.2859725E-08  3.2921693E-15 -1.5132767E-20 -1.8482046E-24 -1.6519937E-28  2.8290988E-32
 136    5    -1302.9440  0.0111244574 -1.2859626E-08  3.2915622E-15 -1.5225418E-20 -1.8580622E-24 -1.6321330E-28  2.8453834E-32
 136    6    -1302.8105  0.0111241487 -1.2859508E-08  3.2908287E-15 -1.5337239E-20 -1.8697238E-24 -1.6081584E-28  2.8645953E-32
 136    7    -1302.6548  0.0111237887 -1.2859370E-08  3.2899660E-15 -1.5468590E-20 -1.8831079E-24 -1.5799783E-28  2.8866724E-32
 136    8    -1302.4768  0.0111233772 -1.2859212E-08  3.2889713E-15 -1.5619846E-20 -1.8981306E-24 -1.5475005E-28  2.9115612E-32
 136    9    -1302.2766  0.0111229143 -1.2859034E-08  3.2878404E-15 -1.5791426E-20 -1.9146368E-24 -1.5106448E-28  2.9388109E-32
 136   10    -1302.0541  0.0111223999 -1.2858837E-08  3.2865694E-15 -1.5983798E-20 -1.9325160E-24 -1.4692937E-28  2.9684034E-32
 136   11    -1301.8094  0.0111218341 -1.2858620E-08  3.2851535E-15 -1.6197416E-20 -1.9516109E-24 -1.4233344E-28  3.0000420E-32
 136   12    -1301.5425  0.0111212169 -1.2858384E-08  3.2835872E-15 -1.6432826E-20 -1.9717394E-24 -1.3726554E-28  3.0333689E-32
 136   13    -1301.2534  0.0111205483 -1.2858127E-08  3.2818650E-15 -1.6690520E-20 -1.9927283E-24 -1.3171264E-28  3.0682297E-32
 136   14    -1300.9420  0.0111198282 -1.2857852E-08  3.2799799E-15 -1.6971044E-20 -2.0143452E-24 -1.2566349E-28  3.1041387E-32
 136   15    -1300.6084  0.0111190568 -1.2857557E-08  3.2779251E-15 -1.7274870E-20 -2.0363770E-24 -1.1910538E-28  3.1408046E-32
 136   16    -1300.2526  0.0111182339 -1.2857242E-08  3.2756930E-15 -1.7602476E-20 -2.0585687E-24 -1.1202836E-28  3.1778029E-32
 136   17    -1299.8746  0.0111173596 -1.2856908E-08  3.2732752E-15 -1.7954327E-20 -2.0806452E-24 -1.0442116E-28  3.2146621E-32
 136   18    -1299.4744  0.0111164339 -1.2856555E-08  3.2706627E-15 -1.8330816E-20 -2.1023179E-24 -9.6274048E-29  3.2509256E-32
 136   19    -1299.0520  0.0111154568 -1.2856182E-08  3.2678460E-15 -1.8732265E-20 -2.1232822E-24 -8.7579226E-29  3.2861608E-32
 136   20    -1298.6074  0.0111144284 -1.2855790E-08  3.2648147E-15 -1.9158973E-20 -2.1431904E-24 -7.8329649E-29  3.3197280E-32
 137    0    -1278.7646  0.0110648755 -1.2922734E-08  2.9797395E-15 -1.8601885E-20  1.9301570E-24 -1.2234135E-28 -3.2707611E-32
 137    1    -1278.7425  0.0110648238 -1.2922716E-08  2.9795907E-15 -1.8582607E-20  1.9286866E-24 -1.2279870E-28 -3.2681866E-32
 137    2    -1278.6982  0.0110647205 -1.2922680E-08  2.9792937E-15 -1.8544055E-20  1.9257266E-24 -1.2371330E-28 -3.2629713E-32
 137    3    -1278.6318  0.0110645654 -1.2922626E-08  2.9788493E-15 -1.8486352E-20  1.9212516E-24 -1.2508196E-28 -3.2551404E-32
 137    4    -1278.5433  0.0110643586 -1.2922555E-08  2.9782590E-15 -1.8409625E-20  1.9152025E-24 -1.2690173E-28 -3.2445177E-32
 137    5    -1278.4327  0.0110641002 -1.2922466E-08  2.9775246E-15 -1.8314042E-20  1.9075125E-24 -1.2916833E-28 -3.2310227E-32
 137    6    -1278.2999  0.0110637900 -1.2922358E-08  2.9766482E-15 -1.8199871E-20  1.8981248E-24 -1.3187593E-28 -3.2146403E-32
 137    7    -1278.1450  0.0110634282 -1.2922233E-08  2.9756327E-15 -1.8067409E-20  1.8869133E-24 -1.3501653E-28 -3.1950240E-32
 137    8    -1277.9680  0.0110630147 -1.2922091E-08  2.9744812E-15 -1.7916979E-20  1.8737801E-24 -1.3858189E-28 -3.1720658E-32
 137    9    -1277.7689  0.0110625495 -1.2921930E-08  2.9731974E-15 -1.7749001E-20  1.8585922E-24 -1.4256229E-28 -3.1455458E-32
 137   10    -1277.5476  0.0110620326 -1.2921752E-08  2.9717847E-15 -1.7564019E-20  1.8412270E-24 -1.4694502E-28 -3.1152843E-32
 137   11    -1277.3043  0.0110614641 -1.2921556E-08  2.9702479E-15 -1.7362564E-20  1.8215188E-24 -1.5171627E-28 -3.0809729E-32
 137   12    -1277.0388  0.0110608439 -1.2921342E-08  2.9685916E-15 -1.7145298E-20  1.7993003E-24 -1.5686015E-28 -3.0423245E-32
 137   13    -1276.7512  0.0110601720 -1.2921110E-08  2.9668207E-15 -1.6913010E-20  1.7743933E-24 -1.6235741E-28 -2.9990004E-32
 137   14    -1276.4415  0.0110594484 -1.2920861E-08  2.9649402E-15 -1.6666521E-20  1.7466277E-24 -1.6818863E-28 -2.9508362E-32
 137   15    -1276.1098  0.0110586731 -1.2920594E-08  2.9629559E-15 -1.6406830E-20  1.7157988E-24 -1.7432961E-28 -2.8973760E-32
 137   16    -1275.7559  0.0110578462 -1.2920310E-08  2.9608732E-15 -1.6135014E-20  1.6817128E-24 -1.8075446E-28 -2.8383649E-32
 137   17    -1275.3799  0.0110569677 -1.2920008E-08  2.9586982E-15 -1.5852294E-20  1.6441502E-24 -1.8743260E-28 -2.7733756E-32
 137   18    -1274.9819  0.0110560374 -1.2919689E-08  2.9564366E-15 -1.5560050E-20  1.6029176E-24 -1.9433190E-28 -2.7020877E-32
 137   19    -1274.5618  0.0110550555 -1.2919352E-08  2.9540944E-15 -1.5259750E-20  1.5578002E-24 -2.0141683E-28 -2.6242201E-32
 137   20    -1274.1196  0.0110540220 -1.2918997E-08  2.9516775E-15 -1.4953059E-20  1.5085829E-24 -2.0864681E-28 -2.5392945E-32
 138    0    -1254.4457  0.0110040383 -1.2987051E-08  2.8266566E-15 -3.5791785E-20  4.3661347E-26  3.1591351E-28  1.0450279E-33
 138    1    -1254.4237  0.0110039864 -1.2987034E-08  2.8263702E-15 -3.5791326E-20  4.7453610E-26  3.1592792E-28  9.8029196E-34
 138    2    -1254.3797  0.0110038825 -1.2987000E-08  2.8257976E-15 -3.5790299E-20  5.5035115E-26  3.1595327E-28  8.5111561E-34
 138    3    -1254.3136  0.0110037266 -1.2986950E-08  2.8249385E-15 -3.5788482E-20  6.6415344E-26  3.1598462E-28  6.5688850E-34
 138    4    -1254.2256  0.0110035188 -1.2986882E-08  2.8237934E-15 -3.5785517E-20  8.1583075E-26  3.1601442E-28  3.9857797E-34
 138    5    -1254.1156  0.0110032591 -1.2986797E-08  2.8223621E-15 -3.5780967E-20  1.0054238E-25  3.1603083E-28  7.5308447E-35
 138    6    -1253.9835  0.0110029474 -1.2986696E-08  2.8206448E-15 -3.5774266E-20  1.2329084E-25  3.1602172E-28 -3.1223066E-34
 138    7    -1253.8295  0.0110025838 -1.2986577E-08  2.8186416E-15 -3.5764701E-20  1.4983988E-25  3.1596859E-28 -7.6491075E-34
 138    8    -1253.6535  0.0110021682 -1.2986442E-08  2.8163532E-15 -3.5751491E-20  1.8016160E-25  3.1585373E-28 -1.2820586E-33
 138    9    -1253.4554  0.0110017007 -1.2986290E-08  2.8137796E-15 -3.5733762E-20  2.1427174E-25  3.1565591E-28 -1.8641579E-33
 138   10    -1253.2354  0.0110011813 -1.2986121E-08  2.8109219E-15 -3.5710421E-20  2.5212631E-25  3.1534957E-28 -2.5102338E-33
 138   11    -1252.9934  0.0110006099 -1.2985936E-08  2.8077807E-15 -3.5680386E-20  2.9371829E-25  3.1490831E-28 -3.2200479E-33
 138   12    -1252.7294  0.0109999866 -1.2985734E-08  2.8043571E-15 -3.5642428E-20  3.3903196E-25  3.1430205E-28 -3.9944724E-33
 138   13    -1252.4434  0.0109993113 -1.2985515E-08  2.8006527E-15 -3.5595173E-20  3.8799991E-25  3.1349899E-28 -4.8313353E-33
 138   14    -1252.1354  0.0109985841 -1.2985280E-08  2.7966692E-15 -3.5537171E-20  4.4058211E-25  3.1246384E-28 -5.7301605E-33
 138   15    -1251.8055  0.0109978050 -1.2985029E-08  2.7924088E-15 -3.5466879E-20  4.9671437E-25  3.1115973E-28 -6.6907336E-33
 138   16    -1251.4535  0.0109969740 -1.2984761E-08  2.7878744E-15 -3.5382639E-20  5.5630240E-25  3.0954662E-28 -7.7108425E-33
 138   17    -1251.0797  0.0109960910 -1.2984477E-08  2.7830691E-15 -3.5282709E-20  6.1925414E-25  3.0758307E-28 -8.7893701E-33
 138   18    -1250.6838  0.0109951562 -1.2984176E-08  2.7779967E-15 -3.5165251E-20  6.8544426E-25  3.0522399E-28 -9.9243878E-33
 138   19    -1250.2660  0.0109941694 -1.2983860E-08  2.7726618E-15 -3.5028438E-20  7.5472221E-25  3.0242646E-28 -1.1112804E-32
 138   20    -1249.8263  0.0109931307 -1.2983527E-08  2.7670696E-15 -3.4870267E-20  8.2692073E-25  2.9914088E-28 -1.2352805E-32
 139    0    -1230.3222  0.0109427088 -1.3053491E-08  2.7077970E-15 -1.4201916E-20 -2.1000530E-24 -1.8556736E-28  3.4314845E-32
 139    1    -1230.3003  0.0109426566 -1.3053475E-08  2.7076833E-15 -1.4222944E-20 -2.1022775E-24 -1.8508636E-28  3.4352024E-32
 139    2    -1230.2565  0.0109425521 -1.3053443E-08  2.7074553E-15 -1.4265035E-20 -2.1067039E-24 -1.8412345E-28  3.4425418E-32
 139    3    -1230.1909  0.0109423955 -1.3053394E-08  2.7071122E-15 -1.4328335E-20 -2.1133063E-24 -1.8267531E-28  3.4535376E-32
 139    4    -1230.1033  0.0109421867 -1.3053329E-08  2.7066523E-15 -1.4413054E-20 -2.1220272E-24 -1.8073700E-28  3.4680485E-32
 139    5    -1229.9939  0.0109419256 -1.3053248E-08  2.7060737E-15 -1.4519418E-20 -2.1328006E-24 -1.7830335E-28  3.4859956E-32
 139    6    -1229.8626  0.0109416123 -1.3053150E-08  2.7053736E-15 -1.4647777E-20 -2.1455306E-24 -1.7536604E-28  3.5071613E-32
 139    7    -1229.7094  0.0109412468 -1.3053037E-08  2.7045493E-15 -1.4798459E-20 -2.1601229E-24 -1.7191734E-28  3.5314711E-32
 139    8    -1229.5344  0.0109408291 -1.3052907E-08  2.7035965E-15 -1.4971935E-20 -2.1764316E-24 -1.6794678E-28  3.5585825E-32
 139    9    -1229.3374  0.0109403592 -1.3052761E-08  2.7025115E-15 -1.5168612E-20 -2.1943274E-24 -1.6344440E-28  3.5883578E-32
 139   10    -1229.1186  0.0109398371 -1.3052599E-08  2.7012892E-15 -1.5389016E-20 -2.2136372E-24 -1.5839808E-28  3.6204788E-32
 139   11    -1228.8780  0.0109392628 -1.3052421E-08  2.6999242E-15 -1.5633654E-20 -2.2341740E-24 -1.5279616E-28  3.6546374E-32
 139   12    -1228.6154  0.0109386363 -1.3052226E-08  2.6984105E-15 -1.5903062E-20 -2.2557374E-24 -1.4662556E-28  3.6905352E-32
 139   13    -1228.3310  0.0109379576 -1.3052016E-08  2.6967413E-15 -1.6197766E-20 -2.2780868E-24 -1.3987484E-28  3.7277153E-32
 139   14    -1228.0248  0.0109372267 -1.3051789E-08  2.6949092E-15 -1.6518315E-20 -2.3009703E-24 -1.3253081E-28  3.7657695E-32
 139   15    -1227.6967  0.0109364436 -1.3051547E-08  2.6929062E-15 -1.6865215E-20 -2.3241093E-24 -1.2458170E-28  3.8042397E-32
 139   16    -1227.3467  0.0109356083 -1.3051289E-08  2.6907236E-15 -1.7238944E-20 -2.3472108E-24 -1.1601691E-28  3.8426692E-32
 139   17    -1226.9749  0.0109347208 -1.3051014E-08  2.6883519E-15 -1.7639929E-20 -2.3699401E-24 -1.0682621E-28  3.8804186E-32
 139   18    -1226.5813  0.0109337811 -1.3050724E-08  2.6857810E-15 -1.8068532E-20 -2.3919593E-24 -9.7000115E-29  3.9170447E-32
 139   19    -1226.1658  0.0109327893 -1.3050418E-08  2.6829999E-15 -1.8525031E-20 -2.4128831E-24 -8.6533766E-29  3.9518001E-32
 139   20    -1225.7285  0.0109317453 -1.3050096E-08  2.6799971E-15 -1.9009596E-20 -2.4323166E-24 -7.5422638E-29  3.9840518E-32
 140    0    -1206.3953  0.0108808817 -1.3120840E-08  2.4006286E-15 -1.7532742E-20  2.1041361E-24 -1.2447446E-28 -3.4482578E-32
 140    1    -1206.3735  0.0108808292 -1.3120825E-08  2.4004885E-15 -1.7511716E-20  2.1026378E-24 -1.2495680E-28 -3.4453837E-32
 140    2    -1206.3300  0.0108807243 -1.3120797E-08  2.4002087E-15 -1.7469690E-20  2.0996251E-24 -1.2592064E-28 -3.4395703E-32
 140    3    -1206.2647  0.0108805668 -1.3120753E-08  2.3997901E-15 -1.7406762E-20  2.0950719E-24 -1.2736383E-28 -3.4308522E-32
 140    4    -1206.1777  0.0108803569 -1.3120696E-08  2.3992345E-15 -1.7323092E-20  2.0889064E-24 -1.2928101E-28 -3.4190060E-32
 140    5    -1206.0689  0.0108800945 -1.3120624E-08  2.3985435E-15 -1.7218824E-20  2.0810886E-24 -1.3167016E-28 -3.4041108E-32
 140    6    -1205.9383  0.0108797796 -1.3120537E-08  2.3977201E-15 -1.7094253E-20  2.0714983E-24 -1.3452179E-28 -3.3857553E-32
 140    7    -1205.7860  0.0108794122 -1.3120437E-08  2.3967669E-15 -1.6949633E-20  2.0600593E-24 -1.3782947E-28 -3.3639886E-32
 140    8    -1205.6119  0.0108789924 -1.3120322E-08  2.3956873E-15 -1.6785394E-20  2.0466512E-24 -1.4158214E-28 -3.3385336E-32
 140    9    -1205.4161  0.0108785200 -1.3120192E-08  2.3944854E-15 -1.6601880E-20  2.0311340E-24 -1.4577069E-28 -3.3091712E-32
 140   10    -1205.1985  0.0108779952 -1.3120049E-08  2.3931654E-15 -1.6399649E-20  2.0133600E-24 -1.5037996E-28 -3.2756382E-32
 140   11    -1204.9592  0.0108774179 -1.3119891E-08  2.3917320E-15 -1.6179282E-20  1.9931760E-24 -1.5539541E-28 -3.2376939E-32
 140   12    -1204.6982  0.0108767882 -1.3119719E-08  2.3901902E-15 -1.5941454E-20  1.9704101E-24 -1.6079930E-28 -3.1950582E-32
 140   13    -1204.4154  0.0108761060 -1.3119532E-08  2.3885455E-15 -1.5686954E-20  1.9448744E-24 -1.6657090E-28 -3.1473913E-32
 140   14    -1204.1109  0.0108753713 -1.3119332E-08  2.3868037E-15 -1.5416664E-20  1.9163784E-24 -1.7268800E-28 -3.0944108E-32
 140   15    -1203.7846  0.0108745841 -1.3119117E-08  2.3849709E-15 -1.5131555E-20  1.8847068E-24 -1.7912501E-28 -3.0356984E-32
 140   16    -1203.4366  0.0108737445 -1.3118888E-08  2.3830531E-15 -1.4832801E-20  1.8496759E-24 -1.8585310E-28 -2.9710892E-32
 140   17    -1203.0669  0.0108728524 -1.3118645E-08  2.3810572E-15 -1.4521620E-20  1.8110418E-24 -1.9284007E-28 -2.8999801E-32
 140   18    -1202.6755  0.0108719079 -1.3118388E-08  2.3789893E-15 -1.4199405E-20  1.7686105E-24 -2.0005129E-28 -2.8222323E-32
 140   19    -1202.2624  0.0108709109 -1.3118117E-08  2.3768564E-15 -1.3867753E-20  1.7221485E-24 -2.0744628E-28 -2.7373623E-32
 140   20    -1201.8276  0.0108698615 -1.3117832E-08  2.3746648E-15 -1.3528390E-20  1.6714532E-24 -2.1498169E-28 -2.6450489E-32
 141    0    -1182.6662  0.0108185469 -1.3189329E-08  2.2969954E-15 -3.0571179E-20  2.4678210E-26  2.5493904E-28 -2.3706870E-33
 141    1    -1182.6445  0.0108184941 -1.3189315E-08  2.2967509E-15 -3.0570938E-20  2.7736116E-26  2.5490601E-28 -2.4294452E-33
 141    2    -1182.6013  0.0108183886 -1.3189288E-08  2.2962619E-15 -3.0570318E-20  3.3844828E-26  2.5483658E-28 -2.5463267E-33
 141    3    -1182.5364  0.0108182303 -1.3189247E-08  2.2955282E-15 -3.0569171E-20  4.3017721E-26  2.5472605E-28 -2.7227004E-33
 141    4    -1182.4498  0.0108180193 -1.3189191E-08  2.2945500E-15 -3.0567188E-20  5.5243061E-26  2.5456629E-28 -2.9576437E-33
 141    5    -1182.3416  0.0108177555 -1.3189123E-08  2.2933273E-15 -3.0564052E-20  7.0512743E-26  2.5434928E-28 -3.2509107E-33
 141    6    -1182.2118  0.0108174390 -1.3189040E-08  2.2918604E-15 -3.0559260E-20  8.8814122E-26  2.5406101E-28 -3.6024724E-33
 141    7    -1182.0604  0.0108170697 -1.3188944E-08  2.2901492E-15 -3.0552313E-20  1.1014292E-25  2.5368848E-28 -4.0121590E-33
 141    8    -1181.8873  0.0108166476 -1.3188834E-08  2.2881941E-15 -3.0542526E-20  1.3448205E-25  2.5321244E-28 -4.4797794E-33
 141    9    -1181.6926  0.0108161728 -1.3188710E-08  2.2859955E-15 -3.0529190E-20  1.6179559E-25  2.5261502E-28 -5.0041907E-33
 141   10    -1181.4763  0.0108156453 -1.3188573E-08  2.2835539E-15 -3.0511504E-20  1.9206222E-25  2.5187432E-28 -5.5847835E-33
 141   11    -1181.2384  0.0108150650 -1.3188423E-08  2.2808699E-15 -3.0488551E-20  2.2524841E-25  2.5096464E-28 -6.2218937E-33
 141   12    -1180.9788  0.0108144319 -1.3188259E-08  2.2779443E-15 -3.0459345E-20  2.6131131E-25  2.4986127E-28 -6.9140691E-33
 141   13    -1180.6976  0.0108137462 -1.3188081E-08  2.2747784E-15 -3.0422845E-20  3.0018700E-25  2.4853521E-28 -7.6597681E-33
 141   14    -1180.3949  0.0108130076 -1.3187890E-08  2.2713735E-15 -3.0377922E-20  3.4181323E-25  2.4695553E-28 -8.4587466E-33
 141   15    -1180.0705  0.0108122164 -1.3187686E-08  2.2677314E-15 -3.0323308E-20  3.8609668E-25  2.4508993E-28 -9.3081033E-33
 141   16    -1179.7245  0.0108113724 -1.3187468E-08  2.2638541E-15 -3.0257788E-20  4.3294916E-25  2.4290410E-28 -1.0207039E-32
 141   17    -1179.3569  0.0108104756 -1.3187238E-08  2.2597443E-15 -3.0179991E-20  4.8224086E-25  2.4036223E-28 -1.1152297E-32
 141   18    -1178.9678  0.0108095262 -1.3186994E-08  2.2554048E-15 -3.0088520E-20  5.3384718E-25  2.3742672E-28 -1.2142180E-32
 141   19    -1178.5570  0.0108085240 -1.3186737E-08  2.2508393E-15 -2.9981976E-20  5.8760407E-25  2.3405925E-28 -1.3173387E-32
 141   20    -1178.1247  0.0108074690 -1.3186467E-08  2.2460518E-15 -2.9858862E-20  6.4332666E-25  2.3022042E-28 -1.4242628E-32
 142    0    -1159.1361  0.0107557015 -1.3259158E-08  2.1749390E-15 -2.2017707E-20 -2.1308371E-24 -5.9422008E-29  3.5575917E-32
 142    1    -1159.1146  0.0107556484 -1.3259144E-08  2.1747628E-15 -2.2039020E-20 -2.1315427E-24 -5.8924055E-29  3.5591395E-32
 142    2    -1159.0716  0.0107555423 -1.3259118E-08  2.1744099E-15 -2.2081674E-20 -2.1329487E-24 -5.7926735E-29  3.5622576E-32
 142    3    -1159.0070  0.0107553832 -1.3259079E-08  2.1738791E-15 -2.2145675E-20 -2.1350075E-24 -5.6429738E-29  3.5668290E-32
 142    4    -1158.9210  0.0107551711 -1.3259027E-08  2.1731692E-15 -2.2231146E-20 -2.1376753E-24 -5.4429941E-29  3.5728088E-32
 142    5    -1158.8134  0.0107549059 -1.3258962E-08  2.1722777E-15 -2.2338100E-20 -2.1408610E-24 -5.1927209E-29  3.5799446E-32
 142    6    -1158.6844  0.0107545877 -1.3258884E-08  2.1712025E-15 -2.2466656E-20 -2.1444974E-24 -4.8916382E-29  3.5882288E-32
 142    7    -1158.5338  0.0107542164 -1.3258793E-08  2.1699401E-15 -2.2616924E-20 -2.1484565E-24 -4.5395197E-29  3.5973587E-32
 142    8    -1158.3617  0.0107537922 -1.3258688E-08  2.1684871E-15 -2.2788954E-20 -2.1526156E-24 -4.1360895E-29  3.6071278E-32
 142    9    -1158.1682  0.0107533149 -1.3258571E-08  2.1668394E-15 -2.2982895E-20 -2.1568415E-24 -3.6809286E-29  3.6173246E-32
 142   10    -1157.9531  0.0107527845 -1.3258441E-08  2.1649921E-15 -2.3198783E-20 -2.1609532E-24 -3.1737641E-29  3.6275861E-32
 142   11    -1157.7166  0.0107522012 -1.3258299E-08  2.1629401E-15 -2.3436710E-20 -2.1647690E-24 -2.6143747E-29  3.6376028E-32
 142   12    -1157.4585  0.0107515648 -1.3258143E-08  2.1606777E-15 -2.3696701E-20 -2.1680932E-24 -2.0023765E-29  3.6470396E-32
 142   13    -1157.1790  0.0107508753 -1.3257974E-08  2.1581985E-15 -2.3978730E-20 -2.1707007E-24 -1.3378371E-29  3.6554893E-32
 142   14    -1156.8780  0.0107501329 -1.3257793E-08  2.1554959E-15 -2.4282760E-20 -2.1723438E-24 -6.2065385E-30  3.6624493E-32
 142   15    -1156.5555  0.0107493374 -1.3257599E-08  2.1525624E-15 -2.4608654E-20 -2.1727667E-24  1.4900914E-30  3.6674885E-32
 142   16    -1156.2115  0.0107484890 -1.3257393E-08  2.1493903E-15 -2.4956234E-20 -2.1716964E-24  9.7089075E-30  3.6701660E-32
 142   17    -1155.8461  0.0107475875 -1.3257174E-08  2.1459711E-15 -2.5325210E-20 -2.1688246E-24  1.8444364E-29  3.6698712E-32
 142   18    -1155.4592  0.0107466330 -1.3256942E-08  2.1422962E-15 -2.5715183E-20 -2.1638397E-24  2.7688854E-29  3.6660243E-32
 142   19    -1155.0508  0.0107456254 -1.3256698E-08  2.1383563E-15 -2.6125634E-20 -2.1564178E-24  3.7430478E-29  3.6580747E-32
 142   20    -1154.6210  0.0107445649 -1.3256442E-08  2.1341417E-15 -2.6555944E-20 -2.1462075E-24  4.7656331E-29  3.6453606E-32
 143    0    -1135.8062  0.0106923414 -1.3330449E-08  1.8651241E-15 -1.5132201E-20  1.3589470E-24 -2.5849053E-28 -2.6359146E-32
 143    1    -1135.7848  0.0106922881 -1.3330438E-08  1.8650031E-15 -1.5118615E-20  1.3558424E-24 -2.5885958E-28 -2.6304687E-32
 143    2    -1135.7421  0.0106921814 -1.3330415E-08  1.8647614E-15 -1.5091574E-20  1.3496174E-24 -2.5959424E-28 -2.6195503E-32
 143    3    -1135.6779  0.0106920214 -1.3330382E-08  1.8643998E-15 -1.5051220E-20  1.3402495E-24 -2.6069068E-28 -2.6031491E-32
 143    4    -1135.5924  0.0106918082 -1.3330337E-08  1.8639189E-15 -1.4997864E-20  1.3277041E-24 -2.6214266E-28 -2.5811675E-32
 143    5    -1135.4855  0.0106915416 -1.3330281E-08  1.8633204E-15 -1.4931874E-20  1.3119207E-24 -2.6393984E-28 -2.5535265E-32
 143    6    -1135.3572  0.0106912216 -1.3330214E-08  1.8626055E-15 -1.4853730E-20  1.2928435E-24 -2.6607086E-28 -2.5201018E-32
 143    7    -1135.2075  0.0106908484 -1.3330136E-08  1.8617762E-15 -1.4764017E-20  1.2703871E-24 -2.6852112E-28 -2.4807273E-32
 143    8    -1135.0364  0.0106904218 -1.3330046E-08  1.8608346E-15 -1.4663413E-20  1.2444746E-24 -2.7127443E-28 -2.4352926E-32
 143    9    -1134.8440  0.0106899419 -1.3329946E-08  1.8597828E-15 -1.4552727E-20  1.2150173E-24 -2.7431092E-28 -2.3836503E-32
 143   10    -1134.6302  0.0106894087 -1.3329834E-08  1.8586234E-15 -1.4432894E-20  1.1819036E-24 -2.7760668E-28 -2.3255432E-32
 143   11    -1134.3951  0.0106888222 -1.3329712E-08  1.8573590E-15 -1.4304910E-20  1.1450177E-24 -2.8113790E-28 -2.2607526E-32
 143   12    -1134.1385  0.0106881824 -1.3329578E-08  1.8559923E-15 -1.4169968E-20  1.1042603E-24 -2.8487578E-28 -2.1891825E-32
 143   13    -1133.8606  0.0106874893 -1.3329433E-08  1.8545259E-15 -1.4029290E-20  1.0595150E-24 -2.8878901E-28 -2.1105796E-32
 143   14    -1133.5614  0.0106867428 -1.3329278E-08  1.8529629E-15 -1.3884362E-20  1.0106561E-24 -2.9284237E-28 -2.0247384E-32
 143   15    -1133.2408  0.0106859431 -1.3329111E-08  1.8513056E-15 -1.3736747E-20  9.5757012E-25 -2.9699649E-28 -1.9313972E-32
 143   16    -1132.8989  0.0106850900 -1.3328933E-08  1.8495569E-15 -1.3588113E-20  9.0014000E-25 -3.0120968E-28 -1.8303730E-32
 143   17    -1132.5356  0.0106841837 -1.3328745E-08  1.8477191E-15 -1.3440342E-20  8.3825989E-25 -3.0543692E-28 -1.7214819E-32
 143   18    -1132.1510  0.0106832240 -1.3328545E-08  1.8457942E-15 -1.3295415E-20  7.7182443E-25 -3.0962786E-28 -1.6044802E-32
 143   19    -1131.7450  0.0106822110 -1.3328335E-08  1.8437841E-15 -1.3155502E-20  7.0075511E-25 -3.1372959E-28 -1.4792848E-32
 143   20    -1131.3178  0.0106811448 -1.3328114E-08  1.8416900E-15 -1.3022929E-20  6.2498470E-25 -3.1768539E-28 -1.3457952E-32
 144    0    -1112.6778  0.0106284561 -1.3402944E-08  1.6417741E-15 -4.0465604E-20  6.8609627E-25  3.1032185E-28 -1.6182774E-32
 144    1    -1112.6565  0.0106284025 -1.3402934E-08  1.6414506E-15 -4.0458727E-20  6.8980016E-25  3.1009558E-28 -1.6249792E-32
 144    2    -1112.6140  0.0106282952 -1.3402914E-08  1.6408033E-15 -4.0444842E-20  6.9724545E-25  3.0963805E-28 -1.6386499E-32
 144    3    -1112.5502  0.0106281344 -1.3402885E-08  1.6398328E-15 -4.0423753E-20  7.0838394E-25  3.0894510E-28 -1.6590505E-32
 144    4    -1112.4652  0.0106279200 -1.3402845E-08  1.6385398E-15 -4.0395123E-20  7.2318578E-25  3.0800846E-28 -1.6861067E-32
 144    5    -1112.3589  0.0106276519 -1.3402796E-08  1.6369247E-15 -4.0358497E-20  7.4163121E-25  3.0681610E-28 -1.7198454E-32
 144    6    -1112.2314  0.0106273302 -1.3402737E-08  1.6349885E-15 -4.0313357E-20  7.6367599E-25  3.0535485E-28 -1.7602496E-32
 144    7    -1112.0826  0.0106269550 -1.3402669E-08  1.6327326E-15 -4.0258991E-20  7.8924635E-25  3.0360720E-28 -1.8069762E-32
 144    8    -1111.9126  0.0106265261 -1.3402590E-08  1.6301580E-15 -4.0194684E-20  8.1829382E-25  3.0155330E-28 -1.8601045E-32
 144    9    -1111.7213  0.0106260436 -1.3402502E-08  1.6272668E-15 -4.0119587E-20  8.5073087E-25  2.9917248E-28 -1.9194138E-32
 144   10    -1111.5088  0.0106255075 -1.3402405E-08  1.6240605E-15 -4.0032713E-20  8.8647682E-25  2.9643902E-28 -1.9847917E-32
 144   11    -1111.2751  0.0106249178 -1.3402298E-08  1.6205421E-15 -3.9933049E-20  9.2539624E-25  2.9332779E-28 -2.0559323E-32
 144   12    -1111.0201  0.0106242745 -1.3402181E-08  1.6167138E-15 -3.9819492E-20  9.6739091E-25  2.8980875E-28 -2.1327142E-32
 144   13    -1110.7438  0.0106235776 -1.3402055E-08  1.6125793E-15 -3.9690804E-20  1.0122863E-24  2.8585271E-28 -2.2147011E-32
 144   14    -1110.4464  0.0106228271 -1.3401920E-08  1.6081420E-15 -3.9545739E-20  1.0599442E-24  2.8142650E-28 -2.3017750E-32
 144   15    -1110.1277  0.0106220229 -1.3401775E-08  1.6034061E-15 -3.9382972E-20  1.1101639E-24  2.7649550E-28 -2.3935087E-32
 144   16    -1109.7878  0.0106211652 -1.3401622E-08  1.5983767E-15 -3.9201122E-20  1.1627292E-24  2.7102650E-28 -2.4894476E-32
 144   17    -1109.4267  0.0106202539 -1.3401459E-08  1.5930590E-15 -3.8998813E-20  1.2173977E-24  2.6498344E-28 -2.5891303E-32
 144   18    -1109.0444  0.0106192890 -1.3401287E-08  1.5874591E-15 -3.8774562E-20  1.2739267E-24  2.5832773E-28 -2.6922496E-32
 144   19    -1108.6409  0.0106182705 -1.3401107E-08  1.5815841E-15 -3.8526967E-20  1.3319947E-24  2.5102503E-28 -2.7980683E-32
 144   20    -1108.2162  0.0106171985 -1.3400917E-08  1.5754414E-15 -3.8254614E-20  1.3912945E-24  2.4303808E-28 -2.9061255E-32
 145    0    -1089.7520  0.0105640359 -1.3478122E-08  1.4325240E-15 -3.0824900E-20 -2.3893111E-24 -8.4420872E-31  4.3696881E-32
 145    1    -1089.7309  0.0105639820 -1.3478114E-08  1.4322773E-15 -3.0848794E-20 -2.3893173E-24 -2.3256278E-31  4.3699227E-32
 145    2    -1089.6886  0.0105638742 -1.3478096E-08  1.4317832E-15 -3.0896610E-20 -2.3893013E-24  9.9126878E-31  4.3702812E-32
 145    3    -1089.6252  0.0105637124 -1.3478071E-08  1.4310409E-15 -3.0968268E-20 -2.3892338E-24  2.8264831E-30  4.3708166E-32
 145    4    -1089.5407  0.0105634968 -1.3478036E-08  1.4300484E-15 -3.1063829E-20 -2.3890432E-24  5.2744205E-30  4.3713487E-32
 145    5    -1089.4351  0.0105632272 -1.3477993E-08  1.4288035E-15 -3.1183284E-20 -2.3886377E-24  8.3345950E-30  4.3716612E-32
 145    6    -1089.3083  0.0105629037 -1.3477942E-08  1.4273032E-15 -3.1326592E-20 -2.3879060E-24  1.2007735E-29  4.3716246E-32
 145    7    -1089.1605  0.0105625264 -1.3477882E-08  1.4255442E-15 -3.1493688E-20 -2.3867111E-24  1.6291014E-29  4.3708709E-32
 145    8    -1088.9915  0.0105620951 -1.3477814E-08  1.4235225E-15 -3.1684553E-20 -2.3849149E-24  2.1185351E-29  4.3692422E-32
 145    9    -1088.8013  0.0105616099 -1.3477737E-08  1.4212335E-15 -3.1899088E-20 -2.3823330E-24  2.6689259E-29  4.3663891E-32
 145   10    -1088.5901  0.0105610708 -1.3477652E-08  1.4186721E-15 -3.2137167E-20 -2.3787630E-24  3.2799065E-29  4.3618662E-32
 145   11    -1088.3578  0.0105604778 -1.3477558E-08  1.4158325E-15 -3.2398564E-20 -2.3739877E-24  3.9511579E-29  4.3553151E-32
 145   12    -1088.1043  0.0105598308 -1.3477456E-08  1.4127086E-15 -3.2683056E-20 -2.3677762E-24  4.6820524E-29  4.3463185E-32
 145   13    -1087.8298  0.0105591300 -1.3477346E-08  1.4092936E-15 -3.2990394E-20 -2.3598556E-24  5.4721356E-29  4.3343517E-32
 145   14    -1087.5341  0.0105583753 -1.3477228E-08  1.4055802E-15 -3.3320093E-20 -2.3499462E-24  6.3201204E-29  4.3188244E-32
 145   15    -1087.2174  0.0105575666 -1.3477102E-08  1.4015607E-15 -3.3671689E-20 -2.3377588E-24  7.2251414E-29  4.2993052E-32
 145   16    -1086.8796  0.0105567041 -1.3476967E-08  1.3972268E-15 -3.4044593E-20 -2.3229619E-24  8.1855419E-29  4.2751189E-32
 145   17    -1086.5207  0.0105557877 -1.3476825E-08  1.3925699E-15 -3.4437999E-20 -2.3052260E-24  9.1995413E-29  4.2456153E-32
 145   18    -1086.1407  0.0105548174 -1.3476675E-08  1.3875811E-15 -3.4851091E-20 -2.2842065E-24  1.0265076E-28  4.2102372E-32
 145   19    -1085.7396  0.0105537931 -1.3476517E-08  1.3822509E-15 -3.5282780E-20 -2.2595320E-24  1.1379481E-28  4.1682057E-32
 145   20    -1085.3175  0.0105527150 -1.3476352E-08  1.3765695E-15 -3.5731844E-20 -2.2308189E-24  1.2539721E-28  4.1187879E-32
 146    0    -1067.0301  0.0104990689 -1.3555799E-08  1.0467534E-15 -1.7781748E-20  1.1753091E-24 -3.2634339E-28 -2.2040945E-32
 146    1    -1067.0091  0.0104990147 -1.3555792E-08  1.0466111E-15 -1.7770046E-20  1.1713882E-24 -3.2665034E-28 -2.1968533E-32
 146    2    -1066.9671  0.0104989062 -1.3555780E-08  1.0463270E-15 -1.7746667E-20  1.1635430E-24 -3.2726467E-28 -2.1825433E-32
 146    3    -1066.9042  0.0104987435 -1.3555761E-08  1.0459015E-15 -1.7711953E-20  1.1517431E-24 -3.2817636E-28 -2.1609136E-32
 146    4    -1066.8202  0.0104985267 -1.3555736E-08  1.0453354E-15 -1.7666194E-20  1.1359662E-24 -3.2937856E-28 -2.1320631E-32
 146    5    -1066.7152  0.0104982555 -1.3555704E-08  1.0446300E-15 -1.7609898E-20  1.1161515E-24 -3.3085755E-28 -2.0957326E-32
 146    6    -1066.5892  0.0104979302 -1.3555667E-08  1.0437863E-15 -1.7543652E-20  1.0922678E-24 -3.3259955E-28 -2.0520169E-32
 146    7    -1066.4422  0.0104975506 -1.3555623E-08  1.0428059E-15 -1.7468172E-20  1.0642516E-24 -3.3458564E-28 -2.0007338E-32
 146    8    -1066.2743  0.0104971169 -1.3555573E-08  1.0416907E-15 -1.7384314E-20  1.0320171E-24 -3.3679328E-28 -1.9416877E-32
 146    9    -1066.0853  0.0104966289 -1.3555517E-08  1.0404423E-15 -1.7293075E-20  9.9551752E-25 -3.3919814E-28 -1.8748908E-32
 146   10    -1065.8754  0.0104960866 -1.3555454E-08  1.0390628E-15 -1.7195560E-20  9.5465662E-25 -3.4177047E-28 -1.8000763E-32
 146   11    -1065.6445  0.0104954902 -1.3555386E-08  1.0375541E-15 -1.7093049E-20  9.0936358E-25 -3.4447905E-28 -1.7171504E-32
 146   12    -1065.3926  0.0104948396 -1.3555311E-08  1.0359184E-15 -1.6986901E-20  8.5955412E-25 -3.4728754E-28 -1.6259524E-32
 146   13    -1065.1198  0.0104941347 -1.3555231E-08  1.0341573E-15 -1.6878677E-20  8.0515916E-25 -3.5015683E-28 -1.5263749E-32
 146   14    -1064.8259  0.0104933756 -1.3555144E-08  1.0322731E-15 -1.6770112E-20  7.4608343E-25 -3.5304141E-28 -1.4181873E-32
 146   15    -1064.5111  0.0104925623 -1.3555051E-08  1.0302672E-15 -1.6662970E-20  6.8227543E-25 -3.5589751E-28 -1.3013746E-32
 146   16    -1064.1754  0.0104916948 -1.3554952E-08  1.0281410E-15 -1.6559302E-20  6.1367487E-25 -3.5867134E-28 -1.1757579E-32
 146   17    -1063.8187  0.0104907730 -1.3554847E-08  1.0258958E-15 -1.6461182E-20  5.4023106E-25 -3.6131069E-28 -1.0413208E-32
 146   18    -1063.4410  0.0104897971 -1.3554737E-08  1.0235321E-15 -1.6371008E-20  4.6191231E-25 -3.6375356E-28 -8.9793065E-33
 146   19    -1063.0424  0.0104887669 -1.3554620E-08  1.0210501E-15 -1.6291129E-20  3.7871273E-25 -3.6594000E-28 -7.4559096E-33
 146   20    -1062.6229  0.0104876826 -1.3554498E-08  1.0184491E-15 -1.6224181E-20  2.9065965E-25 -3.6780210E-28 -5.8445483E-33
 147    0    -1044.5135  0.0104335394 -1.3635224E-08  7.5478291E-16 -4.2740857E-20  1.1859153E-24  2.8478311E-28 -2.5846925E-32
 147    1    -1044.4926  0.0104334849 -1.3635220E-08  7.5444111E-16 -4.2728969E-20  1.1893232E-24  2.8442048E-28 -2.5910843E-32
 147    2    -1044.4509  0.0104333758 -1.3635210E-08  7.5375753E-16 -4.2705129E-20  1.1961477E-24  2.8369334E-28 -2.6039545E-32
 147    3    -1044.3883  0.0104332122 -1.3635197E-08  7.5273315E-16 -4.2669089E-20  1.2063318E-24  2.8259589E-28 -2.6231026E-32
 147    4    -1044.3048  0.0104329940 -1.3635179E-08  7.5136851E-16 -4.2620552E-20  1.2198635E-24  2.8111940E-28 -2.6486143E-32
 147    5    -1044.2005  0.0104327213 -1.3635156E-08  7.4966489E-16 -4.2559135E-20  1.2366771E-24  2.7925407E-28 -2.6802860E-32
 147    6    -1044.0753  0.0104323941 -1.3635129E-08  7.4762377E-16 -4.2484325E-20  1.2567064E-24  2.7698645E-28 -2.7179868E-32
 147    7    -1043.9293  0.0104320123 -1.3635098E-08  7.4524714E-16 -4.2395572E-20  1.2798585E-24  2.7430177E-28 -2.7615385E-32
 147    8    -1043.7624  0.0104315759 -1.3635062E-08  7.4253712E-16 -4.2292126E-20  1.3060452E-24  2.7118126E-28 -2.8107963E-32
 147    9    -1043.5746  0.0104310851 -1.3635022E-08  7.3949632E-16 -4.2173261E-20  1.3351402E-24  2.6760507E-28 -2.8654700E-32
 147   10    -1043.3660  0.0104305397 -1.3634978E-08  7.3612786E-16 -4.2038156E-20  1.3670091E-24  2.6355169E-28 -2.9253078E-32
 147   11    -1043.1365  0.0104299397 -1.3634930E-08  7.3243521E-16 -4.1885880E-20  1.4014971E-24  2.5899665E-28 -2.9900296E-32
 147   12    -1042.8862  0.0104292853 -1.3634877E-08  7.2842228E-16 -4.1715461E-20  1.4384295E-24  2.5391469E-28 -3.0592644E-32
 147   13    -1042.6150  0.0104285763 -1.3634820E-08  7.2409363E-16 -4.1525943E-20  1.4776054E-24  2.4828030E-28 -3.1326485E-32
 147   14    -1042.3231  0.0104278127 -1.3634760E-08  7.1945455E-16 -4.1316159E-20  1.5187883E-24  2.4206376E-28 -3.2096825E-32
 147   15    -1042.0102  0.0104269946 -1.3634695E-08  7.1451024E-16 -4.1085101E-20  1.5617620E-24  2.3523869E-28 -3.2900552E-32
 147   16    -1041.6766  0.0104261220 -1.3634627E-08  7.0926750E-16 -4.0831646E-20  1.6062123E-24  2.2777558E-28 -3.3729855E-32
 147   17    -1041.3221  0.0104251949 -1.3634555E-08  7.0373315E-16 -4.0554700E-20  1.6518484E-24  2.1964688E-28 -3.4579472E-32
 147   18    -1040.9468  0.0104242132 -1.3634479E-08  6.9791496E-16 -4.0253163E-20  1.6983373E-24  2.1082341E-28 -3.5443627E-32
 147   19    -1040.5507  0.0104231770 -1.3634400E-08  6.9182122E-16 -3.9925981E-20  1.7453222E-24  2.0127817E-28 -3.6315365E-32
 147   20    -1040.1338  0.0104220862 -1.3634317E-08  6.8546126E-16 -3.9572161E-20  1.7923998E-24  1.9098689E-28 -3.7186488E-32
 148    0    -1022.2034  0.0103674348 -1.3717619E-08  5.1518848E-16 -3.6497432E-20 -2.1517207E-24  8.9773934E-29  4.1350344E-32
 148    1    -1022.1827  0.0103673800 -1.3717616E-08  5.1489646E-16 -3.6518948E-20 -2.1506444E-24  9.0353167E-29  4.1329064E-32
 148    2    -1022.1412  0.0103672702 -1.3717610E-08  5.1431175E-16 -3.6561939E-20 -2.1484557E-24  9.1509464E-29  4.1284821E-32
 148    3    -1022.0790  0.0103671056 -1.3717601E-08  5.1343353E-16 -3.6626332E-20 -2.1451305E-24  9.3240962E-29  4.1217957E-32
 148    4    -1021.9961  0.0103668861 -1.3717588E-08  5.1226014E-16 -3.6712036E-20 -2.1406045E-24  9.5547225E-29  4.1128162E-32
 148    5    -1021.8924  0.0103666118 -1.3717573E-08  5.1078941E-16 -3.6818929E-20 -2.1347756E-24  9.8422064E-29  4.1011137E-32
 148    6    -1021.7680  0.0103662825 -1.3717555E-08  5.0901919E-16 -3.6946800E-20 -2.1275784E-24  1.0186167E-28  4.0867993E-32
 148    7    -1021.6229  0.0103658985 -1.3717533E-08  5.0694599E-16 -3.7095429E-20 -2.1188534E-24  1.0585791E-28  4.0693391E-32
 148    8    -1021.4570  0.0103654595 -1.3717509E-08  5.0456639E-16 -3.7264526E-20 -2.1084694E-24  1.1040368E-28  4.0485878E-32
 148    9    -1021.2704  0.0103649657 -1.3717482E-08  5.0187652E-16 -3.7453764E-20 -2.0962698E-24  1.1549029E-28  4.0242102E-32
 148   10    -1021.0632  0.0103644170 -1.3717452E-08  4.9887191E-16 -3.7662677E-20 -2.0820751E-24  1.2110431E-28  3.9958840E-32
 148   11    -1020.8351  0.0103638134 -1.3717419E-08  4.9554754E-16 -3.7890803E-20 -2.0656839E-24  1.2723276E-28  3.9631728E-32
 148   12    -1020.5864  0.0103631550 -1.3717383E-08  4.9189812E-16 -3.8137569E-20 -2.0468846E-24  1.3385992E-28  3.9256723E-32
 148   13    -1020.3170  0.0103624417 -1.3717345E-08  4.8791803E-16 -3.8402290E-20 -2.0254448E-24  1.4096593E-28  3.8828710E-32
 148   14    -1020.0268  0.0103616735 -1.3717304E-08  4.8360119E-16 -3.8684148E-20 -2.0011300E-24  1.4852897E-28  3.8344098E-32
 148   15    -1019.7160  0.0103608505 -1.3717261E-08  4.7894119E-16 -3.8982273E-20 -1.9736772E-24  1.5652474E-28  3.7797214E-32
 148   16    -1019.3845  0.0103599726 -1.3717215E-08  4.7393131E-16 -3.9295624E-20 -1.9428111E-24  1.6492301E-28  3.7181500E-32
 148   17    -1019.0323  0.0103590398 -1.3717167E-08  4.6856482E-16 -3.9622990E-20 -1.9082707E-24  1.7369061E-28  3.6492975E-32
 148   18    -1018.6593  0.0103580521 -1.3717117E-08  4.6283446E-16 -3.9963038E-20 -1.8697663E-24  1.8279060E-28  3.5725554E-32
 148   19    -1018.2658  0.0103570097 -1.3717065E-08  4.5673331E-16 -4.0314281E-20 -1.8270166E-24  1.9218171E-28  3.4873668E-32
 148   20    -1017.8515  0.0103559123 -1.3717010E-08  4.5025404E-16 -4.0674984E-20 -1.7797286E-24  2.0181498E-28  3.3931445E-32
 149    0    -1000.1012  0.0103007422 -1.3802751E-08  1.3501489E-16 -2.2193618E-20 -6.6328470E-26 -3.5579539E-28 -2.9947379E-33
 149    1    -1000.0806  0.0103006870 -1.3802750E-08  1.3483740E-16 -2.2194293E-20 -7.0602951E-26 -3.5583690E-28 -2.9118501E-33
 149    2    -1000.0394  0.0103005766 -1.3802748E-08  1.3448213E-16 -2.2195794E-20 -7.9135395E-26 -3.5591636E-28 -2.7470240E-33
 149    3     -999.9776  0.0103004110 -1.3802746E-08  1.3394946E-16 -2.2198368E-20 -9.1951893E-26 -3.5602647E-28 -2.4988542E-33
 149    4     -999.8952  0.0103001901 -1.3802743E-08  1.3323900E-16 -2.2202383E-20 -1.0904253E-25 -3.5615705E-28 -2.1680330E-33
 149    5     -999.7922  0.0102999141 -1.3802739E-08  1.3235090E-16 -2.2208360E-20 -1.3042295E-25 -3.5629403E-28 -1.7538237E-33
 149    6     -999.6686  0.0102995828 -1.3802734E-08  1.3128467E-16 -2.2216949E-20 -1.5607847E-25 -3.5642154E-28 -1.2572267E-33
 149    7     -999.5244  0.0102991963 -1.3802729E-08  1.3004014E-16 -2.2228928E-20 -1.8601874E-25 -3.5651610E-28 -6.7716409E-34
 149    8     -999.3596  0.0102987546 -1.3802722E-08  1.2861702E-16 -2.2245178E-20 -2.2025185E-25 -3.5655475E-28 -1.3622379E-35
 149    9     -999.1742  0.0102982577 -1.3802715E-08  1.2701469E-16 -2.2266747E-20 -2.5876242E-25 -3.5650846E-28  7.3300230E-34
 149   10     -998.9683  0.0102977056 -1.3802708E-08  1.2523232E-16 -2.2294742E-20 -3.0153656E-25 -3.5634850E-28  1.5620009E-33
 149   11     -998.7417  0.0102970983 -1.3802700E-08  1.2326871E-16 -2.2330517E-20 -3.4855074E-25 -3.5603716E-28  2.4739876E-33
 149   12     -998.4946  0.0102964358 -1.3802691E-08  1.2112291E-16 -2.2375409E-20 -3.9978545E-25 -3.5553872E-28  3.4675406E-33
 149   13     -998.2269  0.0102957180 -1.3802681E-08  1.1879297E-16 -2.2430991E-20 -4.5519195E-25 -3.5480952E-28  4.5430015E-33
 149   14     -997.9387  0.0102949451 -1.3802672E-08  1.1627703E-16 -2.2498875E-20 -5.1472181E-25 -3.5380609E-28  5.6988491E-33
 149   15     -997.6298  0.0102941169 -1.3802661E-08  1.1357238E-16 -2.2580846E-20 -5.7829404E-25 -3.5247937E-28  6.9339655E-33
 149   16     -997.3004  0.0102932336 -1.3802651E-08  1.1067590E-16 -2.2678789E-20 -6.4581320E-25 -3.5077915E-28  8.2460685E-33
 149   17     -996.9505  0.0102922950 -1.3802639E-08  1.0758375E-16 -2.2794657E-20 -7.1715454E-25 -3.4865118E-28  9.6330564E-33
 149   18     -996.5800  0.0102913012 -1.3802628E-08  1.0429170E-16 -2.2930505E-20 -7.9219013E-25 -3.4603926E-28  1.1093244E-32
 149   19     -996.1889  0.0102902522 -1.3802616E-08  1.0079450E-16 -2.3088492E-20 -8.7073945E-25 -3.4288489E-28  1.2622247E-32
 149   20     -995.7773  0.0102891480 -1.3802604E-08  9.7085977E-17 -2.3270821E-20 -9.5258451E-25 -3.3912806E-28  1.4216353E-32
 150    0     -978.2083  0.0102334461 -1.3890199E-08 -2.8721202E-16 -4.4808474E-20  1.9672475E-24  1.7353464E-28 -4.0912083E-32
 150    1     -978.1878  0.0102333906 -1.3890201E-08 -2.8757044E-16 -4.4788805E-20  1.9693266E-24  1.7296207E-28 -4.0950136E-32
 150    2     -978.1469  0.0102332794 -1.3890204E-08 -2.8828673E-16 -4.4749377E-20  1.9734621E-24  1.7181407E-28 -4.1025615E-32
 150    3     -978.0855  0.0102331128 -1.3890209E-08 -2.8936006E-16 -4.4690066E-20  1.9796258E-24  1.7008742E-28 -4.1138827E-32
 150    4     -978.0036  0.0102328905 -1.3890216E-08 -2.9078888E-16 -4.4610727E-20  1.9877331E-24  1.6778052E-28 -4.1286190E-32
 150    5     -977.9013  0.0102326127 -1.3890225E-08 -2.9257135E-16 -4.4511103E-20  1.9977115E-24  1.6488427E-28 -4.1467897E-32
 150    6     -977.7785  0.0102322794 -1.3890236E-08 -2.9470493E-16 -4.4390871E-20  2.0094570E-24  1.6139155E-28 -4.1681512E-32
 150    7     -977.6353  0.0102318904 -1.3890248E-08 -2.9718692E-16 -4.4249728E-20  2.0228436E-24  1.5729450E-28 -4.1924114E-32
 150    8     -977.4716  0.0102314459 -1.3890262E-08 -3.0001369E-16 -4.4087318E-20  2.0377154E-24  1.5258455E-28 -4.2192859E-32
 150    9     -977.2874  0.0102309459 -1.3890279E-08 -3.0318125E-16 -4.3903176E-20  2.0539036E-24  1.4724872E-28 -4.2484487E-32
 150   10     -977.0828  0.0102303903 -1.3890297E-08 -3.0668540E-16 -4.3696908E-20  2.0712249E-24  1.4127904E-28 -4.2795725E-32
 150   11     -976.8577  0.0102297791 -1.3890317E-08 -3.1052063E-16 -4.3468081E-20  2.0894344E-24  1.3466391E-28 -4.3120553E-32
 150   12     -976.6122  0.0102291124 -1.3890340E-08 -3.1468155E-16 -4.3216206E-20  2.1083057E-24  1.2739132E-28 -4.3455377E-32
 150   13     -976.3463  0.0102283901 -1.3890365E-08 -3.1916162E-16 -4.2940841E-20  2.1275526E-24  1.1945077E-28 -4.3793929E-32
 150   14     -976.0599  0.0102276122 -1.3890392E-08 -3.2395437E-16 -4.2641627E-20  2.1469036E-24  1.1083395E-28 -4.4131610E-32
 150   15     -975.7531  0.0102267788 -1.3890421E-08 -3.2905205E-16 -4.2318124E-20  2.1660166E-24  1.0153093E-28 -4.4460635E-32
 150   16     -975.4258  0.0102258898 -1.3890453E-08 -3.3444647E-16 -4.1970076E-20  2.1845548E-24  9.1536176E-29 -4.4775478E-32
 150   17     -975.0782  0.0102249452 -1.3890487E-08 -3.4012908E-16 -4.1597175E-20  2.2021369E-24  8.0844107E-29 -4.5067181E-32
 150   18     -974.7101  0.0102239451 -1.3890524E-08 -3.4609044E-16 -4.1199272E-20  2.2183647E-24  6.9453086E-29 -4.5328477E-32
 150   19     -974.3216  0.0102228894 -1.3890564E-08 -3.5232061E-16 -4.0776375E-20  2.2328246E-24  5.7364855E-29 -4.5551818E-32
 150   20     -973.9127  0.0102217782 -1.3890607E-08 -3.5880904E-16 -4.0328549E-20  2.2450618E-24  4.4584811E-29 -4.5727482E-32
 151    0     -956.5261  0.0101655282 -1.3981193E-08 -5.9142615E-16 -4.5643491E-20 -1.4712428E-24  2.3625335E-28  3.1617756E-32
 151    1     -956.5058  0.0101654722 -1.3981196E-08 -5.9179131E-16 -4.5658188E-20 -1.4684066E-24  2.3669583E-28  3.1560199E-32
 151    2     -956.4651  0.0101653604 -1.3981203E-08 -5.9252206E-16 -4.5687486E-20 -1.4627166E-24  2.3757741E-28  3.1444367E-32
 151    3     -956.4041  0.0101651926 -1.3981214E-08 -5.9361913E-16 -4.5731239E-20 -1.4541374E-24  2.3889419E-28  3.1269600E-32
 151    4     -956.3228  0.0101649689 -1.3981228E-08 -5.9508345E-16 -4.5789164E-20 -1.4426304E-24  2.4063825E-28  3.1035480E-32
 151    5     -956.2211  0.0101646893 -1.3981246E-08 -5.9691648E-16 -4.5860960E-20 -1.4281249E-24  2.4280123E-28  3.0740436E-32
 151    6     -956.0992  0.0101643537 -1.3981268E-08 -5.9911986E-16 -4.5946105E-20 -1.4105471E-24  2.4536807E-28  3.0382116E-32
 151    7     -955.9569  0.0101639623 -1.3981293E-08 -6.0169562E-16 -4.6044125E-20 -1.3898118E-24  2.4832464E-28  2.9960440E-32
 151    8     -955.7943  0.0101635149 -1.3981322E-08 -6.0464593E-16 -4.6154366E-20 -1.3658185E-24  2.5165420E-28  2.9472625E-32
 151    9     -955.6113  0.0101630115 -1.3981355E-08 -6.0797340E-16 -4.6276051E-20 -1.3384448E-24  2.5533266E-28  2.8915601E-32
 151   10     -955.4081  0.0101624523 -1.3981391E-08 -6.1168081E-16 -4.6408353E-20 -1.3075596E-24  2.5933641E-28  2.8286807E-32
 151   11     -955.1845  0.0101618371 -1.3981432E-08 -6.1577112E-16 -4.6550278E-20 -1.2730347E-24  2.6363811E-28  2.7583584E-32
 151   12     -954.9406  0.0101611660 -1.3981476E-08 -6.2024713E-16 -4.6700754E-20 -1.2347480E-24  2.6820717E-28  2.6804596E-32
 151   13     -954.6764  0.0101604389 -1.3981525E-08 -6.2511232E-16 -4.6858546E-20 -1.1925243E-24  2.7300730E-28  2.5944393E-32
 151   14     -954.3920  0.0101596560 -1.3981578E-08 -6.3036958E-16 -4.7022263E-20 -1.1462458E-24  2.7800060E-28  2.5002670E-32
 151   15     -954.0872  0.0101588171 -1.3981635E-08 -6.3602248E-16 -4.7190422E-20 -1.0957374E-24  2.8314320E-28  2.3974379E-32
 151   16     -953.7621  0.0101579223 -1.3981696E-08 -6.4207398E-16 -4.7361376E-20 -1.0408610E-24  2.8838957E-28  2.2856952E-32
 151   17     -953.4168  0.0101569715 -1.3981762E-08 -6.4852690E-16 -4.7533278E-20 -9.8148400E-25  2.9368529E-28  2.1648156E-32
 151   18     -953.0511  0.0101559648 -1.3981832E-08 -6.5538408E-16 -4.7704210E-20 -9.1747931E-25  2.9897755E-28  2.0345475E-32
 151   19     -952.6652  0.0101549022 -1.3981907E-08 -6.6264817E-16 -4.7872027E-20 -8.4869977E-25  3.0420360E-28  1.8944484E-32
 151   20     -952.2590  0.0101537836 -1.3981987E-08 -6.7032082E-16 -4.8034417E-20 -7.7507042E-25  3.0929810E-28  1.7445257E-32
 152    0     -935.0561  0.0100969723 -1.4075440E-08 -9.5540886E-16 -2.4946208E-20 -9.0819586E-25 -2.9300048E-28  2.1696171E-32
 152    1     -935.0359  0.0100969160 -1.4075446E-08 -9.5560850E-16 -2.4955334E-20 -9.1171401E-25 -2.9269553E-28  2.1771021E-32
 152    2     -934.9955  0.0100968034 -1.4075457E-08 -9.5600776E-16 -2.4973626E-20 -9.1873933E-25 -2.9208393E-28  2.1919003E-32
 152    3     -934.9349  0.0100966345 -1.4075474E-08 -9.5660755E-16 -2.5001340E-20 -9.2923210E-25 -2.9115908E-28  2.2139568E-32
 152    4     -934.8542  0.0100964092 -1.4075497E-08 -9.5740814E-16 -2.5038795E-20 -9.4318230E-25 -2.8991032E-28  2.2433447E-32
 152    5     -934.7532  0.0100961277 -1.4075526E-08 -9.5841070E-16 -2.5086387E-20 -9.6052892E-25 -2.8832730E-28  2.2798679E-32
 152    6     -934.6320  0.0100957899 -1.4075561E-08 -9.5961621E-16 -2.5144633E-20 -9.8121574E-25 -2.8639447E-28  2.3233895E-32
 152    7     -934.4907  0.0100953958 -1.4075601E-08 -9.6102640E-16 -2.5214171E-20 -1.0051692E-24 -2.8409244E-28  2.3737858E-32
 152    8     -934.3292  0.0100949454 -1.4075647E-08 -9.6264268E-16 -2.5295665E-20 -1.0323122E-24 -2.8140287E-28  2.4309427E-32
 152    9     -934.1475  0.0100944387 -1.4075699E-08 -9.6446735E-16 -2.5389935E-20 -1.0625382E-24 -2.7829906E-28  2.4946331E-32
 152   10     -933.9456  0.0100938756 -1.4075757E-08 -9.6650280E-16 -2.5497873E-20 -1.0957241E-24 -2.7475660E-28  2.5645567E-32
 152   11     -933.7235  0.0100932563 -1.4075821E-08 -9.6875191E-16 -2.5620377E-20 -1.1317347E-24 -2.7074889E-28  2.6405251E-32
 152   12     -933.4813  0.0100925807 -1.4075891E-08 -9.7121801E-16 -2.5758491E-20 -1.1704039E-24 -2.6624415E-28  2.7220908E-32
 152   13     -933.2189  0.0100918487 -1.4075967E-08 -9.7390489E-16 -2.5913319E-20 -1.2115497E-24 -2.6121136E-28  2.8089121E-32
 152   14     -932.9364  0.0100910605 -1.4076049E-08 -9.7681689E-16 -2.6086000E-20 -1.2549563E-24 -2.5561626E-28  2.9004835E-32
 152   15     -932.6336  0.0100902159 -1.4076137E-08 -9.7995867E-16 -2.6277678E-20 -1.3004126E-24 -2.4942326E-28  2.9965071E-32
 152   16     -932.3108  0.0100893150 -1.4076231E-08 -9.8333564E-16 -2.6489555E-20 -1.3476528E-24 -2.4259851E-28  3.0963828E-32
 152   17     -931.9677  0.0100883578 -1.4076331E-08 -9.8695407E-16 -2.6722802E-20 -1.3963759E-24 -2.3510613E-28  3.1994142E-32
 152   18     -931.6046  0.0100873443 -1.4076438E-08 -9.9082045E-16 -2.6978664E-20 -1.4462845E-24 -2.2690950E-28  3.3051737E-32
 152   19     -931.2213  0.0100862745 -1.4076551E-08 -9.9494232E-16 -2.7258329E-20 -1.4970084E-24 -2.1797320E-28  3.4127123E-32
 152   20     -930.8179  0.0100851484 -1.4076671E-08 -9.9932784E-16 -2.7562863E-20 -1.5481585E-24 -2.0826547E-28  3.5212372E-32
 153    0     -913.7998  0.0100277645 -1.4171759E-08 -1.3279772E-15 -2.8284144E-20  2.4642319E-24 -7.0888051E-29 -4.5814691E-32
 153    1     -913.7797  0.0100277078 -1.4171767E-08 -1.3282034E-15 -2.8259524E-20  2.4633745E-24 -7.1528756E-29 -4.5795662E-32
 153    2     -913.7396  0.0100275945 -1.4171783E-08 -1.3286552E-15 -2.8210258E-20  2.4616514E-24 -7.2811336E-29 -4.5758480E-32
 153    3     -913.6795  0.0100274244 -1.4171807E-08 -1.3293313E-15 -2.8136455E-20  2.4589852E-24 -7.4730705E-29 -4.5699259E-32
 153    4     -913.5992  0.0100271977 -1.4171839E-08 -1.3302300E-15 -2.8038169E-20  2.4553340E-24 -7.7287985E-29 -4.5619539E-32
 153    5     -913.4990  0.0100269142 -1.4171879E-08 -1.3313491E-15 -2.7915522E-20  2.4506004E-24 -8.0477653E-29 -4.5516617E-32
 153    6     -913.3786  0.0100265741 -1.4171927E-08 -1.3326855E-15 -2.7768663E-20  2.4446755E-24 -8.4296162E-29 -4.5388276E-32
 153    7     -913.2383  0.0100261773 -1.4171983E-08 -1.3342359E-15 -2.7597805E-20  2.4374075E-24 -8.8736312E-29 -4.5230226E-32
 153    8     -913.0779  0.0100257238 -1.4172047E-08 -1.3359959E-15 -2.7403143E-20  2.4286489E-24 -9.3792249E-29 -4.5041727E-32
 153    9     -912.8974  0.0100252136 -1.4172119E-08 -1.3379611E-15 -2.7185062E-20  2.4182072E-24 -9.9452330E-29 -4.4815884E-32
 153   10     -912.6969  0.0100246467 -1.4172200E-08 -1.3401261E-15 -2.6943827E-20  2.4058990E-24 -1.0570885E-28 -4.4551882E-32
 153   11     -912.4764  0.0100240231 -1.4172288E-08 -1.3424855E-15 -2.6679957E-20  2.3914853E-24 -1.1254573E-28 -4.4242160E-32
 153   12     -912.2358  0.0100233428 -1.4172385E-08 -1.3450332E-15 -2.6393974E-20  2.3747566E-24 -1.1994944E-28 -4.3885367E-32
 153   13     -911.9752  0.0100226059 -1.4172490E-08 -1.3477622E-15 -2.6086514E-20  2.3554259E-24 -1.2789937E-28 -4.3473198E-32
 153   14     -911.6946  0.0100218122 -1.4172603E-08 -1.3506654E-15 -2.5758278E-20  2.3332179E-24 -1.3637378E-28 -4.3000458E-32
 153   15     -911.3939  0.0100209619 -1.4172725E-08 -1.3537355E-15 -2.5410182E-20  2.3078639E-24 -1.4534819E-28 -4.2462702E-32
 153   16     -911.0733  0.0100200548 -1.4172855E-08 -1.3569644E-15 -2.5043198E-20  2.2790480E-24 -1.5479257E-28 -4.1852987E-32
 153   17     -910.7326  0.0100190910 -1.4172994E-08 -1.3603442E-15 -2.4658511E-20  2.2464666E-24 -1.6467261E-28 -4.1164775E-32
 153   18     -910.3720  0.0100180706 -1.4173141E-08 -1.3638660E-15 -2.4257416E-20  2.2097753E-24 -1.7494938E-28 -4.0390663E-32
 153   19     -909.9913  0.0100169934 -1.4173296E-08 -1.3675215E-15 -2.3841430E-20  2.1686819E-24 -1.8557931E-28 -3.9526661E-32
 153   20     -909.5906  0.0100158595 -1.4173461E-08 -1.3713015E-15 -2.3412208E-20  2.1228184E-24 -1.9651402E-28 -3.8562995E-32
 154    0     -892.7587  0.0099578955 -1.4269554E-08 -1.4853913E-15 -3.7239480E-20  1.7311671E-26  3.2107773E-28 -8.3999661E-34
 154    1     -892.7388  0.0099578384 -1.4269563E-08 -1.4856892E-15 -3.7239313E-20  2.1163124E-26  3.2106535E-28 -9.2790407E-34
 154    2     -892.6990  0.0099577242 -1.4269580E-08 -1.4862851E-15 -3.7238800E-20  2.8868316E-26  3.2103737E-28 -1.1035861E-33
 154    3     -892.6392  0.0099575530 -1.4269607E-08 -1.4871788E-15 -3.7237759E-20  4.0424080E-26  3.2098579E-28 -1.3671069E-33
 154    4     -892.5596  0.0099573247 -1.4269643E-08 -1.4883704E-15 -3.7235838E-20  5.5836251E-26  3.2089950E-28 -1.7188674E-33
 154    5     -892.4600  0.0099570393 -1.4269687E-08 -1.4898597E-15 -3.7232563E-20  7.5078233E-26  3.2076381E-28 -2.1576550E-33
 154    6     -892.3405  0.0099566968 -1.4269741E-08 -1.4916467E-15 -3.7227338E-20  9.8165535E-26  3.2055953E-28 -2.6845122E-33
 154    7     -892.2011  0.0099562973 -1.4269804E-08 -1.4937313E-15 -3.7219560E-20  1.2508392E-25  3.2026639E-28 -3.2989863E-33
 154    8     -892.0418  0.0099558406 -1.4269876E-08 -1.4961131E-15 -3.7208325E-20  1.5582197E-25  3.1985792E-28 -4.0007134E-33
 154    9     -891.8626  0.0099553269 -1.4269956E-08 -1.4987916E-15 -3.7192754E-20  1.9033304E-25  3.1930429E-28 -4.7881293E-33
 154   10     -891.6635  0.0099547561 -1.4270046E-08 -1.5017661E-15 -3.7171808E-20  2.2859616E-25  3.1857340E-28 -5.6609394E-33
 154   11     -891.4445  0.0099541282 -1.4270146E-08 -1.5050360E-15 -3.7144333E-20  2.7059401E-25  3.1762663E-28 -6.6205653E-33
 154   12     -891.2056  0.0099534432 -1.4270254E-08 -1.5086003E-15 -3.7109139E-20  3.1624442E-25  3.1642725E-28 -7.6630444E-33
 154   13     -890.9468  0.0099527012 -1.4270372E-08 -1.5124574E-15 -3.7064802E-20  3.6549349E-25  3.1493004E-28 -8.7881197E-33
 154   14     -890.6682  0.0099519020 -1.4270499E-08 -1.5166056E-15 -3.7009941E-20  4.1825150E-25  3.1308910E-28 -9.9942467E-33
 154   15     -890.3696  0.0099510458 -1.4270636E-08 -1.5210429E-15 -3.6943016E-20  4.7440993E-25  3.1085589E-28 -1.1278720E-32
 154   16     -890.0512  0.0099501325 -1.4270782E-08 -1.5257666E-15 -3.6862312E-20  5.3384579E-25  3.0817592E-28 -1.2638817E-32
 154   17     -889.7129  0.0099491621 -1.4270938E-08 -1.5307734E-15 -3.6766217E-20  5.9639647E-25  3.0499669E-28 -1.4071142E-32
 154   18     -889.3548  0.0099481346 -1.4271104E-08 -1.5360598E-15 -3.6653009E-20  6.6187531E-25  3.0126284E-28 -1.5571181E-32
 154   19     -888.9768  0.0099470499 -1.4271279E-08 -1.5416211E-15 -3.6520746E-20  7.3006944E-25  2.9691210E-28 -1.7135056E-32
 154   20     -888.5789  0.0099459082 -1.4271464E-08 -1.5474523E-15 -3.6367635E-20  8.0073952E-25  2.9188577E-28 -1.8758196E-32
 155    0     -871.9344  0.0098873655 -1.4368428E-08 -1.6275855E-15 -2.8119360E-20 -2.7511134E-24 -6.4627301E-29  5.1635180E-32
 155    1     -871.9146  0.0098873080 -1.4368438E-08 -1.6278105E-15 -2.8146885E-20 -2.7518891E-24 -6.3903730E-29  5.1652644E-32
 155    2     -871.8750  0.0098871930 -1.4368458E-08 -1.6282614E-15 -2.8201914E-20 -2.7533989E-24 -6.2457767E-29  5.1685859E-32
 155    3     -871.8157  0.0098870206 -1.4368487E-08 -1.6289392E-15 -2.8284550E-20 -2.7556155E-24 -6.0285602E-29  5.1735785E-32
 155    4     -871.7366  0.0098867907 -1.4368526E-08 -1.6298460E-15 -2.8394820E-20 -2.7584445E-24 -5.7386781E-29  5.1799247E-32
 155    5     -871.6378  0.0098865034 -1.4368575E-08 -1.6309845E-15 -2.8532858E-20 -2.7617752E-24 -5.3757676E-29  5.1873951E-32
 155    6     -871.5191  0.0098861585 -1.4368634E-08 -1.6323583E-15 -2.8698684E-20 -2.7654763E-24 -4.9396868E-29  5.1956651E-32
 155    7     -871.3807  0.0098857562 -1.4368702E-08 -1.6339708E-15 -2.8892391E-20 -2.7694134E-24 -4.4301097E-29  5.2045769E-32
 155    8     -871.2225  0.0098852964 -1.4368781E-08 -1.6358269E-15 -2.9114120E-20 -2.7733919E-24 -3.8466208E-29  5.2136681E-32
 155    9     -871.0446  0.0098847791 -1.4368869E-08 -1.6379320E-15 -2.9363907E-20 -2.7772013E-24 -3.1890896E-29  5.2224822E-32
 155   10     -870.8469  0.0098842043 -1.4368968E-08 -1.6402923E-15 -2.9641789E-20 -2.7805803E-24 -2.4574194E-29  5.2303881E-32
 155   11     -870.6295  0.0098835721 -1.4369076E-08 -1.6429143E-15 -2.9947807E-20 -2.7832960E-24 -1.6513869E-29  5.2370250E-32
 155   12     -870.3923  0.0098828824 -1.4369194E-08 -1.6458052E-15 -3.0281928E-20 -2.7850491E-24 -7.7106257E-30  5.2416932E-32
 155   13     -870.1353  0.0098821352 -1.4369323E-08 -1.6489735E-15 -3.0644027E-20 -2.7854994E-24  1.8301077E-30  5.2434997E-32
 155   14     -869.8587  0.0098813305 -1.4369462E-08 -1.6524275E-15 -3.1033928E-20 -2.7843241E-24  1.2106291E-29  5.2419824E-32
 155   15     -869.5622  0.0098804683 -1.4369610E-08 -1.6561766E-15 -3.1451391E-20 -2.7811531E-24  2.3109662E-29  5.2362167E-32
 155   16     -869.2461  0.0098795487 -1.4369770E-08 -1.6602308E-15 -3.1895940E-20 -2.7755980E-24  3.4827336E-29  5.2254679E-32
 155   17     -868.9102  0.0098785715 -1.4369939E-08 -1.6646006E-15 -3.2367105E-20 -2.7672276E-24  4.7245023E-29  5.2087337E-32
 155   18     -868.5546  0.0098775369 -1.4370119E-08 -1.6692973E-15 -3.2864192E-20 -2.7556059E-24  6.0342172E-29  5.1850797E-32
 155   19     -868.1792  0.0098764447 -1.4370310E-08 -1.6743326E-15 -3.3386365E-20 -2.7402650E-24  7.4093789E-29  5.1534827E-32
 155   20     -867.7842  0.0098752951 -1.4370511E-08 -1.6797180E-15 -3.3932546E-20 -2.7207649E-24  8.8470330E-29  5.1130973E-32
 156    0     -851.3282  0.0098161765 -1.4468486E-08 -1.9782133E-15 -2.3153353E-20  6.3173095E-25 -3.9946079E-28 -2.4616636E-32
 156    1     -851.3086  0.0098161186 -1.4468498E-08 -1.9783985E-15 -2.3147040E-20  6.2693835E-25 -3.9980604E-28 -2.4515748E-32
 156    2     -851.2694  0.0098160029 -1.4468522E-08 -1.9787688E-15 -2.3134601E-20  6.1733430E-25 -4.0048863E-28 -2.4312721E-32
 156    3     -851.2105  0.0098158292 -1.4468557E-08 -1.9793237E-15 -2.3116306E-20  6.0288849E-25 -4.0150334E-28 -2.4006879E-32
 156    4     -851.1319  0.0098155977 -1.4468605E-08 -1.9800631E-15 -2.3092583E-20  5.8359277E-25 -4.0283625E-28 -2.3599488E-32
 156    5     -851.0338  0.0098153084 -1.4468664E-08 -1.9809862E-15 -2.3063991E-20  5.5936934E-25 -4.0447035E-28 -2.3087031E-32
 156    6     -850.9160  0.0098149611 -1.4468735E-08 -1.9820926E-15 -2.3031335E-20  5.3018297E-25 -4.0638333E-28 -2.2470002E-32
 156    7     -850.7786  0.0098145560 -1.4468819E-08 -1.9833812E-15 -2.2995377E-20  4.9595091E-25 -4.0855133E-28 -2.1745622E-32
 156    8     -850.6216  0.0098140930 -1.4468914E-08 -1.9848517E-15 -2.2957292E-20  4.5661758E-25 -4.1093983E-28 -2.0912983E-32
 156    9     -850.4449  0.0098135721 -1.4469021E-08 -1.9865031E-15 -2.2918181E-20  4.1209201E-25 -4.1351563E-28 -1.9970512E-32
 156   10     -850.2486  0.0098129933 -1.4469140E-08 -1.9883352E-15 -2.2879490E-20  3.6231418E-25 -4.1623779E-28 -1.8916235E-32
 156   11     -850.0328  0.0098123567 -1.4469272E-08 -1.9903468E-15 -2.2842660E-20  3.0717549E-25 -4.1906002E-28 -1.7746552E-32
 156   12     -849.7973  0.0098116622 -1.4469415E-08 -1.9925380E-15 -2.2809437E-20  2.4662038E-25 -4.2193408E-28 -1.6462661E-32
 156   13     -849.5422  0.0098109098 -1.4469571E-08 -1.9949089E-15 -2.2781661E-20  1.8058298E-25 -4.2480297E-28 -1.5061482E-32
 156   14     -849.2675  0.0098100995 -1.4469738E-08 -1.9974590E-15 -2.2761362E-20  1.0896533E-25 -4.2760609E-28 -1.3540122E-32
 156   15     -848.9732  0.0098092313 -1.4469918E-08 -2.0001897E-15 -2.2750813E-20  3.1755092E-26 -4.3027847E-28 -1.1900243E-32
 156   16     -848.6593  0.0098083052 -1.4470110E-08 -2.0031017E-15 -2.2752353E-20 -5.1103431E-26 -4.3274675E-28 -1.0138074E-32
 156   17     -848.3259  0.0098073212 -1.4470315E-08 -2.0061970E-15 -2.2768559E-20 -1.3960941E-25 -4.3493529E-28 -8.2550209E-33
 156   18     -847.9728  0.0098062793 -1.4470532E-08 -2.0094779E-15 -2.2802157E-20 -2.3376984E-25 -4.3676271E-28 -6.2492685E-33
 156   19     -847.6002  0.0098051796 -1.4470761E-08 -2.0129476E-15 -2.2856032E-20 -3.3351984E-25 -4.3814284E-28 -4.1233133E-33
 156   20     -847.2080  0.0098040219 -1.4471003E-08 -2.0166105E-15 -2.2933229E-20 -4.3878172E-25 -4.3898440E-28 -1.8787544E-33
 157    0     -830.9418  0.0097443230 -1.4570213E-08 -2.3833972E-15 -5.5025309E-20  1.6723853E-24  3.1853040E-28 -4.5976450E-32
 157    1     -830.9223  0.0097442647 -1.4570227E-08 -2.3838373E-15 -5.5008601E-20  1.6761930E-24  3.1788718E-28 -4.6056106E-32
 157    2     -830.8834  0.0097441481 -1.4570256E-08 -2.3847172E-15 -5.4974999E-20  1.6838051E-24  3.1659461E-28 -4.6216453E-32
 157    3     -830.8249  0.0097439733 -1.4570299E-08 -2.3860360E-15 -5.4924329E-20  1.6951731E-24  3.1464926E-28 -4.6457026E-32
 157    4     -830.7469  0.0097437402 -1.4570356E-08 -2.3877925E-15 -5.4856206E-20  1.7102133E-24  3.1203820E-28 -4.6774452E-32
 157    5     -830.6495  0.0097434488 -1.4570428E-08 -2.3899850E-15 -5.4770205E-20  1.7288355E-24  3.0874983E-28 -4.7167503E-32
 157    6     -830.5326  0.0097430991 -1.4570514E-08 -2.3926115E-15 -5.4665830E-20  1.7509253E-24  3.0476847E-28 -4.7632875E-32
 157    7     -830.3962  0.0097426911 -1.4570614E-08 -2.3956694E-15 -5.4542380E-20  1.7763312E-24  3.0007423E-28 -4.8168701E-32
 157    8     -830.2403  0.0097422248 -1.4570729E-08 -2.3991554E-15 -5.4399117E-20  1.8048682E-24  2.9464601E-28 -4.8768800E-32
 157    9     -830.0650  0.0097417003 -1.4570859E-08 -2.4030663E-15 -5.4235265E-20  1.8363578E-24  2.8845832E-28 -4.9431421E-32
 157   10     -829.8701  0.0097411175 -1.4571003E-08 -2.4073978E-15 -5.4049913E-20  1.8705620E-24  2.8148805E-28 -5.0150595E-32
 157   11     -829.6558  0.0097404763 -1.4571162E-08 -2.4121451E-15 -5.3842118E-20  1.9072096E-24  2.7370492E-28 -5.0920364E-32
 157   12     -829.4221  0.0097397769 -1.4571336E-08 -2.4173028E-15 -5.3610900E-20  1.9460006E-24  2.6508138E-28 -5.1733392E-32
 157   13     -829.1688  0.0097390192 -1.4571525E-08 -2.4228651E-15 -5.3355264E-20  1.9866131E-24  2.5558801E-28 -5.2583495E-32
 157   14     -828.8962  0.0097382032 -1.4571729E-08 -2.4288253E-15 -5.3074196E-20  2.0286852E-24  2.4519543E-28 -5.3462349E-32
 157   15     -828.6040  0.0097373289 -1.4571948E-08 -2.4351757E-15 -5.2766642E-20  2.0717983E-24  2.3387283E-28 -5.4360949E-32
 157   16     -828.2924  0.0097363963 -1.4572182E-08 -2.4419086E-15 -5.2431611E-20  2.1155340E-24  2.2159290E-28 -5.5269985E-32
 157   17     -827.9614  0.0097354053 -1.4572431E-08 -2.4490146E-15 -5.2068186E-20  2.1593859E-24  2.0832953E-28 -5.6178129E-32
 157   18     -827.6110  0.0097343561 -1.4572696E-08 -2.4564843E-15 -5.1675573E-20  2.2028478E-24  1.9405844E-28 -5.7074644E-32
 157   19     -827.2411  0.0097332486 -1.4572976E-08 -2.4643068E-15 -5.1252946E-20  2.2453432E-24  1.7876022E-28 -5.7946360E-32
 157   20     -826.8518  0.0097320827 -1.4573273E-08 -2.4724711E-15 -5.0799698E-20  2.2862924E-24  1.6241558E-28 -5.8781883E-32
 158    0     -810.7766  0.0096717924 -1.4675598E-08 -2.7633620E-15 -5.7212486E-20 -2.5776886E-24  2.6416223E-28  5.3740395E-32
 158    1     -810.7572  0.0096717337 -1.4675614E-08 -2.7638198E-15 -5.7238242E-20 -2.5745157E-24  2.6491367E-28  5.3673285E-32
 158    2     -810.7185  0.0096716163 -1.4675648E-08 -2.7647361E-15 -5.7289658E-20 -2.5681387E-24  2.6641434E-28  5.3538176E-32
 158    3     -810.6605  0.0096714402 -1.4675697E-08 -2.7661119E-15 -5.7366607E-20 -2.5585155E-24  2.6866095E-28  5.3334825E-32
 158    4     -810.5831  0.0096712054 -1.4675764E-08 -2.7679493E-15 -5.7468654E-20 -2.5455436E-24  2.7163865E-28  5.3058635E-32
 158    5     -810.4864  0.0096709119 -1.4675847E-08 -2.7702506E-15 -5.7595514E-20 -2.5291248E-24  2.7533924E-28  5.2708470E-32
 158    6     -810.3704  0.0096705597 -1.4675947E-08 -2.7730188E-15 -5.7746696E-20 -2.5091461E-24  2.7975084E-28  5.2284453E-32
 158    7     -810.2350  0.0096701487 -1.4676063E-08 -2.7762575E-15 -5.7921474E-20 -2.4854339E-24  2.8484909E-28  5.1779791E-32
 158    8     -810.0803  0.0096696791 -1.4676196E-08 -2.7799708E-15 -5.8119216E-20 -2.4578160E-24  2.9061602E-28  5.1191750E-32
 158    9     -809.9062  0.0096691508 -1.4676347E-08 -2.7841634E-15 -5.8339008E-20 -2.4260771E-24  2.9702300E-28  5.0514439E-32
 158   10     -809.7128  0.0096685637 -1.4676514E-08 -2.7888401E-15 -5.8579818E-20 -2.3900152E-24  3.0404207E-28  4.9744523E-32
 158   11     -809.5001  0.0096679179 -1.4676698E-08 -2.7940066E-15 -5.8840501E-20 -2.3493813E-24  3.1163629E-28  4.8876272E-32
 158   12     -809.2681  0.0096672134 -1.4676899E-08 -2.7996688E-15 -5.9119734E-20 -2.3039181E-24  3.1976670E-28  4.7903342E-32
 158   13     -809.0168  0.0096664502 -1.4677118E-08 -2.8058327E-15 -5.9415941E-20 -2.2533541E-24  3.2838561E-28  4.6818780E-32
 158   14     -808.7461  0.0096656283 -1.4677354E-08 -2.8125049E-15 -5.9727505E-20 -2.1974201E-24  3.3744485E-28  4.5618985E-32
 158   15     -808.4562  0.0096647477 -1.4677607E-08 -2.8196919E-15 -6.0052521E-20 -2.1358147E-24  3.4688682E-28  4.4294719E-32
 158   16     -808.1469  0.0096638083 -1.4677879E-08 -2.8274001E-15 -6.0388910E-20 -2.0682893E-24  3.5664748E-28  4.2843337E-32
 158   17     -807.8184  0.0096628102 -1.4678167E-08 -2.8356366E-15 -6.0734244E-20 -1.9944978E-24  3.6665510E-28  4.1253520E-32
 158   18     -807.4705  0.0096617533 -1.4678474E-08 -2.8444078E-15 -6.1086060E-20 -1.9142008E-24  3.7683393E-28  3.9522843E-32
 158   19     -807.1034  0.0096606378 -1.4678799E-08 -2.8537202E-15 -6.1441502E-20 -1.8270944E-24  3.8709788E-28  3.7642112E-32
 158   20     -806.7170  0.0096594635 -1.4679142E-08 -2.8635795E-15 -6.1797569E-20 -1.7329527E-24  3.9735477E-28  3.5607664E-32
 159    0     -790.8340  0.0095985681 -1.4785059E-08 -3.2894562E-15 -3.4644600E-20 -9.4982289E-25 -4.4924058E-28  1.9388723E-32
 159    1     -790.8148  0.0095985089 -1.4785078E-08 -3.2897333E-15 -3.4654131E-20 -9.5521750E-25 -4.4896833E-28  1.9507590E-32
 159    2     -790.7764  0.0095983906 -1.4785118E-08 -3.2902879E-15 -3.4673335E-20 -9.6599162E-25 -4.4841835E-28  1.9746100E-32
 159    3     -790.7188  0.0095982132 -1.4785177E-08 -3.2911205E-15 -3.4702547E-20 -9.8210978E-25 -4.4758209E-28  2.0101254E-32
 159    4     -790.6420  0.0095979767 -1.4785256E-08 -3.2922316E-15 -3.4742288E-20 -1.0035705E-24 -4.4644258E-28  2.0575423E-32
 159    5     -790.5460  0.0095976810 -1.4785355E-08 -3.2936222E-15 -3.4793113E-20 -1.0303146E-24 -4.4498221E-28  2.1165580E-32
 159    6     -790.4308  0.0095973261 -1.4785474E-08 -3.2952939E-15 -3.4855913E-20 -1.0622861E-24 -4.4317460E-28  2.1870897E-32
 159    7     -790.2965  0.0095969121 -1.4785612E-08 -3.2972479E-15 -3.4931555E-20 -1.0994169E-24 -4.4099154E-28  2.2689795E-32
 159    8     -790.1429  0.0095964390 -1.4785770E-08 -3.2994864E-15 -3.5021216E-20 -1.1416255E-24 -4.3839729E-28  2.3620308E-32
 159    9     -789.9702  0.0095959067 -1.4785949E-08 -3.3020116E-15 -3.5126084E-20 -1.1888159E-24 -4.3535580E-28  2.4661051E-32
 159   10     -789.7783  0.0095953152 -1.4786147E-08 -3.3048266E-15 -3.5247593E-20 -1.2408481E-24 -4.3182190E-28  2.5807860E-32
 159   11     -789.5672  0.0095946646 -1.4786365E-08 -3.3079346E-15 -3.5387155E-20 -1.2975702E-24 -4.2775363E-28  2.7055998E-32
 159   12     -789.3369  0.0095939549 -1.4786603E-08 -3.3113392E-15 -3.5546592E-20 -1.3588430E-24 -4.2309260E-28  2.8405290E-32
 159   13     -789.0875  0.0095931860 -1.4786862E-08 -3.3150455E-15 -3.5727491E-20 -1.4244332E-24 -4.1779168E-28  2.9848094E-32
 159   14     -788.8189  0.0095923579 -1.4787140E-08 -3.3190582E-15 -3.5931816E-20 -1.4941311E-24 -4.1179102E-28  3.1380061E-32
 159   15     -788.5312  0.0095914707 -1.4787439E-08 -3.3233836E-15 -3.6161439E-20 -1.5676534E-24 -4.0503148E-28  3.2994811E-32
 159   16     -788.2242  0.0095905243 -1.4787758E-08 -3.3280287E-15 -3.6418451E-20 -1.6446940E-24 -3.9745102E-28  3.4684771E-32
 159   17     -787.8982  0.0095895187 -1.4788098E-08 -3.3330010E-15 -3.6704922E-20 -1.7249168E-24 -3.8898522E-28  3.6443260E-32
 159   18     -787.5530  0.0095884539 -1.4788458E-08 -3.3383092E-15 -3.7022855E-20 -1.8079254E-24 -3.7957312E-28  3.8259534E-32
 159   19     -787.1886  0.0095873300 -1.4788839E-08 -3.3439631E-15 -3.7374533E-20 -1.8932922E-24 -3.6914589E-28  4.0125654E-32
 159   20     -786.8052  0.0095861469 -1.4789241E-08 -3.3499737E-15 -3.7761940E-20 -1.9805243E-24 -3.5764267E-28  4.2029973E-32
 160    0     -771.1156  0.0095246307 -1.4897729E-08 -3.8529995E-15 -5.0035612E-20  2.3068054E-24 -6.0672159E-29 -6.1156496E-32
 160    1     -771.0965  0.0095245711 -1.4897752E-08 -3.8533997E-15 -5.0012576E-20  2.3060732E-24 -6.1527580E-29 -6.1140051E-32
 160    2     -771.0584  0.0095244519 -1.4897798E-08 -3.8541994E-15 -4.9966444E-20  2.3045638E-24 -6.3239521E-29 -6.1106509E-32
 160    3     -771.0013  0.0095242732 -1.4897868E-08 -3.8553978E-15 -4.9897364E-20  2.3022433E-24 -6.5804560E-29 -6.1055472E-32
 160    4     -770.9251  0.0095240348 -1.4897960E-08 -3.8569931E-15 -4.9805314E-20  2.2990106E-24 -6.9222624E-29 -6.0984797E-32
 160    5     -770.8298  0.0095237368 -1.4898076E-08 -3.8589830E-15 -4.9690491E-20  2.2947281E-24 -7.3486756E-29 -6.0889902E-32
 160    6     -770.7156  0.0095233793 -1.4898215E-08 -3.8613649E-15 -4.9552985E-20  2.2892530E-24 -7.8596299E-29 -6.0768210E-32
 160    7     -770.5822  0.0095229621 -1.4898377E-08 -3.8641356E-15 -4.9392967E-20  2.2824167E-24 -8.4544662E-29 -6.0617362E-32
 160    8     -770.4299  0.0095224854 -1.4898563E-08 -3.8672907E-15 -4.9210696E-20  2.2739591E-24 -9.1323713E-29 -6.0427873E-32
 160    9     -770.2585  0.0095219490 -1.4898772E-08 -3.8708265E-15 -4.9006493E-20  2.2636894E-24 -9.8923288E-29 -6.0198562E-32
 160   10     -770.0680  0.0095213531 -1.4899004E-08 -3.8747381E-15 -4.8780719E-20  2.2513175E-24 -1.0733308E-28 -5.9921853E-32
 160   11     -769.8586  0.0095206975 -1.4899260E-08 -3.8790198E-15 -4.8533897E-20  2.2365300E-24 -1.1653411E-28 -5.9588496E-32
 160   12     -769.6301  0.0095199823 -1.4899539E-08 -3.8836662E-15 -4.8266548E-20  2.2190273E-24 -1.2651307E-28 -5.9194695E-32
 160   13     -769.3826  0.0095192075 -1.4899843E-08 -3.8886710E-15 -4.7979398E-20  2.1984580E-24 -1.3724433E-28 -5.8730926E-32
 160   14     -769.1160  0.0095183731 -1.4900169E-08 -3.8940276E-15 -4.7673275E-20  2.1744506E-24 -1.4870397E-28 -5.8189639E-32
 160   15     -768.8305  0.0095174791 -1.4900520E-08 -3.8997288E-15 -4.7349171E-20  2.1465757E-24 -1.6085802E-28 -5.7557548E-32
 160   16     -768.5260  0.0095165255 -1.4900895E-08 -3.9057676E-15 -4.7008230E-20  2.1144526E-24 -1.7367040E-28 -5.6829544E-32
 160   17     -768.2024  0.0095155122 -1.4901293E-08 -3.9121365E-15 -4.6651890E-20  2.0776624E-24 -1.8709755E-28 -5.5995120E-32
 160   18     -767.8599  0.0095144393 -1.4901716E-08 -3.9188276E-15 -4.6281633E-20  2.0357268E-24 -2.0109022E-28 -5.5042083E-32
 160   19     -767.4984  0.0095133067 -1.4902163E-08 -3.9258332E-15 -4.5899317E-20  1.9882220E-24 -2.1558892E-28 -5.3961864E-32
 160   20     -767.1178  0.0095121146 -1.4902635E-08 -3.9331456E-15 -4.5506943E-20  1.9346863E-24 -2.3053042E-28 -5.2743328E-32
 161    0     -751.6229  0.0094499616 -1.5014295E-08 -4.3488415E-15 -7.0460215E-20 -4.7314241E-25  4.2972811E-28  1.0867020E-33
 161    1     -751.6040  0.0094499016 -1.5014321E-08 -4.3494054E-15 -7.0464945E-20 -4.6797330E-25  4.2974310E-28  9.6687302E-34
 161    2     -751.5662  0.0094497815 -1.5014373E-08 -4.3505328E-15 -7.0474208E-20 -4.5766672E-25  4.2976763E-28  7.2951324E-34
 161    3     -751.5095  0.0094496013 -1.5014451E-08 -4.3522243E-15 -7.0487706E-20 -4.4219758E-25  4.2979049E-28  3.7320390E-34
 161    4     -751.4339  0.0094493611 -1.5014556E-08 -4.3544802E-15 -7.0504969E-20 -4.2156431E-25  4.2979754E-28 -1.0318255E-34
 161    5     -751.3395  0.0094490608 -1.5014686E-08 -4.3573009E-15 -7.0525416E-20 -3.9577896E-25  4.2976972E-28 -6.9757358E-34
 161    6     -751.2261  0.0094487004 -1.5014843E-08 -4.3606866E-15 -7.0548245E-20 -3.6483925E-25  4.2968207E-28 -1.4104961E-33
 161    7     -751.0938  0.0094482800 -1.5015027E-08 -4.3646380E-15 -7.0572510E-20 -3.2875181E-25  4.2950201E-28 -2.2428620E-33
 161    8     -750.9426  0.0094477995 -1.5015236E-08 -4.3691555E-15 -7.0597164E-20 -2.8752779E-25  4.2919798E-28 -3.1933547E-33
 161    9     -750.7726  0.0094472590 -1.5015472E-08 -4.3742393E-15 -7.0620956E-20 -2.4120801E-25  4.2872861E-28 -4.2595488E-33
 161   10     -750.5836  0.0094466583 -1.5015735E-08 -4.3798898E-15 -7.0642486E-20 -1.8979962E-25  4.2804826E-28 -5.4446475E-33
 161   11     -750.3758  0.0094459976 -1.5016024E-08 -4.3861072E-15 -7.0660259E-20 -1.3335433E-25  4.2710970E-28 -6.7447924E-33
 161   12     -750.1491  0.0094452769 -1.5016340E-08 -4.3928913E-15 -7.0672599E-20 -7.1932711E-26  4.2585790E-28 -8.1591713E-33
 161   13     -749.9035  0.0094444960 -1.5016683E-08 -4.4002415E-15 -7.0677631E-20 -5.6332746E-27  4.2423492E-28 -9.6845322E-33
 161   14     -749.6391  0.0094436551 -1.5017053E-08 -4.4081573E-15 -7.0673436E-20  6.5475547E-26  4.2217592E-28 -1.1320538E-32
 161   15     -749.3558  0.0094427540 -1.5017450E-08 -4.4166374E-15 -7.0657935E-20  1.4124696E-25  4.1961582E-28 -1.3063203E-32
 161   16     -749.0537  0.0094417929 -1.5017875E-08 -4.4256799E-15 -7.0628871E-20  2.2151912E-25  4.1648057E-28 -1.4909129E-32
 161   17     -748.7327  0.0094407717 -1.5018327E-08 -4.4352824E-15 -7.0584022E-20  3.0609801E-25  4.1270098E-28 -1.6852309E-32
 161   18     -748.3928  0.0094396903 -1.5018806E-08 -4.4454424E-15 -7.0520949E-20  3.9477784E-25  4.0819789E-28 -1.8888937E-32
 161   19     -748.0341  0.0094385489 -1.5019313E-08 -4.4561552E-15 -7.0437146E-20  4.8724273E-25  4.0289110E-28 -2.1010198E-32
 161   20     -747.6566  0.0094373473 -1.5019849E-08 -4.4674169E-15 -7.0330067E-20  5.8320316E-25  3.9669844E-28 -2.3210841E-32
 162    0     -732.3577  0.0093745409 -1.5135795E-08 -4.9246320E-15 -6.0440962E-20 -2.7041002E-24 -3.7368602E-29  5.6741670E-32
 162    1     -732.3390  0.0093744803 -1.5135824E-08 -4.9251156E-15 -6.0468051E-20 -2.7045444E-24 -3.6573295E-29  5.6752594E-32
 162    2     -732.3015  0.0093743593 -1.5135883E-08 -4.9260835E-15 -6.0522178E-20 -2.7054075E-24 -3.4982608E-29  5.6773945E-32
 162    3     -732.2452  0.0093741776 -1.5135972E-08 -4.9275369E-15 -6.0603330E-20 -2.7066262E-24 -3.2598693E-29  5.6804128E-32
 162    4     -732.1702  0.0093739354 -1.5136090E-08 -4.9294780E-15 -6.0711623E-20 -2.7081155E-24 -2.9416207E-29  5.6841533E-32
 162    5     -732.0765  0.0093736327 -1.5136238E-08 -4.9319092E-15 -6.0847075E-20 -2.7097548E-24 -2.5436068E-29  5.6881936E-32
 162    6     -731.9640  0.0093732695 -1.5136416E-08 -4.9348337E-15 -6.1009709E-20 -2.7114252E-24 -2.0655555E-29  5.6924993E-32
 162    7     -731.8328  0.0093728456 -1.5136623E-08 -4.9382557E-15 -6.1199590E-20 -2.7129141E-24 -1.5074275E-29  5.6962429E-32
 162    8     -731.6828  0.0093723613 -1.5136860E-08 -4.9421793E-15 -6.1416626E-20 -2.7140582E-24 -8.6945321E-30  5.6993533E-32
 162    9     -731.5141  0.0093718163 -1.5137127E-08 -4.9466101E-15 -6.1660925E-20 -2.7146073E-24 -1.5119515E-30  5.7010215E-32
 162   10     -731.3267  0.0093712108 -1.5137424E-08 -4.9515539E-15 -6.1932395E-20 -2.7143048E-24  6.4694887E-30  5.7008340E-32
 162   11     -731.1205  0.0093705448 -1.5137751E-08 -4.9570168E-15 -6.2230906E-20 -2.7128952E-24  1.5248562E-29  5.6982210E-32
 162   12     -730.8957  0.0093698182 -1.5138108E-08 -4.9630069E-15 -6.2556308E-20 -2.7099886E-24  2.4816330E-29  5.6919100E-32
 162   13     -730.6521  0.0093690310 -1.5138496E-08 -4.9695310E-15 -6.2908308E-20 -2.7053160E-24  3.5166599E-29  5.6816231E-32
 162   14     -730.3897  0.0093681832 -1.5138914E-08 -4.9765978E-15 -6.3286582E-20 -2.6984783E-24  4.6287749E-29  5.6663310E-32
 162   15     -730.1087  0.0093672749 -1.5139362E-08 -4.9842166E-15 -6.3690689E-20 -2.6890665E-24  5.8165536E-29  5.6449981E-32
 162   16     -729.8090  0.0093663059 -1.5139841E-08 -4.9923965E-15 -6.4119994E-20 -2.6766941E-24  7.0781265E-29  5.6169250E-32
 162   17     -729.4905  0.0093652764 -1.5140350E-08 -5.0011478E-15 -6.4573719E-20 -2.6608874E-24  8.4106764E-29  5.5807663E-32
 162   18     -729.1534  0.0093641863 -1.5140891E-08 -5.0104809E-15 -6.5050930E-20 -2.6411992E-24  9.8114544E-29  5.5356143E-32
 162   19     -728.7976  0.0093630355 -1.5141463E-08 -5.0204065E-15 -6.5550550E-20 -2.6171650E-24  1.1276894E-28  5.4804869E-32
 162   20     -728.4231  0.0093618242 -1.5142066E-08 -5.0309363E-15 -6.6071140E-20 -2.5882707E-24  1.2802191E-28  5.4139867E-32
 163    0     -713.3216  0.0092983444 -1.5262267E-08 -5.6400828E-15 -5.2856207E-20  2.6040084E-25 -3.2945106E-28 -2.3132130E-33
 163    1     -713.3030  0.0092982834 -1.5262301E-08 -5.6405055E-15 -5.2853590E-20  2.5644593E-25 -3.2948392E-28 -2.2062596E-33
 163    2     -713.2658  0.0092981613 -1.5262368E-08 -5.6413513E-15 -5.2848566E-20  2.4854017E-25 -3.2954123E-28 -1.9910068E-33
 163    3     -713.2100  0.0092979781 -1.5262470E-08 -5.6426194E-15 -5.2841301E-20  2.3667298E-25 -3.2961787E-28 -1.6700158E-33
 163    4     -713.1356  0.0092977339 -1.5262605E-08 -5.6443103E-15 -5.2832126E-20  2.2085525E-25 -3.2970055E-28 -1.2407970E-33
 163    5     -713.0426  0.0092974287 -1.5262775E-08 -5.6464234E-15 -5.2821592E-20  2.0107433E-25 -3.2976863E-28 -7.0475878E-34
 163    6     -712.9311  0.0092970624 -1.5262978E-08 -5.6489586E-15 -5.2810253E-20  1.7733226E-25 -3.2980002E-28 -6.0908039E-35
 163    7     -712.8009  0.0092966350 -1.5263215E-08 -5.6519155E-15 -5.2798782E-20  1.4962103E-25 -3.2976945E-28  6.9107861E-34
 163    8     -712.6522  0.0092961466 -1.5263487E-08 -5.6552944E-15 -5.2788086E-20  1.1797034E-25 -3.2964393E-28  1.5499367E-33
 163    9     -712.4848  0.0092955971 -1.5263792E-08 -5.6590947E-15 -5.2779100E-20  8.2378550E-26 -3.2938746E-28  2.5153679E-33
 163   10     -712.2989  0.0092949865 -1.5264132E-08 -5.6633167E-15 -5.2772799E-20  4.2873597E-26 -3.2896084E-28  3.5864920E-33
 163   11     -712.0944  0.0092943149 -1.5264506E-08 -5.6679607E-15 -5.2770481E-20 -4.9871568E-28 -3.2831770E-28  4.7626904E-33
 163   12     -711.8714  0.0092935822 -1.5264914E-08 -5.6730267E-15 -5.2773356E-20 -4.7722813E-26 -3.2741000E-28  6.0440266E-33
 163   13     -711.6298  0.0092927884 -1.5265357E-08 -5.6785156E-15 -5.2782903E-20 -9.8702865E-26 -3.2618468E-28  7.4267677E-33
 163   14     -711.3696  0.0092919335 -1.5265834E-08 -5.6844283E-15 -5.2800560E-20 -1.5335845E-25 -3.2458325E-28  8.9094104E-33
 163   15     -711.0908  0.0092910175 -1.5266346E-08 -5.6907657E-15 -5.2827925E-20 -2.1163174E-25 -3.2254515E-28  1.0492898E-32
 163   16     -710.7935  0.0092900405 -1.5266893E-08 -5.6975303E-15 -5.2866730E-20 -2.7330263E-25 -3.2000791E-28  1.2166582E-32
 163   17     -710.4777  0.0092890023 -1.5267474E-08 -5.7047236E-15 -5.2918724E-20 -3.3827378E-25 -3.1690210E-28  1.3931625E-32
 163   18     -710.1433  0.0092879030 -1.5268091E-08 -5.7123485E-15 -5.2985747E-20 -4.0633479E-25 -3.1315762E-28  1.5782933E-32
 163   19     -709.7904  0.0092867426 -1.5268742E-08 -5.7204083E-15 -5.3069667E-20 -4.7724553E-25 -3.0870203E-28  1.7713049E-32
 163   20     -709.4189  0.0092855211 -1.5269429E-08 -5.7289077E-15 -5.3172509E-20 -5.5070188E-25 -3.0346199E-28  1.9713294E-32
 164    0     -694.5162  0.0092213459 -1.5393433E-08 -6.2690902E-15 -5.1451908E-20  3.0541688E-24 -3.2083061E-29 -6.3985758E-32
 164    1     -694.4977  0.0092212843 -1.5393471E-08 -6.2695016E-15 -5.1421342E-20  3.0537660E-24 -3.2978983E-29 -6.3980839E-32
 164    2     -694.4609  0.0092211612 -1.5393546E-08 -6.2703238E-15 -5.1360267E-20  3.0529515E-24 -3.4770102E-29 -6.3973379E-32
 164    3     -694.4055  0.0092209765 -1.5393659E-08 -6.2715554E-15 -5.1268725E-20  3.0516562E-24 -3.7456113E-29 -6.3960250E-32
 164    4     -694.3318  0.0092207302 -1.5393810E-08 -6.2731941E-15 -5.1146678E-20  3.0497747E-24 -4.1038154E-29 -6.3939327E-32
 164    5     -694.2396  0.0092204223 -1.5393998E-08 -6.2752368E-15 -5.0994236E-20  3.0471683E-24 -4.5512899E-29 -6.3905198E-32
 164    6     -694.1289  0.0092200528 -1.5394224E-08 -6.2776802E-15 -5.0811544E-20  3.0437019E-24 -5.0877893E-29 -6.3857340E-32
 164    7     -693.9998  0.0092196218 -1.5394487E-08 -6.2805196E-15 -5.0598646E-20  3.0391594E-24 -5.7132771E-29 -6.3789430E-32
 164    8     -693.8523  0.0092191291 -1.5394789E-08 -6.2837503E-15 -5.0355722E-20  3.0333518E-24 -6.4273891E-29 -6.3698126E-32
 164    9     -693.6864  0.0092185749 -1.5395128E-08 -6.2873661E-15 -5.0083062E-20  3.0259701E-24 -7.2291222E-29 -6.3572481E-32
 164   10     -693.5020  0.0092179591 -1.5395506E-08 -6.2913606E-15 -4.9780908E-20  3.0167608E-24 -8.1179818E-29 -6.3409029E-32
 164   11     -693.2992  0.0092172817 -1.5395921E-08 -6.2957267E-15 -4.9449680E-20  3.0053957E-24 -9.0928681E-29 -6.3199282E-32
 164   12     -693.0780  0.0092165427 -1.5396375E-08 -6.3004567E-15 -4.9089838E-20  2.9915443E-24 -1.0152554E-28 -6.2935697E-32
 164   13     -692.8384  0.0092157421 -1.5396866E-08 -6.3055416E-15 -4.8702019E-20  2.9747989E-24 -1.1294929E-28 -6.2605991E-32
 164   14     -692.5804  0.0092148798 -1.5397396E-08 -6.3109732E-15 -4.8286946E-20  2.9548096E-24 -1.2518147E-28 -6.2204737E-32
 164   15     -692.3040  0.0092139560 -1.5397964E-08 -6.3167410E-15 -4.7845433E-20  2.9310938E-24 -1.3819544E-28 -6.1718140E-32
 164   16     -692.0091  0.0092129705 -1.5398571E-08 -6.3228354E-15 -4.7378673E-20  2.9032462E-24 -1.5195558E-28 -6.1136278E-32
 164   17     -691.6959  0.0092119233 -1.5399216E-08 -6.3292456E-15 -4.6887836E-20  2.8707781E-24 -1.6642696E-28 -6.0448297E-32
 164   18     -691.3643  0.0092108146 -1.5399900E-08 -6.3359602E-15 -4.6374424E-20  2.8331820E-24 -1.8155854E-28 -5.9639673E-32
 164   19     -691.0143  0.0092096442 -1.5400623E-08 -6.3429685E-15 -4.5840164E-20  2.7899973E-24 -1.9730105E-28 -5.8701277E-32
 164   20     -690.6459  0.0092084121 -1.5401385E-08 -6.3502584E-15 -4.5287038E-20  2.7406707E-24 -2.1358571E-28 -5.7616198E-32
 165    0     -675.9434  0.0091435270 -1.5527673E-08 -6.6385415E-15 -5.9548017E-20  1.2375735E-25  5.1942912E-28  5.7922642E-33
 165    1     -675.9251  0.0091434649 -1.5527712E-08 -6.6390177E-15 -5.9546766E-20  1.2996907E-25  5.1951094E-28  5.6407158E-33
 165    2     -675.8885  0.0091433407 -1.5527792E-08 -6.6399706E-15 -5.9544009E-20  1.4245479E-25  5.1966380E-28  5.3329533E-33
 165    3     -675.8337  0.0091431543 -1.5527912E-08 -6.6413995E-15 -5.9539464E-20  1.6116197E-25  5.1987810E-28  4.8722823E-33
 165    4     -675.7605  0.0091429059 -1.5528071E-08 -6.6433046E-15 -5.9532516E-20  1.8611919E-25  5.2013315E-28  4.2580376E-33
 165    5     -675.6691  0.0091425953 -1.5528270E-08 -6.6456858E-15 -5.9522445E-20  2.1734442E-25  5.2040435E-28  3.4886119E-33
 165    6     -675.5594  0.0091422227 -1.5528510E-08 -6.6485425E-15 -5.9508266E-20  2.5481024E-25  5.2065855E-28  2.5666778E-33
 165    7     -675.4314  0.0091417879 -1.5528789E-08 -6.6518746E-15 -5.9488927E-20  2.9856661E-25  5.2085803E-28  1.4882192E-33
 165    8     -675.2851  0.0091412909 -1.5529108E-08 -6.6556808E-15 -5.9463024E-20  3.4855793E-25  5.2095583E-28  2.5672535E-34
 165    9     -675.1206  0.0091407319 -1.5529468E-08 -6.6599611E-15 -5.9429124E-20  4.0482835E-25  5.2090020E-28 -1.1312068E-33
 165   10     -674.9378  0.0091401107 -1.5529868E-08 -6.6647136E-15 -5.9385511E-20  4.6731136E-25  5.2063352E-28 -2.6725506E-33
 165   11     -674.7367  0.0091394274 -1.5530308E-08 -6.6699373E-15 -5.9330303E-20  5.3602029E-25  5.2009010E-28 -4.3697654E-33
 165   12     -674.5174  0.0091386819 -1.5530788E-08 -6.6756298E-15 -5.9261517E-20  6.1084979E-25  5.1920223E-28 -6.2175057E-33
 165   13     -674.2798  0.0091378743 -1.5531309E-08 -6.6817886E-15 -5.9176857E-20  6.9174280E-25  5.1788847E-28 -8.2167919E-33
 165   14     -674.0239  0.0091370045 -1.5531871E-08 -6.6884110E-15 -5.9073947E-20  7.7862196E-25  5.1606724E-28 -1.0367038E-32
 165   15     -673.7498  0.0091360726 -1.5532473E-08 -6.6954923E-15 -5.8950168E-20  8.7128033E-25  5.1364964E-28 -1.2660137E-32
 165   16     -673.4575  0.0091350785 -1.5533116E-08 -6.7030286E-15 -5.8802904E-20  9.6960514E-25  5.1054125E-28 -1.5096050E-32
 165   17     -673.1469  0.0091340222 -1.5533800E-08 -6.7110144E-15 -5.8629244E-20  1.0733834E-24  5.0664119E-28 -1.7671069E-32
 165   18     -672.8181  0.0091329037 -1.5534525E-08 -6.7194424E-15 -5.8426188E-20  1.1823005E-24  5.0184600E-28 -2.0375055E-32
 165   19     -672.4711  0.0091317231 -1.5535292E-08 -6.7283057E-15 -5.8190740E-20  1.2960843E-24  4.9604947E-28 -2.3204755E-32
 165   20     -672.1058  0.0091304802 -1.5536100E-08 -6.7375948E-15 -5.7919691E-20  1.4143169E-24  4.8914036E-28 -2.6147998E-32
 166    0     -657.6049  0.0090648836 -1.5663975E-08 -6.8832044E-15 -3.4208431E-20 -3.2618067E-24 -1.7106315E-28  7.7072797E-32
 166    1     -657.5868  0.0090648209 -1.5664017E-08 -6.8834781E-15 -3.4241073E-20 -3.2638558E-24 -1.6998418E-28  7.7110688E-32
 166    2     -657.5505  0.0090646956 -1.5664099E-08 -6.8840265E-15 -3.4306378E-20 -3.2679138E-24 -1.6782275E-28  7.7185769E-32
 166    3     -657.4961  0.0090645076 -1.5664223E-08 -6.8848510E-15 -3.4404502E-20 -3.2738961E-24 -1.6457829E-28  7.7296257E-32
 166    4     -657.4236  0.0090642570 -1.5664389E-08 -6.8859540E-15 -3.4535627E-20 -3.2816944E-24 -1.6024535E-28  7.7437753E-32
 166    5     -657.3330  0.0090639437 -1.5664595E-08 -6.8873387E-15 -3.4699914E-20 -3.2911449E-24 -1.5482030E-28  7.7607236E-32
 166    6     -657.2242  0.0090635678 -1.5664843E-08 -6.8890092E-15 -3.4897747E-20 -3.3020530E-24 -1.4829270E-28  7.7800106E-32
 166    7     -657.0973  0.0090631291 -1.5665132E-08 -6.8909699E-15 -3.5129339E-20 -3.3141923E-24 -1.4065677E-28  7.8009969E-32
 166    8     -656.9523  0.0090626278 -1.5665463E-08 -6.8932267E-15 -3.5394978E-20 -3.3272733E-24 -1.3190848E-28  7.8229366E-32
 166    9     -656.7892  0.0090620639 -1.5665836E-08 -6.8957859E-15 -3.5695067E-20 -3.3409823E-24 -1.2203758E-28  7.8450894E-32
 166   10     -656.6080  0.0090614372 -1.5666249E-08 -6.8986548E-15 -3.6029882E-20 -3.3549763E-24 -1.1103821E-28  7.8666465E-32
 166   11     -656.4086  0.0090607479 -1.5666705E-08 -6.9018417E-15 -3.6399670E-20 -3.3688329E-24 -9.8909125E-29  7.8864439E-32
 166   12     -656.1912  0.0090599959 -1.5667202E-08 -6.9053556E-15 -3.6804762E-20 -3.3821203E-24 -8.5644298E-29  7.9034228E-32
 166   13     -655.9556  0.0090591812 -1.5667741E-08 -6.9092061E-15 -3.7245268E-20 -3.3943609E-24 -7.1246598E-29  7.9164042E-32
 166   14     -655.7020  0.0090583038 -1.5668321E-08 -6.9134042E-15 -3.7721255E-20 -3.4050264E-24 -5.5722733E-29  7.9239457E-32
 166   15     -655.4302  0.0090573637 -1.5668944E-08 -6.9179616E-15 -3.8232707E-20 -3.4135497E-24 -3.9079783E-29  7.9246833E-32
 166   16     -655.1404  0.0090563608 -1.5669608E-08 -6.9228903E-15 -3.8779335E-20 -3.4193516E-24 -2.1336899E-29  7.9171828E-32
 166   17     -654.8325  0.0090552953 -1.5670314E-08 -6.9282038E-15 -3.9360935E-20 -3.4217858E-24 -2.5114240E-30  7.8998145E-32
 166   18     -654.5066  0.0090541670 -1.5671063E-08 -6.9339161E-15 -3.9976729E-20 -3.4201804E-24  1.7360882E-29  7.8709003E-32
 166   19     -654.1625  0.0090529760 -1.5671854E-08 -6.9400419E-15 -4.0626058E-20 -3.4138347E-24  3.8244946E-29  7.8285430E-32
 166   20     -653.8004  0.0090517222 -1.5672687E-08 -6.9465967E-15 -4.1307750E-20 -3.4020315E-24  6.0087343E-29  7.7710456E-32
 167    0     -639.5025  0.0089854215 -1.5800812E-08 -7.2607143E-15 -3.2649027E-20 -2.0803903E-25 -5.7378921E-28 -2.1591978E-32
 167    1     -639.4846  0.0089853583 -1.5800856E-08 -7.2609754E-15 -3.2651175E-20 -2.1493427E-25 -5.7408905E-28 -2.1419742E-32
 167    2     -639.4486  0.0089852319 -1.5800943E-08 -7.2614977E-15 -3.2655574E-20 -2.2873318E-25 -5.7468351E-28 -2.1074819E-32
 167    3     -639.3947  0.0089850423 -1.5801074E-08 -7.2622816E-15 -3.2662755E-20 -2.4942518E-25 -5.7555956E-28 -2.0560081E-32
 167    4     -639.3228  0.0089847895 -1.5801248E-08 -7.2633270E-15 -3.2673309E-20 -2.7708328E-25 -5.7669033E-28 -1.9869319E-32
 167    5     -639.2330  0.0089844735 -1.5801466E-08 -7.2646341E-15 -3.2687975E-20 -3.1173333E-25 -5.7805259E-28 -1.9004297E-32
 167    6     -639.1252  0.0089840942 -1.5801727E-08 -7.2662038E-15 -3.2707934E-20 -3.5338570E-25 -5.7960614E-28 -1.7965399E-32
 167    7     -638.9994  0.0089836518 -1.5802033E-08 -7.2680361E-15 -3.2734386E-20 -4.0214921E-25 -5.8130636E-28 -1.6746247E-32
 167    8     -638.8557  0.0089831461 -1.5802381E-08 -7.2701322E-15 -3.2768817E-20 -4.5804710E-25 -5.8310206E-28 -1.5347770E-32
 167    9     -638.6940  0.0089825772 -1.5802774E-08 -7.2724930E-15 -3.2812862E-20 -5.2113388E-25 -5.8493633E-28 -1.3766178E-32
 167   10     -638.5143  0.0089819451 -1.5803211E-08 -7.2751203E-15 -3.2868500E-20 -5.9143006E-25 -5.8674096E-28 -1.2004266E-32
 167   11     -638.3167  0.0089812498 -1.5803691E-08 -7.2780158E-15 -3.2937833E-20 -6.6898739E-25 -5.8843909E-28 -1.0056656E-32
 167   12     -638.1012  0.0089804912 -1.5804215E-08 -7.2811818E-15 -3.3023210E-20 -7.5383912E-25 -5.8994938E-28 -7.9231598E-33
 167   13     -637.8677  0.0089796693 -1.5804783E-08 -7.2846215E-15 -3.3127159E-20 -8.4597665E-25 -5.9118162E-28 -5.6029903E-33
 167   14     -637.6163  0.0089787842 -1.5805395E-08 -7.2883386E-15 -3.3252572E-20 -9.4537581E-25 -5.9203428E-28 -3.0965134E-33
 167   15     -637.3469  0.0089778359 -1.5806051E-08 -7.2923377E-15 -3.3402336E-20 -1.0519798E-24 -5.9240297E-28 -4.0473810E-34
 167   16     -637.0597  0.0089768243 -1.5806751E-08 -7.2966244E-15 -3.3579797E-20 -1.1657095E-24 -5.9216960E-28  2.4731195E-33
 167   17     -636.7545  0.0089757494 -1.5807496E-08 -7.3012053E-15 -3.3788227E-20 -1.2864231E-24 -5.9121708E-28  5.5332078E-33
 167   18     -636.4314  0.0089746112 -1.5808285E-08 -7.3060879E-15 -3.4031265E-20 -1.4139536E-24 -5.8941378E-28  8.7731334E-33
 167   19     -636.0904  0.0089734098 -1.5809118E-08 -7.3112817E-15 -3.4312667E-20 -1.5480369E-24 -5.8662799E-28  1.2184995E-32
 167   20     -635.7314  0.0089721450 -1.5809996E-08 -7.3167972E-15 -3.4636323E-20 -1.6883799E-24 -5.8271304E-28  1.5764812E-32
 168    0     -621.6379  0.0089051457 -1.5939100E-08 -7.8175541E-15 -6.9814574E-20  2.8570598E-24  2.8519566E-28 -9.1519798E-32
 168    1     -621.6201  0.0089050820 -1.5939147E-08 -7.8181124E-15 -6.9785971E-20  2.8604602E-24  2.8391532E-28 -9.1609873E-32
 168    2     -621.5845  0.0089049545 -1.5939240E-08 -7.8192284E-15 -6.9728699E-20  2.8672325E-24  2.8134777E-28 -9.1789886E-32
 168    3     -621.5310  0.0089047632 -1.5939381E-08 -7.8209010E-15 -6.9642553E-20  2.8773003E-24  2.7748728E-28 -9.2059813E-32
 168    4     -621.4598  0.0089045082 -1.5939569E-08 -7.8231278E-15 -6.9527152E-20  2.8905082E-24  2.7232104E-28 -9.2414699E-32
 168    5     -621.3708  0.0089041894 -1.5939804E-08 -7.8259059E-15 -6.9382211E-20  2.9066417E-24  2.6583634E-28 -9.2847668E-32
 168    6     -621.2639  0.0089038068 -1.5940085E-08 -7.8292320E-15 -6.9207270E-20  2.9254952E-24  2.5801647E-28 -9.3353426E-32
 168    7     -621.1393  0.0089033605 -1.5940414E-08 -7.8331019E-15 -6.9001748E-20  2.9467939E-24  2.4883925E-28 -9.3929080E-32
 168    8     -620.9968  0.0089028504 -1.5940790E-08 -7.8375103E-15 -6.8765013E-20  2.9701620E-24  2.3828320E-28 -9.4559110E-32
 168    9     -620.8366  0.0089022765 -1.5941214E-08 -7.8424518E-15 -6.8496560E-20  2.9952512E-24  2.2632439E-28 -9.5240038E-32
 168   10     -620.6585  0.0089016389 -1.5941685E-08 -7.8479196E-15 -6.8195738E-20  3.0216142E-24  2.1294207E-28 -9.5959338E-32
 168   11     -620.4627  0.0089009374 -1.5942203E-08 -7.8539061E-15 -6.7861841E-20  3.0487458E-24  1.9810581E-28 -9.6703317E-32
 168   12     -620.2491  0.0089001722 -1.5942768E-08 -7.8604032E-15 -6.7494306E-20  3.0761041E-24  1.8179425E-28 -9.7458950E-32
 168   13     -620.0177  0.0088993431 -1.5943382E-08 -7.8674019E-15 -6.7092671E-20  3.1030831E-24  1.6398884E-28 -9.8210885E-32
 168   14     -619.7685  0.0088984503 -1.5944043E-08 -7.8748918E-15 -6.6656385E-20  3.1290016E-24  1.4466639E-28 -9.8940875E-32
 168   15     -619.5016  0.0088974936 -1.5944752E-08 -7.8828624E-15 -6.6185141E-20  3.1531775E-24  1.2381242E-28 -9.9634992E-32
 168   16     -619.2169  0.0088964731 -1.5945509E-08 -7.8913017E-15 -6.5678902E-20  3.1747948E-24  1.0142360E-28 -1.0026962E-31
 168   17     -618.9144  0.0088953888 -1.5946315E-08 -7.9001972E-15 -6.5137551E-20  3.1930402E-24  7.7490683E-29 -1.0082472E-31
 168   18     -618.5942  0.0088942406 -1.5947168E-08 -7.9095355E-15 -6.4561429E-20  3.2070308E-24  5.2021289E-29 -1.0127931E-31
 168   19     -618.2562  0.0088930286 -1.5948071E-08 -7.9193025E-15 -6.3951156E-20  3.2158202E-24  2.5033597E-29 -1.0160846E-31
 168   20     -617.9005  0.0088917527 -1.5949022E-08 -7.9294833E-15 -6.3307589E-20  3.2184188E-24 -3.4477233E-30 -1.0178749E-31
 169    0     -604.0127  0.0088240490 -1.6081115E-08 -8.3502455E-15 -8.9909301E-20 -3.4234132E-24  5.6892625E-28  6.9508428E-32
 169    1     -603.9950  0.0088239846 -1.6081165E-08 -8.3509649E-15 -8.9943469E-20 -3.4165779E-24  5.6989654E-28  6.9340514E-32
 169    2     -603.9597  0.0088238560 -1.6081265E-08 -8.3524047E-15 -9.0011688E-20 -3.4028741E-24  5.7183540E-28  6.9005370E-32
 169    3     -603.9068  0.0088236630 -1.6081416E-08 -8.3545661E-15 -9.0113461E-20 -3.3822482E-24  5.7472298E-28  6.8501083E-32
 169    4     -603.8362  0.0088234057 -1.6081616E-08 -8.3574519E-15 -9.0248182E-20 -3.3545542E-24  5.7853855E-28  6.7822008E-32
 169    5     -603.7479  0.0088230841 -1.6081867E-08 -8.3610651E-15 -9.0415068E-20 -3.3197169E-24  5.8325802E-28  6.6970133E-32
 169    6     -603.6421  0.0088226981 -1.6082168E-08 -8.3654098E-15 -9.0612967E-20 -3.2775170E-24  5.8883982E-28  6.5936437E-32
 169    7     -603.5186  0.0088222478 -1.6082520E-08 -8.3704906E-15 -9.0840668E-20 -3.2277814E-24  5.9524186E-28  6.4717534E-32
 169    8     -603.3774  0.0088217331 -1.6082922E-08 -8.3763126E-15 -9.1096584E-20 -3.1702869E-24  6.0241106E-28  6.3308276E-32
 169    9     -603.2186  0.0088211542 -1.6083374E-08 -8.3828818E-15 -9.1378984E-20 -3.1047993E-24  6.1028695E-28  6.1704021E-32
 169   10     -603.0422  0.0088205108 -1.6083877E-08 -8.3902043E-15 -9.1685769E-20 -3.0310594E-24  6.1879921E-28  5.9897638E-32
 169   11     -602.8482  0.0088198031 -1.6084431E-08 -8.3982873E-15 -9.2014685E-20 -2.9487749E-24  6.2786995E-28  5.7881007E-32
 169   12     -602.6365  0.0088190310 -1.6085036E-08 -8.4071375E-15 -9.2363080E-20 -2.8576710E-24  6.3740673E-28  5.5648252E-32
 169   13     -602.4072  0.0088181946 -1.6085692E-08 -8.4167622E-15 -9.2728055E-20 -2.7574696E-24  6.4731008E-28  5.3192536E-32
 169   14     -602.1603  0.0088172938 -1.6086400E-08 -8.4271691E-15 -9.3106493E-20 -2.6478591E-24  6.5747504E-28  5.0505151E-32
 169   15     -601.8958  0.0088163286 -1.6087159E-08 -8.4383654E-15 -9.3494723E-20 -2.5285724E-24  6.6777409E-28  4.7580040E-32
 169   16     -601.6137  0.0088152990 -1.6087969E-08 -8.4503582E-15 -9.3888985E-20 -2.3993558E-24  6.7807710E-28  4.4411081E-32
 169   17     -601.3140  0.0088142050 -1.6088832E-08 -8.4631544E-15 -9.4285005E-20 -2.2599765E-24  6.8823976E-28  4.0993594E-32
 169   18     -600.9967  0.0088130465 -1.6089747E-08 -8.4767600E-15 -9.4678397E-20 -2.1102354E-24  6.9811119E-28  3.7321252E-32
 169   19     -600.6618  0.0088118237 -1.6090714E-08 -8.4911808E-15 -9.5064174E-20 -1.9499763E-24  7.0751732E-28  3.3392407E-32
 169   20     -600.3094  0.0088105364 -1.6091734E-08 -8.5064215E-15 -9.5437113E-20 -1.7790925E-24  7.1628257E-28  2.9202357E-32
 170    0     -586.6285  0.0087421170 -1.6228505E-08 -9.1338584E-15 -6.3842233E-20 -2.1760826E-24 -5.1182346E-28  5.1968976E-32
 170    1     -586.6110  0.0087420521 -1.6228560E-08 -9.1343693E-15 -6.3864041E-20 -2.1822158E-24 -5.1109315E-28  5.2115442E-32
 170    2     -586.5760  0.0087419222 -1.6228670E-08 -9.1353916E-15 -6.3907825E-20 -2.1944506E-24 -5.0963110E-28  5.2406898E-32
 170    3     -586.5235  0.0087417275 -1.6228834E-08 -9.1369261E-15 -6.3973968E-20 -2.2127720E-24 -5.0741929E-28  5.2845304E-32
 170    4     -586.4536  0.0087414678 -1.6229053E-08 -9.1389747E-15 -6.4062940E-20 -2.2370602E-24 -5.0444338E-28  5.3425237E-32
 170    5     -586.3662  0.0087411433 -1.6229328E-08 -9.1415395E-15 -6.4175553E-20 -2.2672073E-24 -5.0067888E-28  5.4141792E-32
 170    6     -586.2613  0.0087407537 -1.6229657E-08 -9.1446232E-15 -6.4312653E-20 -2.3030953E-24 -4.9609583E-28  5.4994964E-32
 170    7     -586.1389  0.0087402993 -1.6230041E-08 -9.1482292E-15 -6.4475311E-20 -2.3445347E-24 -4.9065883E-28  5.5977193E-32
 170    8     -585.9991  0.0087397799 -1.6230480E-08 -9.1523617E-15 -6.4664764E-20 -2.3913405E-24 -4.8432556E-28  5.7085364E-32
 170    9     -585.8418  0.0087391956 -1.6230975E-08 -9.1570253E-15 -6.4882315E-20 -2.4432525E-24 -4.7705629E-28  5.8308531E-32
 170   10     -585.6670  0.0087385464 -1.6231524E-08 -9.1622258E-15 -6.5129497E-20 -2.5000095E-24 -4.6879973E-28  5.9642604E-32
 170   11     -585.4748  0.0087378322 -1.6232129E-08 -9.1679693E-15 -6.5407879E-20 -2.5612840E-24 -4.5950430E-28  6.1076977E-32
 170   12     -585.2651  0.0087370530 -1.6232789E-08 -9.1742633E-15 -6.5719162E-20 -2.6267033E-24 -4.4911559E-28  6.2599871E-32
 170   13     -585.0379  0.0087362089 -1.6233505E-08 -9.1811161E-15 -6.6065153E-20 -2.6958742E-24 -4.3757515E-28  6.4203902E-32
 170   14     -584.7933  0.0087352998 -1.6234277E-08 -9.1885367E-15 -6.6447684E-20 -2.7683123E-24 -4.2482686E-28  6.5870936E-32
 170   15     -584.5313  0.0087343257 -1.6235104E-08 -9.1965356E-15 -6.6868616E-20 -2.8435238E-24 -4.1081128E-28  6.7590951E-32
 170   16     -584.2518  0.0087332867 -1.6235987E-08 -9.2051243E-15 -6.7329835E-20 -2.9209302E-24 -3.9547352E-28  6.9346774E-32
 170   17     -583.9549  0.0087321826 -1.6236927E-08 -9.2143152E-15 -6.7833128E-20 -2.9999091E-24 -3.7875561E-28  7.1120457E-32
 170   18     -583.6405  0.0087310135 -1.6237922E-08 -9.2241224E-15 -6.8380345E-20 -3.0797613E-24 -3.6060894E-28  7.2892858E-32
 170   19     -583.3088  0.0087297794 -1.6238975E-08 -9.2345609E-15 -6.8973148E-20 -3.1597694E-24 -3.4098255E-28  7.4647528E-32
 170   20     -582.9596  0.0087284802 -1.6240083E-08 -9.2456475E-15 -6.9613169E-20 -3.2390897E-24 -3.1983651E-28  7.6359070E-32
 171    0     -569.4870  0.0086593276 -1.6380682E-08 -9.9921372E-15 -8.0691266E-20  8.1627114E-25 -3.0959226E-28 -4.4934651E-32
 171    1     -569.4696  0.0086592621 -1.6380742E-08 -9.9927828E-15 -8.0683120E-20  8.1256947E-25 -3.1022146E-28 -4.4827490E-32
 171    2     -569.4350  0.0086591310 -1.6380862E-08 -9.9940736E-15 -8.0666944E-20  8.0510441E-25 -3.1147219E-28 -4.4607703E-32
 171    3     -569.3830  0.0086589344 -1.6381042E-08 -9.9960092E-15 -8.0642960E-20  7.9384840E-25 -3.1333835E-28 -4.4275713E-32
 171    4     -569.3138  0.0086586723 -1.6381282E-08 -9.9985894E-15 -8.0611557E-20  7.7875630E-25 -3.1580376E-28 -4.3833134E-32
 171    5     -569.2272  0.0086583447 -1.6381582E-08 -1.0001813E-14 -8.0573074E-20  7.5971641E-25 -3.1885438E-28 -4.3273986E-32
 171    6     -569.1233  0.0086579516 -1.6381942E-08 -1.0005679E-14 -8.0528187E-20  7.3662209E-25 -3.2245951E-28 -4.2595795E-32
 171    7     -569.0021  0.0086574929 -1.6382362E-08 -1.0010188E-14 -8.0477559E-20  7.0937228E-25 -3.2659695E-28 -4.1795994E-32
 171    8     -568.8636  0.0086569686 -1.6382843E-08 -1.0015336E-14 -8.0422064E-20  6.7780065E-25 -3.3122604E-28 -4.0869913E-32
 171    9     -568.7077  0.0086563788 -1.6383384E-08 -1.0021125E-14 -8.0362686E-20  6.4173886E-25 -3.3630830E-28 -3.9810786E-32
 171   10     -568.5346  0.0086557235 -1.6383985E-08 -1.0027551E-14 -8.0300545E-20  6.0104345E-25 -3.4179714E-28 -3.8615713E-32
 171   11     -568.3442  0.0086550026 -1.6384647E-08 -1.0034615E-14 -8.0236919E-20  5.5555790E-25 -3.4764352E-28 -3.7282933E-32
 171   12     -568.1365  0.0086542161 -1.6385370E-08 -1.0042314E-14 -8.0173281E-20  5.0504107E-25 -3.5378331E-28 -3.5801432E-32
 171   13     -567.9115  0.0086533640 -1.6386154E-08 -1.0050649E-14 -8.0111222E-20  4.4934357E-25 -3.6014985E-28 -3.4167193E-32
 171   14     -567.6692  0.0086524464 -1.6386998E-08 -1.0059618E-14 -8.0052585E-20  3.8829196E-25 -3.6667226E-28 -3.2378484E-32
 171   15     -567.4097  0.0086514631 -1.6387904E-08 -1.0069221E-14 -7.9999347E-20  3.2169685E-25 -3.7326746E-28 -3.0426828E-32
 171   16     -567.1328  0.0086504143 -1.6388871E-08 -1.0079458E-14 -7.9953635E-20  2.4940118E-25 -3.7984685E-28 -2.8309387E-32
 171   17     -566.8387  0.0086492998 -1.6389900E-08 -1.0090329E-14 -7.9917866E-20  1.7123889E-25 -3.8631140E-28 -2.6019051E-32
 171   18     -566.5274  0.0086481197 -1.6390990E-08 -1.0101836E-14 -7.9894542E-20  8.7108466E-26 -3.9256025E-28 -2.3554194E-32
 171   19     -566.1988  0.0086468739 -1.6392142E-08 -1.0113979E-14 -7.9886572E-20 -3.0745333E-27 -3.9847473E-28 -2.0913385E-32
 171   20     -565.8529  0.0086455625 -1.6393357E-08 -1.0126761E-14 -7.9896771E-20 -9.9394806E-26 -4.0393523E-28 -1.8091279E-32
 172    0     -552.5899  0.0085756573 -1.6538996E-08 -1.0948648E-14 -1.0183176E-19  2.1093397E-24  2.2157418E-28 -6.8146647E-32
 172    1     -552.5727  0.0085755911 -1.6539062E-08 -1.0949463E-14 -1.0181065E-19  2.1119936E-24  2.2062051E-28 -6.8220529E-32
 172    2     -552.5384  0.0085754588 -1.6539193E-08 -1.0951091E-14 -1.0176836E-19  2.1172716E-24  2.1870730E-28 -6.8369055E-32
 172    3     -552.4870  0.0085752603 -1.6539390E-08 -1.0953533E-14 -1.0170471E-19  2.1250891E-24  2.1583192E-28 -6.8587615E-32
 172    4     -552.4184  0.0085749957 -1.6539653E-08 -1.0956786E-14 -1.0161951E-19  2.1353509E-24  2.1198304E-28 -6.8875206E-32
 172    5     -552.3326  0.0085746649 -1.6539982E-08 -1.0960848E-14 -1.0151244E-19  2.1479075E-24  2.0715008E-28 -6.9226358E-32
 172    6     -552.2297  0.0085742679 -1.6540377E-08 -1.0965718E-14 -1.0138311E-19  2.1626279E-24  2.0131772E-28 -6.9640681E-32
 172    7     -552.1097  0.0085738048 -1.6540837E-08 -1.0971391E-14 -1.0123112E-19  2.1792585E-24  1.9446893E-28 -7.0108360E-32
 172    8     -551.9725  0.0085732755 -1.6541364E-08 -1.0977865E-14 -1.0105607E-19  2.1975385E-24  1.8658818E-28 -7.0621454E-32
 172    9     -551.8182  0.0085726800 -1.6541957E-08 -1.0985134E-14 -1.0085737E-19  2.2172271E-24  1.7765245E-28 -7.1178198E-32
 172   10     -551.6467  0.0085720183 -1.6542617E-08 -1.0993193E-14 -1.0063465E-19  2.2379339E-24  1.6764753E-28 -7.1762494E-32
 172   11     -551.4582  0.0085712904 -1.6543342E-08 -1.1002038E-14 -1.0038723E-19  2.2593224E-24  1.5654885E-28 -7.2367671E-32
 172   12     -551.2525  0.0085704963 -1.6544135E-08 -1.1011662E-14 -1.0011484E-19  2.2810054E-24  1.4433878E-28 -7.2984857E-32
 172   13     -551.0296  0.0085696360 -1.6544994E-08 -1.1022059E-14 -9.9816843E-20  2.3024697E-24  1.3099808E-28 -7.3596543E-32
 172   14     -550.7897  0.0085687094 -1.6545921E-08 -1.1033220E-14 -9.9493081E-20  2.3232766E-24  1.1651513E-28 -7.4194652E-32
 172   15     -550.5327  0.0085677167 -1.6546914E-08 -1.1045138E-14 -9.9143043E-20  2.3428376E-24  1.0087334E-28 -7.4758433E-32
 172   16     -550.2585  0.0085666576 -1.6547975E-08 -1.1057805E-14 -9.8766756E-20  2.3605802E-24  8.4069230E-29 -7.5274420E-32
 172   17     -549.9673  0.0085655323 -1.6549104E-08 -1.1071210E-14 -9.8364092E-20  2.3759074E-24  6.6097550E-29 -7.5728395E-32
 172   18     -549.6589  0.0085643407 -1.6550300E-08 -1.1085343E-14 -9.7935264E-20  2.3881153E-24  4.6964548E-29 -7.6098428E-32
 172   19     -549.3335  0.0085630829 -1.6551565E-08 -1.1100195E-14 -9.7480658E-20  2.3965168E-24  2.6683909E-29 -7.6366328E-32
 172   20     -548.9910  0.0085617587 -1.6552898E-08 -1.1115753E-14 -9.7000878E-20  2.4003432E-24  5.2774609E-30 -7.6510983E-32
 173    0     -535.9389  0.0084910762 -1.6704219E-08 -1.1866552E-14 -1.1402534E-19 -1.2559795E-24  5.6132543E-28  3.4564755E-32
 173    1     -535.9220  0.0084910093 -1.6704290E-08 -1.1867464E-14 -1.1403783E-19 -1.2492325E-24  5.6180805E-28  3.4395554E-32
 173    2     -535.8880  0.0084908757 -1.6704433E-08 -1.1869289E-14 -1.1406267E-19 -1.2357471E-24  5.6276607E-28  3.4058967E-32
 173    3     -535.8371  0.0084906752 -1.6704646E-08 -1.1872027E-14 -1.1409950E-19 -1.2154768E-24  5.6418868E-28  3.3555203E-32
 173    4     -535.7691  0.0084904080 -1.6704931E-08 -1.1875679E-14 -1.1414754E-19 -1.1883325E-24  5.6604685E-28  3.2875894E-32
 173    5     -535.6842  0.0084900739 -1.6705288E-08 -1.1880246E-14 -1.1420615E-19 -1.1542992E-24  5.6831977E-28  3.2026522E-32
 173    6     -535.5823  0.0084896729 -1.6705716E-08 -1.1885730E-14 -1.1427416E-19 -1.1132840E-24  5.7096604E-28  3.1002110E-32
 173    7     -535.4635  0.0084892052 -1.6706215E-08 -1.1892131E-14 -1.1435040E-19 -1.0652025E-24  5.7394547E-28  2.9801605E-32
 173    8     -535.3277  0.0084886706 -1.6706786E-08 -1.1899452E-14 -1.1443343E-19 -1.0099555E-24  5.7720744E-28  2.8422905E-32
 173    9     -535.1749  0.0084880691 -1.6707429E-08 -1.1907694E-14 -1.1452149E-19 -9.4744158E-25  5.8069088E-28  2.6862703E-32
 173   10     -535.0051  0.0084874008 -1.6708143E-08 -1.1916860E-14 -1.1461272E-19 -8.7752631E-25  5.8432816E-28  2.5116380E-32
 173   11     -534.8184  0.0084866656 -1.6708930E-08 -1.1926950E-14 -1.1470504E-19 -8.0014241E-25  5.8804722E-28  2.3183661E-32
 173   12     -534.6147  0.0084858636 -1.6709789E-08 -1.1937966E-14 -1.1479596E-19 -7.1518687E-25  5.9176453E-28  2.1062669E-32
 173   13     -534.3941  0.0084849946 -1.6710721E-08 -1.1949910E-14 -1.1488293E-19 -6.2258038E-25  5.9538815E-28  1.8751016E-32
 173   14     -534.1566  0.0084840588 -1.6711725E-08 -1.1962781E-14 -1.1496308E-19 -5.2225512E-25  5.9881728E-28  1.6246412E-32
 173   15     -533.9020  0.0084830561 -1.6712803E-08 -1.1976581E-14 -1.1503332E-19 -4.1418158E-25  6.0194695E-28  1.3550001E-32
 173   16     -533.6306  0.0084819864 -1.6713953E-08 -1.1991309E-14 -1.1509029E-19 -2.9834437E-25  6.0465905E-28  1.0662275E-32
 173   17     -533.3422  0.0084808498 -1.6715177E-08 -1.2006964E-14 -1.1513052E-19 -1.7475962E-25  6.0682944E-28  7.5808738E-33
 173   18     -533.0370  0.0084796463 -1.6716475E-08 -1.2023545E-14 -1.1515019E-19 -4.3506395E-26  6.0832835E-28  4.3108736E-33
 173   19     -532.7147  0.0084783758 -1.6717846E-08 -1.2041048E-14 -1.1514526E-19  9.5293055E-26  6.0901551E-28  8.5522041E-34
 173   20     -532.3756  0.0084770383 -1.6719292E-08 -1.2059469E-14 -1.1511159E-19  2.4143754E-25  6.0874568E-28 -2.7806947E-33
 174    0     -519.5360  0.0084055548 -1.6876478E-08 -1.2763182E-14 -8.3983405E-20 -1.6014685E-24 -1.2022086E-28  7.0327103E-32
 174    1     -519.5192  0.0084054873 -1.6876554E-08 -1.2763854E-14 -8.3999429E-20 -1.6029202E-24 -1.1923578E-28  7.0359134E-32
 174    2     -519.4856  0.0084053523 -1.6876707E-08 -1.2765199E-14 -8.4031556E-20 -1.6057346E-24 -1.1726369E-28  7.0417755E-32
 174    3     -519.4351  0.0084051498 -1.6876937E-08 -1.2767216E-14 -8.4079735E-20 -1.6099125E-24 -1.1430586E-28  7.0504501E-32
 174    4     -519.3679  0.0084048797 -1.6877244E-08 -1.2769908E-14 -8.4144243E-20 -1.6153012E-24 -1.1035547E-28  7.0614748E-32
 174    5     -519.2839  0.0084045422 -1.6877627E-08 -1.2773275E-14 -8.4225167E-20 -1.6217711E-24 -1.0540873E-28  7.0744513E-32
 174    6     -519.1830  0.0084041371 -1.6878087E-08 -1.2777320E-14 -8.4322686E-20 -1.6291336E-24 -9.9459092E-29  7.0888389E-32
 174    7     -519.0653  0.0084036645 -1.6878623E-08 -1.2782045E-14 -8.4437034E-20 -1.6372035E-24 -9.2503302E-29  7.1040405E-32
 174    8     -518.9309  0.0084031244 -1.6879237E-08 -1.2787454E-14 -8.4568336E-20 -1.6457077E-24 -8.4539313E-29  7.1192617E-32
 174    9     -518.7796  0.0084025167 -1.6879928E-08 -1.2793548E-14 -8.4716821E-20 -1.6543604E-24 -7.5560215E-29  7.1335371E-32
 174   10     -518.6116  0.0084018415 -1.6880696E-08 -1.2800332E-14 -8.4882705E-20 -1.6628209E-24 -6.5565001E-29  7.1457820E-32
 174   11     -518.4268  0.0084010988 -1.6881541E-08 -1.2807810E-14 -8.5066074E-20 -1.6707357E-24 -5.4551925E-29  7.1549671E-32
 174   12     -518.2251  0.0084002884 -1.6882463E-08 -1.2815986E-14 -8.5266981E-20 -1.6777322E-24 -4.2527997E-29  7.1601602E-32
 174   13     -518.0068  0.0083994105 -1.6883463E-08 -1.2824865E-14 -8.5485493E-20 -1.6833405E-24 -2.9494802E-29  7.1597413E-32
 174   14     -517.7716  0.0083984650 -1.6884541E-08 -1.2834452E-14 -8.5721490E-20 -1.6871252E-24 -1.5467234E-29  7.1523619E-32
 174   15     -517.5196  0.0083974519 -1.6885696E-08 -1.2844754E-14 -8.5974656E-20 -1.6885547E-24 -4.6257991E-31  7.1365026E-32
 174   16     -517.2509  0.0083963712 -1.6886930E-08 -1.2855776E-14 -8.6244763E-20 -1.6871189E-24  1.5496494E-29  7.1106225E-32
 174   17     -516.9655  0.0083952228 -1.6888242E-08 -1.2867525E-14 -8.6531250E-20 -1.6822400E-24  3.2378195E-29  7.0729658E-32
 174   18     -516.6633  0.0083940068 -1.6889632E-08 -1.2880007E-14 -8.6833268E-20 -1.6733183E-24  5.0139836E-29  7.0215845E-32
 174   19     -516.3443  0.0083927231 -1.6891101E-08 -1.2893230E-14 -8.7149967E-20 -1.6597604E-24  6.8727997E-29  6.9547539E-32
 174   20     -516.0086  0.0083913718 -1.6892649E-08 -1.2907200E-14 -8.7480097E-20 -1.6409504E-24  8.8087552E-29  6.8708489E-32
 175    0     -503.3829  0.0083190713 -1.7053238E-08 -1.3463352E-14 -6.3944509E-20 -7.7698713E-25 -5.8565547E-28  2.4926829E-32
 175    1     -503.3663  0.0083190030 -1.7053319E-08 -1.3463864E-14 -6.3952324E-20 -7.8399828E-25 -5.8530682E-28  2.5130921E-32
 175    2     -503.3330  0.0083188666 -1.7053480E-08 -1.3464887E-14 -6.3968142E-20 -7.9806164E-25 -5.8459502E-28  2.5546506E-32
 175    3     -503.2831  0.0083186620 -1.7053723E-08 -1.3466423E-14 -6.3992412E-20 -8.1908158E-25 -5.8350841E-28  2.6164707E-32
 175    4     -503.2165  0.0083183891 -1.7054046E-08 -1.3468471E-14 -6.4025740E-20 -8.4704788E-25 -5.8202092E-28  2.6987251E-32
 175    5     -503.1333  0.0083180480 -1.7054450E-08 -1.3471033E-14 -6.4068978E-20 -8.8190387E-25 -5.8009664E-28  2.8012024E-32
 175    6     -503.0335  0.0083176387 -1.7054935E-08 -1.3474109E-14 -6.4123120E-20 -9.2359284E-25 -5.7769108E-28  2.9242480E-32
 175    7     -502.9171  0.0083171612 -1.7055501E-08 -1.3477702E-14 -6.4189446E-20 -9.7199566E-25 -5.7475660E-28  3.0670561E-32
 175    8     -502.7840  0.0083166154 -1.7056148E-08 -1.3481813E-14 -6.4269403E-20 -1.0270082E-24 -5.7123019E-28  3.2297145E-32
 175    9     -502.6343  0.0083160013 -1.7056876E-08 -1.3486444E-14 -6.4364655E-20 -1.0884760E-24 -5.6704558E-28  3.4117000E-32
 175   10     -502.4680  0.0083153191 -1.7057686E-08 -1.3491597E-14 -6.4476853E-20 -1.1562133E-24 -5.6212914E-28  3.6125863E-32
 175   11     -502.2851  0.0083145685 -1.7058576E-08 -1.3497277E-14 -6.4608100E-20 -1.2300524E-24 -5.5639787E-28  3.8320709E-32
 175   12     -502.0855  0.0083137497 -1.7059548E-08 -1.3503486E-14 -6.4760514E-20 -1.3097046E-24 -5.4975953E-28  4.0694671E-32
 175   13     -501.8694  0.0083128625 -1.7060602E-08 -1.3510231E-14 -6.4936299E-20 -1.3948648E-24 -5.4212295E-28  4.3237291E-32
 175   14     -501.6366  0.0083119071 -1.7061737E-08 -1.3517515E-14 -6.5137948E-20 -1.4852184E-24 -5.3337979E-28  4.5945314E-32
 175   15     -501.3873  0.0083108834 -1.7062954E-08 -1.3525345E-14 -6.5367871E-20 -1.5803396E-24 -5.2343280E-28  4.8802412E-32
 175   16     -501.1214  0.0083097913 -1.7064253E-08 -1.3533729E-14 -6.5628728E-20 -1.6797670E-24 -5.1216213E-28  5.1800339E-32
 175   17     -500.8389  0.0083086309 -1.7065634E-08 -1.3542674E-14 -6.5923081E-20 -1.7829636E-24 -4.9946132E-28  5.4924516E-32
 175   18     -500.5398  0.0083074021 -1.7067097E-08 -1.3552190E-14 -6.6253639E-20 -1.8893223E-24 -4.8521064E-28  5.8157708E-32
 175   19     -500.2241  0.0083061049 -1.7068642E-08 -1.3562289E-14 -6.6623036E-20 -1.9981649E-24 -4.6929592E-28  6.1481699E-32
 175   20     -499.8919  0.0083047394 -1.7070270E-08 -1.3572981E-14 -6.7033772E-20 -2.1086832E-24 -4.5160408E-28  6.4874007E-32
 176    0     -487.4815  0.0082316209 -1.7232609E-08 -1.4125950E-14 -6.2431320E-20  4.9607529E-24 -2.9665204E-28 -1.3984258E-31
 176    1     -487.4650  0.0082315520 -1.7232694E-08 -1.4126450E-14 -6.2381782E-20  4.9571984E-24 -2.9860902E-28 -1.3978639E-31
 176    2     -487.4321  0.0082314141 -1.7232864E-08 -1.4127447E-14 -6.2282683E-20  4.9499678E-24 -3.0252105E-28 -1.3966766E-31
 176    3     -487.3827  0.0082312073 -1.7233118E-08 -1.4128940E-14 -6.2134312E-20  4.9389796E-24 -3.0838594E-28 -1.3948918E-31
 176    4     -487.3169  0.0082309316 -1.7233457E-08 -1.4130925E-14 -6.1937067E-20  4.9239811E-24 -3.1618857E-28 -1.3923883E-31
 176    5     -487.2346  0.0082305869 -1.7233881E-08 -1.4133398E-14 -6.1691342E-20  4.9047199E-24 -3.2592478E-28 -1.3891353E-31
 176    6     -487.1358  0.0082301733 -1.7234390E-08 -1.4136352E-14 -6.1397745E-20  4.8808415E-24 -3.3757696E-28 -1.3850130E-31
 176    7     -487.0206  0.0082296907 -1.7234984E-08 -1.4139780E-14 -6.1057128E-20  4.8519020E-24 -3.5112337E-28 -1.3799002E-31
 176    8     -486.8889  0.0082291392 -1.7235662E-08 -1.4143676E-14 -6.0670349E-20  4.8174521E-24 -3.6654517E-28 -1.3736919E-31
 176    9     -486.7408  0.0082285187 -1.7236426E-08 -1.4148028E-14 -6.0238571E-20  4.7769459E-24 -3.8380691E-28 -1.3662411E-31
 176   10     -486.5762  0.0082278292 -1.7237275E-08 -1.4152829E-14 -5.9763256E-20  4.7297418E-24 -4.0287238E-28 -1.3573344E-31
 176   11     -486.3952  0.0082270707 -1.7238210E-08 -1.4158065E-14 -5.9245927E-20  4.6751731E-24 -4.2369472E-28 -1.3468009E-31
 176   12     -486.1978  0.0082262433 -1.7239229E-08 -1.4163726E-14 -5.8688640E-20  4.6125574E-24 -4.4621914E-28 -1.3344886E-31
 176   13     -485.9839  0.0082253468 -1.7240334E-08 -1.4169798E-14 -5.8093669E-20  4.5410656E-24 -4.7037631E-28 -1.3201248E-31
 176   14     -485.7536  0.0082243813 -1.7241525E-08 -1.4176269E-14 -5.7463516E-20  4.4598555E-24 -4.9609046E-28 -1.3034722E-31
 176   15     -485.5069  0.0082233468 -1.7242801E-08 -1.4183125E-14 -5.6801314E-20  4.3681189E-24 -5.2326751E-28 -1.2843489E-31
 176   16     -485.2438  0.0082222432 -1.7244163E-08 -1.4190351E-14 -5.6110630E-20  4.2648963E-24 -5.5179269E-28 -1.2624290E-31
 176   17     -484.9642  0.0082210706 -1.7245611E-08 -1.4197933E-14 -5.5395323E-20  4.1492911E-24 -5.8154512E-28 -1.2374822E-31
 176   18     -484.6683  0.0082198288 -1.7247144E-08 -1.4205857E-14 -5.4659998E-20  4.0203477E-24 -6.1237673E-28 -1.2092522E-31
 176   19     -484.3560  0.0082185180 -1.7248764E-08 -1.4214108E-14 -5.3909602E-20  3.8770909E-24 -6.4412630E-28 -1.1774539E-31
 176   20     -484.0273  0.0082171380 -1.7250471E-08 -1.4222672E-14 -5.3149885E-20  3.7185663E-24 -6.7659883E-28 -1.1417560E-31
 177    0     -471.8336  0.0081432083 -1.7413031E-08 -1.4559696E-14 -1.0813973E-19 -1.6369035E-24  9.3465049E-28  1.1812451E-32
 177    1     -471.8173  0.0081431387 -1.7413118E-08 -1.4560561E-14 -1.0815607E-19 -1.6256855E-24  9.3481551E-28  1.1497462E-32
 177    2     -471.7847  0.0081429994 -1.7413293E-08 -1.4562292E-14 -1.0818838E-19 -1.6032494E-24  9.3512831E-28  1.0866703E-32
 177    3     -471.7359  0.0081427904 -1.7413555E-08 -1.4564889E-14 -1.0823596E-19 -1.5695856E-24  9.3556648E-28  9.9205618E-33
 177    4     -471.6707  0.0081425118 -1.7413905E-08 -1.4568353E-14 -1.0829787E-19 -1.5246720E-24  9.3608670E-28  8.6587379E-33
 177    5     -471.5893  0.0081421635 -1.7414342E-08 -1.4572686E-14 -1.0837271E-19 -1.4685072E-24  9.3663953E-28  7.0812871E-33
 177    6     -471.4916  0.0081417456 -1.7414867E-08 -1.4577891E-14 -1.0845879E-19 -1.4010245E-24  9.3715321E-28  5.1836580E-33
 177    7     -471.3776  0.0081412579 -1.7415479E-08 -1.4583967E-14 -1.0855409E-19 -1.3222777E-24  9.3755208E-28  2.9702263E-33
 177    8     -471.2474  0.0081407006 -1.7416179E-08 -1.4590918E-14 -1.0865627E-19 -1.2322783E-24  9.3774415E-28  4.4397789E-34
 177    9     -471.1008  0.0081400736 -1.7416967E-08 -1.4598745E-14 -1.0876256E-19 -1.1309908E-24  9.3761632E-28 -2.4018206E-33
 177   10     -470.9380  0.0081393769 -1.7417844E-08 -1.4607450E-14 -1.0887005E-19 -1.0185262E-24  9.3706112E-28 -5.5589837E-33
 177   11     -470.7590  0.0081386105 -1.7418808E-08 -1.4617035E-14 -1.0897530E-19 -8.9489400E-25  9.3593712E-28 -9.0283456E-33
 177   12     -470.5637  0.0081377744 -1.7419861E-08 -1.4627502E-14 -1.0907461E-19 -7.6023035E-25  9.3410322E-28 -1.2806790E-32
 177   13     -470.3521  0.0081368685 -1.7421002E-08 -1.4638851E-14 -1.0916399E-19 -6.1471099E-25  9.3140190E-28 -1.6888110E-32
 177   14     -470.1243  0.0081358929 -1.7422232E-08 -1.4651082E-14 -1.0923913E-19 -4.5854504E-25  9.2766259E-28 -2.1265727E-32
 177   15     -469.8802  0.0081348476 -1.7423552E-08 -1.4664194E-14 -1.0929541E-19 -2.9199406E-25  9.2270598E-28 -2.5933382E-32
 177   16     -469.6199  0.0081337324 -1.7424960E-08 -1.4678186E-14 -1.0932798E-19 -1.1542751E-25  9.1634278E-28 -3.0879735E-32
 177   17     -469.3434  0.0081325475 -1.7426458E-08 -1.4693055E-14 -1.0933177E-19  7.0720939E-26  9.0837183E-28 -3.6092191E-32
 177   18     -469.0506  0.0081312927 -1.7428046E-08 -1.4708797E-14 -1.0930144E-19  2.6589448E-25  8.9858834E-28 -4.1554101E-32
 177   19     -468.7417  0.0081299681 -1.7429723E-08 -1.4725406E-14 -1.0923152E-19  4.6947231E-25  8.8677338E-28 -4.7251949E-32
 177   20     -468.4165  0.0081285737 -1.7431491E-08 -1.4742875E-14 -1.0911646E-19  6.8061621E-25  8.7271623E-28 -5.3152980E-32
 178    0     -456.4409  0.0080538441 -1.7596634E-08 -1.5258152E-14 -9.5255935E-20 -4.7028368E-24 -2.3997475E-28  1.0091762E-31
 178    1     -456.4248  0.0080537737 -1.7596725E-08 -1.5258914E-14 -9.5303017E-20 -4.7057271E-24 -2.3855908E-28  1.0097770E-31
 178    2     -456.3926  0.0080536330 -1.7596909E-08 -1.5260440E-14 -9.5397185E-20 -4.7113952E-24 -2.3573194E-28  1.0108688E-31
 178    3     -456.3442  0.0080534218 -1.7597183E-08 -1.5262731E-14 -9.5538611E-20 -4.7198261E-24 -2.3148310E-28  1.0125351E-31
 178    4     -456.2798  0.0080531402 -1.7597550E-08 -1.5265791E-14 -9.5727666E-20 -4.7307880E-24 -2.2580666E-28  1.0146413E-31
 178    5     -456.1993  0.0080527883 -1.7598008E-08 -1.5269625E-14 -9.5964553E-20 -4.7441230E-24 -2.1869293E-28  1.0171894E-31
 178    6     -456.1027  0.0080523659 -1.7598557E-08 -1.5274238E-14 -9.6249668E-20 -4.7595509E-24 -2.1013760E-28  1.0200532E-31
 178    7     -455.9899  0.0080518732 -1.7599199E-08 -1.5279637E-14 -9.6583409E-20 -4.7767933E-24 -2.0012583E-28  1.0231675E-31
 178    8     -455.8611  0.0080513100 -1.7599933E-08 -1.5285831E-14 -9.6966351E-20 -4.7954625E-24 -1.8864768E-28  1.0264206E-31
 178    9     -455.7162  0.0080506764 -1.7600758E-08 -1.5292828E-14 -9.7398815E-20 -4.8151261E-24 -1.7569376E-28  1.0296568E-31
 178   10     -455.5552  0.0080499723 -1.7601676E-08 -1.5300639E-14 -9.7881350E-20 -4.8353674E-24 -1.6125496E-28  1.0327732E-31
 178   11     -455.3781  0.0080491978 -1.7602686E-08 -1.5309276E-14 -9.8414364E-20 -4.8555857E-24 -1.4532920E-28  1.0355695E-31
 178   12     -455.1849  0.0080483529 -1.7603789E-08 -1.5318752E-14 -9.8998205E-20 -4.8752696E-24 -1.2791214E-28  1.0379106E-31
 178   13     -454.9757  0.0080474374 -1.7604984E-08 -1.5329081E-14 -9.9633280E-20 -4.8937488E-24 -1.0900429E-28  1.0395660E-31
 178   14     -454.7504  0.0080464515 -1.7606272E-08 -1.5340278E-14 -1.0031961E-19 -4.9103326E-24 -8.8620425E-29  1.0403403E-31
 178   15     -454.5090  0.0080453951 -1.7607653E-08 -1.5352361E-14 -1.0105720E-19 -4.9243327E-24 -6.6774896E-29  1.0400636E-31
 178   16     -454.2515  0.0080442682 -1.7609128E-08 -1.5365346E-14 -1.0184604E-19 -4.9349123E-24 -4.3493007E-29  1.0384209E-31
 178   17     -453.9781  0.0080430707 -1.7610696E-08 -1.5379255E-14 -1.0268559E-19 -4.9412646E-24 -1.8814141E-29  1.0352365E-31
 178   18     -453.6885  0.0080418027 -1.7612357E-08 -1.5394105E-14 -1.0357519E-19 -4.9425331E-24  7.2141417E-30  1.0302273E-31
 178   19     -453.3830  0.0080404641 -1.7614113E-08 -1.5409920E-14 -1.0451392E-19 -4.9377690E-24  3.4528389E-29  1.0230966E-31
 178   20     -453.0614  0.0080390548 -1.7615963E-08 -1.5426721E-14 -1.0550042E-19 -4.9260450E-24  6.3046811E-29  1.0136011E-31
 179    0     -441.3051  0.0079635264 -1.7784272E-08 -1.6303514E-14 -1.2186091E-19 -1.6663651E-24 -3.5136048E-28  4.2239165E-33
 179    1     -441.2891  0.0079634553 -1.7784370E-08 -1.6304489E-14 -1.2187761E-19 -1.6705723E-24 -3.5129948E-28  4.3898192E-33
 179    2     -441.2573  0.0079633130 -1.7784565E-08 -1.6306440E-14 -1.2191113E-19 -1.6790031E-24 -3.5116956E-28  4.7235659E-33
 179    3     -441.2095  0.0079630996 -1.7784859E-08 -1.6309366E-14 -1.2196168E-19 -1.6916439E-24 -3.5096157E-28  5.2221957E-33
 179    4     -441.1458  0.0079628150 -1.7785250E-08 -1.6313270E-14 -1.2202969E-19 -1.7084966E-24 -3.5064888E-28  5.8902913E-33
 179    5     -441.0662  0.0079624593 -1.7785740E-08 -1.6318153E-14 -1.2211564E-19 -1.7294982E-24 -3.5021021E-28  6.7199286E-33
 179    6     -440.9706  0.0079620324 -1.7786327E-08 -1.6324017E-14 -1.2222014E-19 -1.7547024E-24 -3.4960332E-28  7.7181276E-33
 179    7     -440.8592  0.0079615344 -1.7787013E-08 -1.6330865E-14 -1.2234397E-19 -1.7840551E-24 -3.4878967E-28  8.8829859E-33
 179    8     -440.7318  0.0079609652 -1.7787797E-08 -1.6338699E-14 -1.2248807E-19 -1.8174894E-24 -3.4771959E-28  1.0209840E-32
 179    9     -440.5885  0.0079603248 -1.7788680E-08 -1.6347524E-14 -1.2265332E-19 -1.8549412E-24 -3.4634252E-28  1.1695845E-32
 179   10     -440.4293  0.0079596133 -1.7789661E-08 -1.6357344E-14 -1.2284091E-19 -1.8963969E-24 -3.4458772E-28  1.3345547E-32
 179   11     -440.2542  0.0079588305 -1.7790741E-08 -1.6368163E-14 -1.2305203E-19 -1.9417595E-24 -3.4239227E-28  1.5155327E-32
 179   12     -440.0632  0.0079579765 -1.7791920E-08 -1.6379988E-14 -1.2328799E-19 -1.9908720E-24 -3.3968130E-28  1.7119494E-32
 179   13     -439.8563  0.0079570513 -1.7793198E-08 -1.6392823E-14 -1.2355023E-19 -2.0436005E-24 -3.3637312E-28  1.9232005E-32
 179   14     -439.6335  0.0079560548 -1.7794575E-08 -1.6406677E-14 -1.2384029E-19 -2.0997810E-24 -3.3238236E-28  2.1489531E-32
 179   15     -439.3948  0.0079549871 -1.7796053E-08 -1.6421557E-14 -1.2415971E-19 -2.1591982E-24 -3.2761921E-28  2.3885431E-32
 179   16     -439.1403  0.0079538481 -1.7797630E-08 -1.6437472E-14 -1.2451020E-19 -2.2215578E-24 -3.2198370E-28  2.6410222E-32
 179   17     -438.8699  0.0079526378 -1.7799307E-08 -1.6454431E-14 -1.2489336E-19 -2.2865791E-24 -3.1538462E-28  2.9054032E-32
 179   18     -438.5836  0.0079513562 -1.7801085E-08 -1.6472445E-14 -1.2531102E-19 -2.3538905E-24 -3.0771630E-28  3.1806222E-32
 179   19     -438.2815  0.0079500033 -1.7802964E-08 -1.6491527E-14 -1.2576488E-19 -2.4230537E-24 -2.9887443E-28  3.4651319E-32
 179   20     -437.9635  0.0079485789 -1.7804945E-08 -1.6511689E-14 -1.2625662E-19 -2.4936014E-24 -2.8875946E-28  3.7575648E-32
 180    0     -426.4277  0.0078722386 -1.7979070E-08 -1.7599002E-14 -1.3753475E-19  1.8029474E-24 -2.2115606E-28 -9.2221423E-32
 180    1     -426.4120  0.0078721667 -1.7979176E-08 -1.7600102E-14 -1.3751676E-19  1.8002785E-24 -2.2244588E-28 -9.2164115E-32
 180    2     -426.3805  0.0078720229 -1.7979387E-08 -1.7602303E-14 -1.3748083E-19  1.7949389E-24 -2.2502577E-28 -9.2051722E-32
 180    3     -426.3333  0.0078718071 -1.7979704E-08 -1.7605601E-14 -1.3742707E-19  1.7867488E-24 -2.2888756E-28 -9.1876355E-32
 180    4     -426.2703  0.0078715194 -1.7980126E-08 -1.7609998E-14 -1.3735580E-19  1.7756227E-24 -2.3402653E-28 -9.1632334E-32
 180    5     -426.1916  0.0078711598 -1.7980655E-08 -1.7615490E-14 -1.3726739E-19  1.7614177E-24 -2.4043103E-28 -9.1324682E-32
 180    6     -426.0971  0.0078707283 -1.7981289E-08 -1.7622077E-14 -1.3716226E-19  1.7438225E-24 -2.4808277E-28 -9.0931080E-32
 180    7     -425.9869  0.0078702248 -1.7982029E-08 -1.7629754E-14 -1.3704090E-19  1.7226117E-24 -2.5697164E-28 -9.0455918E-32
 180    8     -425.8610  0.0078696494 -1.7982876E-08 -1.7638520E-14 -1.3690416E-19  1.6974405E-24 -2.6706930E-28 -8.9877657E-32
 180    9     -425.7194  0.0078690020 -1.7983828E-08 -1.7648372E-14 -1.3675262E-19  1.6679949E-24 -2.7835437E-28 -8.9194690E-32
 180   10     -425.5620  0.0078682826 -1.7984888E-08 -1.7659306E-14 -1.3658752E-19  1.6338439E-24 -2.9078607E-28 -8.8389344E-32
 180   11     -425.3889  0.0078674912 -1.7986054E-08 -1.7671317E-14 -1.3640997E-19  1.5945522E-24 -3.0432392E-28 -8.7446162E-32
 180   12     -425.2001  0.0078666279 -1.7987326E-08 -1.7684404E-14 -1.3622130E-19  1.5496728E-24 -3.1892419E-28 -8.6353544E-32
 180   13     -424.9956  0.0078656925 -1.7988706E-08 -1.7698560E-14 -1.3602309E-19  1.4987062E-24 -3.3452768E-28 -8.5092936E-32
 180   14     -424.7753  0.0078646851 -1.7990194E-08 -1.7713783E-14 -1.3581730E-19  1.4411202E-24 -3.5106747E-28 -8.3650033E-32
 180   15     -424.5394  0.0078636056 -1.7991789E-08 -1.7730069E-14 -1.3560597E-19  1.3763641E-24 -3.6846288E-28 -8.2002389E-32
 180   16     -424.2878  0.0078624541 -1.7993492E-08 -1.7747412E-14 -1.3539150E-19  1.3038504E-24 -3.8662131E-28 -8.0130052E-32
 180   17     -424.0205  0.0078612305 -1.7995303E-08 -1.7765811E-14 -1.3517662E-19  1.2230645E-24 -4.0544583E-28 -7.8019504E-32
 180   18     -423.7375  0.0078599347 -1.7997222E-08 -1.7785261E-14 -1.3496447E-19  1.1333834E-24 -4.2481198E-28 -7.5646307E-32
 180   19     -423.4389  0.0078585669 -1.7999251E-08 -1.7805760E-14 -1.3475851E-19  1.0342677E-24 -4.4458375E-28 -7.2993315E-32
 180   20     -423.1246  0.0078571269 -1.8001389E-08 -1.7827305E-14 -1.3456246E-19  9.2513604E-25 -4.6461248E-28 -7.0037147E-32
 181    0     -411.8105  0.0077799518 -1.8181992E-08 -1.8958883E-14 -1.7795570E-19 -3.9636255E-25  8.2902369E-28  2.1211738E-33
 181    1     -411.7950  0.0077798790 -1.8182106E-08 -1.8960307E-14 -1.7795959E-19 -3.8639126E-25  8.2905122E-28  1.8615737E-33
 181    2     -411.7639  0.0077797336 -1.8182334E-08 -1.8963155E-14 -1.7796711E-19 -3.6649699E-25  8.2909521E-28  1.3459770E-33
 181    3     -411.7172  0.0077795154 -1.8182675E-08 -1.8967426E-14 -1.7797765E-19 -3.3663009E-25  8.2913302E-28  5.7005937E-34
 181    4     -411.6550  0.0077792245 -1.8183130E-08 -1.8973121E-14 -1.7799033E-19 -2.9684811E-25  8.2913751E-28 -4.5983947E-34
 181    5     -411.5772  0.0077788608 -1.8183700E-08 -1.8980241E-14 -1.7800392E-19 -2.4710068E-25  8.2906021E-28 -1.7491096E-33
 181    6     -411.4838  0.0077784244 -1.8184383E-08 -1.8988786E-14 -1.7801698E-19 -1.8740718E-25  8.2884863E-28 -3.2960334E-33
 181    7     -411.3749  0.0077779152 -1.8185181E-08 -1.8998755E-14 -1.7802767E-19 -1.1779801E-25  8.2843712E-28 -5.0997925E-33
 181    8     -411.2505  0.0077773333 -1.8186093E-08 -1.9010149E-14 -1.7803390E-19 -3.8316216E-26  8.2775170E-28 -7.1564437E-33
 181    9     -411.1105  0.0077766785 -1.8187120E-08 -1.9022968E-14 -1.7803335E-19  5.1037895E-26  8.2670588E-28 -9.4709454E-33
 181   10     -410.9550  0.0077759510 -1.8188262E-08 -1.9037210E-14 -1.7802325E-19  1.5014037E-25  8.2519706E-28 -1.2036099E-32
 181   11     -410.7839  0.0077751507 -1.8189519E-08 -1.9052875E-14 -1.7800080E-19  2.5895010E-25  8.2312916E-28 -1.4852958E-32
 181   12     -410.5973  0.0077742776 -1.8190891E-08 -1.9069962E-14 -1.7796260E-19  3.7728948E-25  8.2037526E-28 -1.7913727E-32
 181   13     -410.3952  0.0077733316 -1.8192379E-08 -1.9088467E-14 -1.7790526E-19  5.0499859E-25  8.1681514E-28 -2.1214425E-32
 181   14     -410.1776  0.0077723128 -1.8193984E-08 -1.9108388E-14 -1.7782496E-19  6.4184221E-25  8.1231161E-28 -2.4747858E-32
 181   15     -409.9444  0.0077712211 -1.8195704E-08 -1.9129721E-14 -1.7771775E-19  7.8755699E-25  8.0671917E-28 -2.8507082E-32
 181   16     -409.6957  0.0077700565 -1.8197542E-08 -1.9152460E-14 -1.7757939E-19  9.4183790E-25  7.9988750E-28 -3.2486100E-32
 181   17     -409.4316  0.0077688190 -1.8199497E-08 -1.9176599E-14 -1.7740548E-19  1.1041827E-24  7.9165742E-28 -3.6666147E-32
 181   18     -409.1519  0.0077675086 -1.8201569E-08 -1.9202131E-14 -1.7719139E-19  1.2741447E-24  7.8186744E-28 -4.1035635E-32
 181   19     -408.8568  0.0077661252 -1.8203760E-08 -1.9229044E-14 -1.7693242E-19  1.4510929E-24  7.7034678E-28 -4.5574123E-32
 181   20     -408.5462  0.0077646688 -1.8206069E-08 -1.9257329E-14 -1.7662385E-19  1.6344282E-24  7.5692363E-28 -5.0275061E-32
 182    0     -397.4552  0.0076866319 -1.8394671E-08 -2.0299231E-14 -1.4054193E-19 -1.8312400E-24 -2.4173352E-28  6.8226545E-32
 182    1     -397.4398  0.0076865583 -1.8394793E-08 -2.0300355E-14 -1.4056024E-19 -1.8341481E-24 -2.4077924E-28  6.8277663E-32
 182    2     -397.4091  0.0076864111 -1.8395036E-08 -2.0302604E-14 -1.4059702E-19 -1.8399012E-24 -2.3886493E-28  6.8373594E-32
 182    3     -397.3630  0.0076861904 -1.8395402E-08 -2.0305979E-14 -1.4065230E-19 -1.8484371E-24 -2.3599092E-28  6.8515519E-32
 182    4     -397.3015  0.0076858961 -1.8395889E-08 -2.0310481E-14 -1.4072647E-19 -1.8596779E-24 -2.3214893E-28  6.8702125E-32
 182    5     -397.2246  0.0076855281 -1.8396499E-08 -2.0316112E-14 -1.4081979E-19 -1.8734619E-24 -2.2733212E-28  6.8925485E-32
 182    6     -397.1324  0.0076850866 -1.8397230E-08 -2.0322874E-14 -1.4093273E-19 -1.8896186E-24 -2.2152931E-28  6.9181478E-32
 182    7     -397.0248  0.0076845715 -1.8398084E-08 -2.0330770E-14 -1.4106561E-19 -1.9079411E-24 -2.1473719E-28  6.9464728E-32
 182    8     -396.9019  0.0076839827 -1.8399060E-08 -2.0339803E-14 -1.4121904E-19 -1.9281909E-24 -2.0694166E-28  6.9768123E-32
 182    9     -396.7636  0.0076833203 -1.8400159E-08 -2.0349977E-14 -1.4139356E-19 -1.9500799E-24 -1.9813035E-28  7.0081776E-32
 182   10     -396.6099  0.0076825843 -1.8401380E-08 -2.0361297E-14 -1.4158979E-19 -1.9732673E-24 -1.8829581E-28  7.0395932E-32
 182   11     -396.4409  0.0076817746 -1.8402724E-08 -2.0373766E-14 -1.4180819E-19 -1.9973833E-24 -1.7743149E-28  7.0697078E-32
 182   12     -396.2565  0.0076808913 -1.8404192E-08 -2.0387391E-14 -1.4204935E-19 -2.0220956E-24 -1.6552969E-28  7.0981151E-32
 182   13     -396.0569  0.0076799342 -1.8405782E-08 -2.0402178E-14 -1.4231387E-19 -2.0469074E-24 -1.5258925E-28  7.1227126E-32
 182   14     -395.8418  0.0076789034 -1.8407497E-08 -2.0418134E-14 -1.4260220E-19 -2.0713436E-24 -1.3860694E-28  7.1424343E-32
 182   15     -395.6115  0.0076777989 -1.8409335E-08 -2.0435265E-14 -1.4291467E-19 -2.0949584E-24 -1.2359389E-28  7.1562047E-32
 182   16     -395.3658  0.0076766207 -1.8411298E-08 -2.0453579E-14 -1.4325170E-19 -2.1171487E-24 -1.0755401E-28  7.1620440E-32
 182   17     -395.1048  0.0076753686 -1.8413385E-08 -2.0473086E-14 -1.4361332E-19 -2.1373308E-24 -9.0514217E-29  7.1580524E-32
 182   18     -394.8285  0.0076740428 -1.8415597E-08 -2.0493794E-14 -1.4399973E-19 -2.1549218E-24 -7.2488888E-29  7.1431869E-32
 182   19     -394.5369  0.0076726431 -1.8417935E-08 -2.0515713E-14 -1.4441059E-19 -2.1693037E-24 -5.3523811E-29  7.1155866E-32
 182   20     -394.2301  0.0076711696 -1.8420398E-08 -2.0538853E-14 -1.4484556E-19 -2.1797766E-24 -3.3656452E-29  7.0732781E-32
 183    0     -383.3635  0.0075922511 -1.8614097E-08 -2.1519808E-14 -1.4198169E-19  2.2438706E-25  2.4650536E-29  1.8592336E-32
 183    1     -383.3483  0.0075921766 -1.8614227E-08 -2.1520944E-14 -1.4197945E-19  2.2466558E-25  2.4912241E-29  1.8605276E-32
 183    2     -383.3179  0.0075920277 -1.8614485E-08 -2.1523216E-14 -1.4197499E-19  2.2530507E-25  2.5433701E-29  1.8621647E-32
 183    3     -383.2724  0.0075918044 -1.8614872E-08 -2.1526623E-14 -1.4196820E-19  2.2622570E-25  2.6216924E-29  1.8651709E-32
 183    4     -383.2116  0.0075915065 -1.8615389E-08 -2.1531166E-14 -1.4195911E-19  2.2750092E-25  2.7261254E-29  1.8686942E-32
 183    5     -383.1357  0.0075911342 -1.8616035E-08 -2.1536844E-14 -1.4194766E-19  2.2919229E-25  2.8567661E-29  1.8725885E-32
 183    6     -383.0446  0.0075906874 -1.8616810E-08 -2.1543657E-14 -1.4193389E-19  2.3128415E-25  3.0145772E-29  1.8772588E-32
 183    7     -382.9384  0.0075901661 -1.8617715E-08 -2.1551605E-14 -1.4191763E-19  2.3389314E-25  3.1989296E-29  1.8814926E-32
 183    8     -382.8169  0.0075895703 -1.8618750E-08 -2.1560687E-14 -1.4189877E-19  2.3708218E-25  3.4096205E-29  1.8851983E-32
 183    9     -382.6803  0.0075889000 -1.8619915E-08 -2.1570903E-14 -1.4187724E-19  2.4091128E-25  3.6471477E-29  1.8876990E-32
 183   10     -382.5286  0.0075881552 -1.8621209E-08 -2.1582252E-14 -1.4185293E-19  2.4543195E-25  3.9117175E-29  1.8892882E-32
 183   11     -382.3616  0.0075873359 -1.8622634E-08 -2.1594734E-14 -1.4182565E-19  2.5076123E-25  4.2027938E-29  1.8891010E-32
 183   12     -382.1795  0.0075864419 -1.8624189E-08 -2.1608348E-14 -1.4179521E-19  2.5704201E-25  4.5199852E-29  1.8859162E-32
 183   13     -381.9823  0.0075854734 -1.8625875E-08 -2.1623093E-14 -1.4176131E-19  2.6437733E-25  4.8626640E-29  1.8794686E-32
 183   14     -381.7699  0.0075844303 -1.8627692E-08 -2.1638968E-14 -1.4172369E-19  2.7284673E-25  5.2298356E-29  1.8691130E-32
 183   15     -381.5424  0.0075833126 -1.8629641E-08 -2.1655973E-14 -1.4168205E-19  2.8263092E-25  5.6208330E-29  1.8538205E-32
 183   16     -381.2998  0.0075821202 -1.8631721E-08 -2.1674105E-14 -1.4163592E-19  2.9381647E-25  6.0339644E-29  1.8331170E-32
 183   17     -381.0420  0.0075808532 -1.8633932E-08 -2.1693364E-14 -1.4158492E-19  3.0655528E-25  6.4671592E-29  1.8058240E-32
 183   18     -380.7691  0.0075795115 -1.8636276E-08 -2.1713748E-14 -1.4152850E-19  3.2100578E-25  6.9183985E-29  1.7714250E-32
 183   19     -380.4811  0.0075780950 -1.8638753E-08 -2.1735256E-14 -1.4146594E-19  3.3730962E-25  7.3838571E-29  1.7283558E-32
 183   20     -380.1780  0.0075766038 -1.8641362E-08 -2.1757885E-14 -1.4139668E-19  3.5561043E-25  7.8605625E-29  1.6756958E-32
 184    0     -369.5371  0.0074967963 -1.8838962E-08 -2.2493565E-14 -1.1721689E-19 -1.5164872E-24 -7.2923600E-28  3.1725049E-32
 184    1     -369.5221  0.0074967210 -1.8839097E-08 -2.2494503E-14 -1.1723213E-19 -1.5252485E-24 -7.2879027E-28  3.1996869E-32
 184    2     -369.4921  0.0074965703 -1.8839367E-08 -2.2496379E-14 -1.1726280E-19 -1.5427089E-24 -7.2788528E-28  3.2533329E-32
 184    3     -369.4471  0.0074963442 -1.8839772E-08 -2.2499193E-14 -1.1730945E-19 -1.5689144E-24 -7.2650227E-28  3.3345147E-32
 184    4     -369.3872  0.0074960428 -1.8840312E-08 -2.2502948E-14 -1.1737290E-19 -1.6037182E-24 -7.2460836E-28  3.4419281E-32
 184    5     -369.3122  0.0074956659 -1.8840987E-08 -2.2507645E-14 -1.1745415E-19 -1.6471230E-24 -7.2214963E-28  3.5764996E-32
 184    6     -369.2223  0.0074952138 -1.8841798E-08 -2.2513285E-14 -1.1755453E-19 -1.6990170E-24 -7.1907854E-28  3.7372991E-32
 184    7     -369.1173  0.0074946862 -1.8842743E-08 -2.2519872E-14 -1.1767558E-19 -1.7592409E-24 -7.1532448E-28  3.9240018E-32
 184    8     -368.9974  0.0074940832 -1.8843824E-08 -2.2527407E-14 -1.1781908E-19 -1.8277075E-24 -7.1080998E-28  4.1370384E-32
 184    9     -368.8625  0.0074934048 -1.8845041E-08 -2.2535896E-14 -1.1798698E-19 -1.9041880E-24 -7.0544754E-28  4.3751643E-32
 184   10     -368.7127  0.0074926510 -1.8846393E-08 -2.2545343E-14 -1.1818167E-19 -1.9884683E-24 -6.9913646E-28  4.6382271E-32
 184   11     -368.5478  0.0074918217 -1.8847882E-08 -2.2555753E-14 -1.1840544E-19 -2.0802900E-24 -6.9177192E-28  4.9257642E-32
 184   12     -368.3680  0.0074909169 -1.8849506E-08 -2.2567132E-14 -1.1866103E-19 -2.1792931E-24 -6.8323783E-28  5.2361005E-32
 184   13     -368.1733  0.0074899367 -1.8851267E-08 -2.2579488E-14 -1.1895124E-19 -2.2851194E-24 -6.7340250E-28  5.5691303E-32
 184   14     -367.9636  0.0074888810 -1.8853164E-08 -2.2592828E-14 -1.1927898E-19 -2.3973021E-24 -6.6214448E-28  5.9229454E-32
 184   15     -367.7389  0.0074877497 -1.8855198E-08 -2.2607164E-14 -1.1964750E-19 -2.5153552E-24 -6.4930761E-28  6.2968955E-32
 184   16     -367.4993  0.0074865429 -1.8857369E-08 -2.2622505E-14 -1.2005987E-19 -2.6386360E-24 -6.3476233E-28  6.6887502E-32
 184   17     -367.2448  0.0074852606 -1.8859678E-08 -2.2638864E-14 -1.2051933E-19 -2.7664741E-24 -6.1835786E-28  7.0964951E-32
 184   18     -366.9754  0.0074839026 -1.8862123E-08 -2.2656255E-14 -1.2102918E-19 -2.8980513E-24 -5.9994305E-28  7.5183317E-32
 184   19     -366.6910  0.0074824690 -1.8864707E-08 -2.2674694E-14 -1.2159268E-19 -3.0325154E-24 -5.7936397E-28  7.9513321E-32
 184   20     -366.3918  0.0074809597 -1.8867429E-08 -2.2694198E-14 -1.2221291E-19 -3.1688464E-24 -5.5647512E-28  8.3930656E-32
 185    0     -355.9777  0.0074002708 -1.9066941E-08 -2.3540605E-14 -1.3164838E-19  5.7168153E-24 -1.1168572E-28 -1.8935869E-31
 185    1     -355.9629  0.0074001946 -1.9067082E-08 -2.3541658E-14 -1.3159120E-19  5.7154533E-24 -1.1433921E-28 -1.8933961E-31
 185    2     -355.9333  0.0074000420 -1.9067364E-08 -2.3543763E-14 -1.3147694E-19  5.7126384E-24 -1.1963950E-28 -1.8929825E-31
 185    3     -355.8889  0.0073998132 -1.9067788E-08 -2.3546916E-14 -1.3130563E-19  5.7081882E-24 -1.2758570E-28 -1.8923018E-31
 185    4     -355.8297  0.0073995081 -1.9068353E-08 -2.3551115E-14 -1.3107744E-19  5.7018244E-24 -1.3818305E-28 -1.8913001E-31
 185    5     -355.7557  0.0073991267 -1.9069060E-08 -2.3556352E-14 -1.3079255E-19  5.6931454E-24 -1.5141597E-28 -1.8898101E-31
 185    6     -355.6670  0.0073986691 -1.9069908E-08 -2.3562622E-14 -1.3045132E-19  5.6816699E-24 -1.6728048E-28 -1.8877108E-31
 185    7     -355.5634  0.0073981351 -1.9070898E-08 -2.3569916E-14 -1.3005404E-19  5.6668510E-24 -1.8577056E-28 -1.8848444E-31
 185    8     -355.4450  0.0073975248 -1.9072030E-08 -2.3578225E-14 -1.2960145E-19  5.6479888E-24 -2.0685748E-28 -1.8809570E-31
 185    9     -355.3119  0.0073968382 -1.9073303E-08 -2.3587538E-14 -1.2909421E-19  5.6243727E-24 -2.3052612E-28 -1.8759108E-31
 185   10     -355.1639  0.0073960752 -1.9074719E-08 -2.3597843E-14 -1.2853320E-19  5.5951414E-24 -2.5674385E-28 -1.8694246E-31
 185   11     -355.0012  0.0073952359 -1.9076276E-08 -2.3609127E-14 -1.2791971E-19  5.5593421E-24 -2.8547154E-28 -1.8612038E-31
 185   12     -354.8238  0.0073943202 -1.9077977E-08 -2.3621375E-14 -1.2725514E-19  5.5160049E-24 -3.1665571E-28 -1.8509956E-31
 185   13     -354.6315  0.0073933281 -1.9079820E-08 -2.3634573E-14 -1.2654135E-19  5.4639482E-24 -3.5023305E-28 -1.8383862E-31
 185   14     -354.4245  0.0073922596 -1.9081806E-08 -2.3648703E-14 -1.2578067E-19  5.4021211E-24 -3.8611982E-28 -1.8231805E-31
 185   15     -354.2028  0.0073911146 -1.9083935E-08 -2.3663748E-14 -1.2497577E-19  5.3291839E-24 -4.2421490E-28 -1.8048752E-31
 185   16     -353.9663  0.0073898932 -1.9086207E-08 -2.3679690E-14 -1.2412976E-19  5.2438759E-24 -4.6440926E-28 -1.7831666E-31
 185   17     -353.7150  0.0073885952 -1.9088623E-08 -2.3696512E-14 -1.2324658E-19  5.1447982E-24 -5.0654672E-28 -1.7575728E-31
 185   18     -353.4491  0.0073872208 -1.9091183E-08 -2.3714193E-14 -1.2233073E-19  5.0306540E-24 -5.5046849E-28 -1.7278309E-31
 185   19     -353.1684  0.0073857697 -1.9093888E-08 -2.3732715E-14 -1.2138715E-19  4.8999232E-24 -5.9597378E-28 -1.6933719E-31
 185   20     -352.8730  0.0073842421 -1.9096737E-08 -2.3752060E-14 -1.2042184E-19  4.7512567E-24 -6.4284718E-28 -1.6539241E-31
 186    0     -342.6870  0.0073026835 -1.9297396E-08 -2.4346722E-14 -1.7368043E-19 -3.6312906E-24  7.9100828E-28  4.4401203E-33
 186    1     -342.6724  0.0073026063 -1.9297542E-08 -2.4348112E-14 -1.7371675E-19 -3.6217862E-24  7.9107070E-28  4.0908017E-33
 186    2     -342.6432  0.0073024519 -1.9297834E-08 -2.4350892E-14 -1.7378897E-19 -3.6028153E-24  7.9117570E-28  3.3908163E-33
 186    3     -342.5994  0.0073022204 -1.9298272E-08 -2.4355064E-14 -1.7389660E-19 -3.5743151E-24  7.9129258E-28  2.3379089E-33
 186    4     -342.5410  0.0073019116 -1.9298857E-08 -2.4360631E-14 -1.7403886E-19 -3.5363394E-24  7.9138696E-28  9.3782168E-34
 186    5     -342.4680  0.0073015256 -1.9299588E-08 -2.4367596E-14 -1.7421444E-19 -3.4888508E-24  7.9138924E-28 -8.1146704E-34
 186    6     -342.3804  0.0073010624 -1.9300465E-08 -2.4375963E-14 -1.7442208E-19 -3.4318845E-24  7.9123460E-28 -2.9010772E-33
 186    7     -342.2781  0.0073005220 -1.9301489E-08 -2.4385738E-14 -1.7465999E-19 -3.3654278E-24  7.9083007E-28 -5.3412552E-33
 186    8     -342.1613  0.0072999043 -1.9302660E-08 -2.4396924E-14 -1.7492616E-19 -3.2895439E-24  7.9007530E-28 -8.1196798E-33
 186    9     -342.0300  0.0072992094 -1.9303978E-08 -2.4409530E-14 -1.7521839E-19 -3.2042922E-24  7.8885609E-28 -1.1231622E-32
 186   10     -341.8840  0.0072984372 -1.9305443E-08 -2.4423560E-14 -1.7553410E-19 -3.1097279E-24  7.8704159E-28 -1.4677258E-32
 186   11     -341.7234  0.0072975877 -1.9307055E-08 -2.4439022E-14 -1.7587050E-19 -3.0059884E-24  7.8449382E-28 -1.8446710E-32
 186   12     -341.5483  0.0072966609 -1.9308816E-08 -2.4455922E-14 -1.7622441E-19 -2.8932851E-24  7.8105142E-28 -2.2526951E-32
 186   13     -341.3586  0.0072956568 -1.9310724E-08 -2.4474269E-14 -1.7659265E-19 -2.7717677E-24  7.7654994E-28 -2.6916456E-32
 186   14     -341.1543  0.0072945754 -1.9312781E-08 -2.4494069E-14 -1.7697163E-19 -2.6417669E-24  7.7081427E-28 -3.1595479E-32
 186   15     -340.9355  0.0072934165 -1.9314986E-08 -2.4515329E-14 -1.7735751E-19 -2.5036462E-24  7.6366261E-28 -3.6545349E-32
 186   16     -340.7021  0.0072921803 -1.9317340E-08 -2.4538056E-14 -1.7774639E-19 -2.3578265E-24  7.5488677E-28 -4.1756118E-32
 186   17     -340.4542  0.0072908666 -1.9319845E-08 -2.4562256E-14 -1.7813418E-19 -2.2049003E-24  7.4430263E-28 -4.7195363E-32
 186   18     -340.1918  0.0072894755 -1.9322499E-08 -2.4587935E-14 -1.7851666E-19 -2.0454900E-24  7.3169694E-28 -5.2839538E-32
 186   19     -339.9148  0.0072880069 -1.9325303E-08 -2.4615098E-14 -1.7888958E-19 -1.8803080E-24  7.1686063E-28 -5.8667171E-32
 186   20     -339.6233  0.0072864608 -1.9328259E-08 -2.4643750E-14 -1.7924860E-19 -1.7102943E-24  6.9959565E-28 -6.4635729E-32
 187    0     -329.6665  0.0072040488 -1.9532394E-08 -2.5725421E-14 -2.1349876E-19 -6.0374923E-24  3.8013281E-28  9.0790779E-32
 187    1     -329.6521  0.0072039707 -1.9532548E-08 -2.5727129E-14 -2.1355906E-19 -6.0329179E-24  3.8139942E-28  9.0627917E-32
 187    2     -329.6233  0.0072038144 -1.9532857E-08 -2.5730547E-14 -2.1367959E-19 -6.0237192E-24  3.8393083E-28  9.0299933E-32
 187    3     -329.5800  0.0072035800 -1.9533320E-08 -2.5735677E-14 -2.1386008E-19 -6.0098727E-24  3.8771434E-28  8.9812555E-32
 187    4     -329.5224  0.0072032675 -1.9533938E-08 -2.5742525E-14 -2.1410010E-19 -5.9911067E-24  3.9272218E-28  8.9142086E-32
 187    5     -329.4504  0.0072028768 -1.9534711E-08 -2.5751095E-14 -2.1439907E-19 -5.9673576E-24  3.9893466E-28  8.8300903E-32
 187    6     -329.3639  0.0072024080 -1.9535638E-08 -2.5761394E-14 -2.1475619E-19 -5.9383761E-24  4.0630547E-28  8.7271904E-32
 187    7     -329.2631  0.0072018610 -1.9536720E-08 -2.5773432E-14 -2.1517075E-19 -5.9038872E-24  4.1480220E-28  8.6051671E-32
 187    8     -329.1479  0.0072012358 -1.9537957E-08 -2.5787218E-14 -2.1564143E-19 -5.8635830E-24  4.2435860E-28  8.4623216E-32
 187    9     -329.0183  0.0072005324 -1.9539350E-08 -2.5802764E-14 -2.1616713E-19 -5.8172041E-24  4.3492099E-28  8.2986035E-32
 187   10     -328.8743  0.0071997508 -1.9540899E-08 -2.5820080E-14 -2.1674617E-19 -5.7643118E-24  4.4640471E-28  8.1116663E-32
 187   11     -328.7159  0.0071988909 -1.9542604E-08 -2.5839182E-14 -2.1737698E-19 -5.7045674E-24  4.5873725E-28  7.9009396E-32
 187   12     -328.5431  0.0071979528 -1.9544465E-08 -2.5860083E-14 -2.1805756E-19 -5.6375651E-24  4.7181451E-28  7.6648961E-32
 187   13     -328.3560  0.0071969365 -1.9546483E-08 -2.5882798E-14 -2.1878557E-19 -5.5629049E-24  4.8552465E-28  7.4023374E-32
 187   14     -328.1545  0.0071958418 -1.9548658E-08 -2.5907346E-14 -2.1955863E-19 -5.4801140E-24  4.9974903E-28  7.1113262E-32
 187   15     -327.9386  0.0071946688 -1.9550991E-08 -2.5933742E-14 -2.2037385E-19 -5.3888501E-24  5.1435272E-28  6.7913116E-32
 187   16     -327.7084  0.0071934175 -1.9553482E-08 -2.5962005E-14 -2.2122805E-19 -5.2886472E-24  5.2916902E-28  6.4402825E-32
 187   17     -327.4639  0.0071920878 -1.9556132E-08 -2.5992152E-14 -2.2211789E-19 -5.1791478E-24  5.4404535E-28  6.0573735E-32
 187   18     -327.2050  0.0071906796 -1.9558941E-08 -2.6024204E-14 -2.2303945E-19 -5.0600560E-24  5.5879000E-28  5.6423568E-32
 187   19     -326.9318  0.0071891930 -1.9561909E-08 -2.6058178E-14 -2.2398863E-19 -4.9309563E-24  5.7320247E-28  5.1928733E-32
 187   20     -326.6442  0.0071876279 -1.9565038E-08 -2.6094095E-14 -2.2496097E-19 -4.7917191E-24  5.8706730E-28  4.7095856E-32
 188    0     -316.9175  0.0071043563 -1.9776461E-08 -2.7636423E-14 -2.4599787E-19 -5.9879593E-24  8.8607264E-29  1.6101774E-31
 188    1     -316.9033  0.0071042771 -1.9776626E-08 -2.7638392E-14 -2.4605772E-19 -5.9868770E-24  9.0861251E-29  1.6108975E-31
 188    2     -316.8749  0.0071041189 -1.9776958E-08 -2.7642330E-14 -2.4617742E-19 -5.9846286E-24  9.5372925E-29  1.6123008E-31
 188    3     -316.8322  0.0071038816 -1.9777456E-08 -2.7648240E-14 -2.4635696E-19 -5.9810772E-24  1.0215167E-28  1.6143587E-31
 188    4     -316.7754  0.0071035652 -1.9778119E-08 -2.7656127E-14 -2.4659608E-19 -5.9759635E-24  1.1119916E-28  1.6169714E-31
 188    5     -316.7044  0.0071031696 -1.9778949E-08 -2.7665997E-14 -2.4689461E-19 -5.9689495E-24  1.2252274E-28  1.6200050E-31
 188    6     -316.6191  0.0071026949 -1.9779945E-08 -2.7677856E-14 -2.4725255E-19 -5.9596397E-24  1.3614892E-28  1.6233369E-31
 188    7     -316.5197  0.0071021410 -1.9781108E-08 -2.7691714E-14 -2.4766931E-19 -5.9475187E-24  1.5207340E-28  1.6267976E-31
 188    8     -316.4061  0.0071015080 -1.9782438E-08 -2.7707581E-14 -2.4814456E-19 -5.9320319E-24  1.7031774E-28  1.6301980E-31
 188    9     -316.2783  0.0071007958 -1.9783935E-08 -2.7725466E-14 -2.4867755E-19 -5.9125697E-24  1.9087782E-28  1.6333345E-31
 188   10     -316.1363  0.0071000044 -1.9785599E-08 -2.7745384E-14 -2.4926766E-19 -5.8882549E-24  2.1376531E-28  1.6358175E-31
 188   11     -315.9801  0.0070991338 -1.9787431E-08 -2.7767348E-14 -2.4991369E-19 -5.8583923E-24  2.3896777E-28  1.6374729E-31
 188   12     -315.8097  0.0070981840 -1.9789431E-08 -2.7791373E-14 -2.5061456E-19 -5.8220161E-24  2.6648525E-28  1.6379975E-31
 188   13     -315.6252  0.0070971549 -1.9791599E-08 -2.7817477E-14 -2.5136866E-19 -5.7781012E-24  2.9628619E-28  1.6368995E-31
 188   14     -315.4265  0.0070960465 -1.9793937E-08 -2.7845675E-14 -2.5217395E-19 -5.7256325E-24  3.2834432E-28  1.6339457E-31
 188   15     -315.2136  0.0070948588 -1.9796445E-08 -2.7875987E-14 -2.5302818E-19 -5.6634399E-24  3.6260497E-28  1.6286179E-31
 188   16     -314.9866  0.0070935917 -1.9799122E-08 -2.7908432E-14 -2.5392863E-19 -5.5903500E-24  3.9900214E-28  1.6205460E-31
 188   17     -314.7454  0.0070922453 -1.9801971E-08 -2.7943031E-14 -2.5487182E-19 -5.5049957E-24  4.3743878E-28  1.6091723E-31
 188   18     -314.4901  0.0070908194 -1.9804991E-08 -2.7979803E-14 -2.5585396E-19 -5.4061747E-24  4.7780960E-28  1.5941627E-31
 188   19     -314.2207  0.0070893141 -1.9808183E-08 -2.8018771E-14 -2.5687048E-19 -5.2924236E-24  5.1996417E-28  1.5748332E-31
 188   20     -313.9372  0.0070877293 -1.9811547E-08 -2.8059954E-14 -2.5791611E-19 -5.1623475E-24  5.6372875E-28  1.5507089E-31
 189    0     -304.4415  0.0070035714 -2.0032743E-08 -2.9710458E-14 -2.0378076E-19  1.0325906E-24 -1.3970278E-27 -2.9525987E-32
 189    1     -304.4275  0.0070034913 -2.0032921E-08 -2.9712088E-14 -2.0377048E-19  1.0158345E-24 -1.3974432E-27 -2.8967018E-32
 189    2     -304.3995  0.0070033310 -2.0033277E-08 -2.9715349E-14 -2.0375054E-19  9.8231028E-25 -1.3982352E-27 -2.7839021E-32
 189    3     -304.3574  0.0070030906 -2.0033812E-08 -2.9720238E-14 -2.0372192E-19  9.3195354E-25 -1.3993662E-27 -2.6150413E-32
 189    4     -304.3014  0.0070027700 -2.0034526E-08 -2.9726756E-14 -2.0368591E-19  8.6469844E-25 -1.4007679E-27 -2.3886119E-32
 189    5     -304.2314  0.0070023693 -2.0035418E-08 -2.9734903E-14 -2.0364477E-19  7.8061965E-25 -1.4023436E-27 -2.1063484E-32
 189    6     -304.1474  0.0070018885 -2.0036488E-08 -2.9744677E-14 -2.0360094E-19  6.7961030E-25 -1.4039712E-27 -1.7668268E-32
 189    7     -304.0493  0.0070013274 -2.0037738E-08 -2.9756077E-14 -2.0355754E-19  5.6161648E-25 -1.4055085E-27 -1.3699762E-32
 189    8     -303.9373  0.0070006862 -2.0039166E-08 -2.9769104E-14 -2.0351799E-19  4.2662916E-25 -1.4067884E-27 -9.1548566E-33
 189    9     -303.8113  0.0069999648 -2.0040774E-08 -2.9783756E-14 -2.0348643E-19  2.7464511E-25 -1.4076186E-27 -4.0331229E-33
 189   10     -303.6713  0.0069991631 -2.0042562E-08 -2.9800034E-14 -2.0346743E-19  1.0570145E-25 -1.4077831E-27  1.6670115E-33
 189   11     -303.5174  0.0069982812 -2.0044529E-08 -2.9817939E-14 -2.0346603E-19 -8.0119705E-26 -1.4070420E-27  7.9447357E-33
 189   12     -303.3494  0.0069973190 -2.0046677E-08 -2.9837472E-14 -2.0348784E-19 -2.8259596E-25 -1.4051315E-27  1.4788520E-32
 189   13     -303.1675  0.0069962765 -2.0049005E-08 -2.9858637E-14 -2.0353869E-19 -5.0156345E-25 -1.4017718E-27  2.2198216E-32
 189   14     -302.9716  0.0069951537 -2.0051514E-08 -2.9881439E-14 -2.0362549E-19 -7.3661918E-25 -1.3966380E-27  3.0161446E-32
 189   15     -302.7618  0.0069939505 -2.0054205E-08 -2.9905881E-14 -2.0375471E-19 -9.8740070E-25 -1.3894114E-27  3.8676698E-32
 189   16     -302.5380  0.0069926670 -2.0057077E-08 -2.9931973E-14 -2.0393400E-19 -1.2532626E-24 -1.3797351E-27  4.7712894E-32
 189   17     -302.3003  0.0069913030 -2.0060131E-08 -2.9959723E-14 -2.0417091E-19 -1.5335078E-24 -1.3672403E-27  5.7257837E-32
 189   18     -302.0486  0.0069898585 -2.0063368E-08 -2.9989145E-14 -2.0447346E-19 -1.8271783E-24 -1.3515469E-27  6.7277623E-32
 189   19     -301.7830  0.0069883336 -2.0066789E-08 -3.0020253E-14 -2.0484971E-19 -2.1331947E-24 -1.3322589E-27  7.7738141E-32
 189   20     -301.5035  0.0069867281 -2.0070393E-08 -3.0053064E-14 -2.0530813E-19 -2.4501798E-24 -1.3089703E-27  8.8595248E-32
 190    0     -292.2399  0.0069016615 -2.0297917E-08 -3.1494232E-14 -2.2239001E-19  6.8256734E-24  1.9831380E-28 -2.3435900E-31
 190    1     -292.2261  0.0069015803 -2.0298106E-08 -3.1496010E-14 -2.2232183E-19  6.8280187E-24  1.9503885E-28 -2.3448788E-31
 190    2     -292.1985  0.0069014179 -2.0298484E-08 -3.1499566E-14 -2.2218512E-19  6.8326137E-24  1.8846555E-28 -2.3475397E-31
 190    3     -292.1571  0.0069011743 -2.0299051E-08 -3.1504896E-14 -2.2198007E-19  6.8392400E-24  1.7859844E-28 -2.3514016E-31
 190    4     -292.1019  0.0069008495 -2.0299807E-08 -3.1511995E-14 -2.2170629E-19  6.8474950E-24  1.6541330E-28 -2.3563883E-31
 190    5     -292.0329  0.0069004435 -2.0300753E-08 -3.1520857E-14 -2.2136365E-19  6.8569187E-24  1.4889640E-28 -2.3623055E-31
 190    6     -291.9501  0.0068999563 -2.0301888E-08 -3.1531472E-14 -2.2095197E-19  6.8669363E-24  1.2902800E-28 -2.3689821E-31
 190    7     -291.8535  0.0068993878 -2.0303212E-08 -3.1543832E-14 -2.2047093E-19  6.8767905E-24  1.0577631E-28 -2.3761310E-31
 190    8     -291.7431  0.0068987381 -2.0304727E-08 -3.1557925E-14 -2.1992040E-19  6.8856800E-24  7.9120286E-29 -2.3835135E-31
 190    9     -291.6189  0.0068980071 -2.0306431E-08 -3.1573736E-14 -2.1930036E-19  6.8925575E-24  4.9041811E-29 -2.3907516E-31
 190   10     -291.4810  0.0068971948 -2.0308326E-08 -3.1591253E-14 -2.1861091E-19  6.8964665E-24  1.5522841E-29 -2.3975951E-31
 190   11     -291.3293  0.0068963012 -2.0310412E-08 -3.1610458E-14 -2.1785229E-19  6.8960678E-24 -2.1446912E-29 -2.4034928E-31
 190   12     -291.1638  0.0068953262 -2.0312689E-08 -3.1631332E-14 -2.1702505E-19  6.8900739E-24 -6.1869450E-29 -2.4080787E-31
 190   13     -290.9845  0.0068942699 -2.0315157E-08 -3.1653856E-14 -2.1613015E-19  6.8769891E-24 -1.0572280E-28 -2.4107994E-31
 190   14     -290.7915  0.0068931322 -2.0317817E-08 -3.1678009E-14 -2.1516881E-19  6.8552749E-24 -1.5297983E-28 -2.4111709E-31
 190   15     -290.5847  0.0068919130 -2.0320669E-08 -3.1703767E-14 -2.1414270E-19  6.8232025E-24 -2.0360073E-28 -2.4085860E-31
 190   16     -290.3642  0.0068906124 -2.0323714E-08 -3.1731108E-14 -2.1305445E-19  6.7789230E-24 -2.5748604E-28 -2.4023730E-31
 190   17     -290.1299  0.0068892303 -2.0326952E-08 -3.1760005E-14 -2.1190681E-19  6.7205433E-24 -3.1454190E-28 -2.3918770E-31
 190   18     -289.8819  0.0068877666 -2.0330384E-08 -3.1790433E-14 -2.1070363E-19  6.6461192E-24 -3.7463700E-28 -2.3765258E-31
 190   19     -289.6202  0.0068862214 -2.0334010E-08 -3.1822364E-14 -2.0944944E-19  6.5535227E-24 -4.3758028E-28 -2.3554980E-31
 190   20     -289.3448  0.0068845945 -2.0337830E-08 -3.1855772E-14 -2.0814978E-19  6.4406177E-24 -5.0316446E-28 -2.3280546E-31
 191    0     -280.3142  0.0067986161 -2.0569504E-08 -3.2855799E-14 -2.3926190E-19 -4.0574693E-24  8.8109775E-28  1.0525981E-31
 191    1     -280.3006  0.0067985339 -2.0569702E-08 -3.2857713E-14 -2.3930243E-19 -4.0469051E-24  8.8257282E-28  1.0490984E-31
 191    2     -280.2734  0.0067983693 -2.0570096E-08 -3.2861543E-14 -2.3938316E-19 -4.0256745E-24  8.8550023E-28  1.0419890E-31
 191    3     -280.2327  0.0067981225 -2.0570687E-08 -3.2867289E-14 -2.3950338E-19 -3.9937255E-24  8.8984844E-28  1.0312639E-31
 191    4     -280.1783  0.0067977933 -2.0571476E-08 -3.2874956E-14 -2.3966239E-19 -3.9508629E-24  8.9559103E-28  1.0169541E-31
 191    5     -280.1103  0.0067973819 -2.0572463E-08 -3.2884547E-14 -2.3985855E-19 -3.8968813E-24  9.0264010E-28  9.9883826E-32
 191    6     -280.0287  0.0067968881 -2.0573647E-08 -3.2896065E-14 -2.4009043E-19 -3.8316141E-24  9.1094434E-28  9.7703763E-32
 191    7     -279.9336  0.0067963120 -2.0575029E-08 -3.2909518E-14 -2.4035586E-19 -3.7547247E-24  9.2038641E-28  9.5134400E-32
 191    8     -279.8248  0.0067956536 -2.0576609E-08 -3.2924910E-14 -2.4065273E-19 -3.6658342E-24  9.3087874E-28  9.2163020E-32
 191    9     -279.7025  0.0067949128 -2.0578387E-08 -3.2942249E-14 -2.4097812E-19 -3.5646799E-24  9.4227971E-28  8.8784151E-32
 191   10     -279.5666  0.0067940897 -2.0580364E-08 -3.2961541E-14 -2.4132888E-19 -3.4508904E-24  9.5444180E-28  8.4987331E-32
 191   11     -279.4172  0.0067931841 -2.0582540E-08 -3.2982795E-14 -2.4170156E-19 -3.3240456E-24  9.6720748E-28  8.0754834E-32
 191   12     -279.2541  0.0067921961 -2.0584916E-08 -3.3006017E-14 -2.4209204E-19 -3.1838234E-24  9.8038030E-28  7.6079303E-32
 191   13     -279.0776  0.0067911256 -2.0587491E-08 -3.3031216E-14 -2.4249598E-19 -3.0298460E-24  9.9376293E-28  7.0952017E-32
 191   14     -278.8874  0.0067899726 -2.0590267E-08 -3.3058398E-14 -2.4290834E-19 -2.8617368E-24  1.0071195E-27  6.5352926E-32
 191   15     -278.6837  0.0067887371 -2.0593244E-08 -3.3087573E-14 -2.4332394E-19 -2.6792273E-24  1.0202045E-27  5.9280255E-32
 191   16     -278.4665  0.0067874190 -2.0596422E-08 -3.3118745E-14 -2.4373690E-19 -2.4821352E-24  1.0327541E-27  5.2732147E-32
 191   17     -278.2358  0.0067860183 -2.0599801E-08 -3.3151921E-14 -2.4414096E-19 -2.2702095E-24  1.0444712E-27  4.5695596E-32
 191   18     -277.9915  0.0067845350 -2.0603384E-08 -3.3187106E-14 -2.4452923E-19 -2.0434410E-24  1.0550412E-27  3.8176959E-32
 191   19     -277.7337  0.0067829690 -2.0607169E-08 -3.3224302E-14 -2.4489448E-19 -1.8018392E-24  1.0641303E-27  3.0173696E-32
 191   20     -277.4624  0.0067813203 -2.0611158E-08 -3.3263513E-14 -2.4522925E-19 -1.5455108E-24  1.0713911E-27  2.1690531E-32
 192    0     -268.6658  0.0066944443 -2.0846380E-08 -3.4355438E-14 -2.0386652E-19  8.6863503E-26 -6.5006892E-28 -1.3150849E-32
 192    1     -268.6524  0.0066943609 -2.0846586E-08 -3.4357069E-14 -2.0386564E-19  7.9081471E-26 -6.5025920E-28 -1.2953212E-32
 192    2     -268.6256  0.0066941941 -2.0846999E-08 -3.4360330E-14 -2.0386424E-19  6.3480363E-26 -6.5061592E-28 -1.2552183E-32
 192    3     -268.5855  0.0066939440 -2.0847617E-08 -3.4365223E-14 -2.0386265E-19  4.0070995E-26 -6.5113058E-28 -1.1950989E-32
 192    4     -268.5319  0.0066936104 -2.0848442E-08 -3.4371747E-14 -2.0386170E-19  8.7810945E-27 -6.5177655E-28 -1.1145689E-32
 192    5     -268.4650  0.0066931934 -2.0849473E-08 -3.4379901E-14 -2.0386224E-19 -3.0363040E-26 -6.5252069E-28 -1.0144142E-32
 192    6     -268.3847  0.0066926930 -2.0850711E-08 -3.4389687E-14 -2.0386546E-19 -7.7361236E-26 -6.5332197E-28 -8.9485335E-33
 192    7     -268.2910  0.0066921092 -2.0852156E-08 -3.4401104E-14 -2.0387282E-19 -1.3225154E-25 -6.5413027E-28 -7.5588693E-33
 192    8     -268.1839  0.0066914419 -2.0853807E-08 -3.4414152E-14 -2.0388598E-19 -1.9510292E-25 -6.5488741E-28 -5.9723397E-33
 192    9     -268.0635  0.0066906911 -2.0855666E-08 -3.4428832E-14 -2.0390666E-19 -2.6586263E-25 -6.5553193E-28 -4.2053591E-33
 192   10     -267.9297  0.0066898569 -2.0857732E-08 -3.4445146E-14 -2.0393722E-19 -3.4458765E-25 -6.5598019E-28 -2.2464611E-33
 192   11     -267.7825  0.0066889391 -2.0860006E-08 -3.4463094E-14 -2.0397986E-19 -4.3116893E-25 -6.5616192E-28 -1.1922694E-34
 192   12     -267.6220  0.0066879377 -2.0862488E-08 -3.4482679E-14 -2.0403726E-19 -5.2565453E-25 -6.5598866E-28  2.1835235E-33
 192   13     -267.4481  0.0066868528 -2.0865179E-08 -3.4503903E-14 -2.0411229E-19 -6.2794679E-25 -6.5536329E-28  4.6505089E-33
 192   14     -267.2609  0.0066856843 -2.0868078E-08 -3.4526768E-14 -2.0420788E-19 -7.3795476E-25 -6.5419815E-28  7.2683607E-33
 192   15     -267.0603  0.0066844321 -2.0871187E-08 -3.4551280E-14 -2.0432734E-19 -8.5556249E-25 -6.5238154E-28  1.0030335E-32
 192   16     -266.8464  0.0066830962 -2.0874505E-08 -3.4577443E-14 -2.0447424E-19 -9.8056792E-25 -6.4980641E-28  1.2924782E-32
 192   17     -266.6192  0.0066816767 -2.0878033E-08 -3.4605264E-14 -2.0465220E-19 -1.1127991E-24 -6.4637519E-28  1.5936096E-32
 192   18     -266.3787  0.0066801733 -2.0881772E-08 -3.4634749E-14 -2.0486508E-19 -1.2519561E-24 -6.4196350E-28  1.9045851E-32
 192   19     -266.1249  0.0066785861 -2.0885722E-08 -3.4665907E-14 -2.0511682E-19 -1.3977234E-24 -6.3646829E-28  2.2241051E-32
 192   20     -265.8578  0.0066769151 -2.0889884E-08 -3.4698749E-14 -2.0541153E-19 -1.5496746E-24 -6.2978800E-28  2.5490961E-32
 193    0     -257.2958  0.0065891622 -2.1125835E-08 -3.5691885E-14 -2.5191112E-19 -4.1586905E-24  1.5260093E-28 -3.1643212E-32
 193    1     -257.2826  0.0065890777 -2.1126049E-08 -3.5693901E-14 -2.5195265E-19 -4.1568430E-24  1.5215434E-28 -3.1805011E-32
 193    2     -257.2563  0.0065889087 -2.1126478E-08 -3.5697932E-14 -2.5203578E-19 -4.1532241E-24  1.5126255E-28 -3.2121827E-32
 193    3     -257.2168  0.0065886552 -2.1127120E-08 -3.5703983E-14 -2.5216027E-19 -4.1478014E-24  1.4990342E-28 -3.2597618E-32
 193    4     -257.1640  0.0065883171 -2.1127977E-08 -3.5712055E-14 -2.5232598E-19 -4.1406493E-24  1.4805683E-28 -3.3233984E-32
 193    5     -257.0982  0.0065878946 -2.1129049E-08 -3.5722152E-14 -2.5253291E-19 -4.1318155E-24  1.4570564E-28 -3.4022494E-32
 193    6     -257.0191  0.0065873875 -2.1130335E-08 -3.5734279E-14 -2.5278046E-19 -4.1214219E-24  1.4280580E-28 -3.4968283E-32
 193    7     -256.9269  0.0065867958 -2.1131836E-08 -3.5748443E-14 -2.5306862E-19 -4.1095902E-24  1.3933012E-28 -3.6049718E-32
 193    8     -256.8215  0.0065861195 -2.1133552E-08 -3.5764650E-14 -2.5339672E-19 -4.0964496E-24  1.3522053E-28 -3.7281753E-32
 193    9     -256.7030  0.0065853587 -2.1135484E-08 -3.5782908E-14 -2.5376485E-19 -4.0820693E-24  1.3043578E-28 -3.8661342E-32
 193   10     -256.5713  0.0065845132 -2.1137632E-08 -3.5803225E-14 -2.5417223E-19 -4.0667359E-24  1.2491365E-28 -4.0173206E-32
 193   11     -256.4264  0.0065835831 -2.1139996E-08 -3.5825612E-14 -2.5461871E-19 -4.0506997E-24  1.1860519E-28 -4.1805351E-32
 193   12     -256.2684  0.0065825683 -2.1142576E-08 -3.5850079E-14 -2.5510375E-19 -4.0341289E-24  1.1143223E-28 -4.3563862E-32
 193   13     -256.0973  0.0065814689 -2.1145373E-08 -3.5876637E-14 -2.5562722E-19 -4.0173173E-24  1.0333377E-28 -4.5436172E-32
 193   14     -255.9130  0.0065802846 -2.1148388E-08 -3.5905299E-14 -2.5618840E-19 -4.0007292E-24  9.4234459E-29 -4.7401047E-32
 193   15     -255.7156  0.0065790156 -2.1151621E-08 -3.5936077E-14 -2.5678725E-19 -3.9846986E-24  8.4063126E-29 -4.9455393E-32
 193   16     -255.5051  0.0065776618 -2.1155072E-08 -3.5968987E-14 -2.5742359E-19 -3.9696262E-24  7.2748642E-29 -5.1583643E-32
 193   17     -255.2815  0.0065762231 -2.1158743E-08 -3.6004042E-14 -2.5809718E-19 -3.9560822E-24  6.0205979E-29 -5.3767571E-32
 193   18     -255.0448  0.0065746996 -2.1162633E-08 -3.6041259E-14 -2.5880824E-19 -3.9445330E-24  4.6377322E-29 -5.5992082E-32
 193   19     -254.7950  0.0065730911 -2.1166744E-08 -3.6080655E-14 -2.5955678E-19 -3.9356606E-24  3.1178181E-29 -5.8237419E-32
 193   20     -254.5321  0.0065713976 -2.1171077E-08 -3.6122247E-14 -2.6034325E-19 -3.9301944E-24  1.4556560E-29 -6.0469452E-32
 194    0     -246.2054  0.0064827952 -2.1410165E-08 -3.7645459E-14 -3.4003292E-19 -1.1616165E-23  3.6941639E-29  1.6997940E-31
 194    1     -246.1925  0.0064827095 -2.1410390E-08 -3.7648180E-14 -3.4014916E-19 -1.1615725E-23  3.9328431E-29  1.7012076E-31
 194    2     -246.1665  0.0064825382 -2.1410842E-08 -3.7653624E-14 -3.4038145E-19 -1.1614698E-23  4.4096552E-29  1.7038761E-31
 194    3     -246.1276  0.0064822813 -2.1411520E-08 -3.7661797E-14 -3.4072989E-19 -1.1613014E-23  5.1261080E-29  1.7079347E-31
 194    4     -246.0758  0.0064819387 -2.1412424E-08 -3.7672709E-14 -3.4119439E-19 -1.1610273E-23  6.0838865E-29  1.7131438E-31
 194    5     -246.0110  0.0064815104 -2.1413554E-08 -3.7686368E-14 -3.4177480E-19 -1.1606324E-23  7.2859054E-29  1.7196249E-31
 194    6     -245.9332  0.0064809965 -2.1414911E-08 -3.7702790E-14 -3.4247102E-19 -1.1600498E-23  8.7329734E-29  1.7269684E-31
 194    7     -245.8424  0.0064803969 -2.1416495E-08 -3.7721991E-14 -3.4328277E-19 -1.1592506E-23  1.0429788E-28  1.7353497E-31
 194    8     -245.7388  0.0064797115 -2.1418307E-08 -3.7743990E-14 -3.4420968E-19 -1.1581556E-23  1.2378132E-28  1.7443711E-31
 194    9     -245.6221  0.0064789404 -2.1420345E-08 -3.7768811E-14 -3.4525143E-19 -1.1566968E-23  1.4582179E-28  1.7538671E-31
 194   10     -245.4926  0.0064780836 -2.1422612E-08 -3.7796477E-14 -3.4640716E-19 -1.1548030E-23  1.7044657E-28  1.7637786E-31
 194   11     -245.3501  0.0064771409 -2.1425108E-08 -3.7827017E-14 -3.4767623E-19 -1.1523694E-23  1.9768625E-28  1.7736210E-31
 194   12     -245.1946  0.0064761124 -2.1427833E-08 -3.7860461E-14 -3.4905732E-19 -1.1493100E-23  2.2757066E-28  1.7833370E-31
 194   13     -245.0263  0.0064749981 -2.1430787E-08 -3.7896840E-14 -3.5054900E-19 -1.1455067E-23  2.6010890E-28  1.7924510E-31
 194   14     -244.8450  0.0064737979 -2.1433972E-08 -3.7936191E-14 -3.5214951E-19 -1.1408391E-23  2.9532621E-28  1.8006661E-31
 194   15     -244.6508  0.0064725118 -2.1437388E-08 -3.7978552E-14 -3.5385660E-19 -1.1351833E-23  3.3321631E-28  1.8076502E-31
 194   16     -244.4437  0.0064711396 -2.1441037E-08 -3.8023961E-14 -3.5566753E-19 -1.1283968E-23  3.7376803E-28  1.8129461E-31
 194   17     -244.2237  0.0064696815 -2.1444917E-08 -3.8072462E-14 -3.5757899E-19 -1.1203326E-23  4.1695843E-28  1.8161417E-31
 194   18     -243.9908  0.0064681373 -2.1449032E-08 -3.8124098E-14 -3.5958718E-19 -1.1108325E-23  4.6274188E-28  1.8167691E-31
 194   19     -243.7451  0.0064665071 -2.1453381E-08 -3.8178915E-14 -3.6168748E-19 -1.0997299E-23  5.1104302E-28  1.8142503E-31
 194   20     -243.4864  0.0064647906 -2.1457966E-08 -3.8236960E-14 -3.6387421E-19 -1.0868590E-23  5.6176278E-28  1.8081456E-31
 195    0     -235.3955  0.0063753399 -2.1706928E-08 -4.0643510E-14 -3.5867771E-19  6.5203555E-24 -1.0168517E-28 -2.0549980E-31
 195    1     -235.3828  0.0063752530 -2.1707171E-08 -4.0646380E-14 -3.5861249E-19  6.5191480E-24 -1.0456391E-28 -2.0535821E-31
 195    2     -235.3573  0.0063750794 -2.1707659E-08 -4.0652116E-14 -3.5848218E-19  6.5165800E-24 -1.1030368E-28 -2.0506444E-31
 195    3     -235.3190  0.0063748189 -2.1708391E-08 -4.0660718E-14 -3.5828669E-19  6.5124567E-24 -1.1891216E-28 -2.0461567E-31
 195    4     -235.2680  0.0063744715 -2.1709367E-08 -4.0672179E-14 -3.5802635E-19  6.5065040E-24 -1.3035201E-28 -2.0400287E-31
 195    5     -235.2043  0.0063740373 -2.1710587E-08 -4.0686493E-14 -3.5770118E-19  6.4982333E-24 -1.4460604E-28 -2.0320399E-31
 195    6     -235.1278  0.0063735163 -2.1712052E-08 -4.0703653E-14 -3.5731160E-19  6.4871805E-24 -1.6163334E-28 -2.0221034E-31
 195    7     -235.0386  0.0063729083 -2.1713762E-08 -4.0723650E-14 -3.5685809E-19  6.4727699E-24 -1.8138534E-28 -2.0100755E-31
 195    8     -234.9366  0.0063722134 -2.1715718E-08 -4.0746473E-14 -3.5634097E-19  6.4542963E-24 -2.0382250E-28 -1.9957464E-31
 195    9     -234.8219  0.0063714316 -2.1717919E-08 -4.0772108E-14 -3.5576104E-19  6.4309142E-24 -2.2886688E-28 -1.9787864E-31
 195   10     -234.6945  0.0063705629 -2.1720366E-08 -4.0800543E-14 -3.5511941E-19  6.4018090E-24 -2.5642943E-28 -1.9589693E-31
 195   11     -234.5544  0.0063696071 -2.1723060E-08 -4.0831763E-14 -3.5441722E-19  6.3659865E-24 -2.8642199E-28 -1.9359677E-31
 195   12     -234.4015  0.0063685643 -2.1726001E-08 -4.0865751E-14 -3.5365584E-19  6.3224232E-24 -3.1872762E-28 -1.9095244E-31
 195   13     -234.2359  0.0063674345 -2.1729190E-08 -4.0902488E-14 -3.5283728E-19  6.2699943E-24 -3.5320610E-28 -1.8791926E-31
 195   14     -234.0577  0.0063662176 -2.1732627E-08 -4.0941957E-14 -3.5196374E-19  6.2075523E-24 -3.8970362E-28 -1.8446750E-31
 195   15     -233.8667  0.0063649135 -2.1736314E-08 -4.0984137E-14 -3.5103807E-19  6.1339415E-24 -4.2803400E-28 -1.8056406E-31
 195   16     -233.6630  0.0063635222 -2.1740251E-08 -4.1029007E-14 -3.5006335E-19  6.0479071E-24 -4.6799191E-28 -1.7616807E-31
 195   17     -233.4467  0.0063620438 -2.1744438E-08 -4.1076546E-14 -3.4904360E-19  5.9481897E-24 -5.0933896E-28 -1.7124401E-31
 195   18     -233.2177  0.0063604780 -2.1748877E-08 -4.1126732E-14 -3.4798309E-19  5.8335919E-24 -5.5181211E-28 -1.6575934E-31
 195   19     -232.9760  0.0063588249 -2.1753568E-08 -4.1179541E-14 -3.4688700E-19  5.7027647E-24 -5.9509536E-28 -1.5965849E-31
 195   20     -232.7217  0.0063570844 -2.1758513E-08 -4.1234953E-14 -3.4576107E-19  5.5546868E-24 -6.3886898E-28 -1.5293615E-31
 196    0     -224.8671  0.0062667606 -2.2016090E-08 -4.2897244E-14 -3.3725785E-19 -4.6612300E-25  7.7595513E-28  1.6829701E-32
 196    1     -224.8545  0.0062666726 -2.2016347E-08 -4.2899942E-14 -3.3726247E-19 -4.5678588E-25  7.7618495E-28  1.6382907E-32
 196    2     -224.8295  0.0062664964 -2.2016862E-08 -4.2905339E-14 -3.3727136E-19 -4.3817387E-25  7.7662828E-28  1.5500271E-32
 196    3     -224.7919  0.0062662322 -2.2017635E-08 -4.2913433E-14 -3.3728415E-19 -4.1017604E-25  7.7725272E-28  1.4166193E-32
 196    4     -224.7417  0.0062658799 -2.2018665E-08 -4.2924227E-14 -3.3729986E-19 -3.7285580E-25  7.7800013E-28  1.2392828E-32
 196    5     -224.6791  0.0062654396 -2.2019953E-08 -4.2937719E-14 -3.3731735E-19 -3.2615768E-25  7.7879110E-28  1.0168013E-32
 196    6     -224.6039  0.0062649111 -2.2021499E-08 -4.2953911E-14 -3.3733519E-19 -2.7006858E-25  7.7953006E-28  7.5018246E-33
 196    7     -224.5162  0.0062642944 -2.2023303E-08 -4.2972802E-14 -3.3735181E-19 -2.0458932E-25  7.8011690E-28  4.3823650E-33
 196    8     -224.4160  0.0062635896 -2.2025366E-08 -4.2994393E-14 -3.3736523E-19 -1.2965596E-25  7.8040671E-28  8.0281170E-34
 196    9     -224.3032  0.0062627967 -2.2027689E-08 -4.3018684E-14 -3.3737304E-19 -4.5365034E-26  7.8024540E-28 -3.2286349E-33
 196   10     -224.1780  0.0062619155 -2.2030271E-08 -4.3045674E-14 -3.3737295E-19  4.8220242E-26  7.7948463E-28 -7.7071703E-33
 196   11     -224.0402  0.0062609461 -2.2033113E-08 -4.3075362E-14 -3.3736195E-19  1.5103132E-25  7.7791716E-28 -1.2640316E-32
 196   12     -223.8900  0.0062598885 -2.2036215E-08 -4.3107748E-14 -3.3733715E-19  2.6285342E-25  7.7534217E-28 -1.8019006E-32
 196   13     -223.7272  0.0062587425 -2.2039579E-08 -4.3142829E-14 -3.3729521E-19  3.8350539E-25  7.7153860E-28 -2.3837377E-32
 196   14     -223.5520  0.0062575082 -2.2043205E-08 -4.3180602E-14 -3.3723238E-19  5.1273766E-25  7.6624820E-28 -3.0096420E-32
 196   15     -223.3643  0.0062561855 -2.2047093E-08 -4.3221065E-14 -3.3714519E-19  6.5006258E-25  7.5923274E-28 -3.6775840E-32
 196   16     -223.1641  0.0062547743 -2.2051244E-08 -4.3264212E-14 -3.3702944E-19  7.9492790E-25  7.5019872E-28 -4.3846266E-32
 196   17     -222.9515  0.0062532747 -2.2055659E-08 -4.3310039E-14 -3.3688147E-19  9.4689315E-25  7.3886840E-28 -5.1321192E-32
 196   18     -222.7264  0.0062516865 -2.2060339E-08 -4.3358537E-14 -3.3669670E-19  1.1049880E-24  7.2494743E-28 -5.9140825E-32
 196   19     -222.4889  0.0062500097 -2.2065285E-08 -4.3409698E-14 -3.3647111E-19  1.2684469E-24  7.0812408E-28 -6.7301327E-32
 196   20     -222.2389  0.0062482443 -2.2070497E-08 -4.3463512E-14 -3.3620062E-19  1.4359957E-24  6.8810304E-28 -7.5733788E-32
 197    0     -214.6209  0.0061570560 -2.2331740E-08 -4.4768874E-14 -3.2040137E-19 -8.6492205E-24 -6.5600475E-28  1.8699028E-31
 197    1     -214.6086  0.0061569667 -2.2332009E-08 -4.4771437E-14 -3.2048795E-19 -8.6570824E-24 -6.5338227E-28  1.8731877E-31
 197    2     -214.5840  0.0061567880 -2.2332546E-08 -4.4776567E-14 -3.2066120E-19 -8.6727026E-24 -6.4812919E-28  1.8797271E-31
 197    3     -214.5470  0.0061565200 -2.2333352E-08 -4.4784266E-14 -3.2092168E-19 -8.6958640E-24 -6.4022359E-28  1.8893582E-31
 197    4     -214.4978  0.0061561627 -2.2334427E-08 -4.4794541E-14 -3.2127020E-19 -8.7263594E-24 -6.2960011E-28  1.9022317E-31
 197    5     -214.4362  0.0061557160 -2.2335771E-08 -4.4807400E-14 -3.2170741E-19 -8.7637105E-24 -6.1623100E-28  1.9179983E-31
 197    6     -214.3624  0.0061551799 -2.2337384E-08 -4.4822855E-14 -3.2223450E-19 -8.8075237E-24 -6.0004489E-28  1.9367246E-31
 197    7     -214.2762  0.0061545544 -2.2339267E-08 -4.4840917E-14 -3.2285285E-19 -8.8571105E-24 -5.8095417E-28  1.9580454E-31
 197    8     -214.1777  0.0061538395 -2.2341420E-08 -4.4861602E-14 -3.2356365E-19 -8.9118578E-24 -5.5888912E-28  1.9818929E-31
 197    9     -214.0670  0.0061530352 -2.2343843E-08 -4.4884928E-14 -3.2436838E-19 -8.9708664E-24 -5.3375307E-28  2.0078998E-31
 197   10     -213.9439  0.0061521414 -2.2346537E-08 -4.4910913E-14 -3.2526860E-19 -9.0332318E-24 -5.0544648E-28  2.0358176E-31
 197   11     -213.8086  0.0061511581 -2.2349502E-08 -4.4939581E-14 -3.2626590E-19 -9.0978086E-24 -4.7386789E-28  2.0652287E-31
 197   12     -213.6610  0.0061500852 -2.2352739E-08 -4.4970955E-14 -3.2736165E-19 -9.1635344E-24 -4.3891215E-28  2.0959086E-31
 197   13     -213.5011  0.0061489228 -2.2356248E-08 -4.5005063E-14 -3.2855713E-19 -9.2290466E-24 -4.0047554E-28  2.1274187E-31
 197   14     -213.3289  0.0061476707 -2.2360030E-08 -4.5041934E-14 -3.2985378E-19 -9.2928214E-24 -3.5846261E-28  2.1592492E-31
 197   15     -213.1445  0.0061463290 -2.2364086E-08 -4.5081600E-14 -3.3125232E-19 -9.3532276E-24 -3.1278157E-28  2.1907964E-31
 197   16     -212.9478  0.0061448976 -2.2368416E-08 -4.5124096E-14 -3.3275346E-19 -9.4085579E-24 -2.6335034E-28  2.2216074E-31
 197   17     -212.7389  0.0061433764 -2.2373021E-08 -4.5169459E-14 -3.3435717E-19 -9.4568693E-24 -2.1011865E-28  2.2509798E-31
 197   18     -212.5178  0.0061417653 -2.2377902E-08 -4.5217730E-14 -3.3606309E-19 -9.4960651E-24 -1.5304769E-28  2.2781422E-31
 197   19     -212.2845  0.0061400644 -2.2383059E-08 -4.5268949E-14 -3.3787021E-19 -9.5240514E-24 -9.2114318E-29  2.3025256E-31
 197   20     -212.0389  0.0061382736 -2.2388495E-08 -4.5323160E-14 -3.3977675E-19 -9.5383852E-24 -2.7343241E-29  2.3232305E-31
 198    0     -204.6578  0.0060462524 -2.2651836E-08 -4.6965047E-14 -3.3702547E-19  5.2530088E-24 -2.2557835E-28 -2.8600740E-31
 198    1     -204.6458  0.0060461617 -2.2652117E-08 -4.6967743E-14 -3.3697306E-19  5.2502580E-24 -2.2957418E-28 -2.8600908E-31
 198    2     -204.6216  0.0060459805 -2.2652681E-08 -4.6973134E-14 -3.3686808E-19  5.2446814E-24 -2.3758892E-28 -2.8602150E-31
 198    3     -204.5853  0.0060457087 -2.2653527E-08 -4.6981217E-14 -3.3671080E-19  5.2359126E-24 -2.4960546E-28 -2.8601772E-31
 198    4     -204.5369  0.0060453462 -2.2654654E-08 -4.6991988E-14 -3.3650161E-19  5.2235450E-24 -2.6562305E-28 -2.8598654E-31
 198    5     -204.4765  0.0060448931 -2.2656064E-08 -4.7005443E-14 -3.3624089E-19  5.2069855E-24 -2.8563051E-28 -2.8590562E-31
 198    6     -204.4039  0.0060443494 -2.2657757E-08 -4.7021575E-14 -3.3592907E-19  5.1855387E-24 -3.0964604E-28 -2.8575729E-31
 198    7     -204.3193  0.0060437149 -2.2659732E-08 -4.7040377E-14 -3.3556707E-19  5.1583689E-24 -3.3763342E-28 -2.8550679E-31
 198    8     -204.2226  0.0060429898 -2.2661990E-08 -4.7061840E-14 -3.3515569E-19  5.1244347E-24 -3.6959372E-28 -2.8512134E-31
 198    9     -204.1139  0.0060421739 -2.2664532E-08 -4.7085955E-14 -3.3469639E-19  5.0825589E-24 -4.0548333E-28 -2.8454866E-31
 198   10     -203.9930  0.0060412672 -2.2667358E-08 -4.7112710E-14 -3.3419061E-19  5.0315225E-24 -4.4526741E-28 -2.8375630E-31
 198   11     -203.8601  0.0060402698 -2.2670469E-08 -4.7142095E-14 -3.3364057E-19  4.9699302E-24 -4.8888649E-28 -2.8269440E-31
 198   12     -203.7152  0.0060391816 -2.2673864E-08 -4.7174096E-14 -3.3304854E-19  4.8960591E-24 -5.3626386E-28 -2.8128419E-31
 198   13     -203.5582  0.0060380024 -2.2677545E-08 -4.7208700E-14 -3.3241756E-19  4.8084038E-24 -5.8729642E-28 -2.7948432E-31
 198   14     -203.3891  0.0060367324 -2.2681512E-08 -4.7245893E-14 -3.3175143E-19  4.7051683E-24 -6.4186859E-28 -2.7723323E-31
 198   15     -203.2081  0.0060353713 -2.2685766E-08 -4.7285661E-14 -3.3105466E-19  4.5844078E-24 -6.9979591E-28 -2.7444727E-31
 198   16     -203.0149  0.0060339193 -2.2690308E-08 -4.7327990E-14 -3.3033228E-19  4.4441747E-24 -7.6089874E-28 -2.7106800E-31
 198   17     -202.8098  0.0060323762 -2.2695137E-08 -4.7372865E-14 -3.2959037E-19  4.2824150E-24 -8.2493758E-28 -2.6701278E-31
 198   18     -202.5927  0.0060307420 -2.2700256E-08 -4.7420271E-14 -3.2883584E-19  4.0969756E-24 -8.9163795E-28 -2.6219894E-31
 198   19     -202.3635  0.0060290165 -2.2705665E-08 -4.7470196E-14 -3.2807735E-19  3.8857965E-24 -9.6063702E-28 -2.5655602E-31
 198   20     -202.1224  0.0060271999 -2.2711364E-08 -4.7522627E-14 -3.2732375E-19  3.6466523E-24 -1.0315758E-27 -2.5000034E-31
 199    0     -194.9784  0.0059343793 -2.2975158E-08 -4.8765753E-14 -4.0157151E-19 -1.2366415E-23  9.7522960E-28  1.5050942E-31
 199    1     -194.9666  0.0059342874 -2.2975451E-08 -4.8768966E-14 -4.0169518E-19 -1.2354708E-23  9.7732993E-28  1.4976762E-31
 199    2     -194.9428  0.0059341036 -2.2976036E-08 -4.8775395E-14 -4.0194197E-19 -1.2331232E-23  9.8150656E-28  1.4829455E-31
 199    3     -194.9072  0.0059338279 -2.2976914E-08 -4.8785046E-14 -4.0231142E-19 -1.2295767E-23  9.8768836E-28  1.4605771E-31
 199    4     -194.8597  0.0059334603 -2.2978085E-08 -4.8797928E-14 -4.0280231E-19 -1.2248167E-23  9.9578416E-28  1.4307167E-31
 199    5     -194.8004  0.0059330007 -2.2979549E-08 -4.8814052E-14 -4.0341316E-19 -1.2188087E-23  1.0056591E-27  1.3931050E-31
 199    6     -194.7292  0.0059324492 -2.2981307E-08 -4.8833433E-14 -4.0414230E-19 -1.2115277E-23  1.0171783E-27  1.3477690E-31
 199    7     -194.6462  0.0059318057 -2.2983358E-08 -4.8856089E-14 -4.0498744E-19 -1.2029261E-23  1.0301249E-27  1.2944177E-31
 199    8     -194.5513  0.0059310702 -2.2985704E-08 -4.8882039E-14 -4.0594577E-19 -1.1929742E-23  1.0442869E-27  1.2331084E-31
 199    9     -194.4445  0.0059302426 -2.2988345E-08 -4.8911306E-14 -4.0701435E-19 -1.1816102E-23  1.0593821E-27  1.1633851E-31
 199   10     -194.3259  0.0059293230 -2.2991280E-08 -4.8943914E-14 -4.0818960E-19 -1.1687997E-23  1.0751181E-27  1.0852231E-31
 199   11     -194.1955  0.0059283113 -2.2994512E-08 -4.8979891E-14 -4.0946745E-19 -1.1545018E-23  1.0911663E-27  9.9858553E-32
 199   12     -194.0532  0.0059272075 -2.2998040E-08 -4.9019266E-14 -4.1084332E-19 -1.1386754E-23  1.1071432E-27  9.0328271E-32
 199   13     -193.8991  0.0059260115 -2.3001865E-08 -4.9062070E-14 -4.1231229E-19 -1.1212800E-23  1.1226363E-27  7.9915303E-32
 199   14     -193.7332  0.0059247233 -2.3005988E-08 -4.9108337E-14 -4.1386884E-19 -1.1022917E-23  1.1371918E-27  6.8615665E-32
 199   15     -193.5555  0.0059233428 -2.3010410E-08 -4.9158099E-14 -4.1550687E-19 -1.0817050E-23  1.1503273E-27  5.6448407E-32
 199   16     -193.3660  0.0059218700 -2.3015132E-08 -4.9211394E-14 -4.1721983E-19 -1.0595042E-23  1.1615027E-27  4.3393665E-32
 199   17     -193.1647  0.0059203048 -2.3020154E-08 -4.9268258E-14 -4.1900085E-19 -1.0357161E-23  1.1701780E-27  2.9487666E-32
 199   18     -192.9516  0.0059186472 -2.3025478E-08 -4.9328727E-14 -4.2084231E-19 -1.0103709E-23  1.1757562E-27  1.4752281E-32
 199   19     -192.7267  0.0059168970 -2.3031106E-08 -4.9392840E-14 -4.2273649E-19 -9.8353594E-24  1.1776108E-27 -7.7241860E-34
 199   20     -192.4900  0.0059150543 -2.3037037E-08 -4.9460633E-14 -4.2467533E-19 -9.5529494E-24  1.1751234E-27 -1.7032164E-32
 200    0     -185.5830  0.0058214786 -2.3303975E-08 -5.1554984E-14 -4.9722903E-19 -1.8580866E-23 -3.3754905E-28  4.6412241E-31
 200    1     -185.5714  0.0058213853 -2.3304285E-08 -5.1558962E-14 -4.9741486E-19 -1.8584850E-23 -3.3104736E-28  4.6464440E-31
 200    2     -185.5481  0.0058211989 -2.3304903E-08 -5.1566923E-14 -4.9778663E-19 -1.8592712E-23 -3.1802016E-28  4.6569983E-31
 200    3     -185.5131  0.0058209192 -2.3305832E-08 -5.1578877E-14 -4.9834459E-19 -1.8603820E-23 -2.9842947E-28  4.6724595E-31
 200    4     -185.4666  0.0058205463 -2.3307070E-08 -5.1594836E-14 -4.9908898E-19 -1.8617490E-23 -2.7220792E-28  4.6925861E-31
 200    5     -185.4084  0.0058200802 -2.3308618E-08 -5.1614818E-14 -5.0002024E-19 -1.8632828E-23 -2.3927585E-28  4.7170585E-31
 200    6     -185.3385  0.0058195208 -2.3310477E-08 -5.1638846E-14 -5.0113866E-19 -1.8648655E-23 -1.9953599E-28  4.7455318E-31
 200    7     -185.2571  0.0058188680 -2.3312646E-08 -5.1666946E-14 -5.0244469E-19 -1.8663405E-23 -1.5287059E-28  4.7772384E-31
 200    8     -185.1640  0.0058181220 -2.3315127E-08 -5.1699151E-14 -5.0393818E-19 -1.8675485E-23 -9.9171246E-29  4.8116573E-31
 200    9     -185.0593  0.0058172826 -2.3317919E-08 -5.1735495E-14 -5.0561948E-19 -1.8682977E-23 -3.8304142E-29  4.8481426E-31
 200   10     -184.9429  0.0058163498 -2.3321025E-08 -5.1776019E-14 -5.0748785E-19 -1.8683447E-23  2.9833344E-29  4.8854959E-31
 200   11     -184.8150  0.0058153236 -2.3324444E-08 -5.1820769E-14 -5.0954267E-19 -1.8674567E-23  1.0536703E-28  4.9230673E-31
 200   12     -184.6754  0.0058142040 -2.3328176E-08 -5.1869792E-14 -5.1178251E-19 -1.8653419E-23  1.8838334E-28  4.9594695E-31
 200   13     -184.5243  0.0058129908 -2.3332224E-08 -5.1923143E-14 -5.1420507E-19 -1.8616950E-23  2.7896102E-28  4.9935558E-31
 200   14     -184.3615  0.0058116841 -2.3336588E-08 -5.1980880E-14 -5.1680785E-19 -1.8561816E-23  3.7715029E-28  5.0241795E-31
 200   15     -184.1872  0.0058102837 -2.3341269E-08 -5.2043064E-14 -5.1958655E-19 -1.8484488E-23  4.8294232E-28  5.0498246E-31
 200   16     -184.0013  0.0058087897 -2.3346269E-08 -5.2109760E-14 -5.2253606E-19 -1.8380878E-23  5.9628768E-28  5.0687740E-31
 200   17     -183.8038  0.0058072020 -2.3351588E-08 -5.2181037E-14 -5.2564973E-19 -1.8246947E-23  7.1706538E-28  5.0794141E-31
 200   18     -183.5948  0.0058055205 -2.3357227E-08 -5.2256966E-14 -5.2891941E-19 -1.8078183E-23  8.4509162E-28  5.0798807E-31
 200   19     -183.3742  0.0058037451 -2.3363189E-08 -5.2337622E-14 -5.3233502E-19 -1.7870134E-23  9.8010249E-28  5.0685554E-31
 200   20     -183.1421  0.0058018758 -2.3369475E-08 -5.2423080E-14 -5.3588434E-19 -1.7617872E-23  1.1216866E-27  5.0431357E-31
 201    0     -176.4717  0.0057075586 -2.3645992E-08 -5.5239637E-14 -4.5007820E-19  1.2811847E-23 -1.9334177E-27 -3.8953979E-31
 201    1     -176.4603  0.0057074640 -2.3646323E-08 -5.5243237E-14 -4.4995022E-19  1.2788567E-23 -1.9388587E-27 -3.8852609E-31
 201    2     -176.4375  0.0057072748 -2.3646986E-08 -5.5250434E-14 -4.4969480E-19  1.2741915E-23 -1.9497179E-27 -3.8652105E-31
 201    3     -176.4032  0.0057069911 -2.3647981E-08 -5.5261222E-14 -4.4931369E-19  1.2671436E-23 -1.9658823E-27 -3.8349070E-31
 201    4     -176.3576  0.0057066127 -2.3649307E-08 -5.5275592E-14 -4.4880869E-19  1.2576530E-23 -1.9872463E-27 -3.7941687E-31
 201    5     -176.3005  0.0057061397 -2.3650966E-08 -5.5293532E-14 -4.4818289E-19  1.2456493E-23 -2.0136207E-27 -3.7428024E-31
 201    6     -176.2321  0.0057055720 -2.3652957E-08 -5.5315027E-14 -4.4743994E-19  1.2310456E-23 -2.0447999E-27 -3.6806927E-31
 201    7     -176.1522  0.0057049097 -2.3655280E-08 -5.5340060E-14 -4.4658424E-19  1.2137158E-23 -2.0805120E-27 -3.6071523E-31
 201    8     -176.0609  0.0057041527 -2.3657937E-08 -5.5368610E-14 -4.4562125E-19  1.1935483E-23 -2.1204386E-27 -3.5220140E-31
 201    9     -175.9582  0.0057033010 -2.3660928E-08 -5.5400656E-14 -4.4455737E-19  1.1704104E-23 -2.1642112E-27 -3.4249643E-31
 201   10     -175.8442  0.0057023545 -2.3664253E-08 -5.5436174E-14 -4.4340016E-19  1.1441552E-23 -2.2113904E-27 -3.3153533E-31
 201   11     -175.7187  0.0057013132 -2.3667913E-08 -5.5475139E-14 -4.4215777E-19  1.1146351E-23 -2.2615052E-27 -3.1929504E-31
 201   12     -175.5819  0.0057001770 -2.3671909E-08 -5.5517522E-14 -4.4083986E-19  1.0816837E-23 -2.3140121E-27 -3.0571265E-31
 201   13     -175.4337  0.0056989460 -2.3676241E-08 -5.5563297E-14 -4.3945738E-19  1.0451619E-23 -2.3682907E-27 -2.9076763E-31
 201   14     -175.2742  0.0056976200 -2.3680911E-08 -5.5612436E-14 -4.3802213E-19  1.0049043E-23 -2.4236840E-27 -2.7440872E-31
 201   15     -175.1033  0.0056961990 -2.3685918E-08 -5.5664909E-14 -4.3654774E-19  9.6076868E-24 -2.4794494E-27 -2.5660368E-31
 201   16     -174.9210  0.0056946829 -2.3691265E-08 -5.5720691E-14 -4.3504893E-19  9.1262637E-24 -2.5347676E-27 -2.3733237E-31
 201   17     -174.7274  0.0056930717 -2.3696951E-08 -5.5779754E-14 -4.3354168E-19  8.6035970E-24 -2.5887978E-27 -2.1658163E-31
 201   18     -174.5225  0.0056913653 -2.3702979E-08 -5.5842074E-14 -4.3204370E-19  8.0386934E-24 -2.6405732E-27 -1.9432400E-31
 201   19     -174.3063  0.0056895636 -2.3709348E-08 -5.5907632E-14 -4.3057403E-19  7.4310323E-24 -2.6891096E-27 -1.7059614E-31
 201   20     -174.0787  0.0056876666 -2.3716062E-08 -5.5976409E-14 -4.2915261E-19  6.7802389E-24 -2.7333659E-27 -1.4540917E-31
 202    0     -167.6447  0.0055926139 -2.3995486E-08 -5.7512577E-14 -4.5266642E-19 -1.9529382E-24 -4.9558057E-30 -1.8069687E-31
 202    1     -167.6335  0.0055925179 -2.3995831E-08 -5.7516198E-14 -4.5268583E-19 -1.9530459E-24 -7.4906937E-30 -1.8094441E-31
 202    2     -167.6111  0.0055923259 -2.3996521E-08 -5.7523442E-14 -4.5272487E-19 -1.9532606E-24 -1.2559871E-29 -1.8144474E-31
 202    3     -167.5776  0.0055920380 -2.3997557E-08 -5.7534308E-14 -4.5278353E-19 -1.9538043E-24 -2.0200076E-29 -1.8218989E-31
 202    4     -167.5328  0.0055916540 -2.3998938E-08 -5.7548798E-14 -4.5286176E-19 -1.9551101E-24 -3.0417296E-29 -1.8312987E-31
 202    5     -167.4769  0.0055911740 -2.4000665E-08 -5.7566914E-14 -4.5295953E-19 -1.9573108E-24 -4.3285763E-29 -1.8428937E-31
 202    6     -167.4098  0.0055905979 -2.4002737E-08 -5.7588659E-14 -4.5307712E-19 -1.9609703E-24 -5.8824353E-29 -1.8562761E-31
 202    7     -167.3316  0.0055899258 -2.4005157E-08 -5.7614036E-14 -4.5321454E-19 -1.9666410E-24 -7.7087961E-29 -1.8710640E-31
 202    8     -167.2421  0.0055891576 -2.4007923E-08 -5.7643046E-14 -4.5337218E-19 -1.9751135E-24 -9.8133038E-29 -1.8868183E-31
 202    9     -167.1415  0.0055882933 -2.4011036E-08 -5.7675696E-14 -4.5355056E-19 -1.9869263E-24 -1.2201225E-28 -1.9034159E-31
 202   10     -167.0298  0.0055873328 -2.4014498E-08 -5.7711988E-14 -4.5375005E-19 -2.0031665E-24 -1.4878178E-28 -1.9199844E-31
 202   11     -166.9069  0.0055862761 -2.4018308E-08 -5.7751927E-14 -4.5397140E-19 -2.0247923E-24 -1.7848161E-28 -1.9361597E-31
 202   12     -166.7728  0.0055851231 -2.4022468E-08 -5.7795520E-14 -4.5421605E-19 -2.0527725E-24 -2.1113309E-28 -1.9514203E-31
 202   13     -166.6276  0.0055838738 -2.4026978E-08 -5.7842772E-14 -4.5448523E-19 -2.0886120E-24 -2.4676553E-28 -1.9646624E-31
 202   14     -166.4713  0.0055825281 -2.4031839E-08 -5.7893691E-14 -4.5478062E-19 -2.1332357E-24 -2.8539728E-28 -1.9758525E-31
 202   15     -166.3038  0.0055810861 -2.4037052E-08 -5.7948284E-14 -4.5510458E-19 -2.1883451E-24 -3.2698151E-28 -1.9836623E-31
 202   16     -166.1253  0.0055795475 -2.4042618E-08 -5.8006561E-14 -4.5546015E-19 -2.2553992E-24 -3.7145452E-28 -1.9873724E-31
 202   17     -165.9356  0.0055779124 -2.4048537E-08 -5.8068530E-14 -4.5585026E-19 -2.3359787E-24 -4.1875042E-28 -1.9860991E-31
 202   18     -165.7348  0.0055761807 -2.4054812E-08 -5.8134203E-14 -4.5627911E-19 -2.4318632E-24 -4.6872419E-28 -1.9788107E-31
 202   19     -165.5230  0.0055743523 -2.4061444E-08 -5.8203593E-14 -4.5675167E-19 -2.5446963E-24 -5.2119270E-28 -1.9646686E-31
 202   20     -165.3000  0.0055724271 -2.4068433E-08 -5.8276714E-14 -4.5727365E-19 -2.6763963E-24 -5.7589230E-28 -1.9422593E-31
 203    0     -159.1018  0.0054766957 -2.4346657E-08 -5.9995957E-14 -5.2816174E-19 -5.0334011E-24  1.0828825E-27 -5.7447737E-33
 203    1     -159.0908  0.0054765983 -2.4347017E-08 -6.0000183E-14 -5.2821213E-19 -5.0203579E-24  1.0827991E-27 -6.1674362E-33
 203    2     -159.0689  0.0054764035 -2.4347737E-08 -6.0008635E-14 -5.2831221E-19 -4.9944931E-24  1.0826239E-27 -6.9767673E-33
 203    3     -159.0361  0.0054761113 -2.4348818E-08 -6.0021316E-14 -5.2846153E-19 -4.9554815E-24  1.0823054E-27 -8.2291622E-33
 203    4     -158.9922  0.0054757217 -2.4350258E-08 -6.0038230E-14 -5.2865869E-19 -4.9035252E-24  1.0817969E-27 -9.8988277E-33
 203    5     -158.9375  0.0054752347 -2.4352060E-08 -6.0059382E-14 -5.2890224E-19 -4.8386349E-24  1.0810287E-27 -1.1983895E-32
 203    6     -158.8718  0.0054746503 -2.4354222E-08 -6.0084776E-14 -5.2919012E-19 -4.7608407E-24  1.0799090E-27 -1.4493777E-32
 203    7     -158.7951  0.0054739683 -2.4356747E-08 -6.0114420E-14 -5.2952033E-19 -4.6702190E-24  1.0783552E-27 -1.7420780E-32
 203    8     -158.7076  0.0054731888 -2.4359633E-08 -6.0148321E-14 -5.2988978E-19 -4.5667176E-24  1.0762064E-27 -2.0801053E-32
 203    9     -158.6091  0.0054723118 -2.4362882E-08 -6.0186488E-14 -5.3029557E-19 -4.4506766E-24  1.0733526E-27 -2.4590933E-32
 203   10     -158.4996  0.0054713372 -2.4366494E-08 -6.0228929E-14 -5.3073427E-19 -4.3221047E-24  1.0696144E-27 -2.8821361E-32
 203   11     -158.3793  0.0054702650 -2.4370471E-08 -6.0275655E-14 -5.3120199E-19 -4.1812376E-24  1.0648163E-27 -3.3484854E-32
 203   12     -158.2480  0.0054690951 -2.4374813E-08 -6.0326673E-14 -5.3169440E-19 -4.0283664E-24  1.0587606E-27 -3.8585807E-32
 203   13     -158.1058  0.0054678275 -2.4379520E-08 -6.0381996E-14 -5.3220742E-19 -3.8637349E-24  1.0512319E-27 -4.4138350E-32
 203   14     -157.9527  0.0054664621 -2.4384595E-08 -6.0441634E-14 -5.3273594E-19 -3.6878516E-24  1.0419874E-27 -5.0120662E-32
 203   15     -157.7888  0.0054649989 -2.4390038E-08 -6.0505595E-14 -5.3327513E-19 -3.5013079E-24  1.0307982E-27 -5.6514832E-32
 203   16     -157.6139  0.0054634377 -2.4395849E-08 -6.0573889E-14 -5.3381953E-19 -3.3046664E-24  1.0173724E-27 -6.3338086E-32
 203   17     -157.4282  0.0054617786 -2.4402032E-08 -6.0646526E-14 -5.3436386E-19 -3.0986735E-24  1.0014393E-27 -7.0583210E-32
 203   18     -157.2316  0.0054600214 -2.4408586E-08 -6.0723513E-14 -5.3490219E-19 -2.8843931E-24  9.8268832E-28 -7.8203922E-32
 203   19     -157.0241  0.0054581661 -2.4415513E-08 -6.0804859E-14 -5.3542914E-19 -2.6628108E-24  9.6081499E-28 -8.6214460E-32
 203   20     -156.8059  0.0054562126 -2.4422814E-08 -6.0890569E-14 -5.3593887E-19 -2.4352066E-24  9.3550371E-28 -9.4574377E-32
 204    0     -150.8426  0.0053598620 -2.4701160E-08 -6.2641931E-14 -5.2650583E-19 -6.6470136E-24 -1.4310955E-27 -1.7769016E-31
 204    1     -150.8319  0.0053597632 -2.4701536E-08 -6.2646143E-14 -5.2657245E-19 -6.6642110E-24 -1.4335802E-27 -1.7726969E-31
 204    2     -150.8104  0.0053595655 -2.4702288E-08 -6.2654569E-14 -5.2670607E-19 -6.6986942E-24 -1.4385319E-27 -1.7641684E-31
 204    3     -150.7783  0.0053592691 -2.4703416E-08 -6.2667213E-14 -5.2690778E-19 -6.7505460E-24 -1.4459153E-27 -1.7514594E-31
 204    4     -150.7354  0.0053588738 -2.4704920E-08 -6.2684078E-14 -5.2717932E-19 -6.8202208E-24 -1.4556676E-27 -1.7340923E-31
 204    5     -150.6818  0.0053583797 -2.4706801E-08 -6.2705172E-14 -5.2752250E-19 -6.9079039E-24 -1.4677383E-27 -1.7121205E-31
 204    6     -150.6175  0.0053577867 -2.4709059E-08 -6.2730503E-14 -5.2794018E-19 -7.0140729E-24 -1.4819996E-27 -1.6851996E-31
 204    7     -150.5425  0.0053570949 -2.4711694E-08 -6.2760082E-14 -5.2843548E-19 -7.1392475E-24 -1.4983606E-27 -1.6531005E-31
 204    8     -150.4568  0.0053563040 -2.4714708E-08 -6.2793920E-14 -5.2901242E-19 -7.2840410E-24 -1.5166653E-27 -1.6153272E-31
 204    9     -150.3604  0.0053554142 -2.4718099E-08 -6.2832033E-14 -5.2967539E-19 -7.4489010E-24 -1.5367472E-27 -1.5719135E-31
 204   10     -150.2533  0.0053544254 -2.4721871E-08 -6.2874437E-14 -5.3042956E-19 -7.6345973E-24 -1.5584088E-27 -1.5221964E-31
 204   11     -150.1355  0.0053533376 -2.4726022E-08 -6.2921152E-14 -5.3128074E-19 -7.8418525E-24 -1.5814163E-27 -1.4657011E-31
 204   12     -150.0071  0.0053521506 -2.4730554E-08 -6.2972200E-14 -5.3223540E-19 -8.0713073E-24 -1.6055116E-27 -1.4021359E-31
 204   13     -149.8679  0.0053508645 -2.4735468E-08 -6.3027608E-14 -5.3330104E-19 -8.3237191E-24 -1.6303850E-27 -1.3310079E-31
 204   14     -149.7181  0.0053494792 -2.4740765E-08 -6.3087404E-14 -5.3448578E-19 -8.5998043E-24 -1.6556920E-27 -1.2517525E-31
 204   15     -149.5576  0.0053479946 -2.4746446E-08 -6.3151620E-14 -5.3579809E-19 -8.9000965E-24 -1.6810693E-27 -1.1640996E-31
 204   16     -149.3865  0.0053464106 -2.4752511E-08 -6.3220295E-14 -5.3724816E-19 -9.2253104E-24 -1.7060626E-27 -1.0673879E-31
 204   17     -149.2048  0.0053447272 -2.4758964E-08 -6.3293468E-14 -5.3884614E-19 -9.5758891E-24 -1.7302106E-27 -9.6116486E-32
 204   18     -149.0124  0.0053429443 -2.4765804E-08 -6.3371188E-14 -5.4060345E-19 -9.9521216E-24 -1.7529891E-27 -8.4522693E-32
 204   19     -148.8094  0.0053410618 -2.4773033E-08 -6.3453505E-14 -5.4253267E-19 -1.0354229E-23 -1.7737915E-27 -7.1898823E-32
 204   20     -148.5958  0.0053390797 -2.4780652E-08 -6.3540478E-14 -5.4464621E-19 -1.0782220E-23 -1.7920202E-27 -5.8217308E-32
 205    0     -142.8665  0.0052421733 -2.5058047E-08 -6.5915379E-14 -7.1688720E-19 -8.0762968E-24  3.2706445E-27 -7.1878712E-32
 205    1     -142.8560  0.0052420731 -2.5058443E-08 -6.5921115E-14 -7.1696778E-19 -8.0370440E-24  3.2696275E-27 -7.3237307E-32
 205    2     -142.8350  0.0052418726 -2.5059234E-08 -6.5932587E-14 -7.1712774E-19 -7.9586124E-24  3.2675368E-27 -7.5943757E-32
 205    3     -142.8036  0.0052415719 -2.5060421E-08 -6.5949802E-14 -7.1736474E-19 -7.8410293E-24  3.2642652E-27 -7.9995724E-32
 205    4     -142.7617  0.0052411709 -2.5062004E-08 -6.5972762E-14 -7.1767536E-19 -7.6845158E-24  3.2596435E-27 -8.5372752E-32
 205    5     -142.7093  0.0052406696 -2.5063984E-08 -6.6001477E-14 -7.1805451E-19 -7.4890761E-24  3.2534235E-27 -9.2094885E-32
 205    6     -142.6464  0.0052400681 -2.5066360E-08 -6.6035954E-14 -7.1849694E-19 -7.2550515E-24  3.2453468E-27 -1.0012293E-31
 205    7     -142.5730  0.0052393662 -2.5069135E-08 -6.6076204E-14 -7.1899535E-19 -6.9829478E-24  3.2350949E-27 -1.0939813E-31
 205    8     -142.4892  0.0052385639 -2.5072307E-08 -6.6122237E-14 -7.1954145E-19 -6.6729274E-24  3.2222311E-27 -1.1995683E-31
 205    9     -142.3949  0.0052376612 -2.5075879E-08 -6.6174065E-14 -7.2012646E-19 -6.3258240E-24  3.2063865E-27 -1.3170713E-31
 205   10     -142.2902  0.0052366581 -2.5079852E-08 -6.6231701E-14 -7.2073989E-19 -5.9421692E-24  3.1870406E-27 -1.4462917E-31
 205   11     -142.1750  0.0052355545 -2.5084225E-08 -6.6295154E-14 -7.2137047E-19 -5.5229733E-24  3.1636843E-27 -1.5867798E-31
 205   12     -142.0493  0.0052343504 -2.5089001E-08 -6.6364436E-14 -7.2200587E-19 -5.0694495E-24  3.1357609E-27 -1.7374201E-31
 205   13     -141.9132  0.0052330456 -2.5094180E-08 -6.6439558E-14 -7.2263326E-19 -4.5827806E-24  3.1026758E-27 -1.8979611E-31
 205   14     -141.7667  0.0052316402 -2.5099764E-08 -6.6520527E-14 -7.2323855E-19 -4.0647806E-24  3.0638087E-27 -2.0673239E-31
 205   15     -141.6098  0.0052301340 -2.5105755E-08 -6.6607351E-14 -7.2380698E-19 -3.5172880E-24  3.0185221E-27 -2.2444663E-31
 205   16     -141.4425  0.0052285270 -2.5112154E-08 -6.6700032E-14 -7.2432359E-19 -2.9427278E-24  2.9661804E-27 -2.4280467E-31
 205   17     -141.2647  0.0052268192 -2.5118962E-08 -6.6798572E-14 -7.2477278E-19 -2.3436666E-24  2.9061289E-27 -2.6168891E-31
 205   18     -141.0766  0.0052250103 -2.5126182E-08 -6.6902967E-14 -7.2513869E-19 -1.7232197E-24  2.8377465E-27 -2.8093956E-31
 205   19     -140.8781  0.0052231005 -2.5133815E-08 -6.7013210E-14 -7.2540506E-19 -1.0849073E-24  2.7604008E-27 -3.0038382E-31
 205   20     -140.6692  0.0052210894 -2.5141864E-08 -6.7129288E-14 -7.2555645E-19 -4.3276925E-25  2.6735481E-27 -3.1981156E-31
 206    0     -135.1725  0.0051236745 -2.5424124E-08 -6.9515394E-14 -6.5606670E-19 -3.4445140E-24  1.3614850E-27  2.2394728E-31
 206    1     -135.1623  0.0051235728 -2.5424541E-08 -6.9520643E-14 -6.5610112E-19 -3.4281442E-24  1.3646111E-27  2.2293041E-31
 206    2     -135.1418  0.0051233694 -2.5425375E-08 -6.9531141E-14 -6.5616935E-19 -3.3953071E-24  1.3708285E-27  2.2088958E-31
 206    3     -135.1111  0.0051230643 -2.5426627E-08 -6.9546890E-14 -6.5627039E-19 -3.3458258E-24  1.3800427E-27  2.1782101E-31
 206    4     -135.0701  0.0051226575 -2.5428296E-08 -6.9567892E-14 -6.5640291E-19 -3.2793369E-24  1.3921179E-27  2.1368143E-31
 206    5     -135.0189  0.0051221489 -2.5430384E-08 -6.9594152E-14 -6.5656479E-19 -3.1953376E-24  1.4068956E-27  2.0842741E-31
 206    6     -134.9574  0.0051215385 -2.5432890E-08 -6.9625672E-14 -6.5675357E-19 -3.0934363E-24  1.4241452E-27  2.0204087E-31
 206    7     -134.8857  0.0051208264 -2.5435815E-08 -6.9662456E-14 -6.5696583E-19 -2.9729477E-24  1.4435733E-27  1.9445474E-31
 206    8     -134.8038  0.0051200124 -2.5439159E-08 -6.9704509E-14 -6.5719821E-19 -2.8333194E-24  1.4648508E-27  1.8561251E-31
 206    9     -134.7116  0.0051190965 -2.5442925E-08 -6.9751837E-14 -6.5744598E-19 -2.6738854E-24  1.4875986E-27  1.7547200E-31
 206   10     -134.6092  0.0051180787 -2.5447111E-08 -6.9804443E-14 -6.5770439E-19 -2.4939568E-24  1.5113618E-27  1.6396719E-31
 206   11     -134.4967  0.0051169589 -2.5451720E-08 -6.9862333E-14 -6.5796780E-19 -2.2928419E-24  1.5356199E-27  1.5101907E-31
 206   12     -134.3739  0.0051157371 -2.5456753E-08 -6.9925510E-14 -6.5822954E-19 -2.0698946E-24  1.5597881E-27  1.3655807E-31
 206   13     -134.2409  0.0051144132 -2.5462210E-08 -6.9993979E-14 -6.5848264E-19 -1.8247075E-24  1.5831786E-27  1.2053419E-31
 206   14     -134.0977  0.0051129872 -2.5468092E-08 -7.0067743E-14 -6.5871946E-19 -1.5568806E-24  1.6050939E-27  1.0289441E-31
 206   15     -133.9443  0.0051114589 -2.5474402E-08 -7.0146802E-14 -6.5893133E-19 -1.2661513E-24  1.6246773E-27  8.3562786E-32
 206   16     -133.7808  0.0051098283 -2.5481140E-08 -7.0231158E-14 -6.5910877E-19 -9.5253397E-25  1.6410461E-27  6.2504458E-32
 206   17     -133.6071  0.0051080954 -2.5488308E-08 -7.0320806E-14 -6.5924202E-19 -6.1644020E-25  1.6531978E-27  3.9684896E-32
 206   18     -133.4232  0.0051062599 -2.5495908E-08 -7.0415743E-14 -6.5932086E-19 -2.5851341E-25  1.6601172E-27  1.5090070E-32
 206   19     -133.2292  0.0051043219 -2.5503941E-08 -7.0515962E-14 -6.5933403E-19  1.2019433E-25  1.6606400E-27 -1.1273781E-32
 206   20     -133.0251  0.0051022813 -2.5512409E-08 -7.0621451E-14 -6.5927018E-19  5.1806679E-25  1.6535450E-27 -3.9389475E-32
 207    0     -127.7596  0.0050044124 -2.5791800E-08 -7.1994798E-14 -6.2186812E-19 -2.7680534E-23 -2.1736248E-27  7.2182502E-31
 207    1     -127.7496  0.0050043092 -2.5792232E-08 -7.1999774E-14 -6.2214508E-19 -2.7706653E-23 -2.1635082E-27  7.2292559E-31
 207    2     -127.7296  0.0050041029 -2.5793096E-08 -7.2009733E-14 -6.2269976E-19 -2.7758364E-23 -2.1432276E-27  7.2507155E-31
 207    3     -127.6995  0.0050037934 -2.5794392E-08 -7.2024688E-14 -6.2353363E-19 -2.7834849E-23 -2.1127109E-27  7.2822506E-31
 207    4     -127.6595  0.0050033806 -2.5796121E-08 -7.2044659E-14 -6.2464910E-19 -2.7935309E-23 -2.0718148E-27  7.3238888E-31
 207    5     -127.6095  0.0050028647 -2.5798283E-08 -7.2069673E-14 -6.2604906E-19 -2.8058107E-23 -2.0203594E-27  7.3748346E-31
 207    6     -127.5495  0.0050022455 -2.5800878E-08 -7.2099764E-14 -6.2773664E-19 -2.8201246E-23 -1.9581766E-27  7.4339234E-31
 207    7     -127.4794  0.0050015230 -2.5803907E-08 -7.2134973E-14 -6.2971666E-19 -2.8362705E-23 -1.8849791E-27  7.5007592E-31
 207    8     -127.3994  0.0050006973 -2.5807370E-08 -7.2175347E-14 -6.3199273E-19 -2.8539706E-23 -1.8005588E-27  7.5740554E-31
 207    9     -127.3094  0.0049997681 -2.5811269E-08 -7.2220943E-14 -6.3456991E-19 -2.8728943E-23 -1.7046337E-27  7.6521152E-31
 207   10     -127.2094  0.0049987356 -2.5815603E-08 -7.2271824E-14 -6.3745291E-19 -2.8927105E-23 -1.5969151E-27  7.7338959E-31
 207   11     -127.0995  0.0049975996 -2.5820375E-08 -7.2328061E-14 -6.4064613E-19 -2.9129934E-23 -1.4771773E-27  7.8171090E-31
 207   12     -126.9795  0.0049963601 -2.5825585E-08 -7.2389730E-14 -6.4415402E-19 -2.9333186E-23 -1.3451346E-27  7.9005256E-31
 207   13     -126.8496  0.0049950170 -2.5831234E-08 -7.2456921E-14 -6.4798055E-19 -2.9531696E-23 -1.2005951E-27  7.9813214E-31
 207   14     -126.7098  0.0049935703 -2.5837324E-08 -7.2529727E-14 -6.5212829E-19 -2.9720276E-23 -1.0433975E-27  8.0577801E-31
 207   15     -126.5600  0.0049920199 -2.5843855E-08 -7.2608250E-14 -6.5659973E-19 -2.9892783E-23 -8.7342815E-28  8.1268106E-31
 207   16     -126.4003  0.0049903656 -2.5850829E-08 -7.2692602E-14 -6.6139508E-19 -3.0042998E-23 -6.9070103E-28  8.1859877E-31
 207   17     -126.2307  0.0049886075 -2.5858248E-08 -7.2782899E-14 -6.6651322E-19 -3.0163970E-23 -4.9529826E-28  8.2319939E-31
 207   18     -126.0511  0.0049867454 -2.5866114E-08 -7.2879268E-14 -6.7195103E-19 -3.0248474E-23 -2.8743582E-28  8.2616988E-31
 207   19     -125.8616  0.0049847793 -2.5874428E-08 -7.2981842E-14 -6.7770291E-19 -3.0288981E-23 -6.7479127E-29  8.2720004E-31
 207   20     -125.6623  0.0049827090 -2.5883193E-08 -7.3090759E-14 -6.8376052E-19 -3.0277385E-23  1.6402032E-28  8.2590394E-31
 208    0     -120.6262  0.0048844829 -2.6157002E-08 -7.5357288E-14 -7.1310324E-19 -3.1862232E-24 -1.8023594E-27 -2.9674148E-31
 208    1     -120.6164  0.0048843783 -2.6157455E-08 -7.5362993E-14 -7.1313511E-19 -3.2078503E-24 -1.8065122E-27 -2.9551555E-31
 208    2     -120.5969  0.0048841690 -2.6158359E-08 -7.5374403E-14 -7.1319972E-19 -3.2513433E-24 -1.8147505E-27 -2.9304217E-31
 208    3     -120.5676  0.0048838551 -2.6159716E-08 -7.5391521E-14 -7.1329824E-19 -3.3168900E-24 -1.8269904E-27 -2.8932970E-31
 208    4     -120.5285  0.0048834365 -2.6161526E-08 -7.5414349E-14 -7.1343281E-19 -3.4048728E-24 -1.8430485E-27 -2.8436388E-31
 208    5     -120.4797  0.0048829133 -2.6163788E-08 -7.5442890E-14 -7.1360581E-19 -3.5161621E-24 -1.8627253E-27 -2.7807135E-31
 208    6     -120.4211  0.0048822853 -2.6166505E-08 -7.5477148E-14 -7.1382092E-19 -3.6510577E-24 -1.8857679E-27 -2.7049626E-31
 208    7     -120.3527  0.0048815526 -2.6169676E-08 -7.5517130E-14 -7.1408194E-19 -3.8105396E-24 -1.9118468E-27 -2.6156422E-31
 208    8     -120.2746  0.0048807151 -2.6173302E-08 -7.5562841E-14 -7.1439420E-19 -3.9955262E-24 -1.9405574E-27 -2.5123405E-31
 208    9     -120.1868  0.0048797728 -2.6177384E-08 -7.5614290E-14 -7.1476341E-19 -4.2067999E-24 -1.9714670E-27 -2.3949939E-31
 208   10     -120.0892  0.0048787256 -2.6181922E-08 -7.5671489E-14 -7.1519588E-19 -4.4452769E-24 -2.0040995E-27 -2.2633454E-31
 208   11     -119.9819  0.0048775735 -2.6186919E-08 -7.5734447E-14 -7.1569934E-19 -4.7121379E-24 -2.0378199E-27 -2.1165203E-31
 208   12     -119.8648  0.0048763164 -2.6192374E-08 -7.5803182E-14 -7.1628268E-19 -5.0080640E-24 -2.0720043E-27 -1.9547433E-31
 208   13     -119.7381  0.0048749542 -2.6198290E-08 -7.5877710E-14 -7.1695479E-19 -5.3339651E-24 -2.1059855E-27 -1.7778673E-31
 208   14     -119.6016  0.0048734869 -2.6204667E-08 -7.5958052E-14 -7.1772642E-19 -5.6905657E-24 -2.1389467E-27 -1.5853856E-31
 208   15     -119.4554  0.0048719145 -2.6211507E-08 -7.6044231E-14 -7.1860899E-19 -6.0784919E-24 -2.1700609E-27 -1.3773713E-31
 208   16     -119.2995  0.0048702367 -2.6218811E-08 -7.6136277E-14 -7.1961516E-19 -6.4979080E-24 -2.1984090E-27 -1.1542185E-31
 208   17     -119.1340  0.0048684535 -2.6226582E-08 -7.6234222E-14 -7.2075791E-19 -6.9489868E-24 -2.2230592E-27 -9.1599469E-32
 208   18     -118.9588  0.0048665649 -2.6234821E-08 -7.6338103E-14 -7.2205227E-19 -7.4315014E-24 -2.2429309E-27 -6.6301537E-32
 208   19     -118.7739  0.0048645708 -2.6243530E-08 -7.6447965E-14 -7.2351279E-19 -7.9445485E-24 -2.2570395E-27 -3.9661707E-32
 208   20     -118.5793  0.0048624709 -2.6252711E-08 -7.6563857E-14 -7.2515595E-19 -8.4872817E-24 -2.2642252E-27 -1.1727383E-32
 209    0     -113.7705  0.0047639745 -2.6521882E-08 -7.8541378E-14 -7.8165258E-19 -1.2287656E-23 -1.0335516E-27 -1.4918274E-31
 209    1     -113.7609  0.0047638684 -2.6522353E-08 -7.8547632E-14 -7.8177564E-19 -1.2300089E-23 -1.0356157E-27 -1.4871598E-31
 209    2     -113.7419  0.0047636563 -2.6523296E-08 -7.8560143E-14 -7.8202177E-19 -1.2324979E-23 -1.0397812E-27 -1.4780553E-31
 209    3     -113.7133  0.0047633380 -2.6524710E-08 -7.8578916E-14 -7.8239196E-19 -1.2362449E-23 -1.0459762E-27 -1.4642868E-31
 209    4     -113.6752  0.0047629136 -2.6526596E-08 -7.8603960E-14 -7.8288761E-19 -1.2412901E-23 -1.0541044E-27 -1.4451598E-31
 209    5     -113.6276  0.0047623830 -2.6528955E-08 -7.8635288E-14 -7.8350981E-19 -1.2476512E-23 -1.0641446E-27 -1.4208209E-31
 209    6     -113.5704  0.0047617463 -2.6531786E-08 -7.8672914E-14 -7.8426067E-19 -1.2553546E-23 -1.0759515E-27 -1.3907554E-31
 209    7     -113.5038  0.0047610033 -2.6535092E-08 -7.8716858E-14 -7.8514271E-19 -1.2644493E-23 -1.0894014E-27 -1.3544850E-31
 209    8     -113.4276  0.0047601542 -2.6538871E-08 -7.8767140E-14 -7.8615841E-19 -1.2749731E-23 -1.1043433E-27 -1.3115598E-31
 209    9     -113.3419  0.0047591987 -2.6543126E-08 -7.8823784E-14 -7.8731145E-19 -1.2869944E-23 -1.1205367E-27 -1.2610170E-31
 209   10     -113.2468  0.0047581369 -2.6547858E-08 -7.8886821E-14 -7.8860520E-19 -1.3005470E-23 -1.1377886E-27 -1.2025053E-31
 209   11     -113.1421  0.0047569686 -2.6553066E-08 -7.8956281E-14 -7.9004387E-19 -1.3156879E-23 -1.1557957E-27 -1.1352361E-31
 209   12     -113.0279  0.0047556940 -2.6558754E-08 -7.9032202E-14 -7.9163264E-19 -1.3324532E-23 -1.1742390E-27 -1.0586869E-31
 209   13     -112.9043  0.0047543127 -2.6564922E-08 -7.9114622E-14 -7.9337694E-19 -1.3509173E-23 -1.1927098E-27 -9.7146415E-32
 209   14     -112.7712  0.0047528249 -2.6571571E-08 -7.9203586E-14 -7.9528223E-19 -1.3711154E-23 -1.2107941E-27 -8.7304433E-32
 209   15     -112.6287  0.0047512304 -2.6578704E-08 -7.9299144E-14 -7.9735542E-19 -1.3930654E-23 -1.2279823E-27 -7.6265554E-32
 209   16     -112.4766  0.0047495291 -2.6586321E-08 -7.9401349E-14 -7.9960326E-19 -1.4167975E-23 -1.2436960E-27 -6.3934793E-32
 209   17     -112.3152  0.0047477210 -2.6594426E-08 -7.9510260E-14 -8.0203337E-19 -1.4423128E-23 -1.2572952E-27 -5.0237191E-32
 209   18     -112.1443  0.0047458059 -2.6603019E-08 -7.9625941E-14 -8.0465421E-19 -1.4695896E-23 -1.2680590E-27 -3.5114424E-32
 209   19     -111.9640  0.0047437837 -2.6612103E-08 -7.9748462E-14 -8.0747395E-19 -1.4986009E-23 -1.2751750E-27 -1.8437280E-32
 209   20     -111.7743  0.0047416543 -2.6621681E-08 -7.9877899E-14 -8.1050166E-19 -1.5292493E-23 -1.2778199E-27 -2.3961337E-34
 210    0     -107.1903  0.0046429837 -2.6885728E-08 -8.2225504E-14 -8.6467774E-19  2.8004253E-24  2.1692230E-27 -3.6719091E-31
 210    1     -107.1810  0.0046428762 -2.6886221E-08 -8.2232421E-14 -8.6464967E-19  2.8264417E-24  2.1640706E-27 -3.6858685E-31
 210    2     -107.1624  0.0046426611 -2.6887208E-08 -8.2246255E-14 -8.6459261E-19  2.8783071E-24  2.1537084E-27 -3.7136765E-31
 210    3     -107.1346  0.0046423384 -2.6888689E-08 -8.2267004E-14 -8.6450499E-19  2.9553719E-24  2.1380328E-27 -3.7548742E-31
 210    4     -107.0974  0.0046419082 -2.6890664E-08 -8.2294667E-14 -8.6438471E-19  3.0576391E-24  2.1168290E-27 -3.8101429E-31
 210    5     -107.0510  0.0046413704 -2.6893133E-08 -8.2329239E-14 -8.6422877E-19  3.1838237E-24  2.0899314E-27 -3.8784542E-31
 210    6     -106.9953  0.0046407249 -2.6896098E-08 -8.2370718E-14 -8.6403330E-19  3.3331756E-24  2.0570003E-27 -3.9599408E-31
 210    7     -106.9304  0.0046399717 -2.6899558E-08 -8.2419096E-14 -8.6379397E-19  3.5041758E-24  2.0177488E-27 -4.0535928E-31
 210    8     -106.8561  0.0046391109 -2.6903516E-08 -8.2474371E-14 -8.6350603E-19  3.6958302E-24  1.9717477E-27 -4.1599775E-31
 210    9     -106.7726  0.0046381423 -2.6907971E-08 -8.2536531E-14 -8.6316378E-19  3.9058870E-24  1.9185742E-27 -4.2774582E-31
 210   10     -106.6799  0.0046370659 -2.6912925E-08 -8.2605568E-14 -8.6276194E-19  4.1325238E-24  1.8577987E-27 -4.4057493E-31
 210   11     -106.5779  0.0046358816 -2.6918380E-08 -8.2681470E-14 -8.6229387E-19  4.3731617E-24  1.7888867E-27 -4.5437995E-31
 210   12     -106.4666  0.0046345894 -2.6924336E-08 -8.2764225E-14 -8.6175382E-19  4.6251831E-24  1.7113058E-27 -4.6908749E-31
 210   13     -106.3462  0.0046331891 -2.6930795E-08 -8.2853815E-14 -8.6113549E-19  4.8854308E-24  1.6245117E-27 -4.8457912E-31
 210   14     -106.2165  0.0046316808 -2.6937759E-08 -8.2950224E-14 -8.6043285E-19  5.1503367E-24  1.5279454E-27 -5.0069907E-31
 210   15     -106.0775  0.0046300643 -2.6945229E-08 -8.3053428E-14 -8.5964025E-19  5.4157710E-24  1.4210572E-27 -5.1727966E-31
 210   16     -105.9294  0.0046283396 -2.6953207E-08 -8.3163406E-14 -8.5875238E-19  5.6774044E-24  1.3032581E-27 -5.3418277E-31
 210   17     -105.7721  0.0046265065 -2.6961696E-08 -8.3280129E-14 -8.5776522E-19  5.9301424E-24  1.1740689E-27 -5.5116461E-31
 210   18     -105.6055  0.0046245649 -2.6970697E-08 -8.3403570E-14 -8.5667607E-19  6.1685313E-24  1.0330502E-27 -5.6799032E-31
 210   19     -105.4298  0.0046225148 -2.6980212E-08 -8.3533695E-14 -8.5548261E-19  6.3867510E-24  8.7972620E-28 -5.8445831E-31
 210   20     -105.2450  0.0046203559 -2.6990244E-08 -8.3670468E-14 -8.5418550E-19  6.5780598E-24  7.1383399E-28 -6.0023816E-31
 211    0     -100.8831  0.0045216081 -2.7246227E-08 -8.4932364E-14 -8.2395726E-19 -2.4517075E-23 -1.4622199E-27  5.3521383E-31
 211    1     -100.8741  0.0045214991 -2.7246737E-08 -8.4938956E-14 -8.2420249E-19 -2.4534693E-23 -1.4547044E-27  5.3559521E-31
 211    2     -100.8560  0.0045212811 -2.7247756E-08 -8.4952147E-14 -8.2469349E-19 -2.4569427E-23 -1.4397078E-27  5.3627826E-31
 211    3     -100.8288  0.0045209541 -2.7249285E-08 -8.4971948E-14 -8.2543135E-19 -2.4620880E-23 -1.4171560E-27  5.3727047E-31
 211    4     -100.7927  0.0045205181 -2.7251325E-08 -8.4998378E-14 -8.2641761E-19 -2.4688203E-23 -1.3870284E-27  5.3855003E-31
 211    5     -100.7475  0.0045199731 -2.7253876E-08 -8.5031460E-14 -8.2765418E-19 -2.4770189E-23 -1.3492769E-27  5.3999878E-31
 211    6     -100.6932  0.0045193189 -2.7256937E-08 -8.5071223E-14 -8.2914310E-19 -2.4865773E-23 -1.3038705E-27  5.4163970E-31
 211    7     -100.6300  0.0045185557 -2.7260511E-08 -8.5117703E-14 -8.3088757E-19 -2.4973077E-23 -1.2506907E-27  5.4334763E-31
 211    8     -100.5577  0.0045176833 -2.7264598E-08 -8.5170944E-14 -8.3289021E-19 -2.5090214E-23 -1.1897336E-27  5.4503379E-31
 211    9     -100.4764  0.0045167017 -2.7269199E-08 -8.5230994E-14 -8.3515410E-19 -2.5214900E-23 -1.1209664E-27  5.4657699E-31
 211   10     -100.3861  0.0045156108 -2.7274315E-08 -8.5297908E-14 -8.3768214E-19 -2.5344847E-23 -1.0443332E-27  5.4792018E-31
 211   11     -100.2867  0.0045144106 -2.7279947E-08 -8.5371746E-14 -8.4047733E-19 -2.5477114E-23 -9.5987596E-28  5.4888435E-31
 211   12     -100.1784  0.0045131010 -2.7286097E-08 -8.5452579E-14 -8.4354247E-19 -2.5608708E-23 -8.6764145E-28  5.4933017E-31
 211   13     -100.0611  0.0045116820 -2.7292765E-08 -8.5540481E-14 -8.4688022E-19 -2.5736265E-23 -7.6764166E-28  5.4912308E-31
 211   14      -99.9348  0.0045101534 -2.7299955E-08 -8.5635533E-14 -8.5049185E-19 -2.5856189E-23 -6.6011003E-28  5.4808250E-31
 211   15      -99.7995  0.0045085152 -2.7307667E-08 -8.5737825E-14 -8.5437866E-19 -2.5964669E-23 -5.4519726E-28  5.4604836E-31
 211   16      -99.6552  0.0045067672 -2.7315903E-08 -8.5847452E-14 -8.5854080E-19 -2.6057669E-23 -4.2322709E-28  5.4283676E-31
 211   17      -99.5020  0.0045049094 -2.7324665E-08 -8.5964515E-14 -8.6297714E-19 -2.6130851E-23 -2.9455632E-28  5.3824947E-31
 211   18      -99.3399  0.0045029417 -2.7333956E-08 -8.6089123E-14 -8.6768574E-19 -2.6179789E-23 -1.5966355E-28  5.3208175E-31
 211   19      -99.1688  0.0045008640 -2.7343778E-08 -8.6221389E-14 -8.7266220E-19 -2.6200209E-23 -1.9152491E-29  5.2419861E-31
 211   20      -98.9888  0.0044986761 -2.7354133E-08 -8.6361434E-14 -8.7790146E-19 -2.6187315E-23  1.2627782E-28  5.1436088E-31
 212    0      -94.8460  0.0043999816 -2.7597245E-08 -8.8150150E-14 -9.2927883E-19 -8.7345659E-24 -6.1054743E-28 -1.7434714E-31
 212    1      -94.8372  0.0043998712 -2.7597774E-08 -8.8157585E-14 -9.2936619E-19 -8.7418207E-24 -6.1299938E-28 -1.7371933E-31
 212    2      -94.8196  0.0043996504 -2.7598832E-08 -8.8172456E-14 -9.2954126E-19 -8.7565798E-24 -6.1783533E-28 -1.7242731E-31
 212    3      -94.7932  0.0043993192 -2.7600419E-08 -8.8194768E-14 -9.2980414E-19 -8.7789824E-24 -6.2504978E-28 -1.7047558E-31
 212    4      -94.7580  0.0043988776 -2.7602536E-08 -8.8224528E-14 -9.3015596E-19 -8.8091637E-24 -6.3451691E-28 -1.6787219E-31
 212    5      -94.7140  0.0043983255 -2.7605184E-08 -8.8261743E-14 -9.3059737E-19 -8.8476303E-24 -6.4615101E-28 -1.6460247E-31
 212    6      -94.6612  0.0043976630 -2.7608362E-08 -8.8306424E-14 -9.3112987E-19 -8.8946428E-24 -6.5980440E-28 -1.6065690E-31
 212    7      -94.5996  0.0043968899 -2.7612072E-08 -8.8358585E-14 -9.3175430E-19 -8.9507851E-24 -6.7532452E-28 -1.5601734E-31
 212    8      -94.5293  0.0043960062 -2.7616315E-08 -8.8418240E-14 -9.3247297E-19 -9.0163812E-24 -6.9250924E-28 -1.5072370E-31
 212    9      -94.4502  0.0043950120 -2.7621091E-08 -8.8485408E-14 -9.3328797E-19 -9.0922124E-24 -7.1112083E-28 -1.4470262E-31
 212   10      -94.3623  0.0043939070 -2.7626402E-08 -8.8560108E-14 -9.3420142E-19 -9.1787229E-24 -7.3092157E-28 -1.3801519E-31
 212   11      -94.2656  0.0043926913 -2.7632250E-08 -8.8642361E-14 -9.3521638E-19 -9.2766399E-24 -7.5159977E-28 -1.3059252E-31
 212   12      -94.1602  0.0043913648 -2.7638635E-08 -8.8732196E-14 -9.3633604E-19 -9.3863069E-24 -7.7286032E-28 -1.2252891E-31
 212   13      -94.0461  0.0043899274 -2.7645560E-08 -8.8829639E-14 -9.3756425E-19 -9.5086298E-24 -7.9435697E-28 -1.1374761E-31
 212   14      -93.9232  0.0043883791 -2.7653027E-08 -8.8934721E-14 -9.3890482E-19 -9.6438719E-24 -8.1574568E-28 -1.0433394E-31
 212   15      -93.7915  0.0043867196 -2.7661036E-08 -8.9047476E-14 -9.4036242E-19 -9.7926398E-24 -8.3659605E-28 -9.4263015E-32
 212   16      -93.6512  0.0043849491 -2.7669590E-08 -8.9167944E-14 -9.4194229E-19 -9.9551404E-24 -8.5651112E-28 -8.3612568E-32
 212   17      -93.5021  0.0043830672 -2.7678692E-08 -8.9296163E-14 -9.4364965E-19 -1.0131889E-23 -8.7507238E-28 -7.2406748E-32
 212   18      -93.3444  0.0043810740 -2.7688343E-08 -8.9432182E-14 -9.4549052E-19 -1.0322616E-23 -8.9185346E-28 -6.0753318E-32
 212   19      -93.1780  0.0043789693 -2.7698547E-08 -8.9576046E-14 -9.4747132E-19 -1.0527799E-23 -9.0637537E-28 -4.8636424E-32
 212   20      -93.0028  0.0043767530 -2.7709305E-08 -8.9727811E-14 -9.4959873E-19 -1.0746831E-23 -9.1825340E-28 -3.6232227E-32
 213    0      -89.0755  0.0042782423 -2.7939499E-08 -9.1145923E-14 -9.6382684E-19 -1.4212894E-23 -1.5736487E-27 -1.4439491E-31
 213    1      -89.0669  0.0042781305 -2.7940046E-08 -9.1153634E-14 -9.6396918E-19 -1.4231801E-23 -1.5756568E-27 -1.4357291E-31
 213    2      -89.0498  0.0042779070 -2.7941140E-08 -9.1169060E-14 -9.6425432E-19 -1.4269732E-23 -1.5796318E-27 -1.4189832E-31
 213    3      -89.0241  0.0042775717 -2.7942782E-08 -9.1192207E-14 -9.6468307E-19 -1.4326582E-23 -1.5855615E-27 -1.3943065E-31
 213    4      -88.9899  0.0042771246 -2.7944971E-08 -9.1223086E-14 -9.6525776E-19 -1.4402894E-23 -1.5932759E-27 -1.3607154E-31
 213    5      -88.9472  0.0042765656 -2.7947708E-08 -9.1261711E-14 -9.6598030E-19 -1.4498850E-23 -1.6026461E-27 -1.3179176E-31
 213    6      -88.8958  0.0042758949 -2.7950994E-08 -9.1308099E-14 -9.6685366E-19 -1.4614534E-23 -1.6135152E-27 -1.2666136E-31
 213    7      -88.8360  0.0042751122 -2.7954830E-08 -9.1362271E-14 -9.6788153E-19 -1.4750669E-23 -1.6256105E-27 -1.2050503E-31
 213    8      -88.7676  0.0042742176 -2.7959217E-08 -9.1424254E-14 -9.6906782E-19 -1.4907285E-23 -1.6387251E-27 -1.1338784E-31
 213    9      -88.6907  0.0042732109 -2.7964156E-08 -9.1494076E-14 -9.7041748E-19 -1.5085035E-23 -1.6525005E-27 -1.0521056E-31
 213   10      -88.6052  0.0042720923 -2.7969648E-08 -9.1571770E-14 -9.7193602E-19 -1.5284185E-23 -1.6665787E-27 -9.5946139E-32
 213   11      -88.5112  0.0042708615 -2.7975694E-08 -9.1657374E-14 -9.7362931E-19 -1.5505086E-23 -1.6805410E-27 -8.5534356E-32
 213   12      -88.4088  0.0042695185 -2.7982297E-08 -9.1750932E-14 -9.7550444E-19 -1.5748085E-23 -1.6939505E-27 -7.3926600E-32
 213   13      -88.2978  0.0042680632 -2.7989458E-08 -9.1852492E-14 -9.7756880E-19 -1.6013320E-23 -1.7062477E-27 -6.1100639E-32
 213   14      -88.1783  0.0042664956 -2.7997178E-08 -9.1962105E-14 -9.7983087E-19 -1.6300927E-23 -1.7168309E-27 -4.6993513E-32
 213   15      -88.0503  0.0042648155 -2.8005460E-08 -9.2079832E-14 -9.8229913E-19 -1.6610826E-23 -1.7250825E-27 -3.1548187E-32
 213   16      -87.9139  0.0042630229 -2.8014305E-08 -9.2205739E-14 -9.8498360E-19 -1.6942507E-23 -1.7302692E-27 -1.4811319E-32
 213   17      -87.7690  0.0042611176 -2.8023717E-08 -9.2339894E-14 -9.8789363E-19 -1.7295691E-23 -1.7316807E-27  3.2803537E-33
 213   18      -87.6156  0.0042590995 -2.8033698E-08 -9.2482376E-14 -9.9104081E-19 -1.7669478E-23 -1.7283730E-27  2.2722689E-32
 213   19      -87.4538  0.0042569685 -2.8044249E-08 -9.2633271E-14 -9.9443519E-19 -1.8062641E-23 -1.7196006E-27  4.3485452E-32
 213   20      -87.2836  0.0042547246 -2.8055375E-08 -9.2792672E-14 -9.9808900E-19 -1.8473659E-23 -1.7043148E-27  6.5549070E-32
 214    0      -83.5678  0.0041565397 -2.8269659E-08 -9.4251567E-14 -1.0580888E-18 -4.4555986E-24  1.4416321E-27 -4.9243184E-31
 214    1      -83.5595  0.0041564266 -2.8270224E-08 -9.4260031E-14 -1.0581333E-18 -4.4385460E-24  1.4347560E-27 -4.9342516E-31
 214    2      -83.5429  0.0041562005 -2.8271355E-08 -9.4276962E-14 -1.0582215E-18 -4.4041634E-24  1.4208928E-27 -4.9549336E-31
 214    3      -83.5180  0.0041558612 -2.8273053E-08 -9.4302361E-14 -1.0583529E-18 -4.3534209E-24  1.4000081E-27 -4.9853603E-31
 214    4      -83.4847  0.0041554088 -2.8275316E-08 -9.4336231E-14 -1.0585259E-18 -4.2868201E-24  1.3719995E-27 -5.0253401E-31
 214    5      -83.4432  0.0041548433 -2.8278147E-08 -9.4378576E-14 -1.0587381E-18 -4.2055451E-24  1.3366289E-27 -5.0743362E-31
 214    6      -83.3933  0.0041541646 -2.8281546E-08 -9.4429402E-14 -1.0589875E-18 -4.1107867E-24  1.2937763E-27 -5.1314856E-31
 214    7      -83.3352  0.0041533726 -2.8285513E-08 -9.4488714E-14 -1.0592717E-18 -4.0042074E-24  1.2431736E-27 -5.1962422E-31
 214    8      -83.2687  0.0041524674 -2.8290050E-08 -9.4556517E-14 -1.0595873E-18 -3.8877973E-24  1.1845743E-27 -5.2668090E-31
 214    9      -83.1940  0.0041514489 -2.8295158E-08 -9.4632820E-14 -1.0599316E-18 -3.7635154E-24  1.1177286E-27 -5.3429730E-31
 214   10      -83.1110  0.0041503170 -2.8300839E-08 -9.4717628E-14 -1.0603011E-18 -3.6338980E-24  1.0423422E-27 -5.4231378E-31
 214   11      -83.0197  0.0041490716 -2.8307093E-08 -9.4810953E-14 -1.0606936E-18 -3.5017069E-24  9.5819724E-28 -5.5059228E-31
 214   12      -82.9201  0.0041477127 -2.8313923E-08 -9.4912800E-14 -1.0611058E-18 -3.3704031E-24  8.6498853E-28 -5.5889383E-31
 214   13      -82.8123  0.0041462402 -2.8321331E-08 -9.5023177E-14 -1.0615356E-18 -3.2434685E-24  7.6252421E-28 -5.6705270E-31
 214   14      -82.6962  0.0041446540 -2.8329318E-08 -9.5142094E-14 -1.0619810E-18 -3.1247287E-24  6.5059630E-28 -5.7487030E-31
 214   15      -82.5719  0.0041429539 -2.8337886E-08 -9.5269559E-14 -1.0624416E-18 -3.0185950E-24  5.2908571E-28 -5.8208880E-31
 214   16      -82.4394  0.0041411400 -2.8347038E-08 -9.5405582E-14 -1.0629171E-18 -2.9295665E-24  3.9796148E-28 -5.8847278E-31
 214   17      -82.2986  0.0041392121 -2.8356777E-08 -9.5550173E-14 -1.0634091E-18 -2.8627256E-24  2.5725467E-28 -5.9372329E-31
 214   18      -82.1496  0.0041371700 -2.8367105E-08 -9.5703341E-14 -1.0639202E-18 -2.8232584E-24  1.0710962E-28 -5.9757081E-31
 214   19      -81.9925  0.0041350137 -2.8378024E-08 -9.5865097E-14 -1.0644555E-18 -2.8170684E-24 -5.2165596E-29 -5.9964120E-31
 214   20      -81.8271  0.0041327430 -2.8389538E-08 -9.6035455E-14 -1.0650214E-18 -2.8497044E-24 -2.2012650E-28 -5.9966655E-31
 215    0      -78.3188  0.0040350327 -2.8585343E-08 -9.6757260E-14 -1.0690839E-18 -1.6988466E-23  1.5328245E-27  2.5849230E-31
 215    1      -78.3107  0.0040349184 -2.8585924E-08 -9.6765813E-14 -1.0692535E-18 -1.6970139E-23  1.5364186E-27  2.5724890E-31
 215    2      -78.2946  0.0040346897 -2.8587085E-08 -9.6782924E-14 -1.0695925E-18 -1.6933265E-23  1.5436110E-27  2.5475981E-31
 215    3      -78.2704  0.0040343467 -2.8588827E-08 -9.6808600E-14 -1.0701000E-18 -1.6877422E-23  1.5542312E-27  2.5096174E-31
 215    4      -78.2381  0.0040338892 -2.8591151E-08 -9.6842854E-14 -1.0707733E-18 -1.6802460E-23  1.5681293E-27  2.4586201E-31
 215    5      -78.1978  0.0040333174 -2.8594057E-08 -9.6885702E-14 -1.0716112E-18 -1.6707858E-23  1.5851289E-27  2.3945356E-31
 215    6      -78.1494  0.0040326311 -2.8597546E-08 -9.6937163E-14 -1.0726103E-18 -1.6593052E-23  1.6049192E-27  2.3167675E-31
 215    7      -78.0929  0.0040318303 -2.8601618E-08 -9.6997262E-14 -1.0737669E-18 -1.6457320E-23  1.6271406E-27  2.2248485E-31
 215    8      -78.0284  0.0040309149 -2.8606276E-08 -9.7066025E-14 -1.0750774E-18 -1.6299915E-23  1.6514940E-27  2.1185505E-31
 215    9      -77.9559  0.0040298850 -2.8611520E-08 -9.7143484E-14 -1.0765363E-18 -1.6120079E-23  1.6774105E-27  1.9970955E-31
 215   10      -77.8753  0.0040287404 -2.8617351E-08 -9.7229670E-14 -1.0781380E-18 -1.5917121E-23  1.7044129E-27  1.8604159E-31
 215   11      -77.7867  0.0040274811 -2.8623771E-08 -9.7324623E-14 -1.0798764E-18 -1.5690445E-23  1.7318894E-27  1.7084223E-31
 215   12      -77.6900  0.0040261070 -2.8630782E-08 -9.7428381E-14 -1.0817443E-18 -1.5438961E-23  1.7591845E-27  1.5396896E-31
 215   13      -77.5854  0.0040246180 -2.8638386E-08 -9.7540986E-14 -1.0837334E-18 -1.5162470E-23  1.7855388E-27  1.3546795E-31
 215   14      -77.4727  0.0040230141 -2.8646585E-08 -9.7662483E-14 -1.0858349E-18 -1.4860365E-23  1.8100873E-27  1.1528527E-31
 215   15      -77.3520  0.0040212950 -2.8655380E-08 -9.7792915E-14 -1.0880396E-18 -1.4532523E-23  1.8320461E-27  9.3430248E-32
 215   16      -77.2234  0.0040194608 -2.8664775E-08 -9.7932332E-14 -1.0903366E-18 -1.4178842E-23  1.8503214E-27  6.9867719E-32
 215   17      -77.0867  0.0040175112 -2.8674771E-08 -9.8080780E-14 -1.0927147E-18 -1.3800011E-23  1.8639650E-27  4.4698904E-32
 215   18      -76.9422  0.0040154462 -2.8685373E-08 -9.8238309E-14 -1.0951625E-18 -1.3396301E-23  1.8718609E-27  1.7887988E-32
 215   19      -76.7896  0.0040132657 -2.8696581E-08 -9.8404964E-14 -1.0976672E-18 -1.2969333E-23  1.8728455E-27 -1.0427531E-32
 215   20      -76.6291  0.0040109695 -2.8708401E-08 -9.8580796E-14 -1.1002163E-18 -1.2520592E-23  1.8657781E-27 -4.0143715E-32
 216    0      -73.3235  0.0039139027 -2.8880407E-08 -9.8714767E-14 -1.0385686E-18 -1.4192317E-23 -6.4626577E-28  8.2815910E-32
 216    1      -73.3157  0.0039137872 -2.8880999E-08 -9.8723076E-14 -1.0387104E-18 -1.4200053E-23 -6.4509645E-28  8.2665645E-32
 216    2      -73.3001  0.0039135561 -2.8882184E-08 -9.8739698E-14 -1.0389946E-18 -1.4215383E-23 -6.4279938E-28  8.2331915E-32
 216    3      -73.2766  0.0039132095 -2.8883961E-08 -9.8764638E-14 -1.0394214E-18 -1.4238552E-23 -6.3935505E-28  8.1872395E-32
 216    4      -73.2453  0.0039127474 -2.8886332E-08 -9.8797909E-14 -1.0399916E-18 -1.4269131E-23 -6.3478173E-28  8.1198013E-32
 216    5      -73.2062  0.0039121696 -2.8889296E-08 -9.8839523E-14 -1.0407062E-18 -1.4307085E-23 -6.2911095E-28  8.0329724E-32
 216    6      -73.1592  0.0039114762 -2.8892856E-08 -9.8889498E-14 -1.0415659E-18 -1.4352080E-23 -6.2241967E-28  7.9160534E-32
 216    7      -73.1045  0.0039106672 -2.8897010E-08 -9.8947854E-14 -1.0425724E-18 -1.4404047E-23 -6.1474457E-28  7.7728949E-32
 216    8      -73.0419  0.0039097424 -2.8901761E-08 -9.9014615E-14 -1.0437271E-18 -1.4462728E-23 -6.0611904E-28  7.5967361E-32
 216    9      -72.9715  0.0039087018 -2.8907110E-08 -9.9089811E-14 -1.0450317E-18 -1.4527633E-23 -5.9669915E-28  7.3770893E-32
 216   10      -72.8934  0.0039075454 -2.8913058E-08 -9.9173471E-14 -1.0464877E-18 -1.4598588E-23 -5.8655912E-28  7.1156018E-32
 216   11      -72.8074  0.0039062731 -2.8919607E-08 -9.9265633E-14 -1.0480980E-18 -1.4675297E-23 -5.7581084E-28  6.8038958E-32
 216   12      -72.7137  0.0039048848 -2.8926757E-08 -9.9366335E-14 -1.0498641E-18 -1.4757300E-23 -5.6470262E-28  6.4313174E-32
 216   13      -72.6122  0.0039033804 -2.8934512E-08 -9.9475620E-14 -1.0517878E-18 -1.4844631E-23 -5.5341649E-28  5.9968069E-32
 216   14      -72.5029  0.0039017598 -2.8942873E-08 -9.9593538E-14 -1.0538727E-18 -1.4936539E-23 -5.4214608E-28  5.4926373E-32
 216   15      -72.3859  0.0039000230 -2.8951842E-08 -9.9720137E-14 -1.0561205E-18 -1.5033259E-23 -5.3119452E-28  4.9154976E-32
 216   16      -72.2611  0.0038981698 -2.8961422E-08 -9.9855475E-14 -1.0585340E-18 -1.5134229E-23 -5.2088718E-28  4.2562607E-32
 216   17      -72.1286  0.0038962000 -2.8971614E-08 -9.9999611E-14 -1.0611158E-18 -1.5239491E-23 -5.1166854E-28  3.5072314E-32
 216   18      -71.9884  0.0038941137 -2.8982423E-08 -1.0015261E-13 -1.0638686E-18 -1.5348990E-23 -5.0390119E-28  2.6676364E-32
 216   19      -71.8404  0.0038919106 -2.8993849E-08 -1.0031454E-13 -1.0667960E-18 -1.5463301E-23 -4.9798545E-28  1.7433116E-32
 216   20      -71.6848  0.0038895906 -2.9005897E-08 -1.0048547E-13 -1.0699004E-18 -1.5582328E-23 -4.9452990E-28  7.2104177E-33
 217    0      -68.5769  0.0037933567 -2.9147917E-08 -9.9968151E-14 -1.0995348E-18 -2.8385168E-23 -1.9156956E-29  6.1311244E-31
 217    1      -68.5693  0.0037932401 -2.9148517E-08 -9.9976948E-14 -1.0998184E-18 -2.8385216E-23 -1.0580325E-29  6.1347694E-31
 217    2      -68.5541  0.0037930069 -2.9149717E-08 -9.9994550E-14 -1.1003861E-18 -2.8385144E-23  6.5789971E-30  6.1423374E-31
 217    3      -68.5313  0.0037926571 -2.9151517E-08 -1.0002097E-13 -1.1012380E-18 -2.8384671E-23  3.2452497E-29  6.1546374E-31
 217    4      -68.5010  0.0037921906 -2.9153918E-08 -1.0005623E-13 -1.1023731E-18 -2.8382267E-23  6.6952735E-29  6.1690247E-31
 217    5      -68.4631  0.0037916075 -2.9156920E-08 -1.0010035E-13 -1.1037921E-18 -2.8376873E-23  1.1018622E-28  6.1853146E-31
 217    6      -68.4176  0.0037909077 -2.9160525E-08 -1.0015337E-13 -1.1054945E-18 -2.8367031E-23  1.6219988E-28  6.2028491E-31
 217    7      -68.3645  0.0037900912 -2.9164732E-08 -1.0021534E-13 -1.1074798E-18 -2.8350860E-23  2.2310921E-28  6.2203848E-31
 217    8      -68.3039  0.0037891578 -2.9169544E-08 -1.0028629E-13 -1.1097471E-18 -2.8326178E-23  2.9287355E-28  6.2366096E-31
 217    9      -68.2357  0.0037881076 -2.9174962E-08 -1.0036628E-13 -1.1122950E-18 -2.8290371E-23  3.7153872E-28  6.2496284E-31
 217   10      -68.1599  0.0037869405 -2.9180987E-08 -1.0045538E-13 -1.1151212E-18 -2.8240442E-23  4.5908807E-28  6.2570216E-31
 217   11      -68.0766  0.0037856564 -2.9187620E-08 -1.0055365E-13 -1.1182240E-18 -2.8173391E-23  5.5542295E-28  6.2571031E-31
 217   12      -67.9858  0.0037842552 -2.9194864E-08 -1.0066116E-13 -1.1215999E-18 -2.8085840E-23  6.6051196E-28  6.2480184E-31
 217   13      -67.8874  0.0037827369 -2.9202720E-08 -1.0077799E-13 -1.1252438E-18 -2.7974171E-23  7.7404203E-28  6.2268296E-31
 217   14      -67.7815  0.0037811013 -2.9211190E-08 -1.0090424E-13 -1.1291506E-18 -2.7833745E-23  8.9573061E-28  6.1895403E-31
 217   15      -67.6681  0.0037793483 -2.9220278E-08 -1.0103999E-13 -1.1333129E-18 -2.7660869E-23  1.0251670E-27  6.1343071E-31
 217   16      -67.5472  0.0037774779 -2.9229985E-08 -1.0118533E-13 -1.1377223E-18 -2.7450894E-23  1.1617345E-27  6.0573294E-31
 217   17      -67.4188  0.0037754899 -2.9240314E-08 -1.0134038E-13 -1.1423679E-18 -2.7199111E-23  1.3047056E-27  5.9544227E-31
 217   18      -67.2829  0.0037733842 -2.9251267E-08 -1.0150523E-13 -1.1472375E-18 -2.6901331E-23  1.4531899E-27  5.8235802E-31
 217   19      -67.1396  0.0037711607 -2.9262849E-08 -1.0168000E-13 -1.1523164E-18 -2.6552466E-23  1.6059906E-27  5.6593063E-31
 217   20      -66.9888  0.0037688192 -2.9275061E-08 -1.0186479E-13 -1.1575867E-18 -2.6148204E-23  1.7616462E-27  5.4581817E-31
 218    0      -64.0729  0.0036736210 -2.9385254E-08 -1.0113224E-13 -1.0767629E-18 -1.5297694E-23 -4.8458374E-27 -4.9652237E-31
 218    1      -64.0656  0.0036735034 -2.9385861E-08 -1.0114085E-13 -1.0769160E-18 -1.5355828E-23 -4.8528017E-27 -4.9396908E-31
 218    2      -64.0509  0.0036732684 -2.9387075E-08 -1.0115808E-13 -1.0772247E-18 -1.5472553E-23 -4.8665141E-27 -4.8879221E-31
 218    3      -64.0289  0.0036729157 -2.9388896E-08 -1.0118394E-13 -1.0776915E-18 -1.5648023E-23 -4.8868888E-27 -4.8107637E-31
 218    4      -63.9995  0.0036724455 -2.9391325E-08 -1.0121844E-13 -1.0783221E-18 -1.5883209E-23 -4.9135474E-27 -4.7072801E-31
 218    5      -63.9627  0.0036718576 -2.9394362E-08 -1.0126159E-13 -1.0791236E-18 -1.6179096E-23 -4.9460380E-27 -4.5765209E-31
 218    6      -63.9187  0.0036711521 -2.9398008E-08 -1.0131341E-13 -1.0801050E-18 -1.6536421E-23 -4.9838453E-27 -4.4194774E-31
 218    7      -63.8673  0.0036703289 -2.9402265E-08 -1.0137393E-13 -1.0812775E-18 -1.6956984E-23 -5.0262101E-27 -4.2337992E-31
 218    8      -63.8086  0.0036693879 -2.9407132E-08 -1.0144317E-13 -1.0826532E-18 -1.7441820E-23 -5.0724743E-27 -4.0205075E-31
 218    9      -63.7425  0.0036683292 -2.9412612E-08 -1.0152118E-13 -1.0842481E-18 -1.7992232E-23 -5.1215851E-27 -3.7787488E-31
 218   10      -63.6692  0.0036671526 -2.9418706E-08 -1.0160800E-13 -1.0860779E-18 -1.8609931E-23 -5.1725709E-27 -3.5077125E-31
 218   11      -63.5885  0.0036658580 -2.9425416E-08 -1.0170366E-13 -1.0881624E-18 -1.9296185E-23 -5.2243372E-27 -3.2077794E-31
 218   12      -63.5006  0.0036644454 -2.9432742E-08 -1.0180824E-13 -1.0905234E-18 -2.0052231E-23 -5.2754003E-27 -2.8777287E-31
 218   13      -63.4053  0.0036629147 -2.9440688E-08 -1.0192179E-13 -1.0931836E-18 -2.0879142E-23 -5.3245711E-27 -2.5187394E-31
 218   14      -63.3028  0.0036612658 -2.9449254E-08 -1.0204439E-13 -1.0961696E-18 -2.1777678E-23 -5.3700981E-27 -2.1304681E-31
 218   15      -63.1930  0.0036594985 -2.9458444E-08 -1.0217613E-13 -1.0995089E-18 -2.2747922E-23 -5.4104856E-27 -1.7142949E-31
 218   16      -63.0759  0.0036576129 -2.9468260E-08 -1.0231710E-13 -1.1032320E-18 -2.3790193E-23 -5.4438739E-27 -1.2700934E-31
 218   17      -62.9516  0.0036556087 -2.9478704E-08 -1.0246742E-13 -1.1073708E-18 -2.4903407E-23 -5.4685504E-27 -8.0095210E-32
 218   18      -62.8200  0.0036534858 -2.9489779E-08 -1.0262721E-13 -1.1119600E-18 -2.6086330E-23 -5.4825029E-27 -3.0790621E-32
 218   19      -62.6812  0.0036512441 -2.9501488E-08 -1.0279661E-13 -1.1170349E-18 -2.7336862E-23 -5.4838433E-27  2.0660199E-32
 218   20      -62.5352  0.0036488835 -2.9513834E-08 -1.0297578E-13 -1.1226338E-18 -2.8651720E-23 -5.4705939E-27  7.3827912E-32
 219    0      -59.8054  0.0035549256 -2.9588398E-08 -1.0215536E-13 -1.3315968E-18 -4.6818977E-23 -2.6950096E-27 -4.8898518E-31
 219    1      -59.7983  0.0035548073 -2.9589011E-08 -1.0216601E-13 -1.3320651E-18 -4.6851602E-23 -2.7018030E-27 -4.8798384E-31
 219    2      -59.7841  0.0035545706 -2.9590237E-08 -1.0218733E-13 -1.3330030E-18 -4.6916408E-23 -2.7154386E-27 -4.8615190E-31
 219    3      -59.7628  0.0035542155 -2.9592077E-08 -1.0221934E-13 -1.3344118E-18 -4.7014709E-23 -2.7358107E-27 -4.8321546E-31
 219    4      -59.7343  0.0035537420 -2.9594530E-08 -1.0226207E-13 -1.3362951E-18 -4.7146644E-23 -2.7627520E-27 -4.7923416E-31
 219    5      -59.6988  0.0035531501 -2.9597599E-08 -1.0231557E-13 -1.3386565E-18 -4.7313318E-23 -2.7961488E-27 -4.7404122E-31
 219    6      -59.6562  0.0035524397 -2.9601284E-08 -1.0237989E-13 -1.3415013E-18 -4.7516216E-23 -2.8356993E-27 -4.6740606E-31
 219    7      -59.6064  0.0035516108 -2.9605585E-08 -1.0245511E-13 -1.3448360E-18 -4.7756344E-23 -2.8810657E-27 -4.5919358E-31
 219    8      -59.5496  0.0035506633 -2.9610505E-08 -1.0254130E-13 -1.3486677E-18 -4.8035185E-23 -2.9319904E-27 -4.4931994E-31
 219    9      -59.4857  0.0035495972 -2.9616045E-08 -1.0263856E-13 -1.3530054E-18 -4.8354910E-23 -2.9878290E-27 -4.3732379E-31
 219   10      -59.4147  0.0035484125 -2.9622206E-08 -1.0274700E-13 -1.3578586E-18 -4.8717060E-23 -3.0480825E-27 -4.2309251E-31
 219   11      -59.3367  0.0035471089 -2.9628992E-08 -1.0286672E-13 -1.3632397E-18 -4.9123789E-23 -3.1119001E-27 -4.0619896E-31
 219   12      -59.2516  0.0035456866 -2.9636403E-08 -1.0299788E-13 -1.3691616E-18 -4.9576723E-23 -3.1785729E-27 -3.8655866E-31
 219   13      -59.1594  0.0035441453 -2.9644442E-08 -1.0314061E-13 -1.3756390E-18 -5.0077909E-23 -3.2468533E-27 -3.6371225E-31
 219   14      -59.0602  0.0035424849 -2.9653112E-08 -1.0329507E-13 -1.3826884E-18 -5.0629097E-23 -3.3156167E-27 -3.3735087E-31
 219   15      -58.9540  0.0035407055 -2.9662417E-08 -1.0346145E-13 -1.3903280E-18 -5.1232342E-23 -3.3832800E-27 -3.0704916E-31
 219   16      -58.8407  0.0035388068 -2.9672357E-08 -1.0363994E-13 -1.3985774E-18 -5.1888052E-23 -3.4482521E-27 -2.7262618E-31
 219   17      -58.7204  0.0035367887 -2.9682938E-08 -1.0383075E-13 -1.4074585E-18 -5.2597896E-23 -3.5085695E-27 -2.3365412E-31
 219   18      -58.5931  0.0035346511 -2.9694163E-08 -1.0403411E-13 -1.4169947E-18 -5.3361656E-23 -3.5620007E-27 -1.8987573E-31
 219   19      -58.4588  0.0035323939 -2.9706035E-08 -1.0425027E-13 -1.4272107E-18 -5.4179191E-23 -3.6060211E-27 -1.4092757E-31
 219   20      -58.3176  0.0035300169 -2.9718559E-08 -1.0447949E-13 -1.4381336E-18 -5.5048787E-23 -3.6379335E-27 -8.6671340E-32
 220    0      -55.7675  0.0034374891 -2.9765742E-08 -1.0562729E-13 -1.7273876E-18 -2.4192216E-23  8.3654035E-27 -5.5794672E-32
 220    1      -55.7607  0.0034373700 -2.9766376E-08 -1.0564111E-13 -1.7276289E-18 -2.4091840E-23  8.3645935E-27 -5.9041650E-32
 220    2      -55.7469  0.0034371319 -2.9767644E-08 -1.0566876E-13 -1.7281089E-18 -2.3891027E-23  8.3628495E-27 -6.5509375E-32
 220    3      -55.7263  0.0034367747 -2.9769546E-08 -1.0571024E-13 -1.7288210E-18 -2.3590023E-23  8.3598874E-27 -7.5154263E-32
 220    4      -55.6988  0.0034362983 -2.9772084E-08 -1.0576558E-13 -1.7297563E-18 -2.3188791E-23  8.3552871E-27 -8.7991895E-32
 220    5      -55.6644  0.0034357029 -2.9775258E-08 -1.0583479E-13 -1.7309036E-18 -2.2687679E-23  8.3486328E-27 -1.0386058E-31
 220    6      -55.6232  0.0034349882 -2.9779069E-08 -1.0591791E-13 -1.7322467E-18 -2.2086986E-23  8.3390971E-27 -1.2271276E-31
 220    7      -55.5751  0.0034341543 -2.9783520E-08 -1.0601496E-13 -1.7337686E-18 -2.1387065E-23  8.3260228E-27 -1.4444851E-31
 220    8      -55.5202  0.0034332012 -2.9788611E-08 -1.0612597E-13 -1.7354477E-18 -2.0588667E-23  8.3084631E-27 -1.6894965E-31
 220    9      -55.4584  0.0034321287 -2.9794346E-08 -1.0625099E-13 -1.7372600E-18 -1.9692623E-23  8.2854630E-27 -1.9598735E-31
 220   10      -55.3898  0.0034309368 -2.9800725E-08 -1.0639005E-13 -1.7391793E-18 -1.8699929E-23  8.2559108E-27 -2.2553620E-31
 220   11      -55.3143  0.0034296254 -2.9807752E-08 -1.0654319E-13 -1.7411767E-18 -1.7612469E-23  8.2187516E-27 -2.5716506E-31
 220   12      -55.2320  0.0034281944 -2.9815429E-08 -1.0671044E-13 -1.7432193E-18 -1.6432298E-23  8.1727392E-27 -2.9063434E-31
 220   13      -55.1429  0.0034266438 -2.9823759E-08 -1.0689184E-13 -1.7452728E-18 -1.5161800E-23  8.1166357E-27 -3.2563238E-31
 220   14      -55.0470  0.0034249734 -2.9832746E-08 -1.0708743E-13 -1.7473004E-18 -1.3803719E-23  8.0492475E-27 -3.6188110E-31
 220   15      -54.9443  0.0034231832 -2.9842394E-08 -1.0729722E-13 -1.7492625E-18 -1.2361864E-23  7.9693363E-27 -3.9892451E-31
 220   16      -54.8347  0.0034212729 -2.9852705E-08 -1.0752125E-13 -1.7511183E-18 -1.0840521E-23  7.8756828E-27 -4.3630467E-31
 220   17      -54.7185  0.0034192426 -2.9863684E-08 -1.0775952E-13 -1.7528254E-18 -9.2448795E-24  7.7673866E-27 -4.7340859E-31
 220   18      -54.5954  0.0034170920 -2.9875336E-08 -1.0801204E-13 -1.7543392E-18 -7.5802393E-24  7.6434401E-27 -5.0978384E-31
 220   19      -54.4656  0.0034148210 -2.9887664E-08 -1.0827880E-13 -1.7556150E-18 -5.8533364E-24  7.5031368E-27 -5.4469022E-31
 220   20      -54.3290  0.0034124295 -2.9900675E-08 -1.0855978E-13 -1.7566068E-18 -4.0713531E-24  7.3459314E-27 -5.7753964E-31
 221    0      -51.9521  0.0033214635 -2.9927231E-08 -1.0833909E-13 -1.3163877E-18  4.8456195E-23  7.0798322E-27 -1.3588673E-31
 221    1      -51.9454  0.0033213438 -2.9927881E-08 -1.0834961E-13 -1.3159029E-18  4.8541224E-23  7.0779191E-27 -1.3930223E-31
 221    2      -51.9321  0.0033211043 -2.9929181E-08 -1.0837066E-13 -1.3149305E-18  4.8710973E-23  7.0739336E-27 -1.4606449E-31
 221    3      -51.9122  0.0033207452 -2.9931132E-08 -1.0840220E-13 -1.3134650E-18  4.8965611E-23  7.0675588E-27 -1.5633013E-31
 221    4      -51.8856  0.0033202663 -2.9933734E-08 -1.0844420E-13 -1.3114997E-18  4.9304358E-23  7.0584288E-27 -1.6991304E-31
 221    5      -51.8524  0.0033196676 -2.9936988E-08 -1.0849661E-13 -1.3090238E-18  4.9727716E-23  7.0459131E-27 -1.8716987E-31
 221    6      -51.8126  0.0033189490 -2.9940895E-08 -1.0855937E-13 -1.3060249E-18  5.0234479E-23  7.0292996E-27 -2.0789932E-31
 221    7      -51.7661  0.0033181106 -2.9945456E-08 -1.0863241E-13 -1.3024881E-18  5.0824030E-23  7.0077885E-27 -2.3222473E-31
 221    8      -51.7131  0.0033171523 -2.9950673E-08 -1.0871564E-13 -1.2983956E-18  5.1495452E-23  6.9802038E-27 -2.6025824E-31
 221    9      -51.6534  0.0033160739 -2.9956546E-08 -1.0880896E-13 -1.2937266E-18  5.2247342E-23  6.9453972E-27 -2.9191954E-31
 221   10      -51.5871  0.0033148756 -2.9963078E-08 -1.0891224E-13 -1.2884602E-18  5.3078221E-23  6.9020653E-27 -3.2740105E-31
 221   11      -51.5141  0.0033135570 -2.9970270E-08 -1.0902537E-13 -1.2825716E-18  5.3986064E-23  6.8485821E-27 -3.6673580E-31
 221   12      -51.4346  0.0033121183 -2.9978124E-08 -1.0914818E-13 -1.2760345E-18  5.4967432E-23  6.7834125E-27 -4.0979798E-31
 221   13      -51.3485  0.0033105592 -2.9986643E-08 -1.0928052E-13 -1.2688203E-18  5.6019809E-23  6.7045154E-27 -4.5682125E-31
 221   14      -51.2559  0.0033088797 -2.9995828E-08 -1.0942218E-13 -1.2608991E-18  5.7138355E-23  6.6100168E-27 -5.0756739E-31
 221   15      -51.1566  0.0033070796 -3.0005683E-08 -1.0957297E-13 -1.2522396E-18  5.8318157E-23  6.4976967E-27 -5.6204064E-31
 221   16      -51.0508  0.0033051589 -3.0016210E-08 -1.0973266E-13 -1.2428091E-18  5.9553179E-23  6.3652683E-27 -6.2008982E-31
 221   17      -50.9385  0.0033031174 -3.0027411E-08 -1.0990099E-13 -1.2325757E-18  6.0836367E-23  6.2103408E-27 -6.8173744E-31
 221   18      -50.8196  0.0033009550 -3.0039290E-08 -1.1007768E-13 -1.2215055E-18  6.2158402E-23  6.0303886E-27 -7.4645807E-31
 221   19      -50.6942  0.0032986716 -3.0051849E-08 -1.1026245E-13 -1.2095663E-18  6.3510133E-23  5.8227981E-27 -8.1429935E-31
 221   20      -50.5623  0.0032962669 -3.0065092E-08 -1.1045496E-13 -1.1967267E-18  6.4879270E-23  5.5849872E-27 -8.8465398E-31
 222    0      -48.3515  0.0032070282 -3.0043875E-08 -1.0397707E-13 -4.6040345E-19  2.4482891E-23 -8.7719447E-27 -1.0391711E-30
 222    1      -48.3451  0.0032069081 -3.0044499E-08 -1.0398075E-13 -4.6015934E-19  2.4377497E-23 -8.7864853E-27 -1.0414415E-30
 222    2      -48.3323  0.0032066677 -3.0045747E-08 -1.0398811E-13 -4.5967373E-19  2.4166371E-23 -8.8157238E-27 -1.0461158E-30
 222    3      -48.3131  0.0032063071 -3.0047619E-08 -1.0399913E-13 -4.5895353E-19  2.3847898E-23 -8.8597551E-27 -1.0529494E-30
 222    4      -48.2874  0.0032058264 -3.0050115E-08 -1.0401380E-13 -4.5800778E-19  2.3421433E-23 -8.9190611E-27 -1.0623861E-30
 222    5      -48.2553  0.0032052253 -3.0053236E-08 -1.0403210E-13 -4.5685032E-19  2.2884026E-23 -8.9937921E-27 -1.0741189E-30
 222    6      -48.2169  0.0032045040 -3.0056981E-08 -1.0405400E-13 -4.5549721E-19  2.2232994E-23 -9.0845948E-27 -1.0882633E-30
 222    7      -48.1720  0.0032036623 -3.0061352E-08 -1.0407946E-13 -4.5396764E-19  2.1465516E-23 -9.1920886E-27 -1.1049959E-30
 222    8      -48.1208  0.0032027003 -3.0066349E-08 -1.0410846E-13 -4.5228613E-19  2.0577129E-23 -9.3169323E-27 -1.1242536E-30
 222    9      -48.0631  0.0032016178 -3.0071971E-08 -1.0414096E-13 -4.5047927E-19  1.9563151E-23 -9.4599103E-27 -1.1460330E-30
 222   10      -47.9991  0.0032004148 -3.0078221E-08 -1.0417692E-13 -4.4858005E-19  1.8418385E-23 -9.6220860E-27 -1.1705273E-30
 222   11      -47.9287  0.0031990912 -3.0085098E-08 -1.0421631E-13 -4.4662428E-19  1.7136280E-23 -9.8044505E-27 -1.1975963E-30
 222   12      -47.8520  0.0031976469 -3.0092603E-08 -1.0425909E-13 -4.4465300E-19  1.5709955E-23 -1.0008185E-26 -1.2273613E-30
 222   13      -47.7688  0.0031960819 -3.0100737E-08 -1.0430523E-13 -4.4271329E-19  1.4130919E-23 -1.0234415E-26 -1.2596223E-30
 222   14      -47.6794  0.0031943960 -3.0109501E-08 -1.0435471E-13 -4.4085633E-19  1.2390635E-23 -1.0484727E-26 -1.2944682E-30
 222   15      -47.5836  0.0031925892 -3.0118895E-08 -1.0440751E-13 -4.3914031E-19  1.0478548E-23 -1.0760494E-26 -1.3316570E-30
 222   16      -47.4814  0.0031906612 -3.0128921E-08 -1.0446362E-13 -4.3763047E-19  8.3837192E-24 -1.1063229E-26 -1.3711550E-30
 222   17      -47.3730  0.0031886121 -3.0139579E-08 -1.0452305E-13 -4.3639882E-19  6.0931339E-24 -1.1394532E-26 -1.4126297E-30
 222   18      -47.2582  0.0031864417 -3.0150871E-08 -1.0458582E-13 -4.3552585E-19  3.5931208E-24 -1.1755962E-26 -1.4557795E-30
 222   19      -47.1372  0.0031841497 -3.0162798E-08 -1.0465198E-13 -4.3510068E-19  8.6825635E-25 -1.2149122E-26 -1.5001731E-30
 222   20      -47.0099  0.0031817362 -3.0175360E-08 -1.0472160E-13 -4.3522237E-19 -2.0984301E-24 -1.2575496E-26 -1.5453499E-30
 223    0      -44.9581  0.0030945239 -3.0075863E-08 -9.6631491E-14 -1.0578604E-18 -2.1067126E-22 -1.9078922E-26  2.1231210E-30
 223    1      -44.9519  0.0030944036 -3.0076443E-08 -9.6639963E-14 -1.0599685E-18 -2.1090006E-22 -1.9049148E-26  2.1286908E-30
 223    2      -44.9395  0.0030941630 -3.0077602E-08 -9.6656956E-14 -1.0641910E-18 -2.1135654E-22 -1.8989419E-26  2.1397482E-30
 223    3      -44.9209  0.0030938021 -3.0079342E-08 -9.6682573E-14 -1.0705419E-18 -2.1203855E-22 -1.8899170E-26  2.1563370E-30
 223    4      -44.8962  0.0030933208 -3.0081663E-08 -9.6716966E-14 -1.0790414E-18 -2.1294269E-22 -1.8777818E-26  2.1783040E-30
 223    5      -44.8653  0.0030927191 -3.0084565E-08 -9.6760341E-14 -1.0897167E-18 -2.1406483E-22 -1.8624391E-26  2.2056550E-30
 223    6      -44.8282  0.0030919970 -3.0088050E-08 -9.6812956E-14 -1.1026009E-18 -2.1539924E-22 -1.8437718E-26  2.2383414E-30
 223    7      -44.7849  0.0030911545 -3.0092117E-08 -9.6875126E-14 -1.1177330E-18 -2.1693852E-22 -1.8216546E-26  2.2760210E-30
 223    8      -44.7354  0.0030901915 -3.0096769E-08 -9.6947218E-14 -1.1351579E-18 -2.1867505E-22 -1.7959205E-26  2.3188087E-30
 223    9      -44.6798  0.0030891079 -3.0102006E-08 -9.7029659E-14 -1.1549247E-18 -2.2059881E-22 -1.7664024E-26  2.3665286E-30
 223   10      -44.6180  0.0030879037 -3.0107831E-08 -9.7122938E-14 -1.1770901E-18 -2.2269825E-22 -1.7329076E-26  2.4187581E-30
 223   11      -44.5501  0.0030865788 -3.0114244E-08 -9.7227603E-14 -1.2017116E-18 -2.2496107E-22 -1.6952180E-26  2.4756087E-30
 223   12      -44.4761  0.0030851332 -3.0121249E-08 -9.7344268E-14 -1.2288525E-18 -2.2737202E-22 -1.6531119E-26  2.5366763E-30
 223   13      -44.3959  0.0030835667 -3.0128847E-08 -9.7473612E-14 -1.2585769E-18 -2.2991445E-22 -1.6063512E-26  2.6017193E-30
 223   14      -44.3096  0.0030818792 -3.0137041E-08 -9.7616382E-14 -1.2909518E-18 -2.3256978E-22 -1.5546814E-26  2.6704773E-30
 223   15      -44.2171  0.0030800707 -3.0145833E-08 -9.7773397E-14 -1.3260444E-18 -2.3531753E-22 -1.4978407E-26  2.7428316E-30
 223   16      -44.1186  0.0030781411 -3.0155227E-08 -9.7945551E-14 -1.3639225E-18 -2.3813371E-22 -1.4355460E-26  2.8182589E-30
 223   17      -44.0140  0.0030760902 -3.0165227E-08 -9.8133808E-14 -1.4046498E-18 -2.4099319E-22 -1.3675424E-26  2.8965402E-30
 223   18      -43.9033  0.0030739179 -3.0175837E-08 -9.8339214E-14 -1.4482899E-18 -2.4386744E-22 -1.2935254E-26  2.9772983E-30
 223   19      -43.7865  0.0030716241 -3.0187060E-08 -9.8562889E-14 -1.4948991E-18 -2.4672571E-22 -1.2132171E-26  3.0602359E-30
 223   20      -43.6637  0.0030692087 -3.0198902E-08 -9.8806036E-14 -1.5445287E-18 -2.4953350E-22 -1.1263402E-26  3.1448313E-30
 224    0      -41.7631  0.0029843008 -3.0059795E-08 -1.0245523E-13 -3.0490781E-18 -1.2472156E-22  3.3043631E-26  3.8190462E-30
 224    1      -41.7572  0.0029841806 -3.0060410E-08 -1.0247963E-13 -3.0503234E-18 -1.2432462E-22  3.3097008E-26  3.8099609E-30
 224    2      -41.7452  0.0029839401 -3.0061640E-08 -1.0252846E-13 -3.0528015E-18 -1.2352918E-22  3.3203400E-26  3.7917929E-30
 224    3      -41.7273  0.0029835794 -3.0063486E-08 -1.0260177E-13 -3.0564897E-18 -1.2233093E-22  3.3362116E-26  3.7641471E-30
 224    4      -41.7035  0.0029830983 -3.0065949E-08 -1.0269965E-13 -3.0613505E-18 -1.2072456E-22  3.3571803E-26  3.7265722E-30
 224    5      -41.6736  0.0029824970 -3.0069032E-08 -1.0282223E-13 -3.0673364E-18 -1.1870221E-22  3.3831017E-26  3.6785094E-30
 224    6      -41.6378  0.0029817753 -3.0072736E-08 -1.0296963E-13 -3.0743853E-18 -1.1625545E-22  3.4137472E-26  3.6194084E-30
 224    7      -41.5961  0.0029809332 -3.0077065E-08 -1.0314202E-13 -3.0824228E-18 -1.1337315E-22  3.4488798E-26  3.5483128E-30
 224    8      -41.5484  0.0029799706 -3.0082020E-08 -1.0333959E-13 -3.0913604E-18 -1.1004334E-22  3.4881604E-26  3.4642952E-30
 224    9      -41.4948  0.0029788876 -3.0087607E-08 -1.0356251E-13 -3.1010929E-18 -1.0625271E-22  3.5311855E-26  3.3660823E-30
 224   10      -41.4352  0.0029776840 -3.0093828E-08 -1.0381102E-13 -3.1115052E-18 -1.0198741E-22  3.5775221E-26  3.2526125E-30
 224   11      -41.3697  0.0029763597 -3.0100688E-08 -1.0408532E-13 -3.1224632E-18 -9.7232326E-23  3.6266178E-26  3.1224074E-30
 224   12      -41.2983  0.0029749147 -3.0108193E-08 -1.0438563E-13 -3.1338164E-18 -9.1972883E-23  3.6778371E-26  2.9740198E-30
 224   13      -41.2210  0.0029733488 -3.0116348E-08 -1.0471215E-13 -3.1453978E-18 -8.6193995E-23  3.7304437E-26  2.8058064E-30
 224   14      -41.1377  0.0029716621 -3.0125159E-08 -1.0506509E-13 -3.1570243E-18 -7.9881602E-23  3.7835904E-26  2.6161041E-30
 224   15      -41.0486  0.0029698543 -3.0134632E-08 -1.0544464E-13 -3.1684933E-18 -7.3022893E-23  3.8363116E-26  2.4030939E-30
 224   16      -40.9536  0.0029679253 -3.0144774E-08 -1.0585093E-13 -3.1795848E-18 -6.5607234E-23  3.8874986E-26  2.1651388E-30
 224   17      -40.8527  0.0029658751 -3.0155593E-08 -1.0628408E-13 -3.1900613E-18 -5.7626429E-23  3.9359041E-26  1.9002394E-30
 224   18      -40.7460  0.0029637035 -3.0167096E-08 -1.0674416E-13 -3.1996658E-18 -4.9075677E-23  3.9801169E-26  1.6065515E-30
 224   19      -40.6334  0.0029614103 -3.0179293E-08 -1.0723117E-13 -3.2081254E-18 -3.9955748E-23  4.0185785E-26  1.2825211E-30
 224   20      -40.5150  0.0029589955 -3.0192192E-08 -1.0774506E-13 -3.2151491E-18 -3.0271939E-23  4.0495302E-26  9.2628416E-31
 225    0      -38.7579  0.0028763932 -3.0068888E-08 -1.1132805E-13 -1.8506695E-18  8.1944147E-23 -3.9931784E-26 -7.3393453E-30
 225    1      -38.7521  0.0028762730 -3.0069556E-08 -1.1134286E-13 -1.8498522E-18  8.1464421E-23 -4.0034399E-26 -7.3218588E-30
 225    2      -38.7406  0.0028760324 -3.0070892E-08 -1.1137244E-13 -1.8482328E-18  8.0500952E-23 -4.0238861E-26 -7.2866034E-30
 225    3      -38.7234  0.0028756715 -3.0072897E-08 -1.1141677E-13 -1.8458397E-18  7.9046932E-23 -4.0543843E-26 -7.2334001E-30
 225    4      -38.7004  0.0028751903 -3.0075572E-08 -1.1147579E-13 -1.8427170E-18  7.7090941E-23 -4.0946821E-26 -7.1612345E-30
 225    5      -38.6716  0.0028745888 -3.0078917E-08 -1.1154942E-13 -1.8389239E-18  7.4619594E-23 -4.1444994E-26 -7.0697016E-30
 225    6      -38.6371  0.0028738669 -3.0082935E-08 -1.1163758E-13 -1.8345368E-18  7.1613997E-23 -4.2034110E-26 -6.9572902E-30
 225    7      -38.5969  0.0028730245 -3.0087626E-08 -1.1174018E-13 -1.8296483E-18  6.8054709E-23 -4.2709387E-26 -6.8229847E-30
 225    8      -38.5509  0.0028720616 -3.0092992E-08 -1.1185711E-13 -1.8243696E-18  6.3918076E-23 -4.3464669E-26 -6.6652196E-30
 225    9      -38.4992  0.0028709781 -3.0099036E-08 -1.1198826E-13 -1.8188287E-18  5.9179070E-23 -4.4293113E-26 -6.4825619E-30
 225   10      -38.4418  0.0028697740 -3.0105759E-08 -1.1213353E-13 -1.8131782E-18  5.3810175E-23 -4.5186075E-26 -6.2730107E-30
 225   11      -38.3787  0.0028684492 -3.0113165E-08 -1.1229284E-13 -1.8075891E-18  4.7782403E-23 -4.6133951E-26 -6.0345874E-30
 225   12      -38.3099  0.0028670036 -3.0121257E-08 -1.1246611E-13 -1.8022569E-18  4.1067379E-23 -4.7125188E-26 -5.7652218E-30
 225   13      -38.2354  0.0028654371 -3.0130036E-08 -1.1265328E-13 -1.7973998E-18  3.3635540E-23 -4.8147137E-26 -5.4627825E-30
 225   14      -38.1552  0.0028637495 -3.0139508E-08 -1.1285435E-13 -1.7932610E-18  2.5458682E-23 -4.9184890E-26 -5.1247362E-30
 225   15      -38.0693  0.0028619408 -3.0149674E-08 -1.1306934E-13 -1.7901106E-18  1.6510796E-23 -5.0221908E-26 -4.7488204E-30
 225   16      -37.9777  0.0028600109 -3.0160540E-08 -1.1329833E-13 -1.7882461E-18  6.7688755E-24 -5.1239230E-26 -4.3325120E-30
 225   17      -37.8805  0.0028579596 -3.0172109E-08 -1.1354150E-13 -1.7879893E-18 -3.7852454E-24 -5.2216194E-26 -3.8736762E-30
 225   18      -37.7777  0.0028557868 -3.0184385E-08 -1.1379907E-13 -1.7896920E-18 -1.5164730E-23 -5.3129240E-26 -3.3698456E-30
 225   19      -37.6692  0.0028534923 -3.0197374E-08 -1.1407138E-13 -1.7937304E-18 -2.7374880E-23 -5.3952730E-26 -2.8187519E-30
 225   20      -37.5551  0.0028510759 -3.0211080E-08 -1.1435888E-13 -1.8005061E-18 -4.0411708E-23 -5.4658361E-26 -2.2184212E-30
 226    0      -35.9338  0.0027707705 -3.0062992E-08 -1.1482499E-13 -3.1437105E-18 -1.8705722E-22  5.4784270E-26  1.5155692E-29
 226    1      -35.9283  0.0027706502 -3.0063681E-08 -1.1485015E-13 -3.1455780E-18 -1.8639817E-22  5.4996379E-26  1.5143529E-29
 226    2      -35.9172  0.0027704097 -3.0065060E-08 -1.1490051E-13 -3.1492929E-18 -1.8507338E-22  5.5420085E-26  1.5118987E-29
 226    3      -35.9006  0.0027700489 -3.0067129E-08 -1.1497616E-13 -3.1548151E-18 -1.8306663E-22  5.6054290E-26  1.5080824E-29
 226    4      -35.8784  0.0027695678 -3.0069889E-08 -1.1507723E-13 -3.1620836E-18 -1.8035607E-22  5.6897391E-26  1.5027922E-29
 226    5      -35.8507  0.0027689664 -3.0073344E-08 -1.1520389E-13 -3.1710153E-18 -1.7691045E-22  5.7946825E-26  1.4957930E-29
 226    6      -35.8175  0.0027682446 -3.0077494E-08 -1.1535635E-13 -3.1815048E-18 -1.7269307E-22  5.9199727E-26  1.4868876E-29
 226    7      -35.7788  0.0027674023 -3.0082342E-08 -1.1553485E-13 -3.1934178E-18 -1.6765947E-22  6.0651490E-26  1.4757774E-29
 226    8      -35.7345  0.0027664396 -3.0087893E-08 -1.1573966E-13 -3.2065960E-18 -1.6175784E-22  6.2296791E-26  1.4621087E-29
 226    9      -35.6847  0.0027653563 -3.0094149E-08 -1.1597105E-13 -3.2208473E-18 -1.5493061E-22  6.4128652E-26  1.4454903E-29
 226   10      -35.6294  0.0027641524 -3.0101115E-08 -1.1622932E-13 -3.2359513E-18 -1.4711424E-22  6.6138486E-26  1.4254752E-29
 226   11      -35.5686  0.0027628278 -3.0108796E-08 -1.1651479E-13 -3.2516486E-18 -1.3823999E-22  6.8315600E-26  1.4015781E-29
 226   12      -35.5023  0.0027613824 -3.0117196E-08 -1.1682772E-13 -3.2676407E-18 -1.2823407E-22  7.0646811E-26  1.3732215E-29
 226   13      -35.4306  0.0027598161 -3.0126322E-08 -1.1716840E-13 -3.2835863E-18 -1.1701963E-22  7.3116030E-26  1.3398021E-29
 226   14      -35.3533  0.0027581287 -3.0136180E-08 -1.1753704E-13 -3.2990989E-18 -1.0451772E-22  7.5704274E-26  1.3006812E-29
 226   15      -35.2706  0.0027563202 -3.0146776E-08 -1.1793384E-13 -3.3137422E-18 -9.0648120E-23  7.8388499E-26  1.2551337E-29
 226   16      -35.1824  0.0027543905 -3.0158118E-08 -1.1835887E-13 -3.3270276E-18 -7.5331194E-23  8.1141675E-26  1.2023976E-29
 226   17      -35.0888  0.0027523393 -3.0170214E-08 -1.1881215E-13 -3.3384106E-18 -5.8491141E-23  8.3932140E-26  1.1416901E-29
 226   18      -34.9898  0.0027501666 -3.0183071E-08 -1.1929356E-13 -3.3472891E-18 -4.0057438E-23  8.6722818E-26  1.0721907E-29
 226   19      -34.8853  0.0027478721 -3.0196700E-08 -1.1980283E-13 -3.3530013E-18 -1.9967166E-23  8.9470782E-26  9.9302097E-30
 226   20      -34.7754  0.0027454558 -3.0211108E-08 -1.2033952E-13 -3.3548260E-18  1.8294973E-24  9.2127281E-26  9.0335815E-30
 227    0      -33.2826  0.0026674874 -3.0057736E-08 -1.1741073E-13  1.0144151E-19  4.2078494E-22 -9.9197802E-26 -3.2612065E-29
 227    1      -33.2773  0.0026673671 -3.0058440E-08 -1.1740990E-13  1.0564340E-19  4.1959177E-22 -9.9654222E-26 -3.2591003E-29
 227    2      -33.2666  0.0026671267 -3.0059849E-08 -1.1740814E-13  1.1401122E-19  4.1718917E-22 -1.0056614E-25 -3.2548008E-29
 227    3      -33.2506  0.0026667659 -3.0061963E-08 -1.1740526E-13  1.2647235E-19  4.1354412E-22 -1.0193176E-25 -3.2480981E-29
 227    4      -33.2293  0.0026662849 -3.0064780E-08 -1.1740095E-13  1.4291548E-19  4.0860804E-22 -1.0374812E-25 -3.2387132E-29
 227    5      -33.2026  0.0026656836 -3.0068302E-08 -1.1739482E-13  1.6318917E-19  4.0231515E-22 -1.0601088E-25 -3.2262286E-29
 227    6      -33.1706  0.0026649619 -3.0072528E-08 -1.1738642E-13  1.8709705E-19  3.9458465E-22 -1.0871416E-25 -3.2101346E-29
 227    7      -33.1333  0.0026641198 -3.0077458E-08 -1.1737517E-13  2.1439477E-19  3.8532080E-22 -1.1185036E-25 -3.1898695E-29
 227    8      -33.0907  0.0026631572 -3.0083092E-08 -1.1736047E-13  2.4478575E-19  3.7441189E-22 -1.1540902E-25 -3.1646937E-29
 227    9      -33.0428  0.0026620741 -3.0089429E-08 -1.1734165E-13  2.7791680E-19  3.6173342E-22 -1.1937750E-25 -3.1338318E-29
 227   10      -32.9896  0.0026608704 -3.0096469E-08 -1.1731799E-13  3.1336529E-19  3.4714582E-22 -1.2373894E-25 -3.0963230E-29
 227   11      -32.9310  0.0026595460 -3.0104211E-08 -1.1728876E-13  3.5064126E-19  3.3049896E-22 -1.2847305E-25 -3.0511789E-29
 227   12      -32.8672  0.0026581008 -3.0112654E-08 -1.1725323E-13  3.8917670E-19  3.1163249E-22 -1.3355454E-25 -2.9973101E-29
 227   13      -32.7981  0.0026565347 -3.0121798E-08 -1.1721069E-13  4.2831646E-19  2.9037515E-22 -1.3895232E-25 -2.9334128E-29
 227   14      -32.7238  0.0026548476 -3.0131642E-08 -1.1716051E-13  4.6731254E-19  2.6655209E-22 -1.4462919E-25 -2.8582334E-29
 227   15      -32.6442  0.0026530394 -3.0142184E-08 -1.1710211E-13  5.0531559E-19  2.3998432E-22 -1.5054054E-25 -2.7703895E-29
 227   16      -32.5593  0.0026511099 -3.0153422E-08 -1.1703507E-13  5.4136978E-19  2.1049174E-22 -1.5663359E-25 -2.6683675E-29
 227   17      -32.4692  0.0026490591 -3.0165356E-08 -1.1695914E-13  5.7440090E-19  1.7790016E-22 -1.6284615E-25 -2.5506766E-29
 227   18      -32.3739  0.0026468867 -3.0177983E-08 -1.1687427E-13  6.0321630E-19  1.4204294E-22 -1.6910607E-25 -2.4157222E-29
 227   19      -32.2733  0.0026445927 -3.0191302E-08 -1.1678072E-13  6.2649574E-19  1.0276949E-22 -1.7532984E-25 -2.2619390E-29
 227   20      -32.1676  0.0026421768 -3.0205309E-08 -1.1667906E-13  6.4279180E-19  5.9949668E-23 -1.8142227E-25 -2.0877467E-29
 228    0      -30.7960  0.0025666918 -2.9959094E-08 -1.0824339E-13 -4.5404672E-18 -9.5146978E-22  1.0372200E-25  5.1843345E-29
 228    1      -30.7909  0.0025665720 -2.9959743E-08 -1.0827975E-13 -4.5499760E-18 -9.5022088E-22  1.0444764E-25  5.1818398E-29
 228    2      -30.7806  0.0025663323 -2.9961043E-08 -1.0835270E-13 -4.5689551E-18 -9.4769666E-22  1.0589787E-25  5.1766826E-29
 228    3      -30.7652  0.0025659728 -2.9962994E-08 -1.0846270E-13 -4.5973285E-18 -9.4384520E-22  1.0807040E-25  5.1685282E-29
 228    4      -30.7447  0.0025654933 -2.9965599E-08 -1.0861041E-13 -4.6349776E-18 -9.3858814E-22  1.1096145E-25  5.1568738E-29
 228    5      -30.7190  0.0025648940 -2.9968860E-08 -1.0879675E-13 -4.6817387E-18 -9.3182243E-22  1.1456584E-25  5.1411013E-29
 228    6      -30.6882  0.0025641747 -2.9972781E-08 -1.0902281E-13 -4.7373980E-18 -9.2341835E-22  1.1887584E-25  5.1203455E-29
 228    7      -30.6524  0.0025633354 -2.9977366E-08 -1.0928991E-13 -4.8016834E-18 -9.1322295E-22  1.2388096E-25  5.0936315E-29
 228    8      -30.6113  0.0025623760 -2.9982619E-08 -1.0959954E-13 -4.8742569E-18 -9.0105663E-22  1.2956710E-25  5.0597305E-29
 228    9      -30.5652  0.0025612965 -2.9988547E-08 -1.0995339E-13 -4.9547123E-18 -8.8672017E-22  1.3591614E-25  5.0173521E-29
 228   10      -30.5140  0.0025600969 -2.9995156E-08 -1.1035330E-13 -5.0425545E-18 -8.6998986E-22  1.4290432E-25  4.9649272E-29
 228   11      -30.4577  0.0025587769 -3.0002454E-08 -1.1080122E-13 -5.1371979E-18 -8.5062417E-22  1.5050193E-25  4.9008125E-29
 228   12      -30.3963  0.0025573366 -3.0010450E-08 -1.1129925E-13 -5.2379485E-18 -8.2836255E-22  1.5867111E-25  4.8231182E-29
 228   13      -30.3298  0.0025557758 -3.0019152E-08 -1.1184954E-13 -5.3439971E-18 -8.0292918E-22  1.6736560E-25  4.7297819E-29
 228   14      -30.2583  0.0025540945 -3.0028573E-08 -1.1245429E-13 -5.4544026E-18 -7.7403899E-22  1.7652889E-25  4.6186671E-29
 228   15      -30.1817  0.0025522925 -3.0038724E-08 -1.1311569E-13 -5.5680823E-18 -7.4139858E-22  1.8609250E-25  4.4874378E-29
 228   16      -30.1001  0.0025503697 -3.0049617E-08 -1.1383587E-13 -5.6837969E-18 -7.0471479E-22  1.9597488E-25  4.3336871E-29
 228   17      -30.0134  0.0025483259 -3.0061268E-08 -1.1461685E-13 -5.8001410E-18 -6.6369821E-22  2.0607936E-25  4.1548752E-29
 228   18      -29.9217  0.0025461610 -3.0073692E-08 -1.1546048E-13 -5.9155333E-18 -6.1807230E-22  2.1629314E-25  3.9484119E-29
 228   19      -29.8250  0.0025438749 -3.0086906E-08 -1.1636833E-13 -6.0282078E-18 -5.6758397E-22  2.2648544E-25  3.7117633E-29
 228   20      -29.7233  0.0025414674 -3.0100929E-08 -1.1734163E-13 -6.1362068E-18 -5.1200982E-22  2.3650599E-25  3.4423585E-29
 229    0      -28.4654  0.0024685806 -2.9895652E-08 -1.2875990E-13 -1.1798089E-18  9.0516985E-22 -1.5339956E-25 -7.1488440E-29
 229    1      -28.4605  0.0024684610 -2.9896425E-08 -1.2876930E-13 -1.1707662E-18  9.0332289E-22 -1.5439990E-25 -7.1413399E-29
 229    2      -28.4506  0.0024682218 -2.9897970E-08 -1.2878789E-13 -1.1527370E-18  8.9959343E-22 -1.5639734E-25 -7.1260746E-29
 229    3      -28.4358  0.0024678630 -2.9900289E-08 -1.2881523E-13 -1.1258344E-18  8.9390909E-22 -1.5938533E-25 -7.1025042E-29
 229    4      -28.4160  0.0024673846 -2.9903381E-08 -1.2885069E-13 -1.0902323E-18  8.8616330E-22 -1.6335369E-25 -7.0698479E-29
 229    5      -28.3914  0.0024667865 -2.9907247E-08 -1.2889341E-13 -1.0461716E-18  8.7621361E-22 -1.6828771E-25 -7.0270147E-29
 229    6      -28.3618  0.0024660687 -2.9911888E-08 -1.2894238E-13 -9.9396678E-19  8.6388541E-22 -1.7416783E-25 -6.9727224E-29
 229    7      -28.3273  0.0024652311 -2.9917305E-08 -1.2899635E-13 -9.3401393E-19  8.4896929E-22 -1.8096849E-25 -6.9053623E-29
 229    8      -28.2878  0.0024642736 -2.9923498E-08 -1.2905397E-13 -8.6680042E-19  8.3122630E-22 -1.8865688E-25 -6.8230612E-29
 229    9      -28.2435  0.0024631962 -2.9930468E-08 -1.2911371E-13 -7.9292066E-19  8.1038956E-22 -1.9719218E-25 -6.7237909E-29
 229   10      -28.1942  0.0024619989 -2.9938217E-08 -1.2917393E-13 -7.1308342E-19  7.8616462E-22 -2.0652344E-25 -6.6051524E-29
 229   11      -28.1401  0.0024606814 -2.9946745E-08 -1.2923292E-13 -6.2812944E-19  7.5823721E-22 -2.1658858E-25 -6.4646839E-29
 229   12      -28.0810  0.0024592437 -2.9956051E-08 -1.2928892E-13 -5.3904332E-19  7.2627300E-22 -2.2731226E-25 -6.2995588E-29
 229   13      -28.0171  0.0024576858 -2.9966138E-08 -1.2934015E-13 -4.4697131E-19  6.8992650E-22 -2.3860425E-25 -6.1068651E-29
 229   14      -27.9483  0.0024560074 -2.9977005E-08 -1.2938491E-13 -3.5323396E-19  6.4884784E-22 -2.5035751E-25 -5.8835554E-29
 229   15      -27.8747  0.0024542084 -2.9988651E-08 -1.2942159E-13 -2.5934137E-19  6.0268717E-22 -2.6244625E-25 -5.6264539E-29
 229   16      -27.7962  0.0024522887 -3.0001077E-08 -1.2944879E-13 -1.6700681E-19  5.5110883E-22 -2.7472392E-25 -5.3323839E-29
 229   17      -27.7128  0.0024502482 -3.0014282E-08 -1.2946535E-13 -7.8153971E-20  4.9379703E-22 -2.8702160E-25 -4.9981198E-29
 229   18      -27.6247  0.0024480867 -3.0028264E-08 -1.2947048E-13  5.0700490E-21  4.3047387E-22 -2.9914619E-25 -4.6206367E-29
 229   19      -27.5317  0.0024458039 -3.0043024E-08 -1.2946382E-13  8.0293202E-20  3.6090945E-22 -3.1087930E-25 -4.1970721E-29
 229   20      -27.4339  0.0024433999 -3.0058558E-08 -1.2944560E-13  1.4492245E-19  2.8494063E-22 -3.2197616E-25 -3.7249131E-29
 230    0      -26.2827  0.0023729985 -2.9796402E-08 -1.2310637E-13 -6.0401883E-18 -9.6546393E-22  2.4747282E-25  6.8999224E-29
 230    1      -26.2780  0.0023728793 -2.9797141E-08 -1.2315473E-13 -6.0498280E-18 -9.6248858E-22  2.4843734E-25  6.8806855E-29
 230    2      -26.2685  0.0023726409 -2.9798619E-08 -1.2325168E-13 -6.0690179E-18 -9.5650295E-22  2.5035849E-25  6.8419150E-29
 230    3      -26.2542  0.0023722833 -2.9800839E-08 -1.2339768E-13 -6.0975773E-18 -9.4743879E-22  2.5321987E-25  6.7830558E-29
 230    4      -26.2353  0.0023718065 -2.9803803E-08 -1.2359341E-13 -6.1352308E-18 -9.3519324E-22  2.5699607E-25  6.7032087E-29
 230    5      -26.2115  0.0023712104 -2.9807514E-08 -1.2383975E-13 -6.1816026E-18 -9.1963331E-22  2.6165266E-25  6.6012409E-29
 230    6      -26.1831  0.0023704949 -2.9811978E-08 -1.2413778E-13 -6.2362120E-18 -9.0059593E-22  2.6714531E-25  6.4757884E-29
 230    7      -26.1499  0.0023696601 -2.9817199E-08 -1.2448876E-13 -6.2984625E-18 -8.7789141E-22  2.7341816E-25  6.3252046E-29
 230    8      -26.1120  0.0023687059 -2.9823184E-08 -1.2489408E-13 -6.3676331E-18 -8.5130626E-22  2.8040347E-25  6.1476080E-29
 230    9      -26.0694  0.0023676321 -2.9829941E-08 -1.2535528E-13 -6.4428757E-18 -8.2060888E-22  2.8801999E-25  5.9409582E-29
 230   10      -26.0220  0.0023664388 -2.9837478E-08 -1.2587394E-13 -6.5231926E-18 -7.8555434E-22  2.9617191E-25  5.7030517E-29
 230   11      -25.9700  0.0023651257 -2.9845804E-08 -1.2645172E-13 -6.6074319E-18 -7.4588872E-22  3.0474669E-25  5.4315127E-29
 230   12      -25.9132  0.0023636929 -2.9854932E-08 -1.2709025E-13 -6.6942795E-18 -7.0136091E-22  3.1361499E-25  5.1240336E-29
 230   13      -25.8518  0.0023621402 -2.9864872E-08 -1.2779108E-13 -6.7822459E-18 -6.5172559E-22  3.2262792E-25  4.7781224E-29
 230   14      -25.7857  0.0023604675 -2.9875639E-08 -1.2855566E-13 -6.8696570E-18 -5.9675857E-22  3.3161644E-25  4.3915028E-29
 230   15      -25.7149  0.0023586746 -2.9887246E-08 -1.2938521E-13 -6.9546537E-18 -5.3626428E-22  3.4039026E-25  3.9619704E-29
 230   16      -25.6395  0.0023567614 -2.9899710E-08 -1.3028067E-13 -7.0351833E-18 -4.7009096E-22  3.4873680E-25  3.4876269E-29
 230   17      -25.5594  0.0023547278 -2.9913047E-08 -1.3124262E-13 -7.1090053E-18 -3.9814370E-22  3.5642088E-25  2.9668803E-29
 230   18      -25.4746  0.0023525735 -2.9927277E-08 -1.3227114E-13 -7.1736963E-18 -3.2040072E-22  3.6318502E-25  2.3986912E-29
 230   19      -25.3853  0.0023502985 -2.9942418E-08 -1.3336577E-13 -7.2266630E-18 -2.3692888E-22  3.6874937E-25  1.7825288E-29
 230   20      -25.2913  0.0023479024 -2.9958492E-08 -1.3452535E-13 -7.2651628E-18 -1.4790419E-22  3.7281455E-25  1.1187746E-29
 231    0      -24.2400  0.0022800247 -2.9738870E-08 -1.3937637E-13 -7.3349686E-19  4.5316107E-22 -3.0213564E-25 -4.1388194E-29
 231    1      -24.2354  0.0022799058 -2.9739706E-08 -1.3938222E-13 -7.2898354E-19  4.4953233E-22 -3.0271318E-25 -4.1110972E-29
 231    2      -24.2263  0.0022796678 -2.9741379E-08 -1.3939382E-13 -7.2006530E-19  4.4225382E-22 -3.0385666E-25 -4.0554546E-29
 231    3      -24.2126  0.0022793109 -2.9743888E-08 -1.3941094E-13 -7.0696211E-19  4.3128444E-22 -3.0554233E-25 -3.9715135E-29
 231    4      -24.1944  0.0022788350 -2.9747234E-08 -1.3943329E-13 -6.9000483E-19  4.1656504E-22 -3.0773472E-25 -3.8587761E-29
 231    5      -24.1716  0.0022782400 -2.9751417E-08 -1.3946048E-13 -6.6963958E-19  3.9802143E-22 -3.1038635E-25 -3.7166627E-29
 231    6      -24.1443  0.0022775259 -2.9756439E-08 -1.3949206E-13 -6.4643124E-19  3.7556258E-22 -3.1343605E-25 -3.5443299E-29
 231    7      -24.1124  0.0022766927 -2.9762298E-08 -1.3952754E-13 -6.2106761E-19  3.4909072E-22 -3.1680993E-25 -3.3409412E-29
 231    8      -24.0760  0.0022757402 -2.9768996E-08 -1.3956642E-13 -5.9435990E-19  3.1850176E-22 -3.2042033E-25 -3.1056028E-29
 231    9      -24.0350  0.0022746683 -2.9776534E-08 -1.3960822E-13 -5.6725873E-19  2.8369096E-22 -3.2416475E-25 -2.8373752E-29
 231   10      -23.9895  0.0022734771 -2.9784912E-08 -1.3965252E-13 -5.4084204E-19  2.4456151E-22 -3.2792624E-25 -2.5354141E-29
 231   11      -23.9395  0.0022721664 -2.9794130E-08 -1.3969900E-13 -5.1633003E-19  2.0102896E-22 -3.3157229E-25 -2.1989174E-29
 231   12      -23.8850  0.0022707360 -2.9804191E-08 -1.3974750E-13 -4.9508211E-19  1.5303158E-22 -3.3495476E-25 -1.8272803E-29
 231   13      -23.8260  0.0022691859 -2.9815093E-08 -1.3979807E-13 -4.7859486E-19  1.0053843E-22 -3.3791062E-25 -1.4201601E-29
 231   14      -23.7625  0.0022675159 -2.9826838E-08 -1.3985104E-13 -4.6850332E-19  4.3559734E-23 -3.4026097E-25 -9.7751198E-30
 231   15      -23.6945  0.0022657259 -2.9839427E-08 -1.3990705E-13 -4.6657122E-19 -1.7841858E-23 -3.4181260E-25 -4.9975046E-30
 231   16      -23.6220  0.0022638158 -2.9852861E-08 -1.3996718E-13 -4.7467986E-19 -8.3540714E-23 -3.4235903E-25  1.2201454E-31
 231   17      -23.5451  0.0022617853 -2.9867141E-08 -1.4003297E-13 -4.9481680E-19 -1.5333515E-22 -3.4168171E-25  5.5683672E-30
 231   18      -23.4637  0.0022596343 -2.9882269E-08 -1.4010653E-13 -5.2904736E-19 -2.2693447E-22 -3.3955353E-25  1.1318159E-29
 231   19      -23.3779  0.0022573627 -2.9898246E-08 -1.4019059E-13 -5.7949508E-19 -3.0394806E-22 -3.3574044E-25  1.7340640E-29
 231   20      -23.2876  0.0022549701 -2.9915074E-08 -1.4028860E-13 -6.4830066E-19 -3.8387304E-22 -3.3000683E-25  2.3595428E-29
 232    0      -22.3297  0.0021895552 -2.9636519E-08 -1.3953854E-13 -5.9446965E-18 -3.0766665E-22  2.3101266E-25  6.7740843E-30
 232    1      -22.3253  0.0021894367 -2.9637356E-08 -1.3958611E-13 -5.9477591E-18 -3.0489374E-22  2.3110605E-25  6.5608116E-30
 232    2      -22.3165  0.0021891995 -2.9639032E-08 -1.3968132E-13 -5.9538015E-18 -2.9934500E-22  2.3128359E-25  6.1344033E-30
 232    3      -22.3034  0.0021888439 -2.9641547E-08 -1.3982432E-13 -5.9626570E-18 -2.9101512E-22  2.3152805E-25  5.4960822E-30
 232    4      -22.2859  0.0021883696 -2.9644905E-08 -1.4001531E-13 -5.9740759E-18 -2.7989390E-22  2.3181195E-25  4.6450869E-30
 232    5      -22.2640  0.0021877766 -2.9649109E-08 -1.4025455E-13 -5.9877224E-18 -2.6597605E-22  2.3209976E-25  3.5835095E-30
 232    6      -22.2377  0.0021870650 -2.9654164E-08 -1.4054234E-13 -6.0031798E-18 -2.4925598E-22  2.3234749E-25  2.3137365E-30
 232    7      -22.2071  0.0021862346 -2.9660073E-08 -1.4087899E-13 -6.0199455E-18 -2.2973089E-22  2.3250185E-25  8.3734412E-31
 232    8      -22.1722  0.0021852854 -2.9666845E-08 -1.4126483E-13 -6.0374296E-18 -2.0740891E-22  2.3250155E-25 -8.4135774E-31
 232    9      -22.1328  0.0021842172 -2.9674485E-08 -1.4170017E-13 -6.0549667E-18 -1.8230860E-22  2.3227714E-25 -2.7174341E-30
 232   10      -22.0892  0.0021830301 -2.9683002E-08 -1.4218526E-13 -6.0718043E-18 -1.5446372E-22  2.3175168E-25 -4.7841839E-30
 232   11      -22.0412  0.0021817238 -2.9692403E-08 -1.4272028E-13 -6.0871151E-18 -1.2392957E-22  2.3084174E-25 -7.0320381E-30
 232   12      -21.9888  0.0021802983 -2.9702700E-08 -1.4330529E-13 -6.0999966E-18 -9.0783034E-23  2.2945672E-25 -9.4513077E-30
 232   13      -21.9321  0.0021787535 -2.9713903E-08 -1.4394023E-13 -6.1094773E-18 -5.5133966E-23  2.2750119E-25 -1.2028049E-29
 232   14      -21.8712  0.0021770892 -2.9726023E-08 -1.4462482E-13 -6.1145311E-18 -1.7126914E-23  2.2487653E-25 -1.4745099E-29
 232   15      -21.8059  0.0021753052 -2.9739072E-08 -1.4535860E-13 -6.1140780E-18  2.3054014E-23  2.2148058E-25 -1.7582829E-29
 232   16      -21.7363  0.0021734015 -2.9753064E-08 -1.4614082E-13 -6.1070088E-18  6.5179066E-23  2.1721147E-25 -2.0518018E-29
 232   17      -21.6624  0.0021713778 -2.9768013E-08 -1.4697045E-13 -6.0921911E-18  1.0896766E-22  2.1196800E-25 -2.3523652E-29
 232   18      -21.5843  0.0021692339 -2.9783933E-08 -1.4784612E-13 -6.0684963E-18  1.5408442E-22  2.0565358E-25 -2.6568073E-29
 232   19      -21.5019  0.0021669697 -2.9800840E-08 -1.4876608E-13 -6.0348179E-18  2.0013633E-22  1.9817703E-25 -2.9616979E-29
 232   20      -21.4153  0.0021645849 -2.9818749E-08 -1.4972820E-13 -5.9901025E-18  2.4666980E-22  1.8945735E-25 -3.2632195E-29
 233    0      -20.5444  0.0021016421 -2.9559157E-08 -1.4896555E-13 -2.4205893E-18  1.6934248E-22 -1.2290061E-25 -2.2416216E-29
 233    1      -20.5402  0.0021015238 -2.9560051E-08 -1.4898491E-13 -2.4189030E-18  1.6786561E-22 -1.2321423E-25 -2.2381055E-29
 233    2      -20.5318  0.0021012873 -2.9561839E-08 -1.4902359E-13 -2.4155756E-18  1.6490148E-22 -1.2383989E-25 -2.2310403E-29
 233    3      -20.5192  0.0021009326 -2.9564522E-08 -1.4908150E-13 -2.4106956E-18  1.6042658E-22 -1.2477480E-25 -2.2202428E-29
 233    4      -20.5024  0.0021004595 -2.9568101E-08 -1.4915854E-13 -2.4043988E-18  1.5440716E-22 -1.2601383E-25 -2.2053885E-29
 233    5      -20.4814  0.0020998681 -2.9572577E-08 -1.4925457E-13 -2.3968682E-18  1.4679996E-22 -1.2755100E-25 -2.1862169E-29
 233    6      -20.4562  0.0020991583 -2.9577952E-08 -1.4936941E-13 -2.3883374E-18  1.3755027E-22 -1.2937747E-25 -2.1622466E-29
 233    7      -20.4268  0.0020983300 -2.9584228E-08 -1.4950290E-13 -2.3790927E-18  1.2659375E-22 -1.3148211E-25 -2.1329280E-29
 233    8      -20.3932  0.0020973832 -2.9591408E-08 -1.4965484E-13 -2.3694716E-18  1.1385790E-22 -1.3385133E-25 -2.0975885E-29
 233    9      -20.3555  0.0020963178 -2.9599494E-08 -1.4982509E-13 -2.3598787E-18  9.9260327E-23 -1.3646809E-25 -2.0554062E-29
 233   10      -20.3136  0.0020951336 -2.9608489E-08 -1.5001350E-13 -2.3507772E-18  8.2712689E-23 -1.3931110E-25 -2.0053910E-29
 233   11      -20.2675  0.0020938306 -2.9618397E-08 -1.5022000E-13 -2.3426977E-18  6.4121623E-23 -1.4235455E-25 -1.9464050E-29
 233   12      -20.2173  0.0020924087 -2.9629221E-08 -1.5044457E-13 -2.3362420E-18  4.3389405E-23 -1.4556706E-25 -1.8771467E-29
 233   13      -20.1629  0.0020908677 -2.9640965E-08 -1.5068730E-13 -2.3320889E-18  2.0418770E-23 -1.4891085E-25 -1.7961526E-29
 233   14      -20.1044  0.0020892074 -2.9653634E-08 -1.5094840E-13 -2.3309956E-18 -4.8888702E-24 -1.5233977E-25 -1.7016540E-29
 233   15      -20.0417  0.0020874278 -2.9667232E-08 -1.5122825E-13 -2.3338011E-18 -3.2624971E-23 -1.5579955E-25 -1.5917669E-29
 233   16      -19.9749  0.0020855286 -2.9681764E-08 -1.5152741E-13 -2.3414324E-18 -6.2871685E-23 -1.5922441E-25 -1.4643818E-29
 233   17      -19.9041  0.0020835097 -2.9697236E-08 -1.5184670E-13 -2.3549011E-18 -9.5697676E-23 -1.6253680E-25 -1.3171212E-29
 233   18      -19.8291  0.0020813710 -2.9713654E-08 -1.5218720E-13 -2.3753069E-18 -1.3114806E-22 -1.6564555E-25 -1.1476422E-29
 233   19      -19.7501  0.0020791121 -2.9731024E-08 -1.5255032E-13 -2.4038339E-18 -1.6924455E-22 -1.6844310E-25 -9.5313900E-30
 233   20      -19.6669  0.0020767328 -2.9749353E-08 -1.5293785E-13 -2.4417455E-18 -2.0996713E-22 -1.7080501E-25 -7.3106999E-30
 234    0      -18.8772  0.0020162422 -2.9444381E-08 -1.5031664E-13 -6.0602079E-18 -5.7152510E-22  2.4502998E-25  6.3179588E-29
 234    1      -18.8732  0.0020161244 -2.9445283E-08 -1.5036515E-13 -6.0659085E-18 -5.6858034E-22  2.4591276E-25  6.2918027E-29
 234    2      -18.8651  0.0020158888 -2.9447088E-08 -1.5046229E-13 -6.0772210E-18 -5.6265663E-22  2.4766706E-25  6.2388834E-29
 234    3      -18.8530  0.0020155355 -2.9449798E-08 -1.5060835E-13 -6.0939669E-18 -5.5369353E-22  2.5027048E-25  6.1582428E-29
 234    4      -18.8369  0.0020150642 -2.9453415E-08 -1.5080371E-13 -6.1158736E-18 -5.4159834E-22  2.5368845E-25  6.0483587E-29
 234    5      -18.8167  0.0020144751 -2.9457942E-08 -1.5104888E-13 -6.1425708E-18 -5.2625096E-22  2.5787321E-25  5.9072031E-29
 234    6      -18.7926  0.0020137681 -2.9463385E-08 -1.5134447E-13 -6.1735858E-18 -5.0750731E-22  2.6276214E-25  5.7322897E-29
 234    7      -18.7644  0.0020129430 -2.9469749E-08 -1.5169118E-13 -6.2083339E-18 -4.8520239E-22  2.6827674E-25  5.5206625E-29
 234    8      -18.7322  0.0020119998 -2.9477040E-08 -1.5208973E-13 -6.2461104E-18 -4.5915546E-22  2.7431990E-25  5.2690145E-29
 234    9      -18.6960  0.0020109385 -2.9485265E-08 -1.5254090E-13 -6.2860910E-18 -4.2917703E-22  2.8077414E-25  4.9736125E-29
 234   10      -18.6558  0.0020097589 -2.9494432E-08 -1.5304546E-13 -6.3273097E-18 -3.9507558E-22  2.8749871E-25  4.6304756E-29
 234   11      -18.6116  0.0020084610 -2.9504552E-08 -1.5360411E-13 -6.3686637E-18 -3.5666868E-22  2.9432776E-25  4.2354501E-29
 234   12      -18.5634  0.0020070445 -2.9515633E-08 -1.5421748E-13 -6.4089016E-18 -3.1379089E-22  3.0106725E-25  3.7841852E-29
 234   13      -18.5112  0.0020055093 -2.9527688E-08 -1.5488602E-13 -6.4466192E-18 -2.6631049E-22  3.0749226E-25  3.2724410E-29
 234   14      -18.4551  0.0020038554 -2.9540729E-08 -1.5560999E-13 -6.4802627E-18 -2.1414492E-22  3.1334592E-25  2.6962892E-29
 234   15      -18.3950  0.0020020826 -2.9554769E-08 -1.5638938E-13 -6.5081305E-18 -1.5727359E-22  3.1833647E-25  2.0519871E-29
 234   16      -18.3310  0.0020001906 -2.9569823E-08 -1.5722382E-13 -6.5283822E-18 -9.5762358E-23  3.2213647E-25  1.3365025E-29
 234   17      -18.2630  0.0019981793 -2.9585905E-08 -1.5811254E-13 -6.5390605E-18 -2.9785071E-23  3.2438429E-25  5.4788119E-30
 234   18      -18.1911  0.0019960485 -2.9603032E-08 -1.5905424E-13 -6.5381094E-18  4.0352971E-23  3.2468344E-25 -3.1467384E-30
 234   19      -18.1153  0.0019937980 -2.9621221E-08 -1.6004710E-13 -6.5234205E-18  1.1419210E-22  3.2260690E-25 -1.2503859E-29
 234   20      -18.0356  0.0019914275 -2.9640489E-08 -1.6108861E-13 -6.4928746E-18  1.9108521E-22  3.1770196E-25 -2.2563495E-29
 235    0      -17.3212  0.0019333831 -2.9340748E-08 -1.5608141E-13 -2.5086994E-18 -9.2491711E-22 -5.5334217E-25  3.7390668E-29
 235    1      -17.3173  0.0019332657 -2.9341684E-08 -1.5610152E-13 -2.5179813E-18 -9.3155437E-22 -5.5281299E-25  3.8219578E-29
 235    2      -17.3096  0.0019330310 -2.9343558E-08 -1.5614196E-13 -2.5367453E-18 -9.4480946E-22 -5.5171960E-25  3.9877445E-29
 235    3      -17.2980  0.0019326788 -2.9346369E-08 -1.5620318E-13 -2.5653861E-18 -9.6464052E-22 -5.4999258E-25  4.2363426E-29
 235    4      -17.2825  0.0019322093 -2.9350119E-08 -1.5628590E-13 -2.6044999E-18 -9.9098239E-22 -5.4752733E-25  4.5676919E-29
 235    5      -17.2632  0.0019316222 -2.9354809E-08 -1.5639108E-13 -2.6548687E-18 -1.0237349E-21 -5.4418505E-25  4.9813786E-29
 235    6      -17.2400  0.0019309176 -2.9360441E-08 -1.5652001E-13 -2.7174671E-18 -1.0627607E-21 -5.3979247E-25  5.4769515E-29
 235    7      -17.2130  0.0019300954 -2.9367018E-08 -1.5667430E-13 -2.7934416E-18 -1.1078697E-21 -5.3414273E-25  6.0532963E-29
 235    8      -17.1821  0.0019291556 -2.9374543E-08 -1.5685595E-13 -2.8841118E-18 -1.1588114E-21 -5.2699516E-25  6.7090297E-29
 235    9      -17.1474  0.0019280979 -2.9383019E-08 -1.5706743E-13 -2.9909515E-18 -1.2152527E-21 -5.1807982E-25  7.4414556E-29
 235   10      -17.1089  0.0019269224 -2.9392450E-08 -1.5731165E-13 -3.1155636E-18 -1.2767742E-21 -5.0709690E-25  8.2473053E-29
 235   11      -17.0665  0.0019256289 -2.9402842E-08 -1.5759210E-13 -3.2596582E-18 -1.3428430E-21 -4.9372084E-25  9.1219339E-29
 235   12      -17.0203  0.0019242173 -2.9414200E-08 -1.5791290E-13 -3.4250209E-18 -1.4127975E-21 -4.7760606E-25  1.0059043E-28
 235   13      -16.9703  0.0019226875 -2.9426532E-08 -1.5827882E-13 -3.6134636E-18 -1.4858285E-21 -4.5839226E-25  1.1050532E-28
 235   14      -16.9165  0.0019210392 -2.9439844E-08 -1.5869537E-13 -3.8267835E-18 -1.5609624E-21 -4.3571237E-25  1.2086173E-28
 235   15      -16.8589  0.0019192724 -2.9454148E-08 -1.5916887E-13 -4.0666931E-18 -1.6370389E-21 -4.0920282E-25  1.3153167E-28
 235   16      -16.7975  0.0019173868 -2.9469454E-08 -1.5970643E-13 -4.3347499E-18 -1.7126978E-21 -3.7851601E-25  1.4235921E-28
 235   17      -16.7323  0.0019153824 -2.9485775E-08 -1.6031605E-13 -4.6322728E-18 -1.7863703E-21 -3.4333395E-25  1.5315973E-28
 235   18      -16.6634  0.0019132588 -2.9503126E-08 -1.6100656E-13 -4.9602400E-18 -1.8562638E-21 -3.0338789E-25  1.6371383E-28
 235   19      -16.5908  0.0019110158 -2.9521524E-08 -1.6178764E-13 -5.3191818E-18 -1.9203679E-21 -2.5847682E-25  1.7376882E-28
 235   20      -16.5144  0.0019086533 -2.9540991E-08 -1.6266975E-13 -5.7090638E-18 -1.9764560E-21 -2.0849150E-25  1.8303543E-28
 236    0      -15.8699  0.0018530284 -2.9236803E-08 -1.8297297E-13 -8.3127505E-18  1.2418930E-21  8.4668053E-26 -2.3285077E-28
 236    1      -15.8662  0.0018529115 -2.9237901E-08 -1.8303942E-13 -8.3003265E-18  1.2428893E-21  8.1406416E-26 -2.3309038E-28
 236    2      -15.8588  0.0018526776 -2.9240098E-08 -1.8317203E-13 -8.2754493E-18  1.2447647E-21  7.4873343E-26 -2.3355269E-28
 236    3      -15.8477  0.0018523267 -2.9243397E-08 -1.8337019E-13 -8.2380680E-18  1.2472834E-21  6.5050452E-26 -2.3420418E-28
 236    4      -15.8328  0.0018518587 -2.9247801E-08 -1.8363301E-13 -8.1881182E-18  1.2500902E-21  5.1912400E-26 -2.3499423E-28
 236    5      -15.8143  0.0018512737 -2.9253315E-08 -1.8395929E-13 -8.1255449E-18  1.2527112E-21  3.5431830E-26 -2.3585568E-28
 236    6      -15.7921  0.0018505716 -2.9259944E-08 -1.8434751E-13 -8.0503205E-18  1.2545483E-21  1.5582646E-26 -2.3670162E-28
 236    7      -15.7662  0.0018497522 -2.9267696E-08 -1.8479587E-13 -7.9624806E-18  1.2548816E-21 -7.6518315E-27 -2.3742771E-28
 236    8      -15.7366  0.0018488155 -2.9276579E-08 -1.8530225E-13 -7.8621497E-18  1.2528704E-21 -3.4274355E-26 -2.3791111E-28
 236    9      -15.7034  0.0018477613 -2.9286600E-08 -1.8586427E-13 -7.7496067E-18  1.2475489E-21 -6.4262166E-26 -2.3800867E-28
 236   10      -15.6664  0.0018465897 -2.9297771E-08 -1.8647926E-13 -7.6253044E-18  1.2378391E-21 -9.7558809E-26 -2.3756047E-28
 236   11      -15.6258  0.0018453003 -2.9310100E-08 -1.8714432E-13 -7.4899381E-18  1.2225506E-21 -1.3406212E-25 -2.3638667E-28
 236   12      -15.5815  0.0018438931 -2.9323600E-08 -1.8785635E-13 -7.3445057E-18  1.2003939E-21 -1.7361081E-25 -2.3428966E-28
 236   13      -15.5336  0.0018423679 -2.9338283E-08 -1.8861213E-13 -7.1903577E-18  1.1699973E-21 -2.1597209E-25 -2.3105513E-28
 236   14      -15.4820  0.0018407245 -2.9354160E-08 -1.8940838E-13 -7.0292746E-18  1.1299350E-21 -2.6082778E-25 -2.2646035E-28
 236   15      -15.4268  0.0018389627 -2.9371244E-08 -1.9024187E-13 -6.8635186E-18  1.0787423E-21 -3.0775679E-25 -2.2026598E-28
 236   16      -15.3680  0.0018370824 -2.9389549E-08 -1.9110956E-13 -6.6958976E-18  1.0149715E-21 -3.5622385E-25 -2.1223318E-28
 236   17      -15.3056  0.0018350832 -2.9409088E-08 -1.9200876E-13 -6.5298178E-18  9.3722814E-22 -4.0556408E-25 -2.0212308E-28
 236   18      -15.2396  0.0018329650 -2.9429876E-08 -1.9293730E-13 -6.3693254E-18  8.4423432E-22 -4.5497103E-25 -1.8970728E-28
 236   19      -15.1700  0.0018307275 -2.9451925E-08 -1.9389376E-13 -6.2191340E-18  7.3489423E-22 -5.0348749E-25 -1.7477592E-28
 236   20      -15.0968  0.0018283704 -2.9475252E-08 -1.9487772E-13 -6.0846207E-18  6.0837691E-22 -5.5000153E-25 -1.5715315E-28
 237    0      -14.5171  0.0017749644 -2.9203721E-08 -2.0245759E-13 -1.2251023E-17 -4.9658819E-22  7.8058791E-25  7.0511059E-29
 237    1      -14.5136  0.0017748476 -2.9204936E-08 -2.0255561E-13 -1.2255942E-17 -4.8721623E-22  7.8156546E-25  6.9106558E-29
 237    2      -14.5065  0.0017746139 -2.9207368E-08 -2.0275179E-13 -1.2265499E-17 -4.6843513E-22  7.8346078E-25  6.6287545E-29
 237    3      -14.4958  0.0017742634 -2.9211020E-08 -2.0304632E-13 -1.2279128E-17 -4.4018155E-22  7.8615573E-25  6.2040874E-29
 237    4      -14.4817  0.0017737960 -2.9215898E-08 -2.0343953E-13 -1.2295980E-17 -4.0236522E-22  7.8947102E-25  5.6344987E-29
 237    5      -14.4639  0.0017732116 -2.9222009E-08 -2.0393176E-13 -1.2314914E-17 -3.5488397E-22  7.9316437E-25  4.9173747E-29
 237    6      -14.4426  0.0017725102 -2.9229361E-08 -2.0452336E-13 -1.2334492E-17 -2.9763581E-22  7.9693101E-25  4.0498646E-29
 237    7      -14.4178  0.0017716917 -2.9237965E-08 -2.0521463E-13 -1.2352977E-17 -2.3054137E-22  8.0040095E-25  3.0293915E-29
 237    8      -14.3895  0.0017707559 -2.9247835E-08 -2.0600574E-13 -1.2368343E-17 -1.5356089E-22  8.0313594E-25  1.8533501E-29
 237    9      -14.3576  0.0017697028 -2.9258983E-08 -2.0689667E-13 -1.2378256E-17 -6.6725833E-23  8.0463206E-25  5.2034382E-30
 237   10      -14.3222  0.0017685321 -2.9271427E-08 -2.0788706E-13 -1.2380101E-17  2.9831595E-23  8.0431830E-25 -9.6982582E-30
 237   11      -14.2834  0.0017672439 -2.9285183E-08 -2.0897620E-13 -1.2370985E-17  1.3584769E-22  8.0155794E-25 -2.6156410E-29
 237   12      -14.2410  0.0017658379 -2.9300272E-08 -2.1016281E-13 -1.2347774E-17  2.5088291E-22  7.9565425E-25 -4.4128657E-29
 237   13      -14.1951  0.0017643138 -2.9316715E-08 -2.1144500E-13 -1.2307121E-17  3.7428655E-22  7.8585437E-25 -6.3543028E-29
 237   14      -14.1457  0.0017626716 -2.9334534E-08 -2.1282012E-13 -1.2245532E-17  5.0515010E-22  7.7136357E-25 -8.4287426E-29
 237   15      -14.0928  0.0017609109 -2.9353754E-08 -2.1428462E-13 -1.2159431E-17  6.4226307E-22  7.5135562E-25 -1.0620266E-28
 237   16      -14.0365  0.0017590316 -2.9374400E-08 -2.1583397E-13 -1.2045255E-17  7.8407475E-22  7.2499248E-25 -1.2907727E-28
 237   17      -13.9767  0.0017570334 -2.9396498E-08 -2.1746249E-13 -1.1899578E-17  9.2864744E-22  6.9145216E-25 -1.5263428E-28
 237   18      -13.9135  0.0017549160 -2.9420076E-08 -2.1916336E-13 -1.1719238E-17  1.0736271E-21  6.4995245E-25 -1.7653039E-28
 237   19      -13.8469  0.0017526791 -2.9445162E-08 -2.2092848E-13 -1.1501521E-17  1.2162179E-21  5.9979253E-25 -2.0034758E-28
 237   20      -13.7768  0.0017503225 -2.9471783E-08 -2.2274852E-13 -1.1244345E-17  1.3531710E-21  5.4039434E-25 -2.2358894E-28
 238    0      -13.2574  0.0016989732 -2.9240300E-08 -2.1708267E-13 -7.1641455E-18 -1.9602001E-21 -1.5867253E-25  3.0652778E-28
 238    1      -13.2540  0.0016988562 -2.9241602E-08 -2.1714006E-13 -7.1837572E-18 -1.9620792E-21 -1.5437847E-25  3.0687303E-28
 238    2      -13.2472  0.0016986223 -2.9244209E-08 -2.1725531E-13 -7.2230352E-18 -1.9656808E-21 -1.4577673E-25  3.0753555E-28
 238    3      -13.2370  0.0016982713 -2.9248121E-08 -2.1742937E-13 -7.2820806E-18 -1.9706960E-21 -1.3284075E-25  3.0846304E-28
 238    4      -13.2234  0.0016978033 -2.9253342E-08 -2.1766366E-13 -7.3610335E-18 -1.9766582E-21 -1.1553456E-25  3.0957517E-28
 238    5      -13.2065  0.0016972182 -2.9259876E-08 -2.1796008E-13 -7.4600294E-18 -1.9829396E-21 -9.3821356E-26  3.1076270E-28
 238    6      -13.1861  0.0016965159 -2.9267729E-08 -2.1832103E-13 -7.5791909E-18 -1.9887535E-21 -6.7667724E-26  3.1188864E-28
 238    7      -13.1623  0.0016956962 -2.9276908E-08 -2.1874936E-13 -7.7185686E-18 -1.9931524E-21 -3.7055235E-26  3.1278842E-28
 238    8      -13.1352  0.0016947592 -2.9287420E-08 -2.1924845E-13 -7.8781185E-18 -1.9950264E-21 -1.9907653E-27  3.1326621E-28
 238    9      -13.1047  0.0016937046 -2.9299275E-08 -2.1982214E-13 -8.0576156E-18 -1.9931095E-21  3.7477961E-26  3.1309863E-28
 238   10      -13.0709  0.0016925324 -2.9312484E-08 -2.2047471E-13 -8.2566144E-18 -1.9859850E-21  8.1248190E-26  3.1203310E-28
 238   11      -13.0336  0.0016912423 -2.9327059E-08 -2.2121089E-13 -8.4743685E-18 -1.9720954E-21  1.2914324E-25  3.0978874E-28
 238   12      -12.9931  0.0016898343 -2.9343016E-08 -2.2203574E-13 -8.7097526E-18 -1.9497650E-21  1.8089261E-25  3.0606035E-28
 238   13      -12.9492  0.0016883080 -2.9360370E-08 -2.2295467E-13 -8.9612019E-18 -1.9172247E-21  2.3611573E-25  3.0052285E-28
 238   14      -12.9019  0.0016866633 -2.9379141E-08 -2.2397325E-13 -9.2266063E-18 -1.8726500E-21  2.9429379E-25  2.9283481E-28
 238   15      -12.8513  0.0016848999 -2.9399349E-08 -2.2509713E-13 -9.5032563E-18 -1.8142035E-21  3.5475436E-25  2.8264602E-28
 238   16      -12.7974  0.0016830177 -2.9421017E-08 -2.2633188E-13 -9.7877587E-18 -1.7401027E-21  4.1664782E-25  2.6960918E-28
 238   17      -12.7403  0.0016810162 -2.9444172E-08 -2.2768279E-13 -1.0075987E-17 -1.6486875E-21  4.7893190E-25  2.5338962E-28
 238   18      -12.6798  0.0016788954 -2.9468840E-08 -2.2915464E-13 -1.0363035E-17 -1.5385152E-21  5.4035647E-25  2.3368437E-28
 238   19      -12.6160  0.0016766547 -2.9495055E-08 -2.3075142E-13 -1.0643209E-17 -1.4084579E-21  5.9945608E-25  2.1023572E-28
 238   20      -12.5490  0.0016742940 -2.9522848E-08 -2.3247609E-13 -1.0910059E-17 -1.2578232E-21  6.5455013E-25  1.8285437E-28
 239    0      -12.0856  0.0016249526 -2.9281942E-08 -2.3328695E-13 -4.8128549E-18 -8.6311078E-22 -9.7549975E-25  3.9194402E-29
 239    1      -12.0823  0.0016248355 -2.9283342E-08 -2.3332549E-13 -4.8215447E-18 -8.7481209E-22 -9.7493682E-25  4.1254749E-29
 239    2      -12.0758  0.0016246012 -2.9286142E-08 -2.3340278E-13 -4.8392739E-18 -8.9819648E-22 -9.7372423E-25  4.5376665E-29
 239    3      -12.0661  0.0016242498 -2.9290344E-08 -2.3351925E-13 -4.8667461E-18 -9.3321568E-22 -9.7168801E-25  5.1559299E-29
 239    4      -12.0531  0.0016237811 -2.9295951E-08 -2.3367559E-13 -4.9050062E-18 -9.7978277E-22 -9.6857028E-25  5.9796513E-29
 239    5      -12.0369  0.0016231951 -2.9302964E-08 -2.3387279E-13 -4.9554478E-18 -1.0377650E-21 -9.6402423E-25  7.0079432E-29
 239    6      -12.0174  0.0016224917 -2.9311387E-08 -2.3411219E-13 -5.0197931E-18 -1.1069503E-21 -9.5762050E-25  8.2387544E-29
 239    7      -11.9947  0.0016216708 -2.9321226E-08 -2.3439551E-13 -5.1000828E-18 -1.1870313E-21 -9.4884548E-25  9.6687452E-29
 239    8      -11.9687  0.0016207324 -2.9332485E-08 -2.3472503E-13 -5.1986752E-18 -1.2775707E-21 -9.3710592E-25  1.1292386E-28
 239    9      -11.9396  0.0016196762 -2.9345170E-08 -2.3510359E-13 -5.3181872E-18 -1.3779684E-21 -9.2173542E-25  1.3101676E-28
 239   10      -11.9072  0.0016185021 -2.9359289E-08 -2.3553470E-13 -5.4614760E-18 -1.4874214E-21 -9.0200076E-25  1.5085218E-28
 239   11      -11.8716  0.0016172099 -2.9374851E-08 -2.3602270E-13 -5.6315825E-18 -1.6048795E-21 -8.7711461E-25  1.7227099E-28
 239   12      -11.8328  0.0016157995 -2.9391864E-08 -2.3657282E-13 -5.8316600E-18 -1.7290066E-21 -8.4624942E-25  1.9506505E-28
 239   13      -11.7908  0.0016142707 -2.9410341E-08 -2.3719129E-13 -6.0648889E-18 -1.8581392E-21 -8.0855823E-25  2.1896957E-28
 239   14      -11.7456  0.0016126232 -2.9430294E-08 -2.3788547E-13 -6.3343639E-18 -1.9902348E-21 -7.6320304E-25  2.4364460E-28
 239   15      -11.6973  0.0016108567 -2.9451738E-08 -2.3866392E-13 -6.6429669E-18 -2.1228461E-21 -7.0938216E-25  2.6867965E-28
 239   16      -11.6458  0.0016089710 -2.9474691E-08 -2.3953641E-13 -6.9932011E-18 -2.2530888E-21 -6.4637240E-25  2.9357843E-28
 239   17      -11.5911  0.0016069659 -2.9499174E-08 -2.4051402E-13 -7.3870231E-18 -2.3776206E-21 -5.7357509E-25  3.1775345E-28
 239   18      -11.5333  0.0016048411 -2.9525208E-08 -2.4160908E-13 -7.8256161E-18 -2.4926521E-21 -4.9056774E-25  3.4053054E-28
 239   19      -11.4723  0.0016025961 -2.9552820E-08 -2.4283509E-13 -8.3091815E-18 -2.5939566E-21 -3.9716447E-25  3.6114041E-28
 239   20      -11.4083  0.0016002307 -2.9582042E-08 -2.4420653E-13 -8.8366846E-18 -2.6769333E-21 -2.9348044E-25  3.7873624E-28
 240    0      -10.9968  0.0015528839 -2.9322899E-08 -2.5806913E-13 -8.5857816E-18  1.6086920E-21 -4.2121070E-25 -3.9815137E-28
 240    1      -10.9937  0.0015527666 -2.9324448E-08 -2.5813775E-13 -8.5697200E-18  1.6036045E-21 -4.2677914E-25 -3.9732195E-28
 240    2      -10.9875  0.0015525320 -2.9327546E-08 -2.5827461E-13 -8.5377506E-18  1.5932293E-21 -4.3788075E-25 -3.9562508E-28
 240    3      -10.9782  0.0015521800 -2.9332197E-08 -2.5847894E-13 -8.4901934E-18  1.5771663E-21 -4.5444165E-25 -3.9297976E-28
 240    4      -10.9658  0.0015517106 -2.9338404E-08 -2.5874962E-13 -8.4275506E-18  1.5548262E-21 -4.7634544E-25 -3.8927133E-28
 240    5      -10.9503  0.0015511238 -2.9346171E-08 -2.5908518E-13 -8.3505384E-18  1.5254294E-21 -5.0342360E-25 -3.8434584E-28
 240    6      -10.9317  0.0015504194 -2.9355506E-08 -2.5948383E-13 -8.2601259E-18  1.4880279E-21 -5.3544628E-25 -3.7801795E-28
 240    7      -10.9100  0.0015495973 -2.9366414E-08 -2.5994351E-13 -8.1575700E-18  1.4415064E-21 -5.7210752E-25 -3.7006243E-28
 240    8      -10.8852  0.0015486573 -2.9378903E-08 -2.6046195E-13 -8.0444998E-18  1.3846130E-21 -6.1301109E-25 -3.6022985E-28
 240    9      -10.8573  0.0015475994 -2.9392984E-08 -2.6103674E-13 -7.9229351E-18  1.3159820E-21 -6.5765535E-25 -3.4824175E-28
 240   10      -10.8264  0.0015464234 -2.9408665E-08 -2.6166542E-13 -7.7953810E-18  1.2341783E-21 -7.0541182E-25 -3.3380587E-28
 240   11      -10.7924  0.0015451290 -2.9425957E-08 -2.6234559E-13 -7.6648664E-18  1.1377266E-21 -7.5551088E-25 -3.1661494E-28
 240   12      -10.7553  0.0015437161 -2.9444873E-08 -2.6307507E-13 -7.5350156E-18  1.0251833E-21 -8.0702354E-25 -2.9636626E-28
 240   13      -10.7152  0.0015421845 -2.9465423E-08 -2.6385208E-13 -7.4101040E-18  8.9519248E-22 -8.5884012E-25 -2.7276513E-28
 240   14      -10.6720  0.0015405338 -2.9487621E-08 -2.6467537E-13 -7.2950814E-18  7.4656134E-22 -9.0966323E-25 -2.4553980E-28
 240   15      -10.6258  0.0015387638 -2.9511481E-08 -2.6554456E-13 -7.1956028E-18  5.7837527E-22 -9.5799764E-25 -2.1447392E-28
 240   16      -10.5766  0.0015368743 -2.9537017E-08 -2.6646031E-13 -7.1180140E-18  3.9007602E-22 -1.0021467E-24 -1.7940616E-28
 240   17      -10.5244  0.0015348648 -2.9564246E-08 -2.6742465E-13 -7.0693115E-18  1.8159583E-22 -1.0402229E-24 -1.4026877E-28
 240   18      -10.4692  0.0015327352 -2.9593182E-08 -2.6844125E-13 -7.0570565E-18 -4.6522460E-23 -1.0701654E-24 -9.7107424E-29
 240   19      -10.4110  0.0015304849 -2.9623846E-08 -2.6951578E-13 -7.0892400E-18 -2.9299230E-22 -1.0897717E-24 -5.0107453E-29
 240   20      -10.3498  0.0015281137 -2.9656256E-08 -2.7065614E-13 -7.1740782E-18 -5.5565868E-22 -1.0967506E-24  3.7619472E-31
 241    0       -9.9865  0.0014827006 -2.9382889E-08 -2.7637812E-13 -1.3418563E-17  1.3113432E-21  7.3973177E-25 -3.3911069E-28
 241    1       -9.9836  0.0014825831 -2.9384547E-08 -2.7648542E-13 -1.3405403E-17  1.3201913E-21  7.3496999E-25 -3.4107793E-28
 241    2       -9.9776  0.0014823480 -2.9387866E-08 -2.7669969E-13 -1.3378825E-17  1.3377158E-21  7.2536495E-25 -3.4498011E-28
 241    3       -9.9687  0.0014819953 -2.9392850E-08 -2.7702030E-13 -1.3338305E-17  1.3635659E-21  7.1075471E-25 -3.5075255E-28
 241    4       -9.9569  0.0014815250 -2.9399503E-08 -2.7744625E-13 -1.3283086E-17  1.3972082E-21  6.9090025E-25 -3.5829609E-28
 241    5       -9.9421  0.0014809369 -2.9407835E-08 -2.7797616E-13 -1.3212203E-17  1.4379040E-21  6.6549658E-25 -3.6747323E-28
 241    6       -9.9243  0.0014802310 -2.9417853E-08 -2.7860826E-13 -1.3124516E-17  1.4846961E-21  6.3417997E-25 -3.7810159E-28
 241    7       -9.9036  0.0014794071 -2.9429570E-08 -2.7934028E-13 -1.3018755E-17  1.5363945E-21  5.9653989E-25 -3.8995614E-28
 241    8       -9.8799  0.0014784652 -2.9442998E-08 -2.8016950E-13 -1.2893610E-17  1.5915431E-21  5.5214058E-25 -4.0276069E-28
 241    9       -9.8533  0.0014774050 -2.9458153E-08 -2.8109262E-13 -1.2747770E-17  1.6484031E-21  5.0053567E-25 -4.1617785E-28
 241   10       -9.8238  0.0014762263 -2.9475049E-08 -2.8210577E-13 -1.2580044E-17  1.7049329E-21  4.4130019E-25 -4.2981200E-28
 241   11       -9.7913  0.0014749290 -2.9493704E-08 -2.8320447E-13 -1.2389457E-17  1.7587694E-21  3.7405634E-25 -4.4319841E-28
 241   12       -9.7559  0.0014735128 -2.9514137E-08 -2.8438363E-13 -1.2175392E-17  1.8072202E-21  2.9851146E-25 -4.5580335E-28
 241   13       -9.7177  0.0014719775 -2.9536368E-08 -2.8563756E-13 -1.1937708E-17  1.8472606E-21  2.1449464E-25 -4.6702466E-28
 241   14       -9.6765  0.0014703228 -2.9560417E-08 -2.8696001E-13 -1.1676929E-17  1.8755510E-21  1.2200993E-25 -4.7618566E-28
 241   15       -9.6324  0.0014685484 -2.9586306E-08 -2.8834431E-13 -1.1394400E-17  1.8884686E-21  2.1279126E-26 -4.8255025E-28
 241   16       -9.5854  0.0014666540 -2.9614057E-08 -2.8978346E-13 -1.1092474E-17  1.8821503E-21 -8.7199689E-26 -4.8531825E-28
 241   17       -9.5356  0.0014646392 -2.9643691E-08 -2.9127037E-13 -1.0774690E-17  1.8525830E-21 -2.0260108E-25 -4.8365234E-28
 241   18       -9.4829  0.0014625037 -2.9675231E-08 -2.9279813E-13 -1.0445950E-17  1.7957081E-21 -3.2371727E-25 -4.7669332E-28
 241   19       -9.4274  0.0014602471 -2.9708700E-08 -2.9436038E-13 -1.0112686E-17  1.7075644E-21 -4.4890468E-25 -4.6358757E-28
 241   20       -9.3690  0.0014578690 -2.9744119E-08 -2.9595170E-13 -9.7829766E-18  1.5844566E-21 -5.7604701E-25 -4.4351729E-28
 242    0       -9.0503  0.0014143560 -2.9456786E-08 -2.8834263E-13 -1.5539647E-17 -1.1970477E-21  1.0671199E-24  1.2523603E-28
 242    1       -9.0474  0.0014142382 -2.9458516E-08 -2.8846699E-13 -1.5551555E-17 -1.1842317E-21  1.0688542E-24  1.2242091E-28
 242    2       -9.0418  0.0014140025 -2.9461979E-08 -2.8871601E-13 -1.5574983E-17 -1.1585393E-21  1.0722030E-24  1.1677625E-28
 242    3       -9.0333  0.0014136490 -2.9467180E-08 -2.8909022E-13 -1.5609160E-17 -1.1198546E-21  1.0769294E-24  1.0827168E-28
 242    4       -9.0220  0.0014131774 -2.9474124E-08 -2.8959042E-13 -1.5652918E-17 -1.0680205E-21  1.0826729E-24  9.6866332E-29
 242    5       -9.0079  0.0014125879 -2.9482821E-08 -2.9021759E-13 -1.5704694E-17 -1.0028655E-21  1.0889524E-24  8.2516462E-29
 242    6       -8.9909  0.0014118801 -2.9493282E-08 -2.9097282E-13 -1.5762511E-17 -9.2423017E-22  1.0951562E-24  6.5176635E-29
 242    7       -8.9712  0.0014110542 -2.9505522E-08 -2.9185726E-13 -1.5823975E-17 -8.3199647E-22  1.1005460E-24  4.4807195E-29
 242    8       -8.9486  0.0014101098 -2.9519555E-08 -2.9287204E-13 -1.5886305E-17 -7.2614515E-22  1.1042548E-24  2.1389446E-29
 242    9       -8.9232  0.0014090468 -2.9535401E-08 -2.9401808E-13 -1.5946287E-17 -6.0679904E-22  1.1052831E-24 -5.0709191E-30
 242   10       -8.8951  0.0014078650 -2.9553081E-08 -2.9529603E-13 -1.6000340E-17 -4.7429046E-22  1.1025120E-24 -3.4519923E-29
 242   11       -8.8641  0.0014065642 -2.9572617E-08 -2.9670612E-13 -1.6044521E-17 -3.2922010E-22  1.0947041E-24 -6.6850259E-29
 242   12       -8.8304  0.0014051442 -2.9594035E-08 -2.9824799E-13 -1.6074608E-17 -1.7253277E-22  1.0805263E-24 -1.0188307E-28
 242   13       -8.7938  0.0014036047 -2.9617364E-08 -2.9992054E-13 -1.6086149E-17 -5.5943298E-24  1.0585651E-24 -1.3934754E-28
 242   14       -8.7546  0.0014019455 -2.9642633E-08 -3.0172177E-13 -1.6074600E-17  1.6973160E-22  1.0273644E-24 -1.7886549E-28
 242   15       -8.7125  0.0014001661 -2.9669874E-08 -3.0364864E-13 -1.6035447E-17  3.5101630E-22  9.8546364E-25 -2.1993713E-28
 242   16       -8.6678  0.0013982663 -2.9699123E-08 -3.0569695E-13 -1.5964413E-17  5.3518950E-22  9.3145767E-25 -2.6191618E-28
 242   17       -8.6202  0.0013962457 -2.9730415E-08 -3.0786120E-13 -1.5857654E-17  7.1850397E-22  8.6405545E-25 -3.0401423E-28
 242   18       -8.5700  0.0013941039 -2.9763787E-08 -3.1013460E-13 -1.5712040E-17  8.9648259E-22  7.8216959E-25 -3.4526725E-28
 242   19       -8.5171  0.0013918405 -2.9799278E-08 -3.1250905E-13 -1.5525449E-17  1.0639380E-21  6.8499936E-25 -3.8455793E-28
 242   20       -8.4615  0.0013894550 -2.9836927E-08 -3.1497526E-13 -1.5297105E-17  1.2149976E-21  5.7214346E-25 -4.2060368E-28
 243    0       -8.1839  0.0013478370 -2.9540340E-08 -3.0523285E-13 -1.5006588E-17 -2.7005939E-21  5.1466348E-25  4.6458505E-28
 243    1       -8.1812  0.0013477188 -2.9542172E-08 -3.0535301E-13 -1.5033563E-17 -2.6943774E-21  5.2115677E-25  4.6311032E-28
 243    2       -8.1758  0.0013474824 -2.9545837E-08 -3.0559398E-13 -1.5087323E-17 -2.6817151E-21  5.3408172E-25  4.6010780E-28
 243    3       -8.1677  0.0013471279 -2.9551341E-08 -3.0595704E-13 -1.5167483E-17 -2.6621418E-21  5.5330932E-25  4.5546455E-28
 243    4       -8.1569  0.0013466550 -2.9558690E-08 -3.0644410E-13 -1.5273431E-17 -2.6349715E-21  5.7863634E-25  4.4901182E-28
 243    5       -8.1435  0.0013460637 -2.9567893E-08 -3.0705766E-13 -1.5404298E-17 -2.5993180E-21  6.0977358E-25  4.4053859E-28
 243    6       -8.1273  0.0013453539 -2.9578960E-08 -3.0780079E-13 -1.5558916E-17 -2.5540940E-21  6.4633107E-25  4.2977449E-28
 243    7       -8.1085  0.0013445256 -2.9591906E-08 -3.0867705E-13 -1.5735755E-17 -2.4980500E-21  6.8780156E-25  4.1641443E-28
 243    8       -8.0870  0.0013435784 -2.9606747E-08 -3.0969048E-13 -1.5932898E-17 -2.4298118E-21  7.3353654E-25  4.0011499E-28
 243    9       -8.0628  0.0013425122 -2.9623501E-08 -3.1084543E-13 -1.6147934E-17 -2.3479122E-21  7.8272958E-25  3.8051106E-28
 243   10       -8.0360  0.0013413269 -2.9642191E-08 -3.1214653E-13 -1.6377927E-17 -2.2508524E-21  8.3438917E-25  3.5721921E-28
 243   11       -8.0065  0.0013400222 -2.9662840E-08 -3.1359850E-13 -1.6619330E-17 -2.1371715E-21  8.8731651E-25  3.2985954E-28
 243   12       -7.9743  0.0013385979 -2.9685477E-08 -3.1520602E-13 -1.6867970E-17 -2.0055329E-21  9.4008975E-25  2.9807590E-28
 243   13       -7.9395  0.0013370536 -2.9710132E-08 -3.1697351E-13 -1.7118978E-17 -1.8548185E-21  9.9104832E-25  2.6155700E-28
 243   14       -7.9021  0.0013353891 -2.9736839E-08 -3.1890494E-13 -1.7366805E-17 -1.6842408E-21  1.0382802E-24  2.2005332E-28
 243   15       -7.8621  0.0013336040 -2.9765634E-08 -3.2100354E-13 -1.7605228E-17 -1.4934827E-21  1.0796320E-24  1.7342617E-28
 243   16       -7.8194  0.0013316980 -2.9796559E-08 -3.2327159E-13 -1.7827419E-17 -1.2828321E-21  1.1127175E-24  1.2166778E-28
 243   17       -7.7742  0.0013296707 -2.9829657E-08 -3.2571007E-13 -1.8026057E-17 -1.0533387E-21  1.1349528E-24  6.4939977E-29
 243   18       -7.7264  0.0013275217 -2.9864974E-08 -3.2831841E-13 -1.8193513E-17 -8.0697816E-22  1.1436115E-24  3.6267404E-30
 243   19       -7.6760  0.0013252505 -2.9902561E-08 -3.3109423E-13 -1.8322091E-17 -5.4678250E-22  1.1358967E-24 -6.1650890E-29
 243   20       -7.6230  0.0013228567 -2.9942468E-08 -3.3403306E-13 -1.8404364E-17 -2.7700651E-22  1.1090480E-24 -1.2997201E-28
 244    0       -7.3833  0.0012831191 -2.9631737E-08 -3.2506078E-13 -1.3757326E-17 -3.7347028E-21 -5.9220137E-25  6.3698011E-28
 244    1       -7.3807  0.0012830005 -2.9633688E-08 -3.2517099E-13 -1.3794708E-17 -3.7417552E-21 -5.8327301E-25  6.3860722E-28
 244    2       -7.3756  0.0012827635 -2.9637591E-08 -3.2539231E-13 -1.3869683E-17 -3.7555375E-21 -5.6534752E-25  6.4178464E-28
 244    3       -7.3679  0.0012824078 -2.9643451E-08 -3.2572653E-13 -1.3982649E-17 -3.7754028E-21 -5.3829567E-25  6.4636176E-28
 244    4       -7.3576  0.0012819334 -2.9651274E-08 -3.2617640E-13 -1.4134172E-17 -3.8003713E-21 -5.0193580E-25  6.5210348E-28
 244    5       -7.3448  0.0012813403 -2.9661068E-08 -3.2674558E-13 -1.4324923E-17 -3.8291135E-21 -4.5605450E-25  6.5868834E-28
 244    6       -7.3294  0.0012806283 -2.9672843E-08 -3.2743872E-13 -1.4555620E-17 -3.8599511E-21 -4.0042254E-25  6.6571537E-28
 244    7       -7.3115  0.0012797972 -2.9686613E-08 -3.2826140E-13 -1.4826920E-17 -3.8908343E-21 -3.3483039E-25  6.7268962E-28
 244    8       -7.2910  0.0012788470 -2.9702392E-08 -3.2922031E-13 -1.5139377E-17 -3.9193505E-21 -2.5911744E-25  6.7902486E-28
 244    9       -7.2680  0.0012777774 -2.9720200E-08 -3.3032307E-13 -1.5493239E-17 -3.9427036E-21 -1.7322092E-25  6.8403686E-28
 244   10       -7.2425  0.0012765882 -2.9740057E-08 -3.3157833E-13 -1.5888356E-17 -3.9577341E-21 -7.7219413E-26  6.8694604E-28
 244   11       -7.2144  0.0012752792 -2.9761987E-08 -3.3299567E-13 -1.6324011E-17 -3.9609431E-21  2.8608418E-26  6.8688416E-28
 244   12       -7.1838  0.0012738500 -2.9786020E-08 -3.3458557E-13 -1.6798745E-17 -3.9485242E-21  1.4372808E-25  6.8289587E-28
 244   13       -7.1507  0.0012723005 -2.9812186E-08 -3.3635927E-13 -1.7310177E-17 -3.9164456E-21  2.6727474E-25  6.7396151E-28
 244   14       -7.1151  0.0012706302 -2.9840523E-08 -3.3832859E-13 -1.7854820E-17 -3.8605217E-21  3.9799446E-25  6.5900236E-28
 244   15       -7.0770  0.0012688388 -2.9871070E-08 -3.4050567E-13 -1.8427908E-17 -3.7765580E-21  5.3417631E-25  6.3692559E-28
 244   16       -7.0365  0.0012669260 -2.9903873E-08 -3.4290274E-13 -1.9023229E-17 -3.6605048E-21  6.7358325E-25  6.0664991E-28
 244   17       -6.9934  0.0012648914 -2.9938982E-08 -3.4553166E-13 -1.9633013E-17 -3.5086701E-21  8.1341286E-25  5.6716429E-28
 244   18       -6.9479  0.0012627344 -2.9976454E-08 -3.4840350E-13 -2.0247855E-17 -3.3179676E-21  9.5025383E-25  5.1758425E-28
 244   19       -6.9000  0.0012604547 -3.0016349E-08 -3.5152800E-13 -2.0856721E-17 -3.0862071E-21  1.0800793E-24  4.5722577E-28
 244   20       -6.8496  0.0012580517 -3.0058735E-08 -3.5491304E-13 -2.1447055E-17 -2.8124043E-21  1.1982634E-24  3.8567396E-28
 245    0       -6.6447  0.0012201786 -2.9737411E-08 -3.5595214E-13 -1.3536085E-17 -2.5984762E-21 -1.9244703E-24  2.5764686E-28
 245    1       -6.6422  0.0012200597 -2.9739547E-08 -3.5606052E-13 -1.3562176E-17 -2.6215492E-21 -1.9208241E-24  2.6322595E-28
 245    2       -6.6374  0.0012198218 -2.9743821E-08 -3.5627794E-13 -1.3615068E-17 -2.6675594E-21 -1.9132983E-24  2.7435267E-28
 245    3       -6.6300  0.0012194648 -2.9750237E-08 -3.5660567E-13 -1.3696128E-17 -2.7362257E-21 -1.9014259E-24  2.9097398E-28
 245    4       -6.6203  0.0012189887 -2.9758801E-08 -3.5704572E-13 -1.3807397E-17 -2.8270939E-21 -1.8845140E-24  3.1300128E-28
 245    5       -6.6081  0.0012183934 -2.9769521E-08 -3.5760088E-13 -1.3951570E-17 -2.9394900E-21 -1.8616469E-24  3.4029527E-28
 245    6       -6.5935  0.0012176788 -2.9782407E-08 -3.5827485E-13 -1.4131934E-17 -3.0724628E-21 -1.8317008E-24  3.7265033E-28
 245    7       -6.5764  0.0012168447 -2.9797471E-08 -3.5907236E-13 -1.4352356E-17 -3.2247427E-21 -1.7933543E-24  4.0979937E-28
 245    8       -6.5570  0.0012158909 -2.9814728E-08 -3.5999931E-13 -1.4617161E-17 -3.3946255E-21 -1.7451212E-24  4.5135239E-28
 245    9       -6.5351  0.0012148172 -2.9834197E-08 -3.6106295E-13 -1.4931065E-17 -3.5799238E-21 -1.6853699E-24  4.9682266E-28
 245   10       -6.5108  0.0012136234 -2.9855897E-08 -3.6227202E-13 -1.5299027E-17 -3.7778578E-21 -1.6123807E-24  5.4555638E-28
 245   11       -6.4841  0.0012123092 -2.9879852E-08 -3.6363696E-13 -1.5726088E-17 -3.9849702E-21 -1.5243887E-24  5.9674310E-28
 245   12       -6.4550  0.0012108744 -2.9906088E-08 -3.6517003E-13 -1.6217159E-17 -4.1970499E-21 -1.4196678E-24  6.4936959E-28
 245   13       -6.4236  0.0012093185 -2.9934638E-08 -3.6688547E-13 -1.6776766E-17 -4.4090424E-21 -1.2966047E-24  7.0220848E-28
 245   14       -6.3897  0.0012076413 -2.9965537E-08 -3.6879959E-13 -1.7408731E-17 -4.6150203E-21 -1.1538215E-24  7.5379799E-28
 245   15       -6.3535  0.0012058424 -2.9998824E-08 -3.7093077E-13 -1.8115834E-17 -4.8081446E-21 -9.9029283E-25  8.0242895E-28
 245   16       -6.3150  0.0012039213 -3.0034546E-08 -3.7329946E-13 -1.8899414E-17 -4.9806945E-21 -8.0548974E-25  8.4614226E-28
 245   17       -6.2741  0.0012018777 -3.0072756E-08 -3.7592795E-13 -1.9758922E-17 -5.1241577E-21 -5.9954445E-25  8.8275506E-28
 245   18       -6.2309  0.0011997110 -3.0113512E-08 -3.7884015E-13 -2.0691471E-17 -5.2293607E-21 -3.7341542E-25  9.0987555E-28
 245   19       -6.1853  0.0011974207 -3.0156882E-08 -3.8206111E-13 -2.1691382E-17 -5.2867207E-21 -1.2906818E-25  9.2496682E-28
 245   20       -6.1375  0.0011950063 -3.0202941E-08 -3.8561640E-13 -2.2749750E-17 -5.2865681E-21  1.3035662E-25  9.2541746E-28
 246    0       -5.9644  0.0011589527 -2.9875974E-08 -4.0061504E-13 -1.7796525E-17  8.3994839E-22 -1.8317039E-24 -6.4375727E-28
 246    1       -5.9621  0.0011588332 -2.9878379E-08 -4.0075737E-13 -1.7788229E-17  8.1791634E-22 -1.8406788E-24 -6.3841898E-28
 246    2       -5.9574  0.0011585941 -2.9883189E-08 -4.0104186E-13 -1.7772312E-17  7.7352610E-22 -1.8584049E-24 -6.2765103E-28
 246    3       -5.9505  0.0011582355 -2.9890412E-08 -4.0146812E-13 -1.7750119E-17  7.0615198E-22 -1.8844216E-24 -6.1126917E-28
 246    4       -5.9412  0.0011577571 -2.9900054E-08 -4.0203570E-13 -1.7723692E-17  6.1488730E-22 -1.9180328E-24 -5.8901397E-28
 246    5       -5.9296  0.0011571590 -2.9912126E-08 -4.0274407E-13 -1.7695851E-17  4.9858900E-22 -1.9582713E-24 -5.6055058E-28
 246    6       -5.9158  0.0011564410 -2.9926640E-08 -4.0359282E-13 -1.7670191E-17  3.5593454E-22 -2.0038915E-24 -5.2548144E-28
 246    7       -5.8996  0.0011556028 -2.9943611E-08 -4.0458176E-13 -1.7651215E-17  1.8550234E-22 -2.0533366E-24 -4.8338289E-28
 246    8       -5.8811  0.0011546443 -2.9963058E-08 -4.0571113E-13 -1.7644328E-17 -1.4127707E-23 -2.1047135E-24 -4.3381087E-28
 246    9       -5.8603  0.0011535652 -2.9985001E-08 -4.0698182E-13 -1.7655913E-17 -2.4425836E-22 -2.1557717E-24 -3.7634140E-28
 246   10       -5.8373  0.0011523653 -3.0009462E-08 -4.0839561E-13 -1.7693376E-17 -5.0593028E-22 -2.2038777E-24 -3.1060380E-28
 246   11       -5.8119  0.0011510443 -3.0036468E-08 -4.0995555E-13 -1.7765138E-17 -7.9975043E-22 -2.2460152E-24 -2.3633042E-28
 246   12       -5.7843  0.0011496018 -3.0066046E-08 -4.1166623E-13 -1.7880616E-17 -1.1257033E-21 -2.2787795E-24 -1.5341066E-28
 246   13       -5.7544  0.0011480376 -3.0098229E-08 -4.1353423E-13 -1.8050147E-17 -1.4829356E-21 -2.2983964E-24 -6.1935146E-29
 246   14       -5.7223  0.0011463511 -3.0133051E-08 -4.1556848E-13 -1.8284814E-17 -1.8695426E-21 -2.3007795E-24  3.7738258E-29
 246   15       -5.6880  0.0011445420 -3.0170552E-08 -4.1778073E-13 -1.8596247E-17 -2.2822936E-21 -2.2816008E-24  1.4489186E-28
 246   16       -5.6514  0.0011426098 -3.0210774E-08 -4.2018591E-13 -1.8996259E-17 -2.7164305E-21 -2.2364062E-24  2.5840525E-28
 246   17       -5.6126  0.0011405540 -3.0253765E-08 -4.2280254E-13 -1.9496436E-17 -3.1654214E-21 -2.1607678E-24  3.7667726E-28
 246   18       -5.5715  0.0011383741 -3.0299581E-08 -4.2565305E-13 -2.0107553E-17 -3.6207865E-21 -2.0505016E-24  4.9756128E-28
 246   19       -5.5283  0.0011360695 -3.0348282E-08 -4.2876389E-13 -2.0838899E-17 -4.0719720E-21 -1.9019105E-24  6.1832139E-28
 246   20       -5.4829  0.0011336395 -3.0399936E-08 -4.3216564E-13 -2.1697489E-17 -4.5063096E-21 -1.7120993E-24  7.3560107E-28
 247    0       -5.3390  0.0010993311 -3.0063061E-08 -4.4580101E-13 -2.4830350E-17  2.7565617E-21 -8.8162679E-26 -1.1559550E-27
 247    1       -5.3368  0.0010992108 -3.0065736E-08 -4.4599953E-13 -2.4802783E-17  2.7554066E-21 -1.0435166E-25 -1.1567233E-27
 247    2       -5.3324  0.0010989703 -3.0071090E-08 -4.4639594E-13 -2.4747701E-17  2.7525141E-21 -1.3676046E-25 -1.1581121E-27
 247    3       -5.3258  0.0010986094 -3.0079131E-08 -4.4698889E-13 -2.4665213E-17  2.7467109E-21 -1.8543762E-25 -1.1598107E-27
 247    4       -5.3170  0.0010981280 -3.0089868E-08 -4.4777643E-13 -2.4555545E-17  2.7362509E-21 -2.5043428E-25 -1.1613728E-27
 247    5       -5.3060  0.0010975261 -3.0103316E-08 -4.4875592E-13 -2.4419153E-17  2.7187861E-21 -3.3176642E-25 -1.1621804E-27
 247    6       -5.2929  0.0010968034 -3.0119492E-08 -4.4992413E-13 -2.4256804E-17  2.6913867E-21 -4.2937229E-25 -1.1614604E-27
 247    7       -5.2775  0.0010959598 -3.0138418E-08 -4.5127726E-13 -2.4069779E-17  2.6505398E-21 -5.4306021E-25 -1.1582835E-27
 247    8       -5.2600  0.0010949950 -3.0160116E-08 -4.5281099E-13 -2.3859987E-17  2.5921924E-21 -6.7244481E-25 -1.1515807E-27
 247    9       -5.2403  0.0010939088 -3.0184614E-08 -4.5452059E-13 -2.3630193E-17  2.5117552E-21 -8.1686346E-25 -1.1401035E-27
 247   10       -5.2184  0.0010927009 -3.0211942E-08 -4.5640110E-13 -2.3384238E-17  2.4042001E-21 -9.7530442E-25 -1.1224963E-27
 247   11       -5.1944  0.0010913709 -3.0242132E-08 -4.5844749E-13 -2.3127273E-17  2.2641325E-21 -1.1463058E-24 -1.0972815E-27
 247   12       -5.1682  0.0010899185 -3.0275219E-08 -4.6065500E-13 -2.2866007E-17  2.0859217E-21 -1.3278597E-24 -1.0628845E-27
 247   13       -5.1399  0.0010883433 -3.0311243E-08 -4.6301944E-13 -2.2608947E-17  1.8638906E-21 -1.5173171E-24 -1.0177073E-27
 247   14       -5.1095  0.0010866447 -3.0350243E-08 -4.6553772E-13 -2.2366620E-17  1.5925308E-21 -1.7112979E-24 -9.6016790E-28
 247   15       -5.0769  0.0010848225 -3.0392261E-08 -4.6820833E-13 -2.2151735E-17  1.2667831E-21 -1.9056057E-24 -8.8875191E-28
 247   16       -5.0422  0.0010828759 -3.0437345E-08 -4.7103206E-13 -2.1979314E-17  8.8239476E-22 -2.0951799E-24 -8.0215037E-28
 247   17       -5.0054  0.0010808045 -3.0485542E-08 -4.7401273E-13 -2.1866704E-17  4.3631763E-22 -2.2740701E-24 -6.9934806E-28
 247   18       -4.9666  0.0010786077 -3.0536906E-08 -4.7715805E-13 -2.1833471E-17 -7.2850716E-23 -2.4354480E-24 -5.7972141E-28
 247   19       -4.9256  0.0010762849 -3.0591491E-08 -4.8048050E-13 -2.1901113E-17 -6.4435742E-22 -2.5717119E-24 -4.4323008E-28
 247   20       -4.8826  0.0010738352 -3.0649359E-08 -4.8399832E-13 -2.2092616E-17 -1.2747728E-21 -2.6746233E-24 -2.9053787E-28
 248    0       -4.7653  0.0010412227 -3.0288059E-08 -4.8243333E-13 -3.2496607E-17 -3.1708833E-22  1.2973485E-24 -5.5631538E-28
 248    1       -4.7632  0.0010411015 -3.0290955E-08 -4.8269331E-13 -3.2499692E-17 -3.0156410E-22  1.2895227E-24 -5.6181736E-28
 248    2       -4.7591  0.0010408592 -3.0296750E-08 -4.8321335E-13 -3.2505417E-17 -2.7080481E-22  1.2736371E-24 -5.7275626E-28
 248    3       -4.7528  0.0010404956 -3.0305455E-08 -4.8399357E-13 -3.2512859E-17 -2.2539715E-22  1.2492407E-24 -5.8897914E-28
 248    4       -4.7445  0.0010400106 -3.0317083E-08 -4.8503412E-13 -3.2520690E-17 -1.6623244E-22  1.2156598E-24 -6.1028440E-28
 248    5       -4.7341  0.0010394041 -3.0331654E-08 -4.8633510E-13 -3.2527206E-17 -9.4593787E-23  1.1720244E-24 -6.3634364E-28
 248    6       -4.7216  0.0010386759 -3.0349190E-08 -4.8789648E-13 -3.2530373E-17 -1.2160389E-23  1.1172848E-24 -6.6674455E-28
 248    7       -4.7071  0.0010378258 -3.0369720E-08 -4.8971815E-13 -3.2528004E-17  7.8896837E-23  1.0502587E-24 -7.0092566E-28
 248    8       -4.6905  0.0010368536 -3.0393276E-08 -4.9179966E-13 -3.2517764E-17  1.7588907E-22  9.6964869E-25 -7.3820485E-28
 248    9       -4.6718  0.0010357590 -3.0419897E-08 -4.9414026E-13 -3.2497375E-17  2.7549941E-22  8.7411834E-25 -7.7770475E-28
 248   10       -4.6511  0.0010345416 -3.0449623E-08 -4.9673881E-13 -3.2464800E-17  3.7374199E-22  7.6235334E-25 -8.1836186E-28
 248   11       -4.6284  0.0010332011 -3.0482502E-08 -4.9959375E-13 -3.2418463E-17  4.6591544E-22  6.3314462E-25 -8.5890948E-28
 248   12       -4.6036  0.0010317371 -3.0518585E-08 -5.0270307E-13 -3.2357504E-17  5.4653664E-22  4.8550074E-25 -8.9782895E-28
 248   13       -4.5768  0.0010301491 -3.0557927E-08 -5.0606440E-13 -3.2282089E-17  6.0935023E-22  3.1875353E-25 -9.3337558E-28
 248   14       -4.5480  0.0010284367 -3.0600588E-08 -5.0967510E-13 -3.2193755E-17  6.4735812E-22  1.3271372E-25 -9.6356146E-28
 248   15       -4.5172  0.0010265992 -3.0646632E-08 -5.1353247E-13 -3.2095779E-17  6.5287419E-22 -7.2187332E-26 -9.8615673E-28
 248   16       -4.4843  0.0010246363 -3.0696128E-08 -5.1763413E-13 -3.1993562E-17  6.1769797E-22 -2.9472084E-25 -9.9873587E-28
 248   17       -4.4495  0.0010225471 -3.0749149E-08 -5.2197840E-13 -3.1895040E-17  5.3330231E-22 -5.3269451E-25 -9.9872879E-28
 248   18       -4.4128  0.0010203312 -3.0805770E-08 -5.2656492E-13 -3.1811026E-17  3.9116138E-22 -7.8278267E-25 -9.8349011E-28
 248   19       -4.3740  0.0010179876 -3.0866074E-08 -5.3139548E-13 -3.1755535E-17  1.8315550E-22 -1.0403785E-24 -9.5042499E-28
 248   20       -4.3334  0.0010155158 -3.0930146E-08 -5.3647485E-13 -3.1745978E-17 -9.7927314E-23 -1.2994660E-24 -8.9709838E-28
 249    0       -4.2403  0.0009845852 -3.0553353E-08 -5.2989320E-13 -3.8755661E-17 -2.7229200E-21  1.3851167E-24  5.8718597E-29
 249    1       -4.2383  0.0009844630 -3.0556533E-08 -5.3020333E-13 -3.8782792E-17 -2.7062881E-21  1.3858983E-24  5.3409081E-29
 249    2       -4.2344  0.0009842185 -3.0562899E-08 -5.3082429E-13 -3.8836585E-17 -2.6730149E-21  1.3872459E-24  4.2785089E-29
 249    3       -4.2285  0.0009838517 -3.0572462E-08 -5.3175732E-13 -3.8916028E-17 -2.6230445E-21  1.3887061E-24  2.6765402E-29
 249    4       -4.2206  0.0009833625 -3.0585239E-08 -5.3300431E-13 -3.9019622E-17 -2.5563553E-21  1.3896042E-24  5.2907077E-30
 249    5       -4.2108  0.0009827506 -3.0601253E-08 -5.3456764E-13 -3.9145367E-17 -2.4729929E-21  1.3890343E-24 -2.1698391E-29
 249    6       -4.1990  0.0009820159 -3.0620531E-08 -5.3645010E-13 -3.9290731E-17 -2.3730806E-21  1.3858457E-24 -5.4285512E-29
 249    7       -4.1853  0.0009811582 -3.0643108E-08 -5.3865496E-13 -3.9452777E-17 -2.2569406E-21  1.3786503E-24 -9.2525636E-29
 249    8       -4.1696  0.0009801772 -3.0669025E-08 -5.4118561E-13 -3.9628049E-17 -2.1251629E-21  1.3658307E-24 -1.3639422E-28
 249    9       -4.1519  0.0009790726 -3.0698326E-08 -5.4404555E-13 -3.9812707E-17 -1.9786987E-21  1.3455352E-24 -1.8579440E-28
 249   10       -4.1324  0.0009778440 -3.0731064E-08 -5.4723827E-13 -4.0002564E-17 -1.8189451E-21  1.3156875E-24 -2.4056730E-28
 249   11       -4.1109  0.0009764911 -3.0767298E-08 -5.5076702E-13 -4.0193190E-17 -1.6479280E-21  1.2740281E-24 -3.0034136E-28
 249   12       -4.0874  0.0009750133 -3.0807093E-08 -5.5463471E-13 -4.0380088E-17 -1.4683626E-21  1.2181572E-24 -3.6461168E-28
 249   13       -4.0621  0.0009734102 -3.0850518E-08 -5.5884374E-13 -4.0558857E-17 -1.2838223E-21  1.1455750E-24 -4.3264599E-28
 249   14       -4.0349  0.0009716813 -3.0897652E-08 -5.6339590E-13 -4.0725467E-17 -1.0988847E-21  1.0537967E-24 -5.0339143E-28
 249   15       -4.0058  0.0009698259 -3.0948578E-08 -5.6829230E-13 -4.0876563E-17 -9.1917839E-22  9.4043440E-25 -5.7553653E-28
 249   16       -3.9748  0.0009678434 -3.1003385E-08 -5.7353331E-13 -4.1009871E-17 -7.5151609E-22  8.0336157E-25 -6.4739852E-28
 249   17       -3.9419  0.0009657332 -3.1062171E-08 -5.7911874E-13 -4.1124613E-17 -6.0392131E-22  6.4085651E-25 -7.1691920E-28
 249   18       -3.9072  0.0009634944 -3.1125035E-08 -5.8504796E-13 -4.1222059E-17 -4.8562161E-22  4.5183324E-25 -7.8162930E-28
 249   19       -3.8706  0.0009611264 -3.1192088E-08 -5.9132029E-13 -4.1306070E-17 -4.0690959E-22  2.3606033E-25 -8.3869191E-28
 249   20       -3.8322  0.0009586282 -3.1263444E-08 -5.9793554E-13 -4.1383694E-17 -3.7899690E-22 -5.5852572E-27 -8.8487418E-28
 250    0       -3.7611  0.0009293546 -3.0870315E-08 -5.8485575E-13 -4.2138983E-17 -4.2431792E-21  4.3755604E-25  2.8739303E-28
 250    1       -3.7593  0.0009292311 -3.0873826E-08 -5.8519300E-13 -4.2181362E-17 -4.2378991E-21  4.4156718E-25  2.8576356E-28
 250    2       -3.7556  0.0009289841 -3.0880852E-08 -5.8586858E-13 -4.2266015E-17 -4.2272031E-21  4.4952212E-25  2.8246479E-28
 250    3       -3.7500  0.0009286134 -3.0891407E-08 -5.8688449E-13 -4.2392587E-17 -4.2108123E-21  4.6128046E-25  2.7743999E-28
 250    4       -3.7426  0.0009281191 -3.0905508E-08 -5.8824375E-13 -4.2560576E-17 -4.1883030E-21  4.7662407E-25  2.7057406E-28
 250    5       -3.7333  0.0009275008 -3.0923181E-08 -5.8995036E-13 -4.2769288E-17 -4.1591527E-21  4.9526090E-25  2.6174512E-28
 250    6       -3.7222  0.0009267584 -3.0944456E-08 -5.9200923E-13 -4.3017727E-17 -4.1227038E-21  5.1678600E-25  2.5076859E-28
 250    7       -3.7092  0.0009258916 -3.0969371E-08 -5.9442628E-13 -4.3304771E-17 -4.0782711E-21  5.4071261E-25  2.3747192E-28
 250    8       -3.6944  0.0009249001 -3.0997971E-08 -5.9720818E-13 -4.3628926E-17 -4.0251165E-21  5.6643328E-25  2.2167928E-28
 250    9       -3.6777  0.0009237836 -3.1030305E-08 -6.0036244E-13 -4.3988388E-17 -3.9624765E-21  5.9320508E-25  2.0315452E-28
 250   10       -3.6593  0.0009225417 -3.1066433E-08 -6.0389726E-13 -4.4381022E-17 -3.8896481E-21  6.2015445E-25  1.8169988E-28
 250   11       -3.6390  0.0009211738 -3.1106419E-08 -6.0782148E-13 -4.4804315E-17 -3.8060213E-21  6.4625757E-25  1.5710919E-28
 250   12       -3.6169  0.0009196797 -3.1150338E-08 -6.1214444E-13 -4.5255377E-17 -3.7111731E-21  6.7032274E-25  1.2921961E-28
 250   13       -3.5930  0.0009180586 -3.1198269E-08 -6.1687585E-13 -4.5730961E-17 -3.6049102E-21  6.9100322E-25  9.7877835E-29
 250   14       -3.5673  0.0009163101 -3.1250303E-08 -6.2202568E-13 -4.6227450E-17 -3.4873981E-21  7.0678902E-25  6.3036514E-29
 250   15       -3.5399  0.0009144334 -3.1306535E-08 -6.2760397E-13 -4.6740969E-17 -3.3592295E-21  7.1602398E-25  2.4714498E-29
 250   16       -3.5107  0.0009124278 -3.1367074E-08 -6.3362075E-13 -4.7267431E-17 -3.2215178E-21  7.1690332E-25 -1.6988609E-29
 250   17       -3.4797  0.0009102926 -3.1432032E-08 -6.4008579E-13 -4.7802697E-17 -3.0760465E-21  7.0753233E-25 -6.1799709E-29
 250   18       -3.4469  0.0009080270 -3.1501534E-08 -6.4700859E-13 -4.8342752E-17 -2.9253305E-21  6.8597065E-25 -1.0929606E-28
 250   19       -3.4125  0.0009056301 -3.1575714E-08 -6.5439819E-13 -4.8883941E-17 -2.7727508E-21  6.5028525E-25 -1.5884319E-28
 250   20       -3.3763  0.0009031009 -3.1654713E-08 -6.6226317E-13 -4.9423264E-17 -2.6225886E-21  5.9866020E-25 -2.0959117E-28
 251    0       -3.3251  0.0008754773 -3.1228122E-08 -6.4464166E-13 -4.5710469E-17 -2.6914249E-21  9.3306420E-25  2.0765307E-29
 251    1       -3.3234  0.0008753524 -3.1231991E-08 -6.4500746E-13 -4.5737331E-17 -2.6802236E-21  9.3333305E-25  1.7359916E-29
 251    2       -3.3199  0.0008751025 -3.1239736E-08 -6.4573968E-13 -4.5790711E-17 -2.6578216E-21  9.3372675E-25  1.0557471E-29
 251    3       -3.3146  0.0008747275 -3.1251369E-08 -6.4683961E-13 -4.5869944E-17 -2.6242073E-21  9.3395638E-25  3.5943561E-31
 251    4       -3.3076  0.0008742274 -3.1266911E-08 -6.4830913E-13 -4.5974026E-17 -2.5793812E-21  9.3359282E-25 -1.3235039E-29
 251    5       -3.2989  0.0008736019 -3.1286388E-08 -6.5015067E-13 -4.6101618E-17 -2.5234128E-21  9.3208047E-25 -3.0160370E-29
 251    6       -3.2884  0.0008728507 -3.1309833E-08 -6.5236711E-13 -4.6250978E-17 -2.4564111E-21  9.2869067E-25 -5.0396623E-29
 251    7       -3.2762  0.0008719736 -3.1337287E-08 -6.5496193E-13 -4.6420191E-17 -2.3786363E-21  9.2259688E-25 -7.3854825E-29
 251    8       -3.2623  0.0008709703 -3.1368796E-08 -6.5793883E-13 -4.6606958E-17 -2.2905153E-21  9.1283864E-25 -1.0038861E-28
 251    9       -3.2466  0.0008698404 -3.1404416E-08 -6.6130185E-13 -4.6808687E-17 -2.1926730E-21  8.9832546E-25 -1.2984368E-28
 251   10       -3.2292  0.0008685835 -3.1444206E-08 -6.6505517E-13 -4.7022609E-17 -2.0860613E-21  8.7790104E-25 -1.6192758E-28
 251   11       -3.2101  0.0008671989 -3.1488237E-08 -6.6920307E-13 -4.7245760E-17 -1.9719406E-21  8.5029366E-25 -1.9636931E-28
 251   12       -3.1893  0.0008656863 -3.1536583E-08 -6.7374980E-13 -4.7475145E-17 -1.8520145E-21  8.1423028E-25 -2.3274131E-28
 251   13       -3.1668  0.0008640451 -3.1589328E-08 -6.7869945E-13 -4.7707801E-17 -1.7284785E-21  7.6840583E-25 -2.7054277E-28
 251   14       -3.1427  0.0008622745 -3.1646564E-08 -6.8405594E-13 -4.7940970E-17 -1.6040656E-21  7.1155926E-25 -3.0917062E-28
 251   15       -3.1168  0.0008603738 -3.1708388E-08 -6.8982292E-13 -4.8172271E-17 -1.4820713E-21  6.4250374E-25 -3.4800706E-28
 251   16       -3.0893  0.0008583424 -3.1774908E-08 -6.9600374E-13 -4.8399942E-17 -1.3664745E-21  5.6020196E-25 -3.8626753E-28
 251   17       -3.0602  0.0008561792 -3.1846236E-08 -7.0260150E-13 -4.8623081E-17 -1.2618828E-21  4.6380495E-25 -4.2315524E-28
 251   18       -3.0294  0.0008538836 -3.1922496E-08 -7.0961917E-13 -4.8841902E-17 -1.1735362E-21  3.5269612E-25 -4.5787386E-28
 251   19       -2.9970  0.0008514544 -3.2003816E-08 -7.1705973E-13 -4.9058134E-17 -1.1073437E-21  2.2657707E-25 -4.8956157E-28
 251   20       -2.9630  0.0008488906 -3.2090335E-08 -7.2492651E-13 -4.9275280E-17 -1.0697433E-21  8.5460952E-26 -5.1746505E-28
 252    0       -2.9297  0.0008229426 -3.1588690E-08 -6.8151900E-13 -4.2759407E-17 -3.9277865E-21  2.0777280E-25  3.9709462E-29
 252    1       -2.9280  0.0008228162 -3.1592780E-08 -6.8186123E-13 -4.2798676E-17 -3.9252901E-21  2.0829277E-25  3.4797781E-29
 252    2       -2.9247  0.0008225634 -3.1600966E-08 -6.8254664E-13 -4.2877134E-17 -3.9202810E-21  2.0913261E-25  2.4973418E-29
 252    3       -2.9198  0.0008221841 -3.1613261E-08 -6.8357711E-13 -4.2994639E-17 -3.9127386E-21  2.0987345E-25  1.0192594E-29
 252    4       -2.9132  0.0008216782 -3.1629684E-08 -6.8495545E-13 -4.3150957E-17 -3.9026559E-21  2.0989049E-25 -9.5817006E-30
 252    5       -2.9050  0.0008210454 -3.1650258E-08 -6.8668536E-13 -4.3345751E-17 -3.8901026E-21  2.0835150E-25 -3.4317496E-29
 252    6       -2.8952  0.0008202855 -3.1675017E-08 -6.8877156E-13 -4.3578712E-17 -3.8752342E-21  2.0422195E-25 -6.4030388E-29
 252    7       -2.8837  0.0008193982 -3.1703996E-08 -6.9121955E-13 -4.3849391E-17 -3.8583912E-21  1.9625090E-25 -9.8619055E-29
 252    8       -2.8706  0.0008183831 -3.1737242E-08 -6.9403577E-13 -4.4157318E-17 -3.8401451E-21  1.8299797E-25 -1.3792790E-28
 252    9       -2.8559  0.0008172399 -3.1774806E-08 -6.9722752E-13 -4.4502079E-17 -3.8214214E-21  1.6286436E-25 -1.8162294E-28
 252   10       -2.8395  0.0008159681 -3.1816747E-08 -7.0080295E-13 -4.4883292E-17 -3.8035401E-21  1.3409138E-25 -2.2925007E-28
 252   11       -2.8216  0.0008145671 -3.1863131E-08 -7.0477106E-13 -4.5300796E-17 -3.7883453E-21  9.4835909E-26 -2.8018298E-28
 252   12       -2.8021  0.0008130365 -3.1914031E-08 -7.0914173E-13 -4.5754720E-17 -3.7782991E-21  4.3256593E-26 -3.3346742E-28
 252   13       -2.7809  0.0008113755 -3.1969531E-08 -7.1392576E-13 -4.6245673E-17 -3.7765414E-21 -2.2455579E-26 -3.8799719E-28
 252   14       -2.7583  0.0008095835 -3.2029719E-08 -7.1913491E-13 -4.6774970E-17 -3.7869992E-21 -1.0390219E-25 -4.4230097E-28
 252   15       -2.7340  0.0008076598 -3.2094695E-08 -7.2478204E-13 -4.7344849E-17 -3.8144142E-21 -2.0238903E-25 -4.9456956E-28
 252   16       -2.7082  0.0008056035 -3.2164566E-08 -7.3088140E-13 -4.7958841E-17 -3.8642645E-21 -3.1872838E-25 -5.4281350E-28
 252   17       -2.6808  0.0008034138 -3.2239450E-08 -7.3744875E-13 -4.8622055E-17 -3.9428182E-21 -4.5310491E-25 -5.8470100E-28
 252   18       -2.6519  0.0008010897 -3.2319474E-08 -7.4450189E-13 -4.9341545E-17 -4.0569251E-21 -6.0486435E-25 -6.1772188E-28
 252   19       -2.6216  0.0007986301 -3.2404777E-08 -7.5206108E-13 -5.0126662E-17 -4.2138309E-21 -7.7234005E-25 -6.3920931E-28
 252   20       -2.5897  0.0007960341 -3.2495509E-08 -7.6014982E-13 -5.0989398E-17 -4.4207931E-21 -9.5272713E-25 -6.4664978E-28
 253    0       -2.5723  0.0007718666 -3.1879310E-08 -7.0827166E-13 -5.1566584E-17 -9.0947138E-21  2.8847111E-25  9.1373563E-28
 253    1       -2.5707  0.0007717390 -3.1883561E-08 -7.0868456E-13 -5.1657521E-17 -9.0911785E-21  3.0123544E-25  9.0886475E-28
 253    2       -2.5676  0.0007714839 -3.1892070E-08 -7.0951253E-13 -5.1839262E-17 -9.0836455E-21  3.2654035E-25  8.9895728E-28
 253    3       -2.5630  0.0007711012 -3.1904852E-08 -7.1075995E-13 -5.2111599E-17 -9.0712176E-21  3.6398331E-25  8.8376205E-28
 253    4       -2.5568  0.0007705905 -3.1921931E-08 -7.1243334E-13 -5.2474102E-17 -9.0525718E-21  4.1289346E-25  8.6283874E-28
 253    5       -2.5491  0.0007699519 -3.1943335E-08 -7.1454132E-13 -5.2926048E-17 -9.0259952E-21  4.7234155E-25  8.3568787E-28
 253    6       -2.5399  0.0007691849 -3.1969105E-08 -7.1709475E-13 -5.3466541E-17 -8.9894917E-21  5.4112311E-25  8.0171805E-28
 253    7       -2.5291  0.0007682894 -3.1999286E-08 -7.2010647E-13 -5.4094139E-17 -8.9407900E-21  6.1768234E-25  7.6029598E-28
 253    8       -2.5168  0.0007672648 -3.2033934E-08 -7.2359133E-13 -5.4806925E-17 -8.8775002E-21  7.0008474E-25  7.1077233E-28
 253    9       -2.5030  0.0007661109 -3.2073115E-08 -7.2756610E-13 -5.5602350E-17 -8.7971885E-21  7.8599054E-25  6.5252885E-28
 253   10       -2.4877  0.0007648271 -3.2116903E-08 -7.3204936E-13 -5.6477184E-17 -8.6975718E-21  8.7265956E-25  5.8508489E-28
 253   11       -2.4709  0.0007634129 -3.2165384E-08 -7.3706125E-13 -5.7427361E-17 -8.5766865E-21  9.5686714E-25  5.0813614E-28
 253   12       -2.4526  0.0007618677 -3.2218652E-08 -7.4262341E-13 -5.8448064E-17 -8.4331029E-21  1.0350043E-24  4.2167352E-28
 253   13       -2.4328  0.0007601908 -3.2276815E-08 -7.4875865E-13 -5.9533632E-17 -8.2661031E-21  1.1030691E-24  3.2598242E-28
 253   14       -2.4116  0.0007583816 -3.2339992E-08 -7.5549073E-13 -6.0677688E-17 -8.0760044E-21  1.1567663E-24  2.2183190E-28
 253   15       -2.3889  0.0007564391 -3.2408316E-08 -7.6284410E-13 -6.1873279E-17 -7.8642897E-21  1.1916263E-24  1.1041845E-28
 253   16       -2.3647  0.0007543626 -3.2481932E-08 -7.7084364E-13 -6.3113172E-17 -7.6339571E-21  1.2032242E-24 -6.3605892E-30
 253   17       -2.3391  0.0007521512 -3.2560999E-08 -7.7951433E-13 -6.4390129E-17 -7.3896349E-21  1.1873552E-24 -1.2607051E-28
 253   18       -2.3120  0.0007498037 -3.2645691E-08 -7.8888118E-13 -6.5697441E-17 -7.1377052E-21  1.1403434E-24 -2.4563881E-28
 253   19       -2.2836  0.0007473192 -3.2736196E-08 -7.9896902E-13 -6.7029431E-17 -6.8863615E-21  1.0593393E-24 -3.6145185E-28
 253   20       -2.2537  0.0007446965 -3.2832720E-08 -8.0980259E-13 -6.8382149E-17 -6.6455033E-21  9.4265648E-25 -4.6948311E-28
 254    0       -2.2503  0.0007223938 -3.2130599E-08 -7.6098221E-13 -6.0693222E-17 -8.1165181E-21  5.1576245E-25  1.0920667E-27
 254    1       -2.2488  0.0007222652 -3.2135166E-08 -7.6146807E-13 -6.0774354E-17 -8.1102423E-21  5.3101613E-25  1.0869222E-27
 254    2       -2.2460  0.0007220081 -3.2144310E-08 -7.6244176E-13 -6.0936431E-17 -8.0971361E-21  5.6130205E-25  1.0763189E-27
 254    3       -2.2416  0.0007216223 -3.2158047E-08 -7.6390716E-13 -6.1179046E-17 -8.0761143E-21  6.0616570E-25  1.0596830E-27
 254    4       -2.2358  0.0007211076 -3.2176404E-08 -7.6587008E-13 -6.1501516E-17 -8.0456082E-21  6.6486299E-25  1.0361791E-27
 254    5       -2.2286  0.0007204639 -3.2199417E-08 -7.6833813E-13 -6.1902721E-17 -8.0035595E-21  7.3630014E-25  1.0047046E-27
 254    6       -2.2200  0.0007196907 -3.2227131E-08 -7.7132096E-13 -6.2381287E-17 -7.9475539E-21  8.1900373E-25  9.6388973E-28
 254    7       -2.2099  0.0007187879 -3.2259600E-08 -7.7482985E-13 -6.2935112E-17 -7.8748467E-21  9.1096142E-25  9.1215083E-28
 254    8       -2.1984  0.0007177550 -3.2296889E-08 -7.7887777E-13 -6.3561473E-17 -7.7826154E-21  1.0095770E-24  8.4788592E-28
 254    9       -2.1855  0.0007165916 -3.2339072E-08 -7.8347930E-13 -6.4256830E-17 -7.6679778E-21  1.1115187E-24  7.6920852E-28
 254   10       -2.1712  0.0007152971 -3.2386236E-08 -7.8865033E-13 -6.5016752E-17 -7.5283937E-21  1.2126625E-24  6.7441114E-28
 254   11       -2.1555  0.0007138709 -3.2438476E-08 -7.9440799E-13 -6.5835829E-17 -7.3618339E-21  1.3079618E-24  5.6184792E-28
 254   12       -2.1384  0.0007123125 -3.2495902E-08 -8.0077026E-13 -6.6707694E-17 -7.1672221E-21  1.3914172E-24  4.3017755E-28
 254   13       -2.1199  0.0007106211 -3.2558634E-08 -8.0775581E-13 -6.7625082E-17 -6.9447610E-21  1.4560399E-24  2.7850944E-28
 254   14       -2.1000  0.0007087959 -3.2626805E-08 -8.1538363E-13 -6.8580051E-17 -6.6964859E-21  1.4939125E-24  1.0663027E-28
 254   15       -2.0788  0.0007068361 -3.2700562E-08 -8.2367270E-13 -6.9564298E-17 -6.4267585E-21  1.4963293E-24 -8.4704861E-29
 254   16       -2.0562  0.0007047407 -3.2780064E-08 -8.3264176E-13 -7.0569757E-17 -6.1427818E-21  1.4540122E-24 -2.9364372E-28
 254   17       -2.0323  0.0007025088 -3.2865485E-08 -8.4230912E-13 -7.1589301E-17 -5.8551181E-21  1.3575549E-24 -5.1680990E-28
 254   18       -2.0070  0.0007001392 -3.2957014E-08 -8.5269264E-13 -7.2617765E-17 -5.5780562E-21  1.1978684E-24 -7.4931127E-28
 254   19       -1.9805  0.0006976307 -3.3054853E-08 -8.6380982E-13 -7.3653206E-17 -5.3300834E-21  9.6701244E-25 -9.8411821E-28
 254   20       -1.9526  0.0006949822 -3.3159221E-08 -8.7567847E-13 -7.4698353E-17 -5.1336833E-21  6.5895246E-25 -1.2124987E-27
 255    0       -1.9612  0.0006745745 -3.2361347E-08 -8.0515097E-13 -6.0450086E-17 -1.1080691E-20 -2.9918076E-24  1.4186430E-27
 255    1       -1.9599  0.0006744451 -3.2366179E-08 -8.0563502E-13 -6.0561062E-17 -1.1116480E-20 -2.9718847E-24  1.4280264E-27
 255    2       -1.9572  0.0006741861 -3.2375853E-08 -8.0660578E-13 -6.0784107E-17 -1.1187316E-20 -2.9316308E-24  1.4464728E-27
 255    3       -1.9531  0.0006737975 -3.2390385E-08 -8.0806865E-13 -6.1121312E-17 -1.1291760E-20 -2.8703167E-24  1.4734306E-27
 255    4       -1.9477  0.0006732791 -3.2409802E-08 -8.1003181E-13 -6.1575749E-17 -1.1427568E-20 -2.7868119E-24  1.5080861E-27
 255    5       -1.9410  0.0006726307 -3.2434140E-08 -8.1250628E-13 -6.2151200E-17 -1.1591556E-20 -2.6798065E-24  1.5490931E-27
 255    6       -1.9329  0.0006718519 -3.2463444E-08 -8.1550632E-13 -6.2852390E-17 -1.1779774E-20 -2.5477316E-24  1.5949808E-27
 255    7       -1.9235  0.0006709424 -3.2497769E-08 -8.1904928E-13 -6.3684307E-17 -1.1987148E-20 -2.3889937E-24  1.6437423E-27
 255    8       -1.9128  0.0006699019 -3.2537182E-08 -8.2315596E-13 -6.4652212E-17 -1.2207556E-20 -2.2020738E-24  1.6929711E-27
 255    9       -1.9008  0.0006687297 -3.2581759E-08 -8.2785072E-13 -6.5761251E-17 -1.2433762E-20 -1.9857107E-24  1.7398668E-27
 255   10       -1.8874  0.0006674255 -3.2631589E-08 -8.3316166E-13 -6.7016052E-17 -1.2657302E-20 -1.7391082E-24  1.7810292E-27
 255   11       -1.8727  0.0006659885 -3.2686773E-08 -8.3912069E-13 -6.8420303E-17 -1.2868636E-20 -1.4622140E-24  1.8126857E-27
 255   12       -1.8568  0.0006644181 -3.2747428E-08 -8.4576355E-13 -6.9976306E-17 -1.3057188E-20 -1.1559253E-24  1.8306207E-27
 255   13       -1.8395  0.0006627135 -3.2813684E-08 -8.5312973E-13 -7.1684324E-17 -1.3211486E-20 -8.2248562E-25  1.8301454E-27
 255   14       -1.8210  0.0006608739 -3.2885687E-08 -8.6126227E-13 -7.3542210E-17 -1.3319647E-20 -4.6570055E-25  1.8064659E-27
 255   15       -1.8012  0.0006588984 -3.2963601E-08 -8.7020742E-13 -7.5544751E-17 -1.3369606E-20 -9.1337630E-26  1.7544088E-27
 255   16       -1.7801  0.0006567861 -3.3047610E-08 -8.8001404E-13 -7.7683287E-17 -1.3349979E-20  2.9267172E-25  1.6691495E-27
 255   17       -1.7578  0.0006545358 -3.3137915E-08 -8.9073299E-13 -7.9945453E-17 -1.3250675E-20  6.7591899E-25  1.5459894E-27
 255   18       -1.7343  0.0006521464 -3.3234742E-08 -9.0241614E-13 -8.2314977E-17 -1.3064019E-20  1.0454580E-24  1.3810898E-27
 255   19       -1.7096  0.0006496166 -3.3338338E-08 -9.1511542E-13 -8.4771933E-17 -1.2785810E-20  1.3857303E-24  1.1715960E-27
 255   20       -1.6837  0.0006469451 -3.3448974E-08 -9.2888163E-13 -8.7293357E-17 -1.2416627E-20  1.6787827E-24  9.1611949E-28
 256    0       -1.7025  0.0006284816 -3.2540600E-08 -8.5580576E-13 -7.0542727E-17 -8.8475301E-21 -1.7169652E-24  4.2276953E-28
 256    1       -1.7013  0.0006283515 -3.2545736E-08 -8.5637045E-13 -7.0631304E-17 -8.8681073E-21 -1.7110284E-24  4.2530303E-28
 256    2       -1.6988  0.0006280911 -3.2556019E-08 -8.5750198E-13 -7.0809075E-17 -8.9090293E-21 -1.6990518E-24  4.3013307E-28
 256    3       -1.6950  0.0006277003 -3.2571470E-08 -8.5920462E-13 -7.1077285E-17 -8.9698839E-21 -1.6808342E-24  4.3689409E-28
 256    4       -1.6900  0.0006271790 -3.2592118E-08 -8.6148490E-13 -7.1437732E-17 -9.0499621E-21 -1.6561417E-24  4.4486278E-28
 256    5       -1.6837  0.0006265269 -3.2618005E-08 -8.6435143E-13 -7.1892613E-17 -9.1483741E-21 -1.6247070E-24  4.5337331E-28
 256    6       -1.6762  0.0006257437 -3.2649184E-08 -8.6781550E-13 -7.2445017E-17 -9.2639839E-21 -1.5862590E-24  4.6133866E-28
 256    7       -1.6675  0.0006248290 -3.2685718E-08 -8.7189067E-13 -7.3098104E-17 -9.3953163E-21 -1.5407367E-24  4.6738086E-28
 256    8       -1.6575  0.0006237824 -3.2727681E-08 -8.7659312E-13 -7.3855583E-17 -9.5407104E-21 -1.4881786E-24  4.7017935E-28
 256    9       -1.6462  0.0006226033 -3.2775162E-08 -8.8194181E-13 -7.4721385E-17 -9.6982358E-21 -1.4290201E-24  4.6795016E-28
 256   10       -1.6338  0.0006212913 -3.2828258E-08 -8.8795854E-13 -7.5699653E-17 -9.8658105E-21 -1.3640537E-24  4.5895451E-28
 256   11       -1.6202  0.0006198455 -3.2887084E-08 -8.9466815E-13 -7.6794627E-17 -1.0041257E-20 -1.2946381E-24  4.4128472E-28
 256   12       -1.6053  0.0006182654 -3.2951767E-08 -9.0209863E-13 -7.8010539E-17 -1.0222430E-20 -1.2227591E-24  4.1304731E-28
 256   13       -1.5892  0.0006165501 -3.3022449E-08 -9.1028124E-13 -7.9351619E-17 -1.0407518E-20 -1.1510863E-24  3.7275457E-28
 256   14       -1.5720  0.0006146987 -3.3099288E-08 -9.1925072E-13 -8.0821934E-17 -1.0595039E-20 -1.0831498E-24  3.1887172E-28
 256   15       -1.5536  0.0006127102 -3.3182460E-08 -9.2904528E-13 -8.2425525E-17 -1.0784394E-20 -1.0231628E-24  2.5078540E-28
 256   16       -1.5340  0.0006105837 -3.3272159E-08 -9.3970684E-13 -8.4166473E-17 -1.0976024E-20 -9.7605226E-25  1.6849222E-28
 256   17       -1.5133  0.0006083179 -3.3368597E-08 -9.5128112E-13 -8.6049116E-17 -1.1171793E-20 -9.4715766E-25  7.3170562E-29
 256   18       -1.4914  0.0006059116 -3.3472010E-08 -9.6381786E-13 -8.8078374E-17 -1.1375351E-20 -9.4199349E-25 -3.2673151E-29
 256   19       -1.4685  0.0006033636 -3.3582654E-08 -9.7737108E-13 -9.0260212E-17 -1.1592248E-20 -9.6567126E-25 -1.4509981E-28
 256   20       -1.4444  0.0006006722 -3.3700813E-08 -9.9199945E-13 -9.2602231E-17 -1.1830165E-20 -1.0223699E-24 -2.5849654E-28
 257    0       -1.4719  0.0005841782 -3.2672035E-08 -8.9631992E-13 -7.4377290E-17 -1.2407370E-20 -4.1161079E-24  1.4748668E-27
 257    1       -1.4707  0.0005840475 -3.2677415E-08 -8.9691543E-13 -7.4501595E-17 -1.2456634E-20 -4.0953462E-24  1.4943803E-27
 257    2       -1.4684  0.0005837861 -3.2688185E-08 -8.9810945E-13 -7.4751721E-17 -1.2554448E-20 -4.0529237E-24  1.5332898E-27
 257    3       -1.4649  0.0005833937 -3.2704367E-08 -8.9990805E-13 -7.5130565E-17 -1.2699194E-20 -3.9873306E-24  1.5905227E-27
 257    4       -1.4602  0.0005828703 -3.2725994E-08 -9.0232045E-13 -7.5642394E-17 -1.2888421E-20 -3.8961326E-24  1.6651046E-27
 257    5       -1.4544  0.0005822155 -3.2753109E-08 -9.0535903E-13 -7.6292485E-17 -1.3118584E-20 -3.7764414E-24  1.7551650E-27
 257    6       -1.4474  0.0005814290 -3.2785768E-08 -9.0904009E-13 -7.7087678E-17 -1.3385101E-20 -3.6246023E-24  1.8586304E-27
 257    7       -1.4393  0.0005805105 -3.2824039E-08 -9.1338343E-13 -7.8035100E-17 -1.3681752E-20 -3.4368478E-24  1.9721295E-27
 257    8       -1.4300  0.0005794594 -3.2868001E-08 -9.1841298E-13 -7.9142552E-17 -1.4000870E-20 -3.2091460E-24  2.0918283E-27
 257    9       -1.4196  0.0005782753 -3.2917750E-08 -9.2415697E-13 -8.0417788E-17 -1.4332936E-20 -2.9378349E-24  2.2125095E-27
 257   10       -1.4080  0.0005769574 -3.2973394E-08 -9.3064818E-13 -8.1868081E-17 -1.4666562E-20 -2.6197442E-24  2.3281305E-27
 257   11       -1.3953  0.0005755052 -3.3035056E-08 -9.3792409E-13 -8.3499537E-17 -1.4988361E-20 -2.2529500E-24  2.4310936E-27
 257   12       -1.3815  0.0005739179 -3.3102877E-08 -9.4602697E-13 -8.5316424E-17 -1.5282997E-20 -1.8372458E-24  2.5123826E-27
 257   13       -1.3666  0.0005721947 -3.3177016E-08 -9.5500381E-13 -8.7320282E-17 -1.5533647E-20 -1.3748407E-24  2.5621618E-27
 257   14       -1.3506  0.0005703345 -3.3257651E-08 -9.6490601E-13 -8.9509184E-17 -1.5722335E-20 -8.7117087E-25  2.5691931E-27
 257   15       -1.3336  0.0005683364 -3.3344980E-08 -9.7578901E-13 -9.1876879E-17 -1.5830775E-20 -3.3564567E-25  2.5215180E-27
 257   16       -1.3154  0.0005661993 -3.3439225E-08 -9.8771149E-13 -9.4412091E-17 -1.5841698E-20  2.1762905E-25  2.4073858E-27
 257   17       -1.2962  0.0005639220 -3.3540633E-08 -1.0007344E-12 -9.7098158E-17 -1.5740281E-20  7.6916278E-25  2.2153295E-27
 257   18       -1.2759  0.0005615032 -3.3649475E-08 -1.0149197E-12 -9.9912943E-17 -1.5516210E-20  1.2938059E-24  1.9358442E-27
 257   19       -1.2547  0.0005589414 -3.3766049E-08 -1.0303289E-12 -1.0282945E-16 -1.5166101E-20  1.7607954E-24  1.5626895E-27
 257   20       -1.2323  0.0005562352 -3.3890686E-08 -1.0470219E-12 -1.0581717E-16 -1.4696042E-20  2.1344324E-24  1.0943528E-27
 258    0       -1.2668  0.0005417367 -3.2735369E-08 -9.3681232E-13 -7.7841628E-17 -6.8620253E-21 -4.6916443E-24 -1.6163879E-27
 258    1       -1.2657  0.0005416057 -3.2740992E-08 -9.3743533E-13 -7.7910514E-17 -6.9184440E-21 -4.7141357E-24 -1.5959355E-27
 258    2       -1.2636  0.0005413437 -3.2752249E-08 -9.3868301E-13 -7.8050028E-17 -7.0321280E-21 -4.7582514E-24 -1.5543997E-27
 258    3       -1.2603  0.0005409506 -3.2769162E-08 -9.4055879E-13 -7.8263605E-17 -7.2046002E-21 -4.8221721E-24 -1.4907658E-27
 258    4       -1.2560  0.0005404261 -3.2791765E-08 -9.4306796E-13 -7.8556563E-17 -7.4380537E-21 -4.9032060E-24 -1.4037099E-27
 258    5       -1.2506  0.0005397700 -3.2820104E-08 -9.4621765E-13 -7.8935695E-17 -7.7350589E-21 -4.9976294E-24 -1.2914231E-27
 258    6       -1.2441  0.0005389819 -3.2854237E-08 -9.5001787E-13 -7.9410684E-17 -8.0986727E-21 -5.1002476E-24 -1.1515321E-27
 258    7       -1.2366  0.0005380614 -3.2894231E-08 -9.5448103E-13 -7.9992682E-17 -8.5315991E-21 -5.2048575E-24 -9.8207864E-28
 258    8       -1.2280  0.0005370081 -3.2940169E-08 -9.5962283E-13 -8.0695342E-17 -9.0361867E-21 -5.3036572E-24 -7.8097782E-28
 258    9       -1.2183  0.0005358213 -3.2992146E-08 -9.6546279E-13 -8.1534523E-17 -9.6137560E-21 -5.3873779E-24 -5.4643251E-28
 258   10       -1.2076  0.0005345005 -3.3050271E-08 -9.7202487E-13 -8.2528360E-17 -1.0264109E-20 -5.4451159E-24 -2.7731717E-28
 258   11       -1.1959  0.0005330448 -3.3114665E-08 -9.7933821E-13 -8.3697012E-17 -1.0984621E-20 -5.4645478E-24  2.5981775E-29
 258   12       -1.1831  0.0005314536 -3.3185468E-08 -9.8743791E-13 -8.5062333E-17 -1.1769848E-20 -5.4319727E-24  3.6203580E-28
 258   13       -1.1693  0.0005297260 -3.3262835E-08 -9.9636585E-13 -8.6647209E-17 -1.2610384E-20 -5.3328581E-24  7.2691440E-28
 258   14       -1.1545  0.0005278609 -3.3346941E-08 -1.0061715E-12 -8.8474743E-17 -1.3492170E-20 -5.1522813E-24  1.1139326E-27
 258   15       -1.1387  0.0005258574 -3.3437977E-08 -1.0169127E-12 -9.0566990E-17 -1.4395999E-20 -4.8760387E-24  1.5134047E-27
 258   16       -1.1219  0.0005237142 -3.3536162E-08 -1.0286558E-12 -9.2943398E-17 -1.5296754E-20 -4.4918292E-24  1.9113159E-27
 258   17       -1.1042  0.0005214302 -3.3641736E-08 -1.0414764E-12 -9.5618969E-17 -1.6163533E-20 -3.9908527E-24  2.2898519E-27
 258   18       -1.0854  0.0005190039 -3.3754967E-08 -1.0554586E-12 -9.8602096E-17 -1.6960003E-20 -3.3698790E-24  2.6263675E-27
 258   19       -1.0657  0.0005164339 -3.3876153E-08 -1.0706945E-12 -1.0189229E-16 -1.7645739E-20 -2.6334523E-24  2.8944124E-27
 258   20       -1.0451  0.0005137186 -3.4005625E-08 -1.0872827E-12 -1.0547806E-16 -1.8178261E-20 -1.7963861E-24  3.0640939E-27
 259    0       -1.0852  0.0005012278 -3.2705522E-08 -9.5444802E-13 -8.1713942E-17 -6.6095052E-21 -1.1836747E-24 -1.2630517E-27
 259    1       -1.0842  0.0005010969 -3.2711250E-08 -9.5510200E-13 -8.1780113E-17 -6.6237927E-21 -1.2014173E-24 -1.2685013E-27
 259    2       -1.0821  0.0005008352 -3.2722719E-08 -9.5641155E-13 -8.1912891E-17 -6.6530661E-21 -1.2370477E-24 -1.2788130E-27
 259    3       -1.0791  0.0005004424 -3.2739952E-08 -9.5837989E-13 -8.2113205E-17 -6.6985901E-21 -1.2910878E-24 -1.2936732E-27
 259    4       -1.0751  0.0004999184 -3.2762985E-08 -9.6101177E-13 -8.2382356E-17 -6.7622858E-21 -1.3640587E-24 -1.3121418E-27
 259    5       -1.0701  0.0004992628 -3.2791865E-08 -9.6431387E-13 -8.2722572E-17 -6.8468649E-21 -1.4566702E-24 -1.3330106E-27
 259    6       -1.0642  0.0004984754 -3.2826652E-08 -9.6829446E-13 -8.3136590E-17 -6.9557905E-21 -1.5695539E-24 -1.3543279E-27
 259    7       -1.0572  0.0004975557 -3.2867418E-08 -9.7296383E-13 -8.3628245E-17 -7.0932619E-21 -1.7032740E-24 -1.3738939E-27
 259    8       -1.0492  0.0004965032 -3.2914249E-08 -9.7833433E-13 -8.4202448E-17 -7.2641925E-21 -1.8580722E-24 -1.3890983E-27
 259    9       -1.0403  0.0004953173 -3.2967243E-08 -9.8442066E-13 -8.4865546E-17 -7.4743756E-21 -2.0336729E-24 -1.3962540E-27
 259   10       -1.0304  0.0004939975 -3.3026513E-08 -9.9124016E-13 -8.5625580E-17 -7.7300730E-21 -2.2290159E-24 -1.3915722E-27
 259   11       -1.0196  0.0004925429 -3.3092184E-08 -9.9881308E-13 -8.6492580E-17 -8.0384428E-21 -2.4418072E-24 -1.3695283E-27
 259   12       -1.0078  0.0004909527 -3.3164399E-08 -1.0071634E-12 -8.7478945E-17 -8.4064710E-21 -2.6684853E-24 -1.3252663E-27
 259   13  -9.95019E-01  0.0004892261 -3.3243314E-08 -1.0163190E-12 -8.8599629E-17 -8.8411900E-21 -2.9035079E-24 -1.2528555E-27
 259   14  -9.81347E-01  0.0004873621 -3.3329103E-08 -1.0263127E-12 -8.9872498E-17 -9.3490848E-21 -3.1390517E-24 -1.1458989E-27
 259   15  -9.66756E-01  0.0004853595 -3.3421959E-08 -1.0371833E-12 -9.1318298E-17 -9.9349011E-21 -3.3648274E-24 -9.9916075E-28
 259   16  -9.51259E-01  0.0004832173 -3.3522093E-08 -1.0489760E-12 -9.2960652E-17 -1.0601108E-20 -3.5678570E-24 -8.0832916E-28
 259   17  -9.34868E-01  0.0004809342 -3.3629738E-08 -1.0617441E-12 -9.4825753E-17 -1.1346718E-20 -3.7327068E-24 -5.7159990E-28
 259   18  -9.17598E-01  0.0004785087 -3.3745149E-08 -1.0755495E-12 -9.6941550E-17 -1.2166083E-20 -3.8418535E-24 -2.9066877E-28
 259   19  -8.99464E-01  0.0004759394 -3.3868608E-08 -1.0904646E-12 -9.9336729E-17 -1.3047659E-20 -3.8773236E-24  2.6435771E-29
 259   20  -8.80481E-01  0.0004732246 -3.4000426E-08 -1.1065722E-12 -1.0203906E-16 -1.3973549E-20 -3.8224158E-24  3.6475940E-28
 260    0  -9.24652E-01  0.0004627436 -3.2552333E-08 -9.4614620E-13 -7.6733825E-17 -7.5754712E-21 -2.0316883E-24 -2.1538767E-28
 260    1  -9.23726E-01  0.0004626134 -3.2558011E-08 -9.4676038E-13 -7.6809692E-17 -7.5998600E-21 -2.0347496E-24 -2.2107033E-28
 260    2  -9.21876E-01  0.0004623529 -3.2569380E-08 -9.4799057E-13 -7.6962198E-17 -7.6487533E-21 -2.0410847E-24 -2.3311129E-28
 260    3  -9.19103E-01  0.0004619620 -3.2586460E-08 -9.4984047E-13 -7.7192850E-17 -7.7224560E-21 -2.0512911E-24 -2.5284251E-28
 260    4  -9.15410E-01  0.0004614404 -3.2609286E-08 -9.5231554E-13 -7.7503617E-17 -7.8212290E-21 -2.0662562E-24 -2.8236406E-28
 260    5  -9.10799E-01  0.0004607879 -3.2637902E-08 -9.5542356E-13 -7.7897786E-17 -7.9457986E-21 -2.0874698E-24 -3.2468452E-28
 260    6  -9.05274E-01  0.0004600042 -3.2672365E-08 -9.5917416E-13 -7.8379063E-17 -8.0971562E-21 -2.1171742E-24 -3.8337440E-28
 260    7  -8.98840E-01  0.0004590888 -3.2712743E-08 -9.6357938E-13 -7.8952140E-17 -8.2766667E-21 -2.1585426E-24 -4.6324385E-28
 260    8  -8.91503E-01  0.0004580413 -3.2759116E-08 -9.6865367E-13 -7.9622623E-17 -8.4865930E-21 -2.2162072E-24 -5.6943755E-28
 260    9  -8.83269E-01  0.0004568610 -3.2811579E-08 -9.7441427E-13 -8.0397309E-17 -8.7300840E-21 -2.2965369E-24 -7.0892460E-28
 260   10  -8.74145E-01  0.0004555474 -3.2870237E-08 -9.8088134E-13 -8.1284312E-17 -9.0121442E-21 -2.4080659E-24 -8.8859468E-28
 260   11  -8.64139E-01  0.0004540996 -3.2935212E-08 -9.8807849E-13 -8.2293492E-17 -9.3397932E-21 -2.5620383E-24 -1.1166885E-27
 260   12  -8.53259E-01  0.0004525170 -3.3006640E-08 -9.9603319E-13 -8.3436959E-17 -9.7233028E-21 -2.7730924E-24 -1.4019042E-27
 260   13  -8.41516E-01  0.0004507987 -3.3084670E-08 -1.0047774E-12 -8.4730011E-17 -1.0177450E-20 -3.0595489E-24 -1.7528753E-27
 260   14  -8.28920E-01  0.0004489435 -3.3169473E-08 -1.0143483E-12 -8.6192272E-17 -1.0722555E-20 -3.4439354E-24 -2.1781146E-27
 260   15  -8.15481E-01  0.0004469506 -3.3261232E-08 -1.0247898E-12 -8.7849332E-17 -1.1386760E-20 -3.9537693E-24 -2.6858067E-27
 260   16  -8.01213E-01  0.0004448188 -3.3360156E-08 -1.0361538E-12 -8.9735193E-17 -1.2207798E-20 -4.6211913E-24 -3.2823565E-27
 260   17  -7.86128E-01  0.0004425467 -3.3466471E-08 -1.0485027E-12 -9.1895384E-17 -1.3235710E-20 -5.4834061E-24 -3.9722172E-27
 260   18  -7.70240E-01  0.0004401330 -3.3580430E-08 -1.0619125E-12 -9.4391215E-17 -1.4535217E-20 -6.5822910E-24 -4.7581635E-27
 260   19  -7.53563E-01  0.0004375762 -3.3702314E-08 -1.0764775E-12 -9.7305044E-17 -1.6189055E-20 -7.9641672E-24 -5.6397941E-27
 260   20  -7.36114E-01  0.0004348749 -3.3832436E-08 -1.0923160E-12 -1.0074716E-16 -1.8300748E-20 -9.6787791E-24 -6.6143858E-27
 261    0  -7.83206E-01  0.0004263863 -3.2243921E-08 -9.1637470E-13 -7.8952150E-17 -2.0312722E-20 -1.5665879E-23 -7.2083896E-27
 261    1  -7.82354E-01  0.0004262573 -3.2249421E-08 -9.1700705E-13 -7.9156129E-17 -2.0501264E-20 -1.5766907E-23 -7.2211210E-27
 261    2  -7.80649E-01  0.0004259992 -3.2260433E-08 -9.1827687E-13 -7.9569938E-17 -2.0882108E-20 -1.5969471E-23 -7.2465530E-27
 261    3  -7.78094E-01  0.0004256120 -3.2276979E-08 -9.2019419E-13 -8.0205216E-17 -2.1462555E-20 -1.6274564E-23 -7.2849695E-27
 261    4  -7.74692E-01  0.0004250954 -3.2299095E-08 -9.2277459E-13 -8.1079312E-17 -2.2253431E-20 -1.6684059E-23 -7.3374883E-27
 261    5  -7.70444E-01  0.0004244491 -3.2326827E-08 -9.2604034E-13 -8.2217299E-17 -2.3269996E-20 -1.7199978E-23 -7.4038752E-27
 261    6  -7.65355E-01  0.0004236729 -3.2360236E-08 -9.3002087E-13 -8.3651057E-17 -2.4530852E-20 -1.7825344E-23 -7.4861647E-27
 261    7  -7.59430E-01  0.0004227663 -3.2399396E-08 -9.3475440E-13 -8.5421405E-17 -2.6059158E-20 -1.8563819E-23 -7.5859326E-27
 261    8  -7.52674E-01  0.0004217288 -3.2444396E-08 -9.4028963E-13 -8.7578506E-17 -2.7882280E-20 -1.9420060E-23 -7.7053597E-27
 261    9  -7.45093E-01  0.0004205598 -3.2495344E-08 -9.4668792E-13 -9.0183845E-17 -3.0032351E-20 -2.0399908E-23 -7.8479573E-27
 261   10  -7.36695E-01  0.0004192589 -3.2552364E-08 -9.5402606E-13 -9.3311703E-17 -3.2546721E-20 -2.1510203E-23 -8.0163300E-27
 261   11  -7.27487E-01  0.0004178252 -3.2615604E-08 -9.6239967E-13 -9.7051010E-17 -3.5468212E-20 -2.2759838E-23 -8.2145061E-27
 261   12  -7.17478E-01  0.0004162580 -3.2685237E-08 -9.7192725E-13 -1.0150785E-16 -3.8845904E-20 -2.4159032E-23 -8.4454002E-27
 261   13  -7.06678E-01  0.0004145564 -3.2761466E-08 -9.8275529E-13 -1.0680804E-16 -4.2735867E-20 -2.5719950E-23 -8.7101402E-27
 261   14  -6.95096E-01  0.0004127194 -3.2844530E-08 -9.9506433E-13 -1.1310027E-16 -4.7201827E-20 -2.7456121E-23 -9.0069988E-27
 261   15  -6.82744E-01  0.0004107460 -3.2934710E-08 -1.0090763E-12 -1.2055980E-16 -5.2316160E-20 -2.9381324E-23 -9.3276747E-27
 261   16  -6.69634E-01  0.0004086351 -3.3032339E-08 -1.0250632E-12 -1.2939246E-16 -5.8160382E-20 -3.1507784E-23 -9.6543163E-27
 261   17  -6.55778E-01  0.0004063853 -3.3137817E-08 -1.0433581E-12 -1.3983947E-16 -6.4824978E-20 -3.3842689E-23 -9.9555783E-27
 261   18  -6.41191E-01  0.0004039953 -3.3251618E-08 -1.0643673E-12 -1.5218223E-16 -7.2408176E-20 -3.6382499E-23 -1.0181245E-26
 261   19  -6.25888E-01  0.0004014636 -3.3374315E-08 -1.0885853E-12 -1.6674745E-16 -8.1013417E-20 -3.9104892E-23 -1.0254012E-26
 261   20  -6.09883E-01  0.0003987883 -3.3506599E-08 -1.1166121E-12 -1.8391155E-16 -9.0741875E-20 -4.1957341E-23 -1.0067959E-26
 262    0  -6.58788E-01  0.0003922265 -3.1833481E-08 -9.7917542E-13 -1.9135107E-16 -8.9648987E-20 -3.4616915E-23 -2.8547525E-27
 262    1  -6.58004E-01  0.0003920991 -3.1839361E-08 -9.8070982E-13 -1.9224964E-16 -9.0064660E-20 -3.4655969E-23 -2.7292353E-27
 262    2  -6.56436E-01  0.0003918444 -3.1851148E-08 -9.8380029E-13 -1.9405929E-16 -9.0897280E-20 -3.4728893E-23 -2.4747876E-27
 262    3  -6.54086E-01  0.0003914621 -3.1868898E-08 -9.8849066E-13 -1.9680515E-16 -9.2149357E-20 -3.4824513E-23 -2.0826963E-27
 262    4  -6.50957E-01  0.0003909520 -3.1892698E-08 -9.9484765E-13 -2.0052439E-16 -9.3823412E-20 -3.4926230E-23 -1.5418292E-27
 262    5  -6.47050E-01  0.0003903138 -3.1922665E-08 -1.0029631E-12 -2.0526802E-16 -9.5921776E-20 -3.5009573E-23 -8.3598194E-28
 262    6  -6.42371E-01  0.0003895472 -3.1958950E-08 -1.0129553E-12 -2.1109900E-16 -9.8444110E-20 -3.5042710E-23  5.3059267E-29
 262    7  -6.36924E-01  0.0003886518 -3.2001746E-08 -1.0249718E-12 -2.1809307E-16 -1.0138598E-19 -3.4984464E-23  1.1462213E-27
 262    8  -6.30714E-01  0.0003876269 -3.2051283E-08 -1.0391921E-12 -2.2633808E-16 -1.0473599E-19 -3.4782814E-23  2.4668819E-27
 262    9  -6.23747E-01  0.0003864721 -3.2107846E-08 -1.0558319E-12 -2.3593279E-16 -1.0847227E-19 -3.4373994E-23  4.0374676E-27
 262   10  -6.16030E-01  0.0003851865 -3.2171771E-08 -1.0751458E-12 -2.4698498E-16 -1.1255815E-19 -3.3681120E-23  5.8780220E-27
 262   11  -6.07572E-01  0.0003837694 -3.2243460E-08 -1.0974324E-12 -2.5960852E-16 -1.1693719E-19 -3.2613439E-23  8.0035051E-27
 262   12  -5.98380E-01  0.0003822198 -3.2323388E-08 -1.1230373E-12 -2.7391858E-16 -1.2152704E-19 -3.1067291E-23  1.0417651E-26
 262   13  -5.88464E-01  0.0003805366 -3.2412118E-08 -1.1523571E-12 -2.9002532E-16 -1.2621301E-19 -2.8927135E-23  1.3109047E-26
 262   14  -5.77834E-01  0.0003787188 -3.2510308E-08 -1.1858419E-12 -3.0802469E-16 -1.3084087E-19 -2.6070544E-23  1.6040282E-26
 262   15  -5.66502E-01  0.0003767650 -3.2618733E-08 -1.2239960E-12 -3.2798686E-16 -1.3521069E-19 -2.2375149E-23  1.9140371E-26
 262   16  -5.54479E-01  0.0003746736 -3.2738296E-08 -1.2673768E-12 -3.4994137E-16 -1.3907217E-19 -1.7730527E-23  2.2293177E-26
 262   17  -5.41778E-01  0.0003724429 -3.2870051E-08 -1.3165894E-12 -3.7385934E-16 -1.4212262E-19 -1.2056034E-23  2.5321321E-26
 262   18  -5.28413E-01  0.0003700711 -3.3015216E-08 -1.3722768E-12 -3.9963328E-16 -1.4401208E-19 -5.3268461E-24  2.7972225E-26
 262   19  -5.14398E-01  0.0003675559 -3.3175197E-08 -1.4351043E-12 -4.2705615E-16 -1.4435628E-19  2.3932518E-24  2.9902755E-26
 262   20  -4.99749E-01  0.0003648949 -3.3351602E-08 -1.5057373E-12 -4.5580233E-16 -1.4276451E-19  1.0907029E-23  3.0666194E-26
 263    0  -5.49530E-01  0.0003600776 -3.1709241E-08 -1.3881591E-12 -3.8621926E-16 -6.1712225E-20  3.4463816E-23  8.6060417E-27
 263    1  -5.48810E-01  0.0003599507 -3.1717580E-08 -1.3912513E-12 -3.8683434E-16 -6.1298012E-20  3.4582453E-23  8.3434269E-27
 263    2  -5.47370E-01  0.0003596969 -3.1734312E-08 -1.3974505E-12 -3.8805206E-16 -6.0465335E-20  3.4808641E-23  7.8079171E-27
 263    3  -5.45213E-01  0.0003593160 -3.1759550E-08 -1.4067854E-12 -3.8984734E-16 -5.9206583E-20  3.5119399E-23  6.9798405E-27
 263    4  -5.42341E-01  0.0003588076 -3.1793463E-08 -1.4192979E-12 -3.9218151E-16 -5.7511843E-20  3.5478065E-23  5.8281434E-27
 263    5  -5.38756E-01  0.0003581713 -3.1836278E-08 -1.4350420E-12 -3.9500368E-16 -5.5371941E-20  3.5833505E-23  4.3139305E-27
 263    6  -5.34463E-01  0.0003574066 -3.1888281E-08 -1.4540807E-12 -3.9824837E-16 -5.2780853E-20  3.6115773E-23  2.3868257E-27
 263    7  -5.29465E-01  0.0003565128 -3.1949822E-08 -1.4764841E-12 -4.0183668E-16 -4.9740486E-20  3.6233540E-23 -1.3315114E-29
 263    8  -5.23769E-01  0.0003554893 -3.2021313E-08 -1.5023260E-12 -4.0567690E-16 -4.6267294E-20  3.6069223E-23 -2.9550317E-27
 263    9  -5.17381E-01  0.0003543351 -3.2103230E-08 -1.5316804E-12 -4.0966643E-16 -4.2399906E-20  3.5475513E-23 -6.5119732E-27
 263   10  -5.10307E-01  0.0003530491 -3.2196117E-08 -1.5646177E-12 -4.1369566E-16 -3.8209249E-20  3.4269888E-23 -1.0761994E-26
 263   11  -5.02555E-01  0.0003516302 -3.2300587E-08 -1.6012006E-12 -4.1765433E-16 -3.3811653E-20  3.2230705E-23 -1.5779148E-26
 263   12  -4.94135E-01  0.0003500769 -3.2417322E-08 -1.6414815E-12 -4.2144163E-16 -2.9384523E-20  2.9093736E-23 -2.1625968E-26
 263   13  -4.85055E-01  0.0003483879 -3.2547071E-08 -1.6855002E-12 -4.2498092E-16 -2.5184303E-20  2.4552330E-23 -2.8339713E-26
 263   14  -4.75325E-01  0.0003465612 -3.2690658E-08 -1.7332854E-12 -4.2824118E-16 -2.1567156E-20  1.8260003E-23 -3.5917322E-26
 263   15  -4.64958E-01  0.0003445951 -3.2848972E-08 -1.7848596E-12 -4.3126566E-16 -1.9011598E-20  9.8415852E-24 -4.4287652E-26
 263   16  -4.53965E-01  0.0003424872 -3.3022974E-08 -1.8402515E-12 -4.3420973E-16 -1.8139074E-20 -1.0873848E-24 -5.3284066E-26
 263   17  -4.42358E-01  0.0003402352 -3.3213699E-08 -1.8995172E-12 -4.3738878E-16 -1.9730628E-20 -1.4887158E-23 -6.2609596E-26
 263   18  -4.30153E-01  0.0003378363 -3.3422257E-08 -1.9627746E-12 -4.4133578E-16 -2.4735738E-20 -3.1841594E-23 -7.1789655E-26
 263   19  -4.17364E-01  0.0003352876 -3.3649852E-08 -2.0302551E-12 -4.4686739E-16 -3.4261104E-20 -5.2085345E-23 -8.0138125E-26
 263   20  -4.04006E-01  0.0003325858 -3.3897797E-08 -2.1023761E-12 -4.5515333E-16 -4.9535300E-20 -7.5507474E-23 -8.6721054E-26
 264    0  -4.53928E-01  0.0003293217 -3.2144934E-08 -1.7683782E-12 -3.2250459E-16 -6.9891019E-20 -9.7047547E-23 -4.9324494E-26
 264    1  -4.53270E-01  0.0003291931 -3.2155552E-08 -1.7709611E-12 -3.2320934E-16 -7.1059832E-20 -9.7735552E-23 -4.8968332E-26
 264    2  -4.51954E-01  0.0003289357 -3.2176835E-08 -1.7761439E-12 -3.2465419E-16 -7.3421925E-20 -9.9096406E-23 -4.8231853E-26
 264    3  -4.49981E-01  0.0003285494 -3.2208875E-08 -1.7839627E-12 -3.2691095E-16 -7.7025625E-20 -1.0109784E-22 -4.7065530E-26
 264    4  -4.47355E-01  0.0003280337 -3.2251817E-08 -1.7944739E-12 -3.3008951E-16 -8.1940651E-20 -1.0368757E-22 -4.5394388E-26
 264    5  -4.44078E-01  0.0003273881 -3.2305850E-08 -1.8077616E-12 -3.3434364E-16 -8.8255742E-20 -1.0678661E-22 -4.3117267E-26
 264    6  -4.40154E-01  0.0003266120 -3.2371220E-08 -1.8239409E-12 -3.3987221E-16 -9.6071766E-20 -1.1028436E-22 -4.0112458E-26
 264    7  -4.35587E-01  0.0003257046 -3.2448227E-08 -1.8431681E-12 -3.4692523E-16 -1.0549565E-19 -1.1402850E-22 -3.6233209E-26
 264    8  -4.30384E-01  0.0003246648 -3.2537237E-08 -1.8656508E-12 -3.5580779E-16 -1.1662865E-19 -1.1781621E-22 -3.1319387E-26
 264    9  -4.24551E-01  0.0003234916 -3.2638681E-08 -1.8916607E-12 -3.6688303E-16 -1.2955225E-19 -1.2138358E-22 -2.5201454E-26
 264   10  -4.18094E-01  0.0003221838 -3.2753071E-08 -1.9215491E-12 -3.8057310E-16 -1.4430943E-19 -1.2439574E-22 -1.7713815E-26
 264   11  -4.11022E-01  0.0003207399 -3.2881015E-08 -1.9557646E-12 -3.9735608E-16 -1.6087991E-19 -1.2644030E-22 -8.7178532E-27
 264   12  -4.03343E-01  0.0003191582 -3.3023226E-08 -1.9948725E-12 -4.1775707E-16 -1.7915091E-19 -1.2702580E-22  1.8684851E-27
 264   13  -3.95068E-01  0.0003174369 -3.3180553E-08 -2.0395749E-12 -4.4233170E-16 -1.9888362E-19 -1.2558806E-22  1.4033100E-26
 264   14  -3.86205E-01  0.0003155739 -3.3354003E-08 -2.0907301E-12 -4.7163895E-16 -2.1967708E-19 -1.2151105E-22  2.7619505E-26
 264   15  -3.76768E-01  0.0003135670 -3.3544776E-08 -2.1493686E-12 -5.0620136E-16 -2.4093463E-19 -1.1417013E-22  4.2265188E-26
 264   16  -3.66769E-01  0.0003114135 -3.3754306E-08 -2.2167027E-12 -5.4645170E-16 -2.6183681E-19 -1.0299753E-22  5.7333211E-26
 264   17  -3.56220E-01  0.0003091104 -3.3984305E-08 -2.2941251E-12 -5.9266586E-16 -2.8133506E-19 -8.7585116E-23  7.1847027E-26
 264   18  -3.45136E-01  0.0003066545 -3.4236812E-08 -2.3831924E-12 -6.4488602E-16 -2.9817620E-19 -6.7820493E-23  8.4443833E-26
 264   19  -3.33532E-01  0.0003040420 -3.4514249E-08 -2.4855889E-12 -7.0284122E-16 -3.1097540E-19 -4.4058293E-23  9.3362058E-26
 264   20  -3.21426E-01  0.0003012688 -3.4819468E-08 -2.6030670E-12 -7.6588167E-16 -3.1835757E-19 -1.7311354E-23  9.6512812E-26
 265    0  -3.70867E-01  0.0002995891 -3.2795284E-08 -2.1927546E-12 -6.0252084E-16 -1.5489984E-19  6.2403021E-23  3.4417509E-26
 265    1  -3.70268E-01  0.0002994579 -3.2808455E-08 -2.1975810E-12 -6.0406607E-16 -1.5414811E-19  6.2878291E-23  3.3480631E-26
 265    2  -3.69071E-01  0.0002991953 -3.2834884E-08 -2.2072707E-12 -6.0713395E-16 -1.5262806E-19  6.3789347E-23  3.1576485E-26
 265    3  -3.67277E-01  0.0002988010 -3.2874747E-08 -2.2218968E-12 -6.1167861E-16 -1.5030870E-19  6.5054503E-23  2.8643442E-26
 265    4  -3.64888E-01  0.0002982746 -3.2928308E-08 -2.2415658E-12 -6.1762742E-16 -1.4714917E-19  6.6545318E-23  2.4595908E-26
 265    5  -3.61909E-01  0.0002976154 -3.2995927E-08 -2.2664167E-12 -6.2488422E-16 -1.4310845E-19  6.8084016E-23  1.9333454E-26
 265    6  -3.58342E-01  0.0002968225 -3.3078060E-08 -2.2966148E-12 -6.3332260E-16 -1.3815438E-19  6.9433517E-23  1.2747402E-26
 265    7  -3.54193E-01  0.0002958949 -3.3175267E-08 -2.3323478E-12 -6.4278820E-16 -1.3228039E-19  7.0293157E-23  4.7430787E-27
 265    8  -3.49468E-01  0.0002948315 -3.3288212E-08 -2.3738192E-12 -6.5310042E-16 -1.2552369E-19  7.0296265E-23 -4.7397928E-27
 265    9  -3.44171E-01  0.0002936308 -3.3417675E-08 -2.4212409E-12 -6.6405741E-16 -1.1798882E-19  6.9011244E-23 -1.5692802E-26
 265   10  -3.38312E-01  0.0002922912 -3.3564553E-08 -2.4748265E-12 -6.7544746E-16 -1.0987346E-19  6.5952669E-23 -2.8000518E-26
 265   11  -3.31898E-01  0.0002908107 -3.3729864E-08 -2.5347839E-12 -6.8706646E-16 -1.0149803E-19  6.0606076E-23 -4.1379431E-26
 265   12  -3.24938E-01  0.0002891873 -3.3914757E-08 -2.6013107E-12 -6.9874430E-16 -9.3328347E-20  5.2469231E-23 -5.5335836E-26
 265   13  -3.17442E-01  0.0002874184 -3.4120509E-08 -2.6745934E-12 -7.1038115E-16 -8.5995796E-20  4.1119499E-23 -6.9096527E-26
 265   14  -3.09421E-01  0.0002855013 -3.4348535E-08 -2.7548138E-12 -7.2199268E-16 -8.0297721E-20  2.6308171E-23 -8.1565703E-26
 265   15  -3.00887E-01  0.0002834329 -3.4600389E-08 -2.8421638E-12 -7.3376187E-16 -7.7171678E-20  8.0834459E-24 -9.1306329E-26
 265   16  -2.91853E-01  0.0002812096 -3.4877770E-08 -2.9368737E-12 -7.4609191E-16 -7.7631209E-20 -1.3067195E-23 -9.6582032E-26
 265   17  -2.82332E-01  0.0002788276 -3.5182537E-08 -3.0392544E-12 -7.5964897E-16 -8.2647343E-20 -3.6067967E-23 -9.5491404E-26
 265   18  -2.72340E-01  0.0002762825 -3.5516723E-08 -3.1497541E-12 -7.7537982E-16 -9.2972060E-20 -5.9143632E-23 -8.6248782E-26
 265   19  -2.61893E-01  0.0002735694 -3.5882566E-08 -3.2690254E-12 -7.9448357E-16 -1.0890616E-19 -7.9804485E-23 -6.7659003E-26
 265   20  -2.51008E-01  0.0002706829 -3.6282549E-08 -3.3979930E-12 -8.1831734E-16 -1.3004118E-19 -9.5019382E-23 -3.9817530E-26
 266    0  -2.99387E-01  0.0002706573 -3.3840297E-08 -2.6600886E-12 -5.3408121E-16 -9.3738047E-20 -3.3132831E-23  7.1111755E-26
 266    1  -2.98846E-01  0.0002705220 -3.3856271E-08 -2.6643650E-12 -5.3502058E-16 -9.4129839E-20 -3.2128612E-23  7.2331044E-26
 266    2  -2.97764E-01  0.0002702510 -3.3888294E-08 -2.6729405E-12 -5.3691085E-16 -9.4876323E-20 -3.0069880E-23  7.4715746E-26
 266    3  -2.96144E-01  0.0002698440 -3.3936523E-08 -2.6858610E-12 -5.3977372E-16 -9.5902156E-20 -2.6858194E-23  7.8162749E-26
 266    4  -2.93987E-01  0.0002693005 -3.4001192E-08 -2.7031949E-12 -5.4363302E-16 -9.7083701E-20 -2.2359803E-23  8.2480521E-26
 266    5  -2.91298E-01  0.0002686197 -3.4082615E-08 -2.7250378E-12 -5.4851787E-16 -9.8248421E-20 -1.6410749E-23  8.7389170E-26
 266    6  -2.88079E-01  0.0002678005 -3.4181192E-08 -2.7515086E-12 -5.5444286E-16 -9.9160416E-20 -8.8499363E-24  9.2465093E-26
 266    7  -2.84337E-01  0.0002668418 -3.4297410E-08 -2.7827521E-12 -5.6140112E-16 -9.9516479E-20  4.5031378E-25  9.7099794E-26
 266    8  -2.80076E-01  0.0002657422 -3.4431849E-08 -2.8189363E-12 -5.6934660E-16 -9.8944095E-20  1.1534650E-23  1.0046518E-25
 266    9  -2.75304E-01  0.0002644999 -3.4585184E-08 -2.8602481E-12 -5.7817487E-16 -9.7010816E-20  2.4288225E-23  1.0144789E-25
 266   10  -2.70028E-01  0.0002631130 -3.4758194E-08 -2.9068857E-12 -5.8770195E-16 -9.3248600E-20  3.8343734E-23  9.8617281E-26
 266   11  -2.64256E-01  0.0002615794 -3.4951765E-08 -2.9590458E-12 -5.9764483E-16 -8.7208608E-20  5.2958398E-23  9.0211473E-26
 266   12  -2.57998E-01  0.0002598966 -3.5166893E-08 -3.0169064E-12 -6.0761034E-16 -7.8548846E-20  6.6868881E-23  7.4148509E-26
 266   13  -2.51265E-01  0.0002580617 -3.5404690E-08 -3.0806042E-12 -6.1710148E-16 -6.7176807E-20  7.8135529E-23  4.8141060E-26
 266   14  -2.44067E-01  0.0002560718 -3.5666377E-08 -3.1502111E-12 -6.2555720E-16 -5.3453002E-20  8.3996939E-23  9.9142419E-27
 266   15  -2.36417E-01  0.0002539232 -3.5953288E-08 -3.2257137E-12 -6.3244345E-16 -3.8458173E-20  8.0781750E-23 -4.2418801E-26
 266   16  -2.28328E-01  0.0002516122 -3.6266853E-08 -3.3070093E-12 -6.3742284E-16 -2.4323307E-20  6.3937766E-23 -1.0977014E-25
 266   17  -2.19816E-01  0.0002491345 -3.6608598E-08 -3.3939356E-12 -6.4062732E-16 -1.4587576E-20  2.8275610E-23 -1.9125441E-25
 266   18  -2.10894E-01  0.0002464854 -3.6980131E-08 -3.4863609E-12 -6.4305291E-16 -1.4512932E-20 -3.1451547E-23 -2.8315858E-25
 266   19  -2.01582E-01  0.0002436596 -3.7383157E-08 -3.5843711E-12 -6.4708179E-16 -3.1245346E-20 -1.1952948E-22 -3.7783127E-25
 266   20  -1.91895E-01  0.0002406516 -3.7819519E-08 -3.6885926E-12 -6.5709703E-16 -7.3638852E-20 -2.3772360E-22 -4.6275455E-25
 267    0  -2.38646E-01  0.0002424813 -3.4781751E-08 -2.7163449E-12 -3.0703682E-16 -2.0099479E-20 -2.7109346E-22 -3.1395840E-25
 267    1  -2.38161E-01  0.0002423421 -3.4798057E-08 -2.7188020E-12 -3.0725412E-16 -2.3379122E-20 -2.7548421E-22 -3.1324417E-25
 267    2  -2.37192E-01  0.0002420636 -3.4830712E-08 -2.7237223E-12 -3.0778885E-16 -3.0095922E-20 -2.8423215E-22 -3.1157404E-25
 267    3  -2.35741E-01  0.0002416454 -3.4879805E-08 -2.7311212E-12 -3.0884722E-16 -4.0562600E-20 -2.9725573E-22 -3.0845658E-25
 267    4  -2.33810E-01  0.0002410868 -3.4945471E-08 -2.7410333E-12 -3.1076063E-16 -5.5243307E-20 -3.1438639E-22 -3.0312872E-25
 267    5  -2.31403E-01  0.0002403870 -3.5027889E-08 -2.7535254E-12 -3.1400493E-16 -7.4737378E-20 -3.3531723E-22 -2.9455685E-25
 267    6  -2.28523E-01  0.0002395452 -3.5127289E-08 -2.7687170E-12 -3.1923100E-16 -9.9758726E-20 -3.5953064E-22 -2.8141828E-25
 267    7  -2.25177E-01  0.0002385600 -3.5243953E-08 -2.7868096E-12 -3.2729777E-16 -1.3109246E-19 -3.8619789E-22 -2.6210401E-25
 267    8  -2.21369E-01  0.0002374300 -3.5378228E-08 -2.8081245E-12 -3.3930481E-16 -1.6953014E-19 -4.1407570E-22 -2.3476823E-25
 267    9  -2.17107E-01  0.0002361537 -3.5530537E-08 -2.8331528E-12 -3.5662100E-16 -2.1576674E-19 -4.4137488E-22 -1.9740379E-25
 267   10  -2.12398E-01  0.0002347290 -3.5701401E-08 -2.8626173E-12 -3.8089794E-16 -2.7025731E-19 -4.6564835E-22 -1.4802809E-25
 267   11  -2.07251E-01  0.0002331540 -3.5891470E-08 -2.8975446E-12 -4.1405638E-16 -3.3302114E-19 -4.8369967E-22 -8.4965498E-26
 267   12  -2.01676E-01  0.0002314262 -3.6101573E-08 -2.9393468E-12 -4.5823011E-16 -4.0339691E-19 -4.9156278E-22 -7.2657944E-27
 267   13  -1.95683E-01  0.0002295429 -3.6332775E-08 -2.9899023E-12 -5.1564687E-16 -4.7975654E-19 -4.8461501E-22  8.4667219E-26
 267   14  -1.89285E-01  0.0002275012 -3.6586462E-08 -3.0516265E-12 -5.8842703E-16 -5.5921245E-19 -4.5790202E-22  1.8827375E-25
 267   15  -1.82493E-01  0.0002252977 -3.6864442E-08 -3.1275120E-12 -6.7828627E-16 -6.3737752E-19 -4.0676207E-22  2.9787867E-25
 267   16  -1.75321E-01  0.0002229287 -3.7169066E-08 -3.2211142E-12 -7.8614135E-16 -7.0828295E-19 -3.2787677E-22  4.0361555E-25
 267   17  -1.67785E-01  0.0002203899 -3.7503356E-08 -3.3364551E-12 -9.1164639E-16 -7.6460273E-19 -2.2082522E-22  4.9041411E-25
 267   18  -1.59899E-01  0.0002176765 -3.7871144E-08 -3.4778179E-12 -1.0527413E-15 -7.9840468E-19 -9.0162346E-23  5.3748691E-25
 267   19  -1.51682E-01  0.0002147830 -3.8277176E-08 -3.6494232E-12 -1.2053566E-15 -8.0265448E-19  5.2056942E-23  5.1860076E-25
 267   20  -1.43153E-01  0.0002117030 -3.8727189E-08 -3.8550111E-12 -1.3635231E-15 -7.7372532E-19  1.8369076E-22  4.0414585E-25
 268    0  -1.87711E-01  0.0002155464 -3.5119833E-08 -2.7410048E-12 -8.1588245E-16 -2.9775644E-19  2.8931080E-22  1.3152099E-25
 268    1  -1.87280E-01  0.0002154059 -3.5136299E-08 -2.7475437E-12 -8.1884274E-16 -2.9427436E-19  2.9110187E-22  1.2421185E-25
 268    2  -1.86419E-01  0.0002151247 -3.5169348E-08 -2.7606922E-12 -8.2465868E-16 -2.8724781E-19  2.9437129E-22  1.0925606E-25
 268    3  -1.85130E-01  0.0002147023 -3.5219220E-08 -2.7805858E-12 -8.3311567E-16 -2.7657328E-19  2.9847523E-22  8.6033361E-26
 268    4  -1.83414E-01  0.0002141383 -3.5286275E-08 -2.8074195E-12 -8.4389076E-16 -2.6214528E-19  3.0239273E-22  5.3628421E-26
 268    5  -1.81277E-01  0.0002134317 -3.5371006E-08 -2.8414312E-12 -8.5654289E-16 -2.4391857E-19  3.0466613E-22  1.0917003E-26
 268    6  -1.78720E-01  0.0002125816 -3.5474042E-08 -2.8828860E-12 -8.7052009E-16 -2.2200326E-19  3.0332536E-22 -4.3364400E-26
 268    7  -1.75751E-01  0.0002115866 -3.5596153E-08 -2.9320537E-12 -8.8517425E-16 -1.9679322E-19  2.9581958E-22 -1.1044285E-25
 268    8  -1.72375E-01  0.0002104453 -3.5738259E-08 -2.9891847E-12 -8.9980052E-16 -1.6913120E-19  2.7895885E-22 -1.9131687E-25
 268    9  -1.68599E-01  0.0002091558 -3.5901434E-08 -3.0544865E-12 -9.1371039E-16 -1.4051915E-19  2.4890068E-22 -2.8642025E-25
 268   10  -1.64430E-01  0.0002077160 -3.6086906E-08 -3.1281073E-12 -9.2635657E-16 -1.1336017E-19  2.0120643E-22 -3.9526174E-25
 268   11  -1.59878E-01  0.0002061236 -3.6296063E-08 -3.2101359E-12 -9.3752399E-16 -9.1227170E-20  1.3104282E-22 -5.1581926E-25
 268   12  -1.54952E-01  0.0002043758 -3.6530445E-08 -3.3006338E-12 -9.4760439E-16 -7.9119123E-20  3.3537714E-23 -6.4397573E-25
 268   13  -1.49663E-01  0.0002024694 -3.6791752E-08 -3.3997184E-12 -9.5796627E-16 -8.3654437E-20 -9.5600383E-23 -7.7284880E-25
 268   14  -1.44022E-01  0.0002004010 -3.7081854E-08 -3.5077257E-12 -9.7142040E-16 -1.1312752E-19 -2.5916966E-22 -8.9216059E-25
 268   15  -1.38044E-01  0.0001981665 -3.7402829E-08 -3.6254801E-12 -9.9275665E-16 -1.7730277E-19 -4.5724849E-22 -9.8795457E-25
 268   16  -1.31741E-01  0.0001957615 -3.7757040E-08 -3.7547050E-12 -1.0293019E-15 -2.8682874E-19 -6.8570242E-22 -1.0428426E-24
 268   17  -1.25129E-01  0.0001931808 -3.8147287E-08 -3.8985937E-12 -1.0913926E-15 -4.5212491E-19 -9.3463953E-22 -1.0374283E-24
 268   18  -1.18224E-01  0.0001904188 -3.8577058E-08 -4.0625463E-12 -1.1926144E-15 -6.8166439E-19 -1.1871862E-21 -9.5326802E-25
 268   19  -1.11044E-01  0.0001874691 -3.9050933E-08 -4.2550373E-12 -1.3496043E-15 -9.7969445E-19 -1.4193505E-21 -7.7834337E-25
 268   20  -1.03608E-01  0.0001843243 -3.9575177E-08 -4.4885314E-12 -1.5812159E-15 -1.3437350E-18 -1.6020042E-21 -5.1523624E-25
 269    0  -1.45472E-01  0.0001902107 -3.5341228E-08 -2.9333199E-12 -7.6870741E-16 -6.2121982E-19 -6.7557735E-22 -4.3280675E-26
 269    1  -1.45092E-01  0.0001900693 -3.5358847E-08 -2.9394945E-12 -7.7496017E-16 -6.2933016E-19 -6.7612840E-22 -3.5413684E-26
 269    2  -1.44332E-01  0.0001897863 -3.5394195E-08 -2.9519958E-12 -7.8771012E-16 -6.4556753E-19 -6.7689680E-22 -1.9586196E-26
 269    3  -1.43195E-01  0.0001893613 -3.5447503E-08 -2.9711357E-12 -8.0744155E-16 -6.6994397E-19 -6.7721964E-22  4.3460626E-27
 269    4  -1.41682E-01  0.0001887936 -3.5519124E-08 -2.9974096E-12 -8.3488928E-16 -7.0243046E-19 -6.7607704E-22  3.6529358E-26
 269    5  -1.39798E-01  0.0001880823 -3.5609554E-08 -3.0315211E-12 -8.7102332E-16 -7.4289015E-19 -6.7210326E-22  7.6977928E-26
 269    6  -1.37546E-01  0.0001872263 -3.5719454E-08 -3.0744231E-12 -9.1704302E-16 -7.9099970E-19 -6.6360073E-22  1.2537907E-25
 269    7  -1.34932E-01  0.0001862244 -3.5849681E-08 -3.1273641E-12 -9.7435062E-16 -8.4614938E-19 -6.4858368E-22  1.8088210E-25
 269    8  -1.31961E-01  0.0001850748 -3.6001326E-08 -3.1919414E-12 -1.0445050E-15 -9.0733007E-19 -6.2488103E-22  2.4179891E-25
 269    9  -1.28642E-01  0.0001837756 -3.6175775E-08 -3.2701574E-12 -1.1291488E-15 -9.7302415E-19 -5.9035028E-22  3.0515352E-25
 269   10  -1.24980E-01  0.0001823246 -3.6374774E-08 -3.3644741E-12 -1.2299036E-15 -1.0411257E-18 -5.4322570E-22  3.6617671E-25
 269   11  -1.20987E-01  0.0001807192 -3.6600514E-08 -3.4778572E-12 -1.3482293E-15 -1.1089187E-18 -4.8262399E-22  4.1780711E-25
 269   12  -1.16671E-01  0.0001789562 -3.6855735E-08 -3.6138032E-12 -1.4852623E-15 -1.1732036E-18 -4.0931927E-22  4.5019251E-25
 269   13  -1.12043E-01  0.0001770323 -3.7143844E-08 -3.7763379E-12 -1.6416504E-15 -1.2306195E-18 -3.2677861E-22  4.5019034E-25
 269   14  -1.07115E-01  0.0001749432 -3.7469052E-08 -3.9699848E-12 -1.8174407E-15 -1.2783002E-18 -2.4243004E-22  4.0142895E-25
 269   15  -1.01901E-01  0.0001726842 -3.7836513E-08 -4.1997024E-12 -2.0121021E-15 -1.3149759E-18 -1.6914715E-22  2.8476810E-25
 269   16  -9.64138E-02  0.0001702495 -3.8252480E-08 -4.4708186E-12 -2.2248211E-15 -1.3426454E-18 -1.2672924E-22  7.9718985E-26
 269   17  -9.06697E-02  0.0001676324 -3.8724465E-08 -4.7890137E-12 -2.4552561E-15 -1.3688952E-18 -1.4302346E-22 -2.3291926E-25
 269   18  -8.46854E-02  0.0001648252 -3.9261413E-08 -5.1604634E-12 -2.7049832E-15 -1.4098380E-18 -2.5433879E-22 -6.6770326E-25
 269   19  -7.84790E-02  0.0001618183 -3.9873925E-08 -5.5923146E-12 -2.9799006E-15 -1.4935199E-18 -5.0469477E-22 -1.2312026E-24
 269   20  -7.20704E-02  0.0001586008 -4.0574587E-08 -6.0937633E-12 -3.2938476E-15 -1.6634936E-18 -9.4395407E-22 -1.9212064E-24
 270    0  -1.10826E-01  0.0001665688 -3.5487636E-08 -3.6294416E-12 -1.5371836E-15 -5.3713246E-19 -2.5791204E-23 -4.3824972E-25
 270    1  -1.10493E-01  0.0001664268 -3.5509450E-08 -3.6417606E-12 -1.5425567E-15 -5.3747862E-19 -3.2001126E-23 -4.4893196E-25
 270    2  -1.09828E-01  0.0001661425 -3.5553299E-08 -3.6665281E-12 -1.5533166E-15 -5.3840111E-19 -4.4866075E-23 -4.7023354E-25
 270    3  -1.08832E-01  0.0001657155 -3.5619634E-08 -3.7040011E-12 -1.5694945E-15 -5.4037854E-19 -6.5289288E-23 -5.0205106E-25
 270    4  -1.07509E-01  0.0001651449 -3.5709135E-08 -3.7545715E-12 -1.5911816E-15 -5.4420603E-19 -9.4581464E-23 -5.4401397E-25
 270    5  -1.05861E-01  0.0001644295 -3.5822732E-08 -3.8187651E-12 -1.6185534E-15 -5.5105994E-19 -1.3447408E-22 -5.9549805E-25
 270    6  -1.03893E-01  0.0001635681 -3.5961616E-08 -3.8972542E-12 -1.6519443E-15 -5.6260351E-19 -1.8702347E-22 -6.5533594E-25
 270    7  -1.01610E-01  0.0001625589 -3.6127259E-08 -3.9908770E-12 -1.6919409E-15 -5.8110289E-19 -2.5453264E-22 -7.2175364E-25
 270    8  -9.90183E-02  0.0001613997 -3.6321444E-08 -4.1006714E-12 -1.7395128E-15 -6.0954799E-19 -3.3936911E-22 -7.9211826E-25
 270    9  -9.61249E-02  0.0001600881 -3.6546298E-08 -4.2279338E-12 -1.7961867E-15 -6.5175549E-19 -4.4374337E-22 -8.6302786E-25
 270   10  -9.29378E-02  0.0001586211 -3.6804338E-08 -4.3743117E-12 -1.8642714E-15 -7.1245041E-19 -5.6942691E-22 -9.3037814E-25
 270   11  -8.94660E-02  0.0001569953 -3.7098534E-08 -4.5419448E-12 -1.9471278E-15 -7.9728611E-19 -7.1749002E-22 -9.9001017E-25
 270   12  -8.57195E-02  0.0001552066 -3.7432397E-08 -4.7336714E-12 -2.0494866E-15 -9.1279247E-19 -8.8813103E-22 -1.0388419E-24
 270   13  -8.17095E-02  0.0001532504 -3.7810103E-08 -4.9533174E-12 -2.1778011E-15 -1.0662827E-18 -1.0808411E-21 -1.0768231E-24
 270   14  -7.74483E-02  0.0001511212 -3.8236671E-08 -5.2060887E-12 -2.3406250E-15 -1.2657763E-18 -1.2951489E-21 -1.1096652E-24
 270   15  -7.29492E-02  0.0001488127 -3.8718216E-08 -5.4990866E-12 -2.5490334E-15 -1.5201188E-18 -1.5323576E-21 -1.1526428E-24
 270   16  -6.82270E-02  0.0001463175 -3.9262313E-08 -5.8419760E-12 -2.8171308E-15 -1.8396139E-18 -1.7987859E-21 -1.2353514E-24
 270   17  -6.32978E-02  0.0001436269 -3.9878494E-08 -6.2478450E-12 -3.1628045E-15 -2.2377255E-18 -2.1110405E-21 -1.4072729E-24
 270   18  -5.81792E-02  0.0001407308 -4.0578954E-08 -6.7343457E-12 -3.6090470E-15 -2.7346388E-18 -2.5041576E-21 -1.7458188E-24
 270   19  -5.28905E-02  0.0001376168 -4.1379520E-08 -7.3252925E-12 -4.1864772E-15 -3.3640200E-18 -3.0443172E-21 -2.3709273E-24
 270   20  -4.74525E-02  0.0001342701 -4.2301020E-08 -8.0530794E-12 -4.9381884E-15 -4.1851654E-18 -3.8498339E-21 -3.4755714E-24
 271    0  -8.27560E-02  0.0001444622 -3.5937518E-08 -4.3251339E-12 -1.7979220E-15 -1.0486812E-18 -6.4708492E-22 -2.6605241E-25
 271    1  -8.24672E-02  0.0001443184 -3.5963512E-08 -4.3395593E-12 -1.8084481E-15 -1.0564695E-18 -6.5087088E-22 -2.7471319E-25
 271    2  -8.18905E-02  0.0001440305 -3.6015760E-08 -4.3686654E-12 -1.8297379E-15 -1.0721878E-18 -6.5880372E-22 -2.9254565E-25
 271    3  -8.10276E-02  0.0001435979 -3.6094794E-08 -4.4129667E-12 -1.8622578E-15 -1.0961315E-18 -6.7168463E-22 -3.2067244E-25
 271    4  -7.98811E-02  0.0001430195 -3.6201426E-08 -4.4732675E-12 -1.9067539E-15 -1.1288205E-18 -6.9074515E-22 -3.6051207E-25
 271    5  -7.84546E-02  0.0001422941 -3.6336780E-08 -4.5506804E-12 -1.9642441E-15 -1.1710587E-18 -7.1782437E-22 -4.1384478E-25
 271    6  -7.67523E-02  0.0001414201 -3.6502322E-08 -4.6466756E-12 -2.0360840E-15 -1.2240614E-18 -7.5544449E-22 -4.8256521E-25
 271    7  -7.47795E-02  0.0001403952 -3.6699911E-08 -4.7631375E-12 -2.1240378E-15 -1.2896204E-18 -8.0688645E-22 -5.6833157E-25
 271    8  -7.25426E-02  0.0001392171 -3.6931857E-08 -4.9024448E-12 -2.2303910E-15 -1.3703213E-18 -8.7632616E-22 -6.7263132E-25
 271    9  -7.00487E-02  0.0001378828 -3.7201007E-08 -5.0675775E-12 -2.3581221E-15 -1.4698192E-18 -9.6881873E-22 -7.9650474E-25
 271   10  -6.73060E-02  0.0001363886 -3.7510841E-08 -5.2622661E-12 -2.5111496E-15 -1.5931668E-18 -1.0903700E-21 -9.4118106E-25
 271   11  -6.43237E-02  0.0001347304 -3.7865616E-08 -5.4911986E-12 -2.6946807E-15 -1.7472240E-18 -1.2481397E-21 -1.1095929E-24
 271   12  -6.11120E-02  0.0001329032 -3.8270543E-08 -5.7603103E-12 -2.9156914E-15 -1.9411623E-18 -1.4510401E-21 -1.3094606E-24
 271   13  -5.76825E-02  0.0001309012 -3.8732025E-08 -6.0771963E-12 -3.1835981E-15 -2.1872411E-18 -1.7113864E-21 -1.5589004E-24
 271   14  -5.40478E-02  0.0001287176 -3.9257982E-08 -6.4516936E-12 -3.5111956E-15 -2.5021424E-18 -2.0483501E-21 -1.8942168E-24
 271   15  -5.02218E-02  0.0001263443 -3.9858296E-08 -6.8967186E-12 -3.9160638E-15 -2.9094556E-18 -2.4942742E-21 -2.3793111E-24
 271   16  -4.62198E-02  0.0001237717 -4.0545435E-08 -7.4294946E-12 -4.4228071E-15 -3.4443097E-18 -3.1043771E-21 -3.1111829E-24
 271   17  -4.20587E-02  0.0001209881 -4.1335339E-08 -8.0734080E-12 -5.0667942E-15 -4.1613041E-18 -3.9684408E-21 -4.2101437E-24
 271   18  -3.77571E-02  0.0001179796 -4.2248713E-08 -8.8609253E-12 -5.9004486E-15 -5.1463753E-18 -5.2180134E-21 -5.7715076E-24
 271   19  -3.33354E-02  0.0001147290 -4.3312978E-08 -9.8382792E-12 -7.0032835E-15 -6.5305714E-18 -7.0107596E-21 -7.7291872E-24
 271   20  -2.88162E-02  0.0001112148 -4.4565270E-08 -1.1073006E-11 -8.4961888E-15 -8.4957366E-18 -9.4485397E-21 -9.5334099E-24
 272    0  -6.03806E-02  0.0001238156 -3.6409106E-08 -5.0877639E-12 -2.4373513E-15 -1.5325956E-18 -8.4855112E-22 -5.6665267E-25
 272    1  -6.01331E-02  0.0001236700 -3.6439691E-08 -5.1073243E-12 -2.4527288E-15 -1.5428261E-18 -8.5667738E-22 -5.9446579E-25
 272    2  -5.96390E-02  0.0001233782 -3.6501215E-08 -5.1468177E-12 -2.4837996E-15 -1.5635998E-18 -8.7410949E-22 -6.5193019E-25
 272    3  -5.89001E-02  0.0001229396 -3.6594398E-08 -5.2069934E-12 -2.5311770E-15 -1.5955779E-18 -9.0339730E-22 -7.4278268E-25
 272    4  -5.79189E-02  0.0001223531 -3.6720346E-08 -5.2890217E-12 -2.5958810E-15 -1.6399955E-18 -9.4856617E-22 -8.7172201E-25
 272    5  -5.66990E-02  0.0001216171 -3.6880591E-08 -5.3945161E-12 -2.6793355E-15 -1.6988598E-18 -1.0155512E-21 -1.0438214E-24
 272    6  -5.52450E-02  0.0001207296 -3.7077138E-08 -5.5256065E-12 -2.7835270E-15 -1.7753532E-18 -1.1123393E-21 -1.2624239E-24
 272    7  -5.35620E-02  0.0001196882 -3.7312536E-08 -5.6850266E-12 -2.9112001E-15 -1.8743479E-18 -1.2489449E-21 -1.5260372E-24
 272    8  -5.16566E-02  0.0001184898 -3.7589967E-08 -5.8762477E-12 -3.0661736E-15 -2.0029894E-18 -1.4366417E-21 -1.8231356E-24
 272    9  -4.95360E-02  0.0001171307 -3.7913364E-08 -6.1036764E-12 -3.2538135E-15 -2.1712675E-18 -1.6858824E-21 -2.1238747E-24
 272   10  -4.72086E-02  0.0001156068 -3.8287572E-08 -6.3729487E-12 -3.4816713E-15 -2.3921932E-18 -2.0018323E-21 -2.3684552E-24
 272   11  -4.46838E-02  0.0001139127 -3.8718559E-08 -6.6913605E-12 -3.7602471E-15 -2.6810127E-18 -2.3761114E-21 -2.4504616E-24
 272   12  -4.19723E-02  0.0001120424 -3.9213716E-08 -7.0684729E-12 -4.1036773E-15 -3.0522724E-18 -2.7726058E-21 -2.1946217E-24
 272   13  -3.90859E-02  0.0001099887 -3.9782257E-08 -7.5168996E-12 -4.5298631E-15 -3.5128608E-18 -3.1047899E-21 -1.3282669E-24
 272   14  -3.60375E-02  0.0001077428 -4.0435786E-08 -8.0531795E-12 -5.0589762E-15 -4.0480131E-18 -3.2010158E-21  5.5611889E-25
 272   15  -3.28419E-02  0.0001052944 -4.1189025E-08 -8.6984139E-12 -5.7084012E-15 -4.5958136E-18 -2.7534118E-21  4.0522973E-24
 272   16  -2.95149E-02  0.0001026308 -4.2060699E-08 -9.4778640E-12 -6.4806594E-15 -5.0037051E-18 -1.2433217E-21  1.0029298E-23
 272   17  -2.60745E-02  0.0000997367 -4.3074404E-08 -1.0417837E-11 -7.3387150E-15 -4.9575446E-18  2.1743640E-21  1.9860801E-23
 272   18  -2.25403E-02  0.0000965934 -4.4258949E-08 -1.1536695E-11 -8.1597698E-15 -3.8660857E-18  8.8985481E-21  3.6248955E-23
 272   19  -1.89343E-02  0.0000931779 -4.5647085E-08 -1.2824585E-11 -8.6533998E-15 -6.5060923E-19  2.1547659E-20  6.6493175E-23
 272   20  -1.52810E-02  0.0000894622 -4.7270478E-08 -1.4202686E-11 -8.2105685E-15  6.7807052E-18  4.6455949E-20  1.3444873E-22
 273    0  -4.28848E-02  0.0001046694 -3.6809821E-08 -5.8293493E-12 -3.0441549E-15 -1.9600469E-18  6.2659237E-22  6.6209618E-24
 273    1  -4.26756E-02  0.0001045220 -3.6844870E-08 -5.8537821E-12 -3.0637249E-15 -1.9520136E-18  7.2018393E-22  6.7828263E-24
 273    2  -4.22581E-02  0.0001042270 -3.6915410E-08 -5.9031189E-12 -3.1026108E-15 -1.9325349E-18  9.1420801E-22  7.1100479E-24
 273    3  -4.16341E-02  0.0001037834 -3.7022342E-08 -5.9782730E-12 -3.1600538E-15 -1.8942969E-18  1.2223051E-21  7.6082400E-24
 273    4  -4.08062E-02  0.0001031899 -3.7167044E-08 -6.0806008E-12 -3.2345699E-15 -1.8254223E-18  1.6658063E-21  8.2867105E-24
 273    5  -3.97780E-02  0.0001024447 -3.7351422E-08 -6.2117854E-12 -3.3231415E-15 -1.7080164E-18  2.2737055E-21  9.1556346E-24
 273    6  -3.85541E-02  0.0001015455 -3.7577949E-08 -6.3736927E-12 -3.4203120E-15 -1.5165023E-18  3.0834295E-21  1.0226305E-23
 273    7  -3.71398E-02  0.0001004896 -3.7849711E-08 -6.5680602E-12 -3.5166981E-15 -1.2153482E-18  4.1411232E-21  1.1510422E-23
 273    8  -3.55417E-02  0.0000992733 -3.8170433E-08 -6.7959517E-12 -3.5968996E-15 -7.5635659E-19  5.5017746E-21  1.3021720E-23
 273    9  -3.37672E-02  0.0000978925 -3.8544459E-08 -7.0568436E-12 -3.6366227E-15 -7.5578737E-20  7.2292492E-21  1.4784498E-23
 273   10  -3.18248E-02  0.0000963421 -3.8976622E-08 -7.3471565E-12 -3.5988406E-15  9.0999732E-19  9.3976624E-21  1.6864858E-23
 273   11  -2.97242E-02  0.0000946163 -3.9471934E-08 -7.6580075E-12 -3.4289203E-15  2.3060993E-18  1.2100273E-20  1.9468289E-23
 273   12  -2.74763E-02  0.0000927082 -4.0034965E-08 -7.9719086E-12 -3.0486569E-15  4.2467535E-18  1.5486954E-20  2.3222819E-23
 273   13  -2.50931E-02  0.0000906100 -4.0668732E-08 -8.2581637E-12 -2.3490559E-15  6.9099958E-18  1.9895913E-20  2.9933039E-23
 273   14  -2.25881E-02  0.0000883128 -4.1372889E-08 -8.4667515E-12 -1.1799899E-15  1.0574287E-17  2.6259874E-20  4.4386847E-23
 273   15  -1.99762E-02  0.0000858071 -4.2141022E-08 -8.5203569E-12  6.7278613E-16  1.5814222E-17  3.7217954E-20  7.7975944E-23
 273   16  -1.72738E-02  0.0000830831 -4.2956942E-08 -8.3026174E-12  3.5602888E-15  2.4111486E-17  5.9728426E-20  1.5326396E-22
 273   17  -1.44989E-02  0.0000801312 -4.3790011E-08 -7.6331379E-12  8.2105834E-15  3.9528976E-17  1.0972915E-19  2.9813079E-22
 273   18  -1.16714E-02  0.0000769426 -4.4589087E-08 -6.1923974E-12  1.6450461E-14  7.2541819E-17  2.1478053E-19  4.7701980E-22
 273   19  -8.81243E-03  0.0000735081 -4.5271134E-08 -3.2864810E-12  3.3033812E-14  1.4638934E-16  3.8921696E-19  2.9144071E-22
 273   20  -5.94520E-03  0.0000698128 -4.5687832E-08  2.8017960E-12  6.9127332E-14  2.9941892E-16  4.9559615E-19 -1.8653130E-21
 274    0  -2.94989E-02  0.0000871601 -3.6673260E-08 -4.8540251E-12  1.8253049E-15  8.1448297E-18  1.0929336E-20  1.5322482E-23
 274    1  -2.93247E-02  0.0000870133 -3.6702428E-08 -4.8397137E-12  1.9036419E-15  8.2654301E-18  1.1110649E-20  1.6057904E-23
 274    2  -2.89773E-02  0.0000867194 -3.6760514E-08 -4.8092885E-12  2.0634008E-15  8.5120196E-18  1.1502196E-20  1.7665757E-23
 274    3  -2.84583E-02  0.0000862777 -3.6846964E-08 -4.7590509E-12  2.3108750E-15  8.8970362E-18  1.2172018E-20  2.0453196E-23
 274    4  -2.77704E-02  0.0000856872 -3.6960819E-08 -4.6832061E-12  2.6559497E-15  9.4441926E-18  1.3251184E-20  2.4969758E-23
 274    5  -2.69173E-02  0.0000849464 -3.7100556E-08 -4.5735748E-12  3.1129167E-15  1.0197693E-17  1.4980424E-20  3.2125053E-23
 274    6  -2.59032E-02  0.0000840539 -3.7263864E-08 -4.4191843E-12  3.7023360E-15  1.1241170E-17  1.7794751E-20  4.3355691E-23
 274    7  -2.47338E-02  0.0000830076 -3.7447367E-08 -4.2056845E-12  4.4553340E-15  1.2736056E-17  2.2470560E-20  6.0805079E-23
 274    8  -2.34153E-02  0.0000818055 -3.7646283E-08 -3.9143931E-12  5.4234628E-15  1.4998508E-17  3.0365628E-20  8.7330707E-23
 274    9  -2.19550E-02  0.0000804455 -3.7854048E-08 -3.5203564E-12  6.7008738E-15  1.8648055E-17  4.3770452E-20  1.2580642E-22
 274   10  -2.03613E-02  0.0000789253 -3.8061914E-08 -2.9878554E-12  8.4728926E-15  2.4883374E-17  6.6303140E-20  1.7623949E-22
 274   11  -1.86434E-02  0.0000772427 -3.8258444E-08 -2.2595682E-12  1.1117506E-14  3.5963735E-17  1.0298478E-19  2.2693046E-22
 274   12  -1.68116E-02  0.0000753954 -3.8428631E-08 -1.2308259E-12  1.5406101E-14  5.5959378E-17  1.5878515E-19  2.3124401E-22
 274   13  -1.48774E-02  0.0000733804 -3.8551610E-08  3.0811305E-13  2.2866113E-14  9.1696842E-17  2.3241364E-19  5.2653357E-23
 274   14  -1.28530E-02  0.0000711928 -3.8594356E-08  2.7922056E-12  3.6346263E-14  1.5329402E-16  2.9822411E-19 -6.4832030E-22
 274   15  -1.07521E-02  0.0000688233 -3.8495819E-08  7.1030653E-12  6.0647592E-14  2.5247276E-16  2.6473727E-19 -2.6001363E-21
 274   16  -8.58912E-03  0.0000662533 -3.8131767E-08  1.4899424E-11  1.0249027E-13  3.9519630E-16 -9.3669589E-20 -7.0934957E-21
 274   17  -6.38007E-03  0.0000634499 -3.7248927E-08  2.8903098E-11  1.6786013E-13  5.6614766E-16 -1.1743987E-18 -1.5806467E-20
 274   18  -4.14120E-03  0.0000603736 -3.5356689E-08  5.2516642E-11  2.5341880E-13  7.1334615E-16 -3.3325371E-18 -2.9989859E-20
 274   19  -1.88280E-03  0.0000571183 -3.1436429E-08  8.6784871E-11  3.2689220E-13  7.4389165E-16 -6.0105157E-18 -4.9426602E-20
 274   20   4.82635E-04  0.0000574842 -1.4460803E-08  9.8805939E-11  9.1338216E-14 -5.3669710E-16 -1.0104231E-18  2.7243785E-21
 275    0  -1.94422E-02  0.0000719694 -3.3509765E-08  2.7378475E-12  2.2775581E-14  9.7796198E-17  1.9641532E-19 -3.9670801E-22
 275    1  -1.92983E-02  0.0000718333 -3.3504658E-08  2.8745168E-12  2.3549079E-14  1.0136126E-16  1.9894898E-19 -4.4306089E-22
 275    2  -1.90115E-02  0.0000715610 -3.3493361E-08  3.1619161E-12  2.5183329E-14  1.0880020E-16  2.0337612E-19 -5.4478478E-22
 275    3  -1.85833E-02  0.0000711520 -3.3473541E-08  3.6310330E-12  2.7865110E-14  1.2074804E-16  2.0810919E-19 -7.2195505E-22
 275    4  -1.80161E-02  0.0000706057 -3.3441233E-08  4.3360528E-12  3.1905855E-14  1.3819428E-16  2.0991155E-19 -1.0101863E-21
 275    5  -1.73133E-02  0.0000699207 -3.3389978E-08  5.3655327E-12  3.7779037E-14  1.6249718E-16  2.0253743E-19 -1.4683576E-21
 275    6  -1.64788E-02  0.0000690955 -3.3309510E-08  6.8595608E-12  4.6166798E-14  1.9534757E-16  1.7454654E-19 -2.1902405E-21
 275    7  -1.55177E-02  0.0000681272 -3.3183143E-08  9.0360837E-12  5.8000984E-14  2.3858171E-16  1.0582972E-19 -3.3201903E-21
 275    8  -1.44357E-02  0.0000670117 -3.2983263E-08  1.2226170E-11  7.4465145E-14  2.9375712E-16 -3.7295248E-20 -5.0725955E-21
 275    9  -1.32394E-02  0.0000657428 -3.2664316E-08  1.6914983E-11  9.6878272E-14  3.6132138E-16 -3.0676683E-19 -7.7470740E-21
 275   10  -1.19363E-02  0.0000643124 -3.2151284E-08  2.3775086E-11  1.2631682E-13  4.3930124E-16 -7.7322357E-19 -1.1727562E-20
 275   11  -1.05346E-02  0.0000627109 -3.1321896E-08  3.3649133E-11  1.6275590E-13  5.2174336E-16 -1.5121848E-18 -1.7451658E-20
 275   12  -9.04253E-03  0.0000609363 -2.9976441E-08  4.7390369E-11  2.0338629E-13  5.9665348E-16 -2.5552565E-18 -2.5309248E-20
 275   13  -7.46698E-03  0.0000590309 -2.7766323E-08  6.5271118E-11  2.3923714E-13  6.4197603E-16 -3.7630930E-18 -3.5316182E-20
 275   14  -5.80400E-03  0.0000572655 -2.3885845E-08  8.4569451E-11  2.4545761E-13  6.1514796E-16 -4.5050326E-18 -4.5511200E-20
 275   15  -3.94115E-03  0.0000577993 -1.3743551E-08  8.3400953E-11  1.1352798E-13  2.9803363E-16 -2.1670074E-18 -3.3933631E-20


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Sg_Rb85.out <==
reading  fit_levels_Sg_Rb85.inp  ...
read in  5791  energy levels
restricting to first  1071  levels
E0 =  -6202.0223
Optimizing:
Y(1,0)  =  we
Y(2,0)  = -wexe
Y(3,0)  =  weye
Y(4,0)  =  weze
Y(0,1)  =  Be
Y(0,2)  = -De
Y(0,3)  =  He
Y(0,4)  =  Le
Y(1,1)  = -alpha_e
Y(1,2)  = -beta_e
Y(2,1)  =  gamma_e

optimizing  11  parameters in Dunham expansion

 Parameter           Value 
-------------------------------
Y(1,0) =      46.482287789643 
Y(2,0) =      -0.080498701425 
Y(3,0) =       0.000090423012 
Y(4,0) =      -0.000000618890 
Y(0,1) =       0.017244835589 
Y(0,2) =       0.000000089437 
Y(0,3) =      -0.000000000290 
Y(0,4) =       0.000000000000 
Y(1,1) =      -0.000039599920 
Y(1,2) =      -0.000000000435 
Y(2,1) =      -0.000000008144 
-------------------------------


 v   J            E(calc)               E(ori)                Delta
--------------------------------------------------------------------------------------
  0   0   -6178.801269516340   -6178.802900000000       0.001630483660
  0   1   -6178.766819094591   -6178.768400000000       0.001580905409
  0   2   -6178.697916165127   -6178.699400000000       0.001483834873
  0   3   -6178.594556760389   -6178.596000000000       0.001443239610
  0   4   -6178.456735427243   -6178.458000000000       0.001264572757
  0   5   -6178.284445789265   -6178.285600000000       0.001154210735
  0   6   -6178.077681237153   -6178.078600000000       0.000918762847
  0   7   -6177.836435696471   -6177.837200000000       0.000764303529
  0   8   -6177.560704409173   -6177.561300000000       0.000595590827
  0   9   -6177.250484652710   -6177.251000000000       0.000515347290
  0  10   -6176.905776307764   -6176.906100000000       0.000323692237
  0  11   -6176.526582172983   -6176.526800000000       0.000217827017
  0  12   -6176.112907912380   -6176.113000000000       0.000092087620
  0  13   -6175.664761508334   -6175.664700000000      -0.000061508334
  0  14   -6175.182152080448   -6175.181900000000      -0.000252080448
  0  15   -6174.665087917820   -6174.664700000000      -0.000387917819
  0  16   -6174.113573559562   -6174.113000000000      -0.000573559561
  0  17   -6173.527605745679   -6173.526900000000      -0.000705745680
  0  18   -6172.907168047778   -6172.906300000000      -0.000868047779
  0  19   -6172.252223976298   -6172.251300000000      -0.000923976299
  0  20   -6171.562708348297   -6171.561800000000      -0.000908348296
  1   0   -6132.479688349207   -6132.481300000000       0.001611650793
  1   1   -6132.445317161612   -6132.446900000000       0.001582838388
  1   2   -6132.376572710890   -6132.378100000000       0.001527289110
  1   3   -6132.273451050347   -6132.274800000000       0.001348949653
  1   4   -6132.135946758146   -6132.137200000000       0.001253241854
  1   5   -6131.964053499597   -6131.965200000000       0.001146500403
  1   6   -6131.757764717562   -6131.758700000000       0.000935282438
  1   7   -6131.517074400200   -6131.517900000000       0.000825599800
  1   8   -6131.241977862496   -6131.242700000000       0.000722137504
  1   9   -6130.932472465364   -6130.933000000000       0.000527534636
  1  10   -6130.588558183383   -6130.589000000000       0.000441816617
  1  11   -6130.210237919528   -6130.210500000000       0.000262080473
  1  12   -6129.797517452573   -6129.797700000000       0.000182547427
  1  13   -6129.350404890092   -6129.350500000000       0.000095109907
  1  14   -6128.868909487315   -6128.868900000000      -0.000009487315
  1  15   -6128.353039679400   -6128.352900000000      -0.000139679400
  1  16   -6127.802800161953   -6127.802500000000      -0.000300161953
  1  17   -6127.218187841904   -6127.217800000000      -0.000387841904
  1  18   -6126.599186468217   -6126.598700000000      -0.000486468218
  1  19   -6125.945759739124   -6125.945200000000      -0.000559739124
  1  20   -6125.257842669906   -6125.257300000000      -0.000542669905
  2   0   -6086.318308725628   -6086.320000000000       0.001691274371
  2   1   -6086.284016804763   -6086.285700000000       0.001683195237
  2   2   -6086.215430897933   -6086.217000000000       0.001569102066
  2   3   -6086.112547079311   -6086.114000000000       0.001452920688
  2   4   -6085.975359958357   -6085.976700000000       0.001340041643
  2   5   -6085.803863242114   -6085.805100000000       0.001236757886
  2   6   -6085.598050425606   -6085.599200000000       0.001149574394
  2   7   -6085.357915559592   -6085.358900000000       0.000984440409
  2   8   -6085.083454032086   -6085.084300000000       0.000845967915
  2   9   -6084.774663287463   -6084.775400000000       0.000736712537
  2  10   -6084.431543394199   -6084.432200000000       0.000656605801
  2  11   -6084.054097359600   -6084.054600000000       0.000502640401
  2  12   -6083.642331077198   -6083.642800000000       0.000468922802
  2  13   -6083.196252779762   -6083.196600000000       0.000347220238
  2  14   -6082.715871858150   -6082.716200000000       0.000328141850
  2  15   -6082.201196893579   -6082.201400000000       0.000203106420
  2  16   -6081.652232738149   -6081.652300000000       0.000067261851
  2  17   -6081.068976465714   -6081.069000000000       0.000023534287
  2  18   -6080.451412002598   -6080.451300000000      -0.000112002598
  2  19   -6079.799503234823   -6079.799400000000      -0.000103234823
  2  20   -6079.113185375895   -6079.113200000000       0.000014624105
  3   0   -6040.316617814257   -6040.318400000000       0.001782185743
  3   1   -6040.282405192696   -6040.284100000000       0.001694807303
  3   2   -6040.213977894910   -6040.215700000000       0.001722105089
  3   3   -6040.111332015935   -6040.112900000000       0.001567984065
  3   4   -6039.974462196530   -6039.975900000000       0.001437803470
  3   5   -6039.803362185468   -6039.804700000000       0.001337814531
  3   6   -6039.598025529941   -6039.599300000000       0.001274470059
  3   7   -6039.358446343303   -6039.359600000000       0.001153656697
  3   8   -6039.084620086596   -6039.085600000000       0.000979913404
  3   9   -6038.776544287662   -6038.777400000000       0.000855712338
  3  10   -6038.434219108870   -6038.435000000000       0.000780891130
  3  11   -6038.057647661854   -6038.058400000000       0.000752338146
  3  12   -6037.646835954909   -6037.647500000000       0.000664045091
  3  13   -6037.201792345999   -6037.202400000000       0.000607654001
  3  14   -6036.722526361606   -6036.723100000000       0.000573638394
  3  15   -6036.209046729010   -6036.209500000000       0.000453270990
  3  16   -6035.661358456801   -6035.661800000000       0.000441543199
  3  17   -6035.079458785762   -6035.079800000000       0.000341214239
  3  18   -6034.463331819573   -6034.463600000000       0.000268180427
  3  19   -6033.812941632049   -6033.813200000000       0.000258367951
  3  20   -6033.128223634921   -6033.128600000000       0.000376365079
  4   0   -5994.474117637109   -5994.475900000000       0.001782362891
  4   1   -5994.439984347428   -5994.441800000000       0.001815652571
  4   2   -5994.371715723837   -5994.373400000000       0.001684276163
  4   3   -5994.269307882232   -5994.270900000000       0.001592117768
  4   4   -5994.132755494678   -5994.134300000000       0.001544505321
  4   5   -5993.962052351677   -5993.963500000000       0.001447648323
  4   6   -5993.757192052582   -5993.758500000000       0.001307947418
  4   7   -5993.518168773347   -5993.519400000000       0.001231226654
  4   8   -5993.244978048044   -5993.246100000000       0.001121951957
  4   9   -5992.937617487975   -5992.938600000000       0.000982512025
  4  10   -5992.596087349409   -5992.597000000000       0.000912650591
  4  11   -5992.220390848305   -5992.221300000000       0.000909151695
  4  12   -5991.810534107723   -5991.811400000000       0.000865892277
  4  13   -5991.366525610816   -5991.367300000000       0.000774389184
  4  14   -5990.888375019698   -5990.889100000000       0.000724980302
  4  15   -5990.376091207708   -5990.376800000000       0.000708792292
  4  16   -5989.829679339927   -5989.830300000000       0.000620660073
  4  17   -5989.249136824063   -5989.249700000000       0.000563175937
  4  18   -5988.634447941159   -5988.635000000000       0.000552058841
  4  19   -5987.985576952817   -5987.986100000000       0.000523047183
  4  20   -5987.302459468993   -5987.303200000000       0.000740531007
  5   0   -5948.790325069567   -5948.792100000000       0.001774930432
  5   1   -5948.756271144342   -5948.758000000000       0.001728855657
  5   2   -5948.688161260095   -5948.689900000000       0.001738739906
  5   3   -5948.585991553589   -5948.587600000000       0.001608446411
  5   4   -5948.449756728187   -5948.451300000000       0.001543271813
  5   5   -5948.279450616122   -5948.280900000000       0.001449383878
  5   6   -5948.075066868911   -5948.076400000000       0.001333131089
  5   7   -5947.836599725106   -5947.837800000000       0.001200274894
  5   8   -5947.564044791809   -5947.565200000000       0.001155208191
  5   9   -5947.257399763786   -5947.258400000000       0.001000236214
  5  10   -5946.916664991199   -5946.917600000000       0.000935008801
  5  11   -5946.541843794337   -5946.542800000000       0.000956205663
  5  12   -5946.132942411020   -5946.133900000000       0.000957588980
  5  13   -5945.689969449599   -5945.690900000000       0.000930550401
  5  14   -5945.212934707811   -5945.213800000000       0.000865292190
  5  15   -5944.701847205056   -5944.702700000000       0.000852794944
  5  16   -5944.156712262909   -5944.157500000000       0.000787737092
  5  17   -5943.577527456005   -5943.578300000000       0.000772543995
  5  18   -5942.964277242740   -5942.965000000000       0.000722757261
  5  19   -5942.316926072512   -5942.317700000000       0.000773927488
  5  20   -5941.635409753502   -5941.636400000000       0.000990246498
  6   0   -5903.264771840374   -5903.266500000000       0.001728159626
  6   1   -5903.230797312181   -5903.232500000000       0.001702687819
  6   2   -5903.162846232429   -5903.164500000000       0.001653767571
  6   3   -5903.060914758748   -5903.062500000000       0.001585241252
  6   4   -5902.924997625800   -5902.926500000000       0.001502374200
  6   5   -5902.755088707545   -5902.756500000000       0.001411292455
  6   6   -5902.551181707672   -5902.552500000000       0.001318292328
  6   7   -5902.313270927325   -5902.314500000000       0.001229072675
  6   8   -5902.041352046637   -5902.042500000000       0.001147953362
  6   9   -5901.735422843837   -5901.736500000000       0.001077156163
  6  10   -5901.395483762983   -5901.396500000000       0.001016237017
  6  11   -5901.021538228691   -5901.022500000000       0.000961771309
  6  12   -5900.613592593544   -5900.614500000000       0.000907406456
  6  13   -5900.171655591089   -5900.172600000000       0.000944408911
  6  14   -5899.695737154685   -5899.696700000000       0.000962845315
  6  15   -5899.185846449796   -5899.186800000000       0.000953550204
  6  16   -5898.641988954490   -5898.642900000000       0.000911045510
  6  17   -5898.064162410325   -5898.065000000000       0.000837589675
  6  18   -5897.452351453057   -5897.453200000000       0.000848546943
  6  19   -5896.806520719876   -5896.807500000000       0.000979280124
  6  20   -5896.126606217185   -5896.127700000000       0.001093782815
  7   0   -5857.897004531642   -5857.898600000000       0.001595468359
  7   1   -5857.863109433056   -5857.864700000000       0.001590566944
  7   2   -5857.795317222948   -5857.796800000000       0.001482777052
  7   3   -5857.693624079820   -5857.695100000000       0.001475920180
  7   4   -5857.558024769625   -5857.559400000000       0.001375230375
  7   5   -5857.388513208061   -5857.389800000000       0.001286791939
  7   6   -5857.185083150977   -5857.186300000000       0.001216849023
  7   7   -5856.947728962115   -5856.948800000000       0.001071037886
  7   8   -5856.676446394639   -5856.677500000000       0.001053605361
  7   9   -5856.371233310241   -5856.372200000000       0.000966689759
  7  10   -5856.032090246872   -5856.033000000000       0.000909753128
  7  11   -5855.659020733482   -5855.660000000000       0.000979266518
  7  12   -5855.252031237410   -5855.253000000000       0.000968762590
  7  13   -5854.811130617396   -5854.812100000000       0.000969382604
  7  14   -5854.336328942434   -5854.337300000000       0.000971057566
  7  15   -5853.827635524042   -5853.828600000000       0.000964475958
  7  16   -5853.285055996780   -5853.286000000000       0.000944003220
  7  17   -5852.708588269136   -5852.709500000000       0.000911730864
  7  18   -5852.098217154223   -5852.099200000000       0.000982845777
  7  19   -5851.453907477020   -5851.454900000000       0.000992522980
  7  20   -5850.775595442156   -5850.776800000000       0.001204557843
  8   0   -5812.686584578842   -5812.687900000000       0.001315421157
  8   1   -5812.652768942438   -5812.654100000000       0.001331057561
  8   2   -5812.585135667128   -5812.586400000000       0.001264332872
  8   3   -5812.483680952276   -5812.484900000000       0.001219047725
  8   4   -5812.348399595137   -5812.349500000000       0.001100404863
  8   5   -5812.179285553140   -5812.180300000000       0.001014446860
  8   6   -5811.976332634297   -5811.977300000000       0.000967365702
  8   7   -5811.739535264948   -5811.740400000000       0.000864735051
  8   8   -5811.468889271288   -5811.469700000000       0.000810728711
  8   9   -5811.164392598469   -5811.165200000000       0.000807401531
  8  10   -5810.826045878341   -5810.826800000000       0.000754121659
  8  11   -5810.453852744178   -5810.454600000000       0.000747255822
  8  12   -5810.047819778086   -5810.048600000000       0.000780221914
  8  13   -5809.607955963997   -5809.608700000000       0.000744036003
  8  14   -5809.134271506530   -5809.135100000000       0.000828493470
  8  15   -5808.626775863264   -5808.627600000000       0.000824136736
  8  16   -5808.085474825255   -5808.086300000000       0.000825174745
  8  17   -5807.510366467912   -5807.511200000000       0.000833532088
  8  18   -5806.901435781709   -5806.902300000000       0.000864218291
  8  19   -5806.258647779418   -5806.259600000000       0.000952220583
  8  20   -5805.581938863888   -5805.583100000000       0.001161136111
  9   0   -5767.633088270811   -5767.634000000000       0.000911729189
  9   1   -5767.599352129163   -5767.600200000000       0.000847870837
  9   2   -5767.531877853800   -5767.532700000000       0.000822146199
  9   3   -5767.430661664952   -5767.431400000000       0.000738335048
  9   4   -5767.295698391172   -5767.296400000000       0.000701608828
  9   5   -5767.126982031617   -5767.127600000000       0.000617968382
  9   6   -5766.924506446468   -5766.925100000000       0.000593553533
  9   7   -5766.688266124661   -5766.688800000000       0.000533875339
  9   8   -5766.418256965418   -5766.418700000000       0.000443034583
  9   9   -5766.114476997356   -5766.114900000000       0.000423002643
  9  10   -5765.776926946221   -5765.777300000000       0.000373053779
  9  11   -5765.405610549617   -5765.406000000000       0.000389450382
  9  12   -5765.000534504409   -5765.000900000000       0.000365495591
  9  13   -5764.561707919722   -5764.562100000000       0.000392080278
  9  14   -5764.089141135806   -5764.089600000000       0.000458864194
  9  15   -5763.582843756299   -5763.583300000000       0.000456243702
  9  16   -5763.042821728747   -5763.043300000000       0.000478271253
  9  17   -5762.469073295487   -5762.469600000000       0.000526704514
  9  18   -5761.861583624350   -5761.862100000000       0.000516375650
  9  19   -5761.220317915901   -5761.220900000000       0.000582084100
  9  20   -5760.545212771214   -5760.546000000000       0.000787228786
 10   0   -5722.736106749750   -5722.736400000000       0.000293250250
 10   1   -5722.702450135434   -5722.702700000000       0.000249864565
 10   2   -5722.635134925171   -5722.635400000000       0.000265074829
 10   3   -5722.534157360051   -5722.534300000000       0.000142639949
 10   4   -5722.399512299929   -5722.399600000000       0.000087700071
 10   5   -5722.231193785696   -5722.231200000000       0.000006214304
 10   6   -5722.029195729692   -5722.029200000000       0.000004270308
 10   7   -5721.793512683453   -5721.793400000000      -0.000112683453
 10   8   -5721.524140619230   -5721.524000000000      -0.000140619230
 10   9   -5721.221077649106   -5721.220900000000      -0.000177649105
 10  10   -5720.884324592717   -5720.884100000000      -0.000224592717
 10  11   -5720.513885292002   -5720.513700000000      -0.000185292001
 10  12   -5720.109766558579   -5720.109600000000      -0.000166558580
 10  13   -5719.671977626777   -5719.671900000000      -0.000077626777
 10  14   -5719.200528972467   -5719.200400000000      -0.000128972467
 10  15   -5718.695430345348   -5718.695400000000      -0.000030345348
 10  16   -5718.156687849459   -5718.156700000000       0.000012150541
 10  17   -5717.584299894062   -5717.584300000000       0.000000105938
 10  18   -5716.978251824350   -5716.978300000000       0.000048175650
 10  19   -5716.338509028675   -5716.338600000000       0.000090971325
 10  20   -5715.665008306339   -5715.665300000000       0.000291693661
 11   0   -5677.995246011225   -5677.994900000000      -0.000346011226
 11   1   -5677.961668956818   -5677.961300000000      -0.000368956818
 11   2   -5677.894512876803   -5677.894100000000      -0.000412876802
 11   3   -5677.793774033139   -5677.793300000000      -0.000474033139
 11   4   -5677.659447316978   -5677.658900000000      -0.000547316978
 11   5   -5677.491526810942   -5677.490900000000      -0.000626810942
 11   6   -5677.290006479536   -5677.289300000000      -0.000706479535
 11   7   -5677.054880936892   -5677.054100000000      -0.000780936892
 11   8   -5676.786146228294   -5676.785300000000      -0.000846228294
 11   9   -5676.483800549283   -5676.483000000000      -0.000800549283
 11  10   -5676.147844813397   -5676.147000000000      -0.000844813397
 11  11   -5675.778282966897   -5675.777500000000      -0.000782966897
 11  12   -5675.375121936167   -5675.374300000000      -0.000821936166
 11  13   -5674.938371080728   -5674.937600000000      -0.000771080728
 11  14   -5674.468041012079   -5674.467300000000      -0.000741012079
 11  15   -5673.964141625976   -5673.963500000000      -0.000641625977
 11  16   -5673.426679182959   -5673.426000000000      -0.000679182958
 11  17   -5672.855652259207   -5672.855000000000      -0.000652259208
 11  18   -5672.251046377274   -5672.250500000000      -0.000546377274
 11  19   -5671.612827113307   -5671.612300000000      -0.000527113307
 11  20   -5670.940931464826   -5670.940700000000      -0.000231464825
 12   0   -5633.410126904165   -5633.409100000000      -0.001026904165
 12   1   -5633.376629442242   -5633.375500000000      -0.001129442242
 12   2   -5633.309632557625   -5633.308500000000      -0.001132557625
 12   3   -5633.209132533142   -5633.207900000000      -0.001232533142
 12   4   -5633.075124291244   -5633.073900000000      -0.001224291243
 12   5   -5632.907601956281   -5632.906300000000      -0.001301956281
 12   6   -5632.706559544926   -5632.705200000000      -0.001359544925
 12   7   -5632.471991733904   -5632.470600000000      -0.001391733905
 12   8   -5632.203894641534   -5632.202400000000      -0.001494641534
 12   9   -5631.902266546817   -5631.900800000000      -0.001466546817
 12  10   -5631.567108457184   -5631.565600000000      -0.001508457184
 12  11   -5631.198424423228   -5631.197000000000      -0.001424423228
 12  12   -5630.796221486097   -5630.794800000000      -0.001421486098
 12  13   -5630.360509130500   -5630.359100000000      -0.001409130500
 12  14   -5629.891298103566   -5629.890000000000      -0.001298103566
 12  15   -5629.388598447114   -5629.387300000000      -0.001298447114
 12  16   -5628.852416578171   -5628.851200000000      -0.001216578171
 12  17   -5628.282751239846   -5628.281500000000      -0.001251239846
 12  18   -5627.679588132051   -5627.678400000000      -0.001188132052
 12  19   -5627.042893018722   -5627.041800000000      -0.001093018722
 12  20   -5626.372603095605   -5626.371700000000      -0.000903095605
 13   0   -5588.980385130861   -5588.978700000000      -0.001685130861
 13   1   -5588.946967293997   -5588.945300000000      -0.001667293996
 13   2   -5588.880129669930   -5588.878400000000      -0.001729669931
 13   3   -5588.779868562356   -5588.778100000000      -0.001768562355
 13   4   -5588.646178925020   -5588.644400000000      -0.001778925020
 13   5   -5588.479054924009   -5588.477200000000      -0.001854924009
 13   6   -5588.278490628155   -5588.276500000000      -0.001990628155
 13   7   -5588.044480776785   -5588.042500000000      -0.001980776786
 13   8   -5587.777021561245   -5587.775000000000      -0.002021561245
 13   9   -5587.476111343997   -5587.474100000000      -0.002011343997
 13  10   -5587.141751226373   -5587.139700000000      -0.002051226374
 13  11   -5586.773945363291   -5586.772000000000      -0.001945363291
 13  12   -5586.372700910661   -5586.370800000000      -0.001900910662
 13  13   -5585.938027478387   -5585.936100000000      -0.001927478387
 13  14   -5585.469935949225   -5585.468100000000      -0.001835949225
 13  15   -5584.968436511053   -5584.966600000000      -0.001836511054
 13  16   -5584.433535737389   -5584.431800000000      -0.001735737389
 13  17   -5583.865232538274   -5583.863500000000      -0.001732538273
 13  18   -5583.263512790971   -5583.261800000000      -0.001712790970
 13  19   -5582.628342447211   -5582.626800000000      -0.001542447211
 13  20   -5581.959658900967   -5581.958300000000      -0.001358900967
 14   0   -5544.705671246972   -5544.703500000000      -0.002171246972
 14   1   -5544.672333067742   -5544.670200000000      -0.002133067743
 14   2   -5544.605654769377   -5544.603500000000      -0.002154769377
 14   3   -5544.505632676436   -5544.503400000000      -0.002232676437
 14   4   -5544.372261773965   -5544.370000000000      -0.002261773965
 14   5   -5544.205536269781   -5544.203200000000      -0.002336269781
 14   6   -5544.005450284881   -5544.003000000000      -0.002450284881
 14   7   -5543.771998621191   -5543.769500000000      -0.002498621191
 14   8   -5543.505177543082   -5543.502700000000      -0.002477543082
 14   9   -5543.204985496485   -5543.202500000000      -0.002485496485
 14  10   -5542.871423676623   -5542.868900000000      -0.002523676622
 14  11   -5542.504496342745   -5542.502000000000      -0.002496342745
 14  12   -5542.104210765520   -5542.101800000000      -0.002410765520
 14  13   -5541.670576680048   -5541.668200000000      -0.002376680048
 14  14   -5541.203605104713   -5541.201300000000      -0.002305104713
 14  15   -5540.703306373451   -5540.701100000000      -0.002206373450
 14  16   -5540.169687216275   -5540.167500000000      -0.002187216275
 14  17   -5539.602746710148   -5539.600600000000      -0.002146710148
 14  18   -5539.002470909694   -5539.000400000000      -0.002070909694
 14  19   -5538.368825954437   -5538.366800000000      -0.002025954437
 14  20   -5537.701749436572   -5537.699900000000      -0.001849436572
 15   0   -5500.585650661516   -5500.583000000000      -0.002650661517
 15   1   -5500.552392172496   -5500.549800000000      -0.002592172496
 15   2   -5500.485873264983   -5500.483200000000      -0.002673264983
 15   3   -5500.386090284401   -5500.383400000000      -0.002690284401
 15   4   -5500.253038247096   -5500.250300000000      -0.002738247096
 15   5   -5500.086711402618   -5500.083900000000      -0.002811402618
 15   6   -5499.887103924125   -5499.884200000000      -0.002903924124
 15   7   -5499.654210676140   -5499.651300000000      -0.002910676139
 15   8   -5499.388027996067   -5499.385100000000      -0.002927996066
 15   9   -5499.088554413298   -5499.085600000000      -0.002954413298
 15  10   -5498.755791216951   -5498.752800000000      -0.002991216951
 15  11   -5498.389742770606   -5498.386800000000      -0.002942770606
 15  12   -5497.990416459690   -5497.987600000000      -0.002816459690
 15  13   -5497.557822144501   -5497.555000000000      -0.002822144501
 15  14   -5497.091970979047   -5497.089200000000      -0.002770979047
 15  15   -5496.592873443325   -5496.590200000000      -0.002673443325
 15  16   -5496.060536423841   -5496.057900000000      -0.002636423841
 15  17   -5495.494959164485   -5495.492400000000      -0.002559164485
 15  18   -5494.896127897239   -5494.893600000000      -0.002527897239
 15  19   -5494.264008949416   -5494.261500000000      -0.002508949417
 15  20   -5493.598540111437   -5493.596300000000      -0.002240111437
 16   0   -5456.620003636883   -5456.616900000000      -0.003103636883
 16   1   -5456.586824870646   -5456.583700000000      -0.003124870645
 16   2   -5456.520465419136   -5456.517300000000      -0.003165419135
 16   3   -5456.420921648641   -5456.417700000000      -0.003221648641
 16   4   -5456.288188606803   -5456.284900000000      -0.003288606804
 16   5   -5456.122260584905   -5456.118900000000      -0.003360584905
 16   6   -5455.923131808272   -5455.919800000000      -0.003331808272
 16   7   -5455.690797204022   -5455.687400000000      -0.003397204022
 16   8   -5455.425253182586   -5455.421800000000      -0.003453182586
 16   9   -5455.126498356823   -5455.123100000000      -0.003398356823
 16  10   -5454.794534109747   -5454.791100000000      -0.003434109746
 16  11   -5454.429364909261   -5454.426000000000      -0.003364909261
 16  12   -5454.030998255561   -5454.027700000000      -0.003298255561
 16  13   -5453.599444134135   -5453.596200000000      -0.003244134135
 16  14   -5453.134713834616   -5453.131500000000      -0.003213834616
 16  15   -5452.636817983066   -5452.633700000000      -0.003117983066
 16  16   -5452.105763622480   -5452.102700000000      -0.003063622480
 16  17   -5451.541550163676   -5451.538500000000      -0.003050163677
 16  18   -5450.944164015993   -5450.941200000000      -0.002964015993
 16  19   -5450.313571694536   -5450.310700000000      -0.002871694536
 16  20   -5449.649711187951   -5449.647000000000      -0.002711187951
 17   0   -5412.808425288817   -5412.804900000000      -0.003525288816
 17   1   -5412.775326277940   -5412.771800000000      -0.003526277939
 17   2   -5412.709126347583   -5412.705600000000      -0.003526347583
 17   3   -5412.609821884900   -5412.606200000000      -0.003621884900
 17   4   -5412.477407968832   -5412.473700000000      -0.003707968833
 17   5   -5412.311878932393   -5412.308200000000      -0.003678932392
 17   6   -5412.113229053070   -5412.109500000000      -0.003729053071
 17   7   -5411.881453320580   -5411.877700000000      -0.003753320580
 17   8   -5411.616548218387   -5411.612700000000      -0.003848218387
 17   9   -5411.318512442808   -5411.314700000000      -0.003812442808
 17  10   -5410.987347470755   -5410.983600000000      -0.003747470755
 17  11   -5410.623057874460   -5410.619300000000      -0.003757874460
 17  12   -5410.225651268879   -5410.222000000000      -0.003651268879
 17  13   -5409.795137764693   -5409.791500000000      -0.003637764693
 17  14   -5409.331528787166   -5409.328000000000      -0.003528787166
 17  15   -5408.834835108419   -5408.831300000000      -0.003535108419
 17  16   -5408.305063927937   -5408.301600000000      -0.003463927937
 17  17   -5407.742214823465   -5407.738800000000      -0.003414823465
 17  18   -5407.146274381703   -5407.142900000000      -0.003374381703
 17  19   -5406.517209305545   -5406.513900000000      -0.003309305545
 17  20   -5405.854957781859   -5405.851900000000      -0.003057781859
 18   0   -5369.150625586431   -5369.147000000000      -0.003625586432
 18   1   -5369.117606363491   -5369.113900000000      -0.003706363491
 18   2   -5369.051566019439   -5369.047900000000      -0.003666019439
 18   3   -5368.952500962292   -5368.948700000000      -0.003800962292
 18   4   -5368.820406302296   -5368.816600000000      -0.003806302296
 18   5   -5368.655276414192   -5368.651400000000      -0.003876414192
 18   6   -5368.457105627632   -5368.453200000000      -0.003905627632
 18   7   -5368.225888994932   -5368.221900000000      -0.003988994932
 18   8   -5367.961623072581   -5367.957700000000      -0.003923072582
 18   9   -5367.664306640366   -5367.660300000000      -0.004006640366
 18  10   -5367.333941269089   -5367.330000000000      -0.003941269089
 18  11   -5366.970531635313   -5366.966600000000      -0.003931635313
 18  12   -5366.574085468755   -5366.570300000000      -0.003785468754
 18  13   -5366.144613005292   -5366.140800000000      -0.003813005292
 18  14   -5365.682125805812   -5365.678400000000      -0.003725805812
 18  15   -5365.186634788495   -5365.183000000000      -0.003634788495
 18  16   -5364.658147309326   -5364.654500000000      -0.003647309326
 18  17   -5364.096663112968   -5364.093100000000      -0.003563112968
 18  18   -5363.502168963481   -5363.498600000000      -0.003568963481
 18  19   -5362.874631751552   -5362.871200000000      -0.003431751553
 18  20   -5362.213989862276   -5362.210800000000      -0.003189862276
 19   0   -5325.646329352205   -5325.642900000000      -0.003429352205
 19   1   -5325.613389949775   -5325.610000000000      -0.003389949776
 19   2   -5325.547509257176   -5325.544100000000      -0.003409257176
 19   3   -5325.448683703296   -5325.445200000000      -0.003483703295
 19   4   -5325.316908429672   -5325.313400000000      -0.003508429672
 19   5   -5325.152177852778   -5325.148600000000      -0.003577852777
 19   6   -5324.954486354434   -5324.950800000000      -0.003686354435
 19   7   -5324.723829049551   -5324.720200000000      -0.003629049551
 19   8   -5324.460202567648   -5324.456500000000      -0.003702567647
 19   9   -5324.163605771973   -5324.159900000000      -0.003705771974
 19  10   -5323.834040327226   -5323.830400000000      -0.003640327226
 19  11   -5323.471511014300   -5323.467900000000      -0.003611014300
 19  12   -5323.076025677669   -5323.072500000000      -0.003525677669
 19  13   -5322.647594678407   -5322.644100000000      -0.003494678406
 19  14   -5322.186229713028   -5322.182800000000      -0.003429713029
 19  15   -5321.691941845775   -5321.688600000000      -0.003341845774
 19  16   -5321.164738589120   -5321.161400000000      -0.003338589120
 19  17   -5320.604619854658   -5320.601300000000      -0.003319854658
 19  18   -5320.011572583806   -5320.008300000000      -0.003272583805
 19  19   -5319.385563855039   -5319.382400000000      -0.003163855039
 19  20   -5318.726532251678   -5318.723600000000      -0.002932251678
 20   0   -5282.295276261977   -5282.292700000000      -0.002576261977
 20   1   -5282.262416712634   -5282.259800000000      -0.002616712634
 20   2   -5282.196695736641   -5282.194100000000      -0.002595736642
 20   3   -5282.098109783750   -5282.095400000000      -0.002709783750
 20   4   -5281.966654026800   -5281.963900000000      -0.002754026800
 20   5   -5281.802322923995   -5281.799600000000      -0.002722923995
 20   6   -5281.605110909319   -5281.602300000000      -0.002810909319
 20   7   -5281.375013160278   -5281.372200000000      -0.002813160278
 20   8   -5281.112026379427   -5281.109200000000      -0.002826379427
 20   9   -5280.816149513471   -5280.813300000000      -0.002849513471
 20  10   -5280.487384321010   -5280.484600000000      -0.002784321010
 20  11   -5280.125735687258   -5280.123000000000      -0.002735687259
 20  12   -5279.731211571460   -5279.728500000000      -0.002711571460
 20  13   -5279.303822459879   -5279.301200000000      -0.002622459879
 20  14   -5278.843580184659   -5278.841000000000      -0.002580184659
 20  15   -5278.350495956099   -5278.348000000000      -0.002495956099
 20  16   -5277.824577443164   -5277.822100000000      -0.002477443164
 20  17   -5277.265824724380   -5277.263400000000      -0.002424724380
 20  18   -5276.674224918517   -5276.671800000000      -0.002424918517
 20  19   -5276.049745291844   -5276.047400000000      -0.002345291844
 20  20   -5275.392324625906   -5275.390200000000      -0.002124625906
 21   0   -5239.097220844953   -5239.096000000000      -0.001220844953
 21   1   -5239.064441181272   -5239.063300000000      -0.001141181272
 21   2   -5238.998879987034   -5238.997700000000      -0.001179987034
 21   3   -5238.900533732861   -5238.899300000000      -0.001233732861
 21   4   -5238.769397622885   -5238.768100000000      -0.001297622885
 21   5   -5238.605466157045   -5238.604100000000      -0.001366157046
 21   6   -5238.408733821490   -5238.407300000000      -0.001433821491
 21   7   -5238.179195856321   -5238.177800000000      -0.001395856320
 21   8   -5237.916849037123   -5237.915400000000      -0.001449037123
 21   9   -5237.621692394064   -5237.620300000000      -0.001392394064
 21  10   -5237.293727779640   -5237.292300000000      -0.001427779640
 21  11   -5236.932960183396   -5236.931600000000      -0.001360183396
 21  12   -5236.539397679334   -5236.538100000000      -0.001297679334
 21  13   -5236.113050878914   -5236.111800000000      -0.001250878914
 21  14   -5235.653931749905   -5235.652800000000      -0.001131749906
 21  15   -5235.162051648668   -5235.161000000000      -0.001051648668
 21  16   -5234.637418400665   -5234.636400000000      -0.001018400664
 21  17   -5234.080032251336   -5234.079000000000      -0.001032251336
 21  18   -5233.489880496820   -5233.488900000000      -0.000980496819
 21  19   -5232.866930591174   -5232.866000000000      -0.000930591174
 21  20   -5232.211121514164   -5232.210400000000      -0.000721514164
 22   0   -5196.051932483701   -5196.052700000000       0.000767516299
 22   1   -5196.019232738257   -5196.019900000000       0.000667261744
 22   2   -5195.953831390927   -5195.954500000000       0.000668609073
 22   3   -5195.855724933195   -5195.856400000000       0.000675066804
 22   4   -5195.724908600497   -5195.725500000000       0.000591399503
 22   5   -5195.561376934499   -5195.561900000000       0.000523065501
 22   6   -5195.365124473516   -5195.365600000000       0.000475526484
 22   7   -5195.136146520246   -5195.136600000000       0.000453479754
 22   8   -5194.874439923304   -5194.874900000000       0.000460076696
 22   9   -5194.580003796322   -5194.580500000000       0.000496203678
 22  10   -5194.252840085688   -5194.253300000000       0.000459914312
 22  11   -5193.892953885281   -5193.893500000000       0.000546114719
 22  12   -5193.500353383859   -5193.501000000000       0.000646616141
 22  13   -5193.075049318078   -5193.075700000000       0.000650681923
 22  14   -5192.617053791338   -5192.617800000000       0.000746208662
 22  15   -5192.126378306055   -5192.127200000000       0.000821693945
 22  16   -5191.603030844184   -5191.603900000000       0.000869155816
 22  17   -5191.047011818097   -5191.047900000000       0.000888181903
 22  18   -5190.458308701282   -5190.459200000000       0.000891298719
 22  19   -5189.836889135594   -5189.837900000000       0.001010864406
 22  20   -5189.182692299023   -5189.183800000000       0.001107700977
 23   0   -5153.159195414154   -5153.162100000000       0.002904585845
 23   1   -5153.126575619522   -5153.129500000000       0.002924380478
 23   2   -5153.061334184249   -5153.064200000000       0.002865815751
 23   3   -5152.963467620686   -5152.966300000000       0.002832379314
 23   4   -5152.832971195567   -5152.835800000000       0.002828804433
 23   5   -5152.669839492289   -5152.672600000000       0.002760507711
 23   6   -5152.474067101329   -5152.476800000000       0.002732898672
 23   7   -5152.245649387986   -5152.248300000000       0.002650612014
 23   8   -5151.984583273903   -5151.987300000000       0.002716726097
 23   9   -5151.690867956175   -5151.693600000000       0.002732043825
 23  10   -5151.364505475087   -5151.367200000000       0.002694524913
 23  11   -5151.005501028843   -5151.008300000000       0.002798971157
 23  12   -5150.613862920966   -5150.616700000000       0.002837079033
 23  13   -5150.189602013306   -5150.192500000000       0.002897986694
 23  14   -5149.732730544888   -5149.735700000000       0.002969455112
 23  15   -5149.243260164190   -5149.246300000000       0.003039835809
 23  16   -5148.721199009659   -5148.724300000000       0.003100990340
 23  17   -5148.166547660592   -5148.169600000000       0.003052339408
 23  18   -5147.579293767837   -5147.582400000000       0.003106232163
 23  19   -5146.959405161039   -5146.962600000000       0.003194838961
 23  20   -5146.306821216413   -5146.310100000000       0.003278783586
 24   0   -5110.418808725607   -5110.424000000000       0.005191274393
 24   1   -5110.386268914363   -5110.391500000000       0.005231085636
 24   2   -5110.321187456299   -5110.326400000000       0.005212543701
 24   3   -5110.223560884631   -5110.228700000000       0.005139115368
 24   4   -5110.093384497390   -5110.098500000000       0.005115502610
 24   5   -5109.930652919708   -5109.935700000000       0.005047080292
 24   6   -5109.735360794224   -5109.740400000000       0.005039205776
 24   7   -5109.507503548836   -5109.512500000000       0.004996451164
 24   8   -5109.247078178215   -5109.252100000000       0.005021821785
 24   9   -5108.954083962918   -5108.959100000000       0.005016037082
 24  10   -5108.628523037130   -5108.633500000000       0.004976962870
 24  11   -5108.270400703379   -5108.275500000000       0.005099296621
 24  12   -5107.879725379954   -5107.884900000000       0.005174620046
 24  13   -5107.456508053892   -5107.461700000000       0.005191946108
 24  14   -5107.000761099854   -5107.006000000000       0.005238900147
 24  15   -5106.512496312370   -5106.517800000000       0.005303687630
 24  16   -5105.991721986386   -5105.997100000000       0.005378013614
 24  17   -5105.438438868119   -5105.443800000000       0.005361131881
 24  18   -5104.852634785780   -5104.858000000000       0.005365214221
 24  19   -5104.234277756804   -5104.239700000000       0.005422243196
 24  20   -5103.583307355630   -5103.588900000000       0.005592644370
 25   0   -5067.830586360722   -5067.837900000000       0.007313639278
 25   1   -5067.798126565441   -5067.805400000000       0.007273434559
 25   2   -5067.733205149735   -5067.740400000000       0.007194850265
 25   3   -5067.635818667689   -5067.643000000000       0.007181332311
 25   4   -5067.505962448629   -5067.513100000000       0.007137551371
 25   5   -5067.343631159420   -5067.350700000000       0.007068840580
 25   6   -5067.148819494865   -5067.155900000000       0.007080505135
 25   7   -5066.921522945458   -5066.928600000000       0.007077054542
 25   8   -5066.661738578901   -5066.668800000000       0.007061421099
 25   9   -5066.369465759218   -5066.376500000000       0.007034240783
 25  10   -5066.044706714481   -5066.051800000000       0.007093285520
 25  11   -5065.687466851552   -5065.694600000000       0.007133148448
 25  12   -5065.297754703481   -5065.304900000000       0.007145296519
 25  13   -5064.875581382501   -5064.882800000000       0.007218617499
 25  14   -5064.420959398894   -5064.428200000000       0.007240601107
 25  15   -5063.933900693256   -5063.941200000000       0.007299306744
 25  16   -5063.414413717021   -5063.421800000000       0.007386282979
 25  17   -5062.862499383338   -5062.869900000000       0.007400616661
 25  18   -5062.278145697772   -5062.285500000000       0.007354302228
 25  19   -5061.661320865551   -5061.668700000000       0.007379134449
 25  20   -5061.011964659337   -5061.019500000000       0.007535340664
 26   0   -5025.394357115525   -5025.403100000000       0.008742884475
 26   1   -5025.361977368782   -5025.370700000000       0.008722631218
 26   2   -5025.297216060588   -5025.305900000000       0.008683939413
 26   3   -5025.200069765887   -5025.208700000000       0.008630234113
 26   4   -5025.070533845309   -5025.079100000000       0.008566154691
 26   5   -5024.908603007450   -5024.917100000000       0.008496992549
 26   6   -5024.714271999277   -5024.722800000000       0.008528000722
 26   7   -5024.487536373880   -5024.496000000000       0.008463626120
 26   8   -5024.228393271991   -5024.236900000000       0.008506728009
 26   9   -5023.936842141095   -5023.945300000000       0.008457858905
 26  10   -5023.612885303164   -5023.621400000000       0.008514696836
 26  11   -5023.256528269388   -5023.265100000000       0.008571730612
 26  12   -5022.867779687574   -5022.876400000000       0.008620312427
 26  13   -5022.446650795155   -5022.455300000000       0.008649204845
 26  14   -5021.993154238035   -5022.001900000000       0.008745761966
 26  15   -5021.507302102874   -5021.516000000000       0.008697897126
 26  16   -5020.989102997597   -5020.997800000000       0.008697002403
 26  17   -5020.438558002278   -5020.447300000000       0.008741997722
 26  18   -5019.855655299842   -5019.864400000000       0.008744700159
 26  19   -5019.240363283306   -5019.249100000000       0.008736716694
 26  20   -5018.592621923557   -5018.601500000000       0.008878076443
 27   0   -4983.109964639400   -4983.119200000000       0.009235360600
 27   1   -4983.077664973772   -4983.086900000000       0.009235026228
 27   2   -4983.013063838238   -4983.022300000000       0.009236161762
 27   3   -4982.916157828609   -4982.925300000000       0.009142171391
 27   4   -4982.786942336817   -4982.796100000000       0.009157663183
 27   5   -4982.625412113183   -4982.634500000000       0.009087886817
 27   6   -4982.431561956843   -4982.440600000000       0.009038043157
 27   7   -4982.205387483483   -4982.214400000000       0.009012516517
 27   8   -4981.946885906865   -4981.955900000000       0.009014093135
 27   9   -4981.656056757936   -4981.665000000000       0.008943242064
 27  10   -4981.332902452566   -4981.341900000000       0.008997547435
 27  11   -4980.977428606270   -4980.986500000000       0.009071393730
 27  12   -4980.589643981620   -4980.598700000000       0.009056018380
 27  13   -4980.169559941239   -4980.178700000000       0.009140058762
 27  14   -4979.717189266662   -4979.726400000000       0.009210733338
 27  15   -4979.232544190609   -4979.241800000000       0.009255809391
 27  16   -4978.715633477495   -4978.724900000000       0.009266522506
 27  17   -4978.166458374320   -4978.175700000000       0.009241625679
 27  18   -4977.585007241370   -4977.594200000000       0.009192758630
 27  19   -4976.971248659451   -4976.980400000000       0.009151340550
 27  20   -4976.325122797679   -4976.334400000000       0.009277202321
 28   0   -4940.977267435104   -4940.986000000000       0.008732564896
 28   1   -4940.945047883164   -4940.953700000000       0.008652116836
 28   2   -4940.880606985442   -4940.889200000000       0.008593014558
 28   3   -4940.783941358613   -4940.792500000000       0.008558641386
 28   4   -4940.655046425905   -4940.663600000000       0.008553574095
 28   5   -4940.493916979376   -4940.502400000000       0.008483020624
 28   6   -4940.300547870322   -4940.309000000000       0.008452129679
 28   7   -4940.074934777025   -4940.083300000000       0.008365222975
 28   8   -4939.817074986281   -4939.825500000000       0.008425013719
 28   9   -4939.526968112498   -4939.535400000000       0.008431887502
 28  10   -4939.204616665440   -4939.213000000000       0.008383334560
 28  11   -4938.850026364955   -4938.858500000000       0.008473635045
 28  12   -4938.463206088371   -4938.471700000000       0.008493911629
 28  13   -4938.044167323510   -4938.052700000000       0.008532676490
 28  14   -4937.592922987532   -4937.601500000000       0.008577012468
 28  15   -4937.109485459215   -4937.118100000000       0.008614540785
 28  16   -4936.593863659471   -4936.602400000000       0.008536340529
 28  17   -4936.046059002223   -4936.054600000000       0.008540997777
 28  18   -4935.466060025114   -4935.474600000000       0.008539974886
 28  19   -4934.853835496747   -4934.862300000000       0.008464503253
 28  20   -4934.209325784454   -4934.217900000000       0.008574215545
 29   0   -4898.996138858752   -4899.003100000000       0.006961141248
 29   1   -4898.963999453076   -4898.970900000000       0.006900546924
 29   2   -4898.899718858316   -4898.906600000000       0.006881141684
 29   3   -4898.803293712012   -4898.810200000000       0.006906287987
 29   4   -4898.674719468692   -4898.681500000000       0.006780531307
 29   5   -4898.513990962142   -4898.520800000000       0.006809037858
 29   6   -4898.321103095825   -4898.327800000000       0.006696904175
 29   7   -4898.096051610622   -4898.102700000000       0.006648389379
 29   8   -4897.838833866353   -4897.845500000000       0.006666133648
 29   9   -4897.549449560895   -4897.556100000000       0.006650439105
 29  10   -4897.227901297904   -4897.234600000000       0.006698702095
 29  11   -4896.874194901557   -4896.880900000000       0.006705098443
 29  12   -4896.488339363947   -4896.495100000000       0.006760636054
 29  13   -4896.070346298083   -4896.077100000000       0.006753701918
 29  14   -4895.620228756758   -4895.627000000000       0.006771243242
 29  15   -4895.137999264809   -4895.144800000000       0.006800735191
 29  16   -4894.623666899640   -4894.630500000000       0.006833100360
 29  17   -4894.077233242099   -4894.084000000000       0.006766757901
 29  18   -4893.498687007191   -4893.505400000000       0.006712992809
 29  19   -4892.887997151305   -4892.894700000000       0.006702848695
 29  20   -4892.245104240003   -4892.251800000000       0.006695759997
 30   0   -4857.166467119823   -4857.170800000000       0.004332880177
 30   1   -4857.134407892989   -4857.138700000000       0.004292107012
 30   2   -4857.070287666340   -4857.074600000000       0.004312333660
 30   3   -4856.974103098288   -4856.978300000000       0.004196901712
 30   4   -4856.845849674656   -4856.850000000000       0.004150325344
 30   5   -4856.685522270964   -4856.689700000000       0.004177729036
 30   6   -4856.493115842836   -4856.497200000000       0.004084157164
 30   7   -4856.268626193752   -4856.272700000000       0.004073806249
 30   8   -4856.012050756563   -4856.016100000000       0.004049243436
 30   9   -4855.723389312608   -4855.727400000000       0.004010687392
 30  10   -4855.402644559438   -4855.406700000000       0.004055440561
 30  11   -4855.049822425558   -4855.053900000000       0.004077574442
 30  12   -4854.664932017822   -4854.669000000000       0.004067982178
 30  13   -4854.247985074438   -4854.252100000000       0.004114925561
 30  14   -4853.798994783823   -4853.803100000000       0.004105216177
 30  15   -4853.317973816872   -4853.322100000000       0.004126183128
 30  16   -4852.804931407483   -4852.809000000000       0.004068592517
 30  17   -4852.259869303432   -4852.263900000000       0.004030696568
 30  18   -4851.682776397079   -4851.686800000000       0.004023602922
 30  19   -4851.073621832607   -4851.077600000000       0.003978167392
 30  20   -4850.432346373800   -4850.436300000000       0.003953626200
 31   0   -4815.488155281163   -4815.489300000000       0.001144718837
 31   1   -4815.456176265744   -4815.457300000000       0.001123734256
 31   2   -4815.392216472359   -4815.393300000000       0.001083527641
 31   3   -4815.296272580284   -4815.297300000000       0.001027419716
 31   4   -4815.168340106643   -4815.169300000000       0.000959893357
 31   5   -4815.008413968683   -4815.009400000000       0.000986031317
 31   6   -4814.816489174197   -4814.817400000000       0.000910825803
 31   7   -4814.592561589261   -4814.593400000000       0.000838410739
 31   8   -4814.336628719755   -4814.337500000000       0.000871280245
 31   9   -4814.048690430479   -4814.049500000000       0.000809569521
 31  10   -4813.728749512884   -4813.729600000000       0.000850487116
 31  11   -4813.376811999801   -4813.377700000000       0.000888000199
 31  12   -4812.992887112846   -4812.993800000000       0.000912887154
 31  13   -4812.576986715421   -4812.577900000000       0.000913284579
 31  14   -4812.129124131568   -4812.130100000000       0.000975868432
 31  15   -4811.649312178247   -4811.650200000000       0.000887821753
 31  16   -4811.137560245845   -4811.138400000000       0.000839754155
 31  17   -4810.593870249063   -4810.594700000000       0.000829750937
 31  18   -4810.018231257623   -4810.019000000000       0.000768742378
 31  19   -4809.410612603496   -4809.411300000000       0.000687396504
 31  20   -4808.770955248693   -4808.771700000000       0.000744751307
 32   0   -4773.961121258980   -4773.959000000000      -0.002121258980
 32   1   -4773.929222487551   -4773.927000000000      -0.002222487551
 32   2   -4773.865423192579   -4773.863200000000      -0.002223192580
 32   3   -4773.769720074210   -4773.767500000000      -0.002220074211
 32   4   -4773.642108680859   -4773.639800000000      -0.002308680859
 32   5   -4773.482583971509   -4773.480200000000      -0.002383971510
 32   6   -4773.291141006119   -4773.288700000000      -0.002441006119
 32   7   -4773.067775713357   -4773.065300000000      -0.002475713357
 32   8   -4772.812485672137   -4772.810000000000      -0.002485672137
 32   9   -4772.525270830720   -4772.522800000000      -0.002470830720
 32  10   -4772.206134074453   -4772.203700000000      -0.002434074453
 32  11   -4771.855081540496   -4771.852600000000      -0.002481540496
 32  12   -4771.472122565227   -4771.469700000000      -0.002422565227
 32  13   -4771.057269137239   -4771.054900000000      -0.002369137239
 32  14   -4770.610534716205   -4770.608100000000      -0.002434716204
 32  15   -4770.131932265142   -4770.129500000000      -0.002432265142
 32  16   -4769.621471330933   -4769.619000000000      -0.002471330933
 32  17   -4769.079153995203   -4769.076600000000      -0.002553995203
 32  18   -4768.504969505031   -4768.502400000000      -0.002569505031
 32  19   -4767.898887380183   -4767.896200000000      -0.002687380183
 32  20   -4767.260848780892   -4767.258200000000      -0.002648780892
 33   0   -4732.585297822844   -4732.580100000000      -0.005197822844
 33   1   -4732.553479327981   -4732.548300000000      -0.005179327981
 33   2   -4732.489840596576   -4732.484600000000      -0.005240596576
 33   3   -4732.394378349634   -4732.389100000000      -0.005278349634
 33   4   -4732.267088166876   -4732.261800000000      -0.005288166876
 33   5   -4732.107965049016   -4732.102600000000      -0.005365049015
 33   6   -4731.917004108171   -4731.911600000000      -0.005404108170
 33   7   -4731.694201335611   -4731.688700000000      -0.005501335611
 33   8   -4731.439554383279   -4731.434100000000      -0.005454383278
 33   9   -4731.153063282900   -4731.147600000000      -0.005463282900
 33  10   -4730.834731013714   -4730.829300000000      -0.005431013714
 33  11   -4730.484563817212   -4730.479100000000      -0.005463817212
 33  12   -4730.102571144532   -4730.097100000000      -0.005471144532
 33  13   -4729.688765109463   -4729.683400000000      -0.005365109463
 33  14   -4729.243159307303   -4729.237800000000      -0.005359307303
 33  15   -4728.765766847130   -4728.760400000000      -0.005366847130
 33  16   -4728.256597432320   -4728.251100000000      -0.005497432319
 33  17   -4727.715653311422   -4727.710100000000      -0.005553311422
 33  18   -4727.142923908876   -4727.137300000000      -0.005623908875
 33  19   -4726.538378932237   -4726.532700000000      -0.005678932237
 33  20   -4725.901959739963   -4725.896300000000      -0.005659739963
 34   0   -4691.360632595694   -4691.353100000000      -0.007532595694
 34   1   -4691.328894409973   -4691.321300000000      -0.007594409974
 34   2   -4691.265416307283   -4691.257800000000      -0.007616307283
 34   3   -4691.170195029497   -4691.162600000000      -0.007595029498
 34   4   -4691.043226187635   -4691.035500000000      -0.007726187635
 34   5   -4690.884504824137   -4690.876800000000      -0.007704824137
 34   6   -4690.694026103291   -4690.686200000000      -0.007826103291
 34   7   -4690.471786078961   -4690.464000000000      -0.007786078962
 34   8   -4690.217782476121   -4690.209900000000      -0.007882476121
 34   9   -4689.932015409957   -4689.924200000000      -0.007815409956
 34  10   -4689.614487953607   -4689.606600000000      -0.007887953607
 34  11   -4689.265206452889   -4689.257400000000      -0.007806452889
 34  12   -4688.884180473702   -4688.876400000000      -0.007780473702
 34  13   -4688.471422255031   -4688.463600000000      -0.007822255031
 34  14   -4688.026945527800   -4688.019200000000      -0.007745527801
 34  15   -4687.550763547148   -4687.543000000000      -0.007763547148
 34  16   -4687.042886172941   -4687.035000000000      -0.007886172941
 34  17   -4686.503315820658   -4686.495400000000      -0.007915820658
 34  18   -4685.932042092095   -4685.924000000000      -0.008042092095
 34  19   -4685.329034882598   -4685.320900000000      -0.008134882598
 34  20   -4684.694235748849   -4684.686200000000      -0.008035748849
 35   0   -4650.287088053831   -4650.278000000000      -0.009088053831
 35   1   -4650.255430209826   -4650.246300000000      -0.009130209826
 35   2   -4650.192112801004   -4650.182900000000      -0.009212801004
 35   3   -4650.097132590100   -4650.087900000000      -0.009232590100
 35   4   -4649.970485219432   -4649.961200000000      -0.009285219432
 35   5   -4649.812165773176   -4649.802900000000      -0.009265773177
 35   6   -4649.622169467781   -4649.612800000000      -0.009369467781
 35   7   -4649.400492419709   -4649.391100000000      -0.009392419709
 35   8   -4649.147132426962   -4649.137700000000      -0.009432426962
 35   9   -4648.862089688192   -4648.852700000000      -0.009389688192
 35  10   -4648.545367370431   -4648.536000000000      -0.009367370431
 35  11   -4648.196971923826   -4648.187600000000      -0.009371923826
 35  12   -4647.816913029037   -4647.807600000000      -0.009313029037
 35  13   -4647.405203050244   -4647.395900000000      -0.009303050244
 35  14   -4646.961855853998   -4646.952500000000      -0.009355853997
 35  15   -4646.486884841495   -4646.477600000000      -0.009284841495
 35  16   -4645.980300029099   -4645.970900000000      -0.009400029098
 35  17   -4645.442103999211   -4645.432600000000      -0.009503999211
 35  18   -4644.872286530986   -4644.862700000000      -0.009586530987
 35  19   -4644.270817707564   -4644.261200000000      -0.009617707564
 35  20   -4643.637639283848   -4643.628000000000      -0.009639283849
 36   0   -4609.364641526917   -4609.354900000000      -0.009741526917
 36   1   -4609.333064057204   -4609.323300000000      -0.009764057204
 36   2   -4609.269907407398   -4609.260100000000      -0.009807407398
 36   3   -4609.175168361103   -4609.165300000000      -0.009868361103
 36   4   -4609.048842591932   -4609.038900000000      -0.009942591932
 36   5   -4608.890925225794   -4608.881000000000      -0.009925225794
 36   6   -4608.701411531301   -4608.691400000000      -0.010011531302
 36   7   -4608.480297687515   -4608.470300000000      -0.009997687515
 36   8   -4608.227581565467   -4608.217500000000      -0.010081565467
 36   9   -4607.943263447268   -4607.933200000000      -0.010063447267
 36  10   -4607.627346593849   -4607.617300000000      -0.010046593849
 36  11   -4607.279837559687   -4607.269800000000      -0.010037559687
 36  12   -4606.900746140200   -4606.890800000000      -0.009946140200
 36  13   -4606.490084824765   -4606.480100000000      -0.009984824766
 36  14   -4606.047867615557   -4606.037900000000      -0.009967615557
 36  15   -4605.574108059836   -4605.564200000000      -0.009908059837
 36  16   -4605.068816330457   -4605.058800000000      -0.010016330457
 36  17   -4604.531995176745   -4604.521900000000      -0.010095176745
 36  18   -4603.963634555214   -4603.953400000000      -0.010234555214
 36  19   -4603.363704736797   -4603.353400000000      -0.010304736797
 36  20   -4602.732147674623   -4602.721900000000      -0.010247674623
 37   0   -4568.593285197981   -4568.583800000000      -0.009485197980
 37   1   -4568.561788135136   -4568.552300000000      -0.009488135136
 37   2   -4568.498792309498   -4568.489300000000      -0.009492309498
 37   3   -4568.404294525536   -4568.394800000000      -0.009494525536
 37   4   -4568.278290488164   -4568.268700000000      -0.009590488165
 37   5   -4568.120775365021   -4568.111100000000      -0.009675365021
 37   6   -4567.931744476884   -4567.922100000000      -0.009644476884
 37   7   -4567.711194065409   -4567.701500000000      -0.009694065409
 37   8   -4567.459122074661   -4567.449400000000      -0.009722074660
 37   9   -4567.175528870212   -4567.165800000000      -0.009728870213
 37  10   -4566.860417806892   -4566.850700000000      -0.009717806892
 37  11   -4566.513795543498   -4566.504100000000      -0.009695543498
 37  12   -4566.135671990221   -4566.126000000000      -0.009671990220
 37  13   -4565.726059761620   -4565.716500000000      -0.009559761620
 37  14   -4565.284972995509   -4565.275400000000      -0.009572995508
 37  15   -4564.812425385198   -4564.802800000000      -0.009625385198
 37  16   -4564.308427260041   -4564.298800000000      -0.009627260041
 37  17   -4563.772981536287   -4563.763200000000      -0.009781536287
 37  18   -4563.206078347810   -4563.196200000000      -0.009878347810
 37  19   -4562.607688153330   -4562.597800000000      -0.009888153330
 37  20   -4561.977753104203   -4561.967800000000      -0.009953104202
 38   0   -4527.973026103414   -4527.964800000000      -0.008226103414
 38   1   -4527.941609480012   -4527.933400000000      -0.008209480012
 38   2   -4527.878774543692   -4527.870500000000      -0.008274543692
 38   3   -4527.784518119791   -4527.776200000000      -0.008318119791
 38   4   -4527.658835944519   -4527.650500000000      -0.008335944519
 38   5   -4527.501723227248   -4527.493300000000      -0.008423227247
 38   6   -4527.313175340918   -4527.304700000000      -0.008475340918
 38   7   -4527.093188589783   -4527.084700000000      -0.008488589783
 38   8   -4526.841760990937   -4526.833300000000      -0.008460990937
 38   9   -4526.558892993419   -4526.550400000000      -0.008492993419
 38  10   -4526.244588045947   -4526.236200000000      -0.008388045947
 38  11   -4525.898852911655   -4525.890500000000      -0.008352911655
 38  12   -4525.521697615487   -4525.513300000000      -0.008397615487
 38  13   -4525.113134897206   -4525.104800000000      -0.008334897206
 38  14   -4524.673179030243   -4524.664900000000      -0.008279030243
 38  15   -4524.201843853976   -4524.193500000000      -0.008343853976
 38  16   -4523.699139854245   -4523.690800000000      -0.008339854245
 38  17   -4523.165070114231   -4523.156600000000      -0.008470114230
 38  18   -4522.599624945162   -4522.591100000000      -0.008524945162
 38  19   -4522.002774993552   -4521.994100000000      -0.008674993552
 38  20   -4521.374462608979   -4521.365800000000      -0.008662608980
 39   0   -4487.503886132973   -4487.497700000000      -0.006186132973
 39   1   -4487.472549981590   -4487.466400000000      -0.006149981589
 39   2   -4487.409875999739   -4487.403700000000      -0.006175999739
 39   3   -4487.315861033625   -4487.309600000000      -0.006261033625
 39   4   -4487.190500850754   -4487.184200000000      -0.006300850754
 39   5   -4487.033790702232   -4487.027500000000      -0.006290702232
 39   6   -4486.845726013162   -4486.839400000000      -0.006326013162
 39   7   -4486.626303150395   -4486.619900000000      -0.006403150395
 39   8   -4486.375520204055   -4486.369100000000      -0.006420204055
 39   9   -4486.093377706643   -4486.087000000000      -0.006377706643
 39  10   -4485.779879200775   -4485.773500000000      -0.006379200775
 39  11   -4485.435031553912   -4485.428700000000      -0.006331553912
 39  12   -4485.058844905760   -4485.052600000000      -0.006244905760
 39  13   -4484.651332121274   -4484.645100000000      -0.006232121274
 39  14   -4484.212507609516   -4484.206300000000      -0.006207609516
 39  15   -4483.742385355923   -4483.736200000000      -0.006185355923
 39  16   -4483.240976002826   -4483.234700000000      -0.006276002826
 39  17   -4482.708282800330   -4482.701900000000      -0.006382800330
 39  18   -4482.144296237027   -4482.137800000000      -0.006496237027
 39  19   -4481.548987147220   -4481.542400000000      -0.006587147220
 39  20   -4480.922298078709   -4480.915700000000      -0.006598078709
 40   0   -4447.185902029781   -4447.182500000000      -0.003402029781
 40   1   -4447.154646382991   -4447.151200000000      -0.003446382991
 40   2   -4447.092133420761   -4447.088700000000      -0.003433420760
 40   3   -4446.998360010159   -4446.994900000000      -0.003460010159
 40   4   -4446.873321949990   -4446.869800000000      -0.003521949990
 40   5   -4446.717014533094   -4446.713500000000      -0.003514533094
 40   6   -4446.529433236735   -4446.525900000000      -0.003533236735
 40   7   -4446.310574490364   -4446.307000000000      -0.003574490364
 40   8   -4446.060436457133   -4446.056800000000      -0.003636457132
 40   9   -4445.779019753007   -4445.775400000000      -0.003619753006
 40  10   -4445.466328014496   -4445.462800000000      -0.003528014496
 40  11   -4445.122368213392   -4445.118900000000      -0.003468213392
 40  12   -4444.747150604159   -4444.743700000000      -0.003450604159
 40  13   -4444.340688176951   -4444.337300000000      -0.003388176950
 40  14   -4443.902995476453   -4443.899600000000      -0.003395476453
 40  15   -4443.434086634162   -4443.430700000000      -0.003386634162
 40  16   -4442.933972448905   -4442.930500000000      -0.003472448904
 40  17   -4442.402656337711   -4442.399100000000      -0.003556337711
 40  18   -4441.840128966529   -4441.836500000000      -0.003628966529
 40  19   -4441.246361357455   -4441.242600000000      -0.003761357455
 40  20   -4440.621296256515   -4440.617600000000      -0.003696256515
 41   0   -4407.019125390316   -4407.019000000000      -0.000125390316
 41   1   -4406.987950280694   -4406.987800000000      -0.000150280694
 41   2   -4406.925598403236   -4406.925400000000      -0.000198403236
 41   3   -4406.832066645871   -4406.831900000000      -0.000166645871
 41   4   -4406.707350838709   -4406.707100000000      -0.000250838710
 41   5   -4406.551446316314   -4406.551200000000      -0.000246316315
 41   6   -4406.364348608119   -4406.364100000000      -0.000248608119
 41   7   -4406.146054206171   -4406.145700000000      -0.000354206171
 41   8   -4405.896561346652   -4405.896300000000      -0.000261346651
 41   9   -4405.615870728990   -4405.615600000000      -0.000270728990
 41  10   -4405.303986083590   -4405.303700000000      -0.000286083589
 41  11   -4404.960914486572   -4404.960700000000      -0.000214486572
 41  12   -4404.586666307164   -4404.586500000000      -0.000166307163
 41  13   -4404.181254660713   -4404.181100000000      -0.000154660713
 41  14   -4403.744694227530   -4403.744600000000      -0.000094227530
 41  15   -4403.276999285172   -4403.276900000000      -0.000099285172
 41  16   -4402.778180788961   -4402.778000000000      -0.000180788960
 41  17   -4402.248242322849   -4402.248000000000      -0.000242322850
 41  18   -4401.687174730146   -4401.686900000000      -0.000274730146
 41  19   -4401.094949220737   -4401.094500000000      -0.000449220737
 41  20   -4400.471508738874   -4400.471100000000      -0.000408738874
 42   0   -4367.003622664431   -4367.006900000000       0.003277335570
 42   1   -4366.972528124553   -4366.975800000000       0.003271875447
 42   2   -4366.910337397016   -4366.913600000000       0.003262602984
 42   3   -4366.817047390618   -4366.820300000000       0.003252609383
 42   4   -4366.692653966761   -4366.695800000000       0.003146033239
 42   5   -4366.537152501744   -4366.540300000000       0.003147498256
 42   6   -4366.350538577165   -4366.353700000000       0.003161422835
 42   7   -4366.132808747668   -4366.135900000000       0.003091252333
 42   8   -4365.883961322464   -4365.887100000000       0.003138677536
 42   9   -4365.603997084442   -4365.607100000000       0.003102915558
 42  10   -4365.292919857909   -4365.296100000000       0.003180142091
 42  11   -4364.950736823307   -4364.954000000000       0.003263176693
 42  12   -4364.577458464629   -4364.580700000000       0.003241535372
 42  13   -4364.173098022412   -4364.176400000000       0.003301977588
 42  14   -4363.737670312599   -4363.741000000000       0.003329687401
 42  15   -4363.271189758807   -4363.274600000000       0.003410241193
 42  16   -4362.773667472845   -4362.777000000000       0.003332527155
 42  17   -4362.245107205600   -4362.248400000000       0.003292794400
 42  18   -4361.685499977732   -4361.688700000000       0.003200022268
 42  19   -4361.094817186919   -4361.097900000000       0.003082813080
 42  20   -4360.473001975642   -4360.476000000000       0.002998024358
 43   0   -4327.139475155335   -4327.146000000000       0.006524844664
 43   1   -4327.108461217778   -4327.114900000000       0.006438782221
 43   2   -4327.046431705314   -4327.052900000000       0.006468294686
 43   3   -4326.953383547605   -4326.959800000000       0.006416452395
 43   4   -4326.829312637356   -4326.835700000000       0.006387362644
 43   5   -4326.674214392595   -4326.680600000000       0.006385607405
 43   6   -4326.488084447084   -4326.494400000000       0.006315552915
 43   7   -4326.270919418065   -4326.277200000000       0.006280581935
 43   8   -4326.022717687779   -4326.029100000000       0.006382312221
 43   9   -4325.743480122578   -4325.749800000000       0.006319877421
 43  10   -4325.433210640662   -4325.439600000000       0.006389359338
 43  11   -4325.091916526806   -4325.098400000000       0.006483473194
 43  12   -4324.719608379761   -4324.726100000000       0.006491620239
 43  13   -4324.316299565260   -4324.322900000000       0.006600434740
 43  14   -4323.882005034873   -4323.888600000000       0.006594965127
 43  15   -4323.416739358276   -4323.423300000000       0.006560641725
 43  16   -4322.920513803771   -4322.927100000000       0.006586196228
 43  17   -4322.393332289170   -4322.399800000000       0.006467710830
 43  18   -4321.835186012493   -4321.841600000000       0.006413987507
 43  19   -4321.246046559211   -4321.252300000000       0.006253440789
 43  20   -4320.625857270024   -4320.632100000000       0.006242729975
 44   0   -4287.426779019605   -4287.435800000000       0.009020980395
 44   1   -4287.395845716944   -4287.404800000000       0.008954283056
 44   2   -4287.333977484701   -4287.342900000000       0.008922515299
 44   3   -4287.241171273409   -4287.250100000000       0.008928726591
 44   4   -4287.117423007069   -4287.126300000000       0.008876992931
 44   5   -4286.962728145442   -4286.971600000000       0.008871854558
 44   6   -4286.777082374452   -4286.785900000000       0.008817625548
 44   7   -4286.560482373938   -4286.569300000000       0.008817626062
 44   8   -4286.312926599173   -4286.321800000000       0.008873400827
 44   9   -4286.034415999970   -4286.043300000000       0.008884000030
 44  10   -4285.724954588427   -4285.733900000000       0.008945411573
 44  11   -4285.384549753645   -4285.393500000000       0.008950246355
 44  12   -4285.013212209138   -4285.022200000000       0.008987790862
 44  13   -4284.610955445832   -4284.620000000000       0.009044554168
 44  14   -4284.177794550925   -4284.186900000000       0.009105449075
 44  15   -4283.713744240153   -4283.722900000000       0.009155759847
 44  16   -4283.218815938312   -4283.227900000000       0.009084061688
 44  17   -4282.693013730137   -4282.702000000000       0.008986269863
 44  18   -4282.136328991008   -4282.145200000000       0.008871008992
 44  19   -4281.548733494188   -4281.557600000000       0.008866505812
 44  20   -4280.930170778600   -4280.939000000000       0.008829221400
 45   0   -4247.865645267183   -4247.875900000000       0.010254732817
 45   1   -4247.834792631992   -4247.845000000000       0.010207368008
 45   2   -4247.773085745123   -4247.783300000000       0.010214254877
 45   3   -4247.680521577974   -4247.690700000000       0.010178422026
 45   4   -4247.557096085845   -4247.567200000000       0.010103914155
 45   5   -4247.402804770226   -4247.412900000000       0.010095229774
 45   6   -4247.217643369209   -4247.227700000000       0.010056630791
 45   7   -4247.001608625229   -4247.011700000000       0.010091374771
 45   8   -4246.754699066586   -4246.764800000000       0.010100933414
 45   9   -4246.476915726562   -4246.487100000000       0.010184273438
 45  10   -4246.168262711143   -4246.178500000000       0.010237288857
 45  11   -4245.828747513765   -4245.839000000000       0.010252486235
 45  12   -4245.458380962699   -4245.468700000000       0.010319037301
 45  13   -4245.057176674070   -4245.067500000000       0.010323325930
 45  14   -4244.625149870699   -4244.635600000000       0.010450129301
 45  15   -4244.162315414383   -4244.172700000000       0.010384585617
 45  16   -4243.668684886410   -4243.679100000000       0.010415113590
 45  17   -4243.144262538443   -4243.154600000000       0.010337461556
 45  18   -4242.589039923219   -4242.599200000000       0.010160076780
 45  19   -4242.002989001792   -4242.013100000000       0.010110998208
 45  20   -4241.386053511312   -4241.396100000000       0.010046488688
 46   0   -4208.456199761370   -4208.466000000000       0.009800238630
 46   1   -4208.425427826225   -4208.435200000000       0.009772173775
 46   2   -4208.363882349880   -4208.373700000000       0.009817650120
 46   3   -4208.271560324601   -4208.281300000000       0.009739675399
 46   4   -4208.148457736983   -4208.158200000000       0.009742263017
 46   5   -4207.994570130251   -4208.004300000000       0.009729869748
 46   6   -4207.809893294659   -4207.819600000000       0.009706705341
 46   7   -4207.594424035239   -4207.604100000000       0.009675964760
 46   8   -4207.348160953324   -4207.357900000000       0.009739046676
 46   9   -4207.071105165654   -4207.080800000000       0.009694834346
 46  10   -4206.763260872115   -4206.773000000000       0.009739127885
 46  11   -4206.424635670469   -4206.434500000000       0.009864329531
 46  12   -4206.055240503750   -4206.065200000000       0.009959496250
 46  13   -4205.655089113277   -4205.665100000000       0.010010886724
 46  14   -4205.224196857495   -4205.234200000000       0.010003142505
 46  15   -4204.762578744266   -4204.772600000000       0.010021255735
 46  16   -4204.270246511368   -4204.280200000000       0.009953488632
 46  17   -4203.747204577389   -4203.757100000000       0.009895422610
 46  18   -4203.193444672427   -4203.203200000000       0.009755327573
 46  19   -4202.608938945326   -4202.618600000000       0.009661054673
 46  20   -4201.993631331457   -4202.003300000000       0.009668668543
 47   0   -4169.198583218834   -4169.205900000000       0.007316781166
 47   1   -4169.167892016309   -4169.175200000000       0.007307983691
 47   2   -4169.106508015641   -4169.113800000000       0.007291984359
 47   3   -4169.014428229956   -4169.021700000000       0.007271770044
 47   4   -4168.891648677151   -4168.898900000000       0.007251322849
 47   5   -4168.738164942182   -4168.745400000000       0.007235057818
 47   6   -4168.553972867468   -4168.561200000000       0.007227132533
 47   7   -4168.339069320637   -4168.346300000000       0.007230679364
 47   8   -4168.093452976051   -4168.100700000000       0.007247023949
 47   9   -4167.817125033914   -4167.824400000000       0.007274966087
 47  10   -4167.510089788008   -4167.517400000000       0.007310211991
 47  11   -4167.172354940424   -4167.179700000000       0.007345059576
 47  12   -4166.803931548957   -4166.811400000000       0.007468451043
 47  13   -4166.404833480117   -4166.412300000000       0.007466519883
 47  14   -4165.975076227982   -4165.982600000000       0.007523772018
 47  15   -4165.514674946468   -4165.522200000000       0.007525053532
 47  16   -4165.023641529851   -4165.031200000000       0.007558470149
 47  17   -4164.501980563644   -4164.509400000000       0.007419436356
 47  18   -4163.949683955298   -4163.957000000000       0.007316044702
 47  19   -4163.366724041456   -4163.374000000000       0.007275958544
 47  20   -4162.753044955710   -4162.760200000000       0.007155044290
 48   0   -4130.092951209608   -4130.095500000000       0.002548790392
 48   1   -4130.062340772280   -4130.064800000000       0.002459227720
 48   2   -4130.001118312438   -4130.003600000000       0.002481687562
 48   3   -4129.909280864074   -4129.911700000000       0.002419135925
 48   4   -4129.786824476385   -4129.789300000000       0.002475523615
 48   5   -4129.633744776055   -4129.636200000000       0.002455223945
 48   6   -4129.450037657671   -4129.452400000000       0.002362342329
 48   7   -4129.235700051456   -4129.238100000000       0.002399948544
 48   8   -4128.990730704802   -4128.993200000000       0.002469295198
 48   9   -4128.715130901377   -4128.717600000000       0.002469098623
 48  10   -4128.408905028858   -4128.411400000000       0.002494971142
 48  11   -4128.072060893664   -4128.074700000000       0.002639106337
 48  12   -4127.704609668352   -4127.707300000000       0.002690331648
 48  13   -4127.306565344627   -4127.309300000000       0.002734655372
 48  14   -4126.877943552193   -4126.880700000000       0.002756447807
 48  15   -4126.418759591026   -4126.421500000000       0.002740408974
 48  16   -4125.929025511897   -4125.931800000000       0.002774488104
 48  17   -4125.408746067240   -4125.411400000000       0.002653932760
 48  18   -4124.857913341870   -4124.860500000000       0.002586658130
 48  19   -4124.276499860216   -4124.278900000000       0.002400139784
 48  20   -4123.664449954097   -4123.666900000000       0.002450045903
 49   0   -4091.139474157089   -4091.134700000000      -0.004774157089
 49   1   -4091.108944517533   -4091.104200000000      -0.004744517532
 49   2   -4091.047883663668   -4091.043100000000      -0.004783663668
 49   3   -4090.956288650350   -4090.951500000000      -0.004788650350
 49   4   -4090.834155558077   -4090.829300000000      -0.004855558077
 49   5   -4090.681480055266   -4090.676700000000      -0.004780055266
 49   6   -4090.498258088662   -4090.493400000000      -0.004858088662
 49   7   -4090.284486651090   -4090.279700000000      -0.004786651089
 49   8   -4090.040164562972   -4090.035400000000      -0.004764562972
 49   9   -4089.765293191438   -4089.760500000000      -0.004793191438
 49  10   -4089.459877018058   -4089.455200000000      -0.004677018059
 49  11   -4089.123923953584   -4089.119300000000      -0.004623953584
 49  12   -4088.757445285334   -4088.752900000000      -0.004545285334
 49  13   -4088.360455130202   -4088.356000000000      -0.004455130202
 49  14   -4087.932969253523   -4087.928500000000      -0.004469253522
 49  15   -4087.475003101335   -4087.470600000000      -0.004403101336
 49  16   -4086.986568880898   -4086.982100000000      -0.004468880898
 49  17   -4086.467671511574   -4086.463100000000      -0.004571511574
 49  18   -4085.918303255536   -4085.913700000000      -0.004603255536
 49  19   -4085.338436825002   -4085.333700000000      -0.004736825003
 49  20   -4084.728016750020   -4084.723200000000      -0.004816750020
 50   0   -4052.338337338034   -4052.323900000000      -0.014437338034
 50   1   -4052.307888528825   -4052.293400000000      -0.014488528825
 50   2   -4052.246989346088   -4052.232500000000      -0.014489346087
 50   3   -4052.155636865542   -4052.141200000000      -0.014436865543
 50   4   -4052.033827198989   -4052.019300000000      -0.014527198989
 50   5   -4051.881556056570   -4051.867000000000      -0.014556056570
 50   6   -4051.698819437201   -4051.684300000000      -0.014519437201
 50   7   -4051.485614396299   -4051.471100000000      -0.014514396299
 50   8   -4051.241939827320   -4051.227500000000      -0.014439827320
 50   9   -4050.967797180854   -4050.953400000000      -0.014397180854
 50  10   -4050.663191032369   -4050.648800000000      -0.014391032369
 50  11   -4050.328129396943   -4050.313800000000      -0.014329396943
 50  12   -4049.962623676657   -4049.948400000000      -0.014223676656
 50  13   -4049.566688113599   -4049.552600000000      -0.014088113599
 50  14   -4049.140338608731   -4049.126300000000      -0.014038608731
 50  15   -4048.683590754153   -4048.669500000000      -0.014090754153
 50  16   -4048.196456913613   -4048.182400000000      -0.014056913614
 50  17   -4047.678942173403   -4047.664800000000      -0.014142173403
 50  18   -4047.131038973053   -4047.116800000000      -0.014238973053
 50  19   -4046.552720212572   -4046.538300000000      -0.014420212571
 50  20   -4045.943930620233   -4045.929500000000      -0.014430620233
 51   0   -4013.689740882568   -4013.663200000000      -0.026540882568
 51   1   -4013.659372936282   -4013.632800000000      -0.026572936282
 51   2   -4013.598635489822   -4013.572000000000      -0.026635489822
 51   3   -4013.507525639777   -4013.480900000000      -0.026625639776
 51   4   -4013.386039529242   -4013.359400000000      -0.026639529243
 51   5   -4013.234172910094   -4013.207500000000      -0.026672910094
 51   6   -4013.051921833411   -4013.025300000000      -0.026621833411
 51   7   -4012.839283417208   -4012.812600000000      -0.026683417208
 51   8   -4012.596256627969   -4012.569700000000      -0.026556627970
 51   9   -4012.322842999750   -4012.296300000000      -0.026542999750
 51  10   -4012.019047201913   -4011.992600000000      -0.026447201913
 51  11   -4011.684877353865   -4011.658500000000      -0.026377353865
 51  12   -4011.320344972447   -4011.294000000000      -0.026344972447
 51  13   -4010.925464424943   -4010.899200000000      -0.026264424943
 51  14   -4010.500251747942   -4010.474100000000      -0.026151747942
 51  15   -4010.044722679602   -4010.018600000000      -0.026122679602
 51  16   -4009.558889740168   -4009.532700000000      -0.026189740168
 51  17   -4009.042758182852   -4009.016500000000      -0.026258182851
 51  18   -4008.496320624546   -4008.470000000000      -0.026320624546
 51  19   -4007.919550153051   -4007.893100000000      -0.026450153051
 51  20   -4007.312391694862   -4007.285900000000      -0.026491694863
 52   0   -3975.193899774179   -3975.152800000000      -0.041099774179
 52   1   -3975.163612723390   -3975.122500000000      -0.041112723390
 52   2   -3975.103037078360   -3975.061900000000      -0.041137078359
 52   3   -3975.012169956540   -3974.971000000000      -0.041169956540
 52   4   -3974.891007532326   -3974.849800000000      -0.041207532327
 52   5   -3974.739545599326   -3974.698400000000      -0.041145599325
 52   6   -3974.557780260780   -3974.516600000000      -0.041180260780
 52   7   -3974.345708697304   -3974.304600000000      -0.041108697304
 52   8   -3974.103329948409   -3974.062200000000      -0.041129948409
 52   9   -3973.830645631615   -3973.789600000000      -0.041045631615
 52  10   -3973.527660510180   -3973.486700000000      -0.040960510180
 52  11   -3973.194382807838   -3973.153500000000      -0.040882807838
 52  12   -3972.830824156193   -3972.790000000000      -0.040824156194
 52  13   -3972.436999047723   -3972.396300000000      -0.040699047723
 52  14   -3972.012923654644   -3971.972300000000      -0.040623654643
 52  15   -3971.558613861174   -3971.518000000000      -0.040613861173
 52  16   -3971.074082344048   -3971.033500000000      -0.040582344048
 52  17   -3970.559334523409   -3970.518700000000      -0.040634523409
 52  18   -3970.014363193505   -3969.973600000000      -0.040763193505
 52  19   -3969.439141629926   -3969.398300000000      -0.040841629926
 52  20   -3968.833614957396   -3968.792700000000      -0.040914957396
 53   0   -3936.851043849718   -3936.793000000000      -0.058043849717
 53   1   -3936.820837727003   -3936.762800000000      -0.058037727003
 53   2   -3936.760423948553   -3936.702400000000      -0.058023948553
 53   3   -3936.669799652684   -3936.611700000000      -0.058099652684
 53   4   -3936.548961045093   -3936.490900000000      -0.058061045093
 53   5   -3936.397903961116   -3936.339800000000      -0.058103961116
 53   6   -3936.216624556161   -3936.158600000000      -0.058024556160
 53   7   -3936.005120073438   -3935.947100000000      -0.058020073438
 53   8   -3935.763389625492   -3935.705400000000      -0.057989625492
 53   9   -3935.491434913301   -3935.433500000000      -0.057934913300
 53  10   -3935.189260794020   -3935.131500000000      -0.057760794020
 53  11   -3934.856875595714   -3934.799200000000      -0.057675595714
 53  12   -3934.494291064747   -3934.436700000000      -0.057591064747
 53  13   -3934.101521818790   -3934.044000000000      -0.057521818791
 53  14   -3933.678584165687   -3933.621200000000      -0.057384165687
 53  15   -3933.225494135717   -3933.168100000000      -0.057394135717
 53  16   -3932.742264562108   -3932.684900000000      -0.057364562107
 53  17   -3932.228901031925   -3932.171500000000      -0.057401031926
 53  18   -3931.685396516779   -3931.627900000000      -0.057496516779
 53  19   -3931.111724480050   -3931.054200000000      -0.057524480050
 53  20   -3930.507830244685   -3930.450200000000      -0.057630244685
 54   0   -3898.661417799401   -3898.584100000000      -0.077317799401
 54   1   -3898.631292637335   -3898.553900000000      -0.077392637336
 54   2   -3898.571040790615   -3898.493700000000      -0.077340790615
 54   3   -3898.480659418425   -3898.403300000000      -0.077359418425
 54   4   -3898.360144757756   -3898.282800000000      -0.077344757757
 54   5   -3898.209492685681   -3898.132100000000      -0.077392685681
 54   6   -3898.028699409769   -3897.951400000000      -0.077299409769
 54   7   -3897.817762235828   -3897.740500000000      -0.077262235828
 54   8   -3897.576680349430   -3897.499400000000      -0.077280349430
 54   9   -3897.305455535021   -3897.228300000000      -0.077155535021
 54  10   -3897.004092743649   -3896.927000000000      -0.077092743649
 54  11   -3896.672600407708   -3896.595700000000      -0.076900407707
 54  12   -3896.310990388322   -3896.234200000000      -0.076790388322
 54  13   -3895.919277428360   -3895.842600000000      -0.076677428359
 54  14   -3895.497477971288   -3895.420900000000      -0.076577971288
 54  15   -3895.045608193449   -3894.969100000000      -0.076508193449
 54  16   -3894.563681084561   -3894.487200000000      -0.076481084560
 54  17   -3894.051702398618   -3893.975100000000      -0.076602398617
 54  18   -3893.509665284586   -3893.433000000000      -0.076665284586
 54  19   -3892.937543393638   -3892.860900000000      -0.076643393638
 54  20   -3892.335282246945   -3892.258600000000      -0.076682246944
 55   0   -3860.625281166808   -3860.526200000000      -0.099081166808
 55   1   -3860.595236997965   -3860.496100000000      -0.099136997966
 55   2   -3860.535147148127   -3860.436000000000      -0.099147148127
 55   3   -3860.445008797341   -3860.345900000000      -0.099108797341
 55   4   -3860.324818213897   -3860.225700000000      -0.099118213898
 55   5   -3860.174571316600   -3860.075500000000      -0.099071316600
 55   6   -3859.994264365183   -3859.895200000000      -0.099064365183
 55   7   -3859.783894728050   -3859.684900000000      -0.098994728050
 55   8   -3859.543461663806   -3859.444500000000      -0.098961663806
 55   9   -3859.272967040357   -3859.174100000000      -0.098867040357
 55  10   -3858.972415902647   -3858.873700000000      -0.098715902647
 55  11   -3858.641816787399   -3858.543200000000      -0.098616787399
 55  12   -3858.281181670501   -3858.182700000000      -0.098481670501
 55  13   -3857.890525420011   -3857.792200000000      -0.098325420011
 55  14   -3857.469864615026   -3857.371600000000      -0.098264615027
 55  15   -3857.019215577948   -3856.921100000000      -0.098115577947
 55  16   -3856.538591454987   -3856.440500000000      -0.098091454986
 55  17   -3856.027998167064   -3855.929900000000      -0.098098167065
 55  18   -3855.487429040503   -3855.389300000000      -0.098129040503
 55  19   -3854.916857914269   -3854.818600000000      -0.098257914268
 55  20   -3854.316230507755   -3854.218000000000      -0.098230507755
 56   0   -3822.742908348882   -3822.619500000000      -0.123408348883
 56   1   -3822.712945205840   -3822.589600000000      -0.123345205840
 56   2   -3822.653017418033   -3822.529600000000      -0.123417418033
 56   3   -3822.563122186376   -3822.439700000000      -0.123422186377
 56   4   -3822.443255810460   -3822.319900000000      -0.123355810460
 56   5   -3822.293414250817   -3822.170100000000      -0.123314250817
 56   6   -3822.113593819347   -3821.990300000000      -0.123293819347
 56   7   -3821.903791947051   -3821.780500000000      -0.123291947050
 56   8   -3821.664007965563   -3821.540800000000      -0.123207965563
 56   9   -3821.394243826251   -3821.271200000000      -0.123043826251
 56  10   -3821.094504667958   -3820.971600000000      -0.122904667958
 56  11   -3820.764799131733   -3820.642000000000      -0.122799131733
 56  12   -3820.405139308225   -3820.282500000000      -0.122639308224
 56  13   -3820.015540190687   -3819.893100000000      -0.122440190687
 56  14   -3819.596018493846   -3819.473700000000      -0.122318493845
 56  15   -3819.146590686158   -3819.024300000000      -0.122290686158
 56  16   -3818.667270070332   -3818.545100000000      -0.122170070332
 56  17   -3818.158062734210   -3818.035900000000      -0.122162734210
 56  18   -3817.618962181476   -3817.496700000000      -0.122262181477
 56  19   -3817.049942438887   -3816.927700000000      -0.122242438887
 56  20   -3816.450949424061   -3816.328700000000      -0.122249424060
 57   0   -3785.014588595930   -3784.864300000000      -0.150288595930
 57   1   -3784.984706511263   -3784.834400000000      -0.150306511263
 57   2   -3784.924940850638   -3784.774700000000      -0.150240850639
 57   3   -3784.835288835838   -3784.685000000000      -0.150288835838
 57   4   -3784.715746797750   -3784.565500000000      -0.150246797750
 57   5   -3784.566310738638   -3784.416100000000      -0.150210738638
 57   6   -3784.386977022567   -3784.236800000000      -0.150177022567
 57   7   -3784.177743143135   -3784.027600000000      -0.150143143134
 57   8   -3783.938608505006   -3783.788600000000      -0.150008505006
 57   9   -3783.669575143011   -3783.519700000000      -0.149875143011
 57  10   -3783.370648289888   -3783.220900000000      -0.149748289888
 57  11   -3783.041836691015   -3782.892300000000      -0.149536691015
 57  12   -3782.683152551801   -3782.533800000000      -0.149352551801
 57  13   -3782.294610990697   -3782.145400000000      -0.149210990697
 57  14   -3781.876228858052   -3781.727100000000      -0.149128858052
 57  15   -3781.428022768387   -3781.279100000000      -0.148922768387
 57  16   -3780.950006180899   -3780.801100000000      -0.148906180900
 57  17   -3780.442185350360   -3780.293300000000      -0.148885350361
 57  18   -3779.904553957811   -3779.755700000000      -0.148853957810
 57  19   -3779.337086217799   -3779.188200000000      -0.148886217798
 57  20   -3778.739728246167   -3778.590900000000      -0.148828246168
 58   0   -3747.440626011626   -3747.260600000000      -0.180026011626
 58   1   -3747.410825017908   -3747.230800000000      -0.180025017909
 58   2   -3747.351221549617   -3747.171200000000      -0.180021549617
 58   3   -3747.261812849399   -3747.081800000000      -0.180012849399
 58   4   -3747.142595279440   -3746.962700000000      -0.179895279441
 58   5   -3746.993564883737   -3746.813700000000      -0.179864883737
 58   6   -3746.814718078517   -3746.634900000000      -0.179818078517
 58   7   -3746.606052419977   -3746.426300000000      -0.179752419977
 58   8   -3746.367567385809   -3746.187900000000      -0.179667385809
 58   9   -3746.099265094310   -3745.919800000000      -0.179465094309
 58  10   -3745.801150872110   -3745.621800000000      -0.179350872110
 58  11   -3745.473233568917   -3745.294100000000      -0.179133568917
 58  12   -3745.115525504904   -3744.936600000000      -0.178925504903
 58  13   -3744.728041923712   -3744.549300000000      -0.178741923712
 58  14   -3744.310799811320   -3744.132200000000      -0.178599811320
 58  15   -3743.863815928306   -3743.685400000000      -0.178415928306
 58  16   -3743.387103890364   -3743.208800000000      -0.178303890364
 58  17   -3742.880670119188   -3742.702400000000      -0.178270119189
 58  18   -3742.344508473180   -3742.166200000000      -0.178308473180
 58  19   -3741.778593354677   -3741.600300000000      -0.178293354677
 58  20   -3741.182871077748   -3741.004700000000      -0.178171077748
 59   0   -3710.021339553003   -3709.808700000000      -0.212639553002
 59   1   -3709.991619682811   -3709.779000000000      -0.212619682811
 59   2   -3709.932178472004   -3709.719600000000      -0.212578472004
 59   3   -3709.843013184094   -3709.630400000000      -0.212613184094
 59   4   -3709.724120212566   -3709.511600000000      -0.212520212566
 59   5   -3709.575495643148   -3709.363000000000      -0.212495643148
 59   6   -3709.397135944232   -3709.184700000000      -0.212435944232
 59   7   -3709.189038734611   -3708.976700000000      -0.212338734611
 59   8   -3708.951203565009   -3708.739000000000      -0.212203565009
 59   9   -3708.683632637181   -3708.471600000000      -0.212032637181
 59  10   -3708.386331371659   -3708.174500000000      -0.211831371659
 59  11   -3708.059308722477   -3707.847700000000      -0.211608722478
 59  12   -3707.702577124567   -3707.491200000000      -0.211377124567
 59  13   -3707.316151946767   -3707.104900000000      -0.211251946767
 59  14   -3706.900050310681   -3706.689000000000      -0.211050310681
 59  15   -3706.454289122952   -3706.243400000000      -0.210889122952
 59  16   -3705.978882155761   -3705.768200000000      -0.210682155761
 59  17   -3705.473835997730   -3705.263200000000      -0.210635997731
 59  18   -3704.939144684619   -3704.728600000000      -0.210544684619
 59  19   -3704.374782806557   -3704.164200000000      -0.210582806557
 59  20   -3703.780696875837   -3703.570300000000      -0.210396875837
 60   0   -3672.757063030461   -3672.508700000000      -0.248363030460
 60   1   -3672.727424316370   -3672.479000000000      -0.248424316370
 60   2   -3672.668145428198   -3672.419800000000      -0.248345428198
 60   3   -3672.579223650323   -3672.330900000000      -0.248323650322
 60   4   -3672.460655407527   -3672.212300000000      -0.248355407527
 60   5   -3672.312436827271   -3672.064200000000      -0.248236827271
 60   6   -3672.134564430111   -3671.886400000000      -0.248164430111
 60   7   -3671.927035897437   -3671.679000000000      -0.248035897436
 60   8   -3671.689850853001   -3671.442000000000      -0.247850853001
 60   9   -3671.423011582026   -3671.175300000000      -0.247711582027
 60  10   -3671.126523598934   -3670.879000000000      -0.247523598934
 60  11   -3670.800395962091   -3670.553100000000      -0.247295962091
 60  12   -3670.444641221189   -3670.197600000000      -0.247041221189
 60  13   -3670.059274870261   -3669.812500000000      -0.246774870261
 60  14   -3669.644314166539   -3669.397700000000      -0.246614166539
 60  15   -3669.199776162722   -3668.953400000000      -0.246376162722
 60  16   -3668.725674787488   -3668.479400000000      -0.246274787488
 60  17   -3668.222016796384   -3667.975900000000      -0.246116796384
 60  18   -3667.688796402527   -3667.442800000000      -0.245996402527
 60  19   -3667.125988383838   -3666.880000000000      -0.245988383838
 60  20   -3666.533539450834   -3666.287700000000      -0.245839450835
 61   0   -3635.648145107763   -3635.360500000000      -0.287645107764
 61   1   -3635.618587582348   -3635.330900000000      -0.287687582349
 61   2   -3635.559471081962   -3635.271900000000      -0.287571081962
 61   3   -3635.470792911847   -3635.183200000000      -0.287592911846
 61   4   -3635.352549528086   -3635.065000000000      -0.287549528085
 61   5   -3635.204737099869   -3634.917300000000      -0.287437099869
 61   6   -3635.027352199916   -3634.740000000000      -0.287352199916
 61   7   -3634.820392572216   -3634.533200000000      -0.287192572217
 61   8   -3634.583857913552   -3634.296800000000      -0.287057913552
 61   9   -3634.317750592606   -3634.030900000000      -0.286850592606
 61  10   -3634.022076217699   -3633.735400000000      -0.286676217699
 61  11   -3633.696843951524   -3633.410500000000      -0.286343951523
 61  12   -3633.342066458534   -3633.056000000000      -0.286066458534
 61  13   -3632.957759357958   -3632.671900000000      -0.285859357958
 61  14   -3632.543940042654   -3632.258300000000      -0.285640042654
 61  15   -3632.100625711381   -3631.815300000000      -0.285325711381
 61  16   -3631.627830449310   -3631.342600000000      -0.285230449310
 61  17   -3631.125561178913   -3630.840500000000      -0.285061178914
 61  18   -3630.593812290666   -3630.308900000000      -0.284912290665
 61  19   -3630.032558750283   -3629.747800000000      -0.284758750283
 61  20   -3629.441747466502   -3629.157100000000      -0.284647466503
 62   0   -3598.694949302038   -3598.364300000000      -0.330649302038
 62   1   -3598.665472997876   -3598.334800000000      -0.330672997876
 62   2   -3598.606518950426   -3598.275900000000      -0.330618950426
 62   3   -3598.518084485797   -3598.187500000000      -0.330584485797
 62   4   -3598.400166091371   -3598.069600000000      -0.330566091371
 62   5   -3598.252759978070   -3597.922300000000      -0.330459978069
 62   6   -3598.075862770778   -3597.745500000000      -0.330362770778
 62   7   -3597.869472276079   -3597.539300000000      -0.330172276080
 62   8   -3597.633588263788   -3597.303600000000      -0.329988263788
 62   9   -3597.368213186051   -3597.038400000000      -0.329813186051
 62  10   -3597.073352745082   -3596.743800000000      -0.329552745082
 62  11   -3596.749016207903   -3596.419800000000      -0.329216207903
 62  12   -3596.395216353731   -3596.066200000000      -0.329016353730
 62  13   -3596.011968926986   -3595.683300000000      -0.328668926986
 62  14   -3595.599291456155   -3595.270900000000      -0.328391456155
 62  15   -3595.157201286057   -3594.829100000000      -0.328101286057
 62  16   -3594.685712658355   -3594.357800000000      -0.327912658354
 62  17   -3594.184832662446   -3593.857100000000      -0.327732662446
 62  18   -3593.654555866167   -3593.327000000000      -0.327555866167
 62  19   -3593.094857423020   -3592.767400000000      -0.327457423020
 62  20   -3592.505684439971   -3592.178500000000      -0.327184439971
 63   0   -3561.897853983777   -3561.520000000000      -0.377853983777
 63   1   -3561.868458933442   -3561.490600000000      -0.377858933442
 63   2   -3561.809667404078   -3561.431800000000      -0.377867404078
 63   3   -3561.721476742662   -3561.343700000000      -0.377776742662
 63   4   -3561.603883467873   -3561.226100000000      -0.377783467873
 63   5   -3561.456883832364   -3561.079200000000      -0.377683832364
 63   6   -3561.280474513185   -3560.903000000000      -0.377474513185
 63   7   -3561.074653379516   -3560.697300000000      -0.377353379517
 63   8   -3560.839420274202   -3560.462300000000      -0.377120274202
 63   9   -3560.574777732850   -3560.197900000000      -0.376877732851
 63  10   -3560.280731551573   -3559.904100000000      -0.376631551573
 63  11   -3559.957291101720   -3559.581000000000      -0.376291101720
 63  12   -3559.604469277270   -3559.228500000000      -0.375969277270
 63  13   -3559.222281947836   -3558.846600000000      -0.375681947836
 63  14   -3558.810746777533   -3558.435400000000      -0.375346777533
 63  15   -3558.369881257240   -3557.994800000000      -0.375081257240
 63  16   -3557.899699785112   -3557.524900000000      -0.374799785112
 63  17   -3557.400209617474   -3557.025600000000      -0.374609617474
 63  18   -3556.871405499518   -3556.497000000000      -0.374405499519
 63  19   -3556.313262772541   -3555.939100000000      -0.374162772540
 63  20   -3555.725728741730   -3555.351800000000      -0.373928741730
 64   0   -3525.257252376834   -3524.827500000000      -0.429752376834
 64   1   -3525.227938612900   -3524.798200000000      -0.429738612900
 64   2   -3525.169309666775   -3524.739600000000      -0.429709666775
 64   3   -3525.081362906298   -3524.651700000000      -0.429662906298
 64   4   -3524.964094881447   -3524.534500000000      -0.429594881447
 64   5   -3524.817501886608   -3524.388100000000      -0.429401886609
 64   6   -3524.641580650993   -3524.212300000000      -0.429280650992
 64   7   -3524.436329106381   -3524.007200000000      -0.429129106381
 64   8   -3524.201747168646   -3523.772900000000      -0.428847168646
 64   9   -3523.937837456860   -3523.509200000000      -0.428637456859
 64  10   -3523.644605861028   -3523.216300000000      -0.428305861028
 64  11   -3523.322061856830   -3522.894100000000      -0.427961856830
 64  12   -3522.970218453006   -3522.542600000000      -0.427618453005
 64  13   -3522.589091644363   -3522.161800000000      -0.427291644363
 64  14   -3522.178699230643   -3521.751800000000      -0.426899230643
 64  15   -3521.739058848785   -3521.312500000000      -0.426558848785
 64  16   -3521.270185053438   -3520.843900000000      -0.426285053439
 64  17   -3520.772085267851   -3520.346000000000      -0.426085267852
 64  18   -3520.244754414576   -3519.818900000000      -0.425854414575
 64  19   -3519.688168022699   -3519.262600000000      -0.425568022699
 64  20   -3519.102273595634   -3518.677000000000      -0.425273595634
 65   0   -3488.773552558428   -3488.286900000000      -0.486652558428
 65   1   -3488.744320113473   -3488.257700000000      -0.486620113473
 65   2   -3488.685853815736   -3488.199200000000      -0.486653815736
 65   3   -3488.598151053924   -3488.111600000000      -0.486551053924
 65   4   -3488.481208409313   -3487.994700000000      -0.486508409314
 65   5   -3488.335022218020   -3487.848700000000      -0.486322218020
 65   6   -3488.159589261421   -3487.673400000000      -0.486189261422
 65   7   -3487.954907533895   -3487.468900000000      -0.486007533895
 65   8   -3487.720977024342   -3487.235300000000      -0.485677024342
 65   9   -3487.457800435298   -3486.972400000000      -0.485400435297
 65  10   -3487.165383750666   -3486.680300000000      -0.485083750666
 65  11   -3486.843736550453   -3486.359000000000      -0.484736550453
 65  12   -3486.492871958159   -3486.008500000000      -0.484371958159
 65  13   -3486.112806093786   -3485.628800000000      -0.484006093787
 65  14   -3485.703556892705   -3485.220000000000      -0.483556892706
 65  15   -3485.265142137913   -3484.781900000000      -0.483242137913
 65  16   -3484.797576540552   -3484.314700000000      -0.482876540552
 65  17   -3484.300867690798   -3483.818300000000      -0.482567690798
 65  18   -3483.775010688559   -3483.292700000000      -0.482310688559
 65  19   -3483.219981250716   -3482.737900000000      -0.482081250716
 65  20   -3482.635727078904   -3482.154000000000      -0.481727078904
 66   0   -3452.447177459145   -3451.898100000000      -0.549077459145
 66   1   -3452.418026365744   -3451.868900000000      -0.549126365743
 66   2   -3452.359722781545   -3451.810700000000      -0.549022781545
 66   3   -3452.272264116124   -3451.723300000000      -0.548964116124
 66   4   -3452.155646982054   -3451.606800000000      -0.548846982055
 66   5   -3452.009867757185   -3451.461100000000      -0.548767757185
 66   6   -3451.834923275055   -3451.286400000000      -0.548523275055
 66   7   -3451.630811592640   -3451.082500000000      -0.548311592640
 66   8   -3451.397532771873   -3450.849500000000      -0.548032771873
 66   9   -3451.135089598751   -3450.587400000000      -0.547689598751
 66  10   -3450.843488151071   -3450.296100000000      -0.547388151071
 66  11   -3450.522738113170   -3449.975700000000      -0.547038113170
 66  12   -3450.172852723311   -3449.626300000000      -0.546552723311
 66  13   -3449.793848226690   -3449.247700000000      -0.546148226690
 66  14   -3449.385742694302   -3448.840000000000      -0.545742694302
 66  15   -3448.948554055206   -3448.403200000000      -0.545354055206
 66  16   -3448.482297177037   -3447.937300000000      -0.544997177037
 66  17   -3447.986979816897   -3447.442300000000      -0.544679816897
 66  18   -3447.462597252052   -3446.918300000000      -0.544297252052
 66  19   -3446.909125387174   -3446.365100000000      -0.544025387174
 66  20   -3446.326512122122   -3445.782900000000      -0.543612122122
 67   0   -3416.278564862930   -3415.661100000000      -0.617464862930
 67   1   -3416.249495153657   -3415.632100000000      -0.617395153658
 67   2   -3416.191354348149   -3415.574000000000      -0.617354348148
 67   3   -3416.104139876845   -3415.486800000000      -0.617339876845
 67   4   -3415.987848383618   -3415.370700000000      -0.617148383618
 67   5   -3415.842476288047   -3415.225400000000      -0.617076288047
 67   6   -3415.668020475840   -3415.051200000000      -0.616820475840
 67   7   -3415.464479066564   -3414.847900000000      -0.616579066565
 67   8   -3415.231852195186   -3414.615600000000      -0.616252195186
 67   9   -3414.970142731162   -3414.354200000000      -0.615942731162
 67  10   -3414.679356846189   -3414.063800000000      -0.615556846190
 67  11   -3414.359504328932   -3413.744400000000      -0.615104328931
 67  12   -3414.010598532411   -3413.395900000000      -0.614698532411
 67  13   -3413.632655827020   -3413.018400000000      -0.614255827019
 67  14   -3413.225694419380   -3412.611900000000      -0.613794419381
 67  15   -3412.789732384612   -3412.176400000000      -0.613332384612
 67  16   -3412.324784746841   -3411.711800000000      -0.612984746841
 67  17   -3411.830859430095   -3411.218300000000      -0.612559430095
 67  18   -3411.307951889001   -3410.695700000000      -0.612251889001
 67  19   -3410.756038216020   -3410.144200000000      -0.611838216019
 67  20   -3410.175066509236   -3409.563600000000      -0.611466509236
 68   0   -3380.268167407095   -3379.576100000000      -0.692067407094
 68   1   -3380.239179114525   -3379.547100000000      -0.692079114525
 68   2   -3380.181201152858   -3379.489200000000      -0.692001152858
 68   3   -3380.094230973397   -3379.402400000000      -0.691830973397
 68   4   -3379.978265251315   -3379.286500000000      -0.691765251315
 68   5   -3379.833300447921   -3379.141700000000      -0.691600447921
 68   6   -3379.659333501087   -3378.968000000000      -0.691333501087
 68   7   -3379.456362592978   -3378.765300000000      -0.691062592979
 68   8   -3379.224387931591   -3378.533600000000      -0.690787931590
 68   9   -3378.963412469846   -3378.273000000000      -0.690412469846
 68  10   -3378.673442473333   -3377.983400000000      -0.690042473333
 68  11   -3378.354487835046   -3377.664900000000      -0.689587835046
 68  12   -3378.006562022769   -3377.317500000000      -0.689062022769
 68  13   -3377.629681532088   -3376.941100000000      -0.688581532088
 68  14   -3377.223864705253   -3376.535800000000      -0.688064705253
 68  15   -3376.789129763442   -3376.101500000000      -0.687629763442
 68  16   -3376.325491887275   -3375.638400000000      -0.687091887275
 68  17   -3375.832959167705   -3375.146200000000      -0.686759167705
 68  18   -3375.311527236717   -3374.625200000000      -0.686327236717
 68  19   -3374.761172374565   -3374.075300000000      -0.685872374565
 68  20   -3374.181842877557   -3373.496400000000      -0.685442877558
 69   0   -3344.416452582315   -3343.643300000000      -0.773152582316
 69   1   -3344.387545739025   -3343.614400000000      -0.773145739025
 69   2   -3344.329730686349   -3343.556600000000      -0.773130686349
 69   3   -3344.243004896458   -3343.470000000000      -0.773004896458
 69   4   -3344.127365075821   -3343.354500000000      -0.772865075821
 69   5   -3343.982807727481   -3343.210200000000      -0.772607727481
 69   6   -3343.809329841471   -3343.036900000000      -0.772429841471
 69   7   -3343.606929662559   -3342.834800000000      -0.772129662560
 69   8   -3343.375607471765   -3342.603800000000      -0.771807471765
 69   9   -3343.115366305476   -3342.344000000000      -0.771366305476
 69  10   -3342.826212523178   -3342.055300000000      -0.770912523178
 69  11   -3342.508156122190   -3341.737700000000      -0.770456122190
 69  12   -3342.161210685062   -3341.391300000000      -0.769910685062
 69  13   -3341.785392832571   -3341.016000000000      -0.769392832571
 69  14   -3341.380721042594   -3340.611900000000      -0.768821042594
 69  15   -3340.947213682371   -3340.178900000000      -0.768313682371
 69  16   -3340.484886089014   -3339.717100000000      -0.767786089014
 69  17   -3339.993746520402   -3339.226400000000      -0.767346520402
 69  18   -3339.473790785877   -3338.706900000000      -0.766890785877
 69  19   -3338.924995353486   -3338.158600000000      -0.766395353486
 69  20   -3338.347308717761   -3337.581400000000      -0.765908717761
 70   0   -3308.723902732630   -3307.862900000000      -0.861002732629
 70   1   -3308.695077371194   -3307.834100000000      -0.860977371194
 70   2   -3308.637425292660   -3307.776500000000      -0.860925292660
 70   3   -3308.550943990064   -3307.690100000000      -0.860843990064
 70   4   -3308.435630201174   -3307.575000000000      -0.860630201175
 70   5   -3308.291480470765   -3307.431000000000      -0.860480470765
 70   6   -3308.118491841034   -3307.258300000000      -0.860191841034
 70   7   -3307.916662619343   -3307.056800000000      -0.859862619342
 70   8   -3307.685993159746   -3306.826500000000      -0.859493159746
 70   9   -3307.426486582092   -3306.567400000000      -0.859086582092
 70  10   -3307.138149339761   -3306.279500000000      -0.858649339761
 70  11   -3306.820991534403   -3305.962900000000      -0.858091534404
 70  12   -3306.475026863327   -3305.617500000000      -0.857526863327
 70  13   -3306.100272072506   -3305.243300000000      -0.856972072505
 70  14   -3305.696745775443   -3304.840400000000      -0.856345775443
 70  15   -3305.264466485438   -3304.408700000000      -0.855766485439
 70  16   -3304.803449696097   -3303.948200000000      -0.855249696097
 70  17   -3304.313703832223   -3303.459000000000      -0.854703832223
 70  18   -3303.795224880519   -3302.941000000000      -0.854224880520
 70  19   -3303.247989496820   -3302.394300000000      -0.853689496820
 70  20   -3302.671946373885   -3301.818900000000      -0.853046373885
 71   0   -3273.191015055440   -3272.235100000000      -0.955915055441
 71   1   -3273.162271208434   -3272.206400000000      -0.955871208434
 71   2   -3273.104782169193   -3272.149000000000      -0.955782169193
 71   3   -3273.018545451619   -3272.062900000000      -0.955645451620
 71   4   -3272.903557824778   -3271.948100000000      -0.955457824778
 71   5   -3272.759815875175   -3271.804600000000      -0.955215875175
 71   6   -3272.587316697175   -3271.632300000000      -0.955016697174
 71   7   -3272.386058660734   -3271.431400000000      -0.954658660734
 71   8   -3272.156042192937   -3271.201800000000      -0.954242192937
 71   9   -3271.897270497096   -3270.943500000000      -0.953770497096
 71  10   -3271.609750120486   -3270.656500000000      -0.953250120486
 71  11   -3271.293491269087   -3270.340800000000      -0.952691269086
 71  12   -3270.948507754966   -3269.996400000000      -0.952107754966
 71  13   -3270.574816449294   -3269.623400000000      -0.951416449295
 71  14   -3270.172436101201   -3269.221600000000      -0.950836101201
 71  15   -3269.741385370045   -3268.791200000000      -0.950185370045
 71  16   -3269.281679905926   -3268.332100000000      -0.949579905925
 71  17   -3268.793328300572   -3267.844300000000      -0.949028300572
 71  18   -3268.276326718045   -3267.327900000000      -0.948426718044
 71  19   -3267.730652001970   -3266.782800000000      -0.947852001970
 71  20   -3267.156253043333   -3266.209100000000      -0.947153043332
 72   0   -3237.818301601516   -3236.760400000000      -1.057901601515
 72   1   -3237.789639301516   -3236.731800000000      -1.057839301516
 72   2   -3237.732313366718   -3236.674500000000      -1.057813366718
 72   3   -3237.646321331892   -3236.588700000000      -1.057621331892
 72   4   -3237.531659997400   -3236.474200000000      -1.057459997400
 72   5   -3237.388325991482   -3236.331100000000      -1.057225991482
 72   6   -3237.216316460663   -3236.159400000000      -1.056916460663
 72   7   -3237.015629837500   -3235.959100000000      -1.056529837500
 72   8   -3236.786266622107   -3235.730200000000      -1.056066622107
 72   9   -3236.528230101256   -3235.472600000000      -1.055630101256
 72  10   -3236.241526916122   -3235.186500000000      -1.055026916122
 72  11   -3235.926167377009   -3234.871700000000      -1.054467377008
 72  12   -3235.582165410750   -3234.528400000000      -1.053765410749
 72  13   -3235.209538013707   -3234.156400000000      -1.053138013707
 72  14   -3234.808304070639   -3233.755900000000      -1.052404070639
 72  15   -3234.378482386962   -3233.326700000000      -1.051782386962
 72  16   -3233.920088769270   -3232.869000000000      -1.051088769270
 72  17   -3233.433131976217   -3232.382700000000      -1.050431976218
 72  18   -3232.917608349223   -3231.867800000000      -1.049808349223
 72  19   -3232.373494919706   -3231.324400000000      -1.049094919706
 72  20   -3231.800740776873   -3230.752300000000      -1.048440776873
 73   0   -3202.606289274987   -3201.439000000000      -1.167289274988
 73   1   -3202.577708554568   -3201.410500000000      -1.167208554568
 73   2   -3202.520545789364   -3201.353400000000      -1.167145789364
 73   3   -3202.434798535011   -3201.267800000000      -1.166998535012
 73   4   -3202.320463623172   -3201.153700000000      -1.166763623172
 73   5   -3202.177537723814   -3201.011000000000      -1.166537723814
 73   6   -3202.006018035630   -3200.839800000000      -1.166218035630
 73   7   -3201.805903053772   -3200.640100000000      -1.165803053772
 73   8   -3201.577193351384   -3200.411900000000      -1.165293351384
 73   9   -3201.319892298703   -3200.155100000000      -1.164792298703
 73  10   -3201.034006630797   -3199.869800000000      -1.164206630797
 73  11   -3200.719546762301   -3199.556000000000      -1.163546762301
 73  12   -3200.376526734808   -3199.213700000000      -1.162826734809
 73  13   -3200.004963669874   -3198.842900000000      -1.162063669874
 73  14   -3199.604876587885   -3198.443500000000      -1.161376587886
 73  15   -3199.176284440319   -3198.015700000000      -1.160584440319
 73  16   -3198.719203190260   -3197.559300000000      -1.159903190260
 73  17   -3198.233641763289   -3197.074500000000      -1.159141763289
 73  18   -3197.719596678185   -3196.561100000000      -1.158496678185
 73  19   -3197.177045154157   -3196.019300000000      -1.157745154157
 73  20   -3196.605936478636   -3195.449000000000      -1.156936478636
 74   0   -3167.555519833348   -3166.271300000000      -1.284219833348
 74   1   -3167.527020725085   -3166.242900000000      -1.284120725085
 74   2   -3167.470021194627   -3166.186000000000      -1.284021194627
 74   3   -3167.384518818474   -3166.100600000000      -1.283918818473
 74   4   -3167.270510459588   -3165.986800000000      -1.283710459587
 74   5   -3167.127992829668   -3165.844600000000      -1.283392829668
 74   6   -3166.956963179570   -3165.673900000000      -1.283063179570
 74   7   -3166.757420067045   -3165.474800000000      -1.282620067045
 74   8   -3166.529364138265   -3165.247300000000      -1.282064138265
 74   9   -3166.272798846932   -3164.991300000000      -1.281498846932
 74  10   -3165.987731022008   -3164.706900000000      -1.280831022008
 74  11   -3165.674171182457   -3164.394000000000      -1.280171182458
 74  12   -3165.332133484634   -3164.052700000000      -1.279433484634
 74  13   -3164.961635175289   -3163.683000000000      -1.278635175289
 74  14   -3164.562695410434   -3163.284900000000      -1.277795410434
 74  15   -3164.135333287609   -3162.858300000000      -1.277033287609
 74  16   -3163.679564926390   -3162.403400000000      -1.276164926389
 74  17   -3163.195399419282   -3161.920000000000      -1.275399419282
 74  18   -3162.682833462425   -3161.408200000000      -1.274633462425
 74  19   -3162.141844462818   -3160.868000000000      -1.273844462818
 74  20   -3161.572381906115   -3160.299400000000      -1.272981906116
 75   0   -3132.666549887459   -3131.257600000000      -1.408949887459
 75   1   -3132.638132423928   -3131.229300000000      -1.408832423928
 75   2   -3132.581296193366   -3131.172600000000      -1.408696193365
 75   3   -3132.496038793138   -3131.087500000000      -1.408538793138
 75   4   -3132.382357117506   -3130.974000000000      -1.408357117506
 75   5   -3132.240247919901   -3130.832300000000      -1.407947919901
 75   6   -3132.069708503342   -3130.662100000000      -1.407608503342
 75   7   -3131.870737488177   -3130.463600000000      -1.407137488178
 75   8   -3131.643335593610   -3130.236700000000      -1.406635593609
 75   9   -3131.387506356803   -3129.981500000000      -1.406006356802
 75  10   -3131.103256700614   -3129.698000000000      -1.405256700614
 75  11   -3130.790597248339   -3129.386100000000      -1.404497248338
 75  12   -3130.449542271090   -3129.045800000000      -1.403742271090
 75  13   -3130.080109140813   -3128.677200000000      -1.402909140813
 75  14   -3129.682317149148   -3128.280300000000      -1.402017149148
 75  15   -3129.256185539693   -3127.855100000000      -1.401085539693
 75  16   -3128.801730588519   -3127.401500000000      -1.400230588520
 75  17   -3128.318961555057   -3126.919600000000      -1.399361555056
 75  18   -3127.807875312802   -3126.409300000000      -1.398575312803
 75  19   -3127.268449456547   -3125.870800000000      -1.397649456548
 75  20   -3126.700633670172   -3125.303900000000      -1.396733670172
 76   0   -3097.939950901543   -3096.398400000000      -1.541550901543
 76   1   -3097.911615115318   -3096.370100000000      -1.541515115318
 76   2   -3097.854942249803   -3096.313600000000      -1.541342249803
 76   3   -3097.769929923227   -3096.228700000000      -1.541229923227
 76   4   -3097.656575061151   -3096.115700000000      -1.540875061150
 76   5   -3097.514874458737   -3095.974300000000      -1.540574458738
 76   6   -3097.344825471169   -3095.804700000000      -1.540125471170
 76   7   -3097.146426781393   -3095.606800000000      -1.539626781393
 76   8   -3096.919679181640   -3095.380600000000      -1.539079181640
 76   9   -3096.664586292537   -3095.126200000000      -1.538386292536
 76  10   -3096.381155130838   -3094.843500000000      -1.537655130838
 76  11   -3096.069396424165   -3094.532600000000      -1.536796424166
 76  12   -3095.729324558395   -3094.193300000000      -1.536024558395
 76  13   -3095.360957030667   -3093.825900000000      -1.535057030667
 76  14   -3094.964313268247   -3093.430200000000      -1.534113268247
 76  15   -3094.539412660794   -3093.006200000000      -1.533212660795
 76  16   -3094.086271640871   -3092.554000000000      -1.532271640871
 76  17   -3093.604899634834   -3092.073600000000      -1.531299634834
 76  18   -3093.095293693539   -3091.565000000000      -1.530293693540
 76  19   -3092.557431599570   -3091.028100000000      -1.529331599570
 76  20   -3091.991263235027   -3090.462900000000      -1.528363235027
 77   0   -3063.376309193186   -3061.693900000000      -1.682409193186
 77   1   -3063.348055116842   -3061.665700000000      -1.682355116843
 77   2   -3063.291545681524   -3061.609300000000      -1.682245681524
 77   3   -3063.206778526328   -3061.524700000000      -1.682078526327
 77   4   -3063.093750608109   -3061.412000000000      -1.681750608109
 77   5   -3062.952458763763   -3061.271100000000      -1.681358763763
 77   6   -3062.782900400638   -3061.102000000000      -1.680900400638
 77   7   -3062.585074264277   -3060.904700000000      -1.680374264277
 77   8   -3062.358981219942   -3060.679200000000      -1.679781219941
 77   9   -3062.104624971721   -3060.425600000000      -1.679024971721
 77  10   -3061.822012630266   -3060.143800000000      -1.678212630267
 77  11   -3061.511155027526   -3059.833800000000      -1.677355027527
 77  12   -3061.172066664139   -3059.495600000000      -1.676466664139
 77  13   -3060.804765162439   -3059.129300000000      -1.675465162439
 77  14   -3060.409270085319   -3058.734800000000      -1.674470085319
 77  15   -3059.985600968498   -3058.312200000000      -1.673400968498
 77  16   -3059.533774401031   -3057.861400000000      -1.672374401031
 77  17   -3059.053799976203   -3057.382400000000      -1.671399976202
 77  18   -3058.545674922223   -3056.875300000000      -1.670374922223
 77  19   -3058.009377209470   -3056.340100000000      -1.669277209470
 77  20   -3057.444856918270   -3055.776700000000      -1.668156918270
 78   0   -3028.976225933338   -3027.144400000000      -1.831825933338
 78   1   -3028.948053599453   -3027.116300000000      -1.831753599453
 78   2   -3028.891707659483   -3027.060100000000      -1.831607659483
 78   3   -3028.807185773390   -3026.975800000000      -1.831385773389
 78   4   -3028.694484929330   -3026.863400000000      -1.831084929330
 78   5   -3028.553602005929   -3026.722900000000      -1.830702005929
 78   6   -3028.384534462701   -3026.554400000000      -1.830134462701
 78   7   -3028.187281107782   -3026.357700000000      -1.829581107781
 78   8   -3027.961842879467   -3026.132900000000      -1.828942879468
 78   9   -3027.708223565307   -3025.880100000000      -1.828123565308
 78  10   -3027.426430369850   -3025.599100000000      -1.827330369850
 78  11   -3027.116474229371   -3025.290100000000      -1.826374229370
 78  12   -3026.778369759272   -3024.953000000000      -1.825369759272
 78  13   -3026.412134707080   -3024.587800000000      -1.824334707079
 78  14   -3026.017788771315   -3024.194600000000      -1.823188771315
 78  15   -3025.595351633756   -3023.773200000000      -1.822151633756
 78  16   -3025.144840039952   -3023.323800000000      -1.821040039952
 78  17   -3024.666263750112   -3022.846400000000      -1.819863750112
 78  18   -3024.159620169806   -3022.340900000000      -1.818720169806
 78  19   -3023.624887457202   -3021.807300000000      -1.817587457202
 78  20   -3023.062015890850   -3021.245700000000      -1.816315890850
 79   0   -2994.740317146317   -2992.750300000000      -1.990017146317
 79   1   -2994.712226587465   -2992.722300000000      -1.989926587465
 79   2   -2994.656044207993   -2992.666300000000      -1.989744207994
 79   3   -2994.571767688730   -2992.582300000000      -1.989467688730
 79   4   -2994.459394049131   -2992.470200000000      -1.989194049131
 79   5   -2994.318920209552   -2992.330200000000      -1.988720209552
 79   6   -2994.150343681671   -2992.162100000000      -1.988243681671
 79   7   -2993.953663336223   -2991.966100000000      -1.987563336224
 79   8   -2993.728880184531   -2991.742000000000      -1.986880184530
 79   9   -2993.475998097611   -2991.490000000000      -1.985998097612
 79  10   -2993.195024373903   -2991.209900000000      -1.985124373904
 79  11   -2992.885970054016   -2990.901800000000      -1.984170054016
 79  12   -2992.548849868108   -2990.565800000000      -1.983049868109
 79  13   -2992.183681688904   -2990.201700000000      -1.981981688904
 79  14   -2991.790485350549   -2989.809700000000      -1.980785350549
 79  15   -2991.369280680884   -2989.389700000000      -1.979580680883
 79  16   -2990.920084581948   -2988.941700000000      -1.978384581948
 79  17   -2990.442906980878   -2988.465700000000      -1.977206980878
 79  18   -2989.937745460602   -2987.961800000000      -1.975945460602
 79  19   -2989.404578367077   -2987.429900000000      -1.974678367077
 79  20   -2988.843356177082   -2986.870000000000      -1.973356177082
 80   0   -2960.669213709799   -2958.512000000000      -2.157213709798
 80   1   -2960.641204958555   -2958.484100000000      -2.157104958555
 80   2   -2960.585186204733   -2958.428200000000      -2.156986204734
 80   3   -2960.501155150027   -2958.344500000000      -2.156655150026
 80   4   -2960.389108845189   -2958.232800000000      -2.156308845189
 80   5   -2960.249044252309   -2958.093200000000      -2.155844252309
 80   6   -2960.080958935228   -2957.925600000000      -2.155358935228
 80   7   -2959.884851827278   -2957.730200000000      -2.154651827278
 80   8   -2959.660724012813   -2957.506800000000      -2.153924012813
 80   9   -2959.408579446310   -2957.255600000000      -2.152979446310
 80  10   -2959.128425520107   -2956.976400000000      -2.152025520107
 80  11   -2958.820273379139   -2956.669300000000      -2.150973379139
 80  12   -2958.484137868328   -2956.334300000000      -2.149837868327
 80  13   -2958.120036985590   -2955.971400000000      -2.148636985590
 80  14   -2957.727990700701   -2955.580600000000      -2.147390700701
 80  15   -2957.308018987559   -2955.161900000000      -2.146118987559
 80  16   -2956.860138904698   -2954.715300000000      -2.144838904699
 80  17   -2956.384360546179   -2954.240900000000      -2.143460546179
 80  18   -2955.880681672289   -2953.738500000000      -2.142181672289
 80  19   -2955.349080816778   -2953.208300000000      -2.140780816778
 80  20   -2954.789508654645   -2952.650200000000      -2.139308654645
 81   0   -2926.763561354827   -2924.429600000000      -2.333961354828
 81   1   -2926.735634443767   -2924.401700000000      -2.333934443767
 81   2   -2926.679779380746   -2924.346100000000      -2.333679380746
 81   3   -2926.595993888321   -2924.262600000000      -2.333393888322
 81   4   -2926.484275048547   -2924.151200000000      -2.333075048547
 81   5   -2926.344619865243   -2924.012100000000      -2.332519865243
 81   6   -2926.177025954414   -2923.845100000000      -2.331925954414
 81   7   -2925.981492311989   -2923.650300000000      -2.331192311990
 81   8   -2925.758020095354   -2923.427600000000      -2.330420095354
 81   9   -2925.506613342447   -2923.177100000000      -2.329513342447
 81  10   -2925.227279539502   -2922.898800000000      -2.328479539502
 81  11   -2924.920029935782   -2922.592700000000      -2.327329935782
 81  12   -2924.584879490972   -2922.258800000000      -2.326079490972
 81  13   -2924.221846328182   -2921.897000000000      -2.324846328182
 81  14   -2923.830950552813   -2921.507500000000      -2.323450552813
 81  15   -2923.412212284825   -2921.090100000000      -2.322112284825
 81  16   -2922.965648739245   -2920.644900000000      -2.320748739246
 81  17   -2922.491270177057   -2920.172000000000      -2.319270177058
 81  18   -2921.989074535910   -2919.671200000000      -2.317874535910
 81  19   -2921.459040537343   -2919.142700000000      -2.316340537343
 81  20   -2920.901119054582   -2918.586300000000      -2.314819054582
 82   0   -2893.024020665810   -2890.503400000000      -2.520620665810
 82   1   -2892.996175627509   -2890.475600000000      -2.520575627509
 82   2   -2892.940484320438   -2890.420100000000      -2.520384320439
 82   3   -2892.856944488023   -2890.336900000000      -2.520044488023
 82   4   -2892.745553243614   -2890.225900000000      -2.519653243614
 82   5   -2892.606307632761   -2890.087200000000      -2.519107632762
 82   6   -2892.439205323637   -2889.920700000000      -2.518505323636
 82   7   -2892.244245374766   -2889.726500000000      -2.517745374766
 82   8   -2892.021429016563   -2889.504600000000      -2.516829016563
 82   9   -2891.770760370429   -2889.254900000000      -2.515860370429
 82  10   -2891.492247016496   -2888.977500000000      -2.514747016496
 82  11   -2891.185900308354   -2888.672400000000      -2.513500308353
 82  12   -2890.851735320449   -2888.339500000000      -2.512235320449
 82  13   -2890.489770301085   -2887.978900000000      -2.510870301086
 82  14   -2890.100025491293   -2887.590600000000      -2.509425491293
 82  15   -2889.682521157089   -2887.174600000000      -2.507921157089
 82  16   -2889.237274669995   -2886.730800000000      -2.506474669995
 82  17   -2888.764296457921   -2886.259400000000      -2.504896457921
 82  18   -2888.263584635873   -2885.760200000000      -2.503384635873
 82  19   -2887.735118113183   -2885.233300000000      -2.501818113183
 82  20   -2887.178847961299   -2884.678800000000      -2.500047961299
 83   0   -2859.451267080517   -2856.733600000000      -2.717667080517
 83   1   -2859.423503947550   -2856.706000000000      -2.717503947550
 83   2   -2859.367976461581   -2856.650600000000      -2.717376461581
 83   3   -2859.284682386900   -2856.567700000000      -2.716982386900
 83   4   -2859.173618868157   -2856.457000000000      -2.716618868158
 83   5   -2859.034782992635   -2856.318800000000      -2.715982992634
 83   6   -2858.868172480666   -2856.152800000000      -2.715372480666
 83   7   -2858.673786453376   -2855.959300000000      -2.714486453376
 83   8   -2858.451626214208   -2855.738000000000      -2.713626214208
 83   9   -2858.201695968027   -2855.489200000000      -2.712495968027
 83  10   -2857.924003388859   -2855.212600000000      -2.711403388859
 83  11   -2857.618559934624   -2854.908500000000      -2.710059934624
 83  12   -2857.285380794528   -2854.576700000000      -2.708680794528
 83  13   -2856.924484342072   -2854.217200000000      -2.707284342072
 83  14   -2856.535890953910   -2853.830200000000      -2.705690953911
 83  15   -2856.119621042121   -2853.415500000000      -2.704121042121
 83  16   -2855.675692134719   -2852.973100000000      -2.702592134719
 83  17   -2855.204114826540   -2852.503200000000      -2.700914826540
 83  18   -2854.704887409948   -2852.005600000000      -2.699287409948
 83  19   -2854.177988982066   -2851.480500000000      -2.697488982066
 83  20   -2853.623370812568   -2850.927700000000      -2.695670812568
 84   0   -2826.045990890082   -2823.120500000000      -2.925490890082
 84   1   -2826.018309695025   -2823.092900000000      -2.925409695025
 84   2   -2825.962946095309   -2823.037800000000      -2.925146095308
 84   3   -2825.879897876089   -2822.955100000000      -2.924797876089
 84   4   -2825.769162213313   -2822.844800000000      -2.924362213314
 84   5   -2825.630736235997   -2822.707000000000      -2.923736235997
 84   6   -2825.464617716636   -2822.541600000000      -2.923017716636
 84   7   -2825.270805838956   -2822.348700000000      -2.922105838956
 84   8   -2825.049301979425   -2822.128100000000      -2.921201979426
 84   9   -2824.800110426376   -2821.880100000000      -2.920010426375
 84  10   -2824.523238947726   -2821.604400000000      -2.918838947726
 84  11   -2824.218699105727   -2821.301300000000      -2.917399105726
 84  12   -2823.886506204345   -2820.970500000000      -2.916006204346
 84  13   -2823.526678742275   -2820.612300000000      -2.914378742275
 84  14   -2823.139237231799   -2820.226400000000      -2.912837231799
 84  15   -2822.724202231057   -2819.813100000000      -2.911102231057
 84  16   -2822.281591424553   -2819.372200000000      -2.909391424552
 84  17   -2821.811415574049   -2818.903700000000      -2.907715574050
 84  18   -2821.313673149270   -2818.407800000000      -2.905873149270
 84  19   -2820.788343435128   -2817.884300000000      -2.904043435128
 84  20   -2820.235377899523   -2817.333300000000      -2.902077899524
 85   0   -2792.808897239005   -2789.664300000000      -3.144597239006
 85   1   -2792.781298014434   -2789.636800000000      -3.144498014433
 85   2   -2792.726098366120   -2789.581800000000      -3.144298366120
 85   3   -2792.643296100087   -2789.499400000000      -3.143896100087
 85   4   -2792.532888423581   -2789.389500000000      -3.143388423581
 85   5   -2792.394872507347   -2789.252100000000      -3.142772507347
 85   6   -2792.229246176048   -2789.087300000000      -3.141946176048
 85   7   -2792.036008676003   -2788.894900000000      -3.141108676003
 85   8   -2791.815161456714   -2788.675100000000      -3.140061456714
 85   9   -2791.566708889973   -2788.427900000000      -3.138808889973
 85  10   -2791.290658837596   -2788.153100000000      -3.137558837596
 85  11   -2790.987022966162   -2787.850900000000      -3.136122966162
 85  12   -2790.655816694399   -2787.521300000000      -3.134516694398
 85  13   -2790.297058646194   -2787.164200000000      -3.132858646194
 85  14   -2789.910769469460   -2786.779600000000      -3.131169469460
 85  15   -2789.496969868393   -2786.367600000000      -3.129369868393
 85  16   -2789.055677683993   -2785.928100000000      -3.127577683993
 85  17   -2788.586903844947   -2785.461200000000      -3.125703844947
 85  18   -2788.090646998337   -2784.966900000000      -3.123746998336
 85  19   -2787.566886616868   -2784.445100000000      -3.121786616867
 85  20   -2787.015574366663   -2783.895900000000      -3.119674366663
 86   0   -2759.740706125149   -2756.365200000000      -3.375506125150
 86   1   -2759.713188903638   -2756.337800000000      -3.375388903638
 86   2   -2759.658153271879   -2756.283000000000      -3.375153271879
 86   3   -2759.575597056758   -2756.200900000000      -3.374697056758
 86   4   -2759.465517496823   -2756.091300000000      -3.374217496824
 86   5   -2759.327911804549   -2755.954400000000      -3.373511804549
 86   6   -2759.162777856763   -2755.790100000000      -3.372677856762
 86   7   -2758.970114962382   -2755.598400000000      -3.371714962382
 86   8   -2758.749924643937   -2755.379300000000      -3.370624643937
 86   9   -2758.502211356683   -2755.132800000000      -3.369411356683
 86  10   -2758.226983056332   -2754.859000000000      -3.367983056332
 86  11   -2757.924251513792   -2754.557800000000      -3.366451513793
 86  12   -2757.594032262551   -2754.229200000000      -3.364832262551
 86  13   -2757.236344051693   -2753.873300000000      -3.363044051693
 86  14   -2756.851207664755   -2753.490000000000      -3.361207664756
 86  15   -2756.438643951996   -2753.079300000000      -3.359343951996
 86  16   -2755.998670910905   -2752.641300000000      -3.357370910905
 86  17   -2755.531299637097   -2752.175900000000      -3.355399637097
 86  18   -2755.036528955012   -2751.683200000000      -3.353328955012
 86  19   -2754.514338525148   -2751.163100000000      -3.351238525148
 86  20   -2753.964680211850   -2750.615700000000      -3.348980211850
 87   0   -2726.842152399740   -2723.223500000000      -3.618652399739
 87   1   -2726.814717213865   -2723.196200000000      -3.618517213865
 87   2   -2726.759845663810   -2723.141600000000      -3.618245663810
 87   3   -2726.677535597329   -2723.059700000000      -3.617835597329
 87   4   -2726.567784284266   -2722.950500000000      -3.617284284265
 87   5   -2726.430588978828   -2722.814100000000      -3.616488978828
 87   6   -2726.265947610008   -2722.650300000000      -3.615647610008
 87   7   -2726.073859549317   -2722.459200000000      -3.614659549316
 87   8   -2725.854326392319   -2722.240900000000      -3.613426392319
 87   9   -2725.607352677731   -2721.995200000000      -3.612152677731
 87  10   -2725.332946455160   -2721.722300000000      -3.610646455160
 87  11   -2725.031119599843   -2721.422100000000      -3.609019599843
 87  12   -2724.701887760030   -2721.094600000000      -3.607287760030
 87  13   -2724.345269809997   -2720.739800000000      -3.605469809997
 87  14   -2723.961286668911   -2720.357800000000      -3.603486668911
 87  15   -2723.549959333087   -2719.948400000000      -3.601559333088
 87  16   -2723.111305956512   -2719.511900000000      -3.599405956512
 87  17   -2722.645337801725   -2719.048000000000      -3.597337801725
 87  18   -2722.152053870522   -2718.556900000000      -3.595153870522
 87  19   -2721.631434011194   -2718.038600000000      -3.592834011194
 87  20   -2721.083430286311   -2717.492900000000      -3.590530286311
 88   0   -2694.113985767369   -2690.239600000000      -3.874385767370
 88   1   -2694.086632649705   -2690.212400000000      -3.874232649706
 88   2   -2694.031925246506   -2690.158000000000      -3.873925246506
 88   3   -2693.949861426390   -2690.076300000000      -3.873561426391
 88   4   -2693.840438490500   -2689.967500000000      -3.872938490500
 88   5   -2693.703653734776   -2689.831500000000      -3.872153734776
 88   6   -2693.539505140373   -2689.668200000000      -3.871305140373
 88   7   -2693.347992141401   -2689.477800000000      -3.870192141400
 88   8   -2693.129116406453   -2689.260200000000      -3.868916406454
 88   9   -2692.882882557709   -2689.015300000000      -3.867582557709
 88  10   -2692.609298738672   -2688.743300000000      -3.865998738672
 88  11   -2692.308376928906   -2688.444100000000      -3.864276928906
 88  12   -2691.980132891425   -2688.117700000000      -3.862432891426
 88  13   -2691.624585625698   -2687.764100000000      -3.860485625698
 88  14   -2691.241756186519   -2687.383300000000      -3.858456186518
 88  15   -2690.831665716263   -2686.975300000000      -3.856365716262
 88  16   -2690.394332525409   -2686.540200000000      -3.854132525409
 88  17   -2689.929768043422   -2686.077900000000      -3.851868043422
 88  18   -2689.437971449459   -2685.588400000000      -3.849571449459
 88  19   -2688.918922779600   -2685.071800000000      -3.847122779599
 88  20   -2688.372574294638   -2684.528000000000      -3.844574294638
 89   0   -2661.556970785989   -2657.413700000000      -4.143270785989
 89   1   -2661.529699769112   -2657.386600000000      -4.143099769112
 89   2   -2661.475156577919   -2657.332400000000      -4.142756577919
 89   3   -2661.393339101894   -2657.251000000000      -4.142339101893
 89   4   -2661.284244673479   -2657.142600000000      -4.141644673479
 89   5   -2661.147870630346   -2657.007000000000      -4.140870630345
 89   6   -2660.984215005812   -2656.844300000000      -4.139915005812
 89   7   -2660.793277296586   -2656.654500000000      -4.138777296585
 89   8   -2660.575059244291   -2656.437600000000      -4.137459244291
 89   9   -2660.329565554569   -2656.193600000000      -4.135965554569
 89  10   -2660.056804464820   -2655.922500000000      -4.134304464820
 89  11   -2659.756788058935   -2655.624200000000      -4.132588058935
 89  12   -2659.429532214690   -2655.298900000000      -4.130632214689
 89  13   -2659.075056056748   -2654.946500000000      -4.128556056748
 89  14   -2658.693380775529   -2654.567000000000      -4.126380775529
 89  15   -2658.284527659473   -2654.160400000000      -4.124127659473
 89  16   -2657.848515175546   -2653.726700000000      -4.121815175547
 89  17   -2657.385354920141   -2653.266000000000      -4.119354920141
 89  18   -2656.895046249774   -2652.778100000000      -4.116946249774
 89  19   -2656.377569388314   -2652.263200000000      -4.114369388314
 89  20   -2655.832876794783   -2651.721200000000      -4.111676794783
 90   0   -2629.171886866920   -2624.746400000000      -4.425486866920
 90   1   -2629.144697983405   -2624.719300000000      -4.425397983405
 90   2   -2629.090319069369   -2624.665300000000      -4.425019069368
 90   3   -2629.008748035162   -2624.584200000000      -4.424548035162
 90   4   -2628.899982244523   -2624.476100000000      -4.423882244523
 90   5   -2628.764019076857   -2624.341000000000      -4.423019076857
 90   6   -2628.600856617645   -2624.178800000000      -4.422056617645
 90   7   -2628.410494426193   -2623.989700000000      -4.420794426193
 90   8   -2628.192934317154   -2623.773500000000      -4.419434317154
 90   9   -2627.948181079633   -2623.530300000000      -4.417881079633
 90  10   -2627.676243044924   -2623.260100000000      -4.416143044925
 90  11   -2627.377132401249   -2622.962900000000      -4.414232401249
 90  12   -2627.050865141144   -2622.638700000000      -4.412165141144
 90  13   -2626.697460514468   -2622.287400000000      -4.410060514468
 90  14   -2626.316939847266   -2621.909200000000      -4.407739847266
 90  15   -2625.909324574038   -2621.504000000000      -4.405324574038
 90  16   -2625.474633318244   -2621.071800000000      -4.402833318244
 90  17   -2625.012877843203   -2620.612600000000      -4.400277843203
 90  18   -2624.524057682788   -2620.126400000000      -4.397657682787
 90  19   -2624.008153248661   -2619.613200000000      -4.394953248661
 90  20   -2623.465117198066   -2619.073000000000      -4.392117198066
 91   0   -2596.959528274845   -2592.237900000000      -4.721628274844
 91   1   -2596.932421557266   -2592.211000000000      -4.721421557267
 91   2   -2596.878206985538   -2592.157100000000      -4.721106985538
 91   3   -2596.796882490874   -2592.076300000000      -4.720582490874
 91   4   -2596.688445468314   -2591.968600000000      -4.719845468314
 91   5   -2596.552893338991   -2591.833900000000      -4.718993338991
 91   6   -2596.390224240554   -2591.672300000000      -4.717924240554
 91   7   -2596.200437794903   -2591.483800000000      -4.716637794903
 91   8   -2595.983535889723   -2591.268400000000      -4.715135889723
 91   9   -2595.739523397580   -2591.026000000000      -4.713523397581
 91  10   -2595.468408743667   -2590.756700000000      -4.711708743666
 91  11   -2595.170204220531   -2590.460500000000      -4.709704220531
 91  12   -2594.844925935470   -2590.137400000000      -4.707525935471
 91  13   -2594.492593263539   -2589.787300000000      -4.705293263539
 91  14   -2594.113227666409   -2589.410400000000      -4.702827666409
 91  15   -2593.706850724640   -2589.006500000000      -4.700350724640
 91  16   -2593.273481218186   -2588.575800000000      -4.697681218186
 91  17   -2592.813131077290   -2588.118100000000      -4.695031077289
 91  18   -2592.325800013182   -2587.633600000000      -4.692200013182
 91  19   -2591.811468625320   -2587.122200000000      -4.689268625320
 91  20   -2591.270089769169   -2586.583800000000      -4.686289769169
 92   0   -2564.920704127809   -2559.888900000000      -5.031804127809
 92   1   -2564.893679608743   -2559.862000000000      -5.031679608744
 92   2   -2564.839629444473   -2559.808300000000      -5.031329444472
 92   3   -2564.758551587079   -2559.727800000000      -5.030751587078
 92   4   -2564.650443462899   -2559.620500000000      -5.029943462899
 92   5   -2564.515302534796   -2559.486300000000      -5.029002534796
 92   6   -2564.353126992585   -2559.325200000000      -5.027926992585
 92   7   -2564.163916520763   -2559.137300000000      -5.026616520764
 92   8   -2563.947673080045   -2558.922600000000      -5.025073080044
 92   9   -2563.704401626459   -2558.681100000000      -5.023301626459
 92  10   -2563.434110679094   -2558.412700000000      -5.021410679095
 92  11   -2563.136812634826   -2558.117500000000      -5.019312634827
 92  12   -2562.812523715715   -2557.795500000000      -5.017023715715
 92  13   -2562.461263422008   -2557.446700000000      -5.014563422009
 92  14   -2562.083053351006   -2557.071000000000      -5.012053351006
 92  15   -2561.677915229326   -2556.668500000000      -5.009415229326
 92  16   -2561.245867993417   -2556.239300000000      -5.006567993417
 92  17   -2560.786923740446   -2555.783200000000      -5.003723740446
 92  18   -2560.301082359004   -2555.300300000000      -5.000782359005
 92  19   -2559.788324636339   -2554.790600000000      -4.997724636339
 92  20   -2559.248603626139   -2554.254100000000      -4.994503626139
 93   0   -2533.056238397223   -2527.699700000000      -5.356538397223
 93   1   -2533.029296109245   -2527.673000000000      -5.356296109246
 93   2   -2532.975410417584   -2527.619500000000      -5.355910417585
 93   3   -2532.894579295186   -2527.539200000000      -5.355379295186
 93   4   -2532.786800199686   -2527.432200000000      -5.354600199687
 93   5   -2532.652070635681   -2527.298500000000      -5.353570635682
 93   6   -2532.490388845149   -2527.138000000000      -5.352388845149
 93   7   -2532.301754575184   -2526.950800000000      -5.350954575184
 93   8   -2532.086169859529   -2526.736800000000      -5.349369859529
 93   9   -2531.843639737680   -2526.496100000000      -5.347539737680
 93  10   -2531.574172822617   -2526.228700000000      -5.345472822616
 93  11   -2531.277781615546   -2525.934500000000      -5.343281615546
 93  12   -2530.954482453289   -2525.613600000000      -5.340882453288
 93  13   -2530.604294961286   -2525.265900000000      -5.338394961286
 93  14   -2530.227240872466   -2524.891600000000      -5.335640872466
 93  15   -2529.823342059506   -2524.490500000000      -5.332842059506
 93  16   -2529.392617615347   -2524.062700000000      -5.329917615348
 93  17   -2528.935079804084   -2523.608200000000      -5.326879804084
 93  18   -2528.450728691665   -2523.127000000000      -5.323728691665
 93  19   -2527.939545253127   -2522.619000000000      -5.320545253127
 93  20   -2527.401482740386   -2522.084400000000      -5.317082740386
 94   0   -2501.366969907862   -2495.671000000000      -5.695969907862
 94   1   -2501.340109883548   -2495.644400000000      -5.695709883547
 94   2   -2501.286388729646   -2495.591000000000      -5.695388729647
 94   3   -2501.205804439970   -2495.511100000000      -5.694704439970
 94   4   -2501.098354503453   -2495.404500000000      -5.693854503453
 94   5   -2500.964036466422   -2495.271200000000      -5.692836466423
 94   6   -2500.802848623021   -2495.111300000000      -5.691548623020
 94   7   -2500.614790782940   -2494.924700000000      -5.690090782939
 94   8   -2500.399865052953   -2494.711500000000      -5.688365052953
 94   9   -2500.158076556017   -2494.471600000000      -5.686476556018
 94  10   -2499.889433999009   -2494.205100000000      -5.684333999009
 94  11   -2499.593949987465   -2493.911900000000      -5.682049987465
 94  12   -2499.271640972965   -2493.592100000000      -5.679540972965
 94  13   -2498.922526706147   -2493.245700000000      -5.676826706147
 94  14   -2498.546629055564   -2492.872600000000      -5.674029055564
 94  15   -2498.143970039956   -2492.472900000000      -5.671070039955
 94  16   -2497.714568908753   -2492.046600000000      -5.667968908753
 94  17   -2497.258438092978   -2491.593700000000      -5.664738092978
 94  18   -2496.775577835937   -2491.114200000000      -5.661377835938
 94  19   -2496.265969300460   -2490.608000000000      -5.657969300460
 94  20   -2495.729565936686   -2490.075200000000      -5.654365936685
 95   0   -2469.853752337864   -2463.803300000000      -6.050452337864
 95   1   -2469.826974609789   -2463.776700000000      -6.050274609789
 95   2   -2469.773418058798   -2463.723600000000      -6.049818058797
 95   3   -2469.693080699570   -2463.643900000000      -6.049180699570
 95   4   -2469.585960052336   -2463.537700000000      -6.048260052336
 95   5   -2469.452053705157   -2463.404900000000      -6.047153705157
 95   6   -2469.291360004338   -2463.245500000000      -6.045860004338
 95   7   -2469.103878822169   -2463.059600000000      -6.044278822169
 95   8   -2468.889612338452   -2462.847100000000      -6.042512338453
 95   9   -2468.648565759609   -2462.608100000000      -6.040465759609
 95  10   -2468.380747886411   -2462.342500000000      -6.038247886410
 95  11   -2468.086171428721   -2462.050300000000      -6.035871428721
 95  12   -2467.764852952884   -2461.731700000000      -6.033152952884
 95  13   -2467.416812334730   -2461.386500000000      -6.030312334730
 95  14   -2467.042071578439   -2461.014700000000      -6.027371578440
 95  15   -2466.640652848812   -2460.616400000000      -6.024252848812
 95  16   -2466.212575551773   -2460.191600000000      -6.020975551773
 95  17   -2465.757852285267   -2459.740300000000      -6.017552285267
 95  18   -2465.276483469961   -2459.262400000000      -6.014083469961
 95  19   -2464.768450456476   -2458.758000000000      -6.010450456476
 95  20   -2464.233706893175   -2458.227100000000      -6.006606893175
 96   0   -2438.517454218731   -2432.097100000000      -6.420354218731
 96   1   -2438.490758819470   -2432.070600000000      -6.420158819470
 96   2   -2438.437366936540   -2432.017700000000      -6.419666936540
 96   3   -2438.357276605485   -2431.938200000000      -6.419076605485
 96   4   -2438.250485377837   -2431.832400000000      -6.418085377837
 96   5   -2438.116990883387   -2431.700000000000      -6.416990883387
 96   6   -2437.956791520603   -2431.541200000000      -6.415591520602
 96   7   -2437.769887224373   -2431.356000000000      -6.413887224372
 96   8   -2437.556280247530   -2431.144200000000      -6.412080247529
 96   9   -2437.315975879956   -2430.906100000000      -6.409875879956
 96  10   -2437.048983016321   -2430.641400000000      -6.407583016321
 96  11   -2436.755314470815   -2430.350300000000      -6.405014470815
 96  12   -2436.434986924545   -2430.032800000000      -6.402186924545
 96  13   -2436.088020378535   -2429.688800000000      -6.399220378536
 96  14   -2435.714436972592   -2429.318300000000      -6.396136972592
 96  15   -2435.314259017576   -2428.921500000000      -6.392759017576
 96  16   -2434.887506075906   -2428.498100000000      -6.389406075906
 96  17   -2434.434190912451   -2428.048400000000      -6.385790912451
 96  18   -2433.954314125237   -2427.572200000000      -6.382114125237
 96  19   -2433.447857252676   -2427.069600000000      -6.378257252676
 96  20   -2432.914774141356   -2426.540600000000      -6.374174141356
 97   0   -2407.358958935329   -2400.552900000000      -6.806058935329
 97   1   -2407.332345897458   -2400.526500000000      -6.805845897458
 97   2   -2407.279118747741   -2400.473800000000      -6.805318747741
 97   3   -2407.199275542586   -2400.394700000000      -6.804575542586
 97   4   -2407.092813864825   -2400.289200000000      -6.803613864825
 97   5   -2406.959731385979   -2400.157300000000      -6.802431385979
 97   6   -2406.800026556682   -2399.999100000000      -6.800926556682
 97   7   -2406.613699374419   -2399.814400000000      -6.799299374418
 97   8   -2406.400752165052   -2399.603500000000      -6.797252165052
 97   9   -2406.161190301927   -2399.366100000000      -6.795090301927
 97  10   -2405.895022773609   -2399.102400000000      -6.792622773609
 97  11   -2405.602262498617   -2398.812400000000      -6.789862498617
 97  12   -2405.282926272818   -2398.496000000000      -6.786926272818
 97  13   -2404.937034222431   -2398.153200000000      -6.783834222430
 97  14   -2404.564608622892   -2397.784100000000      -6.780508622892
 97  15   -2404.165671931117   -2397.388600000000      -6.777071931117
 97  16   -2403.740243866021   -2396.966800000000      -6.773443866020
 97  17   -2403.288337359398   -2396.518700000000      -6.769637359398
 97  18   -2402.809953186633   -2396.044200000000      -6.765753186633
 97  19   -2402.305073073928   -2395.543400000000      -6.761673073927
 97  20   -2401.773651066096   -2395.016200000000      -6.757451066095
 98   0   -2376.379164725889   -2369.171300000000      -7.207864725889
 98   1   -2376.352634081983   -2369.145000000000      -7.207634081983
 98   2   -2376.299571730628   -2369.092500000000      -7.207071730628
 98   3   -2376.219975749099   -2369.013600000000      -7.206375749099
 98   4   -2376.113843751526   -2368.908500000000      -7.205343751527
 98   5   -2375.981173451163   -2368.777100000000      -7.204073451163
 98   6   -2375.821963350806   -2368.619500000000      -7.202463350805
 98   7   -2375.636213510536   -2368.435500000000      -7.200713510537
 98   8   -2375.423926329249   -2368.225300000000      -7.198626329249
 98   9   -2375.185107263751   -2367.988800000000      -7.196307263751
 98  10   -2374.919765396503   -2367.726100000000      -7.193665396503
 98  11   -2374.627913750353   -2367.437000000000      -7.190913750354
 98  12   -2374.309569235930   -2367.121800000000      -7.187769235929
 98  13   -2373.964752104647   -2366.780200000000      -7.184552104646
 98  14   -2373.593484767565   -2366.412400000000      -7.181084767565
 98  15   -2373.195789827663   -2366.018400000000      -7.177389827663
 98  16   -2372.771687160347   -2365.598100000000      -7.173587160346
 98  17   -2372.321189864338   -2365.151600000000      -7.169589864337
 98  18   -2371.844298892378   -2364.678800000000      -7.165498892377
 98  19   -2371.340996158461   -2364.179800000000      -7.161196158461
 98  20   -2370.811235905624   -2363.654600000000      -7.156635905624
 99   0   -2345.578984682006   -2337.952800000000      -7.626184682006
 99   1   -2345.552536464640   -2337.926600000000      -7.625936464640
 99   2   -2345.499638976798   -2337.874300000000      -7.625338976798
 99   3   -2345.420290316622   -2337.795700000000      -7.624590316623
 99   4   -2345.314488129539   -2337.691000000000      -7.623488129540
 99   5   -2345.182230170533   -2337.560100000000      -7.622130170533
 99   6   -2345.023514994568   -2337.403000000000      -7.620514994568
 99   7   -2344.838342724321   -2337.219700000000      -7.618642724321
 99   8   -2344.626715831716   -2337.010200000000      -7.616515831716
 99   9   -2344.388639857023   -2336.774600000000      -7.614039857023
 99  10   -2344.124123976599   -2336.512800000000      -7.611323976599
 99  11   -2343.833181317621   -2336.224800000000      -7.608381317621
 99  12   -2343.515828905478   -2335.910700000000      -7.605128905479
 99  13   -2343.172087116778   -2335.570400000000      -7.601687116778
 99  14   -2342.801978498208   -2335.204000000000      -7.597978498208
 99  15   -2342.405525798811   -2334.811300000000      -7.594225798811
 99  16   -2341.982749050480   -2334.392600000000      -7.590149050479
 99  17   -2341.533661518865   -2333.947700000000      -7.585961518865
 99  18   -2341.058264334067   -2333.476600000000      -7.581664334067
 99  19   -2340.556539597870   -2332.979400000000      -7.577139597869
 99  20   -2340.028441751537   -2332.456100000000      -7.572341751537
100   0   -2314.959346748636   -2306.898000000000      -8.061346748636
100   1   -2314.932980990386   -2306.871900000000      -8.061080990386
100   2   -2314.880248431208   -2306.819700000000      -8.060548431208
100   3   -2314.801147190111   -2306.741400000000      -8.059747190111
100   4   -2314.695674943819   -2306.637100000000      -8.058574943819
100   5   -2314.563829489049   -2306.506600000000      -8.057229489049
100   6   -2314.405609432928   -2306.350100000000      -8.055509432927
100   7   -2314.221014960730   -2306.167500000000      -8.053514960730
100   8   -2314.010048617410   -2305.958800000000      -8.051248617410
100   9   -2313.772716026701   -2305.724100000000      -8.048616026701
100  10   -2313.509026458854   -2305.463200000000      -8.045826458854
100  11   -2313.218993145377   -2305.176300000000      -8.042693145377
100  12   -2312.902633226418   -2304.863300000000      -8.039333226418
100  13   -2312.559967203780   -2304.524300000000      -8.035667203780
100  14   -2312.191017759780   -2304.159100000000      -8.031917759780
100  15   -2311.795807789515   -2303.767900000000      -8.027907789516
100  16   -2311.374357481377   -2303.350700000000      -8.023657481376
100  17   -2310.926680267938   -2302.907400000000      -8.019280267938
100  18   -2310.452777456657   -2302.438100000000      -8.014677456657
100  19   -2309.952631337113   -2301.942700000000      -8.009931337113
100  20   -2309.426196548789   -2301.421300000000      -8.004896548789
101   0   -2284.521193724105   -2276.007200000000      -8.513993724105
101   1   -2284.494910457545   -2275.981200000000      -8.513710457545
101   2   -2284.442342892183   -2275.929200000000      -8.513142892182
101   3   -2284.363489167890   -2275.851300000000      -8.512189167891
101   4   -2284.258346992690   -2275.747300000000      -8.511046992690
101   5   -2284.126914205033   -2275.617300000000      -8.509614205032
101   6   -2283.969189464208   -2275.461400000000      -8.507789464208
101   7   -2283.785173018087   -2275.279500000000      -8.505673018087
101   8   -2283.574867484655   -2275.071500000000      -8.503367484655
101   9   -2283.338278571108   -2274.837600000000      -8.500678571108
101  10   -2283.075415641593   -2274.577800000000      -8.497615641593
101  11   -2282.786292031945   -2274.291900000000      -8.494392031945
101  12   -2282.470924997075   -2273.980100000000      -8.490824997075
101  13   -2282.129335163979   -2273.642300000000      -8.487035163979
101  14   -2281.761545350603   -2273.278500000000      -8.483045350603
101  15   -2281.367578598102   -2272.888700000000      -8.478878598102
101  16   -2280.947455251361   -2272.473000000000      -8.474455251361
101  17   -2280.501188909880   -2272.031400000000      -8.469788909880
101  18   -2280.028781058474   -2271.563800000000      -8.464981058474
101  19   -2279.530214174514   -2271.070200000000      -8.460014174513
101  20   -2279.005443095708   -2270.550700000000      -8.454743095707
102   0   -2254.265483260094   -2245.281100000000      -8.984383260094
102   1   -2254.239282517801   -2245.255200000000      -8.984082517801
102   2   -2254.186880011404   -2245.203400000000      -8.983480011405
102   3   -2254.108273901642   -2245.125700000000      -8.982573901642
102   4   -2254.003461927837   -2245.022200000000      -8.981261927837
102   5   -2253.872441970168   -2244.892700000000      -8.979741970169
102   6   -2253.715212740091   -2244.737300000000      -8.977912740092
102   7   -2253.531774548076   -2244.556100000000      -8.975674548076
102   8   -2253.322130085135   -2244.348900000000      -8.973230085135
102   9   -2253.086285141928   -2244.115900000000      -8.970385141928
102  10   -2252.824249176498   -2243.857000000000      -8.967249176498
102  11   -2252.536035629008   -2243.572200000000      -8.963835629008
102  12   -2252.221661869131   -2243.261500000000      -8.960161869131
102  13   -2251.881148649058   -2242.924900000000      -8.956248649059
102  14   -2251.514518922360   -2242.562500000000      -8.952018922359
102  15   -2251.121795876255   -2242.174200000000      -8.947595876255
102  16   -2250.703000012117   -2241.760100000000      -8.942900012117
102  17   -2250.258145096374   -2241.320100000000      -8.938045096374
102  18   -2249.787232791200   -2240.854200000000      -8.933032791200
102  19   -2249.290245761756   -2240.362500000000      -8.927745761755
102  20   -2248.767139043974   -2239.844900000000      -8.922239043974
103   0   -2224.193187861656   -2214.720200000000      -9.472987861656
103   1   -2224.167069676205   -2214.694400000000      -9.472669676205
103   2   -2224.114832293925   -2214.642800000000      -9.472032293926
103   3   -2224.036473896419   -2214.565400000000      -9.471073896420
103   4   -2223.931992254310   -2214.462200000000      -9.469792254310
103   5   -2223.801385289507   -2214.333200000000      -9.468185289507
103   6   -2223.644651765630   -2214.178400000000      -9.466251765631
103   7   -2223.461792055747   -2213.997800000000      -9.463992055747
103   8   -2223.252808923900   -2213.791400000000      -9.461408923900
103   9   -2223.017708244212   -2213.559300000000      -9.458408244212
103  10   -2222.756499568620   -2213.301300000000      -9.455199568621
103  11   -2222.469196441618   -2213.017600000000      -9.451596441618
103  12   -2222.155816347639   -2212.708100000000      -9.447716347639
103  13   -2221.816380164069   -2212.372800000000      -9.443580164068
103  14   -2221.450910980104   -2212.011700000000      -9.439210980104
103  15   -2221.059432129023   -2211.624900000000      -9.434532129023
103  16   -2220.641964268695   -2211.212300000000      -9.429664268695
103  17   -2220.198521332472   -2210.773900000000      -9.424621332471
103  18   -2219.729105159886   -2210.309800000000      -9.419305159886
103  19   -2219.233698603889   -2209.820000000000      -9.413698603889
103  20   -2218.712256898640   -2209.304300000000      -9.407956898641
104   0   -2194.305294887207   -2184.324900000000      -9.980394887207
104   1   -2194.279259291173   -2184.299200000000      -9.980059291173
104   2   -2194.227187098160   -2184.247700000000      -9.979487098160
104   3   -2194.149076510637   -2184.170600000000      -9.978476510637
104   4   -2194.044925330525   -2184.067800000000      -9.977125330525
104   5   -2193.914731521464   -2183.939300000000      -9.975431521464
104   6   -2193.758493899240   -2183.785100000000      -9.973393899240
104   7   -2193.576212899517   -2183.605200000000      -9.971012899517
104   8   -2193.367891359367   -2183.399700000000      -9.968191359368
104   9   -2193.133535236375   -2183.168400000000      -9.965135236375
104  10   -2192.873154176376   -2182.911400000000      -9.961754176376
104  11   -2192.586761828190   -2182.628700000000      -9.958061828190
104  12   -2192.274375791013   -2182.320400000000      -9.953975791013
104  13   -2191.936017067425   -2181.986400000000      -9.949617067426
104  14   -2191.571708882248   -2181.626700000000      -9.945008882249
104  15   -2191.181474714824   -2181.241300000000      -9.940174714824
104  16   -2190.765335379511   -2180.830300000000      -9.935035379512
104  17   -2190.323304976589   -2180.393600000000      -9.929704976589
104  18   -2189.855385522948   -2179.931200000000      -9.924185522947
104  19   -2189.361560059331   -2179.443200000000      -9.918360059331
104  20   -2188.841784018122   -2178.929500000000      -9.912284018122
105   0   -2164.602806548522   -2154.095700000000     -10.507106548522
105   1   -2164.576853574480   -2154.070100000000     -10.506753574480
105   2   -2164.524946635885   -2154.018900000000     -10.506046635885
105   3   -2164.447083956071   -2153.942100000000     -10.504983956071
105   4   -2164.343263368257   -2153.839700000000     -10.503563368257
105   5   -2164.213482877816   -2153.711700000000     -10.501782877816
105   6   -2164.057741352698   -2153.558100000000     -10.499641352698
105   7   -2163.876039291161   -2153.378900000000     -10.497139291161
105   8   -2163.668379603311   -2153.174100000000     -10.494279603311
105   9   -2163.434768330194   -2152.943700000000     -10.491068330194
105  10   -2163.175215211541   -2152.687700000000     -10.487515211541
105  11   -2162.889734000501   -2152.406100000000     -10.483634000501
105  12   -2162.578342411031   -2152.098900000000     -10.479442411031
105  13   -2162.241061570904   -2151.766200000000     -10.474861570904
105  14   -2161.877914840572   -2151.407900000000     -10.470014840572
105  15   -2161.488925845433   -2151.024000000000     -10.464925845433
105  16   -2161.074115556342   -2150.614500000000     -10.459615556342
105  17   -2160.633498240501   -2150.179400000000     -10.454098240501
105  18   -2160.167076092162   -2149.718800000000     -10.448276092161
105  19   -2159.674832339857   -2149.232700000000     -10.442132339857
105  20   -2159.156722614195   -2148.721000000000     -10.435722614195
106   0   -2135.086739910743   -2124.033300000000     -11.053439910743
106   1   -2135.060869591270   -2124.007800000000     -11.053069591270
106   2   -2135.009127972243   -2123.956800000000     -11.052327972243
106   3   -2134.931513297865   -2123.880300000000     -11.051213297865
106   4   -2134.828023432650   -2123.778300000000     -11.049723432650
106   5   -2134.698656423706   -2123.650800000000     -11.047856423706
106   6   -2134.543411191145   -2123.497800000000     -11.045611191144
106   7   -2134.362288295824   -2123.319200000000     -11.043088295824
106   8   -2134.155290720876   -2123.115200000000     -11.040090720876
106   9   -2133.922424590813   -2122.885700000000     -11.036724590813
106  10   -2133.663699739259   -2122.630700000000     -11.032999739259
106  11   -2133.379130023694   -2122.350200000000     -11.028930023694
106  12   -2133.068733272834   -2122.044200000000     -11.024533272835
106  13   -2132.732530739649   -2121.712800000000     -11.019730739649
106  14   -2132.370545920216   -2121.355800000000     -11.014745920215
106  15   -2131.982802585994   -2120.973400000000     -11.009402585993
106  16   -2131.569321864330   -2120.565500000000     -11.003821864330
106  17   -2131.130118189352   -2120.132100000000     -10.998018189352
106  18   -2130.665193932670   -2119.673300000000     -10.991893932670
106  19   -2130.174532510609   -2119.189000000000     -10.985532510610
106  20   -2129.658089752001   -2118.679300000000     -10.978789752001
107   0   -2105.758126892378   -2094.138200000000     -11.619926892378
107   1   -2105.732339260048   -2094.112800000000     -11.619539260048
107   2   -2105.680763025740   -2094.062000000000     -11.618763025740
107   3   -2105.603396454523   -2093.985799999999     -11.617596454523
107   4   -2105.500237442210   -2093.884200000000     -11.616037442211
107   5   -2105.371284077639   -2093.757200000000     -11.614084077640
107   6   -2105.216535333087   -2093.604700000000     -11.611835333087
107   7   -2105.035991832009   -2093.426899999999     -11.609091832009
107   8   -2104.829656630567   -2093.223700000000     -11.605956630568
107   9   -2104.597535936735   -2092.995100000000     -11.602435936736
107  10   -2104.339639678035   -2092.741000000000     -11.598639678034
107  11   -2104.055981816274   -2092.461600000000     -11.594381816274
107  12   -2103.746580294930   -2092.156800000000     -11.589780294930
107  13   -2103.411456492165   -2091.826700000001     -11.584756492164
107  14   -2103.050634039686   -2091.471100000000     -11.579534039686
107  15   -2102.664136855011   -2091.090200000000     -11.573936855012
107  16   -2102.251986221981   -2090.683900000000     -11.568086221981
107  17   -2101.814196741647   -2090.252200000000     -11.561996741647
107  18   -2101.350770962980   -2089.795100000000     -11.555670962979
107  19   -2100.861692490095   -2089.312699999999     -11.548992490096
107  20   -2100.346917350048   -2088.804999999999     -11.541917350050
108   0   -2076.618014265297   -2064.411000000000     -12.207014265296
108   1   -2076.592309352685   -2064.385700000000     -12.206609352686
108   2   -2076.540898568248   -2064.335099999999     -12.205798568249
108   3   -2076.463780197917   -2064.259200000000     -12.204580197917
108   4   -2076.360952168808   -2064.158000000000     -12.202952168807
108   5   -2076.232412611487   -2064.031400000000     -12.201012611487
108   6   -2076.078160550397   -2063.879600000000     -12.198560550397
108   7   -2075.898196671588   -2063.702500000000     -12.195696671588
108   8   -2075.692524104255   -2063.500000000000     -12.192524104255
108   9   -2075.461149139833   -2063.272300000000     -12.188849139834
108  10   -2075.204081799740   -2063.019300000000     -12.184781799740
108  11   -2074.921336150112   -2062.741000000000     -12.180336150112
108  12   -2074.612930249187   -2062.437400000000     -12.175530249187
108  13   -2074.278885600323   -2062.108499999999     -12.170385600323
108  14   -2073.919225970854   -2061.754300000000     -12.164925970855
108  15   -2073.533975424357   -2061.374900000000     -12.159075424357
108  16   -2073.123155401165   -2060.970200000001     -12.152955401164
108  17   -2072.686780669257   -2060.540200000000     -12.146580669257
108  18   -2072.224853954961   -2060.084900000000     -12.139953954961
108  19   -2071.737359050185   -2059.604400000000     -12.132959050185
108  20   -2071.224252180206   -2059.098700000000     -12.125552180207
109   0   -2047.667463654732   -2034.852300000000     -12.815163654733
109   1   -2047.641841494415   -2034.827100000000     -12.814741494415
109   2   -2047.590596224997   -2034.776699999999     -12.813896224998
109   3   -2047.513726153280   -2034.701100000000     -12.812626153281
109   4   -2047.411229237675   -2034.600200000000     -12.811029237675
109   5   -2047.283103650481   -2034.474200000000     -12.808903650482
109   6   -2047.129348468305   -2034.323000000000     -12.806348468304
109   7   -2046.949964439793   -2034.146500000000     -12.803464439793
109   8   -2046.744954767172   -2033.944900000000     -12.800054767172
109   9   -2046.514325825339   -2033.718100000000     -12.796225825338
109  10   -2046.258087729607   -2033.466100000001     -12.791987729606
109  11   -2045.976254650439   -2033.188900000000     -12.787354650439
109  12   -2045.668844760839   -2032.886500000000     -12.782344760839
109  13   -2045.335879689356   -2032.558900000000     -12.776979689356
109  14   -2044.977383338952   -2032.206100000000     -12.771283338951
109  15   -2044.593379919263   -2031.828200000000     -12.765179919263
109  16   -2044.183891027115   -2031.425099999999     -12.758791027115
109  17   -2043.748931597414   -2030.996800000000     -12.752131597415
109  18   -2043.288504533846   -2030.543300000000     -12.745204533846
109  19   -2042.802593816109   -2030.064700000000     -12.737893816109
109  20   -2042.291155867708   -2029.561000000000     -12.730155867708
110   0   -2018.907551539281   -2005.462700000000     -13.444851539281
110   1   -2018.882012163834   -2005.437600000000     -13.444412163833
110   2   -2018.830932474588   -2005.387400000001     -13.443532474587
110   3   -2018.754310799211   -2005.312100000000     -13.442210799210
110   4   -2018.652145127411   -2005.211700000000     -13.440445127411
110   5   -2018.524433673221   -2005.086100000000     -13.438333673222
110   6   -2018.371175565410   -2004.935500000001     -13.435675565410
110   7   -2018.192371615224   -2004.759800000000     -13.432571615224
110   8   -2017.988025097917   -2004.559000000000     -13.429025097917
110   9   -2017.758142471851   -2004.333100000000     -13.425042471851
110  10   -2017.502733946233   -2004.082000000000     -13.420733946233
110  11   -2017.221813795856   -2003.805900000000     -13.415913795856
110  12   -2016.915400308484   -2003.504700000000     -13.410700308484
110  13   -2016.583515237862   -2003.178500000000     -13.405015237862
110  14   -2016.226182622578   -2002.827100000000     -13.399082622578
110  15   -2015.843426818327   -2002.450700000000     -13.392726818327
110  16   -2015.435269578430   -2002.049200000000     -13.386069578430
110  17   -2015.001726004718   -2001.622600000000     -13.379126004718
110  18   -2014.542799178234   -2001.171000000000     -13.371799178233
110  19   -2014.058473266469   -2000.694300000000     -13.364173266468
110  20   -2013.548704891151   -2000.192500000000     -13.356204891151
111   0   -1990.339369250908   -1976.242999999999     -14.096369250909
111   1   -1990.313912692905   -1976.218000000000     -14.095912692906
111   2   -1990.262998648981   -1976.168000000000     -14.094998648982
111   3   -1990.186625467670   -1976.093000000000     -14.093625467670
111   4   -1990.084791169978   -1975.992999999999     -14.091791169978
111   5   -1989.957494011668   -1975.867999999999     -14.089494011669
111   6   -1989.804733173676   -1975.717900000001     -14.086833173676
111   7   -1989.626509529842   -1975.542899999999     -14.083609529843
111   8   -1989.422826428453   -1975.342900000001     -14.079926428452
111   9   -1989.193690411331   -1975.117900000000     -14.075790411331
111  10   -1988.939111781582   -1974.867900000000     -14.071211781582
111  11   -1988.659104918324   -1974.592900000001     -14.066204918324
111  12   -1988.353688224086   -1974.292899999999     -14.060788224087
111  13   -1988.022883577804   -1973.968000000000     -14.054883577804
111  14   -1987.666715153694   -1973.617999999999     -14.048715153695
111  15   -1987.285207453513   -1973.243100000000     -14.042107453513
111  16   -1986.878382387072   -1972.843200000000     -14.035182387071
111  17   -1986.446255223130   -1972.418400000000     -14.027855223130
111  18   -1985.988829220086   -1971.968600000000     -14.020229220087
111  19   -1985.506088733225   -1971.493800000000     -14.012288733225
111  20   -1984.997990582498   -1970.994100000000     -14.003890582499
112   0   -1961.964022974938   -1947.193900000000     -14.770122974937
112   1   -1961.938649266954   -1947.169000000000     -14.769649266955
112   2   -1961.887900933504   -1947.119200000000     -14.768700933503
112   3   -1961.811776343984   -1947.044500000000     -14.767276343983
112   4   -1961.710273550700   -1946.944900000000     -14.765373550701
112   5   -1961.583390851148   -1946.820400000000     -14.762990851149
112   6   -1961.431127478426   -1946.670900000000     -14.760227478427
112   7   -1961.253484368974   -1946.496599999999     -14.756884368974
112   8   -1961.050464944104   -1946.297400000000     -14.753064944103
112   9   -1960.822075829106   -1946.073400000000     -14.748675829105
112  10   -1960.568327420978   -1945.824400000000     -14.743927420978
112  11   -1960.289234203170   -1945.550500000000     -14.738734203170
112  12   -1959.984814692968   -1945.251700000000     -14.733114692968
112  13   -1959.655090894507   -1944.928100000000     -14.726990894506
112  14   -1959.300087117627   -1944.579600000000     -14.720487117627
112  15   -1958.919828010145   -1944.206200000000     -14.713628010145
112  16   -1958.514335638367   -1943.808000000000     -14.706335638367
112  17   -1958.083625437975   -1943.384800000000     -14.698825437975
112  18   -1957.627700844729   -1942.936900000000     -14.690800844730
112  19   -1957.146546401704   -1942.464000000000     -14.682546401704
112  20   -1956.640119127075   -1941.966300000000     -14.673819127075
113   0   -1933.782633750059   -1918.316100000000     -15.466533750059
113   1   -1933.757342924672   -1918.291300000000     -15.466042924671
113   2   -1933.706760366845   -1918.241700000000     -15.465060366845
113   3   -1933.630884466842   -1918.167300000000     -15.463584466842
113   4   -1933.529713308270   -1918.068100000000     -15.461613308270
113   5   -1933.403245230352   -1917.944100000000     -15.459145230352
113   6   -1933.251479518352   -1917.795300000000     -15.456179518352
113   7   -1933.074417171307   -1917.621700000000     -15.452717171308
113   8   -1932.872061683561   -1917.423299999999     -15.448761683561
113   9   -1932.644419763864   -1917.200200000000     -15.444219763865
113  10   -1932.391501903112   -1916.952200000000     -15.439301903113
113  11   -1932.113322689082   -1916.679500000000     -15.433822689081
113  12   -1931.809900753822   -1916.382000000001     -15.427900753822
113  13   -1931.481258226660   -1916.059600000000     -15.421658226661
113  14   -1931.127419553065   -1915.712600000000     -15.414819553065
113  15   -1930.748409526914   -1915.340700000000     -15.407709526914
113  16   -1930.344250371004   -1914.944100000000     -15.400150371004
113  17   -1929.914957687944   -1914.522700000000     -15.392257687943
113  18   -1929.460535090853   -1914.076600000000     -15.383935090852
113  19   -1928.980967310595   -1913.605700000000     -15.375267310595
113  20   -1928.476211563572   -1913.110100000000     -15.366111563572
114   0   -1905.796337468327   -1889.610400000000     -16.185937468327
114   1   -1905.771129558110   -1889.585700000001     -16.185429558110
114   2   -1905.720712841058   -1889.536300000000     -16.184412841058
114   3   -1905.645085728300   -1889.462200000000     -16.182885728300
114   4   -1905.544246334739   -1889.363400000000     -16.180846334739
114   5   -1905.418193041332   -1889.240000000000     -16.178193041332
114   6   -1905.266925185507   -1889.091800000000     -16.175125185507
114   7   -1905.090443828898   -1888.918900000000     -16.171543828898
114   8   -1904.888752538878   -1888.721399999999     -16.167352538879
114   9   -1904.661858107661   -1888.499100000000     -16.162758107661
114  10   -1904.409771120038   -1888.252200000000     -16.157571120038
114  11   -1904.132506268114   -1887.980600000000     -16.151906268114
114  12   -1903.830082298701   -1887.684300000000     -16.145782298700
114  13   -1903.502521466319   -1887.363300000000     -16.139221466318
114  14   -1903.149848352064   -1887.017700000000     -16.132148352063
114  15   -1902.772087895873   -1886.647400000000     -16.124687895874
114  16   -1902.369262477037   -1886.252400000000     -16.116862477037
114  17   -1901.941387865091   -1885.832800000000     -16.108587865090
114  18   -1901.488467850510   -1885.388500000000     -16.099967850510
114  19   -1901.010487351952   -1884.919600000000     -16.090887351952
114  20   -1900.507403784042   -1884.426000000000     -16.081403784042
115   0   -1878.006284875160   -1861.077600000000     -16.928684875161
115   1   -1877.981159912689   -1861.053000000000     -16.928159912690
115   2   -1877.930909101562   -1861.003800000000     -16.927109101563
115   3   -1877.855530873774   -1860.930000000000     -16.925530873773
115   4   -1877.755023375526   -1860.831600000000     -16.923423375525
115   5   -1877.629385029507   -1860.708700000000     -16.920685029507
115   6   -1877.478615225309   -1860.561100000000     -16.917515225309
115   7   -1877.302715087163   -1860.389000000000     -16.913715087163
115   8   -1877.101688255472   -1860.192300000000     -16.909388255473
115   9   -1876.875541605914   -1859.970900000000     -16.904641605914
115  10   -1876.624285817173   -1859.725100000001     -16.899185817173
115  11   -1876.347935685686   -1859.454600000000     -16.893335685686
115  12   -1876.046510073022   -1859.159500000000     -16.887010073023
115  13   -1875.720031358900   -1858.839900000000     -16.880131358900
115  14   -1875.368524260040   -1858.495800000000     -16.872724260041
115  15   -1874.992013862441   -1858.126999999999     -16.865013862442
115  16   -1874.590522701885   -1857.733700000000     -16.856822701885
115  17   -1874.164066714833   -1857.315800000000     -16.848266714832
115  18   -1873.712649869120   -1856.873399999999     -16.839249869120
115  19   -1873.236257271193   -1856.406500000000     -16.829757271193
115  20   -1872.734846533904   -1855.915000000000     -16.819846533904
116   0   -1850.413641569338   -1832.718300000000     -17.695341569339
116   1   -1850.388599587189   -1832.693900000000     -17.694699587189
116   2   -1850.338514747138   -1832.644900000000     -17.693614747138
116   3   -1850.263385502045   -1832.571400000000     -17.691985502045
116   4   -1850.163210029412   -1832.473500000000     -17.689710029412
116   5   -1850.037986793658   -1832.351000000000     -17.686986793658
116   6   -1849.887715236539   -1832.204100000000     -17.683615236539
116   7   -1849.712396544884   -1832.032700000000     -17.679696544884
116   8   -1849.512034432125   -1831.836800000000     -17.675234432125
116   9   -1849.286635857403   -1831.616400000000     -17.670235857403
116  10   -1849.036211593299   -1831.371599999999     -17.664611593300
116  11   -1848.760776540576   -1831.102300000000     -17.658476540577
116  12   -1848.460349675568   -1830.808500000000     -17.651849675568
116  13   -1848.134953503185   -1830.490200000000     -17.644753503185
116  14   -1847.784612875776   -1830.147500000000     -17.637112875776
116  15   -1847.409353025398   -1829.780299999999     -17.629053025398
116  16   -1847.009196644328   -1829.388700000000     -17.620496644327
116  17   -1846.584159835951   -1828.972600000000     -17.611559835951
116  18   -1846.134246745462   -1828.532099999999     -17.602146745463
116  19   -1845.659442667099   -1828.067100000000     -17.592342667099
116  20   -1845.159705411938   -1827.577700000000     -17.582005411938
117   0   -1823.019588003007   -1804.533500000000     -18.486088003007
117   1   -1822.994629033755   -1804.509100000000     -18.485529033755
117   2   -1822.944710229930   -1804.460400000000     -18.484310229930
117   3   -1822.869830065260   -1804.387200000000     -18.482630065260
117   4   -1822.769986748543   -1804.289700000000     -18.480286748542
117   5   -1822.645178785931   -1804.167800000000     -18.477378785930
117   6   -1822.495405671344   -1804.021500000000     -18.473905671343
117   7   -1822.320668654206   -1803.850800000000     -18.469868654206
117   8   -1822.120971520982   -1803.655800000000     -18.465171520983
117   9   -1821.896321314275   -1803.436300000000     -18.460021314275
117  10   -1821.646728900561   -1803.192500000000     -18.454228900561
117  11   -1821.372209284932   -1802.924400000000     -18.447809284932
117  12   -1821.072781558484   -1802.631800000000     -18.440981558483
117  13   -1820.748468351319   -1802.315000000000     -18.433468351320
117  14   -1820.399294651416   -1801.973700000000     -18.425594651416
117  15   -1820.025285836891   -1801.608100000000     -18.417185836890
117  16   -1819.626464756512   -1801.218100000000     -18.408364756512
117  17   -1819.202847680592   -1800.803800000000     -18.399047680593
117  18   -1818.754438931684   -1800.365200000000     -18.389238931683
117  19   -1818.281223991817   -1799.902200000000     -18.379023991817
117  20   -1817.783160870290   -1799.414900000000     -18.368260870290
118   0   -1795.825319481678   -1776.523900000000     -19.301419481678
118   1   -1795.800443557898   -1776.499600000000     -19.300843557899
118   2   -1795.750690855451   -1776.451000000000     -19.299690855451
118   3   -1795.676059868929   -1776.378200000000     -19.297859868929
118   4   -1795.576548838429   -1776.281100000000     -19.295448838429
118   5   -1795.452156311836   -1776.159700000000     -19.292456311835
118   6   -1795.302881835232   -1776.014100000000     -19.288781835231
118   7   -1795.128726720640   -1775.844100000000     -19.284626720640
118   8   -1794.929694827554   -1775.649899999999     -19.279794827555
118   9   -1794.705793282040   -1775.431400000000     -19.274393282039
118  10   -1794.457033044470   -1775.188700000000     -19.268333044471
118  11   -1794.183429224264   -1774.921700000000     -19.261729224264
118  12   -1793.885001027279   -1774.630400000000     -19.254601027279
118  13   -1793.561771208813   -1774.314900000000     -19.246871208813
118  14   -1793.213764892471   -1773.975100000001     -19.238664892470
118  15   -1792.841007602429   -1773.611100000000     -19.229907602428
118  16   -1792.443522343948   -1773.222900000000     -19.220622343948
118  17   -1792.021325554266   -1772.810400000000     -19.210925554266
118  18   -1791.574421733295   -1772.373600000000     -19.200821733295
118  19   -1791.102796550855   -1771.912700000000     -19.190096550855
118  20   -1790.606408214471   -1771.427500000000     -19.178908214471
119   0   -1768.832046164223   -1748.690200000000     -20.141846164223
119   1   -1768.807253318491   -1748.666000000000     -20.141253318490
119   2   -1768.757666782572   -1748.617700000000     -20.139966782572
119   3   -1768.683285071924   -1748.545200000000     -20.138085071924
119   4   -1768.584106457944   -1748.448500000000     -20.135606457944
119   5   -1768.460129530245   -1748.327600000000     -20.132529530246
119   6   -1768.311353887077   -1748.182600000000     -20.128753887077
119   7   -1768.137780903059   -1748.013400000000     -20.124380903059
119   8   -1767.939414510714   -1747.820100000000     -20.119314510715
119   9   -1767.716261919571   -1747.602500000000     -20.113761919572
119  10   -1767.468334183899   -1747.360900000000     -20.107434183899
119  11   -1767.195646517445   -1747.095000000000     -20.100646517444
119  12   -1766.898218240828   -1746.805100000000     -20.093118240828
119  13   -1766.576072234541   -1746.490900000000     -20.085172234541
119  14   -1766.229233757814   -1746.152600000000     -20.076633757814
119  15   -1765.857728480885   -1745.790200000000     -20.067528480885
119  16   -1765.461579565508   -1745.403600000001     -20.057979565508
119  17   -1765.040803615845   -1744.992999999999     -20.047803615846
119  18   -1764.595405309168   -1744.558100000000     -20.037305309167
119  19   -1764.125370503088   -1744.099200000000     -20.026170503089
119  20   -1763.630657603353   -1743.616100000000     -20.014557603353
120   0   -1742.040993062881   -1721.033300000000     -21.007693062881
120   1   -1742.016283327771   -1721.009200000000     -21.007083327772
120   2   -1741.966863023531   -1720.961100000000     -21.005763023531
120   3   -1741.892730686484   -1720.888900000000     -21.003830686484
120   4   -1741.793884619324   -1720.792600000000     -21.001284619325
120   5   -1741.670323453397   -1720.672300000000     -20.998023453397
120   6   -1741.522046839118   -1720.527900000000     -20.994146839118
120   7   -1741.349056213701   -1720.359500000000     -20.989556213701
120   8   -1741.151355582700   -1720.167000000000     -20.984355582699
120   9   -1740.928952239106   -1719.950500000000     -20.978452239106
120  10   -1740.681857331085   -1719.709800000000     -20.972057331085
120  11   -1740.410086176712   -1719.445200000000     -20.964886176712
120  12   -1740.113658211368   -1719.156500000000     -20.957158211368
120  13   -1739.792596440739   -1718.843700000000     -20.948896440738
120  14   -1739.446926259683   -1718.507000000001     -20.939926259683
120  15   -1739.076673484498   -1718.146100000000     -20.930573484497
120  16   -1738.681861433430   -1717.761300000000     -20.920561433430
120  17   -1738.262506877568   -1717.352400000000     -20.910106877568
120  18   -1737.818614671541   -1716.919500000000     -20.899114671542
120  19   -1737.350170860753   -1716.462600000000     -20.887570860753
120  20   -1736.857134049175   -1715.981700000000     -20.875434049175
121   0   -1715.453400043253   -1693.554000000000     -21.899400043253
121   1   -1715.428773451342   -1693.530000000000     -21.898773451342
121   2   -1715.379519443931   -1693.482100000000     -21.897419443932
121   3   -1715.305636578211   -1693.410200000000     -21.895436578211
121   4   -1715.207123188173   -1693.314400000000     -21.892723188173
121   5   -1715.083977946895   -1693.194600000000     -21.889377946895
121   6   -1714.936200556956   -1693.050900000000     -21.885300556955
121   7   -1714.763792518167   -1692.883200000000     -21.880592518167
121   8   -1714.566757909113   -1692.691600000000     -21.875157909112
121   9   -1714.345104106247   -1692.476000000000     -21.869104106248
121  10   -1714.098842351631   -1692.236400000000     -21.862442351631
121  11   -1713.827988067668   -1691.973000000000     -21.854988067668
121  12   -1713.532560804501   -1691.685600000000     -21.846960804502
121  13   -1713.212583693010   -1691.374200000000     -21.838383693010
121  14   -1712.868082263681   -1691.039000000000     -21.829082263681
121  15   -1712.499082478869   -1690.679700000000     -21.819382478870
121  16   -1712.105607813317   -1690.296600000000     -21.809007813317
121  17   -1711.687675205037   -1689.889600000000     -21.798075205038
121  18   -1711.245289686017   -1689.458600000000     -21.786689686017
121  19   -1710.778437489452   -1689.003800000000     -21.774637489453
121  20   -1710.287077417539   -1688.525000000001     -21.762077417538
122   0   -1689.070521824304   -1666.253100000000     -22.817421824305
122   1   -1689.045978408167   -1666.229200000000     -22.816778408167
122   2   -1688.996890762737   -1666.181500000000     -22.815390762737
122   3   -1688.923257466069   -1666.110000000000     -22.813257466069
122   4   -1688.825076883455   -1666.014600000000     -22.810476883456
122   5   -1688.702347729703   -1665.895300000000     -22.807047729702
122   6   -1688.555069759556   -1665.752300000000     -22.802769759555
122   7   -1688.383244535423   -1665.585300000000     -22.797944535423
122   8   -1688.186876208918   -1665.394600000001     -22.792276208917
122   9   -1687.965972239959   -1665.180000000000     -22.785972239959
122  10   -1687.720543964501   -1664.941500000000     -22.779043964501
122  11   -1687.450606909278   -1664.679200000000     -22.771406909278
122  12   -1687.156180739192   -1664.393100000000     -22.763080739192
122  13   -1686.837288710319   -1664.083200000000     -22.754088710319
122  14   -1686.493956488770   -1663.749400000000     -22.744556488770
122  15   -1686.126210182964   -1663.391900000000     -22.734310182965
122  16   -1685.734073424133   -1663.010500000000     -22.723573424132
122  17   -1685.317563317216   -1662.605300000000     -22.712263317216
122  18   -1684.876685071559   -1662.176300000000     -22.700385071559
122  19   -1684.411425108150   -1661.723500000000     -22.687925108150
122  20   -1683.921742427409   -1661.246900000000     -22.674842427408
123   0   -1662.893627978364   -1639.131400000000     -23.762227978364
123   1   -1662.869167770576   -1639.107700000000     -23.761467770576
123   2   -1662.820246552277   -1639.060200000000     -23.760046552276
123   3   -1662.746862922388   -1638.989000000000     -23.757862922387
123   4   -1662.649015277499   -1638.894000000000     -23.755015277498
123   5   -1662.526702374149   -1638.775300000000     -23.751402374149
123   6   -1662.379924019247   -1638.632900000000     -23.747024019247
123   7   -1662.208681837798   -1638.466700000000     -23.741981837798
123   8   -1662.012980054446   -1638.276800000001     -23.736180054445
123   9   -1661.792826212571   -1638.063200000000     -23.729626212572
123  10   -1661.548231742025   -1637.825900000000     -23.722331742026
123  11   -1661.279212273870   -1637.564800000000     -23.714412273870
123  12   -1660.985787587770   -1637.280000000000     -23.705787587771
123  13   -1660.667981064994   -1636.971500000001     -23.696481064994
123  14   -1660.325818507283   -1636.639200000001     -23.686618507282
123  15   -1659.959326169112   -1636.283300000000     -23.676026169112
123  16   -1659.568527838208   -1635.903600000001     -23.664927838207
123  17   -1659.153440786435   -1635.500300000000     -23.653140786435
123  18   -1658.714070400499   -1635.073300000000     -23.640770400499
123  19   -1658.250403289177   -1634.622500000000     -23.627903289177
123  20   -1657.762398651114   -1634.148100000000     -23.614298651114
124   0   -1636.924002931127   -1612.189900000000     -24.734102931126
124   1   -1636.899625964263   -1612.166200000000     -24.733425964264
124   2   -1636.850871238246   -1612.119000000000     -24.731871238247
124   3   -1636.777737372861   -1612.048100000000     -24.729637372861
124   4   -1636.680222795999   -1611.953600000000     -24.726622795999
124   5   -1636.558326305929   -1611.835400000000     -24.722926305929
124   6   -1636.412047761723   -1611.693600000000     -24.718447761724
124   7   -1636.241388850985   -1611.528300000000     -24.713088850986
124   8   -1636.046353871389   -1611.339199999999     -24.707153871390
124   9   -1635.826950449777   -1611.126600000001     -24.700350449776
124  10   -1635.583190109897   -1610.890300000000     -24.692890109897
124  11   -1635.315088587140   -1610.630500000000     -24.684588587140
124  12   -1635.022665775929   -1610.347000000000     -24.675665775930
124  13   -1634.705945182731   -1610.039900000000     -24.666045182731
124  14   -1634.364952744911   -1609.709200000000     -24.655752744910
124  15   -1633.999714863006   -1609.354900000000     -24.644814863005
124  16   -1633.610255481234   -1608.977000000000     -24.633255481234
124  17   -1633.196592038387   -1608.575600000000     -24.620992038387
124  18   -1632.758730098528   -1608.150500000000     -24.608230098528
124  19   -1632.296656458226   -1607.701800000000     -24.594856458226
124  20   -1631.810330514350   -1607.229600000000     -24.580730514350
125   0   -1611.162945961650   -1585.429300000000     -25.733645961650
125   1   -1611.138652268286   -1585.405800000000     -25.732852268286
125   2   -1611.090064099701   -1585.358700000000     -25.731364099701
125   3   -1611.017180096547   -1585.288200000000     -25.728980096547
125   4   -1610.919998718013   -1585.194100000000     -25.725898718013
125   5   -1610.798518804100   -1585.076500000000     -25.722018804099
125   6   -1610.652740266043   -1584.935400000000     -25.717340266042
125   7   -1610.482664854044   -1584.770800000000     -25.711864854044
125   8   -1610.288296938806   -1584.582600000000     -25.705696938806
125   9   -1610.069644230635   -1584.371000000000     -25.698644230635
125  10   -1609.826718347175   -1584.135800000000     -25.690918347175
125  11   -1609.559535128143   -1583.877200000000     -25.682335128144
125  12   -1609.268114582728   -1583.595000000000     -25.673114582728
125  13   -1608.952480342586   -1583.289400000000     -25.663080342587
125  14   -1608.612658480713   -1582.960200000000     -25.652458480713
125  15   -1608.248675543704   -1582.607600000000     -25.641075543704
125  16   -1607.860555632271   -1582.231500000000     -25.629055632272
125  17   -1607.448316352132   -1581.831900000000     -25.616416352132
125  18   -1607.011963444706   -1581.408800000000     -25.603163444705
125  19   -1606.551483894355   -1580.962300000000     -25.589183894354
125  20   -1606.066837296172   -1580.492300000000     -25.574537296172
126   0   -1585.611771202354   -1558.850600000000     -26.761171202354
126   1   -1585.587560815065   -1558.827100000000     -26.760460815065
126   2   -1585.539139269063   -1558.780299999999     -26.758839269064
126   3   -1585.466505225867   -1558.710100000000     -26.756405225867
126   4   -1585.369657175961   -1558.616500000000     -26.753157175962
126   5   -1585.248594001081   -1558.499400000000     -26.749194001081
126   6   -1585.103315664626   -1558.358999999999     -26.744315664627
126   7   -1584.933823979393   -1558.195200000000     -26.738623979393
126   8   -1584.740123389117   -1558.007900000000     -26.732223389117
126   9   -1584.522221687565   -1557.797300000000     -26.724921687565
126  10   -1584.280130586278   -1557.563200000000     -26.716930586278
126  11   -1584.013866029302   -1557.305800000000     -26.708066029302
126  12   -1583.723448140586   -1557.025000000001     -26.698448140585
126  13   -1583.408900676981   -1556.720800000000     -26.688100676981
126  14   -1583.070249847110   -1556.393200000000     -26.677049847111
126  15   -1582.707522343628   -1556.042200000000     -26.665322343628
126  16   -1582.320742423739   -1555.667899999999     -26.652842423739
126  17   -1581.909927860088   -1555.270200000000     -26.639727860088
126  18   -1581.475084571452   -1554.849100000000     -26.625984571451
126  19   -1581.016199729985   -1554.404700000000     -26.611499729985
126  20   -1580.533233129003   -1553.936900000000     -26.596333129003
127   0   -1560.271807639024   -1532.454600000000     -27.817207639025
127   1   -1560.247680590386   -1532.431300000000     -27.816380590386
127   2   -1560.199425732119   -1532.384700000000     -27.814725732119
127   3   -1560.127041746605   -1532.314800000000     -27.812241746605
127   4   -1560.030527155631   -1532.221600000000     -27.808927155631
127   5   -1559.909880882661   -1532.105200000000     -27.804680882661
127   6   -1559.765102943258   -1531.965400000000     -27.799702943258
127   7   -1559.596195212819   -1531.802300000000     -27.793895212819
127   8   -1559.403162208108   -1531.616000000000     -27.787162208108
127   9   -1559.186011806354   -1531.406400000000     -27.779611806354
127  10   -1558.944755812994   -1531.173400000000     -27.771355812994
127  11   -1558.679410276402   -1530.917200000000     -27.762210276403
127  12   -1558.389995435289   -1530.637800000000     -27.752195435290
127  13   -1558.076535171701   -1530.335000000000     -27.741535171702
127  14   -1557.739055829887   -1530.009000000000     -27.730055829887
127  15   -1557.377584248562   -1529.659700000000     -27.717884248562
127  16   -1556.992144841424   -1529.287200000000     -27.704944841425
127  17   -1556.582755548042   -1528.891400000000     -27.691355548042
127  18   -1556.149422464553   -1528.472300000000     -27.677122464553
127  19   -1555.692132950901   -1528.030000000000     -27.662132950901
127  20   -1555.210846998628   -1527.564499999999     -27.646346998628
128   0   -1535.144399110812   -1506.242400000000     -28.901999110812
128   1   -1535.120355433400   -1506.219200000000     -28.901155433399
128   2   -1535.072267328017   -1506.172800000000     -28.899467328017
128   3   -1535.000133497913   -1506.103300000000     -28.896833497914
128   4   -1534.903952496171   -1506.010500000000     -28.893452496171
128   5   -1534.783723287988   -1505.894600000001     -28.889123287988
128   6   -1534.639445941091   -1505.755500000000     -28.883945941091
128   7   -1534.471122393473   -1505.593300000000     -28.877822393474
128   8   -1534.278757234929   -1505.407800000000     -28.870957234929
128   9   -1534.062358426152   -1505.199200000000     -28.863158426152
128  10   -1533.821937866472   -1504.967400000000     -28.854537866471
128  11   -1533.557511708594   -1504.712500000001     -28.845011708593
128  12   -1533.269100305989   -1504.434300000000     -28.834800305988
128  13   -1532.956727665897   -1504.133100000000     -28.823627665896
128  14   -1532.620420268195   -1503.808600000000     -28.811820268194
128  15   -1532.260205097658   -1503.461000000000     -28.799205097657
128  16   -1531.876106724476   -1503.090300000000     -28.785806724477
128  17   -1531.468143255144   -1502.696400000000     -28.771743255144
128  18   -1531.036320963158   -1502.279400000000     -28.756920963158
128  19   -1530.580627396254   -1501.839300000001     -28.741327396254
128  20   -1530.101022744197   -1501.376000000000     -28.725022744196
129   0   -1510.230904310229   -1480.214800000000     -30.016104310229
129   1   -1510.206944036618   -1480.191700000000     -30.015244036617
129   2   -1510.159022749271   -1480.145600000000     -30.013422749271
129   3   -1510.087139172302   -1480.076400000000     -30.010739172302
129   4   -1509.991291890093   -1479.984100000000     -30.007191890094
129   5   -1509.871479909574   -1479.868800000000     -30.002679909573
129   6   -1509.727703350635   -1479.730300000000     -29.997403350634
129   7   -1509.559964213866   -1479.568900000000     -29.991064213867
129   8   -1509.368267162092   -1479.384300000000     -29.983967162093
129   9   -1509.152620239469   -1479.176700000000     -29.975920239470
129  10   -1508.913035439223   -1478.946100000000     -29.966935439224
129  11   -1508.649529018388   -1478.692400000000     -29.957129018388
129  12   -1508.362121445195   -1478.415600000000     -29.946521445195
129  13   -1508.050836852080   -1478.115800000000     -29.935036852079
129  14   -1507.715701854545   -1477.793000000000     -29.922701854545
129  15   -1507.356743583426   -1477.447100000000     -29.909643583426
129  16   -1506.973986765407   -1477.078200000000     -29.895786765407
129  17   -1506.567449673907   -1476.686300000000     -29.881149673906
129  18   -1506.137138759781   -1476.271300000000     -29.865838759780
129  19   -1505.683041758555   -1475.833300000000     -29.849741758555
129  20   -1505.205119058221   -1475.372300000000     -29.832819058221
130   0   -1485.532696783152   -1454.372900000000     -31.159796783152
130   1   -1485.508819945918   -1454.349900000000     -31.158919945918
130   2   -1485.461065541757   -1454.304000000000     -31.157065541757
130   3   -1485.389432315649   -1454.235200000000     -31.154232315649
130   4   -1485.293918883277   -1454.143300000000     -31.150618883277
130   5   -1485.174524293297   -1454.028600000001     -31.145924293297
130   6   -1485.031248717768   -1453.890800000000     -31.140448717768
130   7   -1484.864094219876   -1453.730200000000     -31.133894219876
130   8   -1484.673065535476   -1453.546600000000     -31.126465535476
130   9   -1484.458170792185   -1453.340000000000     -31.118170792185
130  10   -1484.219422077127   -1453.110500000000     -31.108922077127
130  11   -1483.956835751663   -1452.858000000000     -31.098835751663
130  12   -1483.670432398787   -1452.582700000000     -31.087732398787
130  13   -1483.360236276128   -1452.284400000000     -31.075836276128
130  14   -1483.026274134815   -1451.963100000000     -31.063174134815
130  15   -1482.668573251745   -1451.619000000000     -31.049573251746
130  16   -1482.287158510094   -1451.251900000000     -31.035258510094
130  17   -1481.882048350207   -1450.861900000000     -31.020148350207
130  18   -1481.453249400297   -1450.449000000000     -31.004249400298
130  19   -1481.000749583684   -1450.013100000000     -30.987649583683
130  20   -1480.524509486580   -1449.554400000000     -30.970109486580
131   0   -1461.051164928823   -1428.717700000000     -32.333464928823
131   1   -1461.027371560541   -1428.694800000000     -32.332571560541
131   2   -1460.979784104717   -1428.649100000000     -32.330684104717
131   3   -1460.908401327197   -1428.580600000000     -32.327801327197
131   4   -1460.813221874961   -1428.489300000000     -32.323921874960
131   5   -1460.694244838399   -1428.375100000000     -32.319144838399
131   6   -1460.551470441732   -1428.238000000000     -32.313470441732
131   7   -1460.384900810745   -1428.078200000000     -32.306700810745
131   8   -1460.194540754320   -1427.895500000000     -32.299040754320
131   9   -1459.980398483541   -1427.689900000000     -32.290498483540
131  10   -1459.742486179424   -1427.461600000000     -32.280886179425
131  11   -1459.480820307660   -1427.210400000000     -32.270420307660
131  12   -1459.195421566005   -1426.936400000000     -32.259021566006
131  13   -1458.886314337281   -1426.639600000000     -32.246714337282
131  14   -1458.553525508247   -1426.320000000000     -32.233525508247
131  15   -1458.197082501856   -1425.977600000000     -32.219482501856
131  16   -1457.817010357779   -1425.612300000000     -32.204710357780
131  17   -1457.413327683286   -1425.224300000000     -32.189027683286
131  18   -1456.986041283950   -1424.813400000000     -32.172641283950
131  19   -1456.535139270879   -1424.379800000000     -32.155339270879
131  20   -1456.060582428513   -1423.923400000000     -32.137182428513
132   0   -1436.787711999848   -1403.250100000000     -33.537611999847
132   1   -1436.764002133093   -1403.227400000000     -33.536602133093
132   2   -1436.716581690757   -1403.181900000000     -33.534681690756
132   3   -1436.645449459550   -1403.113800000000     -33.531649459551
132   4   -1436.550604117753   -1403.022900000000     -33.527704117752
132   5   -1436.432044797485   -1402.909300000000     -33.522744797485
132   6   -1436.289771775132   -1402.772900000000     -33.516871775132
132   7   -1436.123787239076   -1402.613900000000     -33.509887239076
132   8   -1435.934096071231   -1402.432100000000     -33.501996071232
132   9   -1435.720706566141   -1402.227600000000     -33.493106566141
132  10   -1435.483630998719   -1402.000400000000     -33.483230998720
132  11   -1435.222885938985   -1401.750500000000     -33.472385938985
132  12   -1434.938492199456   -1401.477900000000     -33.460592199456
132  13   -1434.630474288148   -1401.182600000000     -33.447874288147
132  14   -1434.298859227445   -1400.864600000000     -33.434259227445
132  15   -1433.943674586365   -1400.523900000000     -33.419774586365
132  16   -1433.564945561067   -1400.160600000000     -33.404345561067
132  17   -1433.162690925750   -1399.774500000000     -33.388190925750
132  18   -1432.736917663343   -1399.365800000000     -33.371117663343
132  19   -1432.287614072748   -1398.934400000000     -33.353214072748
132  20   -1431.814741136627   -1398.480300000000     -33.334441136627
133   0   -1412.743756102195   -1377.971300000000     -34.772456102194
133   1   -1412.720129769543   -1377.948700000000     -34.771429769543
133   2   -1412.672876405845   -1377.903400000000     -34.769476405844
133   3   -1412.601994818679   -1377.835600000000     -34.766394818678
133   4   -1412.507483717620   -1377.745200000000     -34.762283717620
133   5   -1412.389342276523   -1377.632200000000     -34.757142276523
133   6   -1412.247570823938   -1377.496500000000     -34.751070823938
133   7   -1412.082171610841   -1377.338300000000     -34.743871610841
133   8   -1411.893149592178   -1377.157500000000     -34.735649592178
133   9   -1411.680513145955   -1376.954000000000     -34.726513145955
133  10   -1411.444274640982   -1376.728000000000     -34.716274640982
133  11   -1411.184450751607   -1376.479400000000     -34.705050751607
133  12   -1410.901062405107   -1376.208200000000     -34.692862405107
133  13   -1410.594134234694   -1375.914400000000     -34.679734234694
133  14   -1410.263693398380   -1375.598100000000     -34.665593398379
133  15   -1409.909767611240   -1375.259200000000     -34.650567611240
133  16   -1409.532382225928   -1374.897600000000     -34.634782225928
133  17   -1409.131556183568   -1374.513600000000     -34.617956183568
133  18   -1408.707296644447   -1374.106900000000     -34.600396644448
133  19   -1408.259592095259   -1373.677800000000     -34.581792095259
133  20   -1407.788403716891   -1373.226000000000     -34.562403716891
134   0   -1388.920730195197   -1352.882200000000     -36.038530195197
134   1   -1388.897187429224   -1352.859700000000     -36.037487429224
134   2   -1388.850101209315   -1352.814700000000     -36.035401209315
134   3   -1388.779470363914   -1352.747300000000     -36.032170363915
134   4   -1388.685293633897   -1352.657300000000     -36.027993633897
134   5   -1388.567570234848   -1352.544900000000     -36.022670234848
134   6   -1388.426300547481   -1352.410000000000     -36.016300547481
134   7   -1388.261486885372   -1352.252500000000     -36.008986885372
134   8   -1388.073134276493   -1352.072700000000     -36.000434276493
134   9   -1387.861251182317   -1351.870300000000     -35.990951182317
134  10   -1387.625850065547   -1351.645500000000     -35.980350065547
134  11   -1387.366947704859   -1351.398100000000     -35.968847704858
134  12   -1387.084565142293   -1351.128400000001     -35.956165142293
134  13   -1386.778727136255   -1350.836100000000     -35.942627136256
134  14   -1386.449460980384   -1350.521400000001     -35.928060980384
134  15   -1386.096794535815   -1350.184200000000     -35.912594535815
134  16   -1385.720753311695   -1349.824600000000     -35.896153311695
134  17   -1385.321356416072   -1349.442600000000     -35.878756416071
134  18   -1384.898611186594   -1349.038100000000     -35.860511186595
134  19   -1384.452506297746   -1348.611100000000     -35.841406297745
134  20   -1383.983003128637   -1348.161700000000     -35.821303128637
135   0   -1365.320082091554   -1327.983999999999     -37.336082091554
135   1   -1365.296622924834   -1327.961600000000     -37.335022924834
135   2   -1365.249703913865   -1327.916900000000     -37.332803913865
135   3   -1365.179323907956   -1327.849800000000     -37.329523907956
135   4   -1365.085481679281   -1327.760300000000     -37.325181679282
135   5   -1364.968176485157   -1327.648500000000     -37.319676485157
135   6   -1364.827408758461   -1327.514200000001     -37.313208758461
135   7   -1364.663180875366   -1327.357700000000     -37.305480875367
135   8   -1364.475497936876   -1327.178699999999     -37.296797936876
135   9   -1364.264368487923   -1326.977400000000     -37.286968487923
135  10   -1364.029805085110   -1326.753800000000     -37.276005085110
135  11   -1363.771824611438   -1326.507800000000     -37.264024611438
135  12   -1363.490448223711   -1326.239399999999     -37.251048223712
135  13   -1363.185700805529   -1325.948700000000     -37.237000805529
135  14   -1362.857609786155   -1325.635700000000     -37.221909786155
135  15   -1362.506203172788   -1325.300300000000     -37.205903172788
135  16   -1362.131506631065   -1324.942600000000     -37.188906631064
135  17   -1361.733539435961   -1324.562500000000     -37.171039435962
135  18   -1361.312309102483   -1324.160200000000     -37.152109102483
135  19   -1360.867804492906   -1323.735500000000     -37.132304492906
135  20   -1360.399987184564   -1323.288500000000     -37.111487184564
136   0   -1341.943274457323   -1303.277700000000     -38.665574457324
136   1   -1341.919898922432   -1303.255500000000     -38.664398922432
136   2   -1341.873147185554   -1303.211000000000     -38.662147185553
136   3   -1341.803018116864   -1303.144200000000     -38.658818116864
136   4   -1341.709510519833   -1303.055200000000     -38.654310519833
136   5   -1341.592623693510   -1302.944000000000     -38.648623693510
136   6   -1341.452358122937   -1302.810500000001     -38.641858122936
136   7   -1341.288716246884   -1302.654800000000     -38.633916246884
136   8   -1341.101703239385   -1302.476799999999     -38.624903239385
136   9   -1340.891327728835   -1302.276600000000     -38.614727728835
136  10   -1340.657602365731   -1302.054100000000     -38.603502365730
136  11   -1340.400544137405   -1301.809400000000     -38.591144137406
136  12   -1340.120174315421   -1301.542500000000     -38.577674315421
136  13   -1339.816517908573   -1301.253400000001     -38.563117908572
136  14   -1339.489602481753   -1300.942000000000     -38.547602481753
136  15   -1339.139456188217   -1300.608400000000     -38.531056188217
136  16   -1338.766104850098   -1300.252600000000     -38.513504850098
136  17   -1338.369567909295   -1299.874600000000     -38.494967909294
136  18   -1337.949853058173   -1299.474400000000     -38.475453058173
136  19   -1337.506949346799   -1299.052000000000     -38.454949346799
136  20   -1337.040818550731   -1298.607400000000     -38.433418550731
137   0   -1318.791784811932   -1278.764600000000     -40.027184811933
137   1   -1318.768492941445   -1278.742500000000     -40.025992941444
137   2   -1318.721908543808   -1278.698200000000     -40.023708543808
137   3   -1318.652030510062   -1278.631800000000     -40.020230510062
137   4   -1318.558857674976   -1278.543300000000     -40.015557674976
137   5   -1318.442389379332   -1278.432700000000     -40.009689379332
137   6   -1318.302626160335   -1278.299900000000     -40.002726160335
137   7   -1318.139570519351   -1278.145000000000     -39.994570519352
137   8   -1317.953227703445   -1277.968000000000     -39.985227703445
137   9   -1317.743606424476   -1277.768900000000     -39.974706424476
137  10   -1317.510719426836   -1277.547600000000     -39.963119426836
137  11   -1317.254583802185   -1277.304300000000     -39.950283802185
137  12   -1316.975220936849   -1277.038800000000     -39.936420936849
137  13   -1316.672655964815   -1276.751200000000     -39.921455964814
137  14   -1316.346916586603   -1276.441500000000     -39.905416586603
137  15   -1315.998031101529   -1276.109800000000     -39.888231101530
137  16   -1315.626025488219   -1275.755900000000     -39.870125488219
137  17   -1315.230919355498   -1275.379900000000     -39.851019355498
137  18   -1314.812720573089   -1274.981900000000     -39.830820573089
137  19   -1314.371418378850   -1274.561800000000     -39.809618378849
137  20   -1313.906974746564   -1274.119600000000     -39.787374746565
138   0   -1295.867105528169   -1254.445700000000     -41.421405528168
138   1   -1295.843897354661   -1254.423700000000     -41.420197354661
138   2   -1295.797480361416   -1254.379700000000     -41.417780361416
138   3   -1295.727853460340   -1254.313600000000     -41.414253460340
138   4   -1295.635015517502   -1254.225600000000     -41.409415517503
138   5   -1295.518965915413   -1254.115600000000     -41.403365915413
138   6   -1295.379705243443   -1253.983500000000     -41.396205243443
138   7   -1295.217236065557   -1253.829500000000     -41.387736065557
138   8   -1295.031563701848   -1253.653499999999     -41.378063701849
138   9   -1294.822696947638   -1253.455400000000     -41.367296947638
138  10   -1294.590648641215   -1253.235400000000     -41.355248641215
138  11   -1294.335435978568   -1252.993400000000     -41.342035978568
138  12   -1294.057080460783   -1252.729400000000     -41.327680460783
138  13   -1293.755607347043   -1252.443400000000     -41.312207347043
138  14   -1293.431044473495   -1252.135400000000     -41.295644473495
138  15   -1293.083420285514   -1251.805499999999     -41.277920285515
138  16   -1292.712760918220   -1251.453500000001     -41.259260918219
138  17   -1292.319086147361   -1251.079700000000     -41.239386147361
138  18   -1291.902404020021   -1250.683800000000     -41.218604020021
138  19   -1291.462703961849   -1250.266000000001     -41.196703961849
138  20   -1290.999948144853   -1249.826300000000     -41.173648144853
139   0   -1273.170743832186   -1230.322200000000     -42.848543832187
139   1   -1273.147619388234   -1230.300300000000     -42.847319388234
139   2   -1273.101369864532   -1230.256500000000     -42.844869864532
139   3   -1273.031994193852   -1230.190900000001     -42.841094193852
139   4   -1272.939491273562   -1230.103300000000     -42.836191273563
139   5   -1272.823860527905   -1229.993900000000     -42.829960527904
139   6   -1272.685102598415   -1229.862599999999     -42.822502598416
139   7   -1272.523220111654   -1229.709400000000     -42.813820111654
139   8   -1272.338218460744   -1229.534400000000     -42.803818460745
139   9   -1272.130106524472   -1229.337399999999     -42.792706524472
139  10   -1271.898897235019   -1229.118600000000     -42.780297235019
139  11   -1271.644607892705   -1228.878000000000     -42.766607892706
139  12   -1271.367260113377   -1228.615400000000     -42.751860113377
139  13   -1271.066879281411   -1228.331000000000     -42.735879281411
139  14   -1270.743493368582   -1228.024800000000     -42.718693368582
139  15   -1270.397130966324   -1227.696700000000     -42.700430966325
139  16   -1270.027818366250   -1227.346700000000     -42.681118366250
139  17   -1269.635575511036   -1226.974900000000     -42.660675511036
139  18   -1269.220410625122   -1226.581300000000     -42.639110625122
139  19   -1268.782313321949   -1226.165800000000     -42.616513321949
139  20   -1268.321245971749   -1225.728500000000     -42.592745971749
140   0   -1250.704221803502   -1206.395300000000     -44.308921803502
140   1   -1250.681181121680   -1206.373500000000     -44.307681121681
140   2   -1250.635099132671   -1206.330000000000     -44.305099132672
140   3   -1250.565974790114   -1206.264700000000     -44.301274790115
140   4   -1250.473807022675   -1206.177700000000     -44.296107022675
140   5   -1250.358595296326   -1206.068900000000     -44.289695296326
140   6   -1250.220340304769   -1205.938300000000     -44.282040304769
140   7   -1250.059044737159   -1205.786000000000     -44.273044737159
140   8   -1249.874714059652   -1205.611900000000     -44.262814059653
140   9   -1249.667357234496   -1205.416099999999     -44.251257234496
140  10   -1249.436987287767   -1205.198500000000     -44.238487287767
140  11   -1249.183621624116   -1204.959200000000     -44.224421624115
140  12   -1248.907281974148   -1204.698200000000     -44.209081974148
140  13   -1248.607993847435   -1204.415400000000     -44.192593847435
140  14   -1248.285785351380   -1204.110900000000     -44.174885351380
140  15   -1247.940685223477   -1203.784600000000     -44.156085223477
140  16   -1247.572719911829   -1203.436600000000     -44.136119911829
140  17   -1247.181909526041   -1203.066900000000     -44.115009526041
140  18   -1246.768262467909   -1202.675500000000     -44.092762467909
140  19   -1246.331768538668   -1202.262400000001     -44.069368538667
140  20   -1245.872390306771   -1201.827600000000     -44.044790306772
141   0   -1228.469076374998   -1182.666200000000     -45.802876374998
141   1   -1228.446119487881   -1182.644500000000     -45.801619487881
141   2   -1228.400205098717   -1182.601300000000     -45.798905098717
141   3   -1228.331332182008   -1182.536400000000     -45.794932182008
141   4   -1228.239499697720   -1182.449800000000     -45.789699697720
141   5   -1228.124707153558   -1182.341600000000     -45.783107153557
141   6   -1227.986955295384   -1182.211800000000     -45.775155295384
141   7   -1227.826246874954   -1182.060400000000     -45.765846874954
141   8   -1227.642587431453   -1181.887300000000     -45.755287431453
141   9   -1227.435986010590   -1181.692600000000     -45.743386010590
141  10   -1227.206455732341   -1181.476300000000     -45.730155732340
141  11   -1226.954014105680   -1181.238400000000     -45.715614105679
141  12   -1226.678682975977   -1180.978800000000     -45.699882975977
141  13   -1226.380487977998   -1180.697600000000     -45.682887977998
141  14   -1226.059457354771   -1180.394900000000     -45.664557354771
141  15   -1225.715619989852   -1180.070500000000     -45.645119989852
141  16   -1225.349002487838   -1179.724500000000     -45.624502487838
141  17   -1224.959625125256   -1179.356900000000     -45.602725125256
141  18   -1224.547496481264   -1178.967799999999     -45.579696481264
141  19   -1224.112606544885   -1178.557000000000     -45.555606544885
141  20   -1223.654918082800   -1178.124700000000     -45.530218082799
142   0   -1206.466859332917   -1159.136100000000     -47.330759332916
142   1   -1206.443986273081   -1159.114600000000     -47.329386273082
142   2   -1206.398239548912   -1159.071600000000     -47.326639548912
142   3   -1206.329618155778   -1159.007000000001     -47.322618155777
142   4   -1206.238121084943   -1158.921000000000     -47.317121084942
142   5   -1206.123747885842   -1158.813400000000     -47.310347885842
142   6   -1205.986499356505   -1158.684400000000     -47.302099356505
142   7   -1205.826378311283   -1158.533800000000     -47.292578311283
142   8   -1205.643390362391   -1158.361700000000     -47.281690362391
142   9   -1205.437544639000   -1158.168200000000     -47.269344638999
142  10   -1205.208854354982   -1157.953100000000     -47.255754354982
142  11   -1204.957337123641   -1157.716600000000     -47.240737123641
142  12   -1204.683014905108   -1157.458500000000     -47.224514905108
142  13   -1204.385913459342   -1157.179000000000     -47.206913459342
142  14   -1204.066061165000   -1156.878000000000     -47.188061165000
142  15   -1203.723487051696   -1156.555499999999     -47.167987051696
142  16   -1203.358217880520   -1156.211500000000     -47.146717880520
142  17   -1202.970274094926   -1155.846100000000     -47.124174094926
142  18   -1202.559664451429   -1155.459200000000     -47.100464451430
142  19   -1202.126379126846   -1155.050800000000     -47.075579126846
142  20   -1201.670381086079   -1154.621000000000     -47.049381086079
143   0   -1184.699137316868   -1135.806200000000     -48.892937316868
143   1   -1184.676348116890   -1135.784800000000     -48.891548116889
143   2   -1184.630769122866   -1135.742100000000     -48.888669122866
143   3   -1184.562399351033   -1135.677900000000     -48.884499351033
143   4   -1184.471237823952   -1135.592400000000     -48.878837823951
143   5   -1184.357284132791   -1135.485500000000     -48.871784132792
143   6   -1184.220539127742   -1135.357199999999     -48.863339127743
143   7   -1184.061005685756   -1135.207500000000     -48.853505685756
143   8   -1183.878689492074   -1135.036400000000     -48.842289492074
143   9   -1183.673599759334   -1134.844000000000     -48.829599759334
143  10   -1183.445749795302   -1134.630200000001     -48.815549795302
143  11   -1183.195157317610   -1134.395100000000     -48.800057317610
143  12   -1182.921844401151   -1134.138500000000     -48.783344401151
143  13   -1182.625836931078   -1133.860600000000     -48.765236931078
143  14   -1182.307163421675   -1133.561400000000     -48.745763421675
143  15   -1181.965853048616   -1133.240800000000     -48.725053048615
143  16   -1181.601932729485   -1132.898900000000     -48.703032729484
143  17   -1181.215423074660   -1132.535600000000     -48.679823074660
143  18   -1180.806333018016   -1132.151000000000     -48.655333018016
143  19   -1180.374652924159   -1131.745000000000     -48.629652924159
143  20   -1179.920345956218   -1131.317800000000     -48.602545956219
144   0   -1163.167491819826   -1112.677800000000     -50.489691819826
144   1   -1163.144786512279   -1112.656500000000     -50.488286512279
144   2   -1163.099375313552   -1112.614000000000     -50.485375313551
144   3   -1163.031257260745   -1112.550200000000     -50.481057260746
144   4   -1162.940431407720   -1112.465200000000     -50.475231407720
144   5   -1162.826897387376   -1112.358900000000     -50.467997387376
144   6   -1162.690656102068   -1112.231400000000     -50.459256102068
144   7   -1162.531710491344   -1112.082600000000     -50.449110491344
144   8   -1162.350066313477   -1111.912600000001     -50.437466313476
144   9   -1162.145732864566   -1111.721300000000     -50.424432864565
144  10   -1161.918723546273   -1111.508800000001     -50.409923546272
144  11   -1161.669056180559   -1111.275100000000     -50.393956180559
144  12   -1161.396752957078   -1111.020100000000     -50.376652957078
144  13   -1161.101839886178   -1110.743800000000     -50.358039886178
144  14   -1160.784345617769   -1110.446400000000     -50.337945617769
144  15   -1160.444299473586   -1110.127700000000     -50.316599473586
144  16   -1160.081728527705   -1109.787800000000     -50.293928527705
144  17   -1159.696653557431   -1109.426700000000     -50.269953557431
144  18   -1159.289083673995   -1109.044400000000     -50.244683673995
144  19   -1158.859009429798   -1108.640900000000     -50.218109429798
144  20   -1158.406394186190   -1108.216200000000     -50.190194186191
145   0   -1141.873519188126   -1089.751999999999     -52.121519188127
145   1   -1141.850897805586   -1089.730900000000     -52.119997805587
145   2   -1141.805654467306   -1089.688600000000     -52.117054467306
145   3   -1141.737788231253   -1089.625199999999     -52.112588231254
145   4   -1141.647298182585   -1089.540700000000     -52.106598182585
145   5   -1141.534183995934   -1089.435100000000     -52.099083995934
145   6   -1141.398446625819   -1089.308300000000     -52.090146625819
145   7   -1141.240089074385   -1089.160500000000     -52.079589074385
145   8   -1141.059117172935   -1088.991500000000     -52.067617172935
145   9   -1140.855540301031   -1088.801300000000     -52.054240301031
145  10   -1140.629371954231   -1088.590100000000     -52.039271954231
145  11   -1140.380630058824   -1088.357800000000     -52.022830058824
145  12   -1140.109336919226   -1088.104300000000     -52.005036919226
145  13   -1139.815518670978   -1087.829800000000     -51.985718670978
145  14   -1139.499204099619   -1087.534100000000     -51.965104099619
145  15   -1139.160422672943   -1087.217400000000     -51.943022672943
145  16   -1138.799201621518   -1086.879600000000     -51.919601621518
145  17   -1138.415561889575   -1086.520700000000     -51.894861889575
145  18   -1138.009512765705   -1086.140700000000     -51.868812765705
145  19   -1137.581044990099   -1085.739600000000     -51.841444990098
145  20   -1137.130122122332   -1085.317500000000     -51.812622122332
146   0   -1120.818830621469   -1067.030100000000     -53.788730621470
146   1   -1120.796293196512   -1067.009100000000     -53.787193196512
146   2   -1120.751217783830   -1066.967100000000     -53.784117783830
146   3   -1120.683603462256   -1066.904200000000     -53.779403462256
146   4   -1120.593449348247   -1066.820200000000     -53.773249348246
146   5   -1120.480755158165   -1066.715200000000     -53.765555158166
146   6   -1120.345521898695   -1066.589199999999     -53.756321898696
146   7   -1120.187752634579   -1066.442200000000     -53.745552634578
146   8   -1120.007453270149   -1066.274300000000     -53.733153270149
146   9   -1119.804633268431   -1066.085300000000     -53.719333268432
146  10   -1119.579306218878   -1065.875400000000     -53.703906218878
146  11   -1119.331490152107   -1065.644500000000     -53.686990152107
146  12   -1119.061207487296   -1065.392600000000     -53.668607487295
146  13   -1118.768484485181   -1065.119799999999     -53.648684485182
146  14   -1118.453350066926   -1064.825900000000     -53.627450066926
146  15   -1118.115833846387   -1064.511100000000     -53.604733846387
146  16   -1117.755963210624   -1064.175400000000     -53.580563210624
146  17   -1117.373759270794   -1063.818700000000     -53.555059270794
146  18   -1116.969231492847   -1063.441000000000     -53.528231492847
146  19   -1116.542370804763   -1063.042400000000     -53.499970804763
146  20   -1116.093140964344   -1062.622900000000     -53.470240964343
147   0   -1100.005052172921   -1044.513500000000     -55.491552172921
147   1   -1099.982598738121   -1044.492600000000     -55.489998738120
147   2   -1099.937691316188   -1044.450900000000     -55.486791316188
147   3   -1099.870329006819   -1044.388300000000     -55.482029006819
147   4   -1099.780510957770   -1044.304800000000     -55.475710957770
147   5   -1099.668236927135   -1044.200500000000     -55.467736927135
147   6   -1099.533507973763   -1044.075300000000     -55.458207973764
147   7   -1099.376327224992   -1043.929300000000     -55.447027224992
147   8   -1099.196700658186   -1043.762400000001     -55.434300658185
147   9   -1098.994637819831   -1043.574600000000     -55.420037819832
147  10   -1098.770152393278   -1043.366000000000     -55.404152393278
147  11   -1098.523262513473   -1043.136500000000     -55.386762513473
147  12   -1098.253990714353   -1042.886200000000     -55.367790714353
147  13   -1097.962363381850   -1042.615000000000     -55.347363381849
147  14   -1097.648409572755   -1042.323100000001     -55.325309572754
147  15   -1097.312159046983   -1042.010200000000     -55.301959046983
147  16   -1096.953639348088   -1041.676600000000     -55.277039348089
147  17   -1096.572871754152   -1041.322100000000     -55.250771754152
147  18   -1096.169865908484   -1040.946800000000     -55.223065908484
147  19   -1095.744612926855   -1040.550700000000     -55.193912926855
147  20   -1095.297076765291   -1040.133800000001     -55.163276765290
148   0   -1079.433824748910   -1022.203400000000     -57.230424748910
148   1   -1079.411455336844   -1022.182700000000     -57.228755336843
148   2   -1079.366715970810   -1022.141200000000     -57.225515970810
148   3   -1079.299605771373   -1022.079000000000     -57.220605771373
148   4   -1079.210123917586   -1021.996100000000     -57.214023917585
148   5   -1079.098270209274   -1021.892400000000     -57.205870209275
148   6   -1078.964045757452   -1021.768000000000     -57.196045757451
148   7   -1078.807453752053   -1021.622900000000     -57.184553752053
148   8   -1078.628500243473   -1021.457000000000     -57.171500243473
148   9   -1078.427194861661   -1021.270400000000     -57.156794861660
148  10   -1078.203551383861   -1021.063200000000     -57.140351383862
148  11   -1077.957588049350   -1020.835100000000     -57.122488049350
148  12   -1077.689327506826   -1020.586400000000     -57.102927506826
148  13   -1077.398796267415   -1020.317000000000     -57.081796267415
148  14   -1077.086023523535   -1020.026800000000     -57.059223523535
148  15   -1076.751039181161   -1019.716000000000     -57.035039181161
148  16   -1076.393870940340   -1019.384500000000     -57.009370940340
148  17   -1076.014540246080   -1019.032300000000     -56.982240246080
148  18   -1075.613056919047   -1018.659300000000     -56.953756919046
148  19   -1075.189412262804   -1018.265800000000     -56.923612262804
148  20   -1074.743570431603   -1017.851500000000     -56.892070431603
149   0   -1059.106804109229   -1000.101200000000     -59.005604109228
149   1   -1059.084518752471   -1000.080600000000     -59.003918752471
149   2   -1059.039947507487   -1000.039400000000     -59.000547507488
149   3   -1058.973089515707    -999.977600000000     -58.995489515707
149   4   -1058.883943987483    -999.895200000000     -58.988743987483
149   5   -1058.772510764372    -999.792200000000     -58.980310764372
149   6   -1058.638791009551    -999.668600000000     -58.970191009551
149   7   -1058.482787975554    -999.524400000000     -58.958387975554
149   8   -1058.304507785802    -999.359600000000     -58.944907785803
149   9   -1058.103960153710    -999.174200000000     -58.929760153710
149  10   -1057.881158950418    -998.968300000000     -58.912858950419
149  11   -1057.636122519531    -998.741700000000     -58.894422519531
149  12   -1057.368873624507    -998.494600000000     -58.874273624507
149  13   -1057.079438901668    -998.226900000000     -58.852538901668
149  14   -1056.767847679057    -997.938700000000     -58.829147679057
149  15   -1056.434130008712    -997.629800000000     -58.804330008713
149  16   -1056.078313747171    -997.300400000000     -58.777913747171
149  17   -1055.700420506367    -996.950500000000     -58.749920506367
149  18   -1055.300460284326    -996.580000000000     -58.720460284326
149  19   -1054.878424572403    -996.188900000000     -58.689524572403
149  20   -1054.434277723071    -995.777300000000     -58.656977723072
150   0   -1039.025660867033    -978.208300000000     -60.817360867032
150   1   -1039.003459598159    -978.187800000000     -60.815659598160
150   2   -1038.959056539377    -978.146900000000     -60.812156539377
150   3   -1038.892450852980    -978.085500000000     -60.806950852980
150   4   -1038.803641780620    -978.003600000000     -60.800041780621
150   5   -1038.692629205587    -977.901300000000     -60.791329205586
150   6   -1038.559414343220    -977.778500000000     -60.780914343220
150   7   -1038.404000508650    -977.635300000000     -60.768700508650
150   8   -1038.226393898331    -977.471600000000     -60.754793898331
150   9   -1038.026604309138    -977.287400000000     -60.739204309138
150  10   -1037.804645706107    -977.082800000000     -60.721845706107
150  11   -1037.560536537172    -976.857700000000     -60.702836537173
150  12   -1037.294299680553    -976.612200000000     -60.682099680552
150  13   -1037.005961897765    -976.346300000000     -60.659661897765
150  14   -1036.695552652480    -976.059900000000     -60.635652652480
150  15   -1036.363102142793    -975.753100000000     -60.610002142793
150  16   -1036.008638381737    -975.425800000000     -60.582838381738
150  17   -1035.632183148171    -975.078200000000     -60.553983148171
150  18   -1035.233746617479    -974.710100000000     -60.523646617478
150  19   -1034.813320468806    -974.321600000000     -60.491720468806
150  20   -1034.370869252852    -973.912700000000     -60.458169252853
151   0   -1019.192080488844    -956.526100000000     -62.665980488844
151   1   -1019.169963340430    -956.505800000000     -62.664163340431
151   2   -1019.125728532999    -956.465100000000     -62.660628532999
151   3   -1019.059375249712    -956.404100000000     -62.655275249713
151   4   -1018.970902763519    -956.322800000000     -62.648102763519
151   5   -1018.860310999439    -956.221100000000     -62.639210999439
151   6   -1018.727601224978    -956.099200000000     -62.628401224979
151   7   -1018.572776817864    -955.956900000000     -62.615876817864
151   8   -1018.395844047580    -955.794300000000     -62.601544047579
151   9   -1018.196812794464    -955.611300000000     -62.585512794464
151  10   -1017.975697117448    -955.408100000000     -62.567597117449
151  11   -1017.732515568793    -955.184500000000     -62.548015568793
151  12   -1017.467291141484    -954.940600000000     -62.526691141484
151  13   -1017.180050722227    -954.676400000000     -62.503650722227
151  14   -1016.870823910322    -954.392000000000     -62.478823910323
151  15   -1016.539641049925    -954.087200000000     -62.452441049925
151  16   -1016.186530310561    -953.762100000000     -62.424430310562
151  17   -1015.811513638014    -953.416800000000     -62.394713638014
151  18   -1015.414601385027    -953.051100000000     -62.363501385027
151  19   -1014.995785418537    -952.665200000000     -62.330585418537
151  20   -1014.555030487467    -952.259000000000     -62.296030487468
152   0    -999.607763294548    -935.056100000000     -64.551663294548
152   1    -999.585730299168    -935.035900000000     -64.549830299168
152   2    -999.541663808240    -934.995500000000     -64.546163808240
152   3    -999.475563025788    -934.934900000000     -64.540663025788
152   4    -999.387427256062    -934.854200000000     -64.533227256063
152   5    -999.277256465813    -934.753200000000     -64.524056465813
152   6    -999.145051974711    -934.632000000000     -64.513051974712
152   7    -998.990817223080    -934.490700000000     -64.500117223080
152   8    -998.814558553434    -934.329200000000     -64.485358553434
152   9    -998.616285929573    -934.147500000000     -64.468785929573
152  10    -998.396013504326    -933.945600000000     -64.450413504326
152  11    -998.153759934282    -933.723500000000     -64.430259934282
152  12    -997.889548327185    -933.481300000000     -64.408248327185
152  13    -997.603405694940    -933.218900000000     -64.384505694939
152  14    -997.295361772470    -932.936400000000     -64.358961772471
152  15    -996.965447049993    -932.633600000000     -64.331847049993
152  16    -996.613689853527    -932.310800000000     -64.302889853527
152  17    -996.240112295780    -931.967700000000     -64.272412295780
152  18    -995.844724906855    -931.604600000000     -64.240124906855
152  19    -995.427519741480    -931.221300000000     -64.206219741480
152  20    -994.988461746802    -930.817900000000     -64.170561746801
153   0    -980.274424457391    -913.799800000000     -66.474624457391
153   1    -980.252475647622    -913.779700000000     -66.472775647621
153   2    -980.208577538346    -913.739600000000     -66.468977538346
153   3    -980.142729354456    -913.679500000000     -66.463229354456
153   4    -980.054930431499    -913.599200000000     -66.455730431499
153   5    -979.945180777958    -913.499000000000     -66.446180777958
153   6    -979.813481765666    -913.378600000000     -66.434881765666
153   7    -979.659836897546    -913.238300000000     -66.421536897547
153   8    -979.484252589141    -913.077900000000     -66.406352589141
153   9    -979.286738887714    -912.897400000000     -66.389338887714
153  10    -979.067310039989    -912.696900000000     -66.370410039989
153  11    -978.825984806884    -912.476400000000     -66.349584806883
153  12    -978.562786410905    -912.235800000000     -66.326986410905
153  13    -978.277741989150    -911.975200000000     -66.302541989150
153  14    -977.970881412172    -911.694600000000     -66.276281412172
153  15    -977.642235316245    -911.393900000000     -66.248335316245
153  16    -977.291832183882    -911.073300000000     -66.218532183882
153  17    -976.919694294717    -910.732600000000     -66.187094294716
153  18    -976.525832356210    -910.372000000000     -66.153832356210
153  19    -976.110238610882    -909.991300000000     -66.118938610882
153  20    -975.672878204103    -909.590600000000     -66.082278204102
154   0    -961.193794003987    -892.758700000000     -68.435094003987
154   1    -961.171929412403    -892.738800000000     -68.433129412403
154   2    -961.128199749931    -892.699000000000     -68.429199749932
154   3    -961.062604262330    -892.639200000000     -68.423404262330
154   4    -960.975142316443    -892.559600000000     -68.415542316444
154   5    -960.865813962487    -892.460000000000     -68.405813962487
154   6    -960.734620624458    -892.340500000000     -68.394120624457
154   7    -960.581565867876    -892.201100000000     -68.380465867876
154   8    -960.406656181314    -892.041800000000     -68.364856181314
154   9    -960.209901695499    -891.862600000000     -68.347301695499
154  10    -959.991316751050    -891.663500000000     -68.327816751050
154  11    -959.750920213213    -891.444500000000     -68.306420213214
154  12    -959.488735419257    -891.205600000000     -68.283135419257
154  13    -959.204789631473    -890.946800000000     -68.257989631473
154  14    -958.899112856040    -890.668200000000     -68.230912856040
154  15    -958.571735875295    -890.369600000000     -68.202135875295
154  16    -958.222687328240    -890.051200000000     -68.171487328240
154  17    -957.851989661438    -889.712900000000     -68.139089661438
154  18    -957.459653759706    -889.354800000000     -68.104853759706
154  19    -957.045672053356    -888.976800000000     -68.068872053356
154  20    -956.610009885984    -888.578900000000     -68.031109885985
155   0    -942.367616814313    -871.934400000000     -70.433216814313
155   1    -942.345836473490    -871.914600000000     -70.431236473490
155   2    -942.302275322973    -871.875000000000     -70.427275322972
155   3    -942.236932629385    -871.815700000000     -70.421232629385
155   4    -942.149807790870    -871.736600000000     -70.413207790870
155   5    -942.040900899375    -871.637800000000     -70.403100899376
155   6    -941.910213431061    -871.519100000000     -70.391113431061
155   7    -941.757749014046    -871.380700000000     -70.377049014046
155   8    -941.583514209930    -871.222500000000     -70.361014209931
155   9    -941.387519232905    -871.044600000000     -70.342919232905
155  10    -941.169778517486    -870.846900000000     -70.322878517486
155  11    -940.930311033247    -870.629500000000     -70.300811033248
155  12    -940.669140232218    -870.392300000000     -70.276840232217
155  13    -940.386293501883    -870.135300000000     -70.250993501883
155  14    -940.081800984051    -869.858700000000     -70.223100984052
155  15    -939.755693607118    -869.562200000000     -70.193493607117
155  16    -939.408000166578    -869.246100000000     -70.161900166578
155  17    -939.038743275920    -868.910200000000     -70.128543275920
155  18    -938.647933997320    -868.554600000000     -70.093333997319
155  19    -938.235564948881    -868.179200000000     -70.056364948881
155  20    -937.801601672423    -867.784200000000     -70.017401672422
156   0    -923.797652621708    -851.328200000000     -72.469452621707
156   1    -923.775956564221    -851.308600000000     -72.467356564221
156   2    -923.732563990809    -851.269400000000     -72.463163990809
156   3    -923.667474188961    -851.210500000000     -72.456974188961
156   4    -923.580686588120    -851.131900000000     -72.448786588120
156   5    -923.472201321964    -851.033800000000     -72.438401321963
156   6    -923.342019918817    -850.916000000000     -72.426019918817
156   7    -923.190146069394    -850.778600000000     -72.411546069395
156   8    -923.016586408329    -850.621599999999     -72.394986408329
156   9    -922.821351233272    -850.444900000000     -72.376451233273
156  10    -922.604455072636    -850.248600000000     -72.355855072637
156  11    -922.365917000324    -850.032800000000     -72.333117000324
156  12    -922.105760583126    -849.797300000000     -72.308460583125
156  13    -921.824013333721    -849.542200000000     -72.281813333721
156  14    -921.520705529545    -849.267500000000     -72.253205529546
156  15    -921.195868245054    -848.973200000000     -72.222668245054
156  16    -920.849530432235    -848.659300000000     -72.190230432235
156  17    -920.481714871502    -848.325900000000     -72.155814871502
156  18    -920.092432802390    -847.972800000000     -72.119632802390
156  19    -919.681677030794    -847.600200000000     -72.081477030794
156  20    -919.249413296757    -847.208000000000     -72.041413296757
157   0    -905.485676012877    -830.941800000000     -74.543876012877
157   1    -905.464064271302    -830.922300000000     -74.541764271302
157   2    -905.420840340146    -830.883400000000     -74.537440340147
157   3    -905.356003527765    -830.824900000000     -74.531103527765
157   4    -905.269553294899    -830.746900000000     -74.522653294898
157   5    -905.161489816957    -830.649500000000     -74.511989816956
157   6    -905.031814674429    -830.532600000000     -74.499214674430
157   7    -904.880531620628    -830.396200000000     -74.484331620628
157   8    -904.707647363215    -830.240300000000     -74.467347363214
157   9    -904.513172283305    -830.065000000000     -74.448172283306
157  10    -904.297121003206    -829.870100000000     -74.427021003206
157  11    -904.059512701149    -829.655800000000     -74.403712701150
157  12    -903.800371058686    -829.422100000000     -74.378271058687
157  13    -903.519723713692    -829.168800000000     -74.350923713692
157  14    -903.217601079227    -828.896200000000     -74.321401079227
157  15    -902.894034375808    -828.604000000000     -74.290034375807
157  16    -902.549052711916    -828.292400000000     -74.256652711915
157  17    -902.182679034889    -827.961400000000     -74.221279034889
157  18    -901.794924761623    -827.611000000000     -74.183924761623
157  19    -901.385782885801    -827.241100000000     -74.144682885801
157  20    -900.955219345693    -826.851800000000     -74.103419345693
158   0    -887.433476427889    -810.776600000000     -76.656876427889
158   1    -887.411949034801    -810.757200000000     -76.654749034801
158   2    -887.368893811052    -810.718500000000     -76.650393811052
158   3    -887.304310085862    -810.660500000000     -76.643810085862
158   4    -887.218197351273    -810.583100000000     -76.635097351274
158   5    -887.110555824423    -810.486400000000     -76.624155824423
158   6    -886.981387137967    -810.370400000000     -76.610987137968
158   7    -886.830695107815    -810.235000000000     -76.595695107815
158   8    -886.658486514657    -810.080300000000     -76.578186514657
158   9    -886.464771823073    -809.906200000000     -76.558571823072
158  10    -886.249565749264    -809.712800000000     -76.536765749263
158  11    -886.012887575792    -809.500100000000     -76.512787575792
158  12    -885.754761098969    -809.268100000000     -76.486661098968
158  13    -885.475214081864    -809.016800000000     -76.458414081863
158  14    -885.174277073166    -808.746100000000     -76.428177073165
158  15    -884.851981439449    -808.456200000000     -76.395781439450
158  16    -884.508356445690    -808.146900000000     -76.361456445690
158  17    -884.143425206151    -807.818400000000     -76.325025206151
158  18    -883.757199315086    -807.470500000000     -76.286699315086
158  19    -883.349671953971    -807.103400000000     -76.246271953971
158  20    -882.920809259298    -806.717000000000     -76.203809259298
159   0    -869.642858160176    -790.834000000000     -78.808858160176
159   1    -869.621415148150    -790.814800000000     -78.806615148150
159   2    -869.578528696959    -790.776400000000     -78.802128696959
159   3    -869.514198156688    -790.718800000000     -78.795398156688
159   4    -869.428423050676    -790.642000000000     -78.786423050676
159   5    -869.321203637795    -790.546000000000     -78.775203637794
159   6    -869.192541602863    -790.430800000000     -78.761741602862
159   7    -869.042440824386    -790.296500000000     -78.745940824386
159   8    -868.870908156087    -790.142900000000     -78.728008156087
159   9    -868.677954146006    -789.970200000000     -78.707754146007
159  10    -868.463593604242    -789.778300000000     -78.685293604242
159  11    -868.227845917683    -789.567200000000     -78.660645917683
159  12    -867.970734997405    -789.336900000000     -78.633834997404
159  13    -867.692288731669    -789.087500000000     -78.604788731670
159  14    -867.392537804792    -788.818900000000     -78.573637804792
159  15    -867.071513729409    -788.531200000000     -78.540313729409
159  16    -866.729245926988    -788.224200000000     -78.505045926989
159  17    -866.365757678718    -787.898200000000     -78.467557678719
159  18    -865.981060756211    -787.553000000000     -78.428060756211
159  19    -865.575148528735    -787.188600000000     -78.386548528734
159  20    -865.147987331006    -786.805200000000     -78.342787331006
160   0    -852.115640356534    -771.115600000000     -81.000040356535
160   1    -852.094281758147    -771.096500000000     -80.997781758147
160   2    -852.051564144663    -771.058400000000     -80.993164144663
160   3    -851.987486887037    -771.001300000000     -80.986186887037
160   4    -851.902049539904    -770.925100000000     -80.976949539904
160   5    -851.795252403868    -770.829800000000     -80.965452403868
160   6    -851.667097215913    -770.715600000000     -80.951497215912
160   7    -851.517587917140    -770.582200000000     -80.935387917140
160   8    -851.346731434302    -770.429900000000     -80.916831434301
160   9    -851.154538398903    -770.258500000000     -80.896038398903
160  10    -850.941023714936    -770.068000000000     -80.873023714937
160  11    -850.706206873621    -769.858600000000     -80.847606873620
160  12    -850.450111900791    -769.630100000000     -80.820011900791
160  13    -850.172766809904    -769.382600000000     -80.790166809905
160  14    -849.874202420904    -769.116000000000     -80.758202420904
160  15    -849.554450392485    -768.830500000000     -80.723950392486
160  16    -849.213540302609    -768.526000000000     -80.687540302609
160  17    -848.851495599389    -768.202400000000     -80.649095599389
160  18    -848.468328231796    -767.859900000000     -80.608428231796
160  19    -848.064031756890    -767.498399999999     -80.565631756891
160  20    -847.638572707612    -767.117800000000     -80.520772707612
161   0    -834.853657017125    -751.622900000000     -83.230757017124
161   1    -834.832382864950    -751.604000000000     -83.228382864950
161   2    -834.789834154325    -751.566200000000     -83.223634154326
161   3    -834.726010277070    -751.509500000000     -83.216510277070
161   4    -834.640910819118    -751.433900000000     -83.207010819118
161   5    -834.534536122805    -751.339500000000     -83.195036122805
161   6    -834.406887977277    -751.226100000000     -83.180787977278
161   7    -834.257970386235    -751.093800000000     -83.164170386236
161   8    -834.087790349461    -750.942600000000     -83.145190349461
161   9    -833.896358581923    -750.772600000000     -83.123758581923
161  10    -833.683690081508    -750.583600000000     -83.100090081508
161  11    -833.449804443764    -750.375800000000     -83.074004443764
161  12    -833.194725809287    -750.149100000000     -83.045625809288
161  13    -832.918482316730    -749.903500000000     -83.014982316729
161  14    -832.621104921661    -749.639100000000     -82.982004921661
161  15    -832.302625428837    -749.355800000000     -82.946825428837
161  16    -831.963073572710    -749.053700000000     -82.909373572710
161  17    -831.602472968322    -748.732700000000     -82.869772968323
161  18    -831.220835742001    -748.392800000000     -82.828035742002
161  19    -830.818155638598    -748.034100000000     -82.784055638597
161  20    -830.394399389277    -747.656600000000     -82.737799389277
162   0    -817.858756995472    -732.357700000000     -85.501056995472
162   1    -817.837567322085    -732.339000000000     -85.498567322085
162   2    -817.795187579471    -732.301500000000     -85.493687579470
162   3    -817.731617180312    -732.245200000000     -85.486417180311
162   4    -817.646855741842    -732.170200000000     -85.476655741842
162   5    -817.540903648128    -732.076500000000     -85.464403648128
162   6    -817.413762740481    -731.964000000000     -85.449762740481
162   7    -817.265437085198    -731.832800000000     -85.432637085198
162   8    -817.095933755091    -731.682800000000     -85.413133755092
162   9    -816.905263548591    -731.514100000000     -85.391163548591
162  10    -816.693441557482    -731.326700000000     -85.366741557483
162  11    -816.460487481638    -731.120500000000     -85.339987481638
162  12    -816.206425576419    -730.895700000000     -85.310725576419
162  13    -815.931284105671    -730.652100000000     -85.279184105671
162  14    -815.635094160589    -730.389700000000     -85.245394160589
162  15    -815.317887691989    -730.108700000000     -85.209187691989
162  16    -814.979694590819    -729.809000000000     -85.170694590819
162  17    -814.620538639043    -729.490500000000     -85.130038639044
162  18    -814.240432140350    -729.153400000000     -85.087032140350
162  19    -813.839369027381    -728.797600000000     -85.041769027382
162  20    -813.417316229526    -728.423100000000     -84.994216229527
163   0    -801.132803998462    -713.321600000000     -87.811203998463
163   1    -801.111698836440    -713.303000000000     -87.808698836440
163   2    -801.069488126986    -713.265800000000     -87.803688126985
163   3    -801.006171303649    -713.210000000000     -87.796171303649
163   4    -800.921748014964    -713.135600000000     -87.786148014964
163   5    -800.816218686725    -713.042600000000     -87.773618686726
163   6    -800.689585212411    -712.931100000000     -87.758485212411
163   7    -800.541851720915    -712.800900000000     -87.740951720914
163   8    -800.373025358078    -712.652200000000     -87.720825358078
163   9    -800.183117005795    -712.484800000000     -87.698317005795
163  10    -799.972141849744    -712.298900000000     -87.673241849744
163  11    -799.740119694130    -712.094400000000     -87.645719694130
163  12    -799.487074909073    -711.871400000000     -87.615674909073
163  13    -799.213035883613    -711.629800000000     -87.583235883613
163  14    -798.918033844573    -711.369600000000     -87.548433844573
163  15    -798.602100888829    -711.090800000000     -87.511300888829
163  16    -798.265267063821    -710.793500000000     -87.471767063821
163  17    -797.907556318439    -710.477700000000     -87.429856318439
163  18    -797.528981133731    -710.143300000000     -87.385681133731
163  19    -797.129535630128    -709.790400000000     -87.339135630128
163  20    -796.709186935246    -709.418900000000     -87.290286935247
164   0    -784.677676586350    -694.516200000000     -90.161476586350
164   1    -784.656655968266    -694.497700000000     -90.158955968266
164   2    -784.614614357123    -694.460900000000     -90.153714357123
164   3    -784.551551207336    -694.405500000000     -90.146051207335
164   4    -784.467466198735    -694.331800000000     -90.135666198735
164   5    -784.362359798850    -694.239600000000     -90.122759798850
164   6    -784.236233953321    -694.128900000000     -90.107333953320
164   7    -784.089092853638    -693.999800000001     -90.089292853638
164   8    -783.920943718674    -693.852300000000     -90.068643718675
164   9    -783.731797513786    -693.686400000000     -90.045397513787
164  10    -783.521669518548    -693.501999999999     -90.019669518549
164  11    -783.290579641493    -693.299200000000     -89.991379641493
164  12    -783.038552367503    -693.078000000000     -89.960552367502
164  13    -782.765616210810    -692.838400000000     -89.927216210811
164  14    -782.471802533868    -692.580400000000     -89.891402533868
164  15    -782.157143579610    -692.304000000000     -89.853143579610
164  16    -781.821669551969    -692.009100000000     -89.812569551969
164  17    -781.465404566763    -691.695900000000     -89.769504566763
164  18    -781.088361282395    -691.364300000000     -89.724061282395
164  19    -780.690534007092    -691.014300000000     -89.676234007092
164  20    -780.271890066689    -690.645900000000     -89.625990066689
165   0    -768.495268172750    -675.943400000000     -92.551868172750
165   1    -768.474332131181    -675.925100000000     -92.549232131180
165   2    -768.432459683500    -675.888500000000     -92.543959683500
165   3    -768.369650304987    -675.833700000000     -92.535950304988
165   4    -768.285903706774    -675.760500000000     -92.525403706773
165   5    -768.181220398118    -675.669100000000     -92.512120398118
165   6    -768.055602376826    -675.559400000000     -92.496202376826
165   7    -767.909053896985    -675.431400000000     -92.477653896985
165   8    -767.741582250497    -675.285100000000     -92.456482250497
165   9    -767.553198486182    -675.120600000000     -92.432598486182
165  10    -767.343917977511    -674.937800000000     -92.406117977511
165  11    -767.113760737343    -674.736700000000     -92.377060737344
165  12    -766.862751365324    -674.517400000000     -92.345351365324
165  13    -766.590918500879    -674.279800000000     -92.311118500879
165  14    -766.298293642089    -674.023900000000     -92.274393642089
165  15    -765.984909177948    -673.749800000001     -92.235109177947
165  16    -765.650795468881    -673.457500000000     -92.193295468881
165  17    -765.295976797631    -673.146900000000     -92.149076797631
165  18    -764.920465999961    -672.818100000000     -92.102365999962
165  19    -764.524257571888    -672.471100000000     -92.053157571888
165  20    -764.107319037473    -672.105800000000     -92.001519037472
166   0    -752.587487024644    -657.604900000000     -94.982587024643
166   1    -752.566635592164    -657.586800000000     -94.979835592164
166   2    -752.524932373096    -657.550500000000     -94.974432373096
166   3    -752.462376863585    -657.496100000000     -94.966276863584
166   4    -752.378968806059    -657.423600000000     -94.955368806059
166   5    -752.274708751510    -657.333000000000     -94.941708751510
166   6    -752.149598749907    -657.224200000000     -94.925398749908
166   7    -752.003643117935    -657.097300000000     -94.906343117935
166   8    -751.836849220527    -656.952300000000     -94.884549220526
166   9    -751.649228189963    -656.789200000000     -94.860028189963
166  10    -751.440795493612    -656.608000000000     -94.832795493611
166  11    -751.211571248661    -656.408600000000     -94.802971248661
166  12    -750.961580169517    -656.191200000000     -94.770380169516
166  13    -750.690851020800    -655.955600000000     -94.735251020800
166  14    -750.399415436217    -655.702000000000     -94.697415436217
166  15    -750.087305950823    -655.430200000000     -94.657105950823
166  16    -749.754553081536    -655.140400000000     -94.614153081536
166  17    -749.401181278023    -654.832500000000     -94.568681278024
166  18    -749.027203553408    -654.506600000000     -94.520603553408
166  19    -748.632614591497    -654.162500000000     -94.470114591496
166  20    -748.217382114577    -653.800400000000     -94.416982114576
167   0    -736.956256262374    -639.502500000000     -97.453756262375
167   1    -736.935489471560    -639.484600000000     -97.450889471560
167   2    -736.893955546255    -639.448600000000     -97.445355546255
167   3    -736.831654003471    -639.394700000000     -97.436954003470
167   4    -736.748584616934    -639.322800000000     -97.425784616935
167   5    -736.644747979369    -639.233000000000     -97.411747979369
167   6    -736.520146192907    -639.125199999999     -97.394946192908
167   7    -736.374783636832    -638.999400000000     -97.375383636832
167   8    -736.208667749106    -638.855700000000     -97.352967749105
167   9    -736.021809745472    -638.694000000000     -97.327809745471
167  10    -735.814225187194    -638.514300000000     -97.299925187194
167  11    -735.585934295790    -638.316700000000     -97.269234295790
167  12    -735.336961900425    -638.101200000000     -97.235761900424
167  13    -735.067336890916    -637.867700000000     -97.199636890916
167  14    -734.777091036595    -637.616300000000     -97.160791036596
167  15    -734.466257018579    -637.346900000000     -97.119357018580
167  16    -734.134865510277    -637.059700000000     -97.075165510277
167  17    -733.782941128283    -636.754500000000     -97.028441128284
167  18    -733.410497063079    -636.431400000000     -96.979097063078
167  19    -733.017528186262    -636.090400000000     -96.927128186262
167  20    -732.604002418344    -635.731400000000     -96.872602418344
168   0    -721.603513859651    -621.637900000000     -99.965613859651
168   1    -721.582831743077    -621.620100000000     -99.962731743078
168   2    -721.541467176687    -621.584500000000     -99.956967176687
168   3    -721.479419698356    -621.531000000000     -99.948419698356
168   4    -721.396689113111    -621.459800000000     -99.936889113111
168   5    -721.293276055405    -621.370800000000     -99.922476055405
168   6    -721.169182679537    -621.263900000000     -99.905282679538
168   7    -721.024413427387    -621.139300000000     -99.885113427387
168   8    -720.858975809945    -620.996800000000     -99.862175809945
168   9    -720.672881126419    -620.836600000000     -99.836281126420
168  10    -720.466145031969    -620.658500000000     -99.807645031969
168  11    -720.238787852439    -620.462700000000     -99.776087852440
168  12    -719.990834531758    -620.249100000000     -99.741734531758
168  13    -719.722314084937    -620.017700000000     -99.704614084936
168  14    -719.433258416934    -619.768500000000     -99.664758416934
168  15    -719.123700354926    -619.501600000001     -99.622100354925
168  16    -718.793670728815    -619.216900000000     -99.576770728814
168  17    -718.443194322122    -618.914400000000     -99.528794322122
168  18    -718.072284502685    -618.594200000000     -99.478084502684
168  19    -717.680936329894    -618.256200000000     -99.424736329895
168  20    -717.269117922486    -617.900500000000     -99.368617922486
169   0    -706.531212643544    -604.012700000000    -102.518512643544
169   1    -706.510615233787    -603.995000000000    -102.515615233787
169   2    -706.469420091461    -603.959700000000    -102.509720091460
169   3    -706.407626775309    -603.906800000000    -102.500826775309
169   4    -706.325235121656    -603.836200000000    -102.489035121656
169   5    -706.222245806688    -603.747900000000    -102.474345806688
169   6    -706.098661036866    -603.642100000000    -102.456561036866
169   7    -705.954485316667    -603.518600000000    -102.435885316667
169   8    -705.789726230113    -603.377400000000    -102.412326230113
169   9    -705.604395159874    -603.218600000000    -102.385795159874
169  10    -705.398507855005    -603.042200000000    -102.356307855005
169  11    -705.172084745679    -602.848200000000    -102.323884745679
169  12    -704.925150890586    -602.636500000000    -102.288650890587
169  13    -704.657735429932    -602.407200000000    -102.250535429932
169  14    -704.369870404302    -602.160300000000    -102.209570404301
169  15    -704.061588786932    -601.895800000000    -102.165788786932
169  16    -703.732921564219    -601.613700000000    -102.119221564219
169  17    -703.383893686607    -601.314000000000    -102.069893686607
169  18    -703.014518699294    -600.996700000000    -102.017818699294
169  19    -702.624791849462    -600.661800000000    -101.962991849462
169  20    -702.214681454070    -600.309400000000    -101.905281454070
170   0    -691.741320294491    -586.628500000000    -105.112820294491
170   1    -691.720807624125    -586.611000000000    -105.109807624125
170   2    -691.679781971014    -586.576000000000    -105.103781971015
170   3    -691.618242914769    -586.523500000000    -105.094742914768
170   4    -691.536190323010    -586.453600000000    -105.082590323010
170   5    -691.433624913656    -586.366200000000    -105.067424913655
170   6    -691.310548945332    -586.261300000000    -105.049248945332
170   7    -691.166966985112    -586.138900000000    -105.028066985113
170   8    -691.002886690049    -585.999100000000    -105.003786690049
170   9    -690.818319526275    -585.841800000000    -104.976519526274
170  10    -690.613281336740    -585.667000000000    -104.946281336740
170  11    -690.387792655947    -585.474800000000    -104.912992655947
170  12    -690.141878657347    -585.265100000000    -104.876778657348
170  13    -689.875568606340    -585.037900000000    -104.837668606339
170  14    -689.588894679138    -584.793300000000    -104.795594679138
170  15    -689.281889995037    -584.531300000000    -104.750589995037
170  16    -688.954585696927    -584.251800000000    -104.702785696926
170  17    -688.607006902178    -583.954900000000    -104.652106902178
170  18    -688.239167333345    -583.640500000000    -104.598667333345
170  19    -687.851062425404    -583.308800000000    -104.542262425404
170  20    -687.442660693536    -582.959600000000    -104.483060693536
171   0    -677.235819346291    -569.487000000000    -107.748819346291
171   1    -677.215391447892    -569.469600000000    -107.745791447892
171   2    -677.174535349148    -569.435000000000    -107.739535349147
171   3    -677.113250650533    -569.383000000000    -107.730250650534
171   4    -677.031537250970    -569.313800000000    -107.717737250970
171   5    -676.929395910107    -569.227200000000    -107.702195910107
171   6    -676.806828938733    -569.123300000000    -107.683528938733
171   7    -676.663840966520    -569.002100000000    -107.661740966520
171   8    -676.500439723551    -568.863600000000    -107.636839723551
171   9    -676.316636759420    -568.707700000000    -107.608936759420
171  10    -676.112448010973    -568.534600000000    -107.577848010973
171  11    -675.887894117043    -568.344200000000    -107.543694117042
171  12    -675.643000365840    -568.136500000000    -107.506500365840
171  13    -675.377796147959    -567.911500000000    -107.466296147959
171  14    -675.092313775240    -567.669200000000    -107.423113775240
171  15    -674.786586513039    -567.409700000000    -107.376886513040
171  16    -674.460645660737    -567.132800000000    -107.327845660737
171  17    -674.114516502632    -566.838700000000    -107.275816502632
171  18    -673.748212938638    -566.527400000000    -107.220812938637
171  19    -673.361730591518    -566.198800000000    -107.162930591518
171  20    -672.955038174682    -565.852900000000    -107.102138174681
172   0    -663.016707186109    -552.589900000000    -110.426807186109
172   1    -662.996364092252    -552.572700000000    -110.423664092252
172   2    -662.955677613024    -552.538400000000    -110.417277613024
172   3    -662.894647369768    -552.487000000000    -110.407647369768
172   4    -662.813273292702    -552.418400000000    -110.394873292702
172   5    -662.711556183206    -552.332600000000    -110.378956183206
172   6    -662.589498404235    -552.229700000000    -110.359798404234
172   7    -662.447104648057    -552.109700000000    -110.337404648057
172   8    -662.284382717783    -551.972500000000    -110.311882717783
172   9    -662.101344246474    -551.818200000000    -110.283144246474
172  10    -661.898005264869    -551.646700000000    -110.251305264869
172  11    -661.674386516130    -551.458200000000    -110.216186516130
172  12    -661.430513403229    -551.252500000000    -110.178013403230
172  13    -661.166415441954    -551.029600000000    -110.136815441954
172  14    -660.882125079774    -550.789700000000    -110.092425079773
172  15    -660.577675728103    -550.532700000000    -110.044975728103
172  16    -660.253098842816    -550.258500000000    -109.994598842816
172  17    -659.908419875136    -549.967300000000    -109.941119875136
172  18    -659.543652902335    -549.658900000000    -109.884752902334
172  19    -659.158793734970    -549.333500000000    -109.825293734970
172  20    -658.753811284672    -548.991000000000    -109.762811284672
173   0    -649.085996054472    -535.938900000000    -113.147096054472
173   1    -649.065737797733    -535.922000000000    -113.143737797734
173   2    -649.025221003173    -535.888000000000    -113.137221003173
173   3    -648.964445313001    -535.837100000000    -113.127345313001
173   4    -648.883410688733    -535.769100000000    -113.114310688732
173   5    -648.782117973481    -535.684200000000    -113.097917973481
173   6    -648.660569582365    -535.582300000000    -113.078269582365
173   7    -648.518770270249    -535.463500000000    -113.055270270249
173   8    -648.356727913275    -535.327700000000    -113.029027913275
173   9    -648.174454227965    -535.174900000000    -112.999554227966
173  10    -647.971965338956    -535.005100000000    -112.966865338956
173  11    -647.749282093737    -534.818400000000    -112.930882093738
173  12    -647.506430010042    -534.614700000000    -112.891730010042
173  13    -647.243438728854    -534.394100000000    -112.849338728854
173  14    -646.960340833267    -534.156600000000    -112.803740833267
173  15    -646.657169880756    -533.902000000000    -112.755169880757
173  16    -646.333957483690    -533.630600000000    -112.703357483691
173  17    -645.990729260216    -533.342200000000    -112.648529260216
173  18    -645.627499464966    -533.037000000000    -112.590499464966
173  19    -645.244264096287    -532.714700000000    -112.529564096288
173  20    -644.840992264036    -532.375600000000    -112.465392264035
174   0    -635.445713045273    -519.536000000000    -115.909713045273
174   1    -635.425539658227    -519.519200000000    -115.906339658227
174   2    -635.385192613486    -519.485600000000    -115.899592613486
174   3    -635.324671574123    -519.435100000000    -115.889571574123
174   4    -635.243976532955    -519.367900000000    -115.876076532954
174   5    -635.143108374825    -519.283900000000    -115.859208374824
174   6    -635.022069567015    -519.183000000000    -115.839069567015
174   7    -634.880864926989    -519.065300000000    -115.815564926988
174   8    -634.719502403918    -518.930900000000    -115.788602403917
174   9    -634.537993797786    -518.779600000000    -115.758393797786
174  10    -634.336355327126    -518.611600000000    -115.724755327126
174  11    -634.114607943756    -518.426800000000    -115.687807943757
174  12    -633.872777280172    -518.225100000000    -115.647677280172
174  13    -633.610893102549    -518.006800000000    -115.604093102549
174  14    -633.328988129610    -517.771600000000    -115.557388129610
174  15    -633.027096064891    -517.519600000000    -115.507496064892
174  16    -632.705248677251    -517.250900000000    -115.454348677252
174  17    -632.363471751765    -516.965500000000    -115.397971751765
174  18    -632.001779720422    -516.663300000000    -115.338479720423
174  19    -631.620168769362    -516.344300000000    -115.275868769362
174  20    -631.218608206663    -516.008600000000    -115.210008206664
175   0    -622.097900105769    -503.382900000000    -118.715000105769
175   1    -622.077811620990    -503.366300000000    -118.711511620991
175   2    -622.037634391218    -503.333000000000    -118.704634391219
175   3    -621.977368100391    -503.283100000000    -118.694268100392
175   4    -621.897012772625    -503.216500000000    -118.680512772626
175   5    -621.796569334493    -503.133300000000    -118.663269334492
175   6    -621.676040305442    -503.033500000000    -118.642540305442
175   7    -621.535430565533    -502.917100000000    -118.618330565533
175   8    -621.374748136967    -502.784000000000    -118.590748136968
175   9    -621.194004903192    -502.634300000000    -118.559704903192
175  10    -620.993217176635    -502.468000000000    -118.525217176635
175  11    -620.772406013444    -502.285100000000    -118.487306013443
175  12    -620.531597160874    -502.085500000000    -118.446097160873
175  13    -620.270820510297    -501.869400000000    -118.401420510298
175  14    -619.990108916062    -501.636600000000    -118.353508916062
175  15    -619.689496227765    -501.387300000000    -118.302196227764
175  16    -619.369014370757    -501.121400000000    -118.247614370757
175  17    -619.028689297040    -500.838900000000    -118.189789297040
175  18    -618.668535615961    -500.539800000000    -118.128735615961
175  19    -618.288549701450    -500.224100000000    -118.064449701450
175  20    -617.888701059813    -499.891900000000    -117.996801059813
176   0    -609.044614036575    -487.481500000000    -121.563114036576
176   1    -609.024610486640    -487.465000000000    -121.559610486640
176   2    -608.984603136989    -487.432100000000    -121.552503136989
176   3    -608.924591692424    -487.382700000000    -121.541891692424
176   4    -608.844576208360    -487.316900000000    -121.527676208360
176   5    -608.744557653103    -487.234600000000    -121.509957653103
176   6    -608.624538598264    -487.135800000000    -121.488738598264
176   7    -608.484523986499    -487.020600000000    -121.463923986499
176   8    -608.324521913042    -486.888900000000    -121.435621913042
176   9    -608.144544344801    -486.740800000000    -121.403744344801
176  10    -607.944607688101    -486.576200000000    -121.368407688101
176  11    -607.724733103417    -486.395200000000    -121.329533103417
176  12    -607.484946452766    -486.197800000000    -121.287146452766
176  13    -607.225277752715    -485.983900000000    -121.241377752714
176  14    -606.945759993239    -485.753600000000    -121.192159993238
176  15    -606.646427169993    -485.506900000000    -121.139527169993
176  16    -606.327311364824    -485.243800000000    -121.083511364824
176  17    -605.988438696657    -484.964200000000    -121.024238696657
176  18    -605.629823952198    -484.668300000000    -120.961523952198
176  19    -605.251463693170    -484.356000000000    -120.895463693170
176  20    -604.853327624100    -484.027300000000    -120.826027624101
177   0    -596.287926491681    -471.833600000000    -124.454326491680
177   1    -596.268007909164    -471.817300000000    -124.450707909165
177   2    -596.228170504784    -471.784700000000    -124.443470504783
177   3    -596.168414004207    -471.735900000000    -124.432514004207
177   4    -596.088738494147    -471.670700000000    -124.418038494147
177   5    -595.989144984642    -471.589300000000    -124.399844984642
177   6    -595.869636099466    -471.491600000000    -124.378036099466
177   7    -595.730216843874    -471.377600000000    -124.352616843875
177   8    -595.570895386128    -471.247400000000    -124.323495386128
177   9    -595.391683776600    -471.100800000000    -124.290883776600
177  10    -595.192598515511    -470.938000000000    -124.254598515511
177  11    -594.973660867663    -470.759000000000    -124.214660867662
177  12    -594.734896809836    -470.563700000000    -124.171196809836
177  13    -594.476336483790    -470.352100000000    -124.124236483790
177  14    -594.198013015128    -470.124300000000    -124.073713015127
177  15    -593.899960545565    -469.880200000000    -124.019760545565
177  16    -593.582211313440    -469.619900000000    -123.962311313439
177  17    -593.244791604604    -469.343400000000    -123.901391604604
177  18    -592.887716383122    -469.050600000000    -123.837116383123
177  19    -592.510982398508    -468.741700000000    -123.769282398508
177  20    -592.114559553514    -468.416500000000    -123.698059553513
178   0    -583.829923978429    -456.440900000000    -127.389023978430
178   1    -583.810090395907    -456.424800000000    -127.385290395908
178   2    -583.770423001948    -456.392600000000    -127.377823001948
178   3    -583.710921543086    -456.344200000000    -127.366721543085
178   4    -583.631586137332    -456.279800000000    -127.351786137332
178   5    -583.532417836455    -456.199300000000    -127.333117836454
178   6    -583.413419316395    -456.102700000000    -127.310719316395
178   7    -583.274595645003    -455.989900000000    -127.284695645004
178   8    -583.115955063571    -455.861100000000    -127.254855063571
178   9    -582.937509705935    -455.716200000000    -127.221309705935
178  10    -582.739276166209    -455.555200000000    -127.184076166209
178  11    -582.521275813526    -455.378100000000    -127.143175813526
178  12    -582.283534739427    -455.184900000000    -127.098634739427
178  13    -582.026083210866    -454.975700000000    -127.050383210866
178  14    -581.748954489073    -454.750400000000    -126.998554489073
178  15    -581.452182861823    -454.509000000000    -126.943182861824
178  16    -581.135800723948    -454.251500000000    -126.884300723948
178  17    -580.799834528225    -453.978100000000    -126.821734528225
178  18    -580.444299416077    -453.688500000000    -126.755799416077
178  19    -580.069192324809    -453.383000000000    -126.686192324809
178  20    -579.674483355398    -453.061400000000    -126.613083355398
179   0    -571.672707857536    -441.305100000000    -130.367607857536
179   1    -571.652959307584    -441.289100000000    -130.363859307584
179   2    -571.613461989197    -441.257300000000    -130.356161989197
179   3    -571.554215669775    -441.209500000000    -130.344715669775
179   4    -571.475220498628    -441.145800000000    -130.329420498628
179   5    -571.376477569257    -441.066200000000    -130.310277569257
179   6    -571.257989609765    -440.970600000000    -130.287389609765
179   7    -571.119761750601    -440.859200000000    -130.260561750601
179   8    -570.961802306086    -440.731800000000    -130.230002306085
179   9    -570.784123493519    -440.588500000000    -130.195623493519
179  10    -570.586742000911    -440.429300000000    -130.157442000911
179  11    -570.369679301722    -440.254200000000    -130.115479301722
179  12    -570.132961602256    -440.063200000000    -130.069761602256
179  13    -569.876619294659    -439.856300000000    -130.020319294659
179  14    -569.600685775791    -439.633500000000    -129.967185775790
179  15    -569.305195479485    -439.394800000000    -129.910395479485
179  16    -568.990180957066    -439.140300000000    -129.849880957066
179  17    -568.655668828236    -438.869900000000    -129.785768828237
179  18    -568.301674411778    -438.583600000000    -129.718074411779
179  19    -567.928194832788    -438.281500000000    -129.646694832788
179  20    -567.535200390467    -437.963500000000    -129.571700390467
180   0    -559.818394343076    -426.427700000000    -133.390694343076
180   1    -559.798730858269    -426.412000000000    -133.386730858268
180   2    -559.759403680604    -426.380500000000    -133.378903680604
180   3    -559.700412598349    -426.333300000000    -133.367112598349
180   4    -559.621757792111    -426.270300000000    -133.351457792111
180   5    -559.523440397122    -426.191600000000    -133.331840397122
180   6    -559.405463193650    -426.097100000000    -133.308363193650
180   7    -559.267831374741    -425.986900000000    -133.280931374741
180   8    -559.110553327746    -425.861000000000    -133.249553327746
180   9    -558.933641353427    -425.719400000000    -133.214241353427
180  10    -558.737112233690    -425.562000000000    -133.175112233691
180  11    -558.520987546325    -425.388900000000    -133.132087546325
180  12    -558.285293612396    -425.200100000000    -133.085193612395
180  13    -558.030060949244    -424.995600000000    -133.034460949244
180  14    -557.755323089354    -424.775300000000    -132.980023089354
180  15    -557.461114612623    -424.539400000000    -132.921714612623
180  16    -557.147468226865    -424.287800000000    -132.859668226865
180  17    -556.814410718711    -424.020500000000    -132.793910718711
180  18    -556.461957584300    -423.737500000000    -132.724457584300
180  19    -556.090106136520    -423.438900000000    -132.651206136519
180  20    -555.698826872796    -423.124600000000    -132.574226872796
181   0    -548.269114502486    -411.810500000000    -136.458614502487
181   1    -548.249536115399    -411.795000000000    -136.454536115400
181   2    -548.210379143609    -411.763900000000    -136.446479143608
181   3    -548.151643396246    -411.717200000000    -136.434443396246
181   4    -548.073329085218    -411.655000000000    -136.418329085219
181   5    -547.975437387488    -411.577200000000    -136.398237387489
181   6    -547.857971135489    -411.483800000000    -136.374171135489
181   7    -547.720935584862    -411.374900000000    -136.346035584862
181   8    -547.564339195990    -411.250500000000    -136.313839195990
181   9    -547.388194353097    -411.110500000000    -136.277694353098
181  10    -547.192517931986    -410.955000000000    -136.237517931986
181  11    -546.977331614773    -410.783900000000    -136.193431614773
181  12    -546.742661837285    -410.597300000000    -136.145361837284
181  13    -546.488539242057    -410.395200000000    -136.093339242057
181  14    -546.214997497202    -410.177600000000    -136.037397497203
181  15    -545.922071328675    -409.944400000000    -135.977671328675
181  16    -545.609793600786    -409.695700000000    -135.914093600785
181  17    -545.278191267087    -409.431600000000    -135.846591267087
181  18    -544.927280001080    -409.151900000000    -135.775380001081
181  19    -544.557057303442    -408.856800000000    -135.700257303442
181  20    -544.167493869823    -408.546200000000    -135.621293869824
182   0    -537.027014256574    -397.455200000000    -139.571814256573
182   1    -537.007520999783    -397.439800000000    -139.567720999783
182   2    -536.968534299016    -397.409100000000    -139.559434299016
182   3    -536.910053984272    -397.363000000000    -139.547053984272
182   4    -536.832080298756    -397.301500000000    -139.530580298757
182   5    -536.734614461162    -397.224600000000    -139.510014461162
182   6    -536.617659356087    -397.132400000000    -139.485259356086
182   7    -536.481220301771    -397.024800000000    -139.456420301771
182   8    -536.325305831625    -396.901900000000    -139.423405831625
182   9    -536.149928413336    -396.763600000000    -139.386328413336
182  10    -535.955105016604    -396.609900000000    -139.345205016603
182  11    -535.740857427872    -396.440900000000    -139.299957427873
182  12    -535.507212197730    -396.256500000000    -139.250712197730
182  13    -535.254200093906    -396.056900000000    -139.197300093907
182  14    -534.981854920141    -395.841800000000    -139.140054920141
182  15    -534.690211548449    -395.611500000000    -139.078711548449
182  16    -534.379302999633    -395.365800000000    -139.013502999634
182  17    -534.049156394172    -395.104800000000    -138.944356394172
182  18    -533.699787582925    -394.828500000000    -138.871287582925
182  19    -533.331194254361    -394.536900000000    -138.794294254360
182  20    -532.943347302354    -394.230100000000    -138.713247302355
183   0    -526.094254379503    -383.363500000000    -142.730754379503
183   1    -526.074846285584    -383.348300000000    -142.726546285584
183   2    -526.036029920993    -383.317900000000    -142.718129920992
183   3    -525.977805136593    -383.272400000000    -142.705405136593
183   4    -525.900172206890    -383.211600000000    -142.688572206891
183   5    -525.803132392309    -383.135700000000    -142.667432392309
183   6    -525.686688629611    -383.044600000000    -142.642088629610
183   7    -525.550846299632    -382.938400000000    -142.612446299632
183   8    -525.395614008815    -382.816900000000    -142.578714008815
183   9    -525.221004308309    -382.680300000000    -142.540704308310
183  10    -525.027034261709    -382.528600000000    -142.498434261709
183  11    -524.813725759788    -382.361600000000    -142.452125759788
183  12    -524.581105467896    -382.179500000000    -142.401605467895
183  13    -524.329204278956    -381.982300000000    -142.346904278957
183  14    -524.058056132336    -381.769900000000    -142.288156132336
183  15    -523.767696046109    -381.542400000000    -142.225296046109
183  16    -523.458157197572    -381.299800000000    -142.158357197573
183  17    -523.129466874131    -381.042000000000    -142.087466874130
183  18    -522.781641104000    -380.769100000000    -142.012541104000
183  19    -522.414677763442    -380.481100000000    -141.933577763441
183  20    -522.028547944555    -380.178000000000    -141.850547944555
184   0    -515.473010498810    -369.537100000000    -145.935910498809
184   1    -515.453687600336    -369.522100000000    -145.931587600336
184   2    -515.415041637071    -369.492100000000    -145.922941637071
184   3    -515.357072480743    -369.447100000000    -145.909972480742
184   4    -515.279780437154    -369.387200000000    -145.892580437154
184   5    -515.183166808462    -369.312200000000    -145.870966808462
184   6    -515.067234583593    -369.222300000000    -145.844934583592
184   7    -514.931989205980    -369.117300000000    -145.814689205980
184   8    -514.777439355094    -368.997400000000    -145.780039355094
184   9    -514.603597665550    -368.862500000000    -145.741097665550
184  10    -514.410481294836    -368.712700000000    -145.697781294835
184  11    -514.198112238054    -368.547800000000    -145.650312238055
184  12    -513.966517275316    -368.368000000000    -145.598517275316
184  13    -513.715727424741    -368.173300000000    -145.542427424741
184  14    -513.445776761320    -367.963600000000    -145.482176761320
184  15    -513.156700449190    -367.738900000000    -145.417800449190
184  16    -512.848531822138    -367.499300000000    -145.349231822138
184  17    -512.521298334496    -367.244800000000    -145.276498334496
184  18    -512.175016191839    -366.975400000000    -145.199616191839
184  19    -511.809683458219    -366.691000000000    -145.118683458219
184  20    -511.425271423959    -366.391800000000    -145.033471423958
185   0    -505.165473095387    -355.977700000000    -149.187773095387
185   1    -505.146235424936    -355.962900000000    -149.183335424937
185   2    -505.107759928147    -355.933300000000    -149.174459928147
185   3    -505.050046497616    -355.888900000000    -149.161146497616
185   4    -504.973095470443    -355.829700000000    -149.143395470443
185   5    -504.876908190518    -355.755700000000    -149.121208190518
185   6    -504.761487698930    -355.667000000000    -149.094487698930
185   7    -504.626839501710    -355.563400000000    -149.063439501710
185   8    -504.472972351359    -355.445000000000    -149.027972351359
185   9    -504.299898965954    -355.311900000000    -148.987998965954
185  10    -504.107636596879    -355.163900000000    -148.943736596879
185  11    -503.896207343567    -355.001200000000    -148.895007343567
185  12    -503.665638100887    -354.823800000000    -148.841838100887
185  13    -503.415960012155    -354.631500000000    -148.784460012154
185  14    -503.147207287989    -354.424500000000    -148.722707287990
185  15    -502.859415238586    -354.202800000000    -148.656615238586
185  16    -502.552617354226    -353.966300000000    -148.586317354226
185  17    -502.226841256165    -353.715000000000    -148.511841256165
185  18    -501.882103327337    -353.449100000000    -148.433003327337
185  19    -501.518401819587    -353.168400000000    -148.350001819587
185  20    -501.135708221461    -352.873000000000    -148.262708221461
186   0    -495.173847503493    -342.687000000000    -152.486847503493
186   1    -495.154695093639    -342.672400000000    -152.482295093638
186   2    -495.116390128477    -342.643200000000    -152.473190128478
186   3    -495.058932521469    -342.599400000000    -152.459532521469
186   4    -494.982322641014    -342.541000000000    -152.441322641014
186   5    -494.886561872732    -342.468000000000    -152.418561872732
186   6    -494.771653309877    -342.380400000000    -152.391253309877
186   7    -494.637602521077    -342.278100000000    -152.359502521077
186   8    -494.484418331865    -342.161300000000    -152.323118331865
186   9    -494.312113543777    -342.030000000000    -152.282113543777
186  10    -494.120705502096    -341.884000000000    -152.236705502096
186  11    -493.910216410581    -341.723400000000    -152.186816410581
186  12    -493.680673278865    -341.548300000000    -152.132373278864
186  13    -493.432107375455    -341.358600000000    -152.073507375455
186  14    -493.164553046600    -341.154300000000    -152.010253046600
186  15    -492.878045748554    -340.935500000000    -151.942545748555
186  16    -492.572619128091    -340.702100000000    -151.870519128091
186  17    -492.248300973392    -340.454200000000    -151.794100973392
186  18    -491.905107844751    -340.191800000000    -151.713307844751
186  19    -491.543038181803    -339.914800000000    -151.628238181804
186  20    -491.162063671319    -339.623300000000    -151.538763671319
187   0    -485.500353910754    -329.666500000000    -155.833853910754
187   1    -485.481286794073    -329.652100000000    -155.829186794072
187   2    -485.443152425689    -329.623300000000    -155.819852425690
187   3    -485.385950739930    -329.580000000000    -155.805950739930
187   4    -485.309682136495    -329.522400000000    -155.787282136494
187   5    -485.214348042732    -329.450400000000    -155.763948042732
187   6    -485.099951604063    -329.363900000000    -155.736051604063
187   7    -484.966498451711    -329.263100000000    -155.703398451711
187   8    -484.813997484239    -329.147900000000    -155.666097484239
187   9    -484.642461586648    -329.018300000000    -155.624161586648
187  10    -484.451908198114    -328.874300000000    -155.577608198113
187  11    -484.242359626726    -328.715900000000    -155.526459626725
187  12    -484.013842996877    -328.543100000000    -155.470742996878
187  13    -483.766389702271    -328.356000000000    -155.410389702271
187  14    -483.500034224781    -328.154500000000    -155.345534224781
187  15    -483.214812166722    -327.938600000000    -155.276212166722
187  16    -482.910757331362    -327.708400000000    -155.202357331361
187  17    -482.587897673807    -327.463900000000    -155.123997673807
187  18    -482.246249931709    -327.205000000000    -155.041249931709
187  19    -481.885812732495    -326.931800000000    -154.954012732494
187  20    -481.506557961159    -326.644200000000    -154.862357961159
188   0    -476.147227358156    -316.917500000000    -159.229727358155
188   1    -476.128245567222    -316.903300000000    -159.224945567222
188   2    -476.090281860768    -316.874900000000    -159.215381860768
188   3    -476.033336193984    -316.832200000000    -159.201136193984
188   4    -475.957408997868    -316.775400000000    -159.182008997869
188   5    -475.862501741503    -316.704400000000    -159.158101741504
188   6    -475.748617622472    -316.619100000000    -159.129517622472
188   7    -475.615762334596    -316.519700000000    -159.096062334595
188   8    -475.463944849467    -316.406100000000    -159.057844849467
188   9    -475.293178135550    -316.278300000000    -159.014878135550
188  10    -475.103479725916    -316.136300000000    -158.967179725916
188  11    -474.894872032984    -315.980100000000    -158.914772032985
188  12    -474.667382295908    -315.809700000000    -158.857682295908
188  13    -474.421042033584    -315.625200000000    -158.795842033584
188  14    -474.155885863515    -315.426500000000    -158.729385863515
188  15    -473.871949534074    -315.213600000000    -158.658349534075
188  16    -473.569267005023    -314.986600000000    -158.582667005022
188  17    -473.247866398393    -314.745400000000    -158.502466398393
188  18    -472.907764629195    -314.490100000000    -158.417664629194
188  19    -472.548960512646    -314.220700000000    -158.328260512646
188  20    -472.171426131967    -313.937200000000    -158.234226131966
189   0    -467.116717740052    -304.441500000000    -162.675217740051
189   1    -467.097821307441    -304.427500000000    -162.670321307442
189   2    -467.060028328066    -304.399500000000    -162.660528328066
189   3    -467.003338777984    -304.357400000000    -162.645938777984
189   4    -466.927753119490    -304.301400000000    -162.626353119490
189   5    -466.833272863399    -304.231400000000    -162.601872863400
189   6    -466.719901259458    -304.147400000000    -162.572501259458
189   7    -466.587644064085    -304.049300000000    -162.538344064085
189   8    -466.436510321902    -303.937300000000    -162.499210321903
189   9    -466.266513084838    -303.811300000000    -162.455213084838
189  10    -466.077669979859    -303.671300000000    -162.406369979859
189  11    -465.870003523711    -303.517400000000    -162.352603523712
189  12    -465.643541070311    -303.349400000000    -162.294141070312
189  13    -465.398314263750    -303.167500000000    -162.230814263749
189  14    -465.134357857157    -302.971600000000    -162.162757857157
189  15    -464.851707744965    -302.761800000000    -162.089907744965
189  16    -464.550398043428    -302.538000000000    -162.012398043428
189  17    -464.230457041504    -302.300300000000    -161.930157041505
189  18    -463.891901831562    -302.048600000000    -161.843301831563
189  19    -463.534731416612    -301.783000000000    -161.751731416612
189  20    -463.158918078096    -301.503500000000    -161.655418078096
190   0    -458.411089804154    -292.239900000000    -166.171189804154
190   1    -458.392278762442    -292.226100000000    -166.166178762443
190   2    -458.354656575297    -292.198500000000    -166.156156575297
190   3    -458.298223239643    -292.157100000000    -166.141123239642
190   4    -458.222979249073    -292.101900000000    -166.121079249073
190   5    -458.128926156132    -292.032900000000    -166.096026156131
190   6    -458.016067262732    -291.950100000000    -166.065967262733
190   7    -457.884408387890    -291.853500000000    -166.030908387890
190   8    -457.733958649258    -291.743100000000    -165.990858649257
190   9    -457.564731182224    -291.618900000000    -165.945831182224
190  10    -457.376743707653    -291.481000000000    -165.895743707653
190  11    -457.170018846619    -291.329300000000    -165.840718846619
190  12    -456.944584067800    -291.163800000000    -165.780784067800
190  13    -456.700471140481    -290.984500000000    -165.715971140482
190  14    -456.437714953418    -290.791500000000    -165.646214953418
190  15    -456.156351547106    -290.584700000000    -165.571651547106
190  16    -455.856415194289    -290.364200000000    -165.492215194289
190  17    -455.537934350853    -290.129900000000    -165.408034350853
190  18    -455.200926286524    -289.881900000000    -165.319026286524
190  19    -454.845390192103    -289.620200000000    -165.225190192103
190  20    -454.471298547258    -289.344800000000    -165.126498547259
191   0    -450.032623151546    -280.314200000000    -169.718423151546
191   1    -450.013897533308    -280.300600000000    -169.713297533309
191   2    -449.976446203545    -280.273400000000    -169.703046203545
191   3    -449.920269180044    -280.232700000000    -169.687569180044
191   4    -449.845366987698    -280.178300000000    -169.667066987698
191   5    -449.751741220785    -280.110300000000    -169.641441220784
191   6    -449.639395233380    -280.028700000000    -169.610695233380
191   7    -449.508334907096    -279.933600000000    -169.574734907096
191   8    -449.358569432616    -279.824800000000    -169.533769432615
191   9    -449.190112028791    -279.702500000000    -169.487612028791
191  10    -449.002980510382    -279.566600000000    -169.436380510382
191  11    -448.797197602791    -279.417200000000    -169.379997602791
191  12    -448.572790889457    -279.254100000000    -169.318690889457
191  13    -448.329792264860    -279.077600000000    -169.252192264861
191  14    -448.068236753383    -278.887400000000    -169.180836753384
191  15    -447.788160541581    -278.683700000000    -169.104460541581
191  16    -447.489598058690    -278.466500000000    -169.023098058691
191  17    -447.172577927523    -278.235800000000    -168.936777927523
191  18    -446.837117595164    -277.991500000000    -168.845617595163
191  19    -446.483216440204    -277.733700000000    -168.749516440204
191  20    -446.110847140538    -277.462400000000    -168.648447140537
192   0    -441.983612236669    -268.665800000000    -173.317812236670
192   1    -441.964972074481    -268.652400000000    -173.312572074481
192   2    -441.927691667249    -268.625600000000    -173.302091667249
192   3    -441.871771053628    -268.585500000000    -173.286271053627
192   4    -441.797210789809    -268.531900000000    -173.265310789809
192   5    -441.704012511800    -268.465000000000    -173.239012511800
192   6    -441.592179625841    -268.384700000000    -173.207479625841
192   7    -441.461718076143    -268.291000000000    -173.170718076143
192   8    -441.312637126418    -268.183900000000    -173.128737126418
192   9    -441.144950078981    -268.063500000000    -173.081450078981
192  10    -440.958674842488    -267.929700000000    -173.028974842488
192  11    -440.753834246668    -267.782500000000    -172.971334246668
192  12    -440.530455989725    -267.622000000000    -172.908455989725
192  13    -440.288572091330    -267.448100000000    -172.840472091330
192  14    -440.028217711494    -267.260900000000    -172.767317711493
192  15    -439.749429182831    -267.060300000000    -172.689129182831
192  16    -439.452241091073    -266.846400000000    -172.605841091073
192  17    -439.136682225956    -266.619200000000    -172.517482225955
192  18    -438.802770211922    -266.378700000000    -172.424070211922
192  19    -438.450504615357    -266.124900000000    -172.325604615357
192  20    -438.079858312376    -265.857800000000    -172.222058312376
193   0    -434.266366367329    -257.295800000000    -176.970566367329
193   1    -434.247811693766    -257.282600000000    -176.965211693766
193   2    -434.210702274216    -257.256300000000    -176.954402274217
193   3    -434.155038168201    -257.216800000000    -176.938238168201
193   4    -434.080819963210    -257.164000000000    -176.916819963209
193   5    -433.988049336982    -257.098200000000    -176.889849336982
193   6    -433.876729747922    -257.019100000000    -176.857629747921
193   7    -433.746867202838    -256.926900000000    -176.819967202837
193   8    -433.598471038471    -256.821500000000    -176.776971038471
193   9    -433.431554640600    -256.703000000000    -176.728554640599
193  10    -433.246136011775    -256.571300000000    -176.674836011775
193  11    -433.042238086057    -256.426400000000    -176.615838086056
193  12    -432.819888676407    -256.268400000000    -176.551488676407
193  13    -432.579119927693    -256.097300000000    -176.481819927693
193  14    -432.319967135553    -255.913000000000    -176.406967135554
193  15    -432.042466778662    -255.715600000000    -176.326866778661
193  16    -431.746653599242    -255.505100000000    -176.241553599241
193  17    -431.432556553956    -255.281500000000    -176.151056553956
193  18    -431.100193444605    -255.044800000000    -176.055393444605
193  19    -430.749564025365    -254.795000000000    -175.954564025365
193  20    -430.380641370577    -254.532100000000    -175.848541370577
194   0    -426.883209704701    -246.205400000000    -180.677809704701
194   1    -426.864740552338    -246.192500000000    -180.672240552338
194   2    -426.827802185621    -246.166500000000    -180.661302185621
194   3    -426.772394684938    -246.127600000000    -180.644794684938
194   4    -426.698518669076    -246.075800000000    -180.622718669076
194   5    -426.606175857506    -246.011000000000    -180.595175857505
194   6    -426.495369760797    -245.933200000000    -180.562169760797
194   7    -426.366106448354    -245.842400000000    -180.523706448353
194   8    -426.218395329948    -245.738800000000    -180.479595329948
194   9    -426.052249874821    -245.622100000000    -180.430149874821
194  10    -425.867688179419    -245.492600000000    -180.375088179419
194  11    -425.664733282130    -245.350100000000    -180.314633282131
194  12    -425.443413110679    -245.194600000000    -180.248813110679
194  13    -425.203759935127    -245.026300000000    -180.177459935127
194  14    -424.945809186739    -244.845000000000    -180.100809186738
194  15    -424.669597490248    -244.650800000000    -180.018797490248
194  16    -424.375159744372    -244.443700000000    -179.931459744373
194  17    -424.062525072698    -244.223700000000    -179.838825072698
194  18    -423.731711454387    -243.990800000000    -179.740911454388
194  19    -423.382718831405    -243.745100000000    -179.637618831405
194  20    -423.015520476317    -243.486400000000    -179.529120476317
195   0    -419.836481263316    -235.395500000000    -184.440981263316
195   1    -419.818097664728    -235.382800000000    -184.435297664728
195   2    -419.781330415996    -235.357300000000    -184.424030415996
195   3    -419.726179618370    -235.319000000000    -184.407179618370
195   4    -419.652645921939    -235.268000000000    -184.384645921938
195   5    -419.560731087904    -235.204300000000    -184.356431087903
195   6    -419.450438678998    -235.127800000000    -184.322638678997
195   7    -419.321774827223    -235.038600000000    -184.283174827224
195   8    -419.174749015382    -234.936600000000    -184.238149015382
195   9    -419.009374796177    -234.821900000000    -184.187474796177
195  10    -418.825670359952    -234.694500000000    -184.131170359952
195  11    -418.623658849422    -234.554400000000    -184.069258849422
195  12    -418.403368307074    -234.401500000000    -184.001868307074
195  13    -418.164831128163    -234.235900000000    -183.928931128164
195  14    -417.908082879581    -234.057700000000    -183.850382879581
195  15    -417.633160332122    -233.866700000000    -183.766460332123
195  16    -417.340098540996    -233.663000000000    -183.677098540997
195  17    -417.028926796716    -233.446700000000    -183.582226796715
195  18    -416.699663255801    -233.217700000000    -183.481963255800
195  19    -416.352308048008    -232.976000000000    -183.376308048008
195  20    -415.986834644128    -232.721700000000    -183.265134644128
196   0    -413.128534911077    -224.867100000000    -188.261434911076
196   1    -413.110236898840    -224.854500000000    -188.255736898840
196   2    -413.073640833242    -224.829500000000    -188.244140833242
196   3    -413.018746836401    -224.791900000000    -188.226846836401
196   4    -412.945555589702    -224.741700000000    -188.203855589702
196   5    -412.854068896078    -224.679100000000    -188.174968896078
196   6    -412.744290370428    -224.603900000000    -188.140390370428
196   7    -412.616226207349    -224.516200000000    -188.100026207349
196   8    -412.469885962675    -224.416000000000    -188.053885962675
196   9    -412.305283272571    -224.303200000000    -188.002083272570
196  10    -412.122436421275    -224.178000000000    -187.944436421276
196  11    -411.921368655834    -224.040200000000    -187.881168655834
196  12    -411.702108133493    -223.890000000000    -187.812108133493
196  13    -411.464687374703    -223.727200000000    -187.737487374703
196  14    -411.209142081983    -223.552000000000    -187.657142081983
196  15    -410.935509172186    -223.364300000000    -187.571209172186
196  16    -410.643823857016    -223.164100000000    -187.479723857016
196  17    -410.334115593910    -222.951500000000    -187.382615593910
196  18    -410.006402716748    -222.726400000000    -187.280002716748
196  19    -409.660685543077    -222.488900000000    -187.171785543077
196  20    -409.296937741912    -222.238900000000    -187.058037741911
197   0    -406.761739369244    -214.620900000000    -192.140839369244
197   1    -406.743526975933    -214.608600000000    -192.134926975934
197   2    -406.707102158621    -214.584000000000    -192.123102158621
197   3    -406.652465060290    -214.547000000000    -192.105465060290
197   4    -406.579616393624    -214.497800000000    -192.081816393624
197   5    -406.488558003289    -214.436200000000    -192.052358003289
197   6    -406.379293556346    -214.362400000000    -192.016893556346
197   7    -406.251829309992    -214.276200000000    -191.975629309992
197   8    -406.106174893087    -214.177700000000    -191.928474893087
197   9    -405.942344025262    -214.067000000000    -191.875344025262
197  10    -405.760355084651    -213.943900000000    -191.816455084650
197  11    -405.560231422626    -213.808600000000    -191.751631422626
197  12    -405.342001311197    -213.661000000000    -191.681001311197
197  13    -405.105697396008    -213.501100000000    -191.604597396007
197  14    -404.851355515204    -213.328900000000    -191.522455515204
197  15    -404.579012731700    -213.144500000000    -191.434512731700
197  16    -404.288704413692    -212.947800000000    -191.340904413692
197  17    -403.980460185542    -212.738900000000    -191.241560185542
197  18    -403.654298558489    -212.517800000000    -191.136498558490
197  19    -403.310220037872    -212.284500000000    -191.025720037872
197  20    -402.948198490929    -212.038900000000    -190.909298490928
198   0    -400.738478212447    -204.657800000000    -196.080678212447
198   1    -400.720351470638    -204.645800000000    -196.074551470639
198   2    -400.684097966762    -204.621600000000    -196.062497966762
198   3    -400.629717864667    -204.585300000000    -196.044417864668
198   4    -400.557211908337    -204.536900000000    -196.020311908337
198   5    -400.466581984167    -204.476500000000    -195.990081984168
198   6    -400.357831811384    -204.403900000000    -195.953931811384
198   7    -400.230967709781    -204.319300000000    -195.911667709781
198   8    -400.085999381249    -204.222600000000    -195.863399381249
198   9    -399.922940628882    -204.113900000000    -195.809040628881
198  10    -399.741809924707    -203.993000000000    -195.748809924707
198  11    -399.542630724429    -203.860100000000    -195.682530724430
198  12    -399.325431414816    -203.715200000000    -195.610231414817
198  13    -399.090244766707    -203.558200000000    -195.532044766707
198  14    -398.837106753875    -203.389100000000    -195.448006753875
198  15    -398.566054585295    -203.208100000000    -195.357954585295
198  16    -398.277123785654    -203.014900000000    -195.262223785653
198  17    -397.970344146242    -202.809800000000    -195.160544146242
198  18    -397.645734355654    -202.592700000000    -195.053034355654
198  19    -397.303295107023    -202.363500000000    -194.939795107022
198  20    -396.943000465809    -202.122400000000    -194.820600465809
199   0    -395.061149868677    -194.978400000000    -200.082749868677
199   1    -395.043108810945    -194.966600000000    -200.076508810946
199   2    -395.007026685656    -194.942800000000    -200.064226685656
199   3    -394.952903677523    -194.907200000000    -200.045703677524
199   4    -394.880740561830    -194.859700000000    -200.021040561830
199   5    -394.790539266702    -194.800400000000    -199.990139266702
199   6    -394.682303563531    -194.729200000000    -199.953103563531
199   7    -394.556039834706    -194.646200000000    -199.909839834706
199   8    -394.411757855151    -194.551300000000    -199.860457855150
199   9    -394.249471511419    -194.444500000000    -199.804971511419
199  10    -394.069199369436    -194.325900000000    -199.743299369436
199  11    -393.870964989233    -194.195500000000    -199.675464989233
199  12    -393.654796872340    -194.053200000000    -199.601596872340
199  13    -393.420727914791    -193.899100000000    -199.521627914792
199  14    -393.168794225986    -193.733200000000    -199.435594225987
199  15    -392.899033160960    -193.555500000000    -199.343533160960
199  16    -392.611480400892    -193.366000000000    -199.245480400892
199  17    -392.306165903999    -193.164700000000    -199.141465903998
199  18    -391.983108536233    -192.951600000000    -199.031508536233
199  19    -391.642309178519    -192.726700000000    -198.915609178519
199  20    -391.283742094543    -192.490000000000    -198.793742094543
200   0    -389.732167619286    -185.583000000000    -204.149167619286
200   1    -389.714212278206    -185.571400000000    -204.142812278206
200   2    -389.678301596655    -185.548100000000    -204.130201596655
200   3    -389.624435780211    -185.513100000000    -204.111335780211
200   4    -389.552615635455    -185.466600000000    -204.086015635456
200   5    -389.462843132246    -185.408400000000    -204.054443132246
200   6    -389.355122094139    -185.338500000000    -204.016622094140
200   7    -389.229458966122    -185.257100000000    -203.972358966122
200   8    -389.085863596145    -185.164000000000    -203.921863596145
200   9    -388.924349954227    -185.059300000000    -203.865049954226
200  10    -388.744936700188    -184.942900000000    -203.802036700188
200  11    -388.547647498389    -184.815000000000    -203.732647498390
200  12    -388.332510965122    -184.675400000000    -203.657110965121
200  13    -388.099560121613    -184.524300000000    -203.575260121613
200  14    -387.848831212890    -184.361500000000    -203.487331212890
200  15    -387.580361740048    -184.187200000000    -203.393161740048
200  16    -387.294187540759    -184.001300000000    -203.292887540760
200  17    -386.990338740166    -183.803800000000    -203.186538740166
200  18    -386.668834381580    -183.594800000000    -203.074034381580
200  19    -386.329675533715    -183.374200000000    -202.955475533715
200  20    -385.972836658483    -183.142100000000    -202.830736658483
201   0    -384.753959598997    -176.471700000000    -208.282259598997
201   1    -384.736090007145    -176.460300000000    -208.275790007146
201   2    -384.700350834482    -176.437500000000    -208.262850834482
201   3    -384.646742307453    -176.403200000000    -208.243542307453
201   4    -384.575265263937    -176.357600000000    -208.217665263936
201   5    -384.485921715524    -176.300500000000    -208.185421715523
201   6    -384.378715537933    -176.232100000000    -208.146615537933
201   7    -384.253653238749    -176.152200000000    -208.101453238750
201   8    -384.110744738954    -176.060900000000    -208.049844738954
201   9    -383.950004092028    -175.958200000000    -207.991804092028
201  10    -383.771450051688    -175.844200000000    -207.927250051688
201  11    -383.575106386623    -175.718700000000    -207.856406386622
201  12    -383.361001827884    -175.581900000000    -207.779101827884
201  13    -383.129169521895    -175.433700000000    -207.695469521896
201  14    -382.879645849310    -175.274200000000    -207.605445849310
201  15    -382.612468457283    -175.103300000000    -207.509168457283
201  16    -382.327673339979    -174.921000000000    -207.406673339979
201  17    -382.025290789467    -174.727400000000    -207.297890789467
201  18    -381.705340026416    -174.522500000000    -207.182840026416
201  19    -381.367822307333    -174.306300000000    -207.061522307333
201  20    -381.012712292352    -174.078700000000    -206.934012292352
202   0    -380.128968795890    -167.644700000000    -212.484268795890
202   1    -380.111184985841    -167.633500000000    -212.477684985841
202   2    -380.075617387217    -167.611100000000    -212.464517387217
202   3    -380.022266247328    -167.577600000000    -212.444666247328
202   4    -379.951132435353    -167.532800000000    -212.418332435353
202   5    -379.862218004613    -167.476900000000    -212.385318004613
202   6    -379.755526882991    -167.409800000000    -212.345726882991
202   7    -379.631065640669    -167.331600000000    -212.299465640668
202   8    -379.488844271658    -167.242100000000    -212.246744271658
202   9    -379.328876912903    -167.141500000000    -212.187376912903
202  10    -379.151182412015    -167.029800000000    -212.121382412015
202  11    -378.955784642012    -166.906900000000    -212.048884642011
202  12    -378.742712448707    -166.772800000000    -211.969912448707
202  13    -378.511999103718    -166.627600000000    -211.884399103717
202  14    -378.263681123325    -166.471300000000    -211.792381123324
202  15    -377.997796300742    -166.303800000000    -211.693996300743
202  16    -377.714380786630    -166.125300000000    -211.589080786630
202  17    -377.413465039980    -165.935600000000    -211.477865039979
202  18    -377.095068458821    -165.734800000000    -211.360268458821
202  19    -376.759192487452    -165.523000000000    -211.236192487451
202  20    -376.405811984230    -165.300000000000    -211.105811984230
203   0    -375.859653051415    -159.101800000000    -216.757853051414
203   1    -375.841955055744    -159.090800000000    -216.751155055745
203   2    -375.806559096310    -159.068900000000    -216.737659096309
203   3    -375.753465441288    -159.036100000000    -216.717365441288
203   4    -375.682674991155    -158.992200000000    -216.690474991155
203   5    -375.594189840965    -158.937500000000    -216.656689840965
203   6    -375.488013970763    -158.871800000000    -216.616213970764
203   7    -375.364154013330    -158.795100000000    -216.569054013330
203   8    -375.222620035708    -158.707600000000    -216.515020035707
203   9    -375.063426258301    -158.609100000000    -216.454326258301
203  10    -374.886591622619    -158.499600000000    -216.386991622619
203  11    -374.692140106007    -158.379300000000    -216.312840106008
203  12    -374.480100669041    -158.248000000000    -216.232100669041
203  13    -374.250506708531    -158.105800000000    -216.144706708530
203  14    -374.003394876385    -157.952700000000    -216.050694876385
203  15    -373.738803111879    -157.788800000000    -215.950003111879
203  16    -373.456767722163    -157.613900000000    -215.842867722163
203  17    -373.157319333156    -157.428200000000    -215.729119333156
203  18    -372.840477520247    -157.231600000000    -215.608877520247
203  19    -372.506243915523    -157.024100000000    -215.482143915523
203  20    -372.154593575567    -156.805900000000    -215.348693575567
204   0    -371.948485060379    -150.842600000000    -221.105885060379
204   1    -371.930872911663    -150.831900000000    -221.098972911663
204   2    -371.895648656569    -150.810400000000    -221.085248656568
204   3    -371.842812584140    -150.778300000000    -221.064512584140
204   4    -371.772365626151    -150.735400000000    -221.036965626152
204   5    -371.684309919387    -150.681800000000    -221.002509919386
204   6    -371.578649496058    -150.617500000000    -220.961149496058
204   7    -371.455391051542    -150.542500000000    -220.912891051543
204   8    -371.314544725910    -150.456800000000    -220.857744725909
204   9    -371.156124823031    -150.360400000000    -220.795724823031
204  10    -370.980150378308    -150.253300000000    -220.726850378308
204  11    -370.786645473416    -150.135500000000    -220.651145473415
204  12    -370.575639183692    -150.007100000000    -220.568539183692
204  13    -370.347165031141    -149.867900000000    -220.479265031141
204  14    -370.101259803299    -149.718100000000    -220.383159803298
204  15    -369.837961585499    -149.557600000000    -220.280361585498
204  16    -369.557306841385    -149.386500000000    -220.170806841385
204  17    -369.259326363804    -149.204800000000    -220.054526363803
204  18    -368.944039905499    -149.012400000000    -219.931639905500
204  19    -368.611449286353    -148.809400000000    -219.802049286352
204  20    -368.261529761171    -148.595800000000    -219.665729761172
205   0    -368.397952370961    -142.866500000000    -225.531452370961
205   1    -368.380426101774    -142.856000000000    -225.524426101774
205   2    -368.345373616171    -142.835000000000    -225.510373616172
205   3    -368.292795224062    -142.803600000000    -225.489195224061
205   4    -368.222691888518    -142.761700000000    -225.460991888518
205   5    -368.135065788057    -142.709300000000    -225.425765788056
205   6    -368.029921007054    -142.646400000000    -225.383521007054
205   7    -367.907264303482    -142.573000000000    -225.334264303481
205   8    -367.767105890443    -142.489200000000    -225.277905890443
205   9    -367.609460155269    -142.394900000000    -225.214560155269
205  10    -367.434346227260    -142.290200000000    -225.144146227260
205  11    -367.241788292417    -142.175000000000    -225.066788292417
205  12    -367.031815540841    -142.049300000000    -224.982515540841
205  13    -366.804461619728    -141.913200000000    -224.891261619729
205  14    -366.559763452243    -141.766700000000    -224.793063452244
205  15    -366.297759269780    -141.609800000000    -224.687959269780
205  16    -366.018485692476    -141.442500000000    -224.575985692475
205  17    -365.721973680100    -141.264700000000    -224.457273680100
205  18    -365.408243162758    -141.076600000000    -224.331643162757
205  19    -365.077296148121    -140.878100000000    -224.199196148121
205  20    -364.729108089220    -140.669200000000    -224.059908089220
206   0    -365.210557384699    -135.172500000000    -230.038057384700
206   1    -365.193117027617    -135.162300000000    -230.030817027617
206   2    -365.158236376656    -135.141800000000    -230.016436376656
206   3    -365.105915762592    -135.111100000000    -229.994815762591
206   4    -365.036156179795    -135.070100000000    -229.966056179795
206   5    -364.948959848513    -135.018900000000    -229.930059848513
206   6    -364.844330905288    -134.957400000000    -229.886930905288
206   7    -364.722276170688    -134.885700000000    -229.836576170688
206   8    -364.582805930845    -134.803800000000    -229.779005930845
206   9    -364.425934656555    -134.711600000000    -229.714334656555
206  10    -364.251681571013    -134.609200000000    -229.642481571012
206  11    -364.060070964549    -134.496700000000    -229.563370964549
206  12    -363.851132142023    -134.373900000000    -229.477232142023
206  13    -363.624898875830    -134.240900000000    -229.383998875830
206  14    -363.381408224758    -134.097700000000    -229.283708224758
206  15    -363.120698566262    -133.944300000000    -229.176398566262
206  16    -362.842806676972    -133.780800000000    -229.062006676972
206  17    -362.547763683583    -133.607100000000    -228.940663683583
206  18    -362.235589693560    -133.423200000000    -228.812389693559
206  19    -361.906286902364    -133.229200000000    -228.677086902364
206  20    -361.559830961252    -133.025100000000    -228.534730961252
207   0    -362.388817356494    -127.759600000000    -234.629217356493
207   1    -362.371462944091    -127.749600000000    -234.621862944091
207   2    -362.336754192923    -127.729600000000    -234.607154192924
207   3    -362.284691454630    -127.699500000000    -234.585191454630
207   4    -362.215275754882    -127.659500000000    -234.555775754882
207   5    -362.128509355657    -127.609500000000    -234.519009355658
207   6    -362.024396445661    -127.549500000000    -234.474896445661
207   7    -361.902943908060    -127.479400000000    -234.423543908060
207   8    -361.764162102017    -127.399400000000    -234.364762102017
207   9    -361.608065581789    -127.309400000000    -234.298665581789
207  10    -361.434673664467    -127.209400000000    -234.225273664468
207  11    -361.244010744711    -127.099500000000    -234.144510744711
207  12    -361.036106242141    -126.979500000000    -234.056606242140
207  13    -360.810994054346    -126.849600000000    -233.961394054346
207  14    -360.568711375742    -126.709800000000    -233.858911375743
207  15    -360.309296729844    -126.560000000000    -233.749296729843
207  16    -360.032787049774    -126.400300000000    -233.632487049774
207  17    -359.739213629154    -126.230700000000    -233.508513629155
207  18    -359.428596752806    -126.051100000000    -233.377496752806
207  19    -359.100938803983    -125.861600000000    -233.239338803984
207  20    -358.756215632167    -125.662300000000    -233.093915632167
208   0    -359.935264394615    -120.626200000000    -239.309064394615
208   1    -359.917995959467    -120.616400000000    -239.301595959468
208   2    -359.883459173243    -120.596900000000    -239.286559173243
208   3    -359.831654408447    -120.567600000000    -239.264054408447
208   4    -359.762582722049    -120.528500000000    -239.234082722048
208   5    -359.676246417758    -120.479700000000    -239.196546417757
208   6    -359.572649736443    -120.421100000000    -239.151549736443
208   7    -359.451799623870    -120.352700000000    -239.099099623870
208   8    -359.313706512229    -120.274600000000    -239.039106512229
208   9    -359.158385039241    -120.186800000000    -238.971585039241
208  10    -358.985854615893    -120.089200000000    -238.896654615893
208  11    -358.796139741173    -119.981900000000    -238.814239741173
208  12    -358.589269949464    -119.864800000000    -238.724469949463
208  13    -358.365279263547    -119.738100000000    -238.627179263547
208  14    -358.124205013466    -119.601600000000    -238.522605013466
208  15    -357.866085868797    -119.455400000000    -238.410685868796
208  16    -357.590958919153    -119.299500000000    -238.291458919152
208  17    -357.298855625083    -119.134000000000    -238.164855625083
208  18    -356.989796448766    -118.958800000000    -238.030996448766
208  19    -356.663783961249    -118.773900000000    -237.889883961249
208  20    -356.320794210236    -118.579300000000    -237.741494210236
209   0    -357.852445460691    -113.770500000000    -244.081945460691
209   1    -357.835263035374    -113.760900000000    -244.074363035375
209   2    -357.800898279244    -113.741900000000    -244.058998279244
209   3    -357.749351585672    -113.713300000000    -244.036051585671
209   4    -357.680624042924    -113.675200000000    -244.005424042924
209   5    -357.594717996444    -113.627600000000    -243.967117996444
209   6    -357.491637739263    -113.570400000000    -243.921237739264
209   7    -357.371390279745    -113.503800000000    -243.867590279744
209   8    -357.233986123109    -113.427600000000    -243.806386123109
209   9    -357.079439990540    -113.341900000000    -243.737539990540
209  10    -356.907771386920    -113.246800000000    -243.660971386920
209  11    -356.719004915565    -113.142100000000    -243.576904915565
209  12    -356.513170225620    -113.027900000000    -243.485270225620
209  13    -356.290301465061    -112.904300000000    -243.386001465061
209  14    -356.050436099559    -112.771200000000    -243.279236099559
209  15    -355.793612944748    -112.628700000000    -243.164912944748
209  16    -355.519869246737    -112.476600000000    -243.043269246737
209  17    -355.229236632998    -112.315200000000    -242.914036632998
209  18    -354.921735743070    -112.144300000000    -242.777435743070
209  19    -354.597369335790    -111.964000000000    -242.633369335790
209  20    -354.256113657087    -111.774300000000    -242.481813657087
210   0    -356.142922369719    -107.190300000000    -248.952622369718
210   1    -356.125825986808    -107.181000000000    -248.944825986809
210   2    -356.091633325923    -107.162400000000    -248.929233325923
210   3    -356.040344801300    -107.134600000000    -248.905744801300
210   4    -355.971961532506    -107.097400000000    -248.874561532506
210   5    -355.886485906712    -107.051000000000    -248.835485906712
210   6    -355.783922269118    -106.995300000000    -248.788622269119
210   7    -355.664277690682    -106.930400000000    -248.733877690682
210   8    -355.527562749654    -106.856100000000    -248.671462749654
210   9    -355.373792250682    -106.772600000000    -248.601192250682
210  10    -355.202985792544    -106.679900000000    -248.523085792543
210  11    -355.015168082883    -106.577900000000    -248.437268082883
210  12    -354.810368885608    -106.466600000000    -248.343768885607
210  13    -354.588622473886    -106.346200000000    -248.242422473886
210  14    -354.349966449018    -106.216500000000    -248.133466449019
210  15    -354.094439772696    -106.077500000000    -248.016939772696
210  16    -353.822079847522    -105.929400000000    -247.892679847522
210  17    -353.532918467896    -105.772100000000    -247.760818467896
210  18    -353.226976450713    -105.605500000000    -247.621476450713
210  19    -352.904256742602    -105.429800000000    -247.474456742602
210  20    -352.564735787717    -105.245000000000    -247.319735787717
211   0    -354.809271790055    -100.883100000000    -253.926171790055
211   1    -354.792261482126    -100.874100000000    -253.918161482125
211   2    -354.758240981636    -100.856000000000    -253.902240981636
211   3    -354.707210723689    -100.828800000000    -253.878410723689
211   4    -354.639171859149    -100.792700000000    -253.846471859149
211   5    -354.554126816920    -100.747500000000    -253.806626816920
211   6    -354.452079994364    -100.693200000000    -253.758879994364
211   7    -354.333038525037    -100.630000000000    -253.703038525037
211   8    -354.197013060221    -100.557700000000    -253.639313060220
211   9    -354.044018488024    -100.476400000000    -253.567618488025
211  10    -353.874074501121    -100.386100000000    -253.487974501121
211  11    -353.687205911484    -100.286700000000    -253.400505911484
211  12    -353.483442597781    -100.178400000000    -253.305042597782
211  13    -353.262818958378    -100.061100000000    -253.201718958378
211  14    -353.025372730198     -99.934800000000    -253.090572730198
211  15    -352.771143020996     -99.799500000000    -252.971643020996
211  16    -352.500167389866     -99.655200000000    -252.844967389866
211  17    -352.212477798133     -99.502000000000    -252.710477798132
211  18    -351.908095240052     -99.339900000000    -252.568195240052
211  19    -351.587022850042     -99.168800000000    -252.418222850042
211  20    -351.249237270482     -98.988800000000    -252.260437270482
212   0    -353.854085243426     -94.846000000000    -259.008085243425
212   1    -353.837161043053     -94.837200000000    -258.999961043053
212   2    -353.803312768110     -94.819600000000    -258.983712768110
212   3    -353.752540874565     -94.793200000000    -258.959340874565
212   4    -353.684846544580     -94.758000000000    -258.926846544580
212   5    -353.600232248792     -94.714000000000    -258.886232248792
212   6    -353.498702436727     -94.661200000000    -258.837502436727
212   7    -353.380264304537     -94.599600000000    -258.780664304538
212   8    -353.244928576535     -94.529300000000    -258.715628576535
212   9    -353.092710224292     -94.450200000000    -258.642510224291
212  10    -352.923629034377     -94.362300000000    -258.561329034377
212  11    -352.737709923093     -94.265600000000    -258.472109923093
212  12    -352.534982883868     -94.160200000000    -258.374782883868
212  13    -352.315482440262     -94.046100000000    -258.269382440262
212  14    -352.079246464826     -93.923200000000    -258.156046464826
212  15    -351.826314211374     -93.791500000000    -258.034814211374
212  16    -351.556723395494     -93.651200000000    -257.905523395494
212  17    -351.270506145436     -93.502100000000    -257.768406145436
212  18    -350.967683632813     -93.344400000000    -257.623283632813
212  19    -350.648259179837     -93.178000000000    -257.470259179837
212  20    -350.312209627109     -93.002800000000    -257.309409627109
213   0    -353.279969104915     -89.075500000000    -264.204469104915
213   1    -353.263131044675     -89.066900000000    -264.196231044675
213   2    -353.229455060429     -89.049800000000    -264.179655060429
213   3    -353.178941629011     -89.024100000000    -264.154841629012
213   4    -353.111591963884     -88.989900000000    -264.121691963884
213   5    -353.027408577413     -88.947200000000    -264.080208577414
213   6    -352.926395971291     -88.895800000000    -264.030595971290
213   7    -352.808561404266     -88.836000000000    -263.972561404266
213   8    -352.673915673681     -88.767600000000    -263.906315673681
213   9    -352.522473834570     -88.690700000000    -263.831773834570
213  10    -352.354255767397     -88.605200000000    -263.749055767397
213  11    -352.169286492795     -88.511200000000    -263.658086492796
213  12    -351.967596118953     -88.408800000000    -263.558796118953
213  13    -351.749219294623     -88.297800000000    -263.451419294623
213  14    -351.514194027986     -88.178300000000    -263.335894027987
213  15    -351.262559718916     -88.050300000000    -263.212259718915
213  16    -350.994354239491     -87.913900000000    -263.080454239492
213  17    -350.709609884889     -87.769000000000    -262.940609884889
213  18    -350.408348004080     -87.615600000000    -262.792748004081
213  19    -350.090572107070     -87.453800000000    -262.636772107069
213  20    -349.756259232682     -87.283600000000    -262.472659232682
214   0    -353.089544602973     -83.567800000000    -269.521744602973
214   1    -353.072792715440     -83.559500000000    -269.513292715440
214   2    -353.039289087042     -83.542900000000    -269.496389087041
214   3    -352.989034215478     -83.518000000000    -269.471034215479
214   4    -352.922029345509     -83.484700000000    -269.437329345509
214   5    -352.838277031234     -83.443200000000    -269.395077031234
214   6    -352.737781826506     -83.393300000000    -269.344481826506
214   7    -352.620551052674     -83.335200000000    -269.285351052674
214   8    -352.486595580109     -83.268700000000    -269.217895580109
214   9    -352.335930547308     -83.194000000000    -269.141930547307
214  10    -352.168575928632     -83.111000000000    -269.057575928632
214  11    -351.984556849040     -83.019700000000    -268.964856849040
214  12    -351.783903531484     -82.920100000000    -268.863803531483
214  13    -351.566650749911     -82.812300000000    -268.754350749911
214  14    -351.332836648128     -82.696200000000    -268.636636648128
214  15    -351.082500772069     -82.571900000000    -268.510600772069
214  16    -350.815681150306     -82.439400000000    -268.376281150306
214  17    -350.532410244941     -82.298600000000    -268.233810244940
214  18    -350.232709582304     -82.149600000000    -268.083109582304
214  19    -349.916582860190     -81.992500000000    -267.924082860190
214  20    -349.584007315649     -81.827100000000    -267.756907315649
215   0    -353.285447819417     -78.318800000000    -274.966647819417
215   1    -353.268782137167     -78.310700000000    -274.958082137166
215   2    -353.235450929767     -78.294600000000    -274.940850929767
215   3    -353.185454715784     -78.270400000000    -274.915054715783
215   4    -353.118794771275     -78.238100000000    -274.880694771276
215   5    -353.035473692071     -78.197800000000    -274.837673692071
215   6    -352.935496084191     -78.149400000000    -274.786096084190
215   7    -352.818869331578     -78.092900000000    -274.725969331578
215   8    -352.685604377636     -78.028400000000    -274.657204377636
215   9    -352.535716444323     -77.955900000000    -274.579816444323
215  10    -352.369225599897     -77.875300000000    -274.493925599897
215  11    -352.186157073645     -77.786700000000    -274.399457073646
215  12    -351.986541203280     -77.690000000000    -274.296541203281
215  13    -351.770412887944     -77.585400000000    -274.185012887944
215  14    -351.537810407071     -77.472700000000    -274.065110407070
215  15    -351.288773452653     -77.352000000000    -273.936773452653
215  16    -351.023340209757     -77.223400000000    -273.799940209758
215  17    -350.741543307410     -77.086700000000    -273.654843307410
215  18    -350.443404449302     -76.942200000000    -273.501204449301
215  19    -350.128927521017     -76.789600000000    -273.339327521017
215  20    -349.798089957831     -76.629100000000    -273.168989957830
216   0    -353.870329689422     -73.323500000000    -280.546829689421
216   1    -353.853750245030     -73.315700000000    -280.538050245030
216   2    -353.820591523780     -73.300100000000    -280.520491523780
216   3    -353.770854065103     -73.276600000000    -280.494254065103
216   4    -353.704539176355     -73.245300000000    -280.459239176355
216   5    -353.621649495099     -73.206200000000    -280.415449495100
216   6    -353.522189679519     -73.159200000000    -280.362989679518
216   7    -353.406167176154     -73.104500000000    -280.301667176153
216   8    -353.273593001437     -73.041900000000    -280.231693001437
216   9    -353.124482460792     -72.971500000000    -280.152982460791
216  10    -352.958855716369     -72.893400000000    -280.065455716369
216  11    -352.776738101786     -72.807400000000    -279.969338101786
216  12    -352.578160069516     -72.713700000000    -279.864460069516
216  13    -352.363156643897     -72.612200000000    -279.750956643897
216  14    -352.131766239987     -72.502900000000    -279.628866239987
216  15    -351.884028695842     -72.385900000000    -279.498128695842
216  16    -351.619982353020     -72.261100000000    -279.358882353020
216  17    -351.339660007472     -72.128600000000    -279.211060007472
216  18    -351.043083540249     -71.988400000000    -279.054683540248
216  19    -350.730257024725     -71.840400000000    -278.889857024725
216  20    -350.401158094400     -71.684800000000    -278.716358094401
217   0    -354.846856001535     -68.576900000000    -286.269956001535
217   1    -354.830362827577     -68.569300000000    -286.261062827577
217   2    -354.797376657627     -68.554100000000    -286.243276657627
217   3    -354.747898051982     -68.531300000000    -286.216598051982
217   4    -354.681928349298     -68.501000000000    -286.180928349298
217   5    -354.599470228867     -68.463100000000    -286.136370228867
217   6    -354.500528401038     -68.417600000000    -286.082928401038
217   7    -354.385110374948     -68.364500000000    -286.020610374949
217   8    -354.253227240060     -68.303900000000    -285.949327240060
217   9    -354.104894385260     -68.235700000000    -285.869194385259
217  10    -353.940132066594     -68.159900000000    -285.780232066594
217  11    -353.758965722009     -68.076600000000    -285.682365722008
217  12    -353.561425918739     -67.985800000000    -285.575625918739
217  13    -353.347547806316     -67.887400000000    -285.460147806316
217  14    -353.117369935426     -67.781500000000    -285.335869935426
217  15    -352.870932290184     -67.668100000000    -285.202832290183
217  16    -352.608273368640     -67.547200000000    -285.061073368640
217  17    -352.329426133674     -67.418800000000    -284.910626133674
217  18    -352.034412643691     -67.282900000000    -284.751512643691
217  19    -351.723237159861     -67.139600000000    -284.583637159861
217  20    -351.395877513905     -66.988800000000    -284.407077513905
218   0    -356.217707397659     -64.072900000000    -292.144807397658
218   1    -356.201300526710     -64.065600000000    -292.135700526710
218   2    -356.168486973210     -64.050900000000    -292.117586973211
218   3    -356.119267318324     -64.028900000000    -292.090367318323
218   4    -356.053642932004     -63.999500000000    -292.054142932004
218   5    -355.971616535275     -63.962700000000    -292.008916535275
218   6    -355.873192890650     -63.918700000000    -291.954492890650
218   7    -355.758379569863     -63.867300000000    -291.891079569863
218   8    -355.627187735407     -63.808600000000    -291.818587735406
218   9    -355.479632859629     -63.742500000000    -291.737132859629
218  10    -355.315735292475     -63.669200000000    -291.646535292474
218  11    -355.135520576216     -63.588500000000    -291.547020576217
218  12    -354.939019392851     -63.500600000000    -291.438419392851
218  13    -354.726267017103     -63.405300000000    -291.320967017103
218  14    -354.497302135288     -63.302800000000    -291.194502135288
218  15    -354.252164877579     -63.193000000000    -291.059164877579
218  16    -353.990893898521     -63.075900000000    -290.914993898521
218  17    -353.713522327917     -62.951600000000    -290.761922327916
218  18    -353.420072401532     -62.820000000000    -290.600072401532
218  19    -353.110548568327     -62.681200000000    -290.429348568327
218  20    -352.784928858248     -62.535200000000    -290.249728858247
219   0    -357.985579373067     -59.805400000000    -298.180179373067
219   1    -357.969258837703     -59.798300000000    -298.170958837703
219   2    -357.936617965805     -59.784100000000    -298.152517965805
219   3    -357.887657359403     -59.762800000000    -298.124857359402
219   4    -357.822378419748     -59.734300000000    -298.088078419748
219   5    -357.740783909599     -59.698800000000    -298.041983909598
219   6    -357.642878643630     -59.656200000000    -297.986678643630
219   7    -357.528670256173     -59.606400000000    -297.922270256174
219   8    -357.398169982751     -59.549600000000    -297.848569982751
219   9    -357.251393379176     -59.485700000000    -297.765693379176
219  10    -357.088360889285     -59.414700000000    -297.673660889285
219  11    -356.909098159683     -59.336700000000    -297.572398159683
219  12    -356.713635987126     -59.251600000000    -297.462035987127
219  13    -356.502009771534     -59.159400000000    -297.342609771535
219  14    -356.274258334849     -59.060200000000    -297.214058334849
219  15    -356.030421953304     -58.954000000000    -297.076421953304
219  16    -355.770539437936     -58.840700000000    -296.929839437937
219  17    -355.494644085475     -58.720400000000    -296.774244085475
219  18    -355.202758309045     -58.593100000000    -296.609658309046
219  19    -354.894886745397     -58.458800000000    -296.436086745397
219  20    -354.571007622702     -58.317600000000    -296.253407622701
220   0    -360.153182276393     -55.767500000000    -304.385682276393
220   1    -360.136948109188     -55.760700000000    -304.376248109189
220   2    -360.104479984043     -55.746900000000    -304.357579984043
220   3    -360.055778523851     -55.726300000000    -304.329478523851
220   4    -359.990845161164     -55.698800000000    -304.292045161164
220   5    -359.909682700471     -55.664400000000    -304.245282700471
220   6    -359.812296008609     -55.623200000000    -304.189096008609
220   7    -359.698692782511     -55.575100000000    -304.123592782511
220   8    -359.568884330726     -55.520200000000    -304.048684330726
220   9    -359.422886292531     -55.458400000000    -303.964486292531
220  10    -359.260719205659     -55.389800000000    -303.870919205659
220  11    -359.082408821041     -55.314300000000    -303.768108821041
220  12    -358.887986050198     -55.232000000000    -303.655986050197
220  13    -358.677486418241     -55.142900000000    -303.534586418241
220  14    -358.450948882741     -55.047000000000    -303.403948882741
220  15    -358.208413865990     -54.944300000000    -303.264113865990
220  16    -357.949920335519     -54.834700000000    -303.115220335519
220  17    -357.675501754983     -54.718500000000    -302.957001754983
220  18    -357.385180714864     -54.595400000000    -302.789780714864
220  19    -357.078962039705     -54.465600000000    -302.613362039704
220  20    -356.756824155901     -54.329000000000    -302.427824155901
221   0    -362.723241309633     -51.952100000000    -310.771141309633
221   1    -362.707093543164     -51.945400000000    -310.761693543164
221   2    -362.674798229921     -51.932100000000    -310.742698229921
221   3    -362.626356013666     -51.912200000000    -310.714156013666
221   4    -362.561768358248     -51.885600000000    -310.676168358249
221   5    -362.481038109887     -51.852400000000    -310.628638109887
221   6    -362.384170187586     -51.812600000000    -310.571570187586
221   7    -362.271172350873     -51.766100000000    -310.505072350873
221   8    -362.142055981329     -51.713100000000    -310.428955981329
221   9    -361.996836801692     -51.653400000000    -310.343436801691
221  10    -361.835535443592     -51.587100000000    -310.248435443592
221  11    -361.658177762288     -51.514100000000    -310.144077762287
221  12    -361.464794784062     -51.434600000000    -310.030194784063
221  13    -361.255422159220     -51.348500000000    -309.906922159221
221  14    -361.030098980960     -51.255900000000    -309.774198980960
221  15    -360.788865817635     -51.156600000000    -309.632265817634
221  16    -360.531761793266     -51.050800000000    -309.480961793266
221  17    -360.258820538436     -50.938500000000    -309.320320538435
221  18    -359.970064820985     -50.819600000000    -309.150464820985
221  19    -359.665499653246     -50.694200000000    -308.971299653246
221  20    -359.345103659841     -50.562300000000    -308.782803659841
222   0    -365.698496528154     -48.351500000000    -317.346996528154
222   1    -365.682435194994     -48.345100000000    -317.337335194995
222   2    -365.650312758806     -48.332300000000    -317.318012758806
222   3    -365.602129884213     -48.313100000000    -317.289029884213
222   4    -365.537888066366     -48.287400000000    -317.250488066366
222   5    -365.457590193214     -48.255300000000    -317.202290193214
222   6    -365.361241235926     -48.216900000000    -317.144341235925
222   7    -365.248849016626     -48.172000000000    -317.076849016626
222   8    -365.120424989925     -48.120800000000    -316.999624989925
222   9    -364.975984962024     -48.063100000000    -316.912884962024
222  10    -364.815549658450     -47.999100000000    -316.816449658450
222  11    -364.639145038789     -47.928700000000    -316.710445038789
222  12    -364.446802244085     -47.852000000000    -316.594802244085
222  13    -364.238557049838     -47.768800000000    -316.469757049838
222  14    -364.014448684873     -47.679400000000    -316.335048684873
222  15    -363.774517863603     -47.583600000000    -316.190917863603
222  16    -363.518803866543     -47.481400000000    -316.037403866543
222  17    -363.247340491200     -47.373000000000    -315.874340491200
222  18    -362.960150682773     -47.258200000000    -315.701950682773
222  19    -362.657239641388     -47.137200000000    -315.520039641387
222  20    -362.338586189888     -47.009900000000    -315.328686189888
223   0    -369.081702840677     -44.958100000000    -324.123602840677
223   1    -369.065727973404     -44.951900000000    -324.113827973403
223   2    -369.033778479419     -44.939500000000    -324.094278479419
223   3    -368.985855044216     -44.920900000000    -324.064955044216
223   4    -368.921959194240     -44.896200000000    -324.025759194240
223   5    -368.842093859174     -44.865300000000    -323.976793859174
223   6    -368.746264062351     -44.828200000000    -323.918064062351
223   7    -368.634477688492     -44.784900000000    -323.849577688492
223   8    -368.506746265237     -44.735400000000    -323.771346265238
223   9    -368.363085682252     -44.679800000000    -323.683285682252
223  10    -368.203516758956     -44.618000000000    -323.585516758956
223  11    -368.028065559268     -44.550100000000    -323.477965559267
223  12    -367.836763338990     -44.476100000000    -323.360663338990
223  13    -367.629645998818     -44.395900000000    -323.233745998818
223  14    -367.406752903203     -44.309600000000    -323.097152903204
223  15    -367.168124912619     -44.217100000000    -322.951024912619
223  16    -366.913801464073     -44.118600000000    -322.795201464073
223  17    -366.643816521998     -44.014000000000    -322.629816521999
223  18    -366.358193208953     -43.903300000000    -322.454893208953
223  19    -366.056936912852     -43.786500000000    -322.270436912852
223  20    -365.740026654766     -43.663700000000    -322.076326654766
224   0    -372.875630009298     -41.763100000000    -331.112530009297
224   1    -372.859741640485     -41.757200000000    -331.102541640485
224   2    -372.827965153856     -41.745200000000    -331.082765153856
224   3    -372.780301255768     -41.727300000000    -331.053001255768
224   4    -372.716751503965     -41.703500000000    -331.013251503966
224   5    -372.637318869862     -41.673600000000    -330.963718869863
224   6    -372.542008428956     -41.637800000000    -330.904208428956
224   7    -372.430828128565     -41.596100000000    -330.834728128565
224   8    -372.303789569360     -41.548400000000    -330.755389569360
224   9    -372.160908724468     -41.494800000000    -330.666108724467
224  10    -372.002206507205     -41.435200000000    -330.567006507205
224  11    -371.827709085818     -41.369700000000    -330.458009085817
224  12    -371.637447830870     -41.298300000000    -330.339147830869
224  13    -371.431458768253     -41.221000000000    -330.210458768253
224  14    -371.209781398044     -41.137700000000    -330.072081398043
224  15    -370.972456726776     -41.048600000000    -329.923856726776
224  16    -370.719524347950     -40.953600000000    -329.765924347950
224  17    -370.451018392925     -40.852700000000    -329.598318392925
224  18    -370.166962161617     -40.746000000000    -329.420962161616
224  19    -369.867361229733     -40.633400000000    -329.233961229734
224  20    -369.552194816567     -40.515000000000    -329.037194816567
225   0    -377.083062649466     -38.757900000000    -338.325162649467
225   1    -377.067260811690     -38.752100000000    -338.315160811690
225   2    -377.035657397567     -38.740600000000    -338.295057397567
225   3    -376.988253134320     -38.723400000000    -338.264853134319
225   4    -376.925049610992     -38.700400000000    -338.224649610992
225   5    -376.846049840729     -38.671600000000    -338.174449840729
225   6    -376.751258951192     -38.637100000000    -338.114158951192
225   7    -376.640684952296     -38.596900000000    -338.043784952297
225   8    -376.514339517744     -38.550900000000    -337.963439517744
225   9    -376.372238704123     -38.499200000000    -337.873038704122
225  10    -376.214403518647     -38.441800000000    -337.772603518647
225  11    -376.040860233889     -38.378700000000    -337.662160233889
225  12    -375.851640335177     -38.309900000000    -337.541740335177
225  13    -375.646779973594     -38.235400000000    -337.411379973594
225  14    -375.426318784845     -38.155200000000    -337.271118784845
225  15    -375.190297921525     -38.069300000000    -337.120997921525
225  16    -374.938757133625     -37.977700000000    -336.961057133624
225  17    -374.671730719431     -37.880500000000    -336.791230719430
225  18    -374.389242156217     -37.777700000000    -336.611542156217
225  19    -374.091297207482     -37.669200000000    -336.422097207482
225  20    -373.777875290744     -37.555100000000    -336.222775290744
226   0    -381.706800230005     -35.933800000000    -345.773000230005
226   1    -381.691084955841     -35.928300000000    -345.762784955841
226   2    -381.659654679374     -35.917200000000    -345.742454679375
226   3    -381.612510148694     -35.900600000000    -345.711910148694
226   4    -381.549652984143     -35.878400000000    -345.671252984143
226   5    -381.471086240596     -35.850700000000    -345.620386240596
226   6    -381.376815097881     -35.817500000000    -345.559315097880
226   7    -381.266847628509     -35.778800000000    -345.488047628509
226   8    -381.141195579211     -35.734500000000    -345.406695579211
226   9    -380.999875090040     -35.684700000000    -345.315175090040
226  10    -380.842907262104     -35.629400000000    -345.213507262104
226  11    -380.670318472306     -35.568600000000    -345.101718472306
226  12    -380.482140320733     -35.502300000000    -344.979840320732
226  13    -380.278409083664     -35.430600000000    -344.847809083664
226  14    -380.059164532431     -35.353300000000    -344.705864532431
226  15    -379.824447965688     -35.270600000000    -344.553847965688
226  16    -379.574299289920     -35.182400000000    -344.391899289921
226  17    -379.308752970338     -35.088800000000    -344.219952970338
226  18    -379.027832661575     -34.989800000000    -344.038032661574
226  19    -378.731544314921     -34.885300000000    -343.846244314921
226  20    -378.419867546118     -34.775400000000    -343.644467546117
227   0    -386.749657073093     -33.282600000000    -353.467057073093
227   1    -386.734028395116     -33.277300000000    -353.456728395116
227   2    -386.702771321457     -33.266600000000    -353.436171321458
227   3    -386.655886621070     -33.250600000000    -353.405286621070
227   4    -386.593375945597     -33.229300000000    -353.364075945597
227   5    -386.515242391644     -33.202600000000    -353.312642391645
227   6    -386.421491191202     -33.170600000000    -353.250891191202
227   7    -386.312130479380     -33.133300000000    -353.178830479380
227   8    -386.187172075941     -33.090700000000    -353.096472075941
227   9    -386.046632204398     -33.042800000000    -353.003832204397
227  10    -385.890532059756     -32.989600000000    -352.900932059756
227  11    -385.718898123246     -32.931000000000    -352.787898123246
227  12    -385.531762109717     -32.867200000000    -352.664562109718
227  13    -385.329160420642     -32.798100000000    -352.531060420642
227  14    -385.111132962980     -32.723800000000    -352.387332962981
227  15    -384.877721181444     -32.644200000000    -352.233521181444
227  16    -384.628965139015     -32.559300000000    -352.069665139014
227  17    -384.364899467826     -32.469200000000    -351.895699467826
227  18    -384.085547999870     -32.373900000000    -351.711647999870
227  19    -383.790916874229     -32.273300000000    -351.517616874229
227  20    -383.480985904868     -32.167600000000    -351.313385904868
228   0    -392.214462354276     -30.796000000000    -361.418462354276
228   1    -392.198920305062     -30.790900000000    -361.408020305063
228   2    -392.167836499361     -30.780600000000    -361.387236499361
228   3    -392.121211726994     -30.765200000000    -361.356011726994
228   4    -392.059047670899     -30.744700000000    -361.314347670899
228   5    -391.981347469417     -30.719000000000    -361.262347469416
228   6    -391.888116406701     -30.688200000000    -361.199916406701
228   7    -391.779362680458     -30.652400000000    -361.126962680458
228   8    -391.655098183479     -30.611300000000    -361.043798183479
228   9    -391.515339222743     -30.565200000000    -360.950139222743
228  10    -391.360107087148     -30.514000000000    -360.846107087148
228  11    -391.189428362255     -30.457700000000    -360.731728362255
228  12    -391.003334877675     -30.396300000000    -360.607034877675
228  13    -390.801863160073     -30.329800000000    -360.472063160073
228  14    -390.585053252037     -30.258300000000    -360.326753252037
228  15    -390.352946744340     -30.181700000000    -360.171246744340
228  16    -390.105583856454     -30.100100000000    -360.005483856455
228  17    -389.842999387440     -30.013400000000    -359.829599387440
228  18    -389.565217346648     -29.921700000000    -359.643517346648
228  19    -389.272244060952     -29.825000000000    -359.447244060952
228  20    -388.964059542541     -29.723300000000    -359.240759542542
229   0    -398.104060102468     -28.465400000000    -369.638660102468
229   1    -398.088604714592     -28.460500000000    -369.628104714592
229   2    -398.057694242000     -28.450600000000    -369.607094242000
229   3    -398.011329495378     -28.435800000000    -369.575529495378
229   4    -397.949512188964     -28.416000000000    -369.533512188964
229   5    -397.872245502829     -28.391400000000    -369.480845502828
229   6    -397.779534773290     -28.361800000000    -369.417734773291
229   7    -397.671388260653     -28.327300000000    -369.344088260654
229   8    -397.547817930739     -28.287800000000    -369.260017930739
229   9    -397.408840173987     -28.243500000000    -369.165340173988
229  10    -397.254476373194     -28.194200000000    -369.060276373194
229  11    -397.084753218247     -28.140100000000    -368.944653218247
229  12    -396.899702653520     -28.081000000000    -368.818702653520
229  13    -396.699361330872     -28.017100000000    -368.682261330871
229  14    -396.483769428517     -27.948300000000    -368.535469428517
229  15    -396.252968683289     -27.874700000000    -368.378268683288
229  16    -396.006999471152     -27.796200000000    -368.210799471152
229  17    -395.745896758094     -27.712800000000    -368.033096758093
229  18    -395.469684730822     -27.624700000000    -367.844984730822
229  19    -395.178369904003     -27.531700000000    -367.646669904003
229  20    -394.871932488049     -27.433900000000    -367.438032488049
230   0    -404.421309199939     -26.282700000000    -378.138609199939
230   1    -404.405940505977     -26.278000000000    -378.127940505977
230   2    -404.375203431645     -26.268500000000    -378.106703431645
230   3    -404.329098808494     -26.254200000000    -378.074898808493
230   4    -404.267628382062     -26.235300000000    -378.032328382062
230   5    -404.190795374151     -26.211500000000    -377.979295374151
230   6    -404.098605173243     -26.183100000000    -377.915505173243
230   7    -403.991066102240     -26.149900000000    -377.841166102239
230   8    -403.868190199992     -26.112000000000    -377.756190199992
230   9    -403.729993940403     -26.069400000000    -377.660593940403
230  10    -403.576498800165     -26.022000000000    -377.554498800165
230  11    -403.407731573494     -25.970000000000    -377.437731573494
230  12    -403.223724319523     -25.913200000000    -377.310524319523
230  13    -403.024513815308     -25.851800000000    -377.172713815307
230  14    -402.810140374690     -25.785700000000    -377.024440374689
230  15    -402.580645880561     -25.714900000000    -376.865745880561
230  16    -402.336070865380     -25.639500000000    -376.696570865380
230  17    -402.076450462058     -25.559400000000    -376.517050462058
230  18    -401.801809034664     -25.474600000000    -376.327209034665
230  19    -401.512153285654     -25.385300000000    -376.126853285654
230  20    -401.207463623665     -25.291300000000    -375.916163623665
231   0    -411.169083382330     -24.240000000000    -386.929083382331
231   1    -411.153801414857     -24.235400000000    -386.918401414857
231   2    -411.123237803935     -24.226300000000    -386.896937803935
231   3    -411.077393401982     -24.212600000000    -386.864793401982
231   4    -411.016269985834     -24.194400000000    -386.821869985833
231   5    -410.939870819023     -24.171600000000    -386.768270819023
231   6    -410.848201342198     -24.144300000000    -386.703901342198
231   7    -410.741269940856     -24.112400000000    -386.628869940856
231   8    -410.619088726878     -24.076000000000    -386.543088726878
231   9    -410.481674257630     -24.035000000000    -386.446674257631
231  10    -410.329048103701     -23.989500000000    -386.339548103701
231  11    -410.161237163634     -23.939500000000    -386.221737163633
231  12    -409.978273611324     -23.885000000000    -386.093273611325
231  13    -409.780194349022     -23.826000000000    -385.954194349022
231  14    -409.567039826195     -23.762500000000    -385.804539826196
231  15    -409.338852071797     -23.694500000000    -385.644352071798
231  16    -409.095671774777     -23.622000000000    -385.473671774776
231  17    -408.837534234974     -23.545100000000    -385.292434234973
231  18    -408.564463993814     -23.463700000000    -385.100763993813
231  19    -408.276467941544     -23.377900000000    -384.898567941544
231  20    -407.973526685027     -23.287600000000    -384.685926685027
232   0    -418.350271238644     -22.329700000000    -396.020571238644
232   1    -418.335076030234     -22.325300000000    -396.009776030234
232   2    -418.304685947874     -22.316500000000    -395.988185947874
232   3    -418.259101864845     -22.303400000000    -395.955701864845
232   4    -418.198325589281     -22.285900000000    -395.912425589281
232   5    -418.122360426449     -22.264000000000    -395.858360426449
232   6    -418.031211869158     -22.237700000000    -395.793511869158
232   7    -417.924888365504     -22.207100000000    -395.717788365505
232   8    -417.803402100399     -22.172200000000    -395.631202100399
232   9    -417.666769714671     -22.132800000000    -395.533969714671
232  10    -417.515012872804     -22.089200000000    -395.425812872803
232  11    -417.348158577670     -22.041200000000    -395.306958577671
232  12    -417.166239117927     -21.988800000000    -395.177439117927
232  13    -416.969291521018     -21.932100000000    -395.037191521018
232  14    -416.757356372037     -21.871200000000    -394.886156372037
232  15    -416.530475845999     -21.805900000000    -394.724575845999
232  16    -416.288690788346     -21.736300000000    -394.552390788347
232  17    -416.032036665843     -21.662400000000    -394.369636665842
232  18    -415.760538197273     -21.584300000000    -394.176238197272
232  19    -415.474202460676     -21.501900000000    -393.972302460676
232  20    -415.173010261138     -21.415300000000    -393.757710261139
233   0    -425.967776211244     -20.544400000000    -405.423376211244
233   1    -425.952667794474     -20.540200000000    -405.412467794473
233   2    -425.922451305825     -20.531800000000    -405.390651305825
233   3    -425.877127639445     -20.519200000000    -405.357927639446
233   4    -425.816698634769     -20.502400000000    -405.314298634768
233   5    -425.741167638791     -20.481400000000    -405.259767638791
233   6    -425.650540196487     -20.456200000000    -405.194340196487
233   7    -425.544824818549     -20.426800000000    -405.118024818549
233   8    -425.424033762920     -20.393200000000    -405.030833762919
233   9    -425.288183753890     -20.355500000000    -404.932683753891
233  10    -425.137296549839     -20.313600000000    -404.823696549838
233  11    -424.971399257967     -20.267500000000    -404.703899257967
233  12    -424.790524281694     -20.217300000000    -404.573224281694
233  13    -424.594708773658     -20.162900000000    -404.431808773657
233  14    -424.383993454579     -20.104400000000    -404.279593454578
233  15    -424.158420645532     -20.041700000000    -404.116720645532
233  16    -423.918031348452     -19.974900000000    -403.943131348452
233  17    -423.662861197029     -19.904100000000    -403.758761197029
233  18    -423.392935087406     -19.829100000000    -403.563835087407
233  19    -423.108260285414     -19.750100000000    -403.358160285414
233  20    -422.808817794363     -19.666900000000    -403.141917794363
234   0    -434.024516595862     -18.877200000000    -415.147316595862
234   1    -434.009495003306     -18.873200000000    -415.136295003306
234   2    -433.979452173520     -18.865100000000    -415.114352173520
234   3    -433.934389021517     -18.853000000000    -415.081389021517
234   4    -433.874307418028     -18.836900000000    -415.037407418028
234   5    -433.799210751781     -18.816700000000    -414.982510751781
234   6    -433.709104619916     -18.792600000000    -414.916504619917
234   7    -433.603997595723     -18.764400000000    -414.839597595723
234   8    -433.483902010172     -18.732200000000    -414.751702010172
234   9    -433.348834671019     -18.696000000000    -414.652834671019
234  10    -433.198817430537     -18.655800000000    -414.543017430537
234  11    -433.033877500257     -18.611600000000    -414.422277500257
234  12    -432.854047398359     -18.563400000000    -414.290647398358
234  13    -432.659364402674     -18.511200000000    -414.148164402674
234  14    -432.449869369552     -18.455100000000    -413.994769369552
234  15    -432.225604766127     -18.395000000000    -413.830604766126
234  16    -431.986611750826     -18.331000000000    -413.655611750825
234  17    -431.732926124265     -18.263000000000    -413.469926124265
234  18    -431.464572959946     -18.191100000000    -413.273472959946
234  19    -431.181559711490     -18.115300000000    -413.066259711490
234  20    -430.883867580433     -18.035600000000    -412.848267580433
235   0    -442.523425541591     -17.321200000000    -425.202225541590
235   1    -442.508490805825     -17.317300000000    -425.191190805825
235   2    -442.478621700052     -17.309600000000    -425.169021700053
235   3    -442.433819160151     -17.298000000000    -425.135819160151
235   4    -442.374085088152     -17.282500000000    -425.091585088152
235   5    -442.299422914513     -17.263200000000    -425.036222914513
235   6    -442.209838288540     -17.240000000000    -424.969838288540
235   7    -442.105339846118     -17.213000000000    -424.892339846118
235   8    -441.985939991249     -17.182100000000    -424.803839991248
235   9    -441.851655615150     -17.147400000000    -424.704255615150
235  10    -441.702508663991     -17.108900000000    -424.593608663990
235  11    -441.538526453632     -17.066500000000    -424.472026453632
235  12    -441.359741617012     -17.020300000000    -424.339441617012
235  13    -441.166191557160     -16.970300000000    -424.195891557160
235  14    -440.957917266050     -16.916500000000    -424.041417266049
235  15    -440.734961356876     -16.858900000000    -423.876061356877
235  16    -440.497365144560     -16.797500000000    -423.699865144561
235  17    -440.245164596643     -16.732300000000    -423.512864596643
235  18    -439.978384963984     -16.663400000000    -423.314984963984
235  19    -439.697033887997     -16.590800000000    -423.106233887996
235  20    -439.401092768441     -16.514400000000    -422.886692768440
236   0    -451.467451050891     -15.869900000000    -435.597551050891
236   1    -451.452603204491     -15.866200000000    -435.586403204491
236   2    -451.422907887882     -15.858800000000    -435.564107887882
236   3    -451.378366057809     -15.847700000000    -435.530666057809
236   4    -451.318979647601     -15.832800000000    -435.486179647601
236   5    -451.244752129447     -15.814300000000    -435.430452129447
236   6    -451.155689204817     -15.792100000000    -435.363589204817
236   7    -451.051799572194     -15.766200000000    -435.285599572194
236   8    -450.933095708609     -15.736600000000    -435.196495708609
236   9    -450.799594588743     -15.703400000000    -435.096194588743
236  10    -450.651318252661     -15.666400000000    -434.984918252661
236  11    -450.488294120552     -15.625800000000    -434.862494120552
236  12    -450.310554940116     -15.581500000000    -434.729054940116
236  13    -450.118138239575     -15.533600000000    -434.584538239576
236  14    -449.911085146533     -15.482000000000    -434.429085146533
236  15    -449.689438420241     -15.426800000000    -434.262638420241
236  16    -449.453239532116     -15.368000000000    -434.085239532115
236  17    -449.202524616623     -15.305600000000    -433.896924616623
236  18    -448.937319101981     -15.239600000000    -433.697719101981
236  19    -448.657630817394     -15.170000000000    -433.487630817394
236  20    -448.363441360847     -15.096800000000    -433.266641360847
237   0    -460.859555979580     -14.517100000000    -446.342455979580
237   1    -460.844795055122     -14.513600000000    -446.331195055121
237   2    -460.815273592827     -14.506500000000    -446.308773592827
237   3    -460.770992570309     -14.495800000000    -446.275192570309
237   4    -460.711953952193     -14.481700000000    -446.230253952192
237   5    -460.638161252401     -14.463900000000    -446.174261252401
237   6    -460.549620224566     -14.442600000000    -446.107020224566
237   7    -460.446339629770     -14.417800000000    -446.028539629770
237   8    -460.328332018073     -14.389500000000    -445.938832018072
237   9    -460.195614447618     -14.357600000000    -445.838014447618
237  10    -460.048209052367     -14.322200000000    -445.726009052367
237  11    -459.886143356835     -14.283400000000    -445.602743356835
237  12    -459.709450223488     -14.241000000000    -445.468450223488
237  13    -459.518167305738     -14.195100000000    -445.323067305739
237  14    -459.312335866818     -14.145700000000    -445.166635866818
237  15    -459.091998812040     -14.092800000000    -444.999198812039
237  16    -458.857197769311     -14.036500000000    -444.820697769311
237  17    -458.607969040024     -13.976700000000    -444.631269040024
237  18    -458.344338229755     -13.913500000000    -444.430838229756
237  19    -458.066313355501     -13.846900000000    -444.219413355502
237  20    -457.773876213470     -13.776800000000    -443.997076213470
238   0    -470.702718036850     -13.257400000000    -457.445318036849
238   1    -470.688044066908     -13.254000000000    -457.434044066908
238   2    -470.658696524079     -13.247200000000    -457.411496524079
238   3    -470.614676406841     -13.237000000000    -457.377676406841
238   4    -470.555985711118     -13.223400000000    -457.332585711119
238   5    -470.482627992565     -13.206500000000    -457.276127992565
238   6    -470.394609056979     -13.186100000000    -457.208509056979
238   7    -470.291937728036     -13.162300000000    -457.129637728036
238   8    -470.174626628829     -13.135200000000    -457.039426628829
238   9    -470.042692900964     -13.104700000000    -456.937992900965
238  10    -469.896158772297     -13.070900000000    -456.825258772297
238  11    -469.735051871674     -13.033600000000    -456.701451871674
238  12    -469.559405176318     -12.993100000000    -456.566305176319
238  13    -469.369256464840     -12.949200000000    -456.420056464840
238  14    -469.164647136097     -12.901900000000    -456.262747136097
238  15    -468.945620241463     -12.851300000000    -456.094320241463
238  16    -468.712217565336     -12.797400000000    -455.914817565335
238  17    -468.464475576036     -12.740300000000    -455.724175576035
238  18    -468.202420056497     -12.679800000000    -455.522620056498
238  19    -467.926059211508     -12.616000000000    -455.310059211508
238  20    -467.635375035500     -12.549000000000    -455.086375035499
239   0    -480.999929785246     -12.085600000000    -468.914329785245
239   1    -480.985342802395     -12.082300000000    -468.903042802395
239   2    -480.956169244183     -12.075800000000    -468.880369244183
239   3    -480.912410129951     -12.066100000000    -468.846310129951
239   4    -480.854067486924     -12.053100000000    -468.800967486924
239   5    -480.781144912487     -12.036900000000    -468.744244912486
239   6    -480.693648264600     -12.017400000000    -468.676248264600
239   7    -480.591586429539     -11.994700000000    -468.596886429539
239   8    -480.474972103426     -11.968700000000    -468.506272103426
239   9    -480.343822511328     -11.939600000000    -468.404222511329
239  10    -480.198159974999     -11.907200000000    -468.290959975000
239  11    -480.038012227613     -11.871600000000    -468.166412227612
239  12    -479.863412361154     -11.832800000000    -468.030612361154
239  13    -479.674398279427     -11.790800000000    -467.883598279427
239  14    -479.471011516917     -11.745600000000    -467.725411516916
239  15    -479.253295271056     -11.697300000000    -467.555995271056
239  16    -479.021291482738     -11.645800000000    -467.375491482738
239  17    -478.775036787206     -11.591100000000    -467.183936787206
239  18    -478.514557144754     -11.533300000000    -466.981257144754
239  19    -478.239860947961     -11.472300000000    -466.767560947961
239  20    -477.950930389483     -11.408300000000    -466.542630389483
240   0    -491.754198640683     -10.996800000000    -480.757398640683
240   1    -491.739698677499     -10.993700000000    -480.745998677499
240   2    -491.710699169054     -10.987500000000    -480.723199169053
240   3    -491.667201155555     -10.978200000000    -480.689001155555
240   4    -491.609206695524     -10.965800000000    -480.643406695524
240   5    -491.536719428079     -10.950300000000    -480.586419428079
240   6    -491.449745263345     -10.931700000000    -480.518045263345
240   7    -491.348293150194     -10.910000000000    -480.438293150194
240   8    -491.232375857776     -10.885200000000    -480.347175857776
240   9    -491.102010694625     -10.857300000000    -480.244710694625
240  10    -490.957220076387     -10.826400000000    -480.130820076388
240  11    -490.798031840566     -10.792400000000    -480.005631840566
240  12    -490.624479193908     -10.755300000000    -479.869179193909
240  13    -490.436600165413     -10.715200000000    -479.721400165413
240  14    -490.234436425190     -10.672000000000    -479.562436425191
240  15    -490.018031316734     -10.625800000000    -479.392231316734
240  16    -489.787426937430     -10.576600000000    -479.210826937429
240  17    -489.542660089447     -10.524400000000    -479.018260089447
240  18    -489.283756910439     -10.469200000000    -478.814556910438
240  19    -489.010725980774     -10.411000000000    -478.599725980775
240  20    -488.723549691335     -10.349800000000    -478.373749691335
241   0    -502.968546872440      -9.986500000000    -492.982046872440
241   1    -502.954133961499      -9.983600000000    -492.970533961500
241   2    -502.925308567971      -9.977600000000    -492.947708567971
241   3    -502.882071752931      -9.968700000000    -492.913371752930
241   4    -502.824425606199      -9.956900000000    -492.867525606199
241   5    -502.752373808623      -9.942100000000    -492.810273808623
241   6    -502.665922322493      -9.924300000000    -492.741622322494
241   7    -502.565080159279      -9.903600000000    -492.661480159279
241   8    -502.449860161161      -9.879900000000    -492.569960161160
241   9    -502.320279720134      -9.853300000000    -492.466979720134
241  10    -502.176361345742      -9.823800000000    -492.352561345741
241  11    -502.018132979815      -9.791300000000    -492.226832979815
241  12    -501.845627943863      -9.755900000000    -492.089727943862
241  13    -501.658884392078      -9.717700000000    -491.941184392077
241  14    -501.457944130198      -9.676500000000    -491.781444130198
241  15    -501.242850647777      -9.632400000000    -491.610450647776
241  16    -501.013646198693      -9.585400000000    -491.428246198693
241  17    -500.770367752041      -9.535600000000    -491.234767752040
241  18    -500.513041622832      -9.482900000000    -491.030141622832
241  19    -500.241676579228      -9.427400000000    -490.814276579229
241  20    -499.956255210334      -9.369000000000    -490.587255210334
242   0    -514.646011603158      -9.050300000000    -505.595711603158
242   1    -514.631685777035      -9.047400000000    -505.584285777034
242   2    -514.603034563575      -9.041800000000    -505.561234563575
242   3    -514.560059044720      -9.033300000000    -505.526759044719
242   4    -514.502761341587      -9.022000000000    -505.480761341588
242   5    -514.431145176758      -9.007900000000    -505.423245176758
242   6    -514.345216564684      -8.990900000000    -505.354316564684
242   7    -514.244984579434      -8.971200000000    -505.273784579434
242   8    -514.130462136218      -8.948600000000    -505.181862136218
242   9    -514.001666710494      -8.923200000000    -505.078466710494
242  10    -513.858620905701      -8.895100000000    -504.963520905701
242  11    -513.701352767998      -8.864100000000    -504.837252767998
242  12    -513.529895733656      -8.830400000000    -504.699495733656
242  13    -513.344288082061      -8.793800000000    -504.550488082060
242  14    -513.144571754579      -8.754600000000    -504.389971754579
242  15    -512.930790386823      -8.712500000000    -504.218290386824
242  16    -512.702986389165      -8.667800000000    -504.035186389166
242  17    -512.461196897625      -8.620200000000    -503.840996897625
242  18    -512.205448404573      -8.570000000000    -503.635448404573
242  19    -511.935749865962      -8.517100000000    -503.418649865962
242  20    -511.652084069120      -8.461500000000    -503.190584069120
243   0    -526.789644808843      -8.183900000000    -518.605744808843
243   1    -526.775406100113      -8.181200000000    -518.594206100113
243   2    -526.746929131873      -8.175800000000    -518.571129131873
243   3    -526.704215006928      -8.167700000000    -518.536515006927
243   4    -526.647265877697      -8.156900000000    -518.490365877697
243   5    -526.576085508490      -8.143500000000    -518.432585508490
243   6    -526.490679965925      -8.127300000000    -518.363379965926
243   7    -526.391058386667      -8.108500000000    -518.282558386667
243   8    -526.277233758956      -8.087000000000    -518.190233758956
243   9    -526.149223641713      -8.062800000000    -518.086423641714
243  10    -526.007050732273      -8.036000000000    -517.971050732272
243  11    -525.850743181122      -8.006500000000    -517.844243181122
243  12    -525.680334539295      -7.974300000000    -517.706034539295
243  13    -525.495863211370      -7.939500000000    -517.556363211370
243  14    -525.297371274341      -7.902100000000    -517.395271274341
243  15    -525.084902509882      -7.862100000000    -517.222802509881
243  16    -524.858499484856      -7.819400000000    -517.039099484855
243  17    -524.618199502209      -7.774200000000    -516.843999502209
243  18    -524.364029231670      -7.726400000000    -516.637629231670
243  19    -524.095997816983      -7.676000000000    -516.419997816983
243  20    -523.814088243701      -7.623000000000    -516.191088243701
244   0    -539.402513318864      -7.383300000000    -532.019213318864
244   1    -539.388361760103      -7.380700000000    -532.007661760103
244   2    -539.360059102232      -7.375600000000    -531.984459102232
244   3    -539.317606468925      -7.367900000000    -531.949706468925
244   4    -539.261006043896      -7.357600000000    -531.903406043896
244   5    -539.190261633189      -7.344800000000    -531.845461633189
244   6    -539.105379355586      -7.329400000000    -531.775979355586
244   7    -539.006368410347      -7.311500000000    -531.694868410347
244   8    -538.893241858744      -7.291000000000    -531.602241858744
244   9    -538.766017343160      -7.268000000000    -531.498017343160
244  10    -538.624717654826      -7.242500000000    -531.382217654826
244  11    -538.469371048557      -7.214400000000    -531.254971048557
244  12    -538.300011190149      -7.183800000000    -531.116211190149
244  13    -538.116676609374      -7.150700000000    -530.965976609374
244  14    -537.919409518854      -7.115100000000    -530.804309518854
244  15    -537.708253846321      -7.077000000000    -530.631253846320
244  16    -537.483252315132      -7.036500000000    -530.446752315132
244  17    -537.244442395159      -6.993400000000    -530.251042395159
244  18    -536.991850933490      -6.947900000000    -530.043950933490
244  19    -536.725487261660      -6.900000000000    -529.825487261660
244  20    -536.445334563445      -6.849600000000    -529.595734563445
245   0    -552.487698815958      -6.644700000000    -545.842998815958
245   1    -552.473634439740      -6.642200000000    -545.831434439739
245   2    -552.445506157390      -6.637400000000    -545.808106157391
245   3    -552.403315113446      -6.630000000000    -545.773315113445
245   4    -552.347063522921      -6.620300000000    -545.726763522922
245   5    -552.276755233591      -6.608100000000    -545.668655233590
245   6    -552.192396416401      -6.593500000000    -545.598896416401
245   7    -552.093996333209      -6.576400000000    -545.517596333209
245   8    -551.981568118317      -6.557000000000    -545.424568118317
245   9    -551.855129497571      -6.535100000000    -545.320029497570
245  10    -551.714703356096      -6.510800000000    -545.203903356097
245  11    -551.560318053039      -6.484100000000    -545.076218053039
245  12    -551.392007368953      -6.455000000000    -544.937007368953
245  13    -551.209809958808      -6.423600000000    -544.786209958808
245  14    -551.013768170851      -6.389700000000    -544.624068170851
245  15    -550.803926078875      -6.353500000000    -544.450426078875
245  16    -550.580326562730      -6.315000000000    -544.265326562730
245  17    -550.343007259213      -6.274100000000    -544.068907259214
245  18    -550.091995192770      -6.230900000000    -543.861095192770
245  19    -549.827299882728      -6.185300000000    -543.641999882728
245  20    -549.548904711088      -6.137500000000    -543.411404711089
246   0    -566.048297836219      -5.964400000000    -560.083897836219
246   1    -566.034320675121      -5.962100000000    -560.072220675121
246   2    -566.006366833442      -5.957400000000    -560.048966833442
246   3    -565.964437476587      -5.950500000000    -560.013937476587
246   4    -565.908534850868      -5.941200000000    -559.967334850868
246   5    -565.838662845791      -5.929600000000    -559.909062845791
246   6    -565.754827684466      -5.915800000000    -559.839027684467
246   7    -565.657038691349      -5.899600000000    -559.757438691349
246   8    -565.545309073771      -5.881100000000    -559.664209073771
246   9    -565.419656641041      -5.860300000000    -559.559356641041
246  10    -565.280104372180      -5.837300000000    -559.442804372180
246  11    -565.126680730662      -5.811900000000    -559.314780730662
246  12    -564.959419611804      -5.784300000000    -559.175119611804
246  13    -564.778359795769      -5.754400000000    -559.023959795769
246  14    -564.583543766431      -5.722300000000    -558.861243766431
246  15    -564.375015743642      -5.688000000000    -558.687015743641
246  16    -564.152818763746      -5.651400000000    -558.501418763746
246  17    -563.916990630466      -5.612600000000    -558.304390630466
246  18    -563.667558545606      -5.571500000000    -558.096058545606
246  19    -563.404532216284      -5.528300000000    -557.876232216285
246  20    -563.127895222726      -5.482900000000    -557.644995222727
247   0    -580.087421769109      -5.339000000000    -574.748421769109
247   1    -580.073531855705      -5.336800000000    -574.736731855705
247   2    -580.045752519849      -5.332400000000    -574.713352519849
247   3    -580.004084947809      -5.325800000000    -574.678284947809
247   4    -579.948531417197      -5.317000000000    -574.631531417197
247   5    -579.879095859250      -5.306000000000    -574.573095859250
247   6    -579.795784549243      -5.292900000000    -574.502884549242
247   7    -579.698606874228      -5.277500000000    -574.421106874228
247   8    -579.587576114567      -5.260000000000    -574.327576114567
247   9    -579.462710163031      -5.240300000000    -574.222410163031
247  10    -579.324032092538      -5.218400000000    -574.105632092538
247  11    -579.171570470889      -5.194400000000    -573.977170470888
247  12    -579.005359308163      -5.168200000000    -573.837159308163
247  13    -578.825437509717      -5.139900000000    -573.685537509717
247  14    -578.631847695052      -5.109500000000    -573.522347695052
247  15    -578.424634230082      -5.076900000000    -573.347734230081
247  16    -578.203840307641      -5.042200000000    -573.161640307641
247  17    -577.969503898379      -5.005400000000    -572.964103898379
247  18    -577.721652381459      -4.966600000000    -572.755052381459
247  19    -577.460295651789      -4.925600000000    -572.534695651790
247  20    -577.185417487821      -4.882600000000    -572.302817487821
248   0    -594.608196857456      -4.765300000000    -589.842896857456
248   1    -594.594394224322      -4.763200000000    -589.831194224322
248   2    -594.566789459439      -4.759100000000    -589.807689459439
248   3    -594.525383769940      -4.752800000000    -589.772583769940
248   4    -594.470179464737      -4.744500000000    -589.725679464737
248   5    -594.401180516797      -4.734100000000    -589.667080516797
248   6    -594.318393253560      -4.721600000000    -589.596793253560
248   7    -594.221827124675      -4.707100000000    -589.514727124675
248   8    -594.111495483534      -4.690500000000    -589.420995483534
248   9    -593.987416306370      -4.671800000000    -589.315616306370
248  10    -593.849612759998      -4.651100000000    -589.198512759997
248  11    -593.698113516547      -4.628400000000    -589.069713516547
248  12    -593.532952700857      -4.603600000000    -588.929352700857
248  13    -593.354169343480      -4.576800000000    -588.777369343480
248  14    -593.161806199544      -4.548000000000    -588.613806199544
248  15    -592.955907781022      -4.517200000000    -588.438707781022
248  16    -592.736517437243      -4.484300000000    -588.252217437243
248  17    -592.503673305781      -4.449500000000    -588.054173305781
248  18    -592.257402943156      -4.412800000000    -587.844602943156
248  19    -591.997716432071      -4.374000000000    -587.623716432071
248  20    -591.724597749199      -4.333400000000    -587.391197749199
249   0    -609.613764197447      -4.240300000000    -605.373464197446
249   1    -609.600048877158      -4.238300000000    -605.361748877159
249   2    -609.572618748399      -4.234400000000    -605.338218748399
249   3    -609.531475039167      -4.228500000000    -605.302975039167
249   4    -609.476620089674      -4.220600000000    -605.256020089674
249   5    -609.408057914618      -4.210800000000    -605.197257914619
249   6    -609.325794893603      -4.199000000000    -605.126794893603
249   7    -609.229840538876      -4.185300000000    -605.044540538875
249   8    -609.120208276857      -4.169600000000    -604.950608276857
249   9    -608.996916167244      -4.151900000000    -604.845016167244
249  10    -608.859987470746      -4.132400000000    -604.727587470746
249  11    -608.709450963822      -4.110900000000    -604.598550963822
249  12    -608.545340886073      -4.087400000000    -604.457940886073
249  13    -608.367696393245      -4.062100000000    -604.305596393246
249  14    -608.176560376093      -4.034900000000    -604.141660376094
249  15    -607.971977492650      -4.005800000000    -603.966177492651
249  16    -607.753991248738      -3.974800000000    -603.779191248738
249  17    -607.522639948856      -3.941900000000    -603.580739948857
249  18    -607.277951326885      -3.907200000000    -603.370751326885
249  19    -607.019935653316      -3.870600000000    -603.149335653316
249  20    -606.748577103048      -3.832200000000    -602.916377103048
250   0    -625.107279738638      -3.761100000000    -621.346179738638
250   1    -625.093651763770      -3.759300000000    -621.334351763770
250   2    -625.066396336285      -3.755600000000    -621.310796336285
250   3    -625.025514705047      -3.750000000000    -621.275514705047
250   4    -624.971009241566      -3.742600000000    -621.228409241566
250   5    -624.902884002270      -3.733300000000    -621.169584002270
250   6    -624.821145418929      -3.722200000000    -621.098945418929
250   7    -624.725803066387      -3.709200000000    -621.016603066387
250   8    -624.616870444094      -3.694400000000    -620.922470444094
250   9    -624.494365695210      -3.677700000000    -620.816665695210
250  10    -624.358312174341      -3.659300000000    -620.699012174340
250  11    -624.208738762273      -3.639000000000    -620.569738762273
250  12    -624.045679813369      -3.616900000000    -620.428779813369
250  13    -623.869174608570      -3.593000000000    -620.276174608570
250  14    -623.679266174257      -3.567300000000    -620.111966174257
250  15    -623.475999314524      -3.539900000000    -619.936099314524
250  16    -623.259417691684      -3.510700000000    -619.748717691684
250  17    -623.029559777164      -3.479700000000    -619.549859777164
250  18    -622.786453482202      -3.446900000000    -619.339553482202
250  19    -622.530109265081      -3.412500000000    -619.117609265080
250  20    -622.260511498925      -3.376300000000    -618.884211498925
251   0    -641.091914283944      -3.325100000000    -637.766814283944
251   1    -641.078373687073      -3.323400000000    -637.754973687072
251   2    -641.051293026012      -3.319900000000    -637.731393026012
251   3    -641.010673570494      -3.314600000000    -637.696073570495
251   4    -640.956517723326      -3.307600000000    -637.648917723326
251   5    -640.888829582668      -3.298900000000    -637.589929582668
251   6    -640.807615632454      -3.288400000000    -637.519215632453
251   7    -640.712885510124      -3.276200000000    -637.436685510123
251   8    -640.604652788159      -3.262300000000    -637.342352788159
251   9    -640.482935693183      -3.246600000000    -637.236335693182
251  10    -640.347757673695      -3.229200000000    -637.118557673695
251  11    -640.199147714813      -3.210100000000    -636.989047714812
251  12    -640.037140285659      -3.189300000000    -636.847840285659
251  13    -639.861774792367      -3.166800000000    -636.694974792367
251  14    -639.673094396949      -3.142700000000    -636.530394396948
251  15    -639.471144049556      -3.116800000000    -636.354344049556
251  16    -639.255967568995      -3.089300000000    -636.166667568995
251  17    -639.027603593618      -3.060200000000    -635.967403593618
251  18    -638.786080212022      -3.029400000000    -635.756680212021
251  19    -638.531408070281      -2.997000000000    -635.534408070281
251  20    -638.263571739743      -2.963000000000    -635.300571739744
252   0    -657.570853489649      -2.929700000000    -654.641153489650
252   1    -657.557400303349      -2.928000000000    -654.629400303349
252   2    -657.530494473865      -2.924700000000    -654.605794473865
252   3    -657.490137291793      -2.919800000000    -654.570337291793
252   4    -657.436331191238      -2.913200000000    -654.523131191238
252   5    -657.369080312095      -2.905000000000    -654.464080312095
252   6    -657.288391190459      -2.895200000000    -654.393191190459
252   7    -657.194273526369      -2.883700000000    -654.310573526369
252   8    -657.086740965336      -2.870600000000    -654.216140965336
252   9    -656.965811817445      -2.855900000000    -654.109911817446
252  10    -656.831509625094      -2.839500000000    -653.992009625093
252  11    -656.683863477725      -2.821600000000    -653.862263477725
252  12    -656.522907959225      -2.802100000000    -653.720807959226
252  13    -656.348682600922      -2.780900000000    -653.567782600922
252  14    -656.161230700453      -2.758300000000    -653.402930700452
252  15    -655.960597354030      -2.734000000000    -653.226597354030
252  16    -655.746826536954      -2.708200000000    -653.038626536954
252  17    -655.519957054502      -2.680800000000    -652.839157054502
252  18    -655.280017172628      -2.651900000000    -652.628117172628
252  19    -655.027017725200      -2.621600000000    -652.405417725199
252  20    -654.760943481788      -2.589700000000    -652.171243481787
253   0    -674.547297865399      -2.572300000000    -671.974997865399
253   1    -674.533932122246      -2.570700000000    -671.963232122245
253   2    -674.507201189487      -2.567600000000    -671.939601189487
253   3    -674.467106378587      -2.563000000000    -671.904106378587
253   4    -674.413650154949      -2.556800000000    -671.856850154948
253   5    -674.346836700197      -2.549100000000    -671.797736700197
253   6    -674.266672602592      -2.539900000000    -671.726772602592
253   7    -674.173167624770      -2.529100000000    -671.644067624770
253   8    -674.066335485271      -2.516800000000    -671.549535485271
253   9    -673.946194577644      -2.503000000000    -671.443194577644
253  10    -673.812768538182      -2.487700000000    -671.325068538182
253  11    -673.666086560657      -2.470900000000    -671.195186560656
253  12    -673.506183343715      -2.452600000000    -671.053583343715
253  13    -673.333098543880      -2.432800000000    -670.900298543880
253  14    -673.146875594415      -2.411600000000    -670.735275594415
253  15    -672.947559737593      -2.388900000000    -670.558659737593
253  16    -672.735195105208      -2.364700000000    -670.370495105208
253  17    -672.509820669461      -2.339100000000    -670.170720669461
253  18    -672.271464873666      -2.312000000000    -669.959464873667
253  19    -672.020138739482      -2.283600000000    -669.736538739483
253  20    -671.755827234704      -2.253700000000    -669.502127234704
254   0    -692.024462774199      -2.250300000000    -689.774162774200
254   1    -692.011184506768      -2.248800000000    -689.762384506768
254   2    -691.984628535887      -2.246000000000    -689.738628535887
254   3    -691.944796193885      -2.241600000000    -689.703196193885
254   4    -691.891689977464      -2.235800000000    -689.655889977464
254   5    -691.825314109980      -2.228600000000    -689.596714109980
254   6    -691.745675231858      -2.220000000000    -689.525675231858
254   7    -691.652783168331      -2.209900000000    -689.442883168332
254   8    -691.546651710970      -2.198400000000    -689.348251710970
254   9    -691.427299336786      -2.185500000000    -689.241799336786
254  10    -691.294749775966      -2.171200000000    -689.123549775966
254  11    -691.149032326613      -2.155500000000    -688.993532326614
254  12    -690.990181802134      -2.138400000000    -688.851781802135
254  13    -690.818237984247      -2.119900000000    -688.698337984247
254  14    -690.633244441842      -2.100000000000    -688.533244441841
254  15    -690.435246563252      -2.078800000000    -688.356446563252
254  16    -690.224288636762      -2.056200000000    -688.168088636762
254  17    -690.000409801503      -2.032300000000    -687.968109801503
254  18    -689.763638678144      -2.007000000000    -687.756638678145
254  19    -689.513986476136      -1.980500000000    -687.533486476136
254  20    -689.251438361498      -1.952600000000    -687.298838361498
255   0    -710.005578432428      -1.961200000000    -708.044378432428
255   1    -709.992387673295      -1.959900000000    -708.032487673295
255   2    -709.966006729442      -1.957200000000    -708.008806729442
255   3    -709.926436954063      -1.953100000000    -707.973336954064
255   4    -709.873680875161      -1.947700000000    -707.925980875161
255   5    -709.807742757822      -1.941000000000    -707.866742757822
255   6    -709.728629294636      -1.932900000000    -707.795729294636
255   7    -709.636350373432      -1.923500000000    -707.712850373432
255   8    -709.530919858811      -1.912800000000    -707.618119858810
255   9    -709.412356311247      -1.900800000000    -707.511556311247
255  10    -709.280683554824      -1.887400000000    -707.393283554825
255  11    -709.135930991972      -1.872700000000    -707.263230991973
255  12    -708.978133550861      -1.856800000000    -707.121333550861
255  13    -708.807331138401      -1.839500000000    -706.967831138400
255  14    -708.623567459110      -1.821000000000    -706.802567459111
255  15    -708.426888047383      -1.801200000000    -706.625688047383
255  16    -708.217337347995      -1.780100000000    -706.437237347996
255  17    -707.994954667004      -1.757800000000    -706.237154667003
255  18    -707.759768802437      -1.734300000000    -706.025468802437
255  19    -707.511791151537      -1.709600000000    -705.802191151537
255  20    -707.251007078548      -1.683700000000    -705.567307078549
256   0    -728.493889909818      -1.702500000000    -726.791389909818
256   1    -728.480786691558      -1.701300000000    -726.779486691558
256   2    -728.454580839884      -1.698800000000    -726.755780839883
256   3    -728.415273728855      -1.695000000000    -726.720273728856
256   4    -728.362867917774      -1.690000000000    -726.672867917774
256   5    -728.297367713456      -1.683700000000    -726.613667713456
256   6    -728.218779860657      -1.676200000000    -726.542579860657
256   7    -728.127114309804      -1.667500000000    -726.459614309804
256   8    -728.022384998526      -1.657500000000    -726.364884998526
256   9    -727.904610570761      -1.646200000000    -726.258410570761
256  10    -727.773814944489      -1.633800000000    -726.140014944489
256  11    -727.630027626467      -1.620200000000    -726.009827626467
256  12    -727.473283659627      -1.605300000000    -725.867983659627
256  13    -727.303623076074      -1.589200000000    -725.714423076074
256  14    -727.121089715954      -1.572000000000    -725.549089715953
256  15    -726.925729259719      -1.553600000000    -725.372129259718
256  16    -726.717586308640      -1.534000000000    -725.183586308640
256  17    -726.496700335697      -1.513300000000    -724.983400335697
256  18    -726.263100316280      -1.491400000000    -724.771700316280
256  19    -726.016797835420      -1.468500000000    -724.548297835420
256  20    -725.757778455586      -1.444400000000    -724.313378455586
257   0    -747.492657129476      -1.471900000000    -746.020757129477
257   1    -747.479641484664      -1.470700000000    -746.008941484663
257   2    -747.453610790319      -1.468400000000    -745.985210790319
257   3    -747.414566441367      -1.464900000000    -745.949666441367
257   4    -747.362511028407      -1.460200000000    -745.902311028406
257   5    -747.297448899988      -1.454400000000    -745.843048899988
257   6    -747.219386853029      -1.447400000000    -745.771986853028
257   7    -747.128334900553      -1.439300000000    -745.689034900553
257   8    -747.024307053222      -1.430000000000    -745.594307053221
257   9    -746.907322038434      -1.419600000000    -745.487722038434
257  10    -746.777403868066      -1.408000000000    -745.369403868065
257  11    -746.634582153203      -1.395300000000    -745.239282153203
257  12    -746.478892051539      -1.381500000000    -745.097392051539
257  13    -746.310373720373      -1.366600000000    -744.943773720373
257  14    -746.129071135478      -1.350600000000    -744.778471135479
257  15    -745.935030123366      -1.333600000000    -744.601430123366
257  16    -745.728295441801      -1.315400000000    -744.412895441801
257  17    -745.508906730689      -1.296200000000    -744.212706730689
257  18    -745.276893142777      -1.275900000000    -744.000993142778
257  19    -745.032266450890      -1.254700000000    -743.777566450889
257  20    -744.775012415718      -1.232300000000    -743.542712415719
258   0    -767.005154867862      -1.266800000000    -765.738354867862
258   1    -766.992226829073      -1.265700000000    -765.726526829073
258   2    -766.966371357209      -1.263600000000    -765.702771357209
258   3    -766.927589868059      -1.260300000000    -765.667289868060
258   4    -766.875884983522      -1.256000000000    -765.619884983522
258   5    -766.811261093879      -1.250600000000    -765.560661093878
258   6    -766.733725048212      -1.244100000000    -765.489625048212
258   7    -766.643286922141      -1.236600000000    -765.406686922141
258   8    -766.539960799359      -1.228000000000    -765.311960799359
258   9    -766.423765490727      -1.218300000000    -765.205465490727
258  10    -766.294725102016      -1.207600000000    -765.087125102016
258  11    -766.152869348642      -1.195900000000    -764.956969348643
258  12    -765.998233503059      -1.183100000000    -764.815133503059
258  13    -765.830857847760      -1.169300000000    -764.661557847760
258  14    -765.650786494145      -1.154500000000    -764.496286494145
258  15    -765.458065414786      -1.138700000000    -764.319365414786
258  16    -765.252739523941      -1.121900000000    -764.130839523941
258  17    -765.034848628441      -1.104200000000    -763.930648628441
258  18    -764.804422058391      -1.085400000000    -763.719022058392
258  19    -764.561471774408      -1.065700000000    -763.495771774407
258  20    -764.305983735407      -1.045100000000    -763.260883735406
259   0    -787.034672754811      -1.085200000000    -785.949472754810
259   1    -787.021832354621      -1.084200000000    -785.937632354621
259   2    -786.996152170387      -1.082100000000    -785.914052170388
259   3    -786.957633638767      -1.079100000000    -785.878533638766
259   4    -786.906279412954      -1.075100000000    -785.831179412954
259   5    -786.842093924963      -1.070100000000    -785.771993924963
259   6    -786.765084076040      -1.064200000000    -785.700884076040
259   7    -786.675260004403      -1.057200000000    -785.618060004403
259   8    -786.572635866772      -1.049200000000    -785.523435866772
259   9    -786.457230557474      -1.040300000000    -785.416930557475
259  10    -786.329068276175      -1.030400000000    -785.298668276175
259  11    -786.188178842618      -1.019600000000    -785.168578842618
259  12    -786.034597644020      -1.007800000000    -785.026797644019
259  13    -785.868365088067      -0.995019000000    -784.873346088068
259  14    -785.689525421787      -0.981347000000    -784.708178421787
259  15    -785.498124763813      -0.966756000000    -784.531368763814
259  16    -785.294208184894      -0.951259000000    -784.342949184893
259  17    -785.077815658786      -0.934868000000    -784.142947658786
259  18    -784.848976692956      -0.917598000000    -783.931378692955
259  19    -784.607703435808      -0.899464000000    -783.708239435808
259  20    -784.353982044484      -0.880481000000    -783.473501044485
260   0    -807.584515273511      -0.924652000000    -806.659863273511
260   1    -807.571762544496      -0.923726000000    -806.648036544496
260   2    -807.546257713044      -0.921876000000    -806.624381713043
260   3    -807.508002236678      -0.919103000000    -806.588899236678
260   4    -807.456998799892      -0.915410000000    -806.541588799892
260   5    -807.393251876430      -0.910799000000    -806.482452876429
260   6    -807.316768419703      -0.905274000000    -806.411494419703
260   7    -807.227558630526      -0.898840000000    -806.328718630526
260   8    -807.125636738651      -0.891503000000    -806.234133738651
260   9    -807.011021721865      -0.883269000000    -806.127752721865
260  10    -806.883737873731      -0.874145000000    -806.009592873731
260  11    -806.743815118320      -0.864139000000    -805.879676118320
260  12    -806.591288957611      -0.853259000000    -805.738029957611
260  13    -806.426199924485      -0.841516000000    -805.584683924484
260  14    -806.248592401595      -0.828920000000    -805.419672401596
260  15    -806.058512653636      -0.815481000000    -805.243031653637
260  16    -805.856005907848      -0.801213000000    -805.054792907848
260  17    -805.641112304915      -0.786128000000    -804.854984304915
260  18    -805.413861529660      -0.770240000000    -804.643621529660
260  19    -805.174265918280      -0.753563000000    -804.420702918280
260  20    -804.922311826141      -0.736114000000    -804.186197826141
261   0    -828.658001760521      -0.783206000000    -827.874795760521
261   1    -828.645336735256      -0.782354000000    -827.862982735256
261   2    -828.620007321736      -0.780649000000    -827.839358321736
261   3    -828.582014998351      -0.778094000000    -827.803920998350
261   4    -828.531362480892      -0.774692000000    -827.756670480892
261   5    -828.468054284836      -0.770444000000    -827.697610284836
261   6    -828.392097415757      -0.765355000000    -827.626742415757
261   7    -828.303502137069      -0.759430000000    -827.544072137070
261   8    -828.202282751552      -0.752674000000    -827.449608751552
261   9    -828.088458320456      -0.745093000000    -827.343365320456
261  10    -827.962053231241      -0.736695000000    -827.225358231241
261  11    -827.823097512306      -0.727487000000    -827.095610512306
261  12    -827.671626780390      -0.717478000000    -826.954148780391
261  13    -827.507681693570      -0.706678000000    -826.801003693570
261  14    -827.331306770126      -0.695096000000    -826.636210770126
261  15    -827.142548420812      -0.682744000000    -826.459804420812
261  16    -826.941452029362      -0.669634000000    -826.271818029361
261  17    -826.728057903384      -0.655778000000    -826.072279903384
261  18    -826.502395905061      -0.641191000000    -825.861204905061
261  19    -826.264478558381      -0.625888000000    -825.638590558381
261  20    -826.014292416934      -0.609883000000    -825.404409416934
262   0    -850.258466405764      -0.658788000000    -849.599678405763
262   1    -850.245889116823      -0.658004000000    -849.587885116824
262   2    -850.220735186387      -0.656436000000    -849.564299186387
262   3    -850.183006113708      -0.654086000000    -849.528920113708
262   4    -850.132704645879      -0.650957000000    -849.481747645878
262   5    -850.069835340105      -0.647050000000    -849.422785340105
262   6    -849.994405254128      -0.642371000000    -849.352034254128
262   7    -849.906424713955      -0.636924000000    -849.269500713955
262   8    -849.805908095399      -0.630714000000    -849.175194095399
262   9    -849.692874543172      -0.623747000000    -849.069127543172
262  10    -849.567348538628      -0.616030000000    -848.951318538629
262  11    -849.429360214498      -0.607572000000    -848.821788214498
262  12    -849.278945302280      -0.598380000000    -848.680565302280
262  13    -849.116144585246      -0.588464000000    -848.527680585245
262  14    -848.941002717303      -0.577834000000    -848.363168717304
262  15    -848.753566255265      -0.566502000000    -848.187064255265
262  16    -848.553880739358      -0.554479000000    -847.999401739357
262  17    -848.341986644117      -0.541778000000    -847.800208644117
262  18    -848.117914009082      -0.528413000000    -847.589501009083
262  19    -847.881675546034      -0.514398000000    -847.367277546035
262  20    -847.633258006787      -0.499749000000    -847.133509006788
263   0    -872.389258252522      -0.549530000000    -871.839728252522
263   1    -872.376768732483      -0.548810000000    -871.827958732482
263   2    -872.351790350280      -0.547370000000    -871.804420350280
263   3    -872.314324626034      -0.545213000000    -871.769111626034
263   4    -872.264374338135      -0.542341000000    -871.722033338135
263   5    -872.201944085521      -0.538756000000    -871.663188085521
263   6    -872.127040978097      -0.534463000000    -871.592577978096
263   7    -872.039675404468      -0.529465000000    -871.510210404468
263   8    -871.939861813475      -0.523769000000    -871.416092813474
263   9    -871.827619433295      -0.517381000000    -871.310238433295
263  10    -871.702972839178      -0.510307000000    -871.192665839179
263  11    -871.565952268181      -0.502555000000    -871.063397268181
263  12    -871.416593566566      -0.494135000000    -870.922458566566
263  13    -871.254937642797      -0.485055000000    -870.769882642797
263  14    -871.081029286410      -0.475325000000    -870.605704286409
263  15    -870.894915200278      -0.464958000000    -870.429957200278
263  16    -870.696641081120      -0.453965000000    -870.242676081120
263  17    -870.486247570397      -0.442358000000    -870.043889570396
263  18    -870.263764885008      -0.430153000000    -869.833611885007
263  19    -870.029205924524      -0.417364000000    -869.611841924524
263  20    -869.782557638983      -0.404006000000    -869.378551638983
264   0    -895.053741197449      -0.453928000000    -894.599813197449
264   1    -895.041339478885      -0.453270000000    -894.588069478885
264   2    -895.016536710067      -0.451954000000    -894.564582710067
264   3    -894.979334431980      -0.449981000000    -894.529353431980
264   4    -894.929735454313      -0.447355000000    -894.482380454313
264   5    -894.867744417736      -0.444078000000    -894.423666417735
264   6    -894.793368484316      -0.440154000000    -894.353214484317
264   7    -894.706618105258      -0.435587000000    -894.271031105258
264   8    -894.607507802432      -0.430384000000    -894.177123802431
264   9    -894.496056887478      -0.424551000000    -894.071505887478
264  10    -894.372290029540      -0.418094000000    -893.954196029540
264  11    -894.236237570006      -0.411022000000    -893.825215570006
264  12    -894.087935469898      -0.403343000000    -893.684592469897
264  13    -893.927424762874      -0.395068000000    -893.532356762875
264  14    -893.754750374098      -0.386205000000    -893.368545374099
264  15    -893.569959152502      -0.376768000000    -893.193191152503
264  16    -893.373096951300      -0.366769000000    -893.006327951300
264  17    -893.164204578876      -0.356220000000    -892.807984578876
264  18    -892.943312429489      -0.345136000000    -892.598176429488
264  19    -892.710433590501      -0.333532000000    -892.376901590501
264  20    -892.465555210175      -0.321426000000    -892.144129210174
265   0    -918.255293990552      -0.370867000000    -917.884426990552
265   1    -918.242980106040      -0.370268000000    -917.872712106040
265   2    -918.218353015757      -0.369071000000    -917.849282015757
265   3    -918.181414281555      -0.367277000000    -917.814137281555
265   4    -918.132166744422      -0.364888000000    -917.767278744422
265   5    -918.070615086758      -0.361909000000    -917.708706086757
265   6    -917.996766522795      -0.358342000000    -917.638424522795
265   7    -917.910631566336      -0.354193000000    -917.556438566336
265   8    -917.812224812279      -0.349468000000    -917.462756812279
265   9    -917.701565655729      -0.344171000000    -917.357394655729
265  10    -917.578678859724      -0.338312000000    -917.240366859724
265  11    -917.443594869982      -0.331898000000    -917.111696869982
265  12    -917.296349762285      -0.324938000000    -916.971411762285
265  13    -917.136984695487      -0.317442000000    -916.819542695487
265  14    -916.965544730377      -0.309421000000    -916.656123730377
265  15    -916.782076861948      -0.300887000000    -916.481189861948
265  16    -916.586627099907      -0.291853000000    -916.294774099907
265  17    -916.379236419563      -0.282332000000    -916.096904419564
265  18    -916.159935392534      -0.272340000000    -915.887595392534
265  19    -915.928737293974      -0.261893000000    -915.666844293974
265  20    -915.685629470370      -0.251008000000    -915.434621470369
266   0    -941.997310235212      -0.299387000000    -941.697923235212
266   1    -941.985084217326      -0.298846000000    -941.686238217327
266   2    -941.960632870730      -0.297764000000    -941.662868870730
266   3    -941.923957778139      -0.296144000000    -941.627813778139
266   4    -941.875061811841      -0.293987000000    -941.581074811841
266   5    -941.813949695967      -0.291298000000    -941.522651695966
266   6    -941.740628696914      -0.288079000000    -941.452549696914
266   7    -941.655109391080      -0.284337000000    -941.370772391080
266   8    -941.557406446397      -0.280076000000    -941.277330446396
266   9    -941.447539341428      -0.275304000000    -941.172235341428
266  10    -941.325532933111      -0.270028000000    -941.055504933111
266  11    -941.191417771489      -0.264256000000    -940.927161771488
266  12    -941.045230047107      -0.257998000000    -940.787232047107
266  13    -940.887011044014      -0.251265000000    -940.635746044015
266  14    -940.716805958626      -0.244067000000    -940.472738958627
266  15    -940.534661931995      -0.236417000000    -940.298244931994
266  16    -940.340625130320      -0.228328000000    -940.112297130320
266  17    -940.134736695838      -0.219816000000    -939.914920695838
266  18    -939.917027377525      -0.210894000000    -939.706133377525
266  19    -939.687510638324      -0.201582000000    -939.485928638324
266  20    -939.446174022948      -0.191895000000    -939.254279022948
267   0    -966.283198388172      -0.238646000000    -966.044552388172
267   1    -966.271060269487      -0.238161000000    -966.032899269487
267   2    -966.246784731727      -0.237192000000    -966.009592731728
267   3    -966.210373378475      -0.235741000000    -965.974632378474
267   4    -966.161829113312      -0.233810000000    -965.928019113313
267   5    -966.101156702105      -0.231403000000    -965.869753702105
267   6    -966.028363463414      -0.228523000000    -965.799840463415
267   7    -965.943460036234      -0.225177000000    -965.718283036234
267   8    -965.846461161526      -0.221369000000    -965.625092161526
267   9    -965.737386401318      -0.217107000000    -965.520279401318
267  10    -965.616260706441      -0.212398000000    -965.403862706442
267  11    -965.483114731269      -0.207251000000    -965.275863731269
267  12    -965.337984781108      -0.201676000000    -965.136308781108
267  13    -965.180912265199      -0.195683000000    -964.985229265199
267  14    -965.011942515587      -0.189285000000    -964.822657515587
267  15    -964.831122819384      -0.182493000000    -964.648629819384
267  16    -964.638499499282      -0.175321000000    -964.463178499283
267  17    -964.434113864444      -0.167785000000    -964.266328864444
267  18    -964.217996841201      -0.159899000000    -964.058097841201
267  19    -963.990162080293      -0.151682000000    -963.838480080293
267  20    -963.750597324653      -0.143153000000    -963.607444324653
268   0    -991.116381759531      -0.187711000000    -990.928670759531
268   1    -991.104331572624      -0.187280000000    -990.917051572624
268   2    -991.080231908851      -0.186419000000    -990.893812908852
268   3    -991.044084392662      -0.185130000000    -990.858954392662
268   4    -990.995891958938      -0.183414000000    -990.812477958938
268   5    -990.935659415274      -0.181277000000    -990.754382415274
268   6    -990.863394132397      -0.178720000000    -990.684674132397
268   7    -990.779106811899      -0.175751000000    -990.603355811899
268   8    -990.682812267769      -0.172375000000    -990.510437267769
268   9    -990.574530145499      -0.168599000000    -990.405931145499
268  10    -990.454285489817      -0.164430000000    -990.289855489817
268  11    -990.322109059424      -0.159878000000    -990.162231059423
268  12    -990.178037274387      -0.154952000000    -990.023085274387
268  13    -990.022111669143      -0.149663000000    -989.872448669143
268  14    -989.854377711362      -0.144022000000    -989.710355711362
268  15    -989.674882834218      -0.138044000000    -989.536838834218
268  16    -989.483673516895      -0.131741000000    -989.351932516895
268  17    -989.280791235480      -0.125129000000    -989.155662235480
268  18    -989.066267093666      -0.118224000000    -988.948043093666
268  19    -988.840114929982      -0.111044000000    -988.729070929981
268  20    -988.602322685585      -0.103608000000    -988.498714685585
269   0   -1016.500298512764      -0.145472000000   -1016.354826512764
269   1   -1016.488336290210      -0.145092000000   -1016.343244290210
269   2   -1016.464412565576      -0.144332000000   -1016.320080565576
269   3   -1016.428528984176      -0.143195000000   -1016.285333984176
269   4   -1016.380688512191      -0.141682000000   -1016.239006512191
269   5   -1016.320895998948      -0.139798000000   -1016.181097998948
269   6   -1016.249158867337      -0.137546000000   -1016.111612867337
269   7   -1016.165487881547      -0.134932000000   -1016.030555881547
269   8   -1016.069897928599      -0.131961000000   -1015.937936928599
269   9   -1015.962408737446      -0.128642000000   -1015.833766737446
269  10   -1015.843045446712      -0.124980000000   -1015.718065446712
269  11   -1015.711838919426      -0.120987000000   -1015.590851919426
269  12   -1015.568825690418      -0.116671000000   -1015.452154690419
269  13   -1015.414047419319      -0.112043000000   -1015.302004419319
269  14   -1015.247549709425      -0.107115000000   -1015.140434709425
269  15   -1015.069380139970      -0.101901000000   -1014.967479139970
269  16   -1014.879585346631      -0.096413800000   -1014.783171546631
269  17   -1014.678206972422      -0.090669700000   -1014.587537272422
269  18   -1014.465276298393      -0.084685400000   -1014.380590898393
269  19   -1014.240807350864      -0.078479000000   -1014.162328350864
269  20   -1014.004788269219      -0.072070400000   -1013.932717869219
270   0   -1042.438401664698      -0.110826000000   -1042.327575664698
270   1   -1042.426527439072      -0.110493000000   -1042.316034439072
270   2   -1042.402779718727      -0.109828000000   -1042.292951718728
270   3   -1042.367160169842      -0.108832000000   -1042.258328169843
270   4   -1042.319671789899      -0.107509000000   -1042.212162789899
270   5   -1042.260319469953      -0.105861000000   -1042.154458469953
270   6   -1042.189110685061      -0.103893000000   -1042.085217685060
270   7   -1042.106056262007      -0.101610000000   -1042.004446262007
270   8   -1042.011171160843      -0.099018300000   -1041.912152860843
270   9   -1041.904475193985      -0.096124900000   -1041.808350293985
270  10   -1041.785993593953      -0.092937800000   -1041.693055793953
270  11   -1041.655757328104      -0.089466000000   -1041.566291328104
270  12   -1041.513803046030      -0.085719500000   -1041.428083546029
270  13   -1041.360172532554      -0.081709500000   -1041.278463032554
270  14   -1041.194911526602      -0.077448300000   -1041.117463226603
270  15   -1041.018067753467      -0.072949200000   -1040.945118553467
270  16   -1040.829688005318      -0.068227000000   -1040.761461005318
270  17   -1040.629814092096      -0.063297800000   -1040.566516292095
270  18   -1040.418477472208      -0.058179200000   -1040.360298272208
270  19   -1040.195692359767      -0.052890500000   -1040.142801859767
270  20   -1039.961447092380      -0.047452500000   -1039.913994592381
271   0   -1068.934159085536      -0.082756000000   -1068.851403085536
271   1   -1068.922372889414      -0.082467200000   -1068.839905689413
271   2   -1068.898801238508      -0.081890500000   -1068.816910738508
271   3   -1068.863445819865      -0.081027600000   -1068.782418219865
271   4   -1068.816309662264      -0.079881100000   -1068.736428562263
271   5   -1068.757397698492      -0.078454600000   -1068.678943098492
271   6   -1068.686717455771      -0.076752300000   -1068.609965155770
271   7   -1068.604279823481      -0.074779500000   -1068.529500323481
271   8   -1068.510099834704      -0.072542600000   -1068.437557234704
271   9   -1068.404197385320      -0.070048700000   -1068.334148685320
271  10   -1068.286597801743      -0.067306000000   -1068.219291801744
271  11   -1068.157332155660      -0.064323700000   -1068.093008455659
271  12   -1068.016437211423      -0.061112000000   -1067.955325211423
271  13   -1067.863954879051      -0.057682500000   -1067.806272379051
271  14   -1067.699931033097      -0.054047800000   -1067.645883233096
271  15   -1067.524413544912      -0.050221800000   -1067.474191744911
271  16   -1067.337449363159      -0.046219800000   -1067.291229563159
271  17   -1067.139080464704      -0.042058700000   -1067.097021764705
271  18   -1066.929338485315      -0.037757100000   -1066.891581385315
271  19   -1066.708237826894      -0.033335400000   -1066.674902426893
271  20   -1066.475767025272      -0.028816200000   -1066.446950825272
272   0   -1095.991053498835      -0.060380600000   -1095.930672898835
272   1   -1095.979355364791      -0.060133100000   -1095.919222264792
272   2   -1095.955959848476      -0.059639000000   -1095.896320848476
272   3   -1095.920868657801      -0.058900100000   -1095.861968557801
272   4   -1095.874084852843      -0.057918900000   -1095.816165952843
272   5   -1095.815613408123      -0.056699000000   -1095.758914408124
272   6   -1095.745461903024      -0.055245000000   -1095.690216903025
272   7   -1095.663641289526      -0.053562000000   -1095.610079289526
272   8   -1095.570166673739      -0.051656600000   -1095.518510073740
272   9   -1095.465058035007      -0.049536000000   -1095.415522035007
272  10   -1095.348340793639      -0.047208600000   -1095.301132193639
272  11   -1095.220046125651      -0.044683800000   -1095.175362325651
272  12   -1095.080210910156      -0.041972300000   -1095.038238610156
272  13   -1094.928877182368      -0.039085900000   -1094.889791282368
272  14   -1094.766090952466      -0.036037500000   -1094.730053452466
272  15   -1094.591900237861      -0.032841900000   -1094.559058337862
272  16   -1094.406352143711      -0.029514900000   -1094.376837243711
272  17   -1094.209488813805      -0.026074500000   -1094.183414313806
272  18   -1094.001342061270      -0.022540300000   -1093.978801761270
272  19   -1093.781926475801      -0.018934300000   -1093.762992175801
272  20   -1093.551230791452      -0.015281000000   -1093.535949791452
273   0   -1123.612582481522      -0.042884800000   -1123.569697681522
273   1   -1123.600972442133      -0.042675600000   -1123.558296842133
273   2   -1123.577753125559      -0.042258100000   -1123.535495025559
273   3   -1123.542926260578      -0.041634100000   -1123.501292160578
273   4   -1123.496494938565      -0.040806200000   -1123.455688738565
273   5   -1123.438464175773      -0.039778000000   -1123.398686175773
273   6   -1123.368841603749      -0.038554100000   -1123.330287503750
273   7   -1123.287638237070      -0.037139800000   -1123.250498437070
273   8   -1123.194869254876      -0.035541700000   -1123.159327554876
273   9   -1123.090554719974      -0.033767200000   -1123.056787519975
273  10   -1122.974720146569      -0.031824800000   -1122.942895346569
273  11   -1122.847396815005      -0.029724200000   -1122.817672615005
273  12   -1122.708621719157      -0.027476300000   -1122.681145419157
273  13   -1122.558437019431      -0.025093100000   -1122.533343919431
273  14   -1122.396888861636      -0.022588100000   -1122.374300761637
273  15   -1122.224025409243      -0.019976200000   -1122.204049209243
273  16   -1122.039893923900      -0.017273800000   -1122.022620123900
273  17   -1121.844536716326      -0.014498900000   -1121.830037816326
273  18   -1121.637985777002      -0.011671400000   -1121.626314377002
273  19   -1121.420255883416      -0.008812430000   -1121.411443453416
273  20   -1121.191335967848      -0.005945200000   -1121.185390767848
274   0   -1151.802258463886      -0.029498900000   -1151.772759563885
274   1   -1151.790736551726      -0.029324700000   -1151.761411851726
274   2   -1151.767693500044      -0.028977300000   -1151.738716200044
274   3   -1151.733131058483      -0.028458300000   -1151.704672758483
274   4   -1151.687052349717      -0.027770400000   -1151.659281949717
274   5   -1151.629462431730      -0.026917300000   -1151.602545131730
274   6   -1151.560368988233      -0.025903200000   -1151.534465788233
274   7   -1151.479783096400      -0.024733800000   -1151.455049296400
274   8   -1151.387720008403      -0.023415300000   -1151.364304708403
274   9   -1151.284199870509      -0.021955000000   -1151.262244870509
274  10   -1151.169248290821      -0.020361300000   -1151.148886990820
274  11   -1151.042896654009      -0.018643400000   -1151.024253254010
274  12   -1150.905182068712      -0.016811600000   -1150.888370468711
274  13   -1150.756146820530      -0.014877400000   -1150.741269420530
274  14   -1150.595837190898      -0.012853000000   -1150.582984190897
274  15   -1150.424301489346      -0.010752100000   -1150.413549389345
274  16   -1150.241587134017      -0.008589120000   -1150.232998014018
274  17   -1150.047736602554      -0.006380070000   -1150.041356532553
274  18   -1149.842782062798      -0.004141200000   -1149.838640862798
274  19   -1149.626738480028      -0.001882800000   -1149.624855680027
274  20   -1149.399594984747       0.000482635000   -1149.400077619747
275   0   -1180.563608729576      -0.019442200000   -1180.544166529576
275   1   -1180.552174977221      -0.019298300000   -1180.532876677221
275   2   -1180.529308255582      -0.019011500000   -1180.510296755582
275   3   -1180.495010335166      -0.018583300000   -1180.476427035167
275   4   -1180.449284369949      -0.018016100000   -1180.431268269948
275   5   -1180.392135459643      -0.017313300000   -1180.374822159643
275   6   -1180.323571340125      -0.016478800000   -1180.307092540125
275   7   -1180.243603151167      -0.015517700000   -1180.228085451167
275   8   -1180.152246217969      -0.014435700000   -1180.137810517969
275   9   -1180.049520770262      -0.013239400000   -1180.036281370261
275  10   -1179.935452510043      -0.011936300000   -1179.923516210042
275  11   -1179.810072926314      -0.010534600000   -1179.799538326314
275  12   -1179.673419242472      -0.009042530000   -1179.664376712471
275  13   -1179.525533869313      -0.007466980000   -1179.518066889313
275  14   -1179.366463223898      -0.005804000000   -1179.360659223898
275  15   -1179.196255761818      -0.003941150000   -1179.192314611818
--------------------------------------------------------------------------------------


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Sg_Rb87.inp <==
E0 -6202.0223
maxlevels 1071
fit 1 0
fit 2 0
fit 3 0
fit 4 0
fit 0 1
fit 0 2
fit 0 3
fit 0 4
fit 1 1
fit 1 2
fit 2 1
   0    0    -6179.0710  0.0168486299 -9.1011903E-09  4.6216409E-15 -4.8182347E-21  7.0344596E-27 -1.1044905E-32  1.1390279E-38
   0    1    -6179.0373  0.0168485935 -9.1011625E-09  4.6216023E-15 -4.8181644E-21  7.0343272E-27 -1.1044746E-32  1.1389864E-38
   0    2    -6178.9699  0.0168485207 -9.1011071E-09  4.6215252E-15 -4.8180237E-21  7.0340621E-27 -1.1044431E-32  1.1389364E-38
   0    3    -6178.8688  0.0168484114 -9.1010239E-09  4.6214096E-15 -4.8178127E-21  7.0336643E-27 -1.1043954E-32  1.1388565E-38
   0    4    -6178.7341  0.0168482658 -9.1009130E-09  4.6212554E-15 -4.8175314E-21  7.0331343E-27 -1.1043311E-32  1.1387521E-38
   0    5    -6178.5656  0.0168480838 -9.1007743E-09  4.6210627E-15 -4.8171797E-21  7.0324717E-27 -1.1042519E-32  1.1386173E-38
   0    6    -6178.3634  0.0168478654 -9.1006080E-09  4.6208315E-15 -4.8167578E-21  7.0316768E-27 -1.1041561E-32  1.1384408E-38
   0    7    -6178.1275  0.0168476106 -9.1004139E-09  4.6205618E-15 -4.8162656E-21  7.0307494E-27 -1.1040444E-32  1.1382585E-38
   0    8    -6177.8580  0.0168473194 -9.1001921E-09  4.6202536E-15 -4.8157032E-21  7.0296894E-27 -1.1039170E-32  1.1380399E-38
   0    9    -6177.5547  0.0168469918 -9.0999427E-09  4.6199069E-15 -4.8150706E-21  7.0284975E-27 -1.1037733E-32  1.1377870E-38
   0   10    -6177.2178  0.0168466278 -9.0996655E-09  4.6195217E-15 -4.8143678E-21  7.0271730E-27 -1.1036142E-32  1.1375214E-38
   0   11    -6176.8472  0.0168462274 -9.0993606E-09  4.6190981E-15 -4.8135949E-21  7.0257162E-27 -1.1034393E-32  1.1372276E-38
   0   12    -6176.4429  0.0168457906 -9.0990280E-09  4.6186360E-15 -4.8127519E-21  7.0241274E-27 -1.1032484E-32  1.1368907E-38
   0   13    -6176.0049  0.0168453175 -9.0986678E-09  4.6181355E-15 -4.8118389E-21  7.0224067E-27 -1.1030409E-32  1.1365397E-38
   0   14    -6175.5332  0.0168448080 -9.0982799E-09  4.6175966E-15 -4.8108559E-21  7.0205537E-27 -1.1028186E-32  1.1361564E-38
   0   15    -6175.0279  0.0168442621 -9.0978644E-09  4.6170194E-15 -4.8098029E-21  7.0185685E-27 -1.1025801E-32  1.1357683E-38
   0   16    -6174.4889  0.0168436798 -9.0974211E-09  4.6164038E-15 -4.8086801E-21  7.0164519E-27 -1.1023254E-32  1.1353232E-38
   0   17    -6173.9162  0.0168430612 -9.0969503E-09  4.6157499E-15 -4.8074875E-21  7.0142035E-27 -1.1020554E-32  1.1348578E-38
   0   18    -6173.3099  0.0168424063 -9.0964518E-09  4.6150577E-15 -4.8062252E-21  7.0118236E-27 -1.1017695E-32  1.1343636E-38
   0   19    -6172.6699  0.0168417150 -9.0959258E-09  4.6143273E-15 -4.8048932E-21  7.0093118E-27 -1.1014680E-32  1.1338540E-38
   0   20    -6171.9962  0.0168409873 -9.0953721E-09  4.6135586E-15 -4.8034916E-21  7.0066685E-27 -1.1011505E-32  1.1333195E-38
   1    0    -6133.2830  0.0168091882 -9.1136645E-09  4.6884332E-15 -4.9527112E-21  6.9045337E-27 -1.0837552E-32  1.2646124E-38
   1    1    -6133.2494  0.0168091517 -9.1136363E-09  4.6883935E-15 -4.9526421E-21  6.9044037E-27 -1.0837370E-32  1.2646077E-38
   1    2    -6133.1821  0.0168090788 -9.1135801E-09  4.6883143E-15 -4.9525041E-21  6.9041435E-27 -1.0837017E-32  1.2646109E-38
   1    3    -6133.0813  0.0168089695 -9.1134957E-09  4.6881954E-15 -4.9522969E-21  6.9037533E-27 -1.0836470E-32  1.2645889E-38
   1    4    -6132.9468  0.0168088237 -9.1133832E-09  4.6880370E-15 -4.9520208E-21  6.9032337E-27 -1.0835789E-32  1.2645353E-38
   1    5    -6132.7787  0.0168086414 -9.1132425E-09  4.6878389E-15 -4.9516756E-21  6.9025831E-27 -1.0834894E-32  1.2645314E-38
   1    6    -6132.5770  0.0168084227 -9.1130738E-09  4.6876012E-15 -4.9512615E-21  6.9018031E-27 -1.0833820E-32  1.2644990E-38
   1    7    -6132.3417  0.0168081675 -9.1128769E-09  4.6873240E-15 -4.9507785E-21  6.9008927E-27 -1.0832563E-32  1.2644814E-38
   1    8    -6132.0728  0.0168078759 -9.1126519E-09  4.6870071E-15 -4.9502264E-21  6.8998530E-27 -1.0831168E-32  1.2644079E-38
   1    9    -6131.7702  0.0168075479 -9.1123988E-09  4.6866507E-15 -4.9496055E-21  6.8986832E-27 -1.0829555E-32  1.2643571E-38
   1   10    -6131.4341  0.0168071834 -9.1121176E-09  4.6862548E-15 -4.9489156E-21  6.8973845E-27 -1.0827817E-32  1.2642469E-38
   1   11    -6131.0643  0.0168067824 -9.1118084E-09  4.6858193E-15 -4.9481570E-21  6.8959550E-27 -1.0825861E-32  1.2641918E-38
   1   12    -6130.6610  0.0168063451 -9.1114710E-09  4.6853443E-15 -4.9473296E-21  6.8943968E-27 -1.0823759E-32  1.2640721E-38
   1   13    -6130.2240  0.0168058713 -9.1111056E-09  4.6848299E-15 -4.9464335E-21  6.8927079E-27 -1.0821428E-32  1.2640306E-38
   1   14    -6129.7534  0.0168053611 -9.1107121E-09  4.6842759E-15 -4.9454686E-21  6.8908905E-27 -1.0818957E-32  1.2639062E-38
   1   15    -6129.2493  0.0168048145 -9.1102905E-09  4.6836825E-15 -4.9444351E-21  6.8889430E-27 -1.0816311E-32  1.2637960E-38
   1   16    -6128.7115  0.0168042314 -9.1098409E-09  4.6830497E-15 -4.9433331E-21  6.8868663E-27 -1.0813462E-32  1.2637206E-38
   1   17    -6128.1402  0.0168036120 -9.1093633E-09  4.6823775E-15 -4.9421625E-21  6.8846605E-27 -1.0810467E-32  1.2635944E-38
   1   18    -6127.5353  0.0168029561 -9.1088576E-09  4.6816659E-15 -4.9409234E-21  6.8823260E-27 -1.0807272E-32  1.2634702E-38
   1   19    -6126.8968  0.0168022638 -9.1083239E-09  4.6809150E-15 -4.9396160E-21  6.8798630E-27 -1.0803926E-32  1.2632945E-38
   1   20    -6126.2247  0.0168015352 -9.1077623E-09  4.6801248E-15 -4.9382403E-21  6.8772698E-27 -1.0800388E-32  1.2631581E-38
   2    0    -6087.6516  0.0167698532 -9.1261304E-09  4.7504134E-15 -5.0844103E-21  6.8231860E-27 -1.0213284E-32  7.2978634E-39
   2    1    -6087.6180  0.0167698167 -9.1261019E-09  4.7503727E-15 -5.0843421E-21  6.8230647E-27 -1.0213200E-32  7.2955691E-39
   2    2    -6087.5509  0.0167697437 -9.1260449E-09  4.7502914E-15 -5.0842056E-21  6.8228210E-27 -1.0213035E-32  7.2932345E-39
   2    3    -6087.4503  0.0167696342 -9.1259594E-09  4.7501694E-15 -5.0840009E-21  6.8224525E-27 -1.0212706E-32  7.2933838E-39
   2    4    -6087.3162  0.0167694882 -9.1258454E-09  4.7500067E-15 -5.0837280E-21  6.8219626E-27 -1.0212323E-32  7.2910495E-39
   2    5    -6087.1485  0.0167693057 -9.1257029E-09  4.7498033E-15 -5.0833869E-21  6.8213502E-27 -1.0211808E-32  7.2885055E-39
   2    6    -6086.9472  0.0167690867 -9.1255319E-09  4.7495593E-15 -5.0829777E-21  6.8206144E-27 -1.0211176E-32  7.2873233E-39
   2    7    -6086.7125  0.0167688312 -9.1253325E-09  4.7492747E-15 -5.0825002E-21  6.8197579E-27 -1.0210533E-32  7.2822211E-39
   2    8    -6086.4442  0.0167685392 -9.1251045E-09  4.7489494E-15 -5.0819547E-21  6.8187774E-27 -1.0209688E-32  7.2802885E-39
   2    9    -6086.1423  0.0167682107 -9.1248481E-09  4.7485836E-15 -5.0813411E-21  6.8176753E-27 -1.0208746E-32  7.2766758E-39
   2   10    -6085.8070  0.0167678457 -9.1245632E-09  4.7481771E-15 -5.0806594E-21  6.8164491E-27 -1.0207740E-32  7.2739947E-39
   2   11    -6085.4381  0.0167674442 -9.1242498E-09  4.7477300E-15 -5.0799096E-21  6.8151029E-27 -1.0206655E-32  7.2680449E-39
   2   12    -6085.0357  0.0167670062 -9.1239080E-09  4.7472424E-15 -5.0790919E-21  6.8136312E-27 -1.0205388E-32  7.2659662E-39
   2   13    -6084.5997  0.0167665318 -9.1235377E-09  4.7467142E-15 -5.0782062E-21  6.8120405E-27 -1.0204088E-32  7.2608668E-39
   2   14    -6084.1303  0.0167660209 -9.1231390E-09  4.7461455E-15 -5.0772527E-21  6.8103255E-27 -1.0202599E-32  7.2573945E-39
   2   15    -6083.6273  0.0167654735 -9.1227119E-09  4.7455363E-15 -5.0762312E-21  6.8084903E-27 -1.0201144E-32  7.2504399E-39
   2   16    -6083.0908  0.0167648897 -9.1222563E-09  4.7448866E-15 -5.0751421E-21  6.8065317E-27 -1.0199506E-32  7.2460089E-39
   2   17    -6082.5208  0.0167642694 -9.1217724E-09  4.7441965E-15 -5.0739851E-21  6.8044512E-27 -1.0197776E-32  7.2389633E-39
   2   18    -6081.9173  0.0167636126 -9.1212601E-09  4.7434659E-15 -5.0727606E-21  6.8022473E-27 -1.0195929E-32  7.2344717E-39
   2   19    -6081.2803  0.0167629194 -9.1207194E-09  4.7426949E-15 -5.0714684E-21  6.7999228E-27 -1.0194000E-32  7.2290326E-39
   2   20    -6080.6098  0.0167621898 -9.1201503E-09  4.7418836E-15 -5.0701086E-21  6.7974767E-27 -1.0191968E-32  7.2225765E-39
   3    0    -6042.1762  0.0167306116 -9.1386272E-09  4.8081040E-15 -5.2079561E-21  6.6788799E-27 -9.6653304E-33  4.1187711E-38
   3    1    -6042.1427  0.0167305750 -9.1385983E-09  4.8080623E-15 -5.2078893E-21  6.6787659E-27 -9.6648422E-33  4.1183741E-38
   3    2    -6042.0758  0.0167305019 -9.1385406E-09  4.8079790E-15 -5.2077557E-21  6.6785333E-27 -9.6636697E-33  4.1188838E-38
   3    3    -6041.9754  0.0167303923 -9.1384541E-09  4.8078540E-15 -5.2075554E-21  6.6781829E-27 -9.6619261E-33  4.1196692E-38
   3    4    -6041.8416  0.0167302460 -9.1383387E-09  4.8076874E-15 -5.2072883E-21  6.6777200E-27 -9.6596185E-33  4.1203391E-38
   3    5    -6041.6743  0.0167300633 -9.1381945E-09  4.8074791E-15 -5.2069544E-21  6.6771373E-27 -9.6567370E-33  4.1216885E-38
   3    6    -6041.4735  0.0167298440 -9.1380214E-09  4.8072292E-15 -5.2065538E-21  6.6764454E-27 -9.6532489E-33  4.1226012E-38
   3    7    -6041.2393  0.0167295881 -9.1378195E-09  4.8069376E-15 -5.2060865E-21  6.6756354E-27 -9.6492717E-33  4.1235930E-38
   3    8    -6040.9716  0.0167292957 -9.1375888E-09  4.8066045E-15 -5.2055525E-21  6.6747068E-27 -9.6445666E-33  4.1255062E-38
   3    9    -6040.6705  0.0167289667 -9.1373292E-09  4.8062297E-15 -5.2049518E-21  6.6736677E-27 -9.6393417E-33  4.1272223E-38
   3   10    -6040.3359  0.0167286013 -9.1370409E-09  4.8058133E-15 -5.2042845E-21  6.6725071E-27 -9.6335455E-33  4.1293787E-38
   3   11    -6039.9679  0.0167281992 -9.1367237E-09  4.8053554E-15 -5.2035505E-21  6.6712417E-27 -9.6273352E-33  4.1304983E-38
   3   12    -6039.5664  0.0167277607 -9.1363777E-09  4.8048559E-15 -5.2027501E-21  6.6698573E-27 -9.6204008E-33  4.1326435E-38
   3   13    -6039.1315  0.0167272856 -9.1360030E-09  4.8043148E-15 -5.2018832E-21  6.6683512E-27 -9.6127600E-33  4.1358728E-38
   3   14    -6038.6632  0.0167267740 -9.1355994E-09  4.8037323E-15 -5.2009496E-21  6.6667438E-27 -9.6047718E-33  4.1374933E-38
   3   15    -6038.1614  0.0167262259 -9.1351671E-09  4.8031082E-15 -5.1999498E-21  6.6650106E-27 -9.5959533E-33  4.1412204E-38
   3   16    -6037.6261  0.0167256412 -9.1347061E-09  4.8024427E-15 -5.1988835E-21  6.6631689E-27 -9.5867162E-33  4.1441253E-38
   3   17    -6037.0575  0.0167250201 -9.1342163E-09  4.8017357E-15 -5.1977510E-21  6.6612154E-27 -9.5768500E-33  4.1470496E-38
   3   18    -6036.4554  0.0167243624 -9.1336977E-09  4.8009873E-15 -5.1965522E-21  6.6591472E-27 -9.5663949E-33  4.1504870E-38
   3   19    -6035.8199  0.0167236683 -9.1331504E-09  4.8001976E-15 -5.1952871E-21  6.6569668E-27 -9.5553292E-33  4.1538275E-38
   3   20    -6035.1509  0.0167229377 -9.1325745E-09  4.7993664E-15 -5.1939560E-21  6.6546750E-27 -9.5437807E-33  4.1574460E-38
   4    0    -5996.8563  0.0166914507 -9.1511708E-09  4.8613905E-15 -5.3198489E-21  6.9927879E-27 -6.1196147E-33  3.5459960E-38
   4    1    -5996.8229  0.0166914141 -9.1511417E-09  4.8613480E-15 -5.3197790E-21  6.9927156E-27 -6.1190624E-33  3.5451032E-38
   4    2    -5996.7561  0.0166913409 -9.1510833E-09  4.8612629E-15 -5.3196391E-21  6.9925667E-27 -6.1180179E-33  3.5448523E-38
   4    3    -5996.6560  0.0166912310 -9.1509958E-09  4.8611352E-15 -5.3194293E-21  6.9923456E-27 -6.1165807E-33  3.5433948E-38
   4    4    -5996.5225  0.0166910846 -9.1508792E-09  4.8609650E-15 -5.3191496E-21  6.9920541E-27 -6.1147164E-33  3.5412315E-38
   4    5    -5996.3556  0.0166909016 -9.1507333E-09  4.8607522E-15 -5.3188001E-21  6.9916878E-27 -6.1121403E-33  3.5389576E-38
   4    6    -5996.1553  0.0166906820 -9.1505584E-09  4.8604969E-15 -5.3183806E-21  6.9912452E-27 -6.1090615E-33  3.5372468E-38
   4    7    -5995.9216  0.0166904258 -9.1503542E-09  4.8601991E-15 -5.3178912E-21  6.9907352E-27 -6.1057155E-33  3.5332885E-38
   4    8    -5995.6546  0.0166901330 -9.1501209E-09  4.8598588E-15 -5.3173319E-21  6.9901530E-27 -6.1018019E-33  3.5288960E-38
   4    9    -5995.3541  0.0166898036 -9.1498585E-09  4.8594760E-15 -5.3167029E-21  6.9894896E-27 -6.0972721E-33  3.5257638E-38
   4   10    -5995.0203  0.0166894376 -9.1495670E-09  4.8590507E-15 -5.3160040E-21  6.9887565E-27 -6.0923455E-33  3.5211730E-38
   4   11    -5994.6532  0.0166890350 -9.1492463E-09  4.8585829E-15 -5.3152352E-21  6.9879571E-27 -6.0871376E-33  3.5152738E-38
   4   12    -5994.2527  0.0166885959 -9.1488965E-09  4.8580727E-15 -5.3143967E-21  6.9870790E-27 -6.0810724E-33  3.5104457E-38
   4   13    -5993.8188  0.0166881201 -9.1485176E-09  4.8575200E-15 -5.3134885E-21  6.9861288E-27 -6.0746646E-33  3.5050653E-38
   4   14    -5993.3515  0.0166876078 -9.1481096E-09  4.8569249E-15 -5.3125105E-21  6.9851080E-27 -6.0678197E-33  3.4984565E-38
   4   15    -5992.8509  0.0166870590 -9.1476725E-09  4.8562875E-15 -5.3114628E-21  6.9840185E-27 -6.0604149E-33  3.4913928E-38
   4   16    -5992.3169  0.0166864735 -9.1472063E-09  4.8556077E-15 -5.3103455E-21  6.9828522E-27 -6.0526145E-33  3.4844310E-38
   4   17    -5991.7496  0.0166858515 -9.1467111E-09  4.8548856E-15 -5.3091585E-21  6.9816221E-27 -6.0444283E-33  3.4758159E-38
   4   18    -5991.1489  0.0166851930 -9.1461868E-09  4.8541212E-15 -5.3079020E-21  6.9803158E-27 -6.0355912E-33  3.4676801E-38
   4   19    -5990.5149  0.0166844979 -9.1456335E-09  4.8533145E-15 -5.3065758E-21  6.9789414E-27 -6.0263343E-33  3.4588311E-38
   4   20    -5989.8475  0.0166837663 -9.1450511E-09  4.8524655E-15 -5.3051801E-21  6.9775009E-27 -6.0168177E-33  3.4481934E-38
   5    0    -5951.6914  0.0166523581 -9.1637511E-09  4.9128732E-15 -5.3896619E-21  7.5367817E-27 -7.9130700E-33 -6.4160059E-38
   5    1    -5951.6581  0.0166523214 -9.1637217E-09  4.9128301E-15 -5.3895865E-21  7.5366935E-27 -7.9140676E-33 -6.4187168E-38
   5    2    -5951.5915  0.0166522481 -9.1636627E-09  4.9127439E-15 -5.3894358E-21  7.5364958E-27 -7.9155589E-33 -6.4183381E-38
   5    3    -5951.4916  0.0166521382 -9.1635743E-09  4.9126146E-15 -5.3892097E-21  7.5362128E-27 -7.9184675E-33 -6.4224229E-38
   5    4    -5951.3584  0.0166519916 -9.1634564E-09  4.9124421E-15 -5.3889082E-21  7.5358365E-27 -7.9221968E-33 -6.4274672E-38
   5    5    -5951.1919  0.0166518083 -9.1633090E-09  4.9122266E-15 -5.3885315E-21  7.5353615E-27 -7.9266749E-33 -6.4331069E-38
   5    6    -5950.9921  0.0166515884 -9.1631322E-09  4.9119679E-15 -5.3880793E-21  7.5347916E-27 -7.9321307E-33 -6.4394717E-38
   5    7    -5950.7589  0.0166513318 -9.1629259E-09  4.9116662E-15 -5.3875520E-21  7.5341178E-27 -7.9381955E-33 -6.4450725E-38
   5    8    -5950.4925  0.0166510386 -9.1626901E-09  4.9113214E-15 -5.3869492E-21  7.5333571E-27 -7.9455226E-33 -6.4534024E-38
   5    9    -5950.1928  0.0166507087 -9.1624249E-09  4.9109336E-15 -5.3862713E-21  7.5324961E-27 -7.9534877E-33 -6.4624487E-38
   5   10    -5949.8598  0.0166503423 -9.1621303E-09  4.9105027E-15 -5.3855181E-21  7.5315455E-27 -7.9626188E-33 -6.4735630E-38
   5   11    -5949.4935  0.0166499391 -9.1618062E-09  4.9100288E-15 -5.3846897E-21  7.5304971E-27 -7.9727768E-33 -6.4859423E-38
   5   12    -5949.0939  0.0166494994 -9.1614527E-09  4.9095119E-15 -5.3837861E-21  7.5293418E-27 -7.9834564E-33 -6.4972489E-38
   5   13    -5948.6610  0.0166490230 -9.1610698E-09  4.9089521E-15 -5.3828074E-21  7.5280949E-27 -7.9953596E-33 -6.5099905E-38
   5   14    -5948.1949  0.0166485100 -9.1606575E-09  4.9083493E-15 -5.3817535E-21  7.5267514E-27 -8.0080483E-33 -6.5247476E-38
   5   15    -5947.6954  0.0166479603 -9.1602157E-09  4.9077035E-15 -5.3806246E-21  7.5253071E-27 -8.0217802E-33 -6.5398461E-38
   5   16    -5947.1627  0.0166473741 -9.1597446E-09  4.9070149E-15 -5.3794207E-21  7.5237702E-27 -8.0365662E-33 -6.5572622E-38
   5   17    -5946.5967  0.0166467513 -9.1592442E-09  4.9062834E-15 -5.3781418E-21  7.5221258E-27 -8.0521212E-33 -6.5741806E-38
   5   18    -5945.9974  0.0166460918 -9.1587143E-09  4.9055090E-15 -5.3767880E-21  7.5203882E-27 -8.0688576E-33 -6.5934570E-38
   5   19    -5945.3649  0.0166453958 -9.1581551E-09  4.9046918E-15 -5.3753593E-21  7.5185441E-27 -8.0863310E-33 -6.6121529E-38
   5   20    -5944.6991  0.0166446631 -9.1575666E-09  4.9038319E-15 -5.3738558E-21  7.5166013E-27 -8.1049084E-33 -6.6331145E-38
   6    0    -5906.6812  0.0166133252 -9.1762479E-09  4.9651277E-15 -5.4431911E-21  7.2072032E-27 -1.8688331E-32 -5.9267932E-38
   6    1    -5906.6480  0.0166132885 -9.1762182E-09  4.9650842E-15 -5.4431191E-21  7.2069816E-27 -1.8689002E-32 -5.9258175E-38
   6    2    -5906.5815  0.0166132151 -9.1761586E-09  4.9649971E-15 -5.4429750E-21  7.2065307E-27 -1.8690544E-32 -5.9240570E-38
   6    3    -5906.4818  0.0166131050 -9.1760692E-09  4.9648664E-15 -5.4427587E-21  7.2058623E-27 -1.8693165E-32 -5.9239083E-38
   6    4    -5906.3489  0.0166129582 -9.1759501E-09  4.9646923E-15 -5.4424705E-21  7.2049680E-27 -1.8696434E-32 -5.9213650E-38
   6    5    -5906.1828  0.0166127746 -9.1758011E-09  4.9644746E-15 -5.4421103E-21  7.2038380E-27 -1.8700468E-32 -5.9169011E-38
   6    6    -5905.9834  0.0166125544 -9.1756224E-09  4.9642134E-15 -5.4416781E-21  7.2024946E-27 -1.8705592E-32 -5.9151990E-38
   6    7    -5905.7509  0.0166122975 -9.1754139E-09  4.9639087E-15 -5.4411741E-21  7.2009158E-27 -1.8711061E-32 -5.9087546E-38
   6    8    -5905.4851  0.0166120039 -9.1751756E-09  4.9635604E-15 -5.4405980E-21  7.1991256E-27 -1.8717873E-32 -5.9051083E-38
   6    9    -5905.1861  0.0166116736 -9.1749076E-09  4.9631687E-15 -5.4399502E-21  7.1971003E-27 -1.8725312E-32 -5.9007111E-38
   6   10    -5904.8538  0.0166113066 -9.1746098E-09  4.9627336E-15 -5.4392306E-21  7.1948561E-27 -1.8733681E-32 -5.8953466E-38
   6   11    -5904.4884  0.0166109029 -9.1742823E-09  4.9622549E-15 -5.4384393E-21  7.1923792E-27 -1.8742506E-32 -5.8878181E-38
   6   12    -5904.0897  0.0166104626 -9.1739251E-09  4.9617329E-15 -5.4375764E-21  7.1896819E-27 -1.8752542E-32 -5.8821954E-38
   6   13    -5903.6579  0.0166099855 -9.1735381E-09  4.9611674E-15 -5.4366419E-21  7.1867554E-27 -1.8763217E-32 -5.8741379E-38
   6   14    -5903.1928  0.0166094718 -9.1731214E-09  4.9605586E-15 -5.4356360E-21  7.1836061E-27 -1.8774630E-32 -5.8663499E-38
   6   15    -5902.6945  0.0166089215 -9.1726749E-09  4.9599064E-15 -5.4345586E-21  7.1802252E-27 -1.8786989E-32 -5.8586414E-38
   6   16    -5902.1630  0.0166083344 -9.1721988E-09  4.9592108E-15 -5.4334102E-21  7.1766102E-27 -1.8799990E-32 -5.8468544E-38
   6   17    -5901.5984  0.0166077107 -9.1716930E-09  4.9584720E-15 -5.4321903E-21  7.1727801E-27 -1.8814284E-32 -5.8398707E-38
   6   18    -5901.0005  0.0166070504 -9.1711575E-09  4.9576898E-15 -5.4308997E-21  7.1687079E-27 -1.8828664E-32 -5.8270589E-38
   6   19    -5900.3695  0.0166063534 -9.1705924E-09  4.9568644E-15 -5.4295381E-21  7.1644127E-27 -1.8844004E-32 -5.8145820E-38
   6   20    -5899.7052  0.0166056198 -9.1699976E-09  4.9559958E-15 -5.4281057E-21  7.1598924E-27 -1.8860498E-32 -5.8045277E-38
   7    0    -5861.8251  0.0165743484 -9.1885556E-09  5.0160279E-15 -5.5562061E-21  6.1763618E-27 -2.3224022E-32  8.4195270E-38
   7    1    -5861.7919  0.0165743116 -9.1885255E-09  5.0159834E-15 -5.5561444E-21  6.1760903E-27 -2.3222961E-32  8.4193159E-38
   7    2    -5861.7256  0.0165742381 -9.1884654E-09  5.0158945E-15 -5.5560207E-21  6.1755296E-27 -2.3220864E-32  8.4233074E-38
   7    3    -5861.6262  0.0165741279 -9.1883751E-09  5.0157612E-15 -5.5558355E-21  6.1746858E-27 -2.3216703E-32  8.4353909E-38
   7    4    -5861.4936  0.0165739809 -9.1882547E-09  5.0155834E-15 -5.5555886E-21  6.1735748E-27 -2.3212215E-32  8.4442386E-38
   7    5    -5861.3279  0.0165737971 -9.1881042E-09  5.0153612E-15 -5.5552800E-21  6.1721856E-27 -2.3206301E-32  8.4549900E-38
   7    6    -5861.1290  0.0165735766 -9.1879237E-09  5.0150946E-15 -5.5549097E-21  6.1705123E-27 -2.3199222E-32  8.4708625E-38
   7    7    -5860.8969  0.0165733193 -9.1877131E-09  5.0147835E-15 -5.5544778E-21  6.1685699E-27 -2.3190989E-32  8.4857416E-38
   7    8    -5860.6318  0.0165730253 -9.1874724E-09  5.0144280E-15 -5.5539844E-21  6.1663401E-27 -2.3181503E-32  8.5040098E-38
   7    9    -5860.3335  0.0165726946 -9.1872016E-09  5.0140282E-15 -5.5534295E-21  6.1638407E-27 -2.3170888E-32  8.5252701E-38
   7   10    -5860.0020  0.0165723271 -9.1869008E-09  5.0135839E-15 -5.5528133E-21  6.1610517E-27 -2.3158585E-32  8.5524223E-38
   7   11    -5859.6374  0.0165719229 -9.1865699E-09  5.0130953E-15 -5.5521357E-21  6.1579980E-27 -2.3145573E-32  8.5780788E-38
   7   12    -5859.2397  0.0165714819 -9.1862090E-09  5.0125623E-15 -5.5513971E-21  6.1546609E-27 -2.3130959E-32  8.6084528E-38
   7   13    -5858.8089  0.0165710043 -9.1858180E-09  5.0119850E-15 -5.5505970E-21  6.1510617E-27 -2.3115593E-32  8.6367414E-38
   7   14    -5858.3449  0.0165704899 -9.1853970E-09  5.0113634E-15 -5.5497361E-21  6.1471862E-27 -2.3098855E-32  8.6687665E-38
   7   15    -5857.8478  0.0165699388 -9.1849460E-09  5.0106975E-15 -5.5488144E-21  6.1430231E-27 -2.3080227E-32  8.7084333E-38
   7   16    -5857.3175  0.0165693509 -9.1844650E-09  5.0099873E-15 -5.5478320E-21  6.1385937E-27 -2.3060647E-32  8.7468973E-38
   7   17    -5856.7542  0.0165687264 -9.1839541E-09  5.0092329E-15 -5.5467888E-21  6.1339001E-27 -2.3039904E-32  8.7844453E-38
   7   18    -5856.1577  0.0165680652 -9.1834131E-09  5.0084342E-15 -5.5456852E-21  6.1289124E-27 -2.3017470E-32  8.8330342E-38
   7   19    -5855.5282  0.0165673673 -9.1828422E-09  5.0075913E-15 -5.5445210E-21  6.1236724E-27 -2.2994108E-32  8.8765844E-38
   7   20    -5854.8655  0.0165666327 -9.1822413E-09  5.0067043E-15 -5.5432969E-21  6.1181626E-27 -2.2969193E-32  8.9240582E-38
   8    0    -5817.1226  0.0165354243 -9.2007528E-09  5.0612637E-15 -5.7412926E-21  5.7477282E-27 -9.6338242E-33  2.6024730E-37
   8    1    -5817.0896  0.0165353875 -9.2007224E-09  5.0612177E-15 -5.7412352E-21  5.7476088E-27 -9.6296909E-33  2.6029390E-37
   8    2    -5817.0234  0.0165353139 -9.2006617E-09  5.0611259E-15 -5.7411201E-21  5.7473842E-27 -9.6226533E-33  2.6025783E-37
   8    3    -5816.9242  0.0165352035 -9.2005706E-09  5.0609881E-15 -5.7409479E-21  5.7470236E-27 -9.6112738E-33  2.6034384E-37
   8    4    -5816.7919  0.0165350563 -9.2004491E-09  5.0608044E-15 -5.7407177E-21  5.7465890E-27 -9.5974917E-33  2.6026801E-37
   8    5    -5816.6266  0.0165348723 -9.2002973E-09  5.0605748E-15 -5.7404306E-21  5.7459955E-27 -9.5789090E-33  2.6036280E-37
   8    6    -5816.4282  0.0165346515 -9.2001151E-09  5.0602992E-15 -5.7400857E-21  5.7453210E-27 -9.5573606E-33  2.6036148E-37
   8    7    -5816.1967  0.0165343939 -9.1999026E-09  5.0599778E-15 -5.7396838E-21  5.7445102E-27 -9.5314582E-33  2.6042121E-37
   8    8    -5815.9321  0.0165340995 -9.1996598E-09  5.0596105E-15 -5.7392243E-21  5.7435833E-27 -9.5019944E-33  2.6052013E-37
   8    9    -5815.6345  0.0165337683 -9.1993865E-09  5.0591973E-15 -5.7387075E-21  5.7425443E-27 -9.4686583E-33  2.6063789E-37
   8   10    -5815.3038  0.0165334003 -9.1990830E-09  5.0587382E-15 -5.7381331E-21  5.7414396E-27 -9.4327839E-33  2.6058437E-37
   8   11    -5814.9401  0.0165329956 -9.1987491E-09  5.0582333E-15 -5.7375016E-21  5.7401965E-27 -9.3927495E-33  2.6066088E-37
   8   12    -5814.5433  0.0165325541 -9.1983850E-09  5.0576825E-15 -5.7368128E-21  5.7388514E-27 -9.3492806E-33  2.6070189E-37
   8   13    -5814.1135  0.0165320758 -9.1979905E-09  5.0570859E-15 -5.7360670E-21  5.7373826E-27 -9.3012218E-33  2.6084113E-37
   8   14    -5813.6506  0.0165315607 -9.1975657E-09  5.0564435E-15 -5.7352638E-21  5.7358207E-27 -9.2505779E-33  2.6089378E-37
   8   15    -5813.1547  0.0165310088 -9.1971107E-09  5.0557553E-15 -5.7344035E-21  5.7341651E-27 -9.1955232E-33  2.6099247E-37
   8   16    -5812.6257  0.0165304202 -9.1966254E-09  5.0550214E-15 -5.7334863E-21  5.7324139E-27 -9.1372387E-33  2.6105524E-37
   8   17    -5812.0636  0.0165297949 -9.1961098E-09  5.0542417E-15 -5.7325118E-21  5.7305560E-27 -9.0748244E-33  2.6116220E-37
   8   18    -5811.4686  0.0165291328 -9.1955640E-09  5.0534163E-15 -5.7314806E-21  5.7285888E-27 -9.0090802E-33  2.6129505E-37
   8   19    -5810.8405  0.0165284339 -9.1949879E-09  5.0525452E-15 -5.7303924E-21  5.7265444E-27 -8.9395502E-33  2.6138108E-37
   8   20    -5810.1794  0.0165276984 -9.1943817E-09  5.0516284E-15 -5.7292473E-21  5.7244144E-27 -8.8660534E-33  2.6146960E-37
   9    0    -5772.5733  0.0164965453 -9.2130533E-09  5.0997289E-15 -5.9094931E-21  7.1116662E-27  8.6631121E-33  1.9432357E-37
   9    1    -5772.5403  0.0164965084 -9.2130227E-09  5.0996816E-15 -5.9094221E-21  7.1117687E-27  8.6659207E-33  1.9427807E-37
   9    2    -5772.4744  0.0164964347 -9.2129616E-09  5.0995871E-15 -5.9092799E-21  7.1119636E-27  8.6715809E-33  1.9426678E-37
   9    3    -5772.3754  0.0164963242 -9.2128698E-09  5.0994453E-15 -5.9090663E-21  7.1122897E-27  8.6794791E-33  1.9410589E-37
   9    4    -5772.2434  0.0164961768 -9.2127474E-09  5.0992562E-15 -5.9087820E-21  7.1127096E-27  8.6903043E-33  1.9392540E-37
   9    5    -5772.0784  0.0164959925 -9.2125944E-09  5.0990198E-15 -5.9084262E-21  7.1132315E-27  8.7033949E-33  1.9373582E-37
   9    6    -5771.8805  0.0164957714 -9.2124108E-09  5.0987362E-15 -5.9079995E-21  7.1138592E-27  8.7199537E-33  1.9352306E-37
   9    7    -5771.6496  0.0164955135 -9.2121967E-09  5.0984054E-15 -5.9075014E-21  7.1145940E-27  8.7392189E-33  1.9331380E-37
   9    8    -5771.3856  0.0164952187 -9.2119520E-09  5.0980273E-15 -5.9069323E-21  7.1154214E-27  8.7610333E-33  1.9305582E-37
   9    9    -5771.0887  0.0164948870 -9.2116767E-09  5.0976021E-15 -5.9062919E-21  7.1163713E-27  8.7853794E-33  1.9272861E-37
   9   10    -5770.7588  0.0164945186 -9.2113709E-09  5.0971296E-15 -5.9055802E-21  7.1174385E-27  8.8118595E-33  1.9230846E-37
   9   11    -5770.3960  0.0164941133 -9.2110345E-09  5.0966099E-15 -5.9047973E-21  7.1185902E-27  8.8416210E-33  1.9195974E-37
   9   12    -5770.0001  0.0164936712 -9.2106675E-09  5.0960431E-15 -5.9039428E-21  7.1198719E-27  8.8740731E-33  1.9152167E-37
   9   13    -5769.5713  0.0164931922 -9.2102701E-09  5.0954292E-15 -5.9030171E-21  7.1212680E-27  8.9084352E-33  1.9099891E-37
   9   14    -5769.1095  0.0164926765 -9.2098421E-09  5.0947681E-15 -5.9020200E-21  7.1227591E-27  8.9459062E-33  1.9051200E-37
   9   15    -5768.6147  0.0164921239 -9.2093836E-09  5.0940599E-15 -5.9009515E-21  7.1243804E-27  8.9859657E-33  1.8993336E-37
   9   16    -5768.0870  0.0164915345 -9.2088946E-09  5.0933046E-15 -5.8998116E-21  7.1261025E-27  9.0283748E-33  1.8936652E-37
   9   17    -5767.5263  0.0164909083 -9.2083751E-09  5.0925024E-15 -5.8986000E-21  7.1279441E-27  9.0738433E-33  1.8878255E-37
   9   18    -5766.9326  0.0164902453 -9.2078252E-09  5.0916530E-15 -5.8973167E-21  7.1299236E-27  9.1208704E-33  1.8803757E-37
   9   19    -5766.3060  0.0164895456 -9.2072448E-09  5.0907568E-15 -5.8959618E-21  7.1319936E-27  9.1707550E-33  1.8739796E-37
   9   20    -5765.6464  0.0164888090 -9.2066339E-09  5.0898135E-15 -5.8945353E-21  7.1341903E-27  9.2236133E-33  1.8669970E-37
  10    0    -5728.1768  0.0164576994 -9.2255859E-09  5.1362155E-15 -5.9672116E-21  9.5318237E-27  6.5525904E-33 -1.0223828E-37
  10    1    -5728.1439  0.0164576625 -9.2255551E-09  5.1361678E-15 -5.9671163E-21  9.5319015E-27  6.5515874E-33 -1.0220039E-37
  10    2    -5728.0781  0.0164575887 -9.2254935E-09  5.1360723E-15 -5.9669257E-21  9.5320717E-27  6.5486491E-33 -1.0226805E-37
  10    3    -5727.9793  0.0164574780 -9.2254010E-09  5.1359291E-15 -5.9666395E-21  9.5323040E-27  6.5436719E-33 -1.0230304E-37
  10    4    -5727.8477  0.0164573304 -9.2252778E-09  5.1357382E-15 -5.9662583E-21  9.5326219E-27  6.5381940E-33 -1.0235495E-37
  10    5    -5727.6831  0.0164571459 -9.2251237E-09  5.1354995E-15 -5.9657818E-21  9.5330113E-27  6.5310446E-33 -1.0238638E-37
  10    6    -5727.4856  0.0164569245 -9.2249388E-09  5.1352132E-15 -5.9652099E-21  9.5334640E-27  6.5229876E-33 -1.0236220E-37
  10    7    -5727.2552  0.0164566662 -9.2247231E-09  5.1348792E-15 -5.9645424E-21  9.5340211E-27  6.5126272E-33 -1.0245638E-37
  10    8    -5726.9919  0.0164563710 -9.2244767E-09  5.1344975E-15 -5.9637797E-21  9.5346543E-27  6.5007551E-33 -1.0259740E-37
  10    9    -5726.6957  0.0164560389 -9.2241994E-09  5.1340681E-15 -5.9629215E-21  9.5353536E-27  6.4880072E-33 -1.0266258E-37
  10   10    -5726.3666  0.0164556700 -9.2238914E-09  5.1335911E-15 -5.9619680E-21  9.5361459E-27  6.4732076E-33 -1.0282706E-37
  10   11    -5726.0046  0.0164552641 -9.2235526E-09  5.1330665E-15 -5.9609186E-21  9.5369953E-27  6.4571193E-33 -1.0291685E-37
  10   12    -5725.6097  0.0164548214 -9.2231830E-09  5.1324943E-15 -5.9597746E-21  9.5379025E-27  6.4412791E-33 -1.0289291E-37
  10   13    -5725.1818  0.0164543418 -9.2227827E-09  5.1318745E-15 -5.9585344E-21  9.5389146E-27  6.4221752E-33 -1.0305769E-37
  10   14    -5724.7211  0.0164538254 -9.2223517E-09  5.1312073E-15 -5.9571989E-21  9.5400041E-27  6.4015213E-33 -1.0325082E-37
  10   15    -5724.2275  0.0164532720 -9.2218899E-09  5.1304925E-15 -5.9557677E-21  9.5411649E-27  6.3791702E-33 -1.0346356E-37
  10   16    -5723.7010  0.0164526819 -9.2213974E-09  5.1297302E-15 -5.9542413E-21  9.5423514E-27  6.3571084E-33 -1.0345084E-37
  10   17    -5723.1416  0.0164520548 -9.2208742E-09  5.1289206E-15 -5.9526187E-21  9.5436577E-27  6.3320425E-33 -1.0367286E-37
  10   18    -5722.5494  0.0164513909 -9.2203203E-09  5.1280635E-15 -5.9509008E-21  9.5450472E-27  6.3055768E-33 -1.0393384E-37
  10   19    -5721.9242  0.0164506902 -9.2197358E-09  5.1271591E-15 -5.9490871E-21  9.5464676E-27  6.2780021E-33 -1.0410172E-37
  10   20    -5721.2662  0.0164499527 -9.2191206E-09  5.1262074E-15 -5.9471778E-21  9.5479700E-27  6.2491548E-33 -1.0427851E-37
  11    0    -5683.9328  0.0164188763 -9.2382500E-09  5.1774604E-15 -5.9290425E-21  1.1118050E-26 -8.1009666E-33 -5.9596647E-37
  11    1    -5683.9000  0.0164188393 -9.2382190E-09  5.1774130E-15 -5.9289313E-21  1.1117944E-26 -8.1095147E-33 -5.9604856E-37
  11    2    -5683.8343  0.0164187654 -9.2381568E-09  5.1773181E-15 -5.9287091E-21  1.1117756E-26 -8.1257314E-33 -5.9628729E-37
  11    3    -5683.7358  0.0164186546 -9.2380637E-09  5.1771758E-15 -5.9283755E-21  1.1117475E-26 -8.1506920E-33 -5.9665183E-37
  11    4    -5683.6044  0.0164185067 -9.2379394E-09  5.1769862E-15 -5.9279310E-21  1.1117066E-26 -8.1841852E-33 -5.9708735E-37
  11    5    -5683.4402  0.0164183220 -9.2377841E-09  5.1767490E-15 -5.9273749E-21  1.1116568E-26 -8.2262654E-33 -5.9768557E-37
  11    6    -5683.2432  0.0164181003 -9.2375977E-09  5.1764645E-15 -5.9267079E-21  1.1115980E-26 -8.2761280E-33 -5.9837887E-37
  11    7    -5683.0134  0.0164178416 -9.2373803E-09  5.1761327E-15 -5.9259300E-21  1.1115281E-26 -8.3348774E-33 -5.9918560E-37
  11    8    -5682.7507  0.0164175460 -9.2371319E-09  5.1757534E-15 -5.9250409E-21  1.1114477E-26 -8.4015726E-33 -6.0009612E-37
  11    9    -5682.4552  0.0164172135 -9.2368524E-09  5.1753269E-15 -5.9240403E-21  1.1113554E-26 -8.4778516E-33 -6.0114042E-37
  11   10    -5682.1268  0.0164168440 -9.2365419E-09  5.1748530E-15 -5.9229290E-21  1.1112555E-26 -8.5622176E-33 -6.0236149E-37
  11   11    -5681.7657  0.0164164376 -9.2362004E-09  5.1743318E-15 -5.9217070E-21  1.1111401E-26 -8.6541639E-33 -6.0358039E-37
  11   12    -5681.3717  0.0164159943 -9.2358279E-09  5.1737634E-15 -5.9203735E-21  1.1110149E-26 -8.7565726E-33 -6.0499495E-37
  11   13    -5680.9449  0.0164155141 -9.2354243E-09  5.1731478E-15 -5.9189293E-21  1.1108775E-26 -8.8665678E-33 -6.0642783E-37
  11   14    -5680.4852  0.0164149969 -9.2349898E-09  5.1724849E-15 -5.9173743E-21  1.1107284E-26 -8.9853893E-33 -6.0804082E-37
  11   15    -5679.9928  0.0164144428 -9.2345243E-09  5.1717750E-15 -5.9157082E-21  1.1105652E-26 -9.1133785E-33 -6.0980401E-37
  11   16    -5679.4675  0.0164138518 -9.2340279E-09  5.1710179E-15 -5.9139314E-21  1.1103881E-26 -9.2506585E-33 -6.1160477E-37
  11   17    -5678.9095  0.0164132239 -9.2335005E-09  5.1702137E-15 -5.9120439E-21  1.1101982E-26 -9.3961906E-33 -6.1350774E-37
  11   18    -5678.3186  0.0164125591 -9.2329421E-09  5.1693625E-15 -5.9100458E-21  1.1099957E-26 -9.5511414E-33 -6.1562077E-37
  11   19    -5677.6950  0.0164118574 -9.2323529E-09  5.1684643E-15 -5.9079369E-21  1.1097748E-26 -9.7151735E-33 -6.1765634E-37
  11   20    -5677.0385  0.0164111189 -9.2317327E-09  5.1675192E-15 -5.9057177E-21  1.1095408E-26 -9.8885938E-33 -6.1987903E-37
  12    0    -5639.8410  0.0163800715 -9.2507966E-09  5.2265993E-15 -5.8823048E-21  9.2081672E-27 -6.6632583E-32 -3.9441457E-39
  12    1    -5639.8082  0.0163800345 -9.2507653E-09  5.2265523E-15 -5.8822126E-21  9.2073589E-27 -6.6632904E-32 -3.7312529E-39
  12    2    -5639.7427  0.0163799605 -9.2507025E-09  5.2264582E-15 -5.8820284E-21  9.2057442E-27 -6.6633234E-32 -3.3422922E-39
  12    3    -5639.6444  0.0163798495 -9.2506085E-09  5.2263170E-15 -5.8817521E-21  9.2033618E-27 -6.6633282E-32 -2.9003488E-39
  12    4    -5639.5134  0.0163797015 -9.2504830E-09  5.2261288E-15 -5.8813845E-21  9.2001475E-27 -6.6632285E-32 -1.9935458E-39
  12    5    -5639.3496  0.0163795165 -9.2503263E-09  5.2258935E-15 -5.8809242E-21  9.1961889E-27 -6.6634195E-32 -1.2712125E-39
  12    6    -5639.1531  0.0163792945 -9.2501381E-09  5.2256113E-15 -5.8803727E-21  9.1913796E-27 -6.6633751E-32 -5.4507934E-41
  12    7    -5638.9237  0.0163790355 -9.2499187E-09  5.2252820E-15 -5.8797297E-21  9.1857447E-27 -6.6632796E-32  1.3888415E-39
  12    8    -5638.6617  0.0163787395 -9.2496679E-09  5.2249057E-15 -5.8789947E-21  9.1793720E-27 -6.6633633E-32  2.7450186E-39
  12    9    -5638.3669  0.0163784065 -9.2493857E-09  5.2244824E-15 -5.8781687E-21  9.1721884E-27 -6.6633453E-32  4.3446236E-39
  12   10    -5638.0393  0.0163780365 -9.2490723E-09  5.2240122E-15 -5.8772522E-21  9.1641817E-27 -6.6631889E-32  6.3138352E-39
  12   11    -5637.6790  0.0163776296 -9.2487275E-09  5.2234951E-15 -5.8762447E-21  9.1553730E-27 -6.6630579E-32  8.3887764E-39
  12   12    -5637.2859  0.0163771856 -9.2483514E-09  5.2229310E-15 -5.8751467E-21  9.1457666E-27 -6.6628859E-32  1.0627766E-38
  12   13    -5636.8601  0.0163767047 -9.2479441E-09  5.2223200E-15 -5.8739584E-21  9.1353799E-27 -6.6626833E-32  1.3029146E-38
  12   14    -5636.4016  0.0163761869 -9.2475054E-09  5.2216622E-15 -5.8726800E-21  9.1241960E-27 -6.6624371E-32  1.5560779E-38
  12   15    -5635.9103  0.0163756320 -9.2470355E-09  5.2209576E-15 -5.8713124E-21  9.1122126E-27 -6.6621005E-32  1.8237863E-38
  12   16    -5635.3863  0.0163750402 -9.2465343E-09  5.2202062E-15 -5.8698556E-21  9.0994157E-27 -6.6616443E-32  2.1203246E-38
  12   17    -5634.8296  0.0163744115 -9.2460019E-09  5.2194080E-15 -5.8683097E-21  9.0858288E-27 -6.6610787E-32  2.4308812E-38
  12   18    -5634.2401  0.0163737458 -9.2454383E-09  5.2185630E-15 -5.8666757E-21  9.0714245E-27 -6.6603714E-32  2.7688006E-38
  12   19    -5633.6179  0.0163730432 -9.2448434E-09  5.2176714E-15 -5.8649536E-21  9.0562578E-27 -6.6596149E-32  3.1060938E-38
  12   20    -5632.9630  0.0163723036 -9.2442173E-09  5.2167332E-15 -5.8631437E-21  9.0402783E-27 -6.6587147E-32  3.4680272E-38
  13    0    -5595.9011  0.0163412876 -9.2630184E-09  5.2776230E-15 -6.0327669E-21  6.7623014E-27 -5.1986781E-32 -7.7854387E-38
  13    1    -5595.8685  0.0163412506 -9.2629867E-09  5.2775748E-15 -6.0326994E-21  6.7616686E-27 -5.1987281E-32 -7.7861819E-38
  13    2    -5595.8031  0.0163411765 -9.2629234E-09  5.2774782E-15 -6.0325639E-21  6.7604248E-27 -5.1990312E-32 -7.8151026E-38
  13    3    -5595.7051  0.0163410653 -9.2628284E-09  5.2773335E-15 -6.0323615E-21  6.7585500E-27 -5.1992412E-32 -7.8330887E-38
  13    4    -5595.5743  0.0163409171 -9.2627017E-09  5.2771404E-15 -6.0320909E-21  6.7560535E-27 -5.1997998E-32 -7.8829095E-38
  13    5    -5595.4109  0.0163407319 -9.2625434E-09  5.2768992E-15 -6.0317535E-21  6.7529216E-27 -5.2002042E-32 -7.9266922E-38
  13    6    -5595.2148  0.0163405096 -9.2623535E-09  5.2766096E-15 -6.0313480E-21  6.7491942E-27 -5.2010128E-32 -7.9962745E-38
  13    7    -5594.9861  0.0163402502 -9.2621319E-09  5.2762719E-15 -6.0308759E-21  6.7448427E-27 -5.2018522E-32 -8.0874502E-38
  13    8    -5594.7246  0.0163399538 -9.2618786E-09  5.2758859E-15 -6.0303366E-21  6.7398318E-27 -5.2026751E-32 -8.1501389E-38
  13    9    -5594.4305  0.0163396204 -9.2615937E-09  5.2754518E-15 -6.0297300E-21  6.7342410E-27 -5.2038087E-32 -8.2596914E-38
  13   10    -5594.1037  0.0163392500 -9.2612772E-09  5.2749694E-15 -6.0290570E-21  6.7279664E-27 -5.2048622E-32 -8.3380114E-38
  13   11    -5593.7443  0.0163388425 -9.2609291E-09  5.2744389E-15 -6.0283172E-21  6.7211264E-27 -5.2062803E-32 -8.4787234E-38
  13   12    -5593.3521  0.0163383979 -9.2605493E-09  5.2738602E-15 -6.0275114E-21  6.7135920E-27 -5.2075561E-32 -8.5704538E-38
  13   13    -5592.9273  0.0163379164 -9.2601380E-09  5.2732334E-15 -6.0266390E-21  6.7054584E-27 -5.2091891E-32 -8.7089875E-38
  13   14    -5592.4699  0.0163373979 -9.2596951E-09  5.2725585E-15 -6.0257008E-21  6.6967285E-27 -5.2109004E-32 -8.8522510E-38
  13   15    -5591.9798  0.0163368423 -9.2592206E-09  5.2718354E-15 -6.0246970E-21  6.6873495E-27 -5.2128288E-32 -9.0095853E-38
  13   16    -5591.4570  0.0163362497 -9.2587145E-09  5.2710644E-15 -6.0236280E-21  6.6773171E-27 -5.2147404E-32 -9.1544707E-38
  13   17    -5590.9016  0.0163356201 -9.2581769E-09  5.2702452E-15 -6.0224937E-21  6.6666990E-27 -5.2170273E-32 -9.3415416E-38
  13   18    -5590.3135  0.0163349536 -9.2576078E-09  5.2693781E-15 -6.0212947E-21  6.6554256E-27 -5.2193941E-32 -9.5096296E-38
  13   19    -5589.6928  0.0163342500 -9.2570071E-09  5.2684629E-15 -6.0200313E-21  6.6435305E-27 -5.2220393E-32 -9.7106069E-38
  13   20    -5589.0394  0.0163335095 -9.2563750E-09  5.2674998E-15 -6.0187037E-21  6.6309805E-27 -5.2246357E-32 -9.8798122E-38
  14    0    -5552.1129  0.0163025282 -9.2750130E-09  5.3234579E-15 -6.3277069E-21  3.9708029E-27 -6.4788960E-32  6.8629784E-37
  14    1    -5552.0803  0.0163024911 -9.2749811E-09  5.3234072E-15 -6.3276674E-21  3.9700181E-27 -6.4778858E-32  6.8686695E-37
  14    2    -5552.0151  0.0163024169 -9.2749172E-09  5.3233060E-15 -6.3275878E-21  3.9684451E-27 -6.4759708E-32  6.8799661E-37
  14    3    -5551.9173  0.0163023056 -9.2748214E-09  5.3231541E-15 -6.3274688E-21  3.9661528E-27 -6.4731195E-32  6.8939353E-37
  14    4    -5551.7868  0.0163021572 -9.2746936E-09  5.3229517E-15 -6.3273101E-21  3.9630371E-27 -6.4692784E-32  6.9146196E-37
  14    5    -5551.6238  0.0163019717 -9.2745339E-09  5.3226986E-15 -6.3271123E-21  3.9591316E-27 -6.4643473E-32  6.9423734E-37
  14    6    -5551.4282  0.0163017491 -9.2743423E-09  5.3223949E-15 -6.3268748E-21  3.9544874E-27 -6.4585976E-32  6.9724604E-37
  14    7    -5551.2000  0.0163014895 -9.2741188E-09  5.3220406E-15 -6.3265982E-21  3.9490655E-27 -6.4517382E-32  7.0086426E-37
  14    8    -5550.9392  0.0163011927 -9.2738633E-09  5.3216357E-15 -6.3262828E-21  3.9428663E-27 -6.4437240E-32  7.0516186E-37
  14    9    -5550.6457  0.0163008588 -9.2735760E-09  5.3211802E-15 -6.3259279E-21  3.9359394E-27 -6.4349735E-32  7.0969338E-37
  14   10    -5550.3197  0.0163004879 -9.2732567E-09  5.3206742E-15 -6.3255349E-21  3.9281927E-27 -6.4249436E-32  7.1498886E-37
  14   11    -5549.9611  0.0163000799 -9.2729056E-09  5.3201175E-15 -6.3251030E-21  3.9197371E-27 -6.4139321E-32  7.2069084E-37
  14   12    -5549.5699  0.0162996348 -9.2725226E-09  5.3195103E-15 -6.3246332E-21  3.9104878E-27 -6.4016986E-32  7.2708565E-37
  14   13    -5549.1461  0.0162991526 -9.2721077E-09  5.3188526E-15 -6.3241259E-21  3.9005165E-27 -6.3883833E-32  7.3373830E-37
  14   14    -5548.6898  0.0162986334 -9.2716609E-09  5.3181443E-15 -6.3235799E-21  3.8898427E-27 -6.3740641E-32  7.4084116E-37
  14   15    -5548.2008  0.0162980771 -9.2711823E-09  5.3173855E-15 -6.3229975E-21  3.8783530E-27 -6.3584608E-32  7.4873919E-37
  14   16    -5547.6793  0.0162974838 -9.2706719E-09  5.3165762E-15 -6.3223779E-21  3.8661624E-27 -6.3415518E-32  7.5710538E-37
  14   17    -5547.1252  0.0162968534 -9.2701296E-09  5.3157164E-15 -6.3217217E-21  3.8532588E-27 -6.3234879E-32  7.6590676E-37
  14   18    -5546.5385  0.0162961860 -9.2695556E-09  5.3148062E-15 -6.3210297E-21  3.8396060E-27 -6.3039025E-32  7.7543320E-37
  14   19    -5545.9193  0.0162954815 -9.2689498E-09  5.3138454E-15 -6.3203011E-21  3.8252657E-27 -6.2832660E-32  7.8527277E-37
  14   20    -5545.2675  0.0162947400 -9.2683122E-09  5.3128342E-15 -6.3195378E-21  3.8102047E-27 -6.2610776E-32  7.9579826E-37
  15    0    -5508.4759  0.0162637926 -9.2870694E-09  5.3576068E-15 -6.7660146E-21  4.9370483E-27  9.6229157E-32  1.3671311E-36
  15    1    -5508.4433  0.0162637554 -9.2870372E-09  5.3575526E-15 -6.7659654E-21  4.9381870E-27  9.6249413E-32  1.3664638E-36
  15    2    -5508.3783  0.0162636812 -9.2869729E-09  5.3574444E-15 -6.7658668E-21  4.9405066E-27  9.6287948E-32  1.3647318E-36
  15    3    -5508.2807  0.0162635697 -9.2868765E-09  5.3572820E-15 -6.7657180E-21  4.9439941E-27  9.6344030E-32  1.3620386E-36
  15    4    -5508.1506  0.0162634211 -9.2867479E-09  5.3570655E-15 -6.7655202E-21  4.9486224E-27  9.6420272E-32  1.3585907E-36
  15    5    -5507.9879  0.0162632354 -9.2865872E-09  5.3567949E-15 -6.7652727E-21  4.9544081E-27  9.6514818E-32  1.3542245E-36
  15    6    -5507.7928  0.0162630125 -9.2863944E-09  5.3564702E-15 -6.7649752E-21  4.9613470E-27  9.6628610E-32  1.3492841E-36
  15    7    -5507.5651  0.0162627525 -9.2861694E-09  5.3560913E-15 -6.7646277E-21  4.9694821E-27  9.6760650E-32  1.3431164E-36
  15    8    -5507.3049  0.0162624553 -9.2859123E-09  5.3556584E-15 -6.7642299E-21  4.9788125E-27  9.6910331E-32  1.3360961E-36
  15    9    -5507.0122  0.0162621211 -9.2856231E-09  5.3551714E-15 -6.7637808E-21  4.9892490E-27  9.7078178E-32  1.3286974E-36
  15   10    -5506.6870  0.0162617496 -9.2853019E-09  5.3546303E-15 -6.7632819E-21  5.0009061E-27  9.7264719E-32  1.3201054E-36
  15   11    -5506.3292  0.0162613411 -9.2849485E-09  5.3540352E-15 -6.7627307E-21  5.0137967E-27  9.7465608E-32  1.3103110E-36
  15   12    -5505.9389  0.0162608954 -9.2845630E-09  5.3533860E-15 -6.7621285E-21  5.0278195E-27  9.7687242E-32  1.3001458E-36
  15   13    -5505.5162  0.0162604126 -9.2841455E-09  5.3526827E-15 -6.7614740E-21  5.0430786E-27  9.7922315E-32  1.2888883E-36
  15   14    -5505.0609  0.0162598927 -9.2836959E-09  5.3519255E-15 -6.7607668E-21  5.0595334E-27  9.8173878E-32  1.2768095E-36
  15   15    -5504.5731  0.0162593357 -9.2832142E-09  5.3511142E-15 -6.7600066E-21  5.0772536E-27  9.8439858E-32  1.2636093E-36
  15   16    -5504.0528  0.0162587416 -9.2827006E-09  5.3502490E-15 -6.7591927E-21  5.0961659E-27  9.8722552E-32  1.2497589E-36
  15   17    -5503.5000  0.0162581104 -9.2821549E-09  5.3493298E-15 -6.7583247E-21  5.1163372E-27  9.9017869E-32  1.2348540E-36
  15   18    -5502.9147  0.0162574421 -9.2815772E-09  5.3483567E-15 -6.7574017E-21  5.1377781E-27  9.9325927E-32  1.2188583E-36
  15   19    -5502.2970  0.0162567367 -9.2809676E-09  5.3473296E-15 -6.7564229E-21  5.1604574E-27  9.9647482E-32  1.2020429E-36
  15   20    -5501.6467  0.0162559943 -9.2803259E-09  5.3462487E-15 -6.7553885E-21  5.1844149E-27  9.9981356E-32  1.1842535E-36
  16    0    -5464.9897  0.0162250726 -9.2995930E-09  5.3831127E-15 -6.8804607E-21  1.1095839E-26 -9.0185815E-33 -1.7373481E-36
  16    1    -5464.9572  0.0162250354 -9.2995607E-09  5.3830577E-15 -6.8803497E-21  1.1095681E-26 -9.0416565E-33 -1.7363219E-36
  16    2    -5464.8923  0.0162249610 -9.2994961E-09  5.3829476E-15 -6.8801278E-21  1.1095478E-26 -9.0906571E-33 -1.7348317E-36
  16    3    -5464.7950  0.0162248494 -9.2993992E-09  5.3827825E-15 -6.8797950E-21  1.1095131E-26 -9.1629417E-33 -1.7325745E-36
  16    4    -5464.6652  0.0162247006 -9.2992701E-09  5.3825623E-15 -6.8793514E-21  1.1094655E-26 -9.2598790E-33 -1.7294908E-36
  16    5    -5464.5029  0.0162245146 -9.2991086E-09  5.3822872E-15 -6.8787961E-21  1.1094097E-26 -9.3817257E-33 -1.7258304E-36
  16    6    -5464.3083  0.0162242914 -9.2989148E-09  5.3819570E-15 -6.8781307E-21  1.1093411E-26 -9.5251832E-33 -1.7213812E-36
  16    7    -5464.0811  0.0162240311 -9.2986888E-09  5.3815718E-15 -6.8773543E-21  1.1092645E-26 -9.6937669E-33 -1.7163827E-36
  16    8    -5463.8215  0.0162237335 -9.2984305E-09  5.3811317E-15 -6.8764671E-21  1.1091669E-26 -9.8849200E-33 -1.7103051E-36
  16    9    -5463.5295  0.0162233988 -9.2981399E-09  5.3806366E-15 -6.8754686E-21  1.1090603E-26 -1.0101542E-32 -1.7038335E-36
  16   10    -5463.2050  0.0162230268 -9.2978171E-09  5.3800866E-15 -6.8743598E-21  1.1089368E-26 -1.0339265E-32 -1.6962277E-36
  16   11    -5462.8481  0.0162226178 -9.2974620E-09  5.3794818E-15 -6.8731401E-21  1.1087965E-26 -1.0599311E-32 -1.6877887E-36
  16   12    -5462.4588  0.0162221715 -9.2970747E-09  5.3788220E-15 -6.8718094E-21  1.1086469E-26 -1.0883126E-32 -1.6789471E-36
  16   13    -5462.0370  0.0162216880 -9.2966552E-09  5.3781074E-15 -6.8703681E-21  1.1084693E-26 -1.1187259E-32 -1.6689009E-36
  16   14    -5461.5828  0.0162211674 -9.2962035E-09  5.3773380E-15 -6.8688165E-21  1.1082825E-26 -1.1512902E-32 -1.6582107E-36
  16   15    -5461.0962  0.0162206097 -9.2957196E-09  5.3765138E-15 -6.8671543E-21  1.1080743E-26 -1.1860752E-32 -1.6466748E-36
  16   16    -5460.5772  0.0162200148 -9.2952035E-09  5.3756350E-15 -6.8653814E-21  1.1078463E-26 -1.2229034E-32 -1.6344508E-36
  16   17    -5460.0257  0.0162193827 -9.2946552E-09  5.3747014E-15 -6.8634983E-21  1.1075851E-26 -1.2615524E-32 -1.6206529E-36
  16   18    -5459.4418  0.0162187135 -9.2940748E-09  5.3737132E-15 -6.8615049E-21  1.1073095E-26 -1.3021862E-32 -1.6063655E-36
  16   19    -5458.8255  0.0162180072 -9.2934622E-09  5.3726704E-15 -6.8594019E-21  1.1070098E-26 -1.3445804E-32 -1.5911640E-36
  16   20    -5458.1768  0.0162172638 -9.2928176E-09  5.3715731E-15 -6.8571880E-21  1.1066776E-26 -1.3889693E-32 -1.5748119E-36
  17    0    -5421.6542  0.0161863559 -9.3125824E-09  5.4118587E-15 -6.9337528E-21  1.1509707E-26  1.0395803E-31  3.7816641E-36
  17    1    -5421.6218  0.0161863186 -9.3125499E-09  5.4118032E-15 -6.9336375E-21  1.1510981E-26  1.0400950E-31  3.7805618E-36
  17    2    -5421.5571  0.0161862441 -9.3124850E-09  5.4116923E-15 -6.9334070E-21  1.1513492E-26  1.0411485E-31  3.7787794E-36
  17    3    -5421.4599  0.0161861324 -9.3123876E-09  5.4115259E-15 -6.9330617E-21  1.1517183E-26  1.0427520E-31  3.7768625E-36
  17    4    -5421.3304  0.0161859834 -9.3122577E-09  5.4113040E-15 -6.9326014E-21  1.1522209E-26  1.0448627E-31  3.7733379E-36
  17    5    -5421.1686  0.0161857971 -9.3120954E-09  5.4110267E-15 -6.9320248E-21  1.1528509E-26  1.0474968E-31  3.7691784E-36
  17    6    -5420.9744  0.0161855736 -9.3119006E-09  5.4106940E-15 -6.9313328E-21  1.1536098E-26  1.0506401E-31  3.7637208E-36
  17    7    -5420.7478  0.0161853129 -9.3116733E-09  5.4103059E-15 -6.9305248E-21  1.1544893E-26  1.0543383E-31  3.7581972E-36
  17    8    -5420.4888  0.0161850149 -9.3114136E-09  5.4098623E-15 -6.9296012E-21  1.1555042E-26  1.0585514E-31  3.7513834E-36
  17    9    -5420.1975  0.0161846797 -9.3111215E-09  5.4093634E-15 -6.9285603E-21  1.1566476E-26  1.0632670E-31  3.7436989E-36
  17   10    -5419.8738  0.0161843073 -9.3107970E-09  5.4088092E-15 -6.9274033E-21  1.1579288E-26  1.0685076E-31  3.7350435E-36
  17   11    -5419.5177  0.0161838976 -9.3104400E-09  5.4081996E-15 -6.9261286E-21  1.1593468E-26  1.0742501E-31  3.7253283E-36
  17   12    -5419.1293  0.0161834507 -9.3100507E-09  5.4075348E-15 -6.9247363E-21  1.1608939E-26  1.0804965E-31  3.7147680E-36
  17   13    -5418.7086  0.0161829666 -9.3096289E-09  5.4068147E-15 -6.9232263E-21  1.1625808E-26  1.0872619E-31  3.7035104E-36
  17   14    -5418.2554  0.0161824453 -9.3091748E-09  5.4060394E-15 -6.9215972E-21  1.1644242E-26  1.0944801E-31  3.6901561E-36
  17   15    -5417.7700  0.0161818868 -9.3086882E-09  5.4052089E-15 -6.9198492E-21  1.1663952E-26  1.1022360E-31  3.6765897E-36
  17   16    -5417.2522  0.0161812910 -9.3081694E-09  5.4043233E-15 -6.9179815E-21  1.1685143E-26  1.1104648E-31  3.6620417E-36
  17   17    -5416.7020  0.0161806581 -9.3076182E-09  5.4033826E-15 -6.9159925E-21  1.1707930E-26  1.1191257E-31  3.6452758E-36
  17   18    -5416.1195  0.0161799880 -9.3070347E-09  5.4023868E-15 -6.9138830E-21  1.1732233E-26  1.1283063E-31  3.6279723E-36
  17   19    -5415.5047  0.0161792807 -9.3064189E-09  5.4013361E-15 -6.9116520E-21  1.1758012E-26  1.1379483E-31  3.6096306E-36
  17   20    -5414.8575  0.0161785362 -9.3057708E-09  5.4002304E-15 -6.9092973E-21  1.1785496E-26  1.1480126E-31  3.5891472E-36
  18    0    -5378.4691  0.0161476334 -9.3259257E-09  5.4461705E-15 -6.6438585E-21  2.2953127E-26 -5.2368049E-32 -8.3369020E-36
  18    1    -5378.4369  0.0161475961 -9.3258930E-09  5.4461173E-15 -6.6436282E-21  2.2952563E-26 -5.2487436E-32 -8.3373905E-36
  18    2    -5378.3723  0.0161475215 -9.3258277E-09  5.4460110E-15 -6.6431701E-21  2.2951246E-26 -5.2717501E-32 -8.3369311E-36
  18    3    -5378.2754  0.0161474096 -9.3257296E-09  5.4458516E-15 -6.6424812E-21  2.2949341E-26 -5.3069227E-32 -8.3370283E-36
  18    4    -5378.1462  0.0161472604 -9.3255989E-09  5.4456391E-15 -6.6415634E-21  2.2946821E-26 -5.3535720E-32 -8.3373062E-36
  18    5    -5377.9847  0.0161470738 -9.3254356E-09  5.4453734E-15 -6.6404158E-21  2.2943566E-26 -5.4120087E-32 -8.3371456E-36
  18    6    -5377.7910  0.0161468500 -9.3252395E-09  5.4450547E-15 -6.6390397E-21  2.2939664E-26 -5.4819266E-32 -8.3370922E-36
  18    7    -5377.5649  0.0161465889 -9.3250109E-09  5.4446830E-15 -6.6374338E-21  2.2935047E-26 -5.5637574E-32 -8.3372460E-36
  18    8    -5377.3066  0.0161462905 -9.3247495E-09  5.4442582E-15 -6.6355994E-21  2.2929625E-26 -5.6570357E-32 -8.3366435E-36
  18    9    -5377.0159  0.0161459548 -9.3244555E-09  5.4437805E-15 -6.6335358E-21  2.2923477E-26 -5.7621778E-32 -8.3363187E-36
  18   10    -5376.6930  0.0161455819 -9.3241289E-09  5.4432500E-15 -6.6312439E-21  2.2916425E-26 -5.8786821E-32 -8.3353410E-36
  18   11    -5376.3378  0.0161451716 -9.3237697E-09  5.4426665E-15 -6.6287236E-21  2.2908644E-26 -6.0070956E-32 -8.3347881E-36
  18   12    -5375.9503  0.0161447241 -9.3233779E-09  5.4420303E-15 -6.6259753E-21  2.2899880E-26 -6.1470481E-32 -8.3335835E-36
  18   13    -5375.5306  0.0161442393 -9.3229534E-09  5.4413413E-15 -6.6229987E-21  2.2890139E-26 -6.2986885E-32 -8.3318199E-36
  18   14    -5375.0786  0.0161437172 -9.3224964E-09  5.4405997E-15 -6.6197952E-21  2.2879464E-26 -6.4620256E-32 -8.3303028E-36
  18   15    -5374.5943  0.0161431579 -9.3220067E-09  5.4398056E-15 -6.6163639E-21  2.2867647E-26 -6.6368651E-32 -8.3276690E-36
  18   16    -5374.0777  0.0161425613 -9.3214846E-09  5.4389589E-15 -6.6127057E-21  2.2854756E-26 -6.8236800E-32 -8.3252584E-36
  18   17    -5373.5288  0.0161419274 -9.3209298E-09  5.4380598E-15 -6.6088220E-21  2.2840619E-26 -7.0215905E-32 -8.3216000E-36
  18   18    -5372.9477  0.0161412564 -9.3203426E-09  5.4371085E-15 -6.6047119E-21  2.2825284E-26 -7.2313019E-32 -8.3177458E-36
  18   19    -5372.3344  0.0161405480 -9.3197228E-09  5.4361049E-15 -6.6003766E-21  2.2808473E-26 -7.4524803E-32 -8.3125678E-36
  18   20    -5371.6888  0.0161398025 -9.3190705E-09  5.4350492E-15 -6.5958172E-21  2.2790246E-26 -7.6849338E-32 -8.3061597E-36
  19    0    -5335.4345  0.0161089007 -9.3391618E-09  5.5024378E-15 -6.4523540E-21  7.7877132E-27 -1.8767151E-31  7.8079505E-36
  19    1    -5335.4023  0.0161088634 -9.3391288E-09  5.5023862E-15 -6.4522761E-21  7.7855202E-27 -1.8756281E-31  7.8101134E-36
  19    2    -5335.3379  0.0161087887 -9.3390628E-09  5.5022829E-15 -6.4521200E-21  7.7810434E-27 -1.8734559E-31  7.8148889E-36
  19    3    -5335.2412  0.0161086766 -9.3389637E-09  5.5021281E-15 -6.4518865E-21  7.7742893E-27 -1.8701774E-31  7.8222466E-36
  19    4    -5335.1124  0.0161085272 -9.3388317E-09  5.5019216E-15 -6.4515761E-21  7.7652617E-27 -1.8657642E-31  7.8324563E-36
  19    5    -5334.9513  0.0161083404 -9.3386666E-09  5.5016636E-15 -6.4511884E-21  7.7540328E-27 -1.8602709E-31  7.8449512E-36
  19    6    -5334.7580  0.0161081163 -9.3384686E-09  5.5013539E-15 -6.4507229E-21  7.7407500E-27 -1.8537178E-31  7.8587024E-36
  19    7    -5334.5325  0.0161078548 -9.3382375E-09  5.5009927E-15 -6.4501818E-21  7.7252286E-27 -1.8459852E-31  7.8757315E-36
  19    8    -5334.2748  0.0161075560 -9.3379735E-09  5.5005799E-15 -6.4495650E-21  7.7074995E-27 -1.8371348E-31  7.8952735E-36
  19    9    -5333.9848  0.0161072198 -9.3376765E-09  5.5001156E-15 -6.4488724E-21  7.6877572E-27 -1.8271844E-31  7.9164295E-36
  19   10    -5333.6627  0.0161068463 -9.3373465E-09  5.4995997E-15 -6.4481042E-21  7.6659096E-27 -1.8160900E-31  7.9401773E-36
  19   11    -5333.3083  0.0161064355 -9.3369835E-09  5.4990323E-15 -6.4472621E-21  7.6419738E-27 -1.8038396E-31  7.9663086E-36
  19   12    -5332.9218  0.0161059873 -9.3365876E-09  5.4984134E-15 -6.4463470E-21  7.6160952E-27 -1.7904298E-31  7.9944701E-36
  19   13    -5332.5030  0.0161055018 -9.3361588E-09  5.4977430E-15 -6.4453580E-21  7.5882721E-27 -1.7758675E-31  8.0246353E-36
  19   14    -5332.0521  0.0161049790 -9.3356970E-09  5.4970212E-15 -6.4442985E-21  7.5585444E-27 -1.7600888E-31  8.0570895E-36
  19   15    -5331.5689  0.0161044189 -9.3352023E-09  5.4962480E-15 -6.4431668E-21  7.5270921E-27 -1.7431569E-31  8.0905358E-36
  19   16    -5331.0536  0.0161038215 -9.3346747E-09  5.4954233E-15 -6.4419648E-21  7.4937717E-27 -1.7249907E-31  8.1268720E-36
  19   17    -5330.5061  0.0161031867 -9.3341142E-09  5.4945473E-15 -6.4406943E-21  7.4587808E-27 -1.7055929E-31  8.1647731E-36
  19   18    -5329.9264  0.0161025147 -9.3335208E-09  5.4936199E-15 -6.4393549E-21  7.4221464E-27 -1.6849574E-31  8.2045640E-36
  19   19    -5329.3145  0.0161018054 -9.3328946E-09  5.4926413E-15 -6.4379484E-21  7.3839650E-27 -1.6630766E-31  8.2460460E-36
  19   20    -5328.6705  0.0161010588 -9.3322356E-09  5.4916113E-15 -6.4364756E-21  7.3442976E-27 -1.6399191E-31  8.2888709E-36
  20    0    -5292.5502  0.0160701646 -9.3519791E-09  5.5567600E-15 -6.6492202E-21  1.6849376E-26  2.9324994E-31 -4.3917016E-36
  20    1    -5292.5181  0.0160701272 -9.3519458E-09  5.5567068E-15 -6.6490519E-21  1.6852950E-26  2.9318974E-31 -4.3973646E-36
  20    2    -5292.4538  0.0160700524 -9.3518791E-09  5.5566004E-15 -6.6487150E-21  1.6859990E-26  2.9306591E-31 -4.4085833E-36
  20    3    -5292.3574  0.0160699402 -9.3517791E-09  5.5564409E-15 -6.6482087E-21  1.6870555E-26  2.9287949E-31 -4.4256022E-36
  20    4    -5292.2288  0.0160697905 -9.3516457E-09  5.5562281E-15 -6.6475340E-21  1.6884592E-26  2.9263121E-31 -4.4476303E-36
  20    5    -5292.0681  0.0160696035 -9.3514790E-09  5.5559623E-15 -6.6466892E-21  1.6902013E-26  2.9232216E-31 -4.4744257E-36
  20    6    -5291.8753  0.0160693791 -9.3512790E-09  5.5556432E-15 -6.6456747E-21  1.6923186E-26  2.9194280E-31 -4.5087343E-36
  20    7    -5291.6503  0.0160691172 -9.3510457E-09  5.5552711E-15 -6.6444890E-21  1.6947668E-26  2.9149819E-31 -4.5475609E-36
  20    8    -5291.3932  0.0160688180 -9.3507790E-09  5.5548459E-15 -6.6431320E-21  1.6975620E-26  2.9098707E-31 -4.5918354E-36
  20    9    -5291.1040  0.0160684814 -9.3504791E-09  5.5543677E-15 -6.6416029E-21  1.7006924E-26  2.9040811E-31 -4.6409266E-36
  20   10    -5290.7826  0.0160681074 -9.3501459E-09  5.5538364E-15 -6.6399009E-21  1.7041833E-26  2.8975288E-31 -4.6970501E-36
  20   11    -5290.4291  0.0160676960 -9.3497793E-09  5.5532522E-15 -6.6380234E-21  1.7080086E-26  2.8902171E-31 -4.7580986E-36
  20   12    -5290.0435  0.0160672472 -9.3493795E-09  5.5526150E-15 -6.6359718E-21  1.7121536E-26  2.8822158E-31 -4.8233910E-36
  20   13    -5289.6258  0.0160667611 -9.3489464E-09  5.5519250E-15 -6.6337431E-21  1.7166394E-26  2.8733828E-31 -4.8946283E-36
  20   14    -5289.1759  0.0160662375 -9.3484801E-09  5.5511821E-15 -6.6313368E-21  1.7214664E-26  2.8636952E-31 -4.9722187E-36
  20   15    -5288.6939  0.0160656766 -9.3479805E-09  5.5503865E-15 -6.6287498E-21  1.7266155E-26  2.8531311E-31 -5.0548316E-36
  20   16    -5288.1798  0.0160650784 -9.3474477E-09  5.5495382E-15 -6.6259829E-21  1.7320756E-26  2.8417228E-31 -5.1418404E-36
  20   17    -5287.6336  0.0160644428 -9.3468817E-09  5.5486373E-15 -6.6230331E-21  1.7378610E-26  2.8293691E-31 -5.2345103E-36
  20   18    -5287.0553  0.0160637698 -9.3462825E-09  5.5476838E-15 -6.6199001E-21  1.7439604E-26  2.8160679E-31 -5.3323193E-36
  20   19    -5286.4449  0.0160630595 -9.3456501E-09  5.5466778E-15 -6.6165807E-21  1.7503653E-26  2.8017505E-31 -5.4352277E-36
  20   20    -5285.8024  0.0160623119 -9.3449846E-09  5.5456195E-15 -6.6130730E-21  1.7570742E-26  2.7863694E-31 -5.5435167E-36
  21    0    -5249.8160  0.0160314309 -9.3644318E-09  5.6214369E-15 -6.2437517E-21  1.1598228E-26 -5.4038459E-31 -2.3109403E-36
  21    1    -5249.7840  0.0160313934 -9.3643980E-09  5.6213869E-15 -6.2436347E-21  1.1591753E-26 -5.4042236E-31 -2.3040813E-36
  21    2    -5249.7198  0.0160313185 -9.3643306E-09  5.6212870E-15 -6.2434034E-21  1.1578802E-26 -5.4048358E-31 -2.2888105E-36
  21    3    -5249.6237  0.0160312061 -9.3642294E-09  5.6211372E-15 -6.2430560E-21  1.1559342E-26 -5.4058093E-31 -2.2665449E-36
  21    4    -5249.4954  0.0160310563 -9.3640945E-09  5.6209374E-15 -6.2425948E-21  1.1533348E-26 -5.4070314E-31 -2.2356621E-36
  21    5    -5249.3351  0.0160308690 -9.3639259E-09  5.6206877E-15 -6.2420190E-21  1.1500909E-26 -5.4085908E-31 -2.1982481E-36
  21    6    -5249.1427  0.0160306443 -9.3637235E-09  5.6203881E-15 -6.2413296E-21  1.1462057E-26 -5.4104588E-31 -2.1537740E-36
  21    7    -5248.9183  0.0160303821 -9.3634875E-09  5.6200386E-15 -6.2405288E-21  1.1416561E-26 -5.4125277E-31 -2.1006412E-36
  21    8    -5248.6618  0.0160300825 -9.3632177E-09  5.6196392E-15 -6.2396175E-21  1.1364577E-26 -5.4148352E-31 -2.0402188E-36
  21    9    -5248.3733  0.0160297454 -9.3629143E-09  5.6191900E-15 -6.2385979E-21  1.1306018E-26 -5.4173501E-31 -1.9715456E-36
  21   10    -5248.0527  0.0160293709 -9.3625771E-09  5.6186910E-15 -6.2374699E-21  1.1241065E-26 -5.4200756E-31 -1.8965115E-36
  21   11    -5247.7000  0.0160289590 -9.3622063E-09  5.6181421E-15 -6.2362377E-21  1.1169463E-26 -5.4229246E-31 -1.8129308E-36
  21   12    -5247.3154  0.0160285096 -9.3618018E-09  5.6175435E-15 -6.2349023E-21  1.1091316E-26 -5.4258788E-31 -1.7215423E-36
  21   13    -5246.8986  0.0160280228 -9.3613637E-09  5.6168952E-15 -6.2334655E-21  1.1006682E-26 -5.4289448E-31 -1.6229876E-36
  21   14    -5246.4498  0.0160274986 -9.3608919E-09  5.6161971E-15 -6.2319309E-21  1.0915459E-26 -5.4320356E-31 -1.5168025E-36
  21   15    -5245.9690  0.0160269369 -9.3603865E-09  5.6154494E-15 -6.2303009E-21  1.0817683E-26 -5.4350811E-31 -1.4023291E-36
  21   16    -5245.4562  0.0160263379 -9.3598474E-09  5.6146520E-15 -6.2285784E-21  1.0713268E-26 -5.4381000E-31 -1.2802065E-36
  21   17    -5244.9113  0.0160257014 -9.3592748E-09  5.6138051E-15 -6.2267666E-21  1.0602314E-26 -5.4409940E-31 -1.1504654E-36
  21   18    -5244.3344  0.0160250276 -9.3586685E-09  5.6129085E-15 -6.2248688E-21  1.0484730E-26 -5.4437052E-31 -1.0121990E-36
  21   19    -5243.7254  0.0160243163 -9.3580287E-09  5.6119625E-15 -6.2228888E-21  1.0360589E-26 -5.4461900E-31 -8.6671082E-37
  21   20    -5243.0845  0.0160235677 -9.3573553E-09  5.6109670E-15 -6.2208294E-21  1.0229905E-26 -5.4484424E-31 -7.1345089E-37
  22    0    -5207.2317  0.0159927094 -9.3761263E-09  5.6872230E-15 -6.8822972E-21  5.2033787E-28  3.7600130E-31  1.5389506E-35
  22    1    -5207.1997  0.0159926719 -9.3760921E-09  5.6871679E-15 -6.8822911E-21  5.2487040E-28  3.7621185E-31  1.5383610E-35
  22    2    -5207.1357  0.0159925969 -9.3760239E-09  5.6870578E-15 -6.8822807E-21  5.3390325E-28  3.7664393E-31  1.5372770E-35
  22    3    -5207.0397  0.0159924844 -9.3759215E-09  5.6868926E-15 -6.8822650E-21  5.4752306E-28  3.7728864E-31  1.5355771E-35
  22    4    -5206.9118  0.0159923344 -9.3757850E-09  5.6866724E-15 -6.8822431E-21  5.6557403E-28  3.7815208E-31  1.5334840E-35
  22    5    -5206.7519  0.0159921469 -9.3756144E-09  5.6863971E-15 -6.8822140E-21  5.8833451E-28  3.7922285E-31  1.5307190E-35
  22    6    -5206.5600  0.0159919219 -9.3754097E-09  5.6860668E-15 -6.8821784E-21  6.1558997E-28  3.8051019E-31  1.5274795E-35
  22    7    -5206.3361  0.0159916593 -9.3751709E-09  5.6856814E-15 -6.8821334E-21  6.4766090E-28  3.8200289E-31  1.5235432E-35
  22    8    -5206.0802  0.0159913593 -9.3748980E-09  5.6852409E-15 -6.8820802E-21  6.8441859E-28  3.8370670E-31  1.5191086E-35
  22    9    -5205.7924  0.0159910219 -9.3745910E-09  5.6847454E-15 -6.8820164E-21  7.2601532E-28  3.8561495E-31  1.5139959E-35
  22   10    -5205.4726  0.0159906469 -9.3742500E-09  5.6841948E-15 -6.8819423E-21  7.7238588E-28  3.8773445E-31  1.5084277E-35
  22   11    -5205.1208  0.0159902344 -9.3738748E-09  5.6835892E-15 -6.8818539E-21  8.2367907E-28  3.9004996E-31  1.5022249E-35
  22   12    -5204.7370  0.0159897845 -9.3734656E-09  5.6829286E-15 -6.8817514E-21  8.8011607E-28  3.9256529E-31  1.4952905E-35
  22   13    -5204.3213  0.0159892971 -9.3730224E-09  5.6822129E-15 -6.8816332E-21  9.4144894E-28  3.9528417E-31  1.4879467E-35
  22   14    -5203.8736  0.0159887722 -9.3725451E-09  5.6814421E-15 -6.8814970E-21  1.0082338E-27  3.9819011E-31  1.4797035E-35
  22   15    -5203.3939  0.0159882099 -9.3720338E-09  5.6806164E-15 -6.8813406E-21  1.0801025E-27  4.0129218E-31  1.4710177E-35
  22   16    -5202.8823  0.0159876101 -9.3714885E-09  5.6797356E-15 -6.8811614E-21  1.1574995E-27  4.0457474E-31  1.4615424E-35
  22   17    -5202.3388  0.0159869728 -9.3709093E-09  5.6787998E-15 -6.8809572E-21  1.2403894E-27  4.0803885E-31  1.4513697E-35
  22   18    -5201.7632  0.0159862981 -9.3702960E-09  5.6778089E-15 -6.8807264E-21  1.3289112E-27  4.1168367E-31  1.4405636E-35
  22   19    -5201.1558  0.0159855860 -9.3696488E-09  5.6767631E-15 -6.8804654E-21  1.4231975E-27  4.1550313E-31  1.4290013E-35
  22   20    -5200.5164  0.0159848365 -9.3689676E-09  5.6756622E-15 -6.8801704E-21  1.5234482E-27  4.1948531E-31  1.4166461E-35
  23    0    -5164.7967  0.0159540095 -9.3875067E-09  5.7396115E-15 -6.7182899E-21  3.1040753E-26 -9.2140578E-33 -2.6582820E-35
  23    1    -5164.7648  0.0159539719 -9.3874722E-09  5.7395578E-15 -6.7179796E-21  3.1040623E-26 -9.5866844E-33 -2.6584722E-35
  23    2    -5164.7010  0.0159538968 -9.3874034E-09  5.7394503E-15 -6.7173584E-21  3.1040447E-26 -1.0332133E-32 -2.6589617E-35
  23    3    -5164.6053  0.0159537842 -9.3873000E-09  5.7392891E-15 -6.7164275E-21  3.1040059E-26 -1.1447501E-32 -2.6595328E-35
  23    4    -5164.4777  0.0159536340 -9.3871623E-09  5.7390742E-15 -6.7151858E-21  3.1039452E-26 -1.2937274E-32 -2.6603567E-35
  23    5    -5164.3181  0.0159534462 -9.3869901E-09  5.7388056E-15 -6.7136341E-21  3.1038623E-26 -1.4801771E-32 -2.6613692E-35
  23    6    -5164.1267  0.0159532210 -9.3867835E-09  5.7384834E-15 -6.7117720E-21  3.1037509E-26 -1.7036228E-32 -2.6625549E-35
  23    7    -5163.9033  0.0159529581 -9.3865425E-09  5.7381076E-15 -6.7095996E-21  3.1035902E-26 -1.9643272E-32 -2.6638475E-35
  23    8    -5163.6481  0.0159526578 -9.3862671E-09  5.7376783E-15 -6.7071163E-21  3.1033922E-26 -2.2630864E-32 -2.6654239E-35
  23    9    -5163.3610  0.0159523199 -9.3859573E-09  5.7371955E-15 -6.7043232E-21  3.1031299E-26 -2.5989563E-32 -2.6670815E-35
  23   10    -5163.0419  0.0159519444 -9.3856131E-09  5.7366592E-15 -6.7012199E-21  3.1027972E-26 -2.9726121E-32 -2.6688966E-35
  23   11    -5162.6910  0.0159515315 -9.3852345E-09  5.7360697E-15 -6.6978074E-21  3.1023774E-26 -3.3838319E-32 -2.6708312E-35
  23   12    -5162.3081  0.0159510810 -9.3848215E-09  5.7354269E-15 -6.6940849E-21  3.1018536E-26 -3.8325347E-32 -2.6727896E-35
  23   13    -5161.8934  0.0159505930 -9.3843742E-09  5.7347309E-15 -6.6900534E-21  3.1012188E-26 -4.3189921E-32 -2.6748729E-35
  23   14    -5161.4468  0.0159500675 -9.3838925E-09  5.7339818E-15 -6.6857125E-21  3.1004546E-26 -4.8436078E-32 -2.6770865E-35
  23   15    -5160.9683  0.0159495045 -9.3833765E-09  5.7331798E-15 -6.6810620E-21  3.0995284E-26 -5.4059806E-32 -2.6792341E-35
  23   16    -5160.4579  0.0159489039 -9.3828261E-09  5.7323250E-15 -6.6761040E-21  3.0984282E-26 -6.0061224E-32 -2.6813793E-35
  23   17    -5159.9157  0.0159482659 -9.3822415E-09  5.7314174E-15 -6.6708369E-21  3.0971471E-26 -6.6451804E-32 -2.6836598E-35
  23   18    -5159.3416  0.0159475904 -9.3816225E-09  5.7304572E-15 -6.6652639E-21  3.0956292E-26 -7.3212745E-32 -2.6856676E-35
  23   19    -5158.7356  0.0159468775 -9.3809693E-09  5.7294445E-15 -6.6593837E-21  3.0938772E-26 -8.0362324E-32 -2.6877576E-35
  23   20    -5158.0977  0.0159461270 -9.3802818E-09  5.7283795E-15 -6.6531979E-21  3.0918683E-26 -8.7891417E-32 -2.6897543E-35
  24    0    -5122.5109  0.0159153345 -9.3983607E-09  5.8163174E-15 -6.5955595E-21 -8.9213653E-27 -8.0985036E-31  1.7015900E-35
  24    1    -5122.4790  0.0159152969 -9.3983258E-09  5.8162647E-15 -6.5956489E-21 -8.9310656E-27 -8.0961048E-31  1.7026769E-35
  24    2    -5122.4154  0.0159152217 -9.3982560E-09  5.8161591E-15 -6.5958273E-21 -8.9505296E-27 -8.0913287E-31  1.7049724E-35
  24    3    -5122.3199  0.0159151090 -9.3981513E-09  5.8160008E-15 -6.5960974E-21 -8.9796149E-27 -8.0841472E-31  1.7082823E-35
  24    4    -5122.1926  0.0159149586 -9.3980117E-09  5.8157897E-15 -6.5964566E-21 -9.0183922E-27 -8.0745813E-31  1.7127386E-35
  24    5    -5122.0334  0.0159147706 -9.3978372E-09  5.8155259E-15 -6.5969085E-21 -9.0668575E-27 -8.0625508E-31  1.7183697E-35
  24    6    -5121.8424  0.0159145451 -9.3976279E-09  5.8152092E-15 -6.5974546E-21 -9.1248326E-27 -8.0481062E-31  1.7249703E-35
  24    7    -5121.6196  0.0159142820 -9.3973837E-09  5.8148397E-15 -6.5980951E-21 -9.1923248E-27 -8.0311874E-31  1.7326941E-35
  24    8    -5121.3650  0.0159139812 -9.3971046E-09  5.8144174E-15 -6.5988341E-21 -9.2693900E-27 -8.0117063E-31  1.7415738E-35
  24    9    -5121.0786  0.0159136430 -9.3967906E-09  5.8139423E-15 -6.5996721E-21 -9.3557604E-27 -7.9896997E-31  1.7514792E-35
  24   10    -5120.7603  0.0159132671 -9.3964418E-09  5.8134143E-15 -6.6006128E-21 -9.4515555E-27 -7.9650799E-31  1.7625477E-35
  24   11    -5120.4102  0.0159128537 -9.3960581E-09  5.8128334E-15 -6.6016575E-21 -9.5564696E-27 -7.9378898E-31  1.7744977E-35
  24   12    -5120.0283  0.0159124027 -9.3956396E-09  5.8121996E-15 -6.6028116E-21 -9.6705321E-27 -7.9079589E-31  1.7875739E-35
  24   13    -5119.6146  0.0159119141 -9.3951863E-09  5.8115128E-15 -6.6040772E-21 -9.7938040E-27 -7.8752473E-31  1.8018137E-35
  24   14    -5119.1691  0.0159113880 -9.3946981E-09  5.8107731E-15 -6.6054576E-21 -9.9257239E-27 -7.8397684E-31  1.8169310E-35
  24   15    -5118.6917  0.0159108243 -9.3941752E-09  5.8099803E-15 -6.6069566E-21 -1.0066407E-26 -7.8015052E-31  1.8329602E-35
  24   16    -5118.1826  0.0159102231 -9.3936175E-09  5.8091345E-15 -6.6085795E-21 -1.0215920E-26 -7.7601986E-31  1.8501762E-35
  24   17    -5117.6417  0.0159095844 -9.3930250E-09  5.8082356E-15 -6.6103289E-21 -1.0373714E-26 -7.7159878E-31  1.8681995E-35
  24   18    -5117.0689  0.0159089081 -9.3923978E-09  5.8072836E-15 -6.6122117E-21 -1.0539886E-26 -7.6686588E-31  1.8872399E-35
  24   19    -5116.4644  0.0159081943 -9.3917358E-09  5.8062784E-15 -6.6142307E-21 -1.0714136E-26 -7.6182047E-31  1.9071012E-35
  24   20    -5115.8281  0.0159074430 -9.3910391E-09  5.8052200E-15 -6.6163921E-21 -1.0896348E-26 -7.5645020E-31  1.9279739E-35
  25    0    -5080.3736  0.0158766962 -9.4085679E-09  5.8661854E-15 -7.9790458E-21 -5.6850187E-27  7.8914898E-31  6.9925754E-36
  25    1    -5080.3418  0.0158766586 -9.4085327E-09  5.8661216E-15 -7.9791027E-21 -5.6755741E-27  7.8924551E-31  6.9777949E-36
  25    2    -5080.2783  0.0158765833 -9.4084623E-09  5.8659939E-15 -7.9792153E-21 -5.6566024E-27  7.8944021E-31  6.9475977E-36
  25    3    -5080.1831  0.0158764704 -9.4083567E-09  5.8658024E-15 -7.9793847E-21 -5.6281908E-27  7.8972887E-31  6.9025495E-36
  25    4    -5080.0561  0.0158763199 -9.4082159E-09  5.8655471E-15 -7.9796091E-21 -5.5902676E-27  7.9011514E-31  6.8430470E-36
  25    5    -5079.8973  0.0158761317 -9.4080400E-09  5.8652279E-15 -7.9798889E-21 -5.5428583E-27  7.9059647E-31  6.7685049E-36
  25    6    -5079.7068  0.0158759059 -9.4078288E-09  5.8648448E-15 -7.9802186E-21 -5.4858637E-27  7.9115662E-31  6.6783439E-36
  25    7    -5079.4845  0.0158756425 -9.4075825E-09  5.8643979E-15 -7.9806003E-21 -5.4194644E-27  7.9180874E-31  6.5745776E-36
  25    8    -5079.2305  0.0158753415 -9.4073010E-09  5.8638871E-15 -7.9810306E-21 -5.3433190E-27  7.9253527E-31  6.4542291E-36
  25    9    -5078.9448  0.0158750028 -9.4069844E-09  5.8633125E-15 -7.9815081E-21 -5.2576810E-27  7.9334264E-31  6.3193570E-36
  25   10    -5078.6273  0.0158746266 -9.4066326E-09  5.8626740E-15 -7.9820284E-21 -5.1624965E-27  7.9421633E-31  6.1700619E-36
  25   11    -5078.2780  0.0158742127 -9.4062457E-09  5.8619715E-15 -7.9825907E-21 -5.0575901E-27  7.9515080E-31  6.0044069E-36
  25   12    -5077.8971  0.0158737612 -9.4058237E-09  5.8612052E-15 -7.9831909E-21 -4.9430272E-27  7.9614443E-31  5.8245340E-36
  25   13    -5077.4843  0.0158732721 -9.4053665E-09  5.8603749E-15 -7.9838253E-21 -4.8187292E-27  7.9718837E-31  5.6285110E-36
  25   14    -5077.0399  0.0158727454 -9.4048743E-09  5.8594806E-15 -7.9844908E-21 -4.6846544E-27  7.9827216E-31  5.4176046E-36
  25   15    -5076.5637  0.0158721811 -9.4043470E-09  5.8585225E-15 -7.9851832E-21 -4.5409371E-27  7.9938899E-31  5.1919475E-36
  25   16    -5076.0558  0.0158715793 -9.4037846E-09  5.8575003E-15 -7.9858966E-21 -4.3874193E-27  8.0052308E-31  4.9505790E-36
  25   17    -5075.5162  0.0158709398 -9.4031872E-09  5.8564142E-15 -7.9866295E-21 -4.2238747E-27  8.0167055E-31  4.6926756E-36
  25   18    -5074.9449  0.0158702628 -9.4025548E-09  5.8552641E-15 -7.9873736E-21 -4.0506438E-27  8.0281669E-31  4.4197966E-36
  25   19    -5074.3418  0.0158695483 -9.4018873E-09  5.8540499E-15 -7.9881255E-21 -3.8674066E-27  8.0395222E-31  4.1310664E-36
  25   20    -5073.7070  0.0158687961 -9.4011849E-09  5.8527718E-15 -7.9888805E-21 -3.6743770E-27  8.0507060E-31  3.8278198E-36
  26    0    -5038.3844  0.0158380951 -9.4191207E-09  5.8922982E-15 -7.9894782E-21  1.4196365E-26 -6.6182999E-31 -2.8516632E-35
  26    1    -5038.3527  0.0158380574 -9.4190853E-09  5.8922343E-15 -7.9893357E-21  1.4188399E-26 -6.6223123E-31 -2.8507403E-35
  26    2    -5038.2893  0.0158379820 -9.4190146E-09  5.8921065E-15 -7.9890518E-21  1.4172584E-26 -6.6303235E-31 -2.8489650E-35
  26    3    -5038.1943  0.0158378690 -9.4189085E-09  5.8919147E-15 -7.9886268E-21  1.4148669E-26 -6.6422677E-31 -2.8461575E-35
  26    4    -5038.0676  0.0158377183 -9.4187671E-09  5.8916591E-15 -7.9880622E-21  1.4116749E-26 -6.6581848E-31 -2.8424453E-35
  26    5    -5037.9092  0.0158375299 -9.4185904E-09  5.8913396E-15 -7.9873566E-21  1.4076635E-26 -6.6780806E-31 -2.8376910E-35
  26    6    -5037.7192  0.0158373039 -9.4183783E-09  5.8909562E-15 -7.9865138E-21  1.4028570E-26 -6.7018990E-31 -2.8321716E-35
  26    7    -5037.4974  0.0158370402 -9.4181309E-09  5.8905090E-15 -7.9855334E-21  1.3972160E-26 -6.7296386E-31 -2.8255849E-35
  26    8    -5037.2441  0.0158367388 -9.4178482E-09  5.8899980E-15 -7.9844183E-21  1.3907292E-26 -6.7612288E-31 -2.8179381E-35
  26    9    -5036.9590  0.0158363998 -9.4175301E-09  5.8894231E-15 -7.9831698E-21  1.3834097E-26 -6.7966625E-31 -2.8093726E-35
  26   10    -5036.6423  0.0158360231 -9.4171768E-09  5.8887845E-15 -7.9817907E-21  1.3752342E-26 -6.8359296E-31 -2.7998159E-35
  26   11    -5036.2939  0.0158356087 -9.4167881E-09  5.8880822E-15 -7.9802834E-21  1.3661847E-26 -6.8789577E-31 -2.7891975E-35
  26   12    -5035.9138  0.0158351567 -9.4163642E-09  5.8873162E-15 -7.9786497E-21  1.3562477E-26 -6.9257276E-31 -2.7775599E-35
  26   13    -5035.5021  0.0158346671 -9.4159050E-09  5.8864865E-15 -7.9768950E-21  1.3453951E-26 -6.9760814E-31 -2.7646347E-35
  26   14    -5035.0588  0.0158341398 -9.4154106E-09  5.8855932E-15 -7.9750183E-21  1.3336320E-26 -7.0302168E-31 -2.7508190E-35
  26   15    -5034.5838  0.0158335749 -9.4148810E-09  5.8846363E-15 -7.9730275E-21  1.3209266E-26 -7.0878149E-31 -2.7357744E-35
  26   16    -5034.0771  0.0158329724 -9.4143161E-09  5.8836159E-15 -7.9709245E-21  1.3072538E-26 -7.1489040E-31 -2.7195279E-35
  26   17    -5033.5388  0.0158323322 -9.4137160E-09  5.8825320E-15 -7.9687154E-21  1.2926019E-26 -7.2134135E-31 -2.7020549E-35
  26   18    -5032.9688  0.0158316544 -9.4130808E-09  5.8813847E-15 -7.9664027E-21  1.2769549E-26 -7.2812870E-31 -2.6834390E-35
  26   19    -5032.3672  0.0158309391 -9.4124104E-09  5.8801740E-15 -7.9639924E-21  1.2602659E-26 -7.3523810E-31 -2.6634924E-35
  26   20    -5031.7340  0.0158301861 -9.4117048E-09  5.8788999E-15 -7.9614895E-21  1.2425408E-26 -7.4267000E-31 -2.6422582E-35
  27    0    -4996.5427  0.0157995218 -9.4300478E-09  5.9161075E-15 -9.1074442E-21 -3.3428574E-26 -2.8789656E-31  3.9277005E-35
  27    1    -4996.5111  0.0157994841 -9.4300123E-09  5.9160346E-15 -9.1077787E-21 -3.3432035E-26 -2.8734750E-31  3.9283497E-35
  27    2    -4996.4479  0.0157994087 -9.4299413E-09  5.9158889E-15 -9.1084479E-21 -3.3438954E-26 -2.8624447E-31  3.9297071E-35
  27    3    -4996.3531  0.0157992955 -9.4298348E-09  5.9156703E-15 -9.1094507E-21 -3.3449265E-26 -2.8459920E-31  3.9316007E-35
  27    4    -4996.2267  0.0157991446 -9.4296928E-09  5.9153787E-15 -9.1107885E-21 -3.3462832E-26 -2.8239718E-31  3.9341457E-35
  27    5    -4996.0687  0.0157989560 -9.4295154E-09  5.9150143E-15 -9.1124624E-21 -3.3479655E-26 -2.7964003E-31  3.9373145E-35
  27    6    -4995.8791  0.0157987297 -9.4293024E-09  5.9145768E-15 -9.1144718E-21 -3.3499630E-26 -2.7633261E-31  3.9410248E-35
  27    7    -4995.6580  0.0157984657 -9.4290540E-09  5.9140663E-15 -9.1168175E-21 -3.3522782E-26 -2.7246621E-31  3.9455368E-35
  27    8    -4995.4052  0.0157981640 -9.4287702E-09  5.9134828E-15 -9.1195011E-21 -3.3548717E-26 -2.6804345E-31  3.9505409E-35
  27    9    -4995.1208  0.0157978245 -9.4284509E-09  5.9128261E-15 -9.1225215E-21 -3.3577341E-26 -2.6306476E-31  3.9559502E-35
  27   10    -4994.8049  0.0157974474 -9.4280961E-09  5.9120961E-15 -9.1258799E-21 -3.3608613E-26 -2.5752263E-31  3.9620506E-35
  27   11    -4994.4573  0.0157970326 -9.4277059E-09  5.9112929E-15 -9.1295792E-21 -3.3642241E-26 -2.5141454E-31  3.9686283E-35
  27   12    -4994.0782  0.0157965801 -9.4272804E-09  5.9104163E-15 -9.1336182E-21 -3.3677884E-26 -2.4474437E-31  3.9755439E-35
  27   13    -4993.6675  0.0157960899 -9.4268194E-09  5.9094661E-15 -9.1379988E-21 -3.3715529E-26 -2.3750092E-31  3.9830981E-35
  27   14    -4993.2252  0.0157955620 -9.4263230E-09  5.9084424E-15 -9.1427218E-21 -3.3754709E-26 -2.2968667E-31  3.9908890E-35
  27   15    -4992.7514  0.0157949964 -9.4257913E-09  5.9073450E-15 -9.1477883E-21 -3.3795352E-26 -2.2129540E-31  3.9992413E-35
  27   16    -4992.2459  0.0157943932 -9.4252243E-09  5.9061737E-15 -9.1531992E-21 -3.3837050E-26 -2.1232361E-31  4.0079466E-35
  27   17    -4991.7089  0.0157937523 -9.4246219E-09  5.9049285E-15 -9.1589550E-21 -3.3879350E-26 -2.0277582E-31  4.0167406E-35
  27   18    -4991.1404  0.0157930737 -9.4239842E-09  5.9036092E-15 -9.1650567E-21 -3.3921989E-26 -1.9264433E-31  4.0258975E-35
  27   19    -4990.5402  0.0157923575 -9.4233113E-09  5.9022156E-15 -9.1715063E-21 -3.3964776E-26 -1.8192037E-31  4.0352915E-35
  27   20    -4989.9086  0.0157916037 -9.4226031E-09  5.9007476E-15 -9.1783040E-21 -3.4007089E-26 -1.7060547E-31  4.0448282E-35
  28    0    -4954.8483  0.0157609653 -9.4421212E-09  5.8846308E-15 -1.0629727E-20  1.2211195E-26  1.3665274E-30 -1.0618039E-35
  28    1    -4954.8167  0.0157609275 -9.4420859E-09  5.8845458E-15 -1.0629605E-20  1.2227476E-26  1.3663824E-30 -1.0635809E-35
  28    2    -4954.7537  0.0157608520 -9.4420153E-09  5.8843757E-15 -1.0629359E-20  1.2260375E-26  1.3660790E-30 -1.0674407E-35
  28    3    -4954.6591  0.0157607387 -9.4419094E-09  5.8841206E-15 -1.0628991E-20  1.2309535E-26  1.3656300E-30 -1.0730920E-35
  28    4    -4954.5330  0.0157605876 -9.4417682E-09  5.8837805E-15 -1.0628498E-20  1.2375041E-26  1.3650315E-30 -1.0806116E-35
  28    5    -4954.3754  0.0157603988 -9.4415917E-09  5.8833554E-15 -1.0627877E-20  1.2456874E-26  1.3642717E-30 -1.0899679E-35
  28    6    -4954.1863  0.0157601722 -9.4413799E-09  5.8828453E-15 -1.0627126E-20  1.2555107E-26  1.3633489E-30 -1.1012974E-35
  28    7    -4953.9657  0.0157599078 -9.4411328E-09  5.8822502E-15 -1.0626243E-20  1.2669509E-26  1.3622618E-30 -1.1143843E-35
  28    8    -4953.7135  0.0157596057 -9.4408505E-09  5.8815701E-15 -1.0625224E-20  1.2800311E-26  1.3610035E-30 -1.1294853E-35
  28    9    -4953.4298  0.0157592659 -9.4405329E-09  5.8808051E-15 -1.0624065E-20  1.2947282E-26  1.3595699E-30 -1.1463769E-35
  28   10    -4953.1147  0.0157588882 -9.4401801E-09  5.8799553E-15 -1.0622763E-20  1.3110234E-26  1.3579551E-30 -1.1650070E-35
  28   11    -4952.7680  0.0157584729 -9.4397920E-09  5.8790205E-15 -1.0621311E-20  1.3289433E-26  1.3561417E-30 -1.1856494E-35
  28   12    -4952.3898  0.0157580198 -9.4393688E-09  5.8780010E-15 -1.0619704E-20  1.3484523E-26  1.3541311E-30 -1.2079207E-35
  28   13    -4951.9801  0.0157575289 -9.4389103E-09  5.8768966E-15 -1.0617938E-20  1.3695621E-26  1.3519139E-30 -1.2321197E-35
  28   14    -4951.5389  0.0157570004 -9.4384167E-09  5.8757075E-15 -1.0616005E-20  1.3922473E-26  1.3494767E-30 -1.2580035E-35
  28   15    -4951.0662  0.0157564341 -9.4378880E-09  5.8744337E-15 -1.0613898E-20  1.4165079E-26  1.3468046E-30 -1.2856107E-35
  28   16    -4950.5620  0.0157558301 -9.4373241E-09  5.8730753E-15 -1.0611611E-20  1.4423510E-26  1.3438866E-30 -1.3152787E-35
  28   17    -4950.0263  0.0157551884 -9.4367251E-09  5.8716323E-15 -1.0609136E-20  1.4697342E-26  1.3407218E-30 -1.3464901E-35
  28   18    -4949.4591  0.0157545089 -9.4360910E-09  5.8701047E-15 -1.0606465E-20  1.4986447E-26  1.3372893E-30 -1.3793293E-35
  28   19    -4948.8605  0.0157537918 -9.4354219E-09  5.8684928E-15 -1.0603587E-20  1.5291121E-26  1.3335702E-30 -1.4141008E-35
  28   20    -4948.2303  0.0157530370 -9.4347178E-09  5.8667964E-15 -1.0600498E-20  1.5610631E-26  1.3295605E-30 -1.4503462E-35
  29    0    -4913.3008  0.0157223955 -9.4562916E-09  5.8505580E-15 -9.7994319E-21  3.6914696E-26 -5.4466111E-31 -2.1433862E-35
  29    1    -4913.2694  0.0157223577 -9.4562565E-09  5.8504796E-15 -9.7990625E-21  3.6907907E-26 -5.4495456E-31 -2.1416777E-35
  29    2    -4913.2065  0.0157222821 -9.4561863E-09  5.8503228E-15 -9.7983250E-21  3.6894958E-26 -5.4555634E-31 -2.1389041E-35
  29    3    -4913.1121  0.0157221686 -9.4560810E-09  5.8500877E-15 -9.7972185E-21  3.6875223E-26 -5.4645226E-31 -2.1342764E-35
  29    4    -4912.9864  0.0157220173 -9.4559406E-09  5.8497742E-15 -9.7957436E-21  3.6849042E-26 -5.4764565E-31 -2.1283124E-35
  29    5    -4912.8291  0.0157218282 -9.4557651E-09  5.8493824E-15 -9.7939026E-21  3.6816048E-26 -5.4913244E-31 -2.1207696E-35
  29    6    -4912.6405  0.0157216012 -9.4555546E-09  5.8489123E-15 -9.7916941E-21  3.6776550E-26 -5.5091507E-31 -2.1118647E-35
  29    7    -4912.4204  0.0157213365 -9.4553089E-09  5.8483641E-15 -9.7891228E-21  3.6730195E-26 -5.5297195E-31 -2.1012774E-35
  29    8    -4912.1688  0.0157210339 -9.4550282E-09  5.8477377E-15 -9.7861858E-21  3.6676879E-26 -5.5531931E-31 -2.0891023E-35
  29    9    -4911.8859  0.0157206935 -9.4547125E-09  5.8470332E-15 -9.7828870E-21  3.6616813E-26 -5.5794853E-31 -2.0755590E-35
  29   10    -4911.5715  0.0157203154 -9.4543617E-09  5.8462507E-15 -9.7792284E-21  3.6549685E-26 -5.6084451E-31 -2.0604099E-35
  29   11    -4911.2256  0.0157198994 -9.4539758E-09  5.8453903E-15 -9.7752112E-21  3.6475504E-26 -5.6400571E-31 -2.0436902E-35
  29   12    -4910.8483  0.0157194456 -9.4535550E-09  5.8444521E-15 -9.7708406E-21  3.6394027E-26 -5.6742052E-31 -2.0253470E-35
  29   13    -4910.4396  0.0157189540 -9.4530992E-09  5.8434362E-15 -9.7661148E-21  3.6305276E-26 -5.7109194E-31 -2.0055646E-35
  29   14    -4909.9995  0.0157184247 -9.4526084E-09  5.8423426E-15 -9.7610385E-21  3.6208977E-26 -5.7499968E-31 -1.9839649E-35
  29   15    -4909.5280  0.0157178575 -9.4520826E-09  5.8411716E-15 -9.7556149E-21  3.6105063E-26 -5.7914078E-31 -1.9607434E-35
  29   16    -4909.0250  0.0157172526 -9.4515219E-09  5.8399233E-15 -9.7498474E-21  3.5993393E-26 -5.8350437E-31 -1.9359811E-35
  29   17    -4908.4906  0.0157166099 -9.4509263E-09  5.8385977E-15 -9.7437389E-21  3.5873913E-26 -5.8807988E-31 -1.9095327E-35
  29   18    -4907.9248  0.0157159295 -9.4502958E-09  5.8371951E-15 -9.7372924E-21  3.5746361E-26 -5.9285879E-31 -1.8814147E-35
  29   19    -4907.3277  0.0157152113 -9.4496305E-09  5.8357155E-15 -9.7305130E-21  3.5610699E-26 -5.9782899E-31 -1.8517317E-35
  29   20    -4906.6991  0.0157144553 -9.4489303E-09  5.8341592E-15 -9.7234058E-21  3.5466589E-26 -6.0296755E-31 -1.8202202E-35
  30    0    -4871.9004  0.0156837830 -9.4718954E-09  5.8444806E-15 -9.6454610E-21  1.1897078E-26  1.6085515E-31  2.8225603E-35
  30    1    -4871.8690  0.0156837451 -9.4718603E-09  5.8444034E-15 -9.6453435E-21  1.1898933E-26  1.6125807E-31  2.8224638E-35
  30    2    -4871.8063  0.0156836693 -9.4717902E-09  5.8442491E-15 -9.6451038E-21  1.1903083E-26  1.6203955E-31  2.8215536E-35
  30    3    -4871.7122  0.0156835556 -9.4716850E-09  5.8440176E-15 -9.6447480E-21  1.1908843E-26  1.6322726E-31  2.8207448E-35
  30    4    -4871.5867  0.0156834041 -9.4715448E-09  5.8437090E-15 -9.6442708E-21  1.1916633E-26  1.6480431E-31  2.8195824E-35
  30    5    -4871.4299  0.0156832147 -9.4713695E-09  5.8433232E-15 -9.6436744E-21  1.1926664E-26  1.6677794E-31  2.8180768E-35
  30    6    -4871.2417  0.0156829874 -9.4711591E-09  5.8428603E-15 -9.6429587E-21  1.1938875E-26  1.6914123E-31  2.8161080E-35
  30    7    -4871.0221  0.0156827222 -9.4709137E-09  5.8423203E-15 -9.6421227E-21  1.1953064E-26  1.7190277E-31  2.8140757E-35
  30    8    -4870.7712  0.0156824191 -9.4706333E-09  5.8417033E-15 -9.6411656E-21  1.1969693E-26  1.7505673E-31  2.8116782E-35
  30    9    -4870.4889  0.0156820782 -9.4703179E-09  5.8410091E-15 -9.6400876E-21  1.1988891E-26  1.7859411E-31  2.8086486E-35
  30   10    -4870.1753  0.0156816994 -9.4699674E-09  5.8402380E-15 -9.6388886E-21  1.2010376E-26  1.8253192E-31  2.8055273E-35
  30   11    -4869.8303  0.0156812827 -9.4695820E-09  5.8393898E-15 -9.6375647E-21  1.2034727E-26  1.8684023E-31  2.8018762E-35
  30   12    -4869.4539  0.0156808282 -9.4691616E-09  5.8384647E-15 -9.6361190E-21  1.2062127E-26  1.9154282E-31  2.7975934E-35
  30   13    -4869.0462  0.0156803358 -9.4687062E-09  5.8374626E-15 -9.6345493E-21  1.2092387E-26  1.9663397E-31  2.7930099E-35
  30   14    -4868.6072  0.0156798055 -9.4682159E-09  5.8363836E-15 -9.6328542E-21  1.2125859E-26  2.0210189E-31  2.7878629E-35
  30   15    -4868.1368  0.0156792375 -9.4676907E-09  5.8352278E-15 -9.6310326E-21  1.2162807E-26  2.0795114E-31  2.7822284E-35
  30   16    -4867.6351  0.0156786315 -9.4671306E-09  5.8339952E-15 -9.6290836E-21  1.2203219E-26  2.1417873E-31  2.7760489E-35
  30   17    -4867.1020  0.0156779878 -9.4665356E-09  5.8326857E-15 -9.6270053E-21  1.2247787E-26  2.2077404E-31  2.7690032E-35
  30   18    -4866.5376  0.0156773062 -9.4659057E-09  5.8312996E-15 -9.6247963E-21  1.2296021E-26  2.2774555E-31  2.7617960E-35
  30   19    -4865.9419  0.0156765869 -9.4652410E-09  5.8298368E-15 -9.6224553E-21  1.2348820E-26  2.3508108E-31  2.7535563E-35
  30   20    -4865.3149  0.0156758297 -9.4645416E-09  5.8282974E-15 -9.6199786E-21  1.2406176E-26  2.4277626E-31  2.7446949E-35
  31    0    -4830.6472  0.0156451094 -9.4886265E-09  5.8420571E-15 -9.2158040E-21  4.5223206E-26  4.8946212E-31 -2.0814217E-35
  31    1    -4830.6159  0.0156450714 -9.4885915E-09  5.8419834E-15 -9.2153520E-21  4.5229117E-26  4.8917308E-31 -2.0821911E-35
  31    2    -4830.5533  0.0156449955 -9.4885214E-09  5.8418360E-15 -9.2144471E-21  4.5240881E-26  4.8858524E-31 -2.0838296E-35
  31    3    -4830.4595  0.0156448816 -9.4884162E-09  5.8416148E-15 -9.2130892E-21  4.5258553E-26  4.8770773E-31 -2.0862164E-35
  31    4    -4830.3343  0.0156447298 -9.4882760E-09  5.8413200E-15 -9.2112790E-21  4.5281819E-26  4.8654425E-31 -2.0890959E-35
  31    5    -4830.1778  0.0156445401 -9.4881008E-09  5.8409516E-15 -9.2090141E-21  4.5311075E-26  4.8507719E-31 -2.0930364E-35
  31    6    -4829.9901  0.0156443123 -9.4878905E-09  5.8405097E-15 -9.2062942E-21  4.5346039E-26  4.8331537E-31 -2.0976578E-35
  31    7    -4829.7711  0.0156440467 -9.4876452E-09  5.8399942E-15 -9.2031185E-21  4.5386138E-26  4.8126462E-31 -2.1024848E-35
  31    8    -4829.5208  0.0156437431 -9.4873649E-09  5.8394053E-15 -9.1994861E-21  4.5432388E-26  4.7890423E-31 -2.1086555E-35
  31    9    -4829.2392  0.0156434015 -9.4870496E-09  5.8387431E-15 -9.1953950E-21  4.5484061E-26  4.7624212E-31 -2.1154466E-35
  31   10    -4828.9263  0.0156430221 -9.4866993E-09  5.8380077E-15 -9.1908441E-21  4.5540791E-26  4.7327867E-31 -2.1226205E-35
  31   11    -4828.5822  0.0156426047 -9.4863140E-09  5.8371991E-15 -9.1858311E-21  4.5603247E-26  4.7000035E-31 -2.1309081E-35
  31   12    -4828.2068  0.0156421493 -9.4858938E-09  5.8363175E-15 -9.1803542E-21  4.5670734E-26  4.6641099E-31 -2.1395687E-35
  31   13    -4827.8001  0.0156416561 -9.4854386E-09  5.8353631E-15 -9.1744113E-21  4.5743088E-26  4.6250838E-31 -2.1488613E-35
  31   14    -4827.3621  0.0156411249 -9.4849485E-09  5.8343359E-15 -9.1680028E-21  4.5820510E-26  4.5828687E-31 -2.1587930E-35
  31   15    -4826.8929  0.0156405558 -9.4844234E-09  5.8332362E-15 -9.1611233E-21  4.5902385E-26  4.5374601E-31 -2.1690511E-35
  31   16    -4826.3924  0.0156399488 -9.4838635E-09  5.8320640E-15 -9.1537720E-21  4.5989184E-26  4.4887303E-31 -2.1802863E-35
  31   17    -4825.8607  0.0156393040 -9.4832687E-09  5.8308196E-15 -9.1459458E-21  4.6080125E-26  4.4366912E-31 -2.1916663E-35
  31   18    -4825.2977  0.0156386212 -9.4826390E-09  5.8295032E-15 -9.1376434E-21  4.6175386E-26  4.3813162E-31 -2.2036719E-35
  31   19    -4824.7034  0.0156379005 -9.4819746E-09  5.8281149E-15 -9.1288590E-21  4.6274734E-26  4.3224517E-31 -2.2163200E-35
  31   20    -4824.0779  0.0156371420 -9.4812753E-09  5.8266551E-15 -9.1195945E-21  4.6377768E-26  4.2602146E-31 -2.2292339E-35
  32    0    -4789.5416  0.0156063603 -9.5060319E-09  5.8759767E-15 -7.9787220E-21  3.7413873E-26 -5.7093159E-31  5.8197659E-38
  32    1    -4789.5103  0.0156063222 -9.5059966E-09  5.8759129E-15 -7.9783473E-21  3.7406888E-26 -5.7093136E-31  6.8874253E-38
  32    2    -4789.4479  0.0156062462 -9.5059261E-09  5.8757853E-15 -7.9775999E-21  3.7393172E-26 -5.7092562E-31  8.7827301E-38
  32    3    -4789.3543  0.0156061321 -9.5058203E-09  5.8755938E-15 -7.9764786E-21  3.7372590E-26 -5.7092382E-31  1.1535681E-37
  32    4    -4789.2294  0.0156059800 -9.5056793E-09  5.8753386E-15 -7.9749839E-21  3.7345138E-26 -5.7091697E-31  1.5329351E-37
  32    5    -4789.0734  0.0156057899 -9.5055031E-09  5.8750196E-15 -7.9731177E-21  3.7310897E-26 -5.7090127E-31  1.9941805E-37
  32    6    -4788.8861  0.0156055618 -9.5052916E-09  5.8746370E-15 -7.9708808E-21  3.7269866E-26 -5.7088086E-31  2.5438807E-37
  32    7    -4788.6676  0.0156052956 -9.5050448E-09  5.8741907E-15 -7.9682734E-21  3.7221981E-26 -5.7085535E-31  3.1773282E-37
  32    8    -4788.4180  0.0156049915 -9.5047629E-09  5.8736808E-15 -7.9652985E-21  3.7166877E-26 -5.7080506E-31  3.9537017E-37
  32    9    -4788.1371  0.0156046493 -9.5044457E-09  5.8731074E-15 -7.9619551E-21  3.7105385E-26 -5.7075738E-31  4.7631468E-37
  32   10    -4787.8250  0.0156042691 -9.5040934E-09  5.8724706E-15 -7.9582475E-21  3.7037075E-26 -5.7069164E-31  5.6492018E-37
  32   11    -4787.4817  0.0156038510 -9.5037058E-09  5.8717705E-15 -7.9541781E-21  3.6961717E-26 -5.7059273E-31  6.6612975E-37
  32   12    -4787.1072  0.0156033948 -9.5032831E-09  5.8710071E-15 -7.9497480E-21  3.6879345E-26 -5.7046684E-31  7.7823629E-37
  32   13    -4786.7015  0.0156029006 -9.5028252E-09  5.8701806E-15 -7.9449588E-21  3.6790539E-26 -5.7032118E-31  8.9337517E-37
  32   14    -4786.2646  0.0156023685 -9.5023321E-09  5.8692910E-15 -7.9398156E-21  3.6694712E-26 -5.7012956E-31  1.0199445E-36
  32   15    -4785.7966  0.0156017984 -9.5018039E-09  5.8683386E-15 -7.9343186E-21  3.6592064E-26 -5.6990054E-31  1.1553279E-36
  32   16    -4785.2973  0.0156011903 -9.5012406E-09  5.8673233E-15 -7.9284729E-21  3.6482724E-26 -5.6963000E-31  1.2977490E-36
  32   17    -4784.7669  0.0156005442 -9.5006422E-09  5.8662455E-15 -7.9222797E-21  3.6366586E-26 -5.6930525E-31  1.4483453E-36
  32   18    -4784.2053  0.0155998602 -9.5000087E-09  5.8651051E-15 -7.9157457E-21  3.6243669E-26 -5.6891454E-31  1.6082613E-36
  32   19    -4783.6125  0.0155991382 -9.4993401E-09  5.8639025E-15 -7.9088720E-21  3.6113990E-26 -5.6846416E-31  1.7750248E-36
  32   20    -4782.9886  0.0155983783 -9.4986365E-09  5.8626376E-15 -7.9016632E-21  3.5977600E-26 -5.6794253E-31  1.9494804E-36
  33    0    -4748.5838  0.0155675340 -9.5231937E-09  5.9393706E-15 -7.5283107E-21  2.3624033E-26 -1.7746402E-31 -2.8267472E-36
  33    1    -4748.5527  0.0155674959 -9.5231580E-09  5.9393104E-15 -7.5280733E-21  2.3621966E-26 -1.7751483E-31 -2.8357405E-36
  33    2    -4748.4904  0.0155674198 -9.5230868E-09  5.9391900E-15 -7.5276007E-21  2.3617752E-26 -1.7759691E-31 -2.8521837E-36
  33    3    -4748.3970  0.0155673055 -9.5229799E-09  5.9390093E-15 -7.5268922E-21  2.3611325E-26 -1.7771319E-31 -2.8749716E-36
  33    4    -4748.2725  0.0155671531 -9.5228373E-09  5.9387685E-15 -7.5259493E-21  2.3602686E-26 -1.7786801E-31 -2.9040397E-36
  33    5    -4748.1168  0.0155669627 -9.5226592E-09  5.9384674E-15 -7.5247692E-21  2.3592013E-26 -1.7807100E-31 -2.9429269E-36
  33    6    -4747.9300  0.0155667341 -9.5224454E-09  5.9381063E-15 -7.5233537E-21  2.3579103E-26 -1.7832442E-31 -2.9887110E-36
  33    7    -4747.7121  0.0155664675 -9.5221960E-09  5.9376850E-15 -7.5217040E-21  2.3564212E-26 -1.7861592E-31 -3.0443177E-36
  33    8    -4747.4630  0.0155661628 -9.5219110E-09  5.9372037E-15 -7.5198187E-21  2.3547226E-26 -1.7897449E-31 -3.1098979E-36
  33    9    -4747.1828  0.0155658200 -9.5215904E-09  5.9366623E-15 -7.5177007E-21  2.3527712E-26 -1.7936029E-31 -3.1771129E-36
  33   10    -4746.8715  0.0155654392 -9.5212342E-09  5.9360610E-15 -7.5153488E-21  2.3506210E-26 -1.7981727E-31 -3.2550531E-36
  33   11    -4746.5291  0.0155650202 -9.5208425E-09  5.9353998E-15 -7.5127642E-21  2.3482397E-26 -1.8032313E-31 -3.3395807E-36
  33   12    -4746.1555  0.0155645632 -9.5204151E-09  5.9346787E-15 -7.5099476E-21  2.3456439E-26 -1.8089065E-31 -3.4336156E-36
  33   13    -4745.7509  0.0155640682 -9.5199523E-09  5.9338978E-15 -7.5069012E-21  2.3428069E-26 -1.8152009E-31 -3.5322672E-36
  33   14    -4745.3151  0.0155635351 -9.5194539E-09  5.9330572E-15 -7.5036235E-21  2.3397595E-26 -1.8222730E-31 -3.6417022E-36
  33   15    -4744.8482  0.0155629639 -9.5189199E-09  5.9321570E-15 -7.5001147E-21  2.3364643E-26 -1.8300575E-31 -3.7565463E-36
  33   16    -4744.3502  0.0155623547 -9.5183505E-09  5.9311972E-15 -7.4963810E-21  2.3329441E-26 -1.8385708E-31 -3.8799337E-36
  33   17    -4743.8211  0.0155617075 -9.5177456E-09  5.9301780E-15 -7.4924174E-21  2.3291937E-26 -1.8480165E-31 -4.0125404E-36
  33   18    -4743.2609  0.0155610223 -9.5171052E-09  5.9290994E-15 -7.4882280E-21  2.3251950E-26 -1.8583121E-31 -4.1512284E-36
  33   19    -4742.6695  0.0155602990 -9.5164293E-09  5.9279615E-15 -7.4838153E-21  2.3209430E-26 -1.8694731E-31 -4.2955076E-36
  33   20    -4742.0472  0.0155595377 -9.5157180E-09  5.9267645E-15 -7.4791781E-21  2.3164337E-26 -1.8816751E-31 -4.4475408E-36
  34    0    -4707.7743  0.0155286393 -9.5396965E-09  6.0145144E-15 -7.4801720E-21  3.1013285E-27 -8.2250244E-31  1.7318730E-36
  34    1    -4707.7433  0.0155286011 -9.5396604E-09  6.0144546E-15 -7.4801414E-21  3.0914415E-27 -8.2247657E-31  1.7495754E-36
  34    2    -4707.6811  0.0155285248 -9.5395883E-09  6.0143349E-15 -7.4800805E-21  3.0716337E-27 -8.2242302E-31  1.7831985E-36
  34    3    -4707.5880  0.0155284104 -9.5394800E-09  6.0141554E-15 -7.4799893E-21  3.0420756E-27 -8.2234155E-31  1.8323801E-36
  34    4    -4707.4637  0.0155282577 -9.5393357E-09  6.0139160E-15 -7.4798674E-21  3.0026297E-27 -8.2224429E-31  1.8969682E-36
  34    5    -4707.3085  0.0155280669 -9.5391553E-09  6.0136168E-15 -7.4797191E-21  2.9532978E-27 -8.2210619E-31  1.9796089E-36
  34    6    -4707.1221  0.0155278380 -9.5389388E-09  6.0132578E-15 -7.4795439E-21  2.8941221E-27 -8.2193845E-31  2.0778038E-36
  34    7    -4706.9047  0.0155275709 -9.5386862E-09  6.0128389E-15 -7.4793425E-21  2.8251854E-27 -8.2173274E-31  2.1920170E-36
  34    8    -4706.6563  0.0155272657 -9.5383976E-09  6.0123603E-15 -7.4791203E-21  2.7461048E-27 -8.2147354E-31  2.3275198E-36
  34    9    -4706.3768  0.0155269223 -9.5380730E-09  6.0118218E-15 -7.4788775E-21  2.6574887E-27 -8.2116623E-31  2.4770071E-36
  34   10    -4706.0663  0.0155265408 -9.5377123E-09  6.0112235E-15 -7.4786159E-21  2.5590097E-27 -8.2081729E-31  2.6418768E-36
  34   11    -4705.7247  0.0155261211 -9.5373156E-09  6.0105654E-15 -7.4783400E-21  2.4506852E-27 -8.2039420E-31  2.8249577E-36
  34   12    -4705.3521  0.0155256634 -9.5368828E-09  6.0098475E-15 -7.4780538E-21  2.3325653E-27 -8.1990004E-31  3.0256732E-36
  34   13    -4704.9484  0.0155251675 -9.5364141E-09  6.0090698E-15 -7.4777598E-21  2.2047160E-27 -8.1932502E-31  3.2440570E-36
  34   14    -4704.5137  0.0155246334 -9.5359094E-09  6.0082323E-15 -7.4774601E-21  2.0671430E-27 -8.1867046E-31  3.4790498E-36
  34   15    -4704.0480  0.0155240613 -9.5353687E-09  6.0073350E-15 -7.4771607E-21  1.9197138E-27 -8.1791041E-31  3.7320089E-36
  34   16    -4703.5512  0.0155234510 -9.5347920E-09  6.0063779E-15 -7.4768663E-21  1.7628151E-27 -8.1704442E-31  4.0023238E-36
  34   17    -4703.0234  0.0155228027 -9.5341794E-09  6.0053611E-15 -7.4765811E-21  1.5962747E-27 -8.1606164E-31  4.2893632E-36
  34   18    -4702.4646  0.0155221163 -9.5335309E-09  6.0042845E-15 -7.4763093E-21  1.4202283E-27 -8.1495066E-31  4.5933015E-36
  34   19    -4701.8748  0.0155213917 -9.5328465E-09  6.0031481E-15 -7.4760573E-21  1.2344703E-27 -8.1367566E-31  4.9178504E-36
  34   20    -4701.2540  0.0155206291 -9.5321262E-09  6.0019520E-15 -7.4758292E-21  1.0392973E-27 -8.1225288E-31  5.2605650E-36
  35    0    -4667.1132  0.0154896880 -9.5554839E-09  6.0777976E-15 -8.5207396E-21 -5.2292471E-27  1.0338484E-30  3.5907912E-35
  35    1    -4667.0822  0.0154896497 -9.5554475E-09  6.0777294E-15 -8.5207912E-21 -5.2168645E-27  1.0343481E-30  3.5889338E-35
  35    2    -4667.0203  0.0154895733 -9.5553745E-09  6.0775931E-15 -8.5208958E-21 -5.1919926E-27  1.0353531E-30  3.5852015E-35
  35    3    -4666.9273  0.0154894586 -9.5552651E-09  6.0773886E-15 -8.5210500E-21 -5.1546213E-27  1.0368497E-30  3.5795333E-35
  35    4    -4666.8034  0.0154893057 -9.5551193E-09  6.0771159E-15 -8.5212556E-21 -5.1048542E-27  1.0388568E-30  3.5722428E-35
  35    5    -4666.6485  0.0154891146 -9.5549370E-09  6.0767750E-15 -8.5215097E-21 -5.0424780E-27  1.0413575E-30  3.5628944E-35
  35    6    -4666.4626  0.0154888853 -9.5547182E-09  6.0763660E-15 -8.5218101E-21 -4.9676606E-27  1.0443514E-30  3.5520521E-35
  35    7    -4666.2458  0.0154886178 -9.5544630E-09  6.0758888E-15 -8.5221540E-21 -4.8794740E-27  1.0478129E-30  3.5384440E-35
  35    8    -4665.9980  0.0154883121 -9.5541714E-09  6.0753433E-15 -8.5225414E-21 -4.7787062E-27  1.0517728E-30  3.5233989E-35
  35    9    -4665.7192  0.0154879681 -9.5538433E-09  6.0747297E-15 -8.5229660E-21 -4.6649622E-27  1.0562043E-30  3.5063700E-35
  35   10    -4665.4094  0.0154875860 -9.5534789E-09  6.0740478E-15 -8.5234259E-21 -4.5379034E-27  1.0611008E-30  3.4874530E-35
  35   11    -4665.0687  0.0154871656 -9.5530780E-09  6.0732977E-15 -8.5239181E-21 -4.3975322E-27  1.0664582E-30  3.4663346E-35
  35   12    -4664.6970  0.0154867071 -9.5526408E-09  6.0724794E-15 -8.5244358E-21 -4.2436089E-27  1.0722603E-30  3.4431241E-35
  35   13    -4664.2944  0.0154862104 -9.5521672E-09  6.0715929E-15 -8.5249763E-21 -4.0757393E-27  1.0784984E-30  3.4176080E-35
  35   14    -4663.8608  0.0154856755 -9.5516572E-09  6.0706380E-15 -8.5255347E-21 -3.8938733E-27  1.0851700E-30  3.3899112E-35
  35   15    -4663.3962  0.0154851024 -9.5511109E-09  6.0696149E-15 -8.5261040E-21 -3.6982023E-27  1.0922653E-30  3.3606327E-35
  35   16    -4662.9007  0.0154844911 -9.5505282E-09  6.0685236E-15 -8.5266786E-21 -3.4876274E-27  1.0997574E-30  3.3283629E-35
  35   17    -4662.3742  0.0154838417 -9.5499093E-09  6.0673639E-15 -8.5272523E-21 -3.2622861E-27  1.1076306E-30  3.2937373E-35
  35   18    -4661.8168  0.0154831541 -9.5492541E-09  6.0661359E-15 -8.5278184E-21 -3.0223180E-27  1.1158874E-30  3.2570996E-35
  35   19    -4661.2285  0.0154824284 -9.5485626E-09  6.0648396E-15 -8.5283688E-21 -2.7668763E-27  1.1245028E-30  3.2178342E-35
  35   20    -4660.6092  0.0154816646 -9.5478349E-09  6.0634751E-15 -8.5288949E-21 -2.4959784E-27  1.1334478E-30  3.1759738E-35
  36    0    -4626.6006  0.0154506874 -9.5710824E-09  6.1250801E-15 -8.1330968E-21  4.8251232E-26  3.8533705E-32 -6.1443610E-35
  36    1    -4626.5697  0.0154506491 -9.5710457E-09  6.1250150E-15 -8.1326127E-21  4.8251781E-26  3.7664521E-32 -6.1451868E-35
  36    2    -4626.5079  0.0154505725 -9.5709722E-09  6.1248849E-15 -8.1316486E-21  4.8252651E-26  3.5950414E-32 -6.1465155E-35
  36    3    -4626.4152  0.0154504577 -9.5708619E-09  6.1246897E-15 -8.1302012E-21  4.8253882E-26  3.3369240E-32 -6.1485525E-35
  36    4    -4626.2916  0.0154503046 -9.5707149E-09  6.1244296E-15 -8.1282705E-21  4.8255479E-26  2.9926319E-32 -6.1512444E-35
  36    5    -4626.1370  0.0154501131 -9.5705312E-09  6.1241045E-15 -8.1258585E-21  4.8256954E-26  2.5624910E-32 -6.1543922E-35
  36    6    -4625.9516  0.0154498834 -9.5703107E-09  6.1237146E-15 -8.1229623E-21  4.8258588E-26  2.0449004E-32 -6.1583644E-35
  36    7    -4625.7354  0.0154496155 -9.5700535E-09  6.1232598E-15 -8.1195854E-21  4.8260132E-26  1.4412469E-32 -6.1628831E-35
  36    8    -4625.4882  0.0154493092 -9.5697596E-09  6.1227402E-15 -8.1157236E-21  4.8261139E-26  7.5046650E-33 -6.1679865E-35
  36    9    -4625.2101  0.0154489647 -9.5694290E-09  6.1221561E-15 -8.1113803E-21  4.8261695E-26 -2.7537687E-34 -6.1738479E-35
  36   10    -4624.9011  0.0154485820 -9.5690617E-09  6.1215073E-15 -8.1065540E-21  4.8261150E-26 -8.9200907E-33 -6.1798365E-35
  36   11    -4624.5612  0.0154481609 -9.5686577E-09  6.1207942E-15 -8.1012455E-21  4.8259273E-26 -1.8442355E-32 -6.1862374E-35
  36   12    -4624.1905  0.0154477017 -9.5682171E-09  6.1200167E-15 -8.0954553E-21  4.8255890E-26 -2.8835625E-32 -6.1930451E-35
  36   13    -4623.7889  0.0154472041 -9.5677397E-09  6.1191751E-15 -8.0891821E-21  4.8250602E-26 -4.0118988E-32 -6.2004289E-35
  36   14    -4623.3563  0.0154466683 -9.5672258E-09  6.1182695E-15 -8.0824269E-21  4.8242788E-26 -5.2280482E-32 -6.2076480E-35
  36   15    -4622.8929  0.0154460943 -9.5666752E-09  6.1173001E-15 -8.0751919E-21  4.8232056E-26 -6.5317526E-32 -6.2149634E-35
  36   16    -4622.3987  0.0154454821 -9.5660879E-09  6.1162670E-15 -8.0674762E-21  4.8218134E-26 -7.9244686E-32 -6.2225685E-35
  36   17    -4621.8735  0.0154448316 -9.5654641E-09  6.1151703E-15 -8.0592803E-21  4.8200715E-26 -9.4065923E-32 -6.2304842E-35
  36   18    -4621.3175  0.0154441429 -9.5648038E-09  6.1140104E-15 -8.0506060E-21  4.8178603E-26 -1.0978399E-31 -6.2380969E-35
  36   19    -4620.7307  0.0154434160 -9.5641068E-09  6.1127874E-15 -8.0414550E-21  4.8151787E-26 -1.2638155E-31 -6.2454546E-35
  36   20    -4620.1130  0.0154426509 -9.5633734E-09  6.1115015E-15 -8.0318273E-21  4.8119448E-26 -1.4388405E-31 -6.2526763E-35
  37    0    -4586.2365  0.0154116406 -9.5862301E-09  6.2020601E-15 -7.7113648E-21 -1.3571603E-26 -1.9960139E-30  2.7096728E-35
  37    1    -4586.2057  0.0154116022 -9.5861928E-09  6.2019984E-15 -7.7114998E-21 -1.3595370E-26 -1.9956418E-30  2.7137774E-35
  37    2    -4586.1440  0.0154115255 -9.5861184E-09  6.2018751E-15 -7.7117738E-21 -1.3643600E-26 -1.9948635E-30  2.7232204E-35
  37    3    -4586.0515  0.0154114105 -9.5860068E-09  6.2016900E-15 -7.7121830E-21 -1.3715181E-26 -1.9937232E-30  2.7365359E-35
  37    4    -4585.9283  0.0154112571 -9.5858579E-09  6.2014432E-15 -7.7127344E-21 -1.3811186E-26 -1.9921769E-30  2.7548199E-35
  37    5    -4585.7741  0.0154110654 -9.5856719E-09  6.2011346E-15 -7.7134282E-21 -1.3930506E-26 -1.9902409E-30  2.7769824E-35
  37    6    -4585.5892  0.0154108354 -9.5854487E-09  6.2007644E-15 -7.7142672E-21 -1.4073345E-26 -1.9879153E-30  2.8032781E-35
  37    7    -4585.3735  0.0154105670 -9.5851883E-09  6.2003323E-15 -7.7152588E-21 -1.4240459E-26 -1.9851417E-30  2.8350033E-35
  37    8    -4585.1269  0.0154102602 -9.5848906E-09  6.1998385E-15 -7.7164055E-21 -1.4430919E-26 -1.9819490E-30  2.8707041E-35
  37    9    -4584.8495  0.0154099152 -9.5845559E-09  6.1992829E-15 -7.7177130E-21 -1.4644673E-26 -1.9783154E-30  2.9108162E-35
  37   10    -4584.5413  0.0154095318 -9.5841839E-09  6.1986654E-15 -7.7191884E-21 -1.4881745E-26 -1.9742091E-30  2.9553369E-35
  37   11    -4584.2023  0.0154091101 -9.5837748E-09  6.1979861E-15 -7.7208418E-21 -1.5142211E-26 -1.9696067E-30  3.0047154E-35
  37   12    -4583.8325  0.0154086501 -9.5833286E-09  6.1972448E-15 -7.7226756E-21 -1.5425328E-26 -1.9645175E-30  3.0580623E-35
  37   13    -4583.4319  0.0154081518 -9.5828453E-09  6.1964415E-15 -7.7247000E-21 -1.5731309E-26 -1.9589060E-30  3.1159779E-35
  37   14    -4583.0005  0.0154076152 -9.5823248E-09  6.1955762E-15 -7.7269267E-21 -1.6059961E-26 -1.9527247E-30  3.1785488E-35
  37   15    -4582.5382  0.0154070402 -9.5817672E-09  6.1946488E-15 -7.7293620E-21 -1.6410873E-26 -1.9459859E-30  3.2451641E-35
  37   16    -4582.0452  0.0154064270 -9.5811726E-09  6.1936593E-15 -7.7320179E-21 -1.6783553E-26 -1.9386382E-30  3.3159520E-35
  37   17    -4581.5214  0.0154057755 -9.5805409E-09  6.1926076E-15 -7.7349028E-21 -1.7178621E-26 -1.9306559E-30  3.3919835E-35
  37   18    -4580.9668  0.0154050858 -9.5798722E-09  6.1914935E-15 -7.7380333E-21 -1.7594801E-26 -1.9220031E-30  3.4718689E-35
  37   19    -4580.3814  0.0154043577 -9.5791664E-09  6.1903171E-15 -7.7414183E-21 -1.8031812E-26 -1.9126585E-30  3.5558194E-35
  37   20    -4579.7653  0.0154035914 -9.5784236E-09  6.1890782E-15 -7.7450707E-21 -1.8489545E-26 -1.9025753E-30  3.6441490E-35
  38    0    -4546.0210  0.0153725577 -9.6006983E-09  6.2526407E-15 -9.7604235E-21 -1.6438323E-26  2.6783285E-30  7.8607056E-35
  38    1    -4545.9902  0.0153725193 -9.6006608E-09  6.2525627E-15 -9.7605881E-21 -1.6406325E-26  2.6794349E-30  7.8561751E-35
  38    2    -4545.9287  0.0153724425 -9.6005858E-09  6.2524065E-15 -9.7609147E-21 -1.6341623E-26  2.6816247E-30  7.8462366E-35
  38    3    -4545.8365  0.0153723273 -9.6004733E-09  6.2521722E-15 -9.7614034E-21 -1.6245381E-26  2.6849242E-30  7.8325893E-35
  38    4    -4545.7135  0.0153721737 -9.6003232E-09  6.2518598E-15 -9.7620510E-21 -1.6116410E-26  2.6893057E-30  7.8133956E-35
  38    5    -4545.5598  0.0153719817 -9.6001357E-09  6.2514693E-15 -9.7628538E-21 -1.5954848E-26  2.6947657E-30  7.7896431E-35
  38    6    -4545.3753  0.0153717513 -9.5999106E-09  6.2510007E-15 -9.7638042E-21 -1.5760388E-26  2.7012935E-30  7.7606964E-35
  38    7    -4545.1601  0.0153714825 -9.5996481E-09  6.2504539E-15 -9.7649006E-21 -1.5533373E-26  2.7088919E-30  7.7272901E-35
  38    8    -4544.9142  0.0153711753 -9.5993481E-09  6.2498289E-15 -9.7661324E-21 -1.5272755E-26  2.7175112E-30  7.6882396E-35
  38    9    -4544.6375  0.0153708297 -9.5990106E-09  6.2491257E-15 -9.7674931E-21 -1.4978746E-26  2.7271729E-30  7.6448395E-35
  38   10    -4544.3301  0.0153704458 -9.5986357E-09  6.2483442E-15 -9.7689753E-21 -1.4650731E-26  2.7378428E-30  7.5958409E-35
  38   11    -4543.9919  0.0153700234 -9.5982233E-09  6.2474845E-15 -9.7705664E-21 -1.4288576E-26  2.7494967E-30  7.5418460E-35
  38   12    -4543.6231  0.0153695627 -9.5977735E-09  6.2465464E-15 -9.7722573E-21 -1.3891891E-26  2.7621182E-30  7.4825943E-35
  38   13    -4543.2235  0.0153690636 -9.5972863E-09  6.2455300E-15 -9.7740348E-21 -1.3459773E-26  2.7756680E-30  7.4177067E-35
  38   14    -4542.7931  0.0153685262 -9.5967618E-09  6.2444352E-15 -9.7758873E-21 -1.2992307E-26  2.7901498E-30  7.3478315E-35
  38   15    -4542.3321  0.0153679504 -9.5961998E-09  6.2432620E-15 -9.7777986E-21 -1.2488910E-26  2.8055067E-30  7.2723020E-35
  38   16    -4541.8403  0.0153673363 -9.5956005E-09  6.2420103E-15 -9.7797529E-21 -1.1948486E-26  2.8216931E-30  7.1904975E-35
  38   17    -4541.3178  0.0153666838 -9.5949639E-09  6.2406801E-15 -9.7817348E-21 -1.1371264E-26  2.8387036E-30  7.1032851E-35
  38   18    -4540.7647  0.0153659930 -9.5942900E-09  6.2392714E-15 -9.7837265E-21 -1.0756004E-26  2.8564903E-30  7.0095744E-35
  38   19    -4540.1808  0.0153652639 -9.5935788E-09  6.2377841E-15 -9.7857075E-21 -1.0102636E-26  2.8749996E-30  6.9102543E-35
  38   20    -4539.5662  0.0153644964 -9.5928304E-09  6.2362183E-15 -9.7876595E-21 -9.4103815E-27  2.8942061E-30  6.8045449E-35
  39    0    -4505.9539  0.0153334412 -9.6154688E-09  6.2803228E-15 -8.3106541E-21  1.1027306E-25  2.6747361E-31 -1.5048483E-34
  39    1    -4505.9232  0.0153334027 -9.6154311E-09  6.2802564E-15 -8.3095524E-21  1.1027622E-25  2.6537630E-31 -1.5049514E-34
  39    2    -4505.8619  0.0153333258 -9.6153557E-09  6.2801234E-15 -8.3073470E-21  1.1028254E-25  2.6116423E-31 -1.5051445E-34
  39    3    -4505.7699  0.0153332104 -9.6152427E-09  6.2799241E-15 -8.3040382E-21  1.1029187E-25  2.5484133E-31 -1.5054684E-34
  39    4    -4505.6472  0.0153330566 -9.6150920E-09  6.2796585E-15 -8.2996252E-21  1.1030368E-25  2.4640920E-31 -1.5058541E-34
  39    5    -4505.4939  0.0153328643 -9.6149036E-09  6.2793266E-15 -8.2941106E-21  1.1031828E-25  2.3586478E-31 -1.5063810E-34
  39    6    -4505.3099  0.0153326335 -9.6146775E-09  6.2789286E-15 -8.2874904E-21  1.1033459E-25  2.2321613E-31 -1.5069167E-34
  39    7    -4505.0953  0.0153323643 -9.6144138E-09  6.2784647E-15 -8.2797678E-21  1.1035270E-25  2.0844302E-31 -1.5075898E-34
  39    8    -4504.8499  0.0153320566 -9.6141125E-09  6.2779351E-15 -8.2709380E-21  1.1037211E-25  1.9154622E-31 -1.5083609E-34
  39    9    -4504.5740  0.0153317105 -9.6137735E-09  6.2773399E-15 -8.2610033E-21  1.1039186E-25  1.7254063E-31 -1.5091465E-34
  39   10    -4504.2673  0.0153313260 -9.6133969E-09  6.2766795E-15 -8.2499632E-21  1.1041103E-25  1.5140819E-31 -1.5099522E-34
  39   11    -4503.9301  0.0153309030 -9.6129826E-09  6.2759541E-15 -8.2378161E-21  1.1042964E-25  1.2813880E-31 -1.5108397E-34
  39   12    -4503.5621  0.0153304416 -9.6125308E-09  6.2751639E-15 -8.2245644E-21  1.1044641E-25  1.0275378E-31 -1.5117256E-34
  39   13    -4503.1635  0.0153299418 -9.6120414E-09  6.2743093E-15 -8.2102057E-21  1.1045998E-25  7.5232120E-32 -1.5125611E-34
  39   14    -4502.7343  0.0153294035 -9.6115144E-09  6.2733906E-15 -8.1947403E-21  1.1047023E-25  4.5581195E-32 -1.5134091E-34
  39   15    -4502.2744  0.0153288268 -9.6109498E-09  6.2724082E-15 -8.1781690E-21  1.1047568E-25  1.3788947E-32 -1.5142429E-34
  39   16    -4501.7839  0.0153282118 -9.6103477E-09  6.2713625E-15 -8.1604925E-21  1.1047522E-25 -2.0145192E-32 -1.5150256E-34
  39   17    -4501.2628  0.0153275583 -9.6097081E-09  6.2702540E-15 -8.1417138E-21  1.1046715E-25 -5.6198580E-32 -1.5156424E-34
  39   18    -4500.7110  0.0153268664 -9.6090309E-09  6.2690830E-15 -8.1218297E-21  1.1045103E-25 -9.4410461E-32 -1.5162285E-34
  39   19    -4500.1286  0.0153261361 -9.6083163E-09  6.2678501E-15 -8.1008460E-21  1.1042469E-25 -1.3474254E-31 -1.5166225E-34
  39   20    -4499.5155  0.0153253675 -9.6075643E-09  6.2665557E-15 -8.0787656E-21  1.1038738E-25 -1.7721342E-31 -1.5169210E-34
  40    0    -4466.0353  0.0152942885 -9.6297031E-09  6.3879874E-15 -6.5430000E-21 -1.7093741E-26 -3.6095073E-30  6.7617975E-35
  40    1    -4466.0047  0.0152942500 -9.6296648E-09  6.3879351E-15 -6.5431708E-21 -1.7136900E-26 -3.6085677E-30  6.7684395E-35
  40    2    -4465.9435  0.0152941730 -9.6295881E-09  6.3878304E-15 -6.5435148E-21 -1.7223509E-26 -3.6066718E-30  6.7822806E-35
  40    3    -4465.8517  0.0152940574 -9.6294732E-09  6.3876733E-15 -6.5440331E-21 -1.7353302E-26 -3.6038202E-30  6.8029624E-35
  40    4    -4465.7294  0.0152939033 -9.6293199E-09  6.3874639E-15 -6.5447314E-21 -1.7526193E-26 -3.5999907E-30  6.8307333E-35
  40    5    -4465.5764  0.0152937107 -9.6291282E-09  6.3872021E-15 -6.5456131E-21 -1.7742041E-26 -3.5952038E-30  6.8650277E-35
  40    6    -4465.3929  0.0152934796 -9.6288983E-09  6.3868879E-15 -6.5466854E-21 -1.8000658E-26 -3.5894177E-30  6.9060772E-35
  40    7    -4465.1788  0.0152932100 -9.6286301E-09  6.3865212E-15 -6.5479565E-21 -1.8301812E-26 -3.5826336E-30  6.9540604E-35
  40    8    -4464.9341  0.0152929019 -9.6283235E-09  6.3861021E-15 -6.5494334E-21 -1.8645239E-26 -3.5748128E-30  7.0085802E-35
  40    9    -4464.6589  0.0152925553 -9.6279787E-09  6.3856305E-15 -6.5511299E-21 -1.9031038E-26 -3.5659380E-30  7.0702333E-35
  40   10    -4464.3530  0.0152921702 -9.6275956E-09  6.3851063E-15 -6.5530535E-21 -1.9458164E-26 -3.5559985E-30  7.1378596E-35
  40   11    -4464.0166  0.0152917466 -9.6271742E-09  6.3845296E-15 -6.5552188E-21 -1.9927048E-26 -3.5449535E-30  7.2126074E-35
  40   12    -4463.6496  0.0152912845 -9.6267145E-09  6.3839002E-15 -6.5576422E-21 -2.0436424E-26 -3.5327589E-30  7.2932105E-35
  40   13    -4463.2520  0.0152907839 -9.6262166E-09  6.3832180E-15 -6.5603349E-21 -2.0986869E-26 -3.5194008E-30  7.3809338E-35
  40   14    -4462.8239  0.0152902449 -9.6256804E-09  6.3824831E-15 -6.5633138E-21 -2.1576925E-26 -3.5048363E-30  7.4748207E-35
  40   15    -4462.3652  0.0152896674 -9.6251060E-09  6.3816953E-15 -6.5665962E-21 -2.2206082E-26 -3.4890553E-30  7.5738334E-35
  40   16    -4461.8759  0.0152890514 -9.6244934E-09  6.3808546E-15 -6.5702028E-21 -2.2874537E-26 -3.4719670E-30  7.6799228E-35
  40   17    -4461.3561  0.0152883969 -9.6238426E-09  6.3799607E-15 -6.5741517E-21 -2.3580646E-26 -3.4535568E-30  7.7910680E-35
  40   18    -4460.8057  0.0152877040 -9.6231537E-09  6.3790138E-15 -6.5784634E-21 -2.4324688E-26 -3.4337774E-30  7.9089245E-35
  40   19    -4460.2248  0.0152869727 -9.6224265E-09  6.3780135E-15 -6.5831599E-21 -2.5105107E-26 -3.4125706E-30  8.0319389E-35
  40   20    -4459.6134  0.0152862029 -9.6216612E-09  6.3769598E-15 -6.5882629E-21 -2.5921586E-26 -3.3898961E-30  8.1608564E-35
  41    0    -4426.2649  0.0152551170 -9.6424709E-09  6.4724138E-15 -9.1955747E-21 -4.0605028E-26  2.5942960E-30  1.0161954E-34
  41    1    -4426.2344  0.0152550784 -9.6424321E-09  6.4723402E-15 -9.1959805E-21 -4.0573822E-26  2.5957166E-30  1.0157518E-34
  41    2    -4426.1734  0.0152550013 -9.6423544E-09  6.4721931E-15 -9.1967925E-21 -4.0511733E-26  2.5985703E-30  1.0148941E-34
  41    3    -4426.0819  0.0152548856 -9.6422379E-09  6.4719723E-15 -9.1980055E-21 -4.0417810E-26  2.6028203E-30  1.0135135E-34
  41    4    -4425.9599  0.0152547313 -9.6420826E-09  6.4716780E-15 -9.1996206E-21 -4.0292516E-26  2.6084875E-30  1.0116980E-34
  41    5    -4425.8073  0.0152545385 -9.6418884E-09  6.4713100E-15 -9.2016295E-21 -4.0135897E-26  2.6155521E-30  1.0094643E-34
  41    6    -4425.6243  0.0152543071 -9.6416555E-09  6.4708682E-15 -9.2040333E-21 -3.9947509E-26  2.6240382E-30  1.0068345E-34
  41    7    -4425.4107  0.0152540371 -9.6413837E-09  6.4703527E-15 -9.2068220E-21 -3.9726772E-26  2.6338924E-30  1.0036928E-34
  41    8    -4425.1666  0.0152537286 -9.6410732E-09  6.4697634E-15 -9.2099897E-21 -3.9473401E-26  2.6451102E-30  1.0000731E-34
  41    9    -4424.8921  0.0152533815 -9.6407238E-09  6.4691001E-15 -9.2135283E-21 -3.9186990E-26  2.6576726E-30  9.9596217E-35
  41   10    -4424.5870  0.0152529959 -9.6403357E-09  6.4683629E-15 -9.2174314E-21 -3.8866846E-26  2.6715848E-30  9.9133233E-35
  41   11    -4424.2514  0.0152525717 -9.6399088E-09  6.4675516E-15 -9.2216879E-21 -3.8513484E-26  2.6868190E-30  9.8630911E-35
  41   12    -4423.8854  0.0152521090 -9.6394432E-09  6.4666661E-15 -9.2262860E-21 -3.8125707E-26  2.7033521E-30  9.8078886E-35
  41   13    -4423.4888  0.0152516078 -9.6389388E-09  6.4657063E-15 -9.2312137E-21 -3.7702157E-26  2.7211241E-30  9.7461612E-35
  41   14    -4423.0618  0.0152510680 -9.6383957E-09  6.4646721E-15 -9.2364604E-21 -3.7243440E-26  2.7401687E-30  9.6802186E-35
  41   15    -4422.6043  0.0152504897 -9.6378140E-09  6.4635634E-15 -9.2420107E-21 -3.6748503E-26  2.7604314E-30  9.6092053E-35
  41   16    -4422.1163  0.0152498729 -9.6371935E-09  6.4623800E-15 -9.2478485E-21 -3.6216229E-26  2.7818659E-30  9.5320930E-35
  41   17    -4421.5978  0.0152492176 -9.6365344E-09  6.4611219E-15 -9.2539562E-21 -3.5646700E-26  2.8044576E-30  9.4500906E-35
  41   18    -4421.0488  0.0152485238 -9.6358367E-09  6.4597889E-15 -9.2603186E-21 -3.5038345E-26  2.8281655E-30  9.3619619E-35
  41   19    -4420.4694  0.0152477915 -9.6351003E-09  6.4583808E-15 -9.2669134E-21 -3.4390785E-26  2.8529347E-30  9.2677477E-35
  41   20    -4419.8595  0.0152470207 -9.6343254E-09  6.4568975E-15 -9.2737233E-21 -3.3702793E-26  2.8787463E-30  9.1675129E-35
  42    0    -4386.6427  0.0152159381 -9.6550095E-09  6.5123761E-15 -8.5663652E-21  1.1302516E-25  1.6246299E-30 -1.9045556E-34
  42    1    -4386.6123  0.0152158995 -9.6549704E-09  6.5123076E-15 -8.5652331E-21  1.1304450E-25  1.6219490E-30 -1.9051940E-34
  42    2    -4386.5514  0.0152158222 -9.6548922E-09  6.5121705E-15 -8.5629720E-21  1.1308362E-25  1.6166109E-30 -1.9065098E-34
  42    3    -4386.4601  0.0152157064 -9.6547750E-09  6.5119651E-15 -8.5595799E-21  1.1314161E-25  1.6085988E-30 -1.9083960E-34
  42    4    -4386.3384  0.0152155519 -9.6546187E-09  6.5116912E-15 -8.5550543E-21  1.1321881E-25  1.5979137E-30 -1.9109698E-34
  42    5    -4386.1862  0.0152153588 -9.6544234E-09  6.5113492E-15 -8.5493901E-21  1.1331381E-25  1.5845313E-30 -1.9140484E-34
  42    6    -4386.0036  0.0152151271 -9.6541890E-09  6.5109389E-15 -8.5425870E-21  1.1342744E-25  1.5684264E-30 -1.9178404E-34
  42    7    -4385.7906  0.0152148568 -9.6539155E-09  6.5104608E-15 -8.5346424E-21  1.1355835E-25  1.5496126E-30 -1.9222078E-34
  42    8    -4385.5472  0.0152145479 -9.6536031E-09  6.5099148E-15 -8.5255526E-21  1.1370624E-25  1.5280568E-30 -1.9271802E-34
  42    9    -4385.2733  0.0152142004 -9.6532515E-09  6.5093014E-15 -8.5153099E-21  1.1386994E-25  1.5037307E-30 -1.9327293E-34
  42   10    -4384.9691  0.0152138142 -9.6528610E-09  6.5086206E-15 -8.5039160E-21  1.1404852E-25  1.4766476E-30 -1.9387669E-34
  42   11    -4384.6344  0.0152133895 -9.6524314E-09  6.5078728E-15 -8.4913597E-21  1.1424161E-25  1.4467362E-30 -1.9454076E-34
  42   12    -4384.2693  0.0152129262 -9.6519629E-09  6.5070583E-15 -8.4776374E-21  1.1444755E-25  1.4139832E-30 -1.9525856E-34
  42   13    -4383.8737  0.0152124243 -9.6514554E-09  6.5061774E-15 -8.4627444E-21  1.1466561E-25  1.3783601E-30 -1.9602997E-34
  42   14    -4383.4478  0.0152118839 -9.6509089E-09  6.5052305E-15 -8.4466757E-21  1.1489390E-25  1.3398753E-30 -1.9683997E-34
  42   15    -4382.9914  0.0152113048 -9.6503235E-09  6.5042179E-15 -8.4294250E-21  1.1513096E-25  1.2984659E-30 -1.9769263E-34
  42   16    -4382.5047  0.0152106872 -9.6496991E-09  6.5031401E-15 -8.4109824E-21  1.1537630E-25  1.2540628E-30 -1.9859876E-34
  42   17    -4381.9875  0.0152100311 -9.6490359E-09  6.5019976E-15 -8.3913487E-21  1.1562735E-25  1.2066920E-30 -1.9953712E-34
  42   18    -4381.4400  0.0152093364 -9.6483337E-09  6.5007907E-15 -8.3705126E-21  1.1588219E-25  1.1562929E-30 -2.0050800E-34
  42   19    -4380.8620  0.0152086031 -9.6475927E-09  6.4995201E-15 -8.3484696E-21  1.1614018E-25  1.1028074E-30 -2.0152434E-34
  42   20    -4380.2537  0.0152078313 -9.6468128E-09  6.4981862E-15 -8.3252159E-21  1.1639764E-25  1.0462455E-30 -2.0255463E-34
  43    0    -4347.1683  0.0151767526 -9.6669310E-09  6.6267756E-15 -6.4624296E-21 -4.4233660E-26 -6.3449684E-30  7.5272218E-35
  43    1    -4347.1379  0.0151767139 -9.6668913E-09  6.6267239E-15 -6.4628714E-21 -4.4310068E-26 -6.3439131E-30  7.5432688E-35
  43    2    -4347.0772  0.0151766366 -9.6668117E-09  6.6266205E-15 -6.4637582E-21 -4.4462270E-26 -6.3418058E-30  7.5741227E-35
  43    3    -4346.9861  0.0151765206 -9.6666925E-09  6.6264653E-15 -6.4650964E-21 -4.4690660E-26 -6.3386050E-30  7.6213545E-35
  43    4    -4346.8647  0.0151763659 -9.6665334E-09  6.6262584E-15 -6.4668897E-21 -4.4994659E-26 -6.3343222E-30  7.6834643E-35
  43    5    -4346.7130  0.0151761726 -9.6663346E-09  6.6259997E-15 -6.4691503E-21 -4.5374732E-26 -6.3289104E-30  7.7617754E-35
  43    6    -4346.5309  0.0151759406 -9.6660961E-09  6.6256891E-15 -6.4718875E-21 -4.5830104E-26 -6.3223441E-30  7.8549217E-35
  43    7    -4346.3184  0.0151756699 -9.6658178E-09  6.6253266E-15 -6.4751118E-21 -4.6360651E-26 -6.3146007E-30  7.9635893E-35
  43    8    -4346.0756  0.0151753606 -9.6654998E-09  6.6249121E-15 -6.4788471E-21 -4.6966660E-26 -6.3055990E-30  8.0880525E-35
  43    9    -4345.8024  0.0151750127 -9.6651421E-09  6.6244454E-15 -6.4831048E-21 -4.7646850E-26 -6.2953392E-30  8.2269832E-35
  43   10    -4345.4989  0.0151746261 -9.6647446E-09  6.6239266E-15 -6.4879052E-21 -4.8401680E-26 -6.2837135E-30  8.3816880E-35
  43   11    -4345.1651  0.0151742008 -9.6643075E-09  6.6233554E-15 -6.4932753E-21 -4.9230344E-26 -6.2706737E-30  8.5513492E-35
  43   12    -4344.8009  0.0151737370 -9.6638306E-09  6.6227318E-15 -6.4992372E-21 -5.0132295E-26 -6.2561548E-30  8.7361821E-35
  43   13    -4344.4064  0.0151732345 -9.6633141E-09  6.6220555E-15 -6.5058171E-21 -5.1106921E-26 -6.2400736E-30  8.9356411E-35
  43   14    -4343.9816  0.0151726933 -9.6627579E-09  6.6213265E-15 -6.5130452E-21 -5.2153764E-26 -6.2223468E-30  9.1502468E-35
  43   15    -4343.5264  0.0151721136 -9.6621620E-09  6.6205444E-15 -6.5209529E-21 -5.3272092E-26 -6.2028828E-30  9.3789687E-35
  43   16    -4343.0409  0.0151714952 -9.6615264E-09  6.6197092E-15 -6.5295721E-21 -5.4460937E-26 -6.1816008E-30  9.6223011E-35
  43   17    -4342.5251  0.0151708383 -9.6608513E-09  6.6188205E-15 -6.5389377E-21 -5.5719854E-26 -6.1583935E-30  9.8802266E-35
  43   18    -4341.9789  0.0151701427 -9.6601365E-09  6.6178782E-15 -6.5490869E-21 -5.7047102E-26 -6.1331515E-30  1.0151442E-34
  43   19    -4341.4025  0.0151694086 -9.6593821E-09  6.6168819E-15 -6.5600584E-21 -5.8442420E-26 -6.1057797E-30  1.0436374E-34
  43   20    -4340.7957  0.0151686358 -9.6585882E-09  6.6158313E-15 -6.5718938E-21 -5.9904100E-26 -6.0761332E-30  1.0734979E-34
  44    0    -4307.8413  0.0151375776 -9.6773528E-09  6.6939596E-15 -1.1264445E-20 -9.1659323E-26  4.3868305E-30  1.0749713E-34
  44    1    -4307.8110  0.0151375389 -9.6773127E-09  6.6938695E-15 -1.1265362E-20 -9.1606782E-26  4.3883442E-30  1.0736817E-34
  44    2    -4307.7505  0.0151374615 -9.6772323E-09  6.6936892E-15 -1.1267194E-20 -9.1501589E-26  4.3913496E-30  1.0710894E-34
  44    3    -4307.6597  0.0151373453 -9.6771119E-09  6.6934188E-15 -1.1269938E-20 -9.1343474E-26  4.3958460E-30  1.0670927E-34
  44    4    -4307.5386  0.0151371905 -9.6769512E-09  6.6930581E-15 -1.1273586E-20 -9.1132417E-26  4.4017972E-30  1.0618219E-34
  44    5    -4307.3872  0.0151369970 -9.6767504E-09  6.6926071E-15 -1.1278136E-20 -9.0867890E-26  4.4092084E-30  1.0551670E-34
  44    6    -4307.2056  0.0151367647 -9.6765095E-09  6.6920656E-15 -1.1283577E-20 -9.0550086E-26  4.4180261E-30  1.0471563E-34
  44    7    -4306.9936  0.0151364938 -9.6762285E-09  6.6914335E-15 -1.1289904E-20 -9.0178642E-26  4.4282536E-30  1.0378912E-34
  44    8    -4306.7515  0.0151361841 -9.6759073E-09  6.6907107E-15 -1.1297099E-20 -8.9752941E-26  4.4398101E-30  1.0272681E-34
  44    9    -4306.4790  0.0151358358 -9.6755460E-09  6.6898971E-15 -1.1305157E-20 -8.9272946E-26  4.4526938E-30  1.0153460E-34
  44   10    -4306.1763  0.0151354488 -9.6751446E-09  6.6889923E-15 -1.1314056E-20 -8.8737695E-26  4.4667984E-30  1.0020036E-34
  44   11    -4305.8433  0.0151350231 -9.6747032E-09  6.6879962E-15 -1.1323785E-20 -8.8146686E-26  4.4821195E-30  9.8732546E-35
  44   12    -4305.4801  0.0151345587 -9.6742217E-09  6.6869086E-15 -1.1334326E-20 -8.7500250E-26  4.4985854E-30  9.7133411E-35
  44   13    -4305.0866  0.0151340557 -9.6737002E-09  6.6857293E-15 -1.1345654E-20 -8.6797449E-26  4.5161003E-30  9.5403740E-35
  44   14    -4304.6629  0.0151335140 -9.6731386E-09  6.6844579E-15 -1.1357752E-20 -8.6036806E-26  4.5346130E-30  9.3526208E-35
  44   15    -4304.2089  0.0151329336 -9.6725371E-09  6.6830942E-15 -1.1370595E-20 -8.5218791E-26  4.5540275E-30  9.1517926E-35
  44   16    -4303.7246  0.0151323146 -9.6718956E-09  6.6816379E-15 -1.1384161E-20 -8.4342596E-26  4.5742903E-30  8.9375702E-35
  44   17    -4303.2101  0.0151316569 -9.6712141E-09  6.6800887E-15 -1.1398421E-20 -8.3407444E-26  4.5953111E-30  8.7100029E-35
  44   18    -4302.6654  0.0151309606 -9.6704928E-09  6.6784462E-15 -1.1413343E-20 -8.2412233E-26  4.6169414E-30  8.4677700E-35
  44   19    -4302.0904  0.0151302257 -9.6697315E-09  6.6767102E-15 -1.1428900E-20 -8.1356842E-26  4.6391160E-30  8.2123290E-35
  44   20    -4301.4852  0.0151294521 -9.6689304E-09  6.6748803E-15 -1.1445061E-20 -8.0241141E-26  4.6617444E-30  7.9442129E-35
  45    0    -4268.6614  0.0150984184 -9.6884347E-09  6.6728389E-15 -1.1736781E-20  5.0340171E-26  7.7463706E-31 -8.1708770E-35
  45    1    -4268.6312  0.0150983796 -9.6883947E-09  6.6727450E-15 -1.1736278E-20  5.0349246E-26  7.7350940E-31 -8.1683624E-35
  45    2    -4268.5708  0.0150983021 -9.6883146E-09  6.6725572E-15 -1.1735271E-20  5.0367980E-26  7.7121803E-31 -8.1646643E-35
  45    3    -4268.4803  0.0150981859 -9.6881945E-09  6.6722756E-15 -1.1733759E-20  5.0395677E-26  7.6778720E-31 -8.1585217E-35
  45    4    -4268.3595  0.0150980309 -9.6880344E-09  6.6719002E-15 -1.1731743E-20  5.0432111E-26  7.6321934E-31 -8.1502389E-35
  45    5    -4268.2085  0.0150978371 -9.6878342E-09  6.6714309E-15 -1.1729221E-20  5.0478185E-26  7.5752133E-31 -8.1405301E-35
  45    6    -4268.0273  0.0150976046 -9.6875941E-09  6.6708680E-15 -1.1726188E-20  5.0532335E-26  7.5067466E-31 -8.1282343E-35
  45    7    -4267.8160  0.0150973333 -9.6873139E-09  6.6702114E-15 -1.1722650E-20  5.0595126E-26  7.4272341E-31 -8.1141873E-35
  45    8    -4267.5744  0.0150970234 -9.6869938E-09  6.6694613E-15 -1.1718599E-20  5.0665848E-26  7.3364441E-31 -8.0977565E-35
  45    9    -4267.3027  0.0150966746 -9.6866336E-09  6.6686177E-15 -1.1714037E-20  5.0744674E-26  7.2347283E-31 -8.0795795E-35
  45   10    -4267.0007  0.0150962872 -9.6862335E-09  6.6676808E-15 -1.1708959E-20  5.0830550E-26  7.1217656E-31 -8.0591687E-35
  45   11    -4266.6686  0.0150958610 -9.6857935E-09  6.6666507E-15 -1.1703361E-20  5.0923858E-26  6.9976478E-31 -8.0371580E-35
  45   12    -4266.3063  0.0150953961 -9.6853136E-09  6.6655274E-15 -1.1697245E-20  5.1023620E-26  6.8629096E-31 -8.0129207E-35
  45   13    -4265.9138  0.0150948925 -9.6847937E-09  6.6643113E-15 -1.1690604E-20  5.1129738E-26  6.7172523E-31 -7.9871668E-35
  45   14    -4265.4912  0.0150943501 -9.6842339E-09  6.6630023E-15 -1.1683438E-20  5.1241095E-26  6.5609568E-31 -7.9588172E-35
  45   15    -4265.0384  0.0150937691 -9.6836343E-09  6.6616008E-15 -1.1675744E-20  5.1357412E-26  6.3942913E-31 -7.9282886E-35
  45   16    -4264.5554  0.0150931494 -9.6829949E-09  6.6601068E-15 -1.1667516E-20  5.1478682E-26  6.2169734E-31 -7.8971604E-35
  45   17    -4264.0422  0.0150924909 -9.6823156E-09  6.6585206E-15 -1.1658753E-20  5.1603891E-26  6.0291979E-31 -7.8641625E-35
  45   18    -4263.4989  0.0150917938 -9.6815966E-09  6.6568424E-15 -1.1649455E-20  5.1731729E-26  5.8317355E-31 -7.8281088E-35
  45   19    -4262.9254  0.0150910581 -9.6808378E-09  6.6550725E-15 -1.1639613E-20  5.1862400E-26  5.6239592E-31 -7.7911318E-35
  45   20    -4262.3218  0.0150902836 -9.6800393E-09  6.6532110E-15 -1.1629228E-20  5.1994717E-26  5.4062537E-31 -7.7529401E-35
  46    0    -4229.6283  0.0150592587 -9.7005387E-09  6.6760287E-15 -1.0638291E-20  2.9640126E-26 -3.7038956E-30 -1.4899240E-34
  46    1    -4229.5981  0.0150592199 -9.7004987E-09  6.6759436E-15 -1.0637996E-20  2.9595449E-26 -3.7059644E-30 -1.4892547E-34
  46    2    -4229.5379  0.0150591423 -9.7004186E-09  6.6757733E-15 -1.0637403E-20  2.9506839E-26 -3.7101508E-30 -1.4881002E-34
  46    3    -4229.4476  0.0150590259 -9.7002984E-09  6.6755181E-15 -1.0636521E-20  2.9372897E-26 -3.7163841E-30 -1.4862752E-34
  46    4    -4229.3271  0.0150588707 -9.7001382E-09  6.6751777E-15 -1.0635349E-20  2.9194315E-26 -3.7247123E-30 -1.4838253E-34
  46    5    -4229.1765  0.0150586767 -9.6999379E-09  6.6747523E-15 -1.0633895E-20  2.8970646E-26 -3.7350783E-30 -1.4807505E-34
  46    6    -4228.9958  0.0150584439 -9.6996977E-09  6.6742419E-15 -1.0632164E-20  2.8701227E-26 -3.7475180E-30 -1.4770506E-34
  46    7    -4228.7850  0.0150581723 -9.6994174E-09  6.6736466E-15 -1.0630166E-20  2.8385850E-26 -3.7619638E-30 -1.4726566E-34
  46    8    -4228.5441  0.0150578619 -9.6990970E-09  6.6729663E-15 -1.0627909E-20  2.8024394E-26 -3.7784432E-30 -1.4676248E-34
  46    9    -4228.2730  0.0150575128 -9.6987367E-09  6.6722012E-15 -1.0625406E-20  2.7614971E-26 -3.7968873E-30 -1.4617975E-34
  46   10    -4227.9719  0.0150571248 -9.6983364E-09  6.6713513E-15 -1.0622668E-20  2.7157946E-26 -3.8173079E-30 -1.4552513E-34
  46   11    -4227.6406  0.0150566981 -9.6978961E-09  6.6704166E-15 -1.0619708E-20  2.6652792E-26 -3.8396607E-30 -1.4479946E-34
  46   12    -4227.2793  0.0150562326 -9.6974159E-09  6.6693973E-15 -1.0616543E-20  2.6098486E-26 -3.8639355E-30 -1.4399988E-34
  46   13    -4226.8878  0.0150557284 -9.6968957E-09  6.6682933E-15 -1.0613190E-20  2.5493284E-26 -3.8900489E-30 -1.4310339E-34
  46   14    -4226.4663  0.0150551854 -9.6963356E-09  6.6671049E-15 -1.0609666E-20  2.4837479E-26 -3.9180018E-30 -1.4212910E-34
  46   15    -4226.0146  0.0150546036 -9.6957357E-09  6.6658319E-15 -1.0605994E-20  2.4129572E-26 -3.9477391E-30 -1.4106305E-34
  46   16    -4225.5329  0.0150539831 -9.6950958E-09  6.6644746E-15 -1.0602193E-20  2.3368633E-26 -3.9792181E-30 -1.3990223E-34
  46   17    -4225.0210  0.0150533238 -9.6944161E-09  6.6630330E-15 -1.0598291E-20  2.2553341E-26 -4.0123450E-30 -1.3863681E-34
  46   18    -4224.4791  0.0150526259 -9.6936966E-09  6.6615071E-15 -1.0594309E-20  2.1683038E-26 -4.0471188E-30 -1.3727626E-34
  46   19    -4223.9071  0.0150518892 -9.6929373E-09  6.6598971E-15 -1.0590277E-20  2.0756351E-26 -4.0834444E-30 -1.3580613E-34
  46   20    -4223.3051  0.0150511138 -9.6921382E-09  6.6582030E-15 -1.0586226E-20  1.9771311E-26 -4.1212276E-30 -1.3420722E-34
  47    0    -4190.7415  0.0150200875 -9.7131453E-09  6.6758337E-15 -1.3924590E-20 -1.4796699E-25  2.2052265E-30  3.9575885E-34
  47    1    -4190.7115  0.0150200486 -9.7131052E-09  6.6757223E-15 -1.3926071E-20 -1.4794019E-25  2.2107685E-30  3.9573300E-34
  47    2    -4190.6514  0.0150199709 -9.7130251E-09  6.6754994E-15 -1.3929030E-20 -1.4788706E-25  2.2218649E-30  3.9569493E-34
  47    3    -4190.5613  0.0150198544 -9.7129050E-09  6.6751651E-15 -1.3933465E-20 -1.4780712E-25  2.2384847E-30  3.9564090E-34
  47    4    -4190.4411  0.0150196990 -9.7127448E-09  6.6747191E-15 -1.3939375E-20 -1.4769895E-25  2.2606329E-30  3.9554979E-34
  47    5    -4190.2910  0.0150195047 -9.7125445E-09  6.6741614E-15 -1.3946758E-20 -1.4756233E-25  2.2883250E-30  3.9543480E-34
  47    6    -4190.1107  0.0150192716 -9.7123043E-09  6.6734917E-15 -1.3955606E-20 -1.4739689E-25  2.3215413E-30  3.9530416E-34
  47    7    -4189.9005  0.0150189997 -9.7120240E-09  6.6727099E-15 -1.3965917E-20 -1.4720004E-25  2.3602651E-30  3.9512699E-34
  47    8    -4189.6602  0.0150186889 -9.7117038E-09  6.6718157E-15 -1.3977684E-20 -1.4697119E-25  2.4045006E-30  3.9491474E-34
  47    9    -4189.3898  0.0150183393 -9.7113435E-09  6.6708089E-15 -1.3990901E-20 -1.4670902E-25  2.4542521E-30  3.9466697E-34
  47   10    -4189.0895  0.0150179508 -9.7109433E-09  6.6696890E-15 -1.4005556E-20 -1.4641094E-25  2.5094885E-30  3.9436875E-34
  47   11    -4188.7591  0.0150175236 -9.7105031E-09  6.6684558E-15 -1.4021643E-20 -1.4607579E-25  2.5701884E-30  3.9402439E-34
  47   12    -4188.3987  0.0150170575 -9.7100230E-09  6.6671089E-15 -1.4039149E-20 -1.4570094E-25  2.6363500E-30  3.9361934E-34
  47   13    -4188.0082  0.0150165526 -9.7095031E-09  6.6656478E-15 -1.4058063E-20 -1.4528429E-25  2.7079532E-30  3.9315238E-34
  47   14    -4187.5878  0.0150160088 -9.7089432E-09  6.6640722E-15 -1.4078370E-20 -1.4482253E-25  2.7849459E-30  3.9260512E-34
  47   15    -4187.1373  0.0150154263 -9.7083435E-09  6.6623815E-15 -1.4100057E-20 -1.4431377E-25  2.8673366E-30  3.9198395E-34
  47   16    -4186.6568  0.0150148050 -9.7077040E-09  6.6605752E-15 -1.4123103E-20 -1.4375503E-25  2.9550624E-30  3.9127464E-34
  47   17    -4186.1463  0.0150141449 -9.7070247E-09  6.6586528E-15 -1.4147488E-20 -1.4314258E-25  3.0480807E-30  3.9046150E-34
  47   18    -4185.6058  0.0150134460 -9.7063057E-09  6.6566137E-15 -1.4173194E-20 -1.4247384E-25  3.1463699E-30  3.8954820E-34
  47   19    -4185.0353  0.0150127084 -9.7055470E-09  6.6544573E-15 -1.4200194E-20 -1.4174437E-25  3.2498445E-30  3.8851102E-34
  47   20    -4184.4348  0.0150119320 -9.7047486E-09  6.6521830E-15 -1.4228466E-20 -1.4095165E-25  3.3584812E-30  3.8735142E-34
  48    0    -4152.0011  0.0149808912 -9.7276982E-09  6.5687584E-15 -1.4509089E-20  1.7576461E-25  3.9807667E-30 -4.1634982E-34
  48    1    -4151.9711  0.0149808522 -9.7276588E-09  6.5686423E-15 -1.4507332E-20  1.7581236E-25  3.9749563E-30 -4.1644050E-34
  48    2    -4151.9112  0.0149807744 -9.7275800E-09  6.5684102E-15 -1.4503813E-20  1.7590730E-25  3.9632812E-30 -4.1661849E-34
  48    3    -4151.8213  0.0149806577 -9.7274617E-09  6.5680622E-15 -1.4498534E-20  1.7604984E-25  3.9457766E-30 -4.1689320E-34
  48    4    -4151.7015  0.0149805021 -9.7273041E-09  6.5675984E-15 -1.4491489E-20  1.7623885E-25  3.9224222E-30 -4.1725319E-34
  48    5    -4151.5517  0.0149803075 -9.7271071E-09  6.5670189E-15 -1.4482671E-20  1.7647328E-25  3.8931973E-30 -4.1769797E-34
  48    6    -4151.3719  0.0149800741 -9.7268707E-09  6.5663240E-15 -1.4472074E-20  1.7675212E-25  3.8580943E-30 -4.1821821E-34
  48    7    -4151.1622  0.0149798017 -9.7265949E-09  6.5655139E-15 -1.4459692E-20  1.7707478E-25  3.8170756E-30 -4.1882935E-34
  48    8    -4150.9225  0.0149794905 -9.7262798E-09  6.5645889E-15 -1.4445510E-20  1.7743851E-25  3.7701330E-30 -4.1949739E-34
  48    9    -4150.6529  0.0149791403 -9.7259253E-09  6.5635494E-15 -1.4429522E-20  1.7784318E-25  3.7172269E-30 -4.2024471E-34
  48   10    -4150.3533  0.0149787513 -9.7255316E-09  6.5623958E-15 -1.4411717E-20  1.7828537E-25  3.6583435E-30 -4.2104578E-34
  48   11    -4150.0238  0.0149783234 -9.7250985E-09  6.5611284E-15 -1.4392077E-20  1.7876437E-25  3.5934231E-30 -4.2191344E-34
  48   12    -4149.6643  0.0149778566 -9.7246261E-09  6.5597478E-15 -1.4370595E-20  1.7927671E-25  3.5224618E-30 -4.2282404E-34
  48   13    -4149.2749  0.0149773509 -9.7241145E-09  6.5582544E-15 -1.4347254E-20  1.7982015E-25  3.4454238E-30 -4.2377152E-34
  48   14    -4148.8555  0.0149768064 -9.7235637E-09  6.5566490E-15 -1.4322039E-20  1.8039195E-25  3.3622673E-30 -4.2475115E-34
  48   15    -4148.4062  0.0149762230 -9.7229737E-09  6.5549319E-15 -1.4294937E-20  1.8098908E-25  3.2729822E-30 -4.2575076E-34
  48   16    -4147.9270  0.0149756007 -9.7223445E-09  6.5531040E-15 -1.4265928E-20  1.8160852E-25  3.1774879E-30 -4.2676985E-34
  48   17    -4147.4178  0.0149749397 -9.7216762E-09  6.5511660E-15 -1.4234999E-20  1.8224605E-25  3.0757921E-30 -4.2778285E-34
  48   18    -4146.8788  0.0149742397 -9.7209688E-09  6.5491185E-15 -1.4202135E-20  1.8289895E-25  2.9678537E-30 -4.2879109E-34
  48   19    -4146.3097  0.0149735010 -9.7202223E-09  6.5469624E-15 -1.4167321E-20  1.8356271E-25  2.8536646E-30 -4.2977485E-34
  48   20    -4145.7108  0.0149727234 -9.7194368E-09  6.5446986E-15 -1.4130541E-20  1.8423309E-25  2.7331887E-30 -4.3072565E-34
  49    0    -4113.4068  0.0149416358 -9.7443510E-09  6.5605132E-15 -1.0939065E-20 -1.0157022E-27 -4.2785670E-30  2.4259922E-34
  49    1    -4113.3769  0.0149415968 -9.7443117E-09  6.5604257E-15 -1.0939076E-20 -1.0675309E-27 -4.2751516E-30  2.4271264E-34
  49    2    -4113.3172  0.0149415189 -9.7442329E-09  6.5602507E-15 -1.0939097E-20 -1.1698691E-27 -4.2683620E-30  2.4291285E-34
  49    3    -4113.2275  0.0149414019 -9.7441149E-09  6.5599881E-15 -1.0939133E-20 -1.3233893E-27 -4.2581529E-30  2.4321913E-34
  49    4    -4113.1080  0.0149412460 -9.7439574E-09  6.5596381E-15 -1.0939191E-20 -1.5273280E-27 -4.2445241E-30  2.4361985E-34
  49    5    -4112.9586  0.0149410511 -9.7437606E-09  6.5592005E-15 -1.0939274E-20 -1.7817835E-27 -4.2274455E-30  2.4412629E-34
  49    6    -4112.7793  0.0149408173 -9.7435245E-09  6.5586754E-15 -1.0939390E-20 -2.0851512E-27 -4.2069133E-30  2.4471404E-34
  49    7    -4112.5701  0.0149405445 -9.7432491E-09  6.5580628E-15 -1.0939550E-20 -2.4378050E-27 -4.1829053E-30  2.4540673E-34
  49    8    -4112.3311  0.0149402327 -9.7429343E-09  6.5573627E-15 -1.0939759E-20 -2.8378315E-27 -4.1553745E-30  2.4617233E-34
  49    9    -4112.0622  0.0149398820 -9.7425802E-09  6.5565750E-15 -1.0940035E-20 -3.2849356E-27 -4.1242977E-30  2.4702896E-34
  49   10    -4111.7634  0.0149394923 -9.7421868E-09  6.5556998E-15 -1.0940389E-20 -3.7780336E-27 -4.0896546E-30  2.4796359E-34
  49   11    -4111.4347  0.0149390636 -9.7417542E-09  6.5547370E-15 -1.0940833E-20 -4.3150190E-27 -4.0513902E-30  2.4896009E-34
  49   12    -4111.0762  0.0149385960 -9.7412823E-09  6.5536866E-15 -1.0941387E-20 -4.8954716E-27 -4.0094682E-30  2.5003085E-34
  49   13    -4110.6878  0.0149380895 -9.7407712E-09  6.5525487E-15 -1.0942063E-20 -5.5176103E-27 -3.9638619E-30  2.5115692E-34
  49   14    -4110.2695  0.0149375440 -9.7402208E-09  6.5513232E-15 -1.0942881E-20 -6.1792796E-27 -3.9145169E-30  2.5233758E-34
  49   15    -4109.8214  0.0149369596 -9.7396312E-09  6.5500100E-15 -1.0943859E-20 -6.8790314E-27 -3.8614193E-30  2.5355321E-34
  49   16    -4109.3434  0.0149363363 -9.7390025E-09  6.5486091E-15 -1.0945024E-20 -7.6151073E-27 -3.8044399E-30  2.5481067E-34
  49   17    -4108.8356  0.0149356741 -9.7383346E-09  6.5471204E-15 -1.0946381E-20 -8.3847747E-27 -3.7436706E-30  2.5608789E-34
  49   18    -4108.2979  0.0149349729 -9.7376276E-09  6.5455440E-15 -1.0947962E-20 -9.1861771E-27 -3.6789718E-30  2.5737775E-34
  49   19    -4107.7304  0.0149342329 -9.7368815E-09  6.5438798E-15 -1.0949788E-20 -1.0017676E-26 -3.6103266E-30  2.5868625E-34
  49   20    -4107.1331  0.0149334540 -9.7360964E-09  6.5421277E-15 -1.0951878E-20 -1.0875737E-26 -3.5377056E-30  2.5998247E-34
  50    0    -4074.9589  0.0149023074 -9.7615205E-09  6.5607244E-15 -1.1570252E-20  3.2811216E-26 -9.4722271E-31 -1.6345693E-34
  50    1    -4074.9291  0.0149022683 -9.7614812E-09  6.5606318E-15 -1.1569923E-20  3.2799812E-26 -9.4952090E-31 -1.6341777E-34
  50    2    -4074.8695  0.0149021902 -9.7614024E-09  6.5604467E-15 -1.1569268E-20  3.2776899E-26 -9.5408909E-31 -1.6333564E-34
  50    3    -4074.7801  0.0149020731 -9.7612844E-09  6.5601691E-15 -1.1568286E-20  3.2742310E-26 -9.6093295E-31 -1.6321221E-34
  50    4    -4074.6609  0.0149019169 -9.7611269E-09  6.5597989E-15 -1.1566976E-20  3.2695971E-26 -9.7008298E-31 -1.6305403E-34
  50    5    -4074.5119  0.0149017217 -9.7609301E-09  6.5593363E-15 -1.1565343E-20  3.2637550E-26 -9.8149169E-31 -1.6285213E-34
  50    6    -4074.3330  0.0149014874 -9.7606940E-09  6.5587812E-15 -1.1563386E-20  3.2566116E-26 -9.9515990E-31 -1.6259395E-34
  50    7    -4074.1244  0.0149012141 -9.7604186E-09  6.5581337E-15 -1.1561109E-20  3.2482421E-26 -1.0110973E-30 -1.6230678E-34
  50    8    -4073.8860  0.0149009018 -9.7601038E-09  6.5573939E-15 -1.1558517E-20  3.2384265E-26 -1.0292392E-30 -1.6194509E-34
  50    9    -4073.6178  0.0149005504 -9.7597497E-09  6.5565618E-15 -1.1555607E-20  3.2271891E-26 -1.0496142E-30 -1.6152783E-34
  50   10    -4073.3198  0.0149001601 -9.7593563E-09  6.5556374E-15 -1.1552384E-20  3.2144656E-26 -1.0721957E-30 -1.6105728E-34
  50   11    -4072.9920  0.0148997307 -9.7589237E-09  6.5546210E-15 -1.1548856E-20  3.2001659E-26 -1.0969688E-30 -1.6051491E-34
  50   12    -4072.6344  0.0148992622 -9.7584518E-09  6.5535125E-15 -1.1545027E-20  3.1841426E-26 -1.1238624E-30 -1.5989292E-34
  50   13    -4072.2470  0.0148987548 -9.7579407E-09  6.5523120E-15 -1.1540897E-20  3.1663854E-26 -1.1529300E-30 -1.5919985E-34
  50   14    -4071.8299  0.0148982084 -9.7573903E-09  6.5510197E-15 -1.1536479E-20  3.1467452E-26 -1.1840304E-30 -1.5841649E-34
  50   15    -4071.3829  0.0148976230 -9.7568008E-09  6.5496356E-15 -1.1531775E-20  3.1251476E-26 -1.2172158E-30 -1.5754387E-34
  50   16    -4070.9062  0.0148969985 -9.7561721E-09  6.5481598E-15 -1.1526795E-20  3.1014334E-26 -1.2523887E-30 -1.5656766E-34
  50   17    -4070.3997  0.0148963352 -9.7555043E-09  6.5465925E-15 -1.1521544E-20  3.0755344E-26 -1.2895274E-30 -1.5548860E-34
  50   18    -4069.8635  0.0148956328 -9.7547973E-09  6.5449339E-15 -1.1516031E-20  3.0472189E-26 -1.3285637E-30 -1.5428108E-34
  50   19    -4069.2975  0.0148948914 -9.7540513E-09  6.5431838E-15 -1.1510273E-20  3.0164702E-26 -1.3694244E-30 -1.5295605E-34
  50   20    -4068.7017  0.0148941112 -9.7532662E-09  6.5413427E-15 -1.1504273E-20  2.9831039E-26 -1.4120427E-30 -1.5149202E-34
  51    0    -4036.6575  0.0148628974 -9.7793443E-09  6.5576972E-15 -1.2959630E-20 -1.3152879E-26  6.1666748E-30  2.9927571E-34
  51    1    -4036.6278  0.0148628583 -9.7793050E-09  6.5575935E-15 -1.2959760E-20 -1.3078653E-26  6.1708501E-30  2.9908551E-34
  51    2    -4036.5684  0.0148627801 -9.7792263E-09  6.5573862E-15 -1.2960019E-20 -1.2930446E-26  6.1792180E-30  2.9870944E-34
  51    3    -4036.4792  0.0148626627 -9.7791083E-09  6.5570751E-15 -1.2960405E-20 -1.2707766E-26  6.1917569E-30  2.9815138E-34
  51    4    -4036.3603  0.0148625063 -9.7789509E-09  6.5566604E-15 -1.2960908E-20 -1.2410344E-26  6.2084423E-30  2.9739982E-34
  51    5    -4036.2117  0.0148623107 -9.7787542E-09  6.5561419E-15 -1.2961518E-20 -1.2036968E-26  6.2292082E-30  2.9644868E-34
  51    6    -4036.0333  0.0148620760 -9.7785182E-09  6.5555198E-15 -1.2962227E-20 -1.1587992E-26  6.2540813E-30  2.9531068E-34
  51    7    -4035.8252  0.0148618022 -9.7782429E-09  6.5547939E-15 -1.2963020E-20 -1.1061293E-26  6.2829442E-30  2.9396159E-34
  51    8    -4035.5875  0.0148614893 -9.7779283E-09  6.5539642E-15 -1.2963882E-20 -1.0456445E-26  6.3157858E-30  2.9240874E-34
  51    9    -4035.3200  0.0148611373 -9.7775744E-09  6.5530307E-15 -1.2964792E-20 -9.7718748E-27  6.3525153E-30  2.9064265E-34
  51   10    -4035.0227  0.0148607462 -9.7771812E-09  6.5519935E-15 -1.2965731E-20 -9.0073268E-27  6.3930736E-30  2.8866449E-34
  51   11    -4034.6958  0.0148603160 -9.7767488E-09  6.5508525E-15 -1.2966675E-20 -8.1607895E-27  6.4373632E-30  2.8646200E-34
  51   12    -4034.3392  0.0148598468 -9.7762772E-09  6.5496077E-15 -1.2967597E-20 -7.2302412E-27  6.4852782E-30  2.8402445E-34
  51   13    -4033.9528  0.0148593384 -9.7757664E-09  6.5482590E-15 -1.2968471E-20 -6.2145178E-27  6.5367312E-30  2.8135017E-34
  51   14    -4033.5368  0.0148587910 -9.7752164E-09  6.5468065E-15 -1.2969266E-20 -5.1114505E-27  6.5915916E-30  2.7842095E-34
  51   15    -4033.0910  0.0148582045 -9.7746273E-09  6.5452501E-15 -1.2969942E-20 -3.9198308E-27  6.6497190E-30  2.7524165E-34
  51   16    -4032.6156  0.0148575789 -9.7739990E-09  6.5435900E-15 -1.2970467E-20 -2.6377017E-27  6.7110095E-30  2.7180336E-34
  51   17    -4032.1104  0.0148569143 -9.7733316E-09  6.5418259E-15 -1.2970797E-20 -1.2617624E-27  6.7752271E-30  2.6806766E-34
  51   18    -4031.5756  0.0148562107 -9.7726252E-09  6.5399581E-15 -1.2970894E-20  2.0901525E-28  6.8422730E-30  2.6405596E-34
  51   19    -4031.0111  0.0148554680 -9.7718798E-09  6.5379866E-15 -1.2970707E-20  1.7766750E-27  6.9119672E-30  2.5974852E-34
  51   20    -4030.4168  0.0148546863 -9.7710953E-09  6.5359113E-15 -1.2970183E-20  3.4442638E-27  6.9840404E-30  2.5512547E-34
  52    0    -3998.5029  0.0148233958 -9.7982010E-09  6.5563854E-15 -8.6868915E-21  2.0610607E-25 -5.9831981E-30 -5.5665803E-34
  52    1    -3998.4733  0.0148233566 -9.7981617E-09  6.5563159E-15 -8.6848307E-21  2.0603413E-25 -5.9909880E-30 -5.5647284E-34
  52    2    -3998.4140  0.0148232782 -9.7980830E-09  6.5561770E-15 -8.6807115E-21  2.0588997E-25 -6.0065548E-30 -5.5609889E-34
  52    3    -3998.3250  0.0148231606 -9.7979650E-09  6.5559688E-15 -8.6745374E-21  2.0567337E-25 -6.0299154E-30 -5.5554615E-34
  52    4    -3998.2064  0.0148230038 -9.7978077E-09  6.5556913E-15 -8.6663176E-21  2.0538306E-25 -6.0609895E-30 -5.5479722E-34
  52    5    -3998.0582  0.0148228079 -9.7976110E-09  6.5553449E-15 -8.6560590E-21  2.0501831E-25 -6.0997863E-30 -5.5385599E-34
  52    6    -3997.8803  0.0148225728 -9.7973750E-09  6.5549297E-15 -8.6437693E-21  2.0457768E-25 -6.1462771E-30 -5.5272266E-34
  52    7    -3997.6728  0.0148222984 -9.7970997E-09  6.5544460E-15 -8.6294679E-21  2.0405894E-25 -6.2003577E-30 -5.5136948E-34
  52    8    -3997.4357  0.0148219849 -9.7967851E-09  6.5538943E-15 -8.6131643E-21  2.0346096E-25 -6.2620571E-30 -5.4982103E-34
  52    9    -3997.1689  0.0148216322 -9.7964312E-09  6.5532748E-15 -8.5948856E-21  2.0278062E-25 -6.3312067E-30 -5.4803907E-34
  52   10    -3996.8724  0.0148212404 -9.7960381E-09  6.5525880E-15 -8.5746460E-21  2.0201671E-25 -6.4077858E-30 -5.4603979E-34
  52   11    -3996.5464  0.0148208094 -9.7956056E-09  6.5518344E-15 -8.5524694E-21  2.0116502E-25 -6.4917126E-30 -5.4379351E-34
  52   12    -3996.1907  0.0148203392 -9.7951339E-09  6.5510145E-15 -8.5283866E-21  2.0022337E-25 -6.5828515E-30 -5.4129984E-34
  52   13    -3995.8054  0.0148198299 -9.7946230E-09  6.5501289E-15 -8.5024236E-21  1.9918893E-25 -6.6811363E-30 -5.3855741E-34
  52   14    -3995.3904  0.0148192814 -9.7940728E-09  6.5491782E-15 -8.4746191E-21  1.9805760E-25 -6.7863692E-30 -5.3553244E-34
  52   15    -3994.9458  0.0148186938 -9.7934834E-09  6.5481630E-15 -8.4450012E-21  1.9682606E-25 -6.8984984E-30 -5.3223432E-34
  52   16    -3994.4717  0.0148180670 -9.7928548E-09  6.5470841E-15 -8.4136153E-21  1.9549009E-25 -7.0173227E-30 -5.2862936E-34
  52   17    -3993.9679  0.0148174011 -9.7921871E-09  6.5459421E-15 -8.3805039E-21  1.9404582E-25 -7.1426687E-30 -5.2471615E-34
  52   18    -3993.4344  0.0148166961 -9.7914802E-09  6.5447378E-15 -8.3457151E-21  1.9248886E-25 -7.2743763E-30 -5.2047865E-34
  52   19    -3992.8714  0.0148159520 -9.7907342E-09  6.5434720E-15 -8.3093008E-21  1.9081441E-25 -7.4122095E-30 -5.1588979E-34
  52   20    -3992.2788  0.0148151687 -9.7899490E-09  6.5421456E-15 -8.2713170E-21  1.8901793E-25 -7.5559665E-30 -5.1094144E-34
  53    0    -3960.4953  0.0147837961 -9.8163864E-09  6.6637877E-15 -9.7505509E-21 -1.8579509E-25 -2.9322561E-31  6.1732690E-34
  53    1    -3960.4657  0.0147837568 -9.8163464E-09  6.6637097E-15 -9.7524096E-21 -1.8579890E-25 -2.8457534E-31  6.1726337E-34
  53    2    -3960.4066  0.0147836783 -9.8162665E-09  6.6635536E-15 -9.7561258E-21 -1.8580511E-25 -2.6728693E-31  6.1712116E-34
  53    3    -3960.3179  0.0147835605 -9.8161465E-09  6.6633194E-15 -9.7617002E-21 -1.8581420E-25 -2.4137289E-31  6.1691507E-34
  53    4    -3960.1996  0.0147834034 -9.8159866E-09  6.6630069E-15 -9.7691321E-21 -1.8582543E-25 -2.0683866E-31  6.1663574E-34
  53    5    -3960.0518  0.0147832071 -9.8157867E-09  6.6626160E-15 -9.7784237E-21 -1.8583665E-25 -1.6368248E-31  6.1627330E-34
  53    6    -3959.8744  0.0147829716 -9.8155469E-09  6.6621463E-15 -9.7895728E-21 -1.8584649E-25 -1.1194114E-31  6.1582473E-34
  53    7    -3959.6674  0.0147826967 -9.8152671E-09  6.6615977E-15 -9.8025851E-21 -1.8585312E-25 -5.1611673E-32  6.1528657E-34
  53    8    -3959.4309  0.0147823826 -9.8149473E-09  6.6609699E-15 -9.8174507E-21 -1.8585459E-25  1.7251977E-32  6.1464961E-34
  53    9    -3959.1648  0.0147820293 -9.8145877E-09  6.6602624E-15 -9.8341790E-21 -1.8584862E-25  9.4666419E-32  6.1390984E-34
  53   10    -3958.8692  0.0147816367 -9.8141881E-09  6.6594750E-15 -9.8527619E-21 -1.8583209E-25  1.8054365E-31  6.1304908E-34
  53   11    -3958.5440  0.0147812049 -9.8137486E-09  6.6586070E-15 -9.8732034E-21 -1.8580193E-25  2.7489145E-31  6.1206696E-34
  53   12    -3958.1892  0.0147807339 -9.8132692E-09  6.6576581E-15 -9.8954943E-21 -1.8575489E-25  3.7760374E-31  6.1094040E-34
  53   13    -3957.8050  0.0147802236 -9.8127499E-09  6.6566277E-15 -9.9196407E-21 -1.8568760E-25  4.8870035E-31  6.0967879E-34
  53   14    -3957.3911  0.0147796741 -9.8121908E-09  6.6555153E-15 -9.9456309E-21 -1.8559531E-25  6.0805298E-31  6.0824057E-34
  53   15    -3956.9477  0.0147790854 -9.8115919E-09  6.6543202E-15 -9.9734611E-21 -1.8547466E-25  7.3561142E-31  6.0663437E-34
  53   16    -3956.4748  0.0147784575 -9.8109531E-09  6.6530416E-15 -1.0003125E-20 -1.8531984E-25  8.7129115E-31  6.0481113E-34
  53   17    -3955.9724  0.0147777903 -9.8102746E-09  6.6516791E-15 -1.0034613E-20 -1.8512801E-25  1.0150140E-30  6.0280949E-34
  53   18    -3955.4404  0.0147770840 -9.8095563E-09  6.6502317E-15 -1.0067916E-20 -1.8489203E-25  1.1666381E-30  6.0056002E-34
  53   19    -3954.8789  0.0147763385 -9.8087982E-09  6.6486987E-15 -1.0103018E-20 -1.8460779E-25  1.3260407E-30  5.9807572E-34
  53   20    -3954.2878  0.0147755539 -9.8080005E-09  6.6470793E-15 -1.0139908E-20 -1.8426961E-25  1.4931288E-30  5.9532345E-34
  54    0    -3922.6349  0.0147441114 -9.8341793E-09  6.6609773E-15 -1.1882084E-20  8.9689088E-26  2.1466200E-30 -3.8026645E-34
  54    1    -3922.6054  0.0147440721 -9.8341393E-09  6.6608822E-15 -1.1881189E-20  8.9714571E-26  2.1413140E-30 -3.8022493E-34
  54    2    -3922.5464  0.0147439934 -9.8340594E-09  6.6606922E-15 -1.1879393E-20  8.9765834E-26  2.1306600E-30 -3.8016266E-34
  54    3    -3922.4580  0.0147438754 -9.8339395E-09  6.6604071E-15 -1.1876700E-20  8.9842383E-26  2.1146996E-30 -3.8005988E-34
  54    4    -3922.3400  0.0147437181 -9.8337797E-09  6.6600271E-15 -1.1873107E-20  8.9943514E-26  2.0934337E-30 -3.7991923E-34
  54    5    -3922.1926  0.0147435214 -9.8335799E-09  6.6595522E-15 -1.1868602E-20  9.0068500E-26  2.0668123E-30 -3.7974480E-34
  54    6    -3922.0157  0.0147432854 -9.8333401E-09  6.6589827E-15 -1.1863196E-20  9.0215868E-26  2.0349401E-30 -3.7951253E-34
  54    7    -3921.8093  0.0147430100 -9.8330605E-09  6.6583185E-15 -1.1856873E-20  9.0384989E-26  1.9977577E-30 -3.7923595E-34
  54    8    -3921.5734  0.0147426954 -9.8327409E-09  6.6575599E-15 -1.1849635E-20  9.0574873E-26  1.9553086E-30 -3.7889893E-34
  54    9    -3921.3080  0.0147423414 -9.8323814E-09  6.6567070E-15 -1.1841475E-20  9.0783665E-26  1.9075870E-30 -3.7850421E-34
  54   10    -3921.0132  0.0147419481 -9.8319820E-09  6.6557601E-15 -1.1832384E-20  9.1009652E-26  1.8546142E-30 -3.7804670E-34
  54   11    -3920.6888  0.0147415155 -9.8315428E-09  6.6547193E-15 -1.1822361E-20  9.1250554E-26  1.7964458E-30 -3.7749151E-34
  54   12    -3920.3351  0.0147410436 -9.8310637E-09  6.6535848E-15 -1.1811395E-20  9.1504610E-26  1.7330840E-30 -3.7685138E-34
  54   13    -3919.9518  0.0147405324 -9.8305448E-09  6.6523571E-15 -1.1799482E-20  9.1769473E-26  1.6645534E-30 -3.7611452E-34
  54   14    -3919.5391  0.0147399819 -9.8299860E-09  6.6510363E-15 -1.1786614E-20  9.2043080E-26  1.5909186E-30 -3.7526935E-34
  54   15    -3919.0969  0.0147393922 -9.8293875E-09  6.6496227E-15 -1.1772788E-20  9.2322035E-26  1.5122281E-30 -3.7429703E-34
  54   16    -3918.6252  0.0147387631 -9.8287492E-09  6.6481167E-15 -1.1757994E-20  9.2604456E-26  1.4285207E-30 -3.7319455E-34
  54   17    -3918.1241  0.0147380948 -9.8280712E-09  6.6465187E-15 -1.1742226E-20  9.2887405E-26  1.3398209E-30 -3.7195918E-34
  54   18    -3917.5936  0.0147373872 -9.8273534E-09  6.6448290E-15 -1.1725480E-20  9.3166667E-26  1.2462506E-30 -3.7055617E-34
  54   19    -3917.0336  0.0147366403 -9.8265960E-09  6.6430481E-15 -1.1707751E-20  9.3439363E-26  1.1478904E-30 -3.6896963E-34
  54   20    -3916.4441  0.0147358542 -9.8257990E-09  6.6411764E-15 -1.1689038E-20  9.3702152E-26  1.0448618E-30 -3.6718378E-34
  55    0    -3884.9219  0.0147043360 -9.8524853E-09  6.6853342E-15 -1.1003756E-20  2.8129282E-26  2.7714430E-30  2.0536353E-34
  55    1    -3884.8925  0.0147042966 -9.8524452E-09  6.6852462E-15 -1.1003476E-20  2.8162823E-26  2.7743247E-30  2.0520741E-34
  55    2    -3884.8337  0.0147042178 -9.8523650E-09  6.6850701E-15 -1.1002910E-20  2.8229614E-26  2.7800513E-30  2.0489985E-34
  55    3    -3884.7455  0.0147040995 -9.8522447E-09  6.6848061E-15 -1.1002063E-20  2.8329498E-26  2.7886670E-30  2.0445371E-34
  55    4    -3884.6279  0.0147039419 -9.8520842E-09  6.6844540E-15 -1.1000926E-20  2.8463634E-26  2.8000941E-30  2.0384022E-34
  55    5    -3884.4808  0.0147037448 -9.8518837E-09  6.6840140E-15 -1.0999500E-20  2.8632272E-26  2.8143364E-30  2.0306803E-34
  55    6    -3884.3044  0.0147035084 -9.8516431E-09  6.6834861E-15 -1.0997777E-20  2.8835602E-26  2.8313591E-30  2.0214212E-34
  55    7    -3884.0985  0.0147032326 -9.8513624E-09  6.6828703E-15 -1.0995748E-20  2.9074047E-26  2.8510999E-30  2.0105013E-34
  55    8    -3883.8633  0.0147029173 -9.8510416E-09  6.6821666E-15 -1.0993414E-20  2.9348899E-26  2.8735619E-30  1.9978574E-34
  55    9    -3883.5986  0.0147025627 -9.8506808E-09  6.6813752E-15 -1.0990757E-20  2.9661057E-26  2.8986339E-30  1.9833995E-34
  55   10    -3883.3046  0.0147021687 -9.8502800E-09  6.6804960E-15 -1.0987773E-20  3.0010121E-26  2.9262981E-30  1.9672655E-34
  55   11    -3882.9811  0.0147017353 -9.8498391E-09  6.6795293E-15 -1.0984450E-20  3.0398553E-26  2.9564385E-30  1.9491037E-34
  55   12    -3882.6283  0.0147012625 -9.8493582E-09  6.6784749E-15 -1.0980778E-20  3.0826556E-26  2.9890281E-30  1.9290988E-34
  55   13    -3882.2461  0.0147007503 -9.8488373E-09  6.6773332E-15 -1.0976739E-20  3.1295185E-26  3.0239408E-30  1.9071349E-34
  55   14    -3881.8345  0.0147001988 -9.8482765E-09  6.6761040E-15 -1.0972321E-20  3.1806711E-26  3.0610678E-30  1.8828668E-34
  55   15    -3881.3935  0.0146996079 -9.8476757E-09  6.6747876E-15 -1.0967512E-20  3.2361369E-26  3.1003469E-30  1.8564671E-34
  55   16    -3880.9231  0.0146989777 -9.8470350E-09  6.6733841E-15 -1.0962283E-20  3.2960387E-26  3.1416019E-30  1.8278374E-34
  55   17    -3880.4233  0.0146983081 -9.8463543E-09  6.6718936E-15 -1.0956626E-20  3.3605696E-26  3.1847394E-30  1.7968170E-34
  55   18    -3879.8942  0.0146975992 -9.8456339E-09  6.6703163E-15 -1.0950516E-20  3.4298266E-26  3.2296075E-30  1.7633220E-34
  55   19    -3879.3357  0.0146968510 -9.8448735E-09  6.6686523E-15 -1.0943929E-20  3.5039874E-26  3.2760271E-30  1.7271836E-34
  55   20    -3878.7479  0.0146960634 -9.8440734E-09  6.6669018E-15 -1.0936840E-20  3.5832608E-26  3.3238220E-30  1.6882079E-34
  56    0    -3847.3566  0.0146644668 -9.8708147E-09  6.7348442E-15 -8.3264829E-21  8.0731582E-26 -7.8443287E-30 -3.5171862E-34
  56    1    -3847.3273  0.0146644273 -9.8707743E-09  6.7347777E-15 -8.3256730E-21  8.0636595E-26 -7.8492566E-30 -3.5143953E-34
  56    2    -3847.2687  0.0146643484 -9.8706935E-09  6.7346445E-15 -8.3240637E-21  8.0448622E-26 -7.8590812E-30 -3.5092435E-34
  56    3    -3847.1807  0.0146642299 -9.8705723E-09  6.7344447E-15 -8.3216542E-21  8.0165095E-26 -7.8738065E-30 -3.5012014E-34
  56    4    -3847.0634  0.0146640720 -9.8704106E-09  6.7341784E-15 -8.3184573E-21  7.9787538E-26 -7.8933728E-30 -3.4907403E-34
  56    5    -3846.9167  0.0146638746 -9.8702086E-09  6.7338458E-15 -8.3144796E-21  7.9312611E-26 -7.9177614E-30 -3.4772968E-34
  56    6    -3846.7407  0.0146636377 -9.8699662E-09  6.7334468E-15 -8.3097362E-21  7.8741456E-26 -7.9469141E-30 -3.4612636E-34
  56    7    -3846.5355  0.0146633613 -9.8696834E-09  6.7329816E-15 -8.3042494E-21  7.8072685E-26 -7.9807360E-30 -3.4423686E-34
  56    8    -3846.3008  0.0146630455 -9.8693602E-09  6.7324503E-15 -8.2980357E-21  7.7304722E-26 -8.0191568E-30 -3.4206768E-34
  56    9    -3846.0369  0.0146626902 -9.8689967E-09  6.7318532E-15 -8.2911149E-21  7.6435981E-26 -8.0621116E-30 -3.3959346E-34
  56   10    -3845.7437  0.0146622955 -9.8685928E-09  6.7311902E-15 -8.2835220E-21  7.5465914E-26 -8.1094616E-30 -3.3683284E-34
  56   11    -3845.4211  0.0146618613 -9.8681486E-09  6.7304616E-15 -8.2752784E-21  7.4392231E-26 -8.1610956E-30 -3.3376683E-34
  56   12    -3845.0692  0.0146613876 -9.8676640E-09  6.7296676E-15 -8.2664207E-21  7.3212771E-26 -8.2168976E-30 -3.3037424E-34
  56   13    -3844.6880  0.0146608745 -9.8671391E-09  6.7288084E-15 -8.2569873E-21  7.1926327E-26 -8.2766833E-30 -3.2666118E-34
  56   14    -3844.2775  0.0146603220 -9.8665740E-09  6.7278841E-15 -8.2470145E-21  7.0530335E-26 -8.3403194E-30 -3.2260911E-34
  56   15    -3843.8377  0.0146597300 -9.8659685E-09  6.7268951E-15 -8.2365477E-21  6.9023142E-26 -8.4076009E-30 -3.1822311E-34
  56   16    -3843.3686  0.0146590986 -9.8653228E-09  6.7258416E-15 -8.2256345E-21  6.7401805E-26 -8.4783431E-30 -3.1346457E-34
  56   17    -3842.8702  0.0146584278 -9.8646368E-09  6.7247236E-15 -8.2143244E-21  6.5665176E-26 -8.5523479E-30 -3.0835919E-34
  56   18    -3842.3425  0.0146577175 -9.8639106E-09  6.7235416E-15 -8.2026711E-21  6.3809173E-26 -8.6293587E-30 -3.0285799E-34
  56   19    -3841.7856  0.0146569679 -9.8631442E-09  6.7222957E-15 -8.1907327E-21  6.1832891E-26 -8.7091622E-30 -2.9697966E-34
  56   20    -3841.1993  0.0146561789 -9.8623376E-09  6.7209862E-15 -8.1785771E-21  5.9732330E-26 -8.7914084E-30 -2.9067292E-34
  57    0    -3809.9392  0.0146245081 -9.8882369E-09  6.8077123E-15 -1.2160808E-20 -1.7834537E-25  5.1116776E-30  6.0346320E-34
  57    1    -3809.9099  0.0146244686 -9.8881960E-09  6.8076150E-15 -1.2162590E-20 -1.7828428E-25  5.1201331E-30  6.0329862E-34
  57    2    -3809.8514  0.0146243895 -9.8881143E-09  6.8074204E-15 -1.2166154E-20 -1.7816105E-25  5.1369871E-30  6.0294245E-34
  57    3    -3809.7637  0.0146242708 -9.8879918E-09  6.8071283E-15 -1.2171495E-20 -1.7797532E-25  5.1623025E-30  6.0241229E-34
  57    4    -3809.6467  0.0146241126 -9.8878284E-09  6.8067387E-15 -1.2178609E-20 -1.7772615E-25  5.1959977E-30  6.0170043E-34
  57    5    -3809.5004  0.0146239148 -9.8876242E-09  6.8062514E-15 -1.2187490E-20 -1.7741454E-25  5.2381439E-30  6.0084468E-34
  57    6    -3809.3250  0.0146236775 -9.8873792E-09  6.8056661E-15 -1.2198124E-20 -1.7703482E-25  5.2885565E-30  5.9975793E-34
  57    7    -3809.1202  0.0146234007 -9.8870934E-09  6.8049827E-15 -1.2210500E-20 -1.7658792E-25  5.3472522E-30  5.9848426E-34
  57    8    -3808.8863  0.0146230843 -9.8867668E-09  6.8042007E-15 -1.2224606E-20 -1.7607165E-25  5.4142109E-30  5.9702339E-34
  57    9    -3808.6230  0.0146227284 -9.8863994E-09  6.8033200E-15 -1.2240425E-20 -1.7548283E-25  5.4893235E-30  5.9534366E-34
  57   10    -3808.3306  0.0146223330 -9.8859912E-09  6.8023401E-15 -1.2257942E-20 -1.7481908E-25  5.5725387E-30  5.9344411E-34
  57   11    -3808.0089  0.0146218980 -9.8855423E-09  6.8012605E-15 -1.2277130E-20 -1.7407766E-25  5.6637760E-30  5.9132732E-34
  57   12    -3807.6580  0.0146214235 -9.8850526E-09  6.8000809E-15 -1.2297973E-20 -1.7325422E-25  5.7629092E-30  5.8895042E-34
  57   13    -3807.2778  0.0146209095 -9.8845223E-09  6.7988008E-15 -1.2320435E-20 -1.7234729E-25  5.8698581E-30  5.8633611E-34
  57   14    -3806.8685  0.0146203560 -9.8839512E-09  6.7974195E-15 -1.2344493E-20 -1.7135126E-25  5.9844925E-30  5.8345291E-34
  57   15    -3806.4299  0.0146197629 -9.8833395E-09  6.7959366E-15 -1.2370117E-20 -1.7026301E-25  6.1067071E-30  5.8029894E-34
  57   16    -3805.9620  0.0146191304 -9.8826872E-09  6.7943515E-15 -1.2397263E-20 -1.6907805E-25  6.2362911E-30  5.7685289E-34
  57   17    -3805.4650  0.0146184584 -9.8819943E-09  6.7926636E-15 -1.2425897E-20 -1.6779241E-25  6.3731689E-30  5.7311355E-34
  57   18    -3804.9387  0.0146177470 -9.8812608E-09  6.7908721E-15 -1.2455974E-20 -1.6640019E-25  6.5170577E-30  5.6903839E-34
  57   19    -3804.3833  0.0146169960 -9.8804867E-09  6.7889764E-15 -1.2487451E-20 -1.6489710E-25  6.6678616E-30  5.6462324E-34
  57   20    -3803.7986  0.0146162056 -9.8796721E-09  6.7869757E-15 -1.2520267E-20 -1.6327757E-25  6.8252746E-30  5.5984656E-34
  58    0    -3772.6697  0.0145844661 -9.9060478E-09  6.7771136E-15 -1.1914348E-20  2.1230079E-25  4.2106312E-30 -5.2276010E-34
  58    1    -3772.6405  0.0145844265 -9.9060071E-09  6.7770183E-15 -1.1912224E-20  2.1235125E-25  4.2032972E-30 -5.2282874E-34
  58    2    -3772.5822  0.0145843473 -9.9059258E-09  6.7768277E-15 -1.1907976E-20  2.1245180E-25  4.1886494E-30 -5.2297314E-34
  58    3    -3772.4947  0.0145842284 -9.9058038E-09  6.7765420E-15 -1.1901600E-20  2.1260277E-25  4.1666745E-30 -5.2319520E-34
  58    4    -3772.3780  0.0145840699 -9.9056412E-09  6.7761613E-15 -1.1893091E-20  2.1280190E-25  4.1373542E-30 -5.2347785E-34
  58    5    -3772.2322  0.0145838718 -9.9054379E-09  6.7756858E-15 -1.1882446E-20  2.1304889E-25  4.1007290E-30 -5.2381403E-34
  58    6    -3772.0572  0.0145836341 -9.9051940E-09  6.7751157E-15 -1.1869655E-20  2.1334265E-25  4.0567003E-30 -5.2422777E-34
  58    7    -3771.8530  0.0145833567 -9.9049095E-09  6.7744515E-15 -1.1854708E-20  2.1368088E-25  4.0053093E-30 -5.2467597E-34
  58    8    -3771.6197  0.0145830398 -9.9045843E-09  6.7736933E-15 -1.1837598E-20  2.1406305E-25  3.9465146E-30 -5.2519023E-34
  58    9    -3771.3572  0.0145826832 -9.9042186E-09  6.7728417E-15 -1.1818315E-20  2.1448548E-25  3.8803149E-30 -5.2573748E-34
  58   10    -3771.0655  0.0145822870 -9.9038122E-09  6.7718971E-15 -1.1796842E-20  2.1494682E-25  3.8066550E-30 -5.2633033E-34
  58   11    -3770.7447  0.0145818513 -9.9033653E-09  6.7708600E-15 -1.1773168E-20  2.1544381E-25  3.7255499E-30 -5.2693666E-34
  58   12    -3770.3948  0.0145813759 -9.9028778E-09  6.7697310E-15 -1.1747285E-20  2.1597412E-25  3.6369779E-30 -5.2756690E-34
  58   13    -3770.0156  0.0145808610 -9.9023498E-09  6.7685108E-15 -1.1719169E-20  2.1653375E-25  3.5408931E-30 -5.2820305E-34
  58   14    -3769.6074  0.0145803065 -9.9017813E-09  6.7671999E-15 -1.1688815E-20  2.1711994E-25  3.4373131E-30 -5.2883551E-34
  58   15    -3769.1700  0.0145797124 -9.9011724E-09  6.7657992E-15 -1.1656202E-20  2.1772906E-25  3.3261963E-30 -5.2946109E-34
  58   16    -3768.7034  0.0145790787 -9.9005229E-09  6.7643094E-15 -1.1621315E-20  2.1835620E-25  3.2075211E-30 -5.3004845E-34
  58   17    -3768.2078  0.0145784055 -9.8998330E-09  6.7627315E-15 -1.1584137E-20  2.1899754E-25  3.0812781E-30 -5.3059810E-34
  58   18    -3767.6830  0.0145776928 -9.8991028E-09  6.7610662E-15 -1.1544661E-20  2.1964852E-25  2.9475395E-30 -5.3108289E-34
  58   19    -3767.1290  0.0145769405 -9.8983321E-09  6.7593146E-15 -1.1502864E-20  2.2030436E-25  2.8062027E-30 -5.3150802E-34
  58   20    -3766.5460  0.0145761486 -9.8975211E-09  6.7574777E-15 -1.1458740E-20  2.2095983E-25  2.6573588E-30 -5.3184533E-34
  59    0    -3735.5483  0.0145443304 -9.9241474E-09  6.8555998E-15 -7.4185956E-21  3.2927227E-26 -7.8396810E-30  7.8976567E-35
  59    1    -3735.5193  0.0145442907 -9.9241063E-09  6.8555404E-15 -7.4182683E-21  3.2833453E-26 -7.8385521E-30  7.9163158E-35
  59    2    -3735.4611  0.0145442113 -9.9240240E-09  6.8554218E-15 -7.4176140E-21  3.2645133E-26 -7.8363327E-30  7.9543387E-35
  59    3    -3735.3738  0.0145440923 -9.9239006E-09  6.8552438E-15 -7.4166372E-21  3.2362910E-26 -7.8329895E-30  8.0111831E-35
  59    4    -3735.2575  0.0145439335 -9.9237361E-09  6.8550064E-15 -7.4153510E-21  3.1987150E-26 -7.8284796E-30  8.0871201E-35
  59    5    -3735.1120  0.0145437350 -9.9235305E-09  6.8547099E-15 -7.4137626E-21  3.1517714E-26 -7.8228035E-30  8.1800479E-35
  59    6    -3734.9375  0.0145434968 -9.9232837E-09  6.8543541E-15 -7.4118901E-21  3.0954608E-26 -7.8158570E-30  8.2931391E-35
  59    7    -3734.7339  0.0145432190 -9.9229958E-09  6.8539390E-15 -7.4097452E-21  3.0298135E-26 -7.8076636E-30  8.4254877E-35
  59    8    -3734.5012  0.0145429015 -9.9226668E-09  6.8534649E-15 -7.4073505E-21  2.9549509E-26 -7.7981748E-30  8.5734060E-35
  59    9    -3734.2394  0.0145425442 -9.9222968E-09  6.8529316E-15 -7.4047309E-21  2.8708305E-26 -7.7872475E-30  8.7402373E-35
  59   10    -3733.9486  0.0145421474 -9.9218856E-09  6.8523394E-15 -7.4019056E-21  2.7774683E-26 -7.7748902E-30  8.9247946E-35
  59   11    -3733.6287  0.0145417108 -9.9214334E-09  6.8516882E-15 -7.3989067E-21  2.6748831E-26 -7.7609812E-30  9.1287647E-35
  59   12    -3733.2797  0.0145412346 -9.9209401E-09  6.8509780E-15 -7.3957612E-21  2.5632236E-26 -7.7454960E-30  9.3476672E-35
  59   13    -3732.9016  0.0145407187 -9.9204057E-09  6.8502090E-15 -7.3925099E-21  2.4425759E-26 -7.7282406E-30  9.5834924E-35
  59   14    -3732.4945  0.0145401632 -9.9198304E-09  6.8493812E-15 -7.3891808E-21  2.3128941E-26 -7.7092156E-30  9.8364978E-35
  59   15    -3732.0583  0.0145395680 -9.9192140E-09  6.8484948E-15 -7.3858145E-21  2.1742772E-26 -7.6882799E-30  1.0106207E-34
  59   16    -3731.5930  0.0145389332 -9.9185565E-09  6.8475496E-15 -7.3824558E-21  2.0268614E-26 -7.6653043E-30  1.0391521E-34
  59   17    -3731.0987  0.0145382588 -9.9178581E-09  6.8465458E-15 -7.3791429E-21  1.8707285E-26 -7.6401954E-30  1.0691121E-34
  59   18    -3730.5753  0.0145375447 -9.9171188E-09  6.8454834E-15 -7.3759225E-21  1.7060769E-26 -7.6128980E-30  1.1004369E-34
  59   19    -3730.0229  0.0145367910 -9.9163385E-09  6.8443625E-15 -7.3728475E-21  1.5327851E-26 -7.5831577E-30  1.1334185E-34
  59   20    -3729.4415  0.0145359978 -9.9155172E-09  6.8431831E-15 -7.3699637E-21  1.3511705E-26 -7.5509474E-30  1.1676551E-34
  60    0    -3698.5753  0.0145041093 -9.9408637E-09  6.9522236E-15 -9.9729697E-21 -1.0225389E-25  1.4528654E-30  2.3092315E-34
  60    1    -3698.5463  0.0145040695 -9.9408220E-09  6.9521439E-15 -9.9739938E-21 -1.0223730E-25  1.4561330E-30  2.3086908E-34
  60    2    -3698.4883  0.0145039900 -9.9407386E-09  6.9519842E-15 -9.9760374E-21 -1.0220183E-25  1.4625611E-30  2.3071104E-34
  60    3    -3698.4013  0.0145038707 -9.9406134E-09  6.9517448E-15 -9.9791055E-21 -1.0214903E-25  1.4722962E-30  2.3049937E-34
  60    4    -3698.2852  0.0145037117 -9.9404466E-09  6.9514254E-15 -9.9831866E-21 -1.0207800E-25  1.4851494E-30  2.3019802E-34
  60    5    -3698.1402  0.0145035129 -9.9402381E-09  6.9510259E-15 -9.9882888E-21 -1.0198832E-25  1.5012492E-30  2.2982487E-34
  60    6    -3697.9662  0.0145032743 -9.9399878E-09  6.9505464E-15 -9.9944072E-21 -1.0187991E-25  1.5205638E-30  2.2938443E-34
  60    7    -3697.7631  0.0145029960 -9.9396959E-09  6.9499865E-15 -1.0001533E-20 -1.0175092E-25  1.5430049E-30  2.2885371E-34
  60    8    -3697.5311  0.0145026779 -9.9393623E-09  6.9493461E-15 -1.0009664E-20 -1.0160181E-25  1.5685733E-30  2.2824490E-34
  60    9    -3697.2700  0.0145023201 -9.9389871E-09  6.9486251E-15 -1.0018804E-20 -1.0143060E-25  1.5973224E-30  2.2755768E-34
  60   10    -3696.9800  0.0145019225 -9.9385702E-09  6.9478232E-15 -1.0028937E-20 -1.0123743E-25  1.6291280E-30  2.2680191E-34
  60   11    -3696.6609  0.0145014853 -9.9381117E-09  6.9469402E-15 -1.0040062E-20 -1.0101983E-25  1.6639954E-30  2.2594176E-34
  60   12    -3696.3129  0.0145010082 -9.9376115E-09  6.9459757E-15 -1.0052168E-20 -1.0077719E-25  1.7018510E-30  2.2499335E-34
  60   13    -3695.9359  0.0145004915 -9.9370698E-09  6.9449296E-15 -1.0065252E-20 -1.0050863E-25  1.7427093E-30  2.2396397E-34
  60   14    -3695.5299  0.0144999350 -9.9364864E-09  6.9438016E-15 -1.0079304E-20 -1.0021276E-25  1.7865135E-30  2.2285129E-34
  60   15    -3695.0949  0.0144993389 -9.9358616E-09  6.9425911E-15 -1.0094311E-20 -9.9887426E-26  1.8331891E-30  2.2164173E-34
  60   16    -3694.6309  0.0144987030 -9.9351951E-09  6.9412980E-15 -1.0110266E-20 -9.9529953E-26  1.8826939E-30  2.2031126E-34
  60   17    -3694.1380  0.0144980274 -9.9344872E-09  6.9399219E-15 -1.0127149E-20 -9.9140528E-26  1.9349167E-30  2.1888761E-34
  60   18    -3693.6161  0.0144973122 -9.9337378E-09  6.9384623E-15 -1.0144958E-20 -9.8716179E-26  1.9898862E-30  2.1735878E-34
  60   19    -3693.0652  0.0144965572 -9.9329469E-09  6.9369188E-15 -1.0163671E-20 -9.8256261E-26  2.0475161E-30  2.1573725E-34
  60   20    -3692.4853  0.0144957626 -9.9321145E-09  6.9352911E-15 -1.0183273E-20 -9.7757439E-26  2.1076653E-30  2.1399263E-34
  61    0    -3661.7506  0.0144638152 -9.9570313E-09  6.9792139E-15 -1.1485240E-20  5.0472183E-26  3.4049124E-30 -1.2332544E-34
  61    1    -3661.7217  0.0144637754 -9.9569894E-09  6.9791221E-15 -1.1484735E-20  5.0512919E-26  3.4031855E-30 -1.2334087E-34
  61    2    -3661.6639  0.0144636957 -9.9569057E-09  6.9789383E-15 -1.1483723E-20  5.0594878E-26  3.3997099E-30 -1.2339835E-34
  61    3    -3661.5771  0.0144635762 -9.9567801E-09  6.9786627E-15 -1.1482205E-20  5.0716795E-26  3.3945528E-30 -1.2345038E-34
  61    4    -3661.4614  0.0144634169 -9.9566126E-09  6.9782953E-15 -1.1480172E-20  5.0880048E-26  3.3876203E-30 -1.2354565E-34
  61    5    -3661.3167  0.0144632178 -9.9564033E-09  6.9778362E-15 -1.1477624E-20  5.1082595E-26  3.3789818E-30 -1.2363646E-34
  61    6    -3661.1432  0.0144629788 -9.9561521E-09  6.9772853E-15 -1.1474552E-20  5.1325833E-26  3.3685931E-30 -1.2376427E-34
  61    7    -3660.9407  0.0144627001 -9.9558590E-09  6.9766428E-15 -1.1470949E-20  5.1608307E-26  3.3564602E-30 -1.2390177E-34
  61    8    -3660.7093  0.0144623815 -9.9555242E-09  6.9759088E-15 -1.1466807E-20  5.1929663E-26  3.3425762E-30 -1.2404864E-34
  61    9    -3660.4490  0.0144620231 -9.9551475E-09  6.9750834E-15 -1.1462119E-20  5.2289900E-26  3.3269288E-30 -1.2421814E-34
  61   10    -3660.1597  0.0144616249 -9.9547290E-09  6.9741666E-15 -1.1456869E-20  5.2688329E-26  3.3095191E-30 -1.2439924E-34
  61   11    -3659.8416  0.0144611869 -9.9542688E-09  6.9731587E-15 -1.1451049E-20  5.3123768E-26  3.2903448E-30 -1.2457464E-34
  61   12    -3659.4945  0.0144607091 -9.9537667E-09  6.9720597E-15 -1.1444646E-20  5.3596246E-26  3.2693929E-30 -1.2476062E-34
  61   13    -3659.1186  0.0144601915 -9.9532230E-09  6.9708698E-15 -1.1437643E-20  5.4104400E-26  3.2466632E-30 -1.2494392E-34
  61   14    -3658.7137  0.0144596341 -9.9526375E-09  6.9695892E-15 -1.1430033E-20  5.4647380E-26  3.2221732E-30 -1.2511724E-34
  61   15    -3658.2799  0.0144590370 -9.9520103E-09  6.9682181E-15 -1.1421791E-20  5.5225190E-26  3.1958706E-30 -1.2529404E-34
  61   16    -3657.8172  0.0144584001 -9.9513414E-09  6.9667567E-15 -1.1412907E-20  5.5836645E-26  3.1677802E-30 -1.2547517E-34
  61   17    -3657.3257  0.0144577234 -9.9506308E-09  6.9652052E-15 -1.1403357E-20  5.6479564E-26  3.1378805E-30 -1.2562379E-34
  61   18    -3656.8052  0.0144570070 -9.9498787E-09  6.9635638E-15 -1.1393132E-20  5.7153862E-26  3.1062333E-30 -1.2574961E-34
  61   19    -3656.2558  0.0144562509 -9.9490849E-09  6.9618329E-15 -1.1382208E-20  5.7857906E-26  3.0727926E-30 -1.2585472E-34
  61   20    -3655.6776  0.0144554550 -9.9482496E-09  6.9600126E-15 -1.1370562E-20  5.8591968E-26  3.0375166E-30 -1.2595255E-34
  62    0    -3625.0744  0.0144234482 -9.9732095E-09  7.0220034E-15 -9.5996650E-21  1.0185764E-25  1.1589068E-30 -8.8209500E-35
  62    1    -3625.0456  0.0144234083 -9.9731674E-09  7.0219266E-15 -9.5986484E-21  1.0187149E-25  1.1576658E-30 -8.8385064E-35
  62    2    -3624.9879  0.0144233285 -9.9730831E-09  7.0217730E-15 -9.5966082E-21  1.0189897E-25  1.1551882E-30 -8.8705793E-35
  62    3    -3624.9013  0.0144232088 -9.9729567E-09  7.0215427E-15 -9.5935515E-21  1.0194080E-25  1.1514594E-30 -8.9207380E-35
  62    4    -3624.7859  0.0144230492 -9.9727882E-09  7.0212358E-15 -9.5894699E-21  1.0199607E-25  1.1464080E-30 -8.9883552E-35
  62    5    -3624.6417  0.0144228498 -9.9725776E-09  7.0208523E-15 -9.5843706E-21  1.0206487E-25  1.1401212E-30 -9.0712487E-35
  62    6    -3624.4686  0.0144226105 -9.9723248E-09  7.0203924E-15 -9.5782435E-21  1.0214648E-25  1.1324495E-30 -9.1712617E-35
  62    7    -3624.2667  0.0144223312 -9.9720300E-09  7.0198563E-15 -9.5710920E-21  1.0224070E-25  1.1234265E-30 -9.2880483E-35
  62    8    -3624.0360  0.0144220121 -9.9716930E-09  7.0192439E-15 -9.5629064E-21  1.0234906E-25  1.1129120E-30 -9.4248594E-35
  62    9    -3623.7764  0.0144216532 -9.9713140E-09  7.0185558E-15 -9.5536916E-21  1.0246743E-25  1.1009961E-30 -9.5748699E-35
  62   10    -3623.4879  0.0144212543 -9.9708929E-09  7.0177919E-15 -9.5434369E-21  1.0259969E-25  1.0874217E-30 -9.7473057E-35
  62   11    -3623.1707  0.0144208156 -9.9704298E-09  7.0169526E-15 -9.5321446E-21  1.0274176E-25  1.0723001E-30 -9.9339133E-35
  62   12    -3622.8246  0.0144203370 -9.9699246E-09  7.0160380E-15 -9.5198059E-21  1.0289541E-25  1.0554147E-30 -1.0141992E-34
  62   13    -3622.4497  0.0144198186 -9.9693774E-09  7.0150487E-15 -9.5064179E-21  1.0305777E-25  1.0367643E-30 -1.0364332E-34
  62   14    -3622.0459  0.0144192603 -9.9687882E-09  7.0139848E-15 -9.4919781E-21  1.0323044E-25  1.0162235E-30 -1.0608226E-34
  62   15    -3621.6134  0.0144186622 -9.9681569E-09  7.0128467E-15 -9.4764779E-21  1.0341142E-25  9.9364954E-31 -1.0871186E-34
  62   16    -3621.1520  0.0144180243 -9.9674838E-09  7.0116348E-15 -9.4599184E-21  1.0359977E-25  9.6899130E-31 -1.1153294E-34
  62   17    -3620.6618  0.0144173465 -9.9667686E-09  7.0103494E-15 -9.4422875E-21  1.0379458E-25  9.4207468E-31 -1.1454206E-34
  62   18    -3620.1428  0.0144166290 -9.9660116E-09  7.0089911E-15 -9.4235896E-21  1.0399497E-25  9.1281861E-31 -1.1775429E-34
  62   19    -3619.5949  0.0144158716 -9.9652127E-09  7.0075602E-15 -9.4038101E-21  1.0419952E-25  8.8102436E-31 -1.2117424E-34
  62   20    -3619.0183  0.0144150744 -9.9643718E-09  7.0060572E-15 -9.3829475E-21  1.0440720E-25  8.4655833E-31 -1.2480337E-34
  63    0    -3588.5466  0.0143830107 -9.9886436E-09  7.1207050E-15 -7.6141875E-21 -5.7001978E-26 -1.3260528E-29 -1.3177160E-34
  63    1    -3588.5178  0.0143829708 -9.9886009E-09  7.1206441E-15 -7.6147571E-21 -5.7160891E-26 -1.3262377E-29 -1.3124838E-34
  63    2    -3588.4603  0.0143828908 -9.9885154E-09  7.1205222E-15 -7.6159050E-21 -5.7479448E-26 -1.3266017E-29 -1.3019627E-34
  63    3    -3588.3740  0.0143827710 -9.9883872E-09  7.1203394E-15 -7.6176381E-21 -5.7956170E-26 -1.3271483E-29 -1.2864664E-34
  63    4    -3588.2589  0.0143826112 -9.9882164E-09  7.1200956E-15 -7.6199659E-21 -5.8594005E-26 -1.3278624E-29 -1.2652188E-34
  63    5    -3588.1151  0.0143824114 -9.9880028E-09  7.1197908E-15 -7.6229141E-21 -5.9390977E-26 -1.3287411E-29 -1.2388953E-34
  63    6    -3587.9425  0.0143821717 -9.9877465E-09  7.1194248E-15 -7.6265077E-21 -6.0348281E-26 -1.3297658E-29 -1.2070779E-34
  63    7    -3587.7412  0.0143818920 -9.9874474E-09  7.1189976E-15 -7.6307718E-21 -6.1465760E-26 -1.3309276E-29 -1.1699177E-34
  63    8    -3587.5111  0.0143815725 -9.9871057E-09  7.1185091E-15 -7.6357383E-21 -6.2744278E-26 -1.3322172E-29 -1.1273183E-34
  63    9    -3587.2522  0.0143812129 -9.9867214E-09  7.1179591E-15 -7.6414491E-21 -6.4183674E-26 -1.3336084E-29 -1.0792897E-34
  63   10    -3586.9646  0.0143808135 -9.9862943E-09  7.1173475E-15 -7.6479492E-21 -6.5784608E-26 -1.3350812E-29 -1.0256609E-34
  63   11    -3586.6482  0.0143803741 -9.9858246E-09  7.1166742E-15 -7.6552823E-21 -6.7548321E-26 -1.3366147E-29 -9.6625968E-35
  63   12    -3586.3031  0.0143798948 -9.9853122E-09  7.1159389E-15 -7.6635045E-21 -6.9474069E-26 -1.3381826E-29 -9.0120351E-35
  63   13    -3585.9292  0.0143793755 -9.9847572E-09  7.1151414E-15 -7.6726694E-21 -7.1563156E-26 -1.3397605E-29 -8.3034203E-35
  63   14    -3585.5266  0.0143788164 -9.9841596E-09  7.1142815E-15 -7.6828476E-21 -7.3814959E-26 -1.3413110E-29 -7.5366234E-35
  63   15    -3585.0953  0.0143782174 -9.9835193E-09  7.1133589E-15 -7.6941005E-21 -7.6230426E-26 -1.3428079E-29 -6.7097326E-35
  63   16    -3584.6352  0.0143775785 -9.9828365E-09  7.1123732E-15 -7.7065052E-21 -7.8810560E-26 -1.3442106E-29 -5.8209663E-35
  63   17    -3584.1463  0.0143768997 -9.9821111E-09  7.1113242E-15 -7.7201352E-21 -8.1553753E-26 -1.3454850E-29 -4.8726962E-35
  63   18    -3583.6288  0.0143761810 -9.9813431E-09  7.1102115E-15 -7.7350779E-21 -8.4461343E-26 -1.3465843E-29 -3.8606518E-35
  63   19    -3583.0825  0.0143754224 -9.9805326E-09  7.1090345E-15 -7.7514178E-21 -8.7532012E-26 -1.3474673E-29 -2.7865726E-35
  63   20    -3582.5075  0.0143746240 -9.9796796E-09  7.1077929E-15 -7.7692449E-21 -9.0767308E-26 -1.3480895E-29 -1.6460551E-35
  64    0    -3552.1672  0.0143425152 -1.0002846E-08  7.1606720E-15 -1.5498946E-20 -2.0482827E-25  1.6549602E-29  7.7175085E-34
  64    1    -3552.1385  0.0143424752 -1.0002803E-08  7.1605480E-15 -1.5500989E-20 -2.0462917E-25  1.6560371E-29  7.7105417E-34
  64    2    -3552.0812  0.0143423952 -1.0002717E-08  7.1603000E-15 -1.5505081E-20 -2.0423191E-25  1.6581979E-29  7.6970353E-34
  64    3    -3551.9951  0.0143422751 -1.0002588E-08  7.1599278E-15 -1.5511198E-20 -2.0363387E-25  1.6614242E-29  7.6764020E-34
  64    4    -3551.8804  0.0143421151 -1.0002416E-08  7.1594313E-15 -1.5519327E-20 -2.0283554E-25  1.6657145E-29  7.6490056E-34
  64    5    -3551.7370  0.0143419151 -1.0002202E-08  7.1588103E-15 -1.5529445E-20 -2.0183484E-25  1.6710584E-29  7.6146492E-34
  64    6    -3551.5649  0.0143416750 -1.0001944E-08  7.1580646E-15 -1.5541519E-20 -2.0062890E-25  1.6774368E-29  7.5730513E-34
  64    7    -3551.3641  0.0143413950 -1.0001643E-08  7.1571939E-15 -1.5555514E-20 -1.9921668E-25  1.6848349E-29  7.5243600E-34
  64    8    -3551.1346  0.0143410749 -1.0001300E-08  7.1561978E-15 -1.5571385E-20 -1.9759563E-25  1.6932348E-29  7.4685430E-34
  64    9    -3550.8765  0.0143407149 -1.0000913E-08  7.1550761E-15 -1.5589087E-20 -1.9576216E-25  1.7026027E-29  7.4051540E-34
  64   10    -3550.5897  0.0143403148 -1.0000484E-08  7.1538282E-15 -1.5608559E-20 -1.9371260E-25  1.7129180E-29  7.3340336E-34
  64   11    -3550.2742  0.0143398748 -1.0000012E-08  7.1524537E-15 -1.5629743E-20 -1.9144394E-25  1.7241502E-29  7.2551444E-34
  64   12    -3549.9300  0.0143393948 -9.9994971E-09  7.1509521E-15 -1.5652568E-20 -1.8895236E-25  1.7362694E-29  7.1684930E-34
  64   13    -3549.5572  0.0143388749 -9.9989393E-09  7.1493230E-15 -1.5676955E-20 -1.8623351E-25  1.7492298E-29  7.0734981E-34
  64   14    -3549.1557  0.0143383150 -9.9983389E-09  7.1475657E-15 -1.5702821E-20 -1.8328347E-25  1.7629916E-29  6.9702650E-34
  64   15    -3548.7256  0.0143377151 -9.9976957E-09  7.1456797E-15 -1.5730077E-20 -1.8009692E-25  1.7775136E-29  6.8583395E-34
  64   16    -3548.2668  0.0143370752 -9.9970098E-09  7.1436644E-15 -1.5758619E-20 -1.7666950E-25  1.7927411E-29  6.7377379E-34
  64   17    -3547.7794  0.0143363955 -9.9962812E-09  7.1415192E-15 -1.5788339E-20 -1.7299602E-25  1.8086202E-29  6.6079013E-34
  64   18    -3547.2633  0.0143356758 -9.9955101E-09  7.1392435E-15 -1.5819126E-20 -1.6907213E-25  1.8251022E-29  6.4690647E-34
  64   19    -3546.7185  0.0143349161 -9.9946963E-09  7.1368366E-15 -1.5850853E-20 -1.6489062E-25  1.8421107E-29  6.3203040E-34
  64   20    -3546.1451  0.0143341166 -9.9938401E-09  7.1342978E-15 -1.5883388E-20 -1.6044929E-25  1.8595871E-29  6.1620745E-34
  65    0    -3515.9362  0.0143019619 -1.0018270E-08  7.0959913E-15 -1.1439130E-20  3.0506192E-25 -9.6038343E-30 -1.2384624E-33
  65    1    -3515.9076  0.0143019218 -1.0018228E-08  7.0958998E-15 -1.1436078E-20  3.0494692E-25 -9.6212223E-30 -1.2379448E-33
  65    2    -3515.8504  0.0143018417 -1.0018142E-08  7.0957169E-15 -1.1429984E-20  3.0471477E-25 -9.6558175E-30 -1.2368514E-33
  65    3    -3515.7646  0.0143017215 -1.0018015E-08  7.0954427E-15 -1.1420848E-20  3.0436699E-25 -9.7077221E-30 -1.2352619E-33
  65    4    -3515.6502  0.0143015612 -1.0017844E-08  7.0950774E-15 -1.1408678E-20  3.0389912E-25 -9.7768943E-30 -1.2330978E-33
  65    5    -3515.5071  0.0143013608 -1.0017632E-08  7.0946214E-15 -1.1393502E-20  3.0330934E-25 -9.8630660E-30 -1.2303679E-33
  65    6    -3515.3355  0.0143011204 -1.0017376E-08  7.0940750E-15 -1.1375325E-20  3.0259544E-25 -9.9662722E-30 -1.2270729E-33
  65    7    -3515.1353  0.0143008399 -1.0017078E-08  7.0934385E-15 -1.1354170E-20  3.0175400E-25 -1.0086380E-29 -1.2232139E-33
  65    8    -3514.9065  0.0143005194 -1.0016738E-08  7.0927126E-15 -1.1330070E-20  3.0077830E-25 -1.0223099E-29 -1.2187007E-33
  65    9    -3514.6491  0.0143001588 -1.0016355E-08  7.0918978E-15 -1.1303050E-20  2.9966644E-25 -1.0376344E-29 -1.2136015E-33
  65   10    -3514.3631  0.0142997582 -1.0015929E-08  7.0909948E-15 -1.1273145E-20  2.9841146E-25 -1.0545867E-29 -1.2078420E-33
  65   11    -3514.0485  0.0142993175 -1.0015461E-08  7.0900042E-15 -1.1240397E-20  2.9700672E-25 -1.0731359E-29 -1.2013827E-33
  65   12    -3513.7053  0.0142988367 -1.0014951E-08  7.0889268E-15 -1.1204850E-20  2.9544717E-25 -1.0932611E-29 -1.1942367E-33
  65   13    -3513.3336  0.0142983160 -1.0014398E-08  7.0877635E-15 -1.1166553E-20  2.9372447E-25 -1.1149216E-29 -1.1863298E-33
  65   14    -3512.9332  0.0142977552 -1.0013803E-08  7.0865151E-15 -1.1125564E-20  2.9183241E-25 -1.1380914E-29 -1.1776921E-33
  65   15    -3512.5043  0.0142971544 -1.0013165E-08  7.0851827E-15 -1.1081944E-20  2.8976134E-25 -1.1627221E-29 -1.1682110E-33
  65   16    -3512.0468  0.0142965136 -1.0012485E-08  7.0837672E-15 -1.1035763E-20  2.8750389E-25 -1.1887755E-29 -1.1579048E-33
  65   17    -3511.5607  0.0142958327 -1.0011762E-08  7.0822696E-15 -1.0987094E-20  2.8505084E-25 -1.2162010E-29 -1.1467234E-33
  65   18    -3511.0461  0.0142951119 -1.0010998E-08  7.0806912E-15 -1.0936025E-20  2.8239226E-25 -1.2449463E-29 -1.1346103E-33
  65   19    -3510.5029  0.0142943511 -1.0010190E-08  7.0790330E-15 -1.0882642E-20  2.7951927E-25 -1.2749493E-29 -1.1215197E-33
  65   20    -3509.9311  0.0142935503 -1.0009341E-08  7.0772962E-15 -1.0827046E-20  2.7642257E-25 -1.3061600E-29 -1.1074716E-33
  66    0    -3479.8535  0.0142613357 -1.0033875E-08  7.1533128E-15 -1.3243242E-20 -2.7557040E-25  3.3350606E-30  1.2430664E-33
  66    1    -3479.8250  0.0142612956 -1.0033832E-08  7.1532068E-15 -1.3245999E-20 -2.7552956E-25  3.3524465E-30  1.2426922E-33
  66    2    -3479.7679  0.0142612153 -1.0033746E-08  7.1529949E-15 -1.3251507E-20 -2.7544948E-25  3.3872276E-30  1.2419891E-33
  66    3    -3479.6824  0.0142610949 -1.0033617E-08  7.1526767E-15 -1.3259771E-20 -2.7532630E-25  3.4393796E-30  1.2408991E-33
  66    4    -3479.5683  0.0142609344 -1.0033446E-08  7.1522523E-15 -1.3270779E-20 -2.7515999E-25  3.5088366E-30  1.2394466E-33
  66    5    -3479.4257  0.0142607337 -1.0033231E-08  7.1517211E-15 -1.3284534E-20 -2.7494616E-25  3.5955315E-30  1.2375764E-33
  66    6    -3479.2545  0.0142604929 -1.0032974E-08  7.1510831E-15 -1.3301022E-20 -2.7468401E-25  3.6993924E-30  1.2353251E-33
  66    7    -3479.0549  0.0142602120 -1.0032673E-08  7.1503377E-15 -1.3320237E-20 -2.7436814E-25  3.8203159E-30  1.2326436E-33
  66    8    -3478.8267  0.0142598910 -1.0032330E-08  7.1494845E-15 -1.3342169E-20 -2.7399430E-25  3.9581723E-30  1.2295085E-33
  66    9    -3478.5701  0.0142595298 -1.0031944E-08  7.1485230E-15 -1.3366816E-20 -2.7355906E-25  4.1129222E-30  1.2259374E-33
  66   10    -3478.2849  0.0142591285 -1.0031515E-08  7.1474525E-15 -1.3394145E-20 -2.7305484E-25  4.2842350E-30  1.2218346E-33
  66   11    -3477.9712  0.0142586872 -1.0031044E-08  7.1462725E-15 -1.3424150E-20 -2.7247722E-25  4.4720680E-30  1.2172329E-33
  66   12    -3477.6290  0.0142582057 -1.0030529E-08  7.1449822E-15 -1.3456807E-20 -2.7181829E-25  4.6761203E-30  1.2120722E-33
  66   13    -3477.2583  0.0142576841 -1.0029972E-08  7.1435809E-15 -1.3492093E-20 -2.7107184E-25  4.8961602E-30  1.2063134E-33
  66   14    -3476.8591  0.0142571224 -1.0029372E-08  7.1420677E-15 -1.3529985E-20 -2.7022967E-25  5.1320078E-30  1.1999384E-33
  66   15    -3476.4314  0.0142565207 -1.0028729E-08  7.1404416E-15 -1.3570450E-20 -2.6928301E-25  5.3832434E-30  1.1928760E-33
  66   16    -3475.9752  0.0142558789 -1.0028044E-08  7.1387018E-15 -1.3613451E-20 -2.6822345E-25  5.6495783E-30  1.1851129E-33
  66   17    -3475.4905  0.0142551970 -1.0027316E-08  7.1368473E-15 -1.3658950E-20 -2.6704258E-25  5.9306526E-30  1.1766140E-33
  66   18    -3474.9773  0.0142544751 -1.0026545E-08  7.1348770E-15 -1.3706901E-20 -2.6572959E-25  6.2260004E-30  1.1672896E-33
  66   19    -3474.4356  0.0142537131 -1.0025732E-08  7.1327897E-15 -1.3757254E-20 -2.6427459E-25  6.5351416E-30  1.1571110E-33
  66   20    -3473.8655  0.0142529111 -1.0024876E-08  7.1305843E-15 -1.3809948E-20 -2.6266729E-25  6.8575889E-30  1.1460458E-33
  67    0    -3443.9191  0.0142206374 -1.0050034E-08  7.0879572E-15 -1.4260398E-20  1.5094902E-25 -4.9963203E-30 -1.0743550E-33
  67    1    -3443.8907  0.0142205972 -1.0049991E-08  7.0878431E-15 -1.4258887E-20  1.5088932E-25 -5.0113835E-30 -1.0739248E-33
  67    2    -3443.8338  0.0142205168 -1.0049906E-08  7.0876150E-15 -1.4255873E-20  1.5076868E-25 -5.0414434E-30 -1.0730391E-33
  67    3    -3443.7485  0.0142203962 -1.0049779E-08  7.0872729E-15 -1.4251353E-20  1.5058624E-25 -5.0864385E-30 -1.0717018E-33
  67    4    -3443.6347  0.0142202354 -1.0049609E-08  7.0868169E-15 -1.4245334E-20  1.5034075E-25 -5.1464351E-30 -1.0699088E-33
  67    5    -3443.4925  0.0142200345 -1.0049396E-08  7.0862473E-15 -1.4237822E-20  1.5002939E-25 -5.2212584E-30 -1.0676284E-33
  67    6    -3443.3219  0.0142197933 -1.0049141E-08  7.0855641E-15 -1.4228835E-20  1.4965027E-25 -5.3107823E-30 -1.0648732E-33
  67    7    -3443.1228  0.0142195119 -1.0048843E-08  7.0847675E-15 -1.4218376E-20  1.4920016E-25 -5.4150072E-30 -1.0616161E-33
  67    8    -3442.8953  0.0142191903 -1.0048503E-08  7.0838579E-15 -1.4206459E-20  1.4867454E-25 -5.5336898E-30 -1.0578209E-33
  67    9    -3442.6393  0.0142188286 -1.0048121E-08  7.0828356E-15 -1.4193107E-20  1.4806958E-25 -5.6666933E-30 -1.0534723E-33
  67   10    -3442.3550  0.0142184267 -1.0047696E-08  7.0817007E-15 -1.4178330E-20  1.4738092E-25 -5.8138870E-30 -1.0485394E-33
  67   11    -3442.0422  0.0142179846 -1.0047228E-08  7.0804537E-15 -1.4162168E-20  1.4660333E-25 -5.9748824E-30 -1.0430036E-33
  67   12    -3441.7009  0.0142175023 -1.0046719E-08  7.0790950E-15 -1.4144626E-20  1.4572930E-25 -6.1495649E-30 -1.0367875E-33
  67   13    -3441.3313  0.0142169799 -1.0046167E-08  7.0776250E-15 -1.4125743E-20  1.4475559E-25 -6.3376481E-30 -1.0299205E-33
  67   14    -3440.9332  0.0142164174 -1.0045572E-08  7.0760440E-15 -1.4105550E-20  1.4367439E-25 -6.5388210E-30 -1.0223407E-33
  67   15    -3440.5068  0.0142158146 -1.0044935E-08  7.0743526E-15 -1.4084090E-20  1.4247744E-25 -6.7525993E-30 -1.0139648E-33
  67   16    -3440.0519  0.0142151718 -1.0044256E-08  7.0725513E-15 -1.4061399E-20  1.4115968E-25 -6.9787033E-30 -1.0048038E-33
  67   17    -3439.5686  0.0142144888 -1.0043535E-08  7.0706406E-15 -1.4037526E-20  1.3971166E-25 -7.2166528E-30 -9.9478057E-34
  67   18    -3439.0568  0.0142137657 -1.0042771E-08  7.0686210E-15 -1.4012517E-20  1.3812593E-25 -7.4659941E-30 -9.8386353E-34
  67   19    -3438.5167  0.0142130025 -1.0041966E-08  7.0664931E-15 -1.3986437E-20  1.3639411E-25 -7.7261330E-30 -9.7199127E-34
  67   20    -3437.9482  0.0142121992 -1.0041118E-08  7.0642574E-15 -1.3959350E-20  1.3450668E-25 -7.9964473E-30 -9.5909197E-34
  68    0    -3408.1331  0.0141798520 -1.0067312E-08  7.0509180E-15 -1.7258145E-20 -1.5909361E-25  1.4667308E-29  1.2550096E-33
  68    1    -3408.1048  0.0141798118 -1.0067270E-08  7.0507800E-15 -1.7259735E-20 -1.5891835E-25  1.4684874E-29  1.2543090E-33
  68    2    -3408.0481  0.0141797312 -1.0067185E-08  7.0505038E-15 -1.7262907E-20 -1.5856557E-25  1.4719940E-29  1.2528830E-33
  68    3    -3407.9630  0.0141796104 -1.0067058E-08  7.0500894E-15 -1.7267657E-20 -1.5803421E-25  1.4772514E-29  1.2507184E-33
  68    4    -3407.8495  0.0141794494 -1.0066889E-08  7.0495367E-15 -1.7273964E-20 -1.5732299E-25  1.4842461E-29  1.2478165E-33
  68    5    -3407.7077  0.0141792480 -1.0066677E-08  7.0488456E-15 -1.7281811E-20 -1.5643036E-25  1.4929726E-29  1.2441981E-33
  68    6    -3407.5376  0.0141790064 -1.0066424E-08  7.0480159E-15 -1.7291164E-20 -1.5535236E-25  1.5034079E-29  1.2398075E-33
  68    7    -3407.3391  0.0141787246 -1.0066128E-08  7.0470473E-15 -1.7301992E-20 -1.5408310E-25  1.5155240E-29  1.2345668E-33
  68    8    -3407.1122  0.0141784025 -1.0065790E-08  7.0459396E-15 -1.7314261E-20 -1.5262190E-25  1.5293214E-29  1.2285626E-33
  68    9    -3406.8570  0.0141780401 -1.0065409E-08  7.0446925E-15 -1.7327924E-20 -1.5096260E-25  1.5447594E-29  1.2217127E-33
  68   10    -3406.5735  0.0141776375 -1.0064986E-08  7.0433056E-15 -1.7342924E-20 -1.4909846E-25  1.5618080E-29  1.2139689E-33
  68   11    -3406.2616  0.0141771946 -1.0064522E-08  7.0417787E-15 -1.7359212E-20 -1.4702395E-25  1.5804373E-29  1.2053155E-33
  68   12    -3405.9213  0.0141767115 -1.0064015E-08  7.0401114E-15 -1.7376718E-20 -1.4473364E-25  1.6006052E-29  1.1957107E-33
  68   13    -3405.5527  0.0141761882 -1.0063466E-08  7.0383032E-15 -1.7395371E-20 -1.4222006E-25  1.6222724E-29  1.1851151E-33
  68   14    -3405.1558  0.0141756247 -1.0062874E-08  7.0363538E-15 -1.7415091E-20 -1.3947512E-25  1.6453887E-29  1.1734676E-33
  68   15    -3404.7306  0.0141750209 -1.0062241E-08  7.0342628E-15 -1.7435790E-20 -1.3649113E-25  1.6698962E-29  1.1607343E-33
  68   16    -3404.2770  0.0141743770 -1.0061566E-08  7.0320296E-15 -1.7457366E-20 -1.3326022E-25  1.6957387E-29  1.1468717E-33
  68   17    -3403.7950  0.0141736928 -1.0060849E-08  7.0296539E-15 -1.7479727E-20 -1.2977335E-25  1.7228607E-29  1.1318158E-33
  68   18    -3403.2848  0.0141729685 -1.0060090E-08  7.0271351E-15 -1.7502748E-20 -1.2602152E-25  1.7511762E-29  1.1155169E-33
  68   19    -3402.7462  0.0141722039 -1.0059289E-08  7.0244729E-15 -1.7526312E-20 -1.2199469E-25  1.7806148E-29  1.0978884E-33
  68   20    -3402.1794  0.0141713992 -1.0058446E-08  7.0216668E-15 -1.7550281E-20 -1.1768493E-25  1.8110906E-29  1.0789199E-33
  69    0    -3372.4956  0.0141389647 -1.0086397E-08  6.9688564E-15 -1.0762559E-20  3.9284259E-25 -1.6790781E-29 -1.8071712E-33
  69    1    -3372.4674  0.0141389244 -1.0086355E-08  6.9687703E-15 -1.0758632E-20  3.9264051E-25 -1.6816072E-29 -1.8063548E-33
  69    2    -3372.4108  0.0141388437 -1.0086272E-08  6.9685982E-15 -1.0750780E-20  3.9223697E-25 -1.6866678E-29 -1.8047586E-33
  69    3    -3372.3260  0.0141387227 -1.0086146E-08  6.9683404E-15 -1.0739024E-20  3.9162865E-25 -1.6942398E-29 -1.8023005E-33
  69    4    -3372.2129  0.0141385613 -1.0085979E-08  6.9679969E-15 -1.0723374E-20  3.9081314E-25 -1.7043244E-29 -1.7990244E-33
  69    5    -3372.0715  0.0141383596 -1.0085770E-08  6.9675684E-15 -1.0703859E-20  3.8978715E-25 -1.7169034E-29 -1.7948895E-33
  69    6    -3371.9018  0.0141381175 -1.0085519E-08  6.9670552E-15 -1.0680509E-20  3.8854520E-25 -1.7319608E-29 -1.7898744E-33
  69    7    -3371.7039  0.0141378351 -1.0085227E-08  6.9664579E-15 -1.0653361E-20  3.8708222E-25 -1.7494695E-29 -1.7839222E-33
  69    8    -3371.4777  0.0141375124 -1.0084892E-08  6.9657770E-15 -1.0622464E-20  3.8539324E-25 -1.7694097E-29 -1.7770604E-33
  69    9    -3371.2232  0.0141371493 -1.0084516E-08  6.9650135E-15 -1.0587866E-20  3.8347043E-25 -1.7917524E-29 -1.7692230E-33
  69   10    -3370.9405  0.0141367460 -1.0084098E-08  6.9641680E-15 -1.0549626E-20  3.8130508E-25 -1.8164579E-29 -1.7603403E-33
  69   11    -3370.6295  0.0141363023 -1.0083639E-08  6.9632414E-15 -1.0507812E-20  3.7889011E-25 -1.8434967E-29 -1.7504465E-33
  69   12    -3370.2902  0.0141358183 -1.0083137E-08  6.9622349E-15 -1.0462510E-20  3.7621404E-25 -1.8728059E-29 -1.7393907E-33
  69   13    -3369.9227  0.0141352940 -1.0082594E-08  6.9611492E-15 -1.0413790E-20  3.7326907E-25 -1.9043591E-29 -1.7272145E-33
  69   14    -3369.5269  0.0141347294 -1.0082010E-08  6.9599859E-15 -1.0361760E-20  3.7004068E-25 -1.9380760E-29 -1.7137706E-33
  69   15    -3369.1029  0.0141341245 -1.0081383E-08  6.9587458E-15 -1.0306516E-20  3.6651906E-25 -1.9739086E-29 -1.6990348E-33
  69   16    -3368.6506  0.0141334793 -1.0080715E-08  6.9574303E-15 -1.0248174E-20  3.6269331E-25 -2.0117928E-29 -1.6829858E-33
  69   17    -3368.1701  0.0141327938 -1.0080006E-08  6.9560407E-15 -1.0186871E-20  3.5854808E-25 -2.0516377E-29 -1.6654808E-33
  69   18    -3367.6613  0.0141320681 -1.0079254E-08  6.9545784E-15 -1.0122736E-20  3.5407164E-25 -2.0933677E-29 -1.6465092E-33
  69   19    -3367.1243  0.0141313021 -1.0078462E-08  6.9530448E-15 -1.0055914E-20  3.4924992E-25 -2.1368991E-29 -1.6259961E-33
  69   20    -3366.5591  0.0141304958 -1.0077627E-08  6.9514415E-15 -9.9865811E-21  3.4406575E-25 -2.1821155E-29 -1.6037863E-33
  70    0    -3337.0069  0.0140979592 -1.0105479E-08  7.0328883E-15 -1.4998055E-20 -4.4847933E-25  9.8819721E-30  2.2272866E-33
  70    1    -3336.9787  0.0140979188 -1.0105436E-08  7.0327683E-15 -1.5002540E-20 -4.4836024E-25  9.9131763E-30  2.2266758E-33
  70    2    -3336.9223  0.0140978379 -1.0105352E-08  7.0325282E-15 -1.5011507E-20 -4.4812088E-25  9.9754791E-30  2.2254512E-33
  70    3    -3336.8377  0.0140977167 -1.0105226E-08  7.0321677E-15 -1.5024947E-20 -4.4776076E-25  1.0068975E-29  2.2236549E-33
  70    4    -3336.7249  0.0140975550 -1.0105057E-08  7.0316866E-15 -1.5042844E-20 -4.4727340E-25  1.0193363E-29  2.2211723E-33
  70    5    -3336.5839  0.0140973529 -1.0104846E-08  7.0310845E-15 -1.5065194E-20 -4.4665761E-25  1.0348769E-29  2.2180855E-33
  70    6    -3336.4148  0.0140971104 -1.0104593E-08  7.0303607E-15 -1.5091967E-20 -4.4590601E-25  1.0534906E-29  2.2143065E-33
  70    7    -3336.2174  0.0140968274 -1.0104297E-08  7.0295147E-15 -1.5123153E-20 -4.4501251E-25  1.0751712E-29  2.2098296E-33
  70    8    -3335.9919  0.0140965041 -1.0103960E-08  7.0285457E-15 -1.5158714E-20 -4.4396865E-25  1.0998967E-29  2.2045767E-33
  70    9    -3335.7381  0.0140961404 -1.0103581E-08  7.0274528E-15 -1.5198614E-20 -4.4276579E-25  1.1276341E-29  2.1985266E-33
  70   10    -3335.4562  0.0140957362 -1.0103159E-08  7.0262351E-15 -1.5242822E-20 -4.4139341E-25  1.1583594E-29  2.1915997E-33
  70   11    -3335.1461  0.0140952917 -1.0102695E-08  7.0248917E-15 -1.5291292E-20 -4.3984308E-25  1.1920549E-29  2.1838210E-33
  70   12    -3334.8078  0.0140948068 -1.0102190E-08  7.0234211E-15 -1.5343968E-20 -4.3809915E-25  1.2286662E-29  2.1750408E-33
  70   13    -3334.4414  0.0140942815 -1.0101642E-08  7.0218224E-15 -1.5400796E-20 -4.3615210E-25  1.2681678E-29  2.1652537E-33
  70   14    -3334.0467  0.0140937158 -1.0101052E-08  7.0200941E-15 -1.5461705E-20 -4.3398609E-25  1.3104966E-29  2.1543822E-33
  70   15    -3333.6239  0.0140931098 -1.0100420E-08  7.0182348E-15 -1.5526626E-20 -4.3158606E-25  1.3556115E-29  2.1423096E-33
  70   16    -3333.1730  0.0140924634 -1.0099747E-08  7.0162430E-15 -1.5595468E-20 -4.2893838E-25  1.4034561E-29  2.1290422E-33
  70   17    -3332.6938  0.0140917766 -1.0099031E-08  7.0141171E-15 -1.5668140E-20 -4.2602263E-25  1.4539485E-29  2.1143810E-33
  70   18    -3332.1866  0.0140910495 -1.0098274E-08  7.0118553E-15 -1.5744538E-20 -4.2282430E-25  1.5070285E-29  2.0983210E-33
  70   19    -3331.6511  0.0140902821 -1.0097474E-08  7.0094561E-15 -1.5824546E-20 -4.1932606E-25  1.5626176E-29  2.0808008E-33
  70   20    -3331.0875  0.0140894743 -1.0096633E-08  7.0069175E-15 -1.5908032E-20 -4.1550500E-25  1.6206114E-29  2.0616174E-33
  71    0    -3301.6670  0.0140568370 -1.0125559E-08  6.9186683E-15 -1.3696433E-20  4.6342611E-25 -2.5141395E-30 -2.2213672E-33
  71    1    -3301.6389  0.0140567965 -1.0125518E-08  6.9185588E-15 -1.3691800E-20  4.6339552E-25 -2.5451958E-30 -2.2210117E-33
  71    2    -3301.5827  0.0140567155 -1.0125435E-08  6.9183398E-15 -1.3682534E-20  4.6333376E-25 -2.6073803E-30 -2.2203197E-33
  71    3    -3301.4984  0.0140565940 -1.0125310E-08  6.9180115E-15 -1.3668635E-20  4.6323858E-25 -2.7005912E-30 -2.2192534E-33
  71    4    -3301.3859  0.0140564320 -1.0125144E-08  6.9175745E-15 -1.3650109E-20  4.6310489E-25 -2.8248158E-30 -2.2177846E-33
  71    5    -3301.2454  0.0140562295 -1.0124937E-08  6.9170289E-15 -1.3626956E-20  4.6293106E-25 -2.9800200E-30 -2.2159333E-33
  71    6    -3301.0767  0.0140559865 -1.0124688E-08  6.9163755E-15 -1.3599186E-20  4.6270948E-25 -3.1660644E-30 -2.2136437E-33
  71    7    -3300.8799  0.0140557030 -1.0124397E-08  6.9156148E-15 -1.3566806E-20  4.6243519E-25 -3.3828860E-30 -2.2109004E-33
  71    8    -3300.6550  0.0140553790 -1.0124065E-08  6.9147477E-15 -1.3529822E-20  4.6209945E-25 -3.6303808E-30 -2.2076548E-33
  71    9    -3300.4020  0.0140550145 -1.0123692E-08  6.9137751E-15 -1.3488257E-20  4.6169193E-25 -3.9082453E-30 -2.2038109E-33
  71   10    -3300.1209  0.0140546096 -1.0123277E-08  6.9126979E-15 -1.3442107E-20  4.6120412E-25 -4.2164863E-30 -2.1993594E-33
  71   11    -3299.8117  0.0140541642 -1.0122821E-08  6.9115172E-15 -1.3391407E-20  4.6062504E-25 -4.5547826E-30 -2.1942401E-33
  71   12    -3299.4744  0.0140536783 -1.0122323E-08  6.9102343E-15 -1.3336171E-20  4.5994221E-25 -4.9229288E-30 -2.1883958E-33
  71   13    -3299.1090  0.0140531520 -1.0121784E-08  6.9088504E-15 -1.3276429E-20  4.5914405E-25 -5.3206485E-30 -2.1817711E-33
  71   14    -3298.7156  0.0140525851 -1.0121204E-08  6.9073671E-15 -1.3212216E-20  4.5821361E-25 -5.7474978E-30 -2.1742373E-33
  71   15    -3298.2940  0.0140519779 -1.0120582E-08  6.9057857E-15 -1.3143566E-20  4.5713853E-25 -6.2032181E-30 -2.1657772E-33
  71   16    -3297.8443  0.0140513302 -1.0119920E-08  6.9041080E-15 -1.3070518E-20  4.5590070E-25 -6.6873126E-30 -2.1562525E-33
  71   17    -3297.3666  0.0140506421 -1.0119215E-08  6.9023357E-15 -1.2993135E-20  4.5448422E-25 -7.1992268E-30 -2.1456328E-33
  71   18    -3296.8608  0.0140499135 -1.0118470E-08  6.9004705E-15 -1.2911472E-20  4.5287120E-25 -7.7384458E-30 -2.1337765E-33
  71   19    -3296.3269  0.0140491445 -1.0117684E-08  6.8985146E-15 -1.2825596E-20  4.5104168E-25 -8.3043177E-30 -2.1205898E-33
  71   20    -3295.7650  0.0140483352 -1.0116856E-08  6.8964696E-15 -1.2735588E-20  4.4897814E-25 -8.8960907E-30 -2.1060182E-33
  72    0    -3266.4765  0.0140155790 -1.0146400E-08  6.9715675E-15 -1.2503893E-20 -2.9040201E-25  2.5277957E-30  2.0048712E-33
  72    1    -3266.4484  0.0140155384 -1.0146358E-08  6.9714674E-15 -1.2506802E-20 -2.9037069E-25  2.5558686E-30  2.0045383E-33
  72    2    -3266.3924  0.0140154573 -1.0146275E-08  6.9712672E-15 -1.2512607E-20 -2.9030819E-25  2.6119969E-30  2.0038899E-33
  72    3    -3266.3083  0.0140153355 -1.0146149E-08  6.9709668E-15 -1.2521316E-20 -2.9021278E-25  2.6961137E-30  2.0029003E-33
  72    4    -3266.1961  0.0140151732 -1.0145982E-08  6.9705660E-15 -1.2532921E-20 -2.9008167E-25  2.8082654E-30  2.0015994E-33
  72    5    -3266.0560  0.0140149703 -1.0145773E-08  6.9700643E-15 -1.2547421E-20 -2.8990837E-25  2.9483217E-30  1.9998770E-33
  72    6    -3265.8878  0.0140147268 -1.0145522E-08  6.9694617E-15 -1.2564813E-20 -2.8969040E-25  3.1162533E-30  1.9977668E-33
  72    7    -3265.6916  0.0140144427 -1.0145229E-08  6.9687575E-15 -1.2585080E-20 -2.8942047E-25  3.3118803E-30  1.9952020E-33
  72    8    -3265.4674  0.0140141181 -1.0144895E-08  6.9679512E-15 -1.2608220E-20 -2.8909046E-25  3.5351652E-30  1.9921340E-33
  72    9    -3265.2151  0.0140137529 -1.0144518E-08  6.9670426E-15 -1.2634221E-20 -2.8869615E-25  3.7859737E-30  1.9885792E-33
  72   10    -3264.9349  0.0140133471 -1.0144100E-08  6.9660307E-15 -1.2663065E-20 -2.8822530E-25  4.0640544E-30  1.9844292E-33
  72   11    -3264.6266  0.0140129007 -1.0143641E-08  6.9649149E-15 -1.2694740E-20 -2.8766749E-25  4.3692628E-30  1.9796036E-33
  72   12    -3264.2903  0.0140124139 -1.0143139E-08  6.9636946E-15 -1.2729223E-20 -2.8701534E-25  4.7014249E-30  1.9741291E-33
  72   13    -3263.9260  0.0140118864 -1.0142596E-08  6.9623688E-15 -1.2766485E-20 -2.8625340E-25  5.0601310E-30  1.9678460E-33
  72   14    -3263.5336  0.0140113185 -1.0142011E-08  6.9609367E-15 -1.2806498E-20 -2.8537198E-25  5.4451288E-30  1.9607563E-33
  72   15    -3263.1133  0.0140107100 -1.0141385E-08  6.9593974E-15 -1.2849232E-20 -2.8435438E-25  5.8560877E-30  1.9527036E-33
  72   16    -3262.6650  0.0140100609 -1.0140717E-08  6.9577497E-15 -1.2894636E-20 -2.8318727E-25  6.2924812E-30  1.9436467E-33
  72   17    -3262.1886  0.0140093714 -1.0140007E-08  6.9559928E-15 -1.2942666E-20 -2.8185704E-25  6.7538484E-30  1.9334962E-33
  72   18    -3261.6843  0.0140086413 -1.0139256E-08  6.9541254E-15 -1.2993268E-20 -2.8034591E-25  7.2397286E-30  1.9221544E-33
  72   19    -3261.1520  0.0140078708 -1.0138464E-08  6.9521464E-15 -1.3046370E-20 -2.7863752E-25  7.7493303E-30  1.9095311E-33
  72   20    -3260.5917  0.0140070597 -1.0137629E-08  6.9500545E-15 -1.3101903E-20 -2.7671290E-25  8.2819486E-30  1.8954681E-33
  73    0    -3231.4354  0.0139741860 -1.0167430E-08  6.9349891E-15 -1.0923964E-20  3.3932219E-25 -8.6733484E-30 -2.0785126E-33
  73    1    -3231.4075  0.0139741453 -1.0167388E-08  6.9349017E-15 -1.0920573E-20  3.3921768E-25 -8.7024250E-30 -2.0780586E-33
  73    2    -3231.3516  0.0139740640 -1.0167305E-08  6.9347270E-15 -1.0913788E-20  3.3900793E-25 -8.7606101E-30 -2.0771530E-33
  73    3    -3231.2677  0.0139739419 -1.0167180E-08  6.9344652E-15 -1.0903625E-20  3.3869064E-25 -8.8477574E-30 -2.0757707E-33
  73    4    -3231.1559  0.0139737793 -1.0167014E-08  6.9341165E-15 -1.0890085E-20  3.3826373E-25 -8.9639878E-30 -2.0739267E-33
  73    5    -3231.0162  0.0139735759 -1.0166806E-08  6.9336812E-15 -1.0873187E-20  3.3772208E-25 -9.1090813E-30 -2.0715755E-33
  73    6    -3230.8485  0.0139733319 -1.0166556E-08  6.9331598E-15 -1.0852942E-20  3.3705966E-25 -9.2829863E-30 -2.0686670E-33
  73    7    -3230.6529  0.0139730473 -1.0166265E-08  6.9325527E-15 -1.0829375E-20  3.3627103E-25 -9.4855439E-30 -2.0651633E-33
  73    8    -3230.4293  0.0139727220 -1.0165932E-08  6.9318605E-15 -1.0802509E-20  3.3534980E-25 -9.7166516E-30 -2.0610746E-33
  73    9    -3230.1778  0.0139723560 -1.0165558E-08  6.9310838E-15 -1.0772376E-20  3.3428531E-25 -9.9759763E-30 -2.0562537E-33
  73   10    -3229.8984  0.0139719494 -1.0165142E-08  6.9302234E-15 -1.0739007E-20  3.3307172E-25 -1.0263519E-29 -2.0507744E-33
  73   11    -3229.5910  0.0139715021 -1.0164685E-08  6.9292799E-15 -1.0702447E-20  3.3169632E-25 -1.0578833E-29 -2.0444786E-33
  73   12    -3229.2557  0.0139710142 -1.0164186E-08  6.9282544E-15 -1.0662734E-20  3.3014774E-25 -1.0921701E-29 -2.0373110E-33
  73   13    -3228.8924  0.0139704857 -1.0163645E-08  6.9271477E-15 -1.0619926E-20  3.2841533E-25 -1.1291769E-29 -2.0292425E-33
  73   14    -3228.5013  0.0139699166 -1.0163064E-08  6.9259609E-15 -1.0574083E-20  3.2648462E-25 -1.1688602E-29 -2.0201435E-33
  73   15    -3228.0822  0.0139693068 -1.0162440E-08  6.9246949E-15 -1.0525271E-20  3.2434220E-25 -1.2111773E-29 -2.0099416E-33
  73   16    -3227.6352  0.0139686564 -1.0161776E-08  6.9233510E-15 -1.0473565E-20  3.2197438E-25 -1.2560769E-29 -1.9986125E-33
  73   17    -3227.1603  0.0139679654 -1.0161070E-08  6.9219303E-15 -1.0419048E-20  3.1936337E-25 -1.3034936E-29 -1.9859707E-33
  73   18    -3226.6574  0.0139672339 -1.0160322E-08  6.9204341E-15 -1.0361824E-20  3.1649391E-25 -1.3533580E-29 -1.9719581E-33
  73   19    -3226.1267  0.0139664617 -1.0159533E-08  6.9188636E-15 -1.0301985E-20  3.1334855E-25 -1.4056124E-29 -1.9564694E-33
  73   20    -3225.5680  0.0139656490 -1.0158703E-08  6.9172203E-15 -1.0239655E-20  3.0990950E-25 -1.4601614E-29 -1.9393951E-33
  74    0    -3196.5442  0.0139326517 -1.0188289E-08  6.9966458E-15 -1.4569747E-20 -4.4258803E-25  9.6230885E-30  2.5069703E-33
  74    1    -3196.5164  0.0139326109 -1.0188247E-08  6.9965293E-15 -1.4574169E-20 -4.4247278E-25  9.6581328E-30  2.5065215E-33
  74    2    -3196.4606  0.0139325294 -1.0188163E-08  6.9962960E-15 -1.4583017E-20 -4.4223980E-25  9.7283208E-30  2.5056377E-33
  74    3    -3196.3771  0.0139324072 -1.0188037E-08  6.9959459E-15 -1.4596283E-20 -4.4188859E-25  9.8335995E-30  2.5043055E-33
  74    4    -3196.2656  0.0139322442 -1.0187869E-08  6.9954785E-15 -1.4613948E-20 -4.4141301E-25  9.9737923E-30  2.5024814E-33
  74    5    -3196.1263  0.0139320404 -1.0187659E-08  6.9948935E-15 -1.4636003E-20 -4.4080872E-25  1.0148834E-29  2.5001123E-33
  74    6    -3195.9591  0.0139317959 -1.0187407E-08  6.9941903E-15 -1.4662426E-20 -4.4007066E-25  1.0358711E-29  2.4972295E-33
  74    7    -3195.7640  0.0139315107 -1.0187113E-08  6.9933683E-15 -1.4693201E-20 -4.3918931E-25  1.0603242E-29  2.4937161E-33
  74    8    -3195.5411  0.0139311847 -1.0186778E-08  6.9924269E-15 -1.4728294E-20 -4.3815834E-25  1.0882320E-29  2.4896101E-33
  74    9    -3195.2904  0.0139308180 -1.0186400E-08  6.9913650E-15 -1.4767677E-20 -4.3696671E-25  1.1195726E-29  2.4848135E-33
  74   10    -3195.0118  0.0139304105 -1.0185981E-08  6.9901819E-15 -1.4811307E-20 -4.3560246E-25  1.1543233E-29  2.4792618E-33
  74   11    -3194.7053  0.0139299623 -1.0185519E-08  6.9888763E-15 -1.4859137E-20 -4.3405296E-25  1.1924556E-29  2.4728543E-33
  74   12    -3194.3710  0.0139294734 -1.0185016E-08  6.9874474E-15 -1.4911121E-20 -4.3230638E-25  1.2339381E-29  2.4655685E-33
  74   13    -3194.0088  0.0139289438 -1.0184471E-08  6.9858937E-15 -1.4967194E-20 -4.3034582E-25  1.2787356E-29  2.4572820E-33
  74   14    -3193.6188  0.0139283735 -1.0183885E-08  6.9842140E-15 -1.5027291E-20 -4.2815774E-25  1.3268085E-29  2.4479525E-33
  74   15    -3193.2010  0.0139277625 -1.0183256E-08  6.9824069E-15 -1.5091329E-20 -4.2572300E-25  1.3781004E-29  2.4374373E-33
  74   16    -3192.7553  0.0139271108 -1.0182586E-08  6.9804708E-15 -1.5159228E-20 -4.2302474E-25  1.4325651E-29  2.4256499E-33
  74   17    -3192.2818  0.0139264184 -1.0181874E-08  6.9784043E-15 -1.5230896E-20 -4.2004375E-25  1.4901490E-29  2.4125005E-33
  74   18    -3191.7805  0.0139256853 -1.0181120E-08  6.9762056E-15 -1.5306209E-20 -4.1675927E-25  1.5507615E-29  2.3978540E-33
  74   19    -3191.2513  0.0139249116 -1.0180325E-08  6.9738731E-15 -1.5385052E-20 -4.1315047E-25  1.6143269E-29  2.3815987E-33
  74   20    -3190.6943  0.0139240972 -1.0179488E-08  6.9714049E-15 -1.5467290E-20 -4.0919741E-25  1.6807663E-29  2.3636500E-33
  75    0    -3161.8033  0.0138909786 -1.0209911E-08  6.9008528E-15 -1.2109746E-20  5.6759596E-25 -2.1505953E-30 -2.7684366E-33
  75    1    -3161.7755  0.0138909377 -1.0209869E-08  6.9007559E-15 -1.2104071E-20  5.6757099E-25 -2.1893368E-30 -2.7682865E-33
  75    2    -3161.7199  0.0138908561 -1.0209786E-08  6.9005624E-15 -1.2092720E-20  5.6751666E-25 -2.2668409E-30 -2.7678840E-33
  75    3    -3161.6366  0.0138907335 -1.0209662E-08  6.9002724E-15 -1.2075697E-20  5.6743277E-25 -2.3830454E-30 -2.7672887E-33
  75    4    -3161.5255  0.0138905702 -1.0209497E-08  6.8998863E-15 -1.2053002E-20  5.6731500E-25 -2.5380097E-30 -2.7664818E-33
  75    5    -3161.3865  0.0138903660 -1.0209290E-08  6.8994048E-15 -1.2024639E-20  5.6715640E-25 -2.7316329E-30 -2.7654017E-33
  75    6    -3161.2199  0.0138901210 -1.0209041E-08  6.8988284E-15 -1.1990615E-20  5.6695169E-25 -2.9638800E-30 -2.7640283E-33
  75    7    -3161.0254  0.0138898351 -1.0208751E-08  6.8981580E-15 -1.1950938E-20  5.6669071E-25 -3.2346443E-30 -2.7622880E-33
  75    8    -3160.8032  0.0138895085 -1.0208420E-08  6.8973946E-15 -1.1905616E-20  5.6636647E-25 -3.5439299E-30 -2.7602115E-33
  75    9    -3160.5532  0.0138891410 -1.0208048E-08  6.8965392E-15 -1.1854662E-20  5.6596426E-25 -3.8915104E-30 -2.7576170E-33
  75   10    -3160.2754  0.0138887326 -1.0207634E-08  6.8955931E-15 -1.1798090E-20  5.6547500E-25 -4.2773784E-30 -2.7545534E-33
  75   11    -3159.9698  0.0138882835 -1.0207179E-08  6.8945576E-15 -1.1735915E-20  5.6488222E-25 -4.7013501E-30 -2.7508533E-33
  75   12    -3159.6365  0.0138877936 -1.0206683E-08  6.8934342E-15 -1.1668176E-20  5.6417183E-25 -5.1630855E-30 -2.7464647E-33
  75   13    -3159.2754  0.0138872629 -1.0206145E-08  6.8922246E-15 -1.1594882E-20  5.6332738E-25 -5.6625411E-30 -2.7413211E-33
  75   14    -3158.8866  0.0138866913 -1.0205566E-08  6.8909303E-15 -1.1516092E-20  5.6233068E-25 -6.1991590E-30 -2.7352942E-33
  75   15    -3158.4700  0.0138860790 -1.0204946E-08  6.8895535E-15 -1.1431821E-20  5.6116388E-25 -6.7729745E-30 -2.7283418E-33
  75   16    -3158.0257  0.0138854259 -1.0204285E-08  6.8880960E-15 -1.1342142E-20  5.5980379E-25 -7.3832057E-30 -2.7202367E-33
  75   17    -3157.5536  0.0138847320 -1.0203582E-08  6.8865599E-15 -1.1247112E-20  5.5823256E-25 -8.0294892E-30 -2.7109759E-33
  75   18    -3157.0537  0.0138839974 -1.0202839E-08  6.8849475E-15 -1.1146790E-20  5.5642409E-25 -8.7113351E-30 -2.7003737E-33
  75   19    -3156.5262  0.0138832220 -1.0202054E-08  6.8832612E-15 -1.1041263E-20  5.5435604E-25 -9.4280383E-30 -2.6883279E-33
  75   20    -3155.9709  0.0138824059 -1.0201228E-08  6.8815035E-15 -1.0930622E-20  5.5200337E-25 -1.0178918E-29 -2.6746984E-33
  76    0    -3127.2128  0.0138491529 -1.0231637E-08  7.0064265E-15 -1.0380517E-20 -4.2611139E-25 -4.8119245E-30  2.5789812E-33
  76    1    -3127.1851  0.0138491119 -1.0231595E-08  7.0063434E-15 -1.0384783E-20 -4.2616945E-25 -4.7757829E-30  2.5790916E-33
  76    2    -3127.1297  0.0138490301 -1.0231511E-08  7.0061772E-15 -1.0393303E-20 -4.2628286E-25 -4.7036133E-30  2.5792453E-33
  76    3    -3127.0466  0.0138489073 -1.0231385E-08  7.0059276E-15 -1.0406098E-20 -4.2645033E-25 -4.5952575E-30  2.5794848E-33
  76    4    -3126.9359  0.0138487436 -1.0231217E-08  7.0055943E-15 -1.0423155E-20 -4.2666690E-25 -4.4508649E-30  2.5797623E-33
  76    5    -3126.7974  0.0138485390 -1.0231007E-08  7.0051769E-15 -1.0444494E-20 -4.2692841E-25 -4.2702566E-30  2.5800622E-33
  76    6    -3126.6312  0.0138482935 -1.0230754E-08  7.0046750E-15 -1.0470121E-20 -4.2722866E-25 -4.0535292E-30  2.5803467E-33
  76    7    -3126.4373  0.0138480070 -1.0230460E-08  7.0040878E-15 -1.0500042E-20 -4.2755773E-25 -3.8005999E-30  2.5805418E-33
  76    8    -3126.2157  0.0138476796 -1.0230124E-08  7.0034147E-15 -1.0534264E-20 -4.2790956E-25 -3.5115189E-30  2.5806666E-33
  76    9    -3125.9665  0.0138473113 -1.0229746E-08  7.0026549E-15 -1.0572786E-20 -4.2827040E-25 -3.1864504E-30  2.5805514E-33
  76   10    -3125.6896  0.0138469022 -1.0229326E-08  7.0018073E-15 -1.0615636E-20 -4.2863177E-25 -2.8251292E-30  2.5802301E-33
  76   11    -3125.3849  0.0138464521 -1.0228864E-08  7.0008711E-15 -1.0662803E-20 -4.2897864E-25 -2.4278341E-30  2.5795709E-33
  76   12    -3125.0526  0.0138459611 -1.0228360E-08  6.9998450E-15 -1.0714301E-20 -4.2929593E-25 -1.9945794E-30  2.5784832E-33
  76   13    -3124.6926  0.0138454293 -1.0227814E-08  6.9987278E-15 -1.0770131E-20 -4.2957087E-25 -1.5253747E-30  2.5769481E-33
  76   14    -3124.3050  0.0138448565 -1.0227226E-08  6.9975182E-15 -1.0830286E-20 -4.2978524E-25 -1.0204948E-30  2.5748219E-33
  76   15    -3123.8896  0.0138442429 -1.0226596E-08  6.9962147E-15 -1.0894763E-20 -4.2991955E-25 -4.8012421E-31  2.5719604E-33
  76   16    -3123.4466  0.0138435884 -1.0225925E-08  6.9948158E-15 -1.0963554E-20 -4.2995768E-25  9.5616419E-32  2.5683560E-33
  76   17    -3122.9760  0.0138428931 -1.0225211E-08  6.9933197E-15 -1.1036640E-20 -4.2987545E-25  7.0635775E-31  2.5637812E-33
  76   18    -3122.4776  0.0138421569 -1.0224456E-08  6.9917249E-15 -1.1114002E-20 -4.2965323E-25  1.3517466E-30  2.5581826E-33
  76   19    -3121.9516  0.0138413799 -1.0223659E-08  6.9900294E-15 -1.1195600E-20 -4.2926707E-25  2.0313258E-30  2.5513948E-33
  76   20    -3121.3980  0.0138405620 -1.0222820E-08  6.9882312E-15 -1.1281402E-20 -4.2869412E-25  2.7446367E-30  2.5433245E-33
  77    0    -3092.7733  0.0138071837 -1.0252887E-08  6.9687872E-15 -1.2450853E-20  3.6267876E-25  3.5992925E-30 -2.3292199E-33
  77    1    -3092.7457  0.0138071427 -1.0252845E-08  6.9686876E-15 -1.2447222E-20  3.6272216E-25  3.5666363E-30 -2.3294064E-33
  77    2    -3092.6905  0.0138070607 -1.0252761E-08  6.9684884E-15 -1.2439969E-20  3.6280829E-25  3.5013760E-30 -2.3297832E-33
  77    3    -3092.6076  0.0138069377 -1.0252636E-08  6.9681900E-15 -1.2429086E-20  3.6293146E-25  3.4035857E-30 -2.3302413E-33
  77    4    -3092.4972  0.0138067736 -1.0252469E-08  6.9677926E-15 -1.2414564E-20  3.6309091E-25  3.2730710E-30 -2.3308355E-33
  77    5    -3092.3591  0.0138065686 -1.0252260E-08  6.9672964E-15 -1.2396404E-20  3.6328197E-25  3.1099048E-30 -2.3315479E-33
  77    6    -3092.1934  0.0138063225 -1.0252009E-08  6.9667018E-15 -1.2374600E-20  3.6350025E-25  2.9139547E-30 -2.3323801E-33
  77    7    -3092.0001  0.0138060355 -1.0251716E-08  6.9660095E-15 -1.2349146E-20  3.6373552E-25  2.6853416E-30 -2.3331764E-33
  77    8    -3091.7792  0.0138057074 -1.0251382E-08  6.9652201E-15 -1.2320039E-20  3.6398098E-25  2.4240052E-30 -2.3339461E-33
  77    9    -3091.5307  0.0138053384 -1.0251006E-08  6.9643343E-15 -1.2287273E-20  3.6422645E-25  2.1298836E-30 -2.3346178E-33
  77   10    -3091.2546  0.0138049283 -1.0250588E-08  6.9633527E-15 -1.2250835E-20  3.6446288E-25  1.8029866E-30 -2.3351583E-33
  77   11    -3090.9509  0.0138044773 -1.0250128E-08  6.9622764E-15 -1.2210733E-20  3.6467759E-25  1.4433586E-30 -2.3354440E-33
  77   12    -3090.6196  0.0138039853 -1.0249627E-08  6.9611063E-15 -1.2166960E-20  3.6485629E-25  1.0510206E-30 -2.3354090E-33
  77   13    -3090.2607  0.0138034524 -1.0249084E-08  6.9598434E-15 -1.2119516E-20  3.6498711E-25  6.2597661E-31 -2.3349918E-33
  77   14    -3089.8742  0.0138028784 -1.0248500E-08  6.9584889E-15 -1.2068412E-20  3.6505319E-25  1.6839925E-31 -2.3340631E-33
  77   15    -3089.4602  0.0138022635 -1.0247873E-08  6.9570440E-15 -1.2013658E-20  3.6503969E-25 -3.2155077E-31 -2.3325590E-33
  77   16    -3089.0185  0.0138016077 -1.0247206E-08  6.9555100E-15 -1.1955259E-20  3.6492765E-25 -8.4382235E-31 -2.3303461E-33
  77   17    -3088.5493  0.0138009109 -1.0246496E-08  6.9538883E-15 -1.1893238E-20  3.6469922E-25 -1.3981403E-30 -2.3273258E-33
  77   18    -3088.0524  0.0138001732 -1.0245745E-08  6.9521804E-15 -1.1827624E-20  3.6433412E-25 -1.9841470E-30 -2.3233536E-33
  77   19    -3087.5280  0.0137993945 -1.0244953E-08  6.9503878E-15 -1.1758454E-20  3.6381060E-25 -2.6013732E-30 -2.3182584E-33
  77   20    -3086.9761  0.0137985750 -1.0244119E-08  6.9485123E-15 -1.1685754E-20  3.6310856E-25 -3.2497008E-30 -2.3120224E-33
  78    0    -3058.4850  0.0137650665 -1.0274219E-08  7.0318456E-15 -1.2265024E-20 -3.6268078E-25  2.5652854E-31  2.5211265E-33
  78    1    -3058.4574  0.0137650254 -1.0274177E-08  7.0317475E-15 -1.2268649E-20 -3.6267753E-25  2.9181448E-31  2.5213218E-33
  78    2    -3058.4024  0.0137649432 -1.0274092E-08  7.0315511E-15 -1.2275906E-20 -3.6266972E-25  3.6242226E-31  2.5217264E-33
  78    3    -3058.3198  0.0137648199 -1.0273966E-08  7.0312564E-15 -1.2286781E-20 -3.6265463E-25  4.6829527E-31  2.5222715E-33
  78    4    -3058.2097  0.0137646555 -1.0273797E-08  7.0308630E-15 -1.2301288E-20 -3.6262969E-25  6.0960837E-31  2.5230048E-33
  78    5    -3058.0720  0.0137644501 -1.0273586E-08  7.0303706E-15 -1.2319421E-20 -3.6258808E-25  7.8626132E-31  2.5238351E-33
  78    6    -3057.9069  0.0137642035 -1.0273333E-08  7.0297787E-15 -1.2341174E-20 -3.6252319E-25  9.9829862E-31  2.5247254E-33
  78    7    -3057.7142  0.0137639158 -1.0273038E-08  7.0290869E-15 -1.2366548E-20 -3.6242830E-25  1.2457343E-30  2.5256534E-33
  78    8    -3057.4939  0.0137635871 -1.0272700E-08  7.0282945E-15 -1.2395537E-20 -3.6229494E-25  1.5286739E-30  2.5265717E-33
  78    9    -3057.2462  0.0137632173 -1.0272321E-08  7.0274008E-15 -1.2428135E-20 -3.6211284E-25  1.8470968E-30  2.5274148E-33
  78   10    -3056.9709  0.0137628064 -1.0271899E-08  7.0264051E-15 -1.2464332E-20 -3.6187011E-25  2.2009687E-30  2.5281028E-33
  78   11    -3056.6682  0.0137623545 -1.0271436E-08  7.0253066E-15 -1.2504122E-20 -3.6155427E-25  2.5903290E-30  2.5285369E-33
  78   12    -3056.3379  0.0137618614 -1.0270930E-08  7.0241040E-15 -1.2547486E-20 -3.6114925E-25  3.0151190E-30  2.5286449E-33
  78   13    -3055.9801  0.0137613274 -1.0270382E-08  7.0227967E-15 -1.2594400E-20 -3.6064401E-25  3.4753482E-30  2.5283743E-33
  78   14    -3055.5948  0.0137607522 -1.0269792E-08  7.0213833E-15 -1.2644851E-20 -3.6001887E-25  3.9708452E-30  2.5275626E-33
  78   15    -3055.1819  0.0137601361 -1.0269160E-08  7.0198627E-15 -1.2698798E-20 -3.5925698E-25  4.5014890E-30  2.5261429E-33
  78   16    -3054.7416  0.0137594789 -1.0268486E-08  7.0182336E-15 -1.2756202E-20 -3.5833801E-25  5.0670489E-30  2.5239552E-33
  78   17    -3054.2738  0.0137587806 -1.0267771E-08  7.0164946E-15 -1.2817030E-20 -3.5724278E-25  5.6674278E-30  2.5208918E-33
  78   18    -3053.7785  0.0137580414 -1.0267013E-08  7.0146443E-15 -1.2881219E-20 -3.5595053E-25  6.3021891E-30  2.5168420E-33
  78   19    -3053.2557  0.0137572611 -1.0266213E-08  7.0126812E-15 -1.2948711E-20 -3.5443740E-25  6.9710393E-30  2.5116177E-33
  78   20    -3052.7055  0.0137564399 -1.0265372E-08  7.0106037E-15 -1.3019427E-20 -3.5267914E-25  7.6734166E-30  2.5051161E-33
  79    0    -3024.3482  0.0137228048 -1.0295615E-08  6.9852378E-15 -1.0728472E-20  5.6766754E-25  3.1252507E-30 -2.9912765E-33
  79    1    -3024.3207  0.0137227636 -1.0295573E-08  6.9851520E-15 -1.0722795E-20  5.6770390E-25  3.0834051E-30 -2.9916822E-33
  79    2    -3024.2658  0.0137226812 -1.0295489E-08  6.9849805E-15 -1.0711443E-20  5.6777692E-25  2.9996411E-30 -2.9925668E-33
  79    3    -3024.1835  0.0137225577 -1.0295364E-08  6.9847236E-15 -1.0694400E-20  5.6788231E-25  2.8738781E-30 -2.9938137E-33
  79    4    -3024.0737  0.0137223930 -1.0295196E-08  6.9843818E-15 -1.0671685E-20  5.6801643E-25  2.7061368E-30 -2.9954748E-33
  79    5    -3023.9365  0.0137221871 -1.0294987E-08  6.9839555E-15 -1.0643278E-20  5.6817309E-25  2.4963740E-30 -2.9975019E-33
  79    6    -3023.7718  0.0137219400 -1.0294735E-08  6.9834454E-15 -1.0609183E-20  5.6834330E-25  2.2445023E-30 -2.9997943E-33
  79    7    -3023.5797  0.0137216517 -1.0294442E-08  6.9828524E-15 -1.0569397E-20  5.6851880E-25  1.9504643E-30 -3.0023370E-33
  79    8    -3023.3602  0.0137213223 -1.0294107E-08  6.9821775E-15 -1.0523905E-20  5.6869025E-25  1.6140413E-30 -3.0050954E-33
  79    9    -3023.1132  0.0137209517 -1.0293730E-08  6.9814216E-15 -1.0472714E-20  5.6884305E-25  1.2351679E-30 -3.0079498E-33
  79   10    -3022.8388  0.0137205400 -1.0293311E-08  6.9805860E-15 -1.0415821E-20  5.6896794E-25  8.1381485E-31 -3.0109327E-33
  79   11    -3022.5369  0.0137200871 -1.0292850E-08  6.9796722E-15 -1.0353234E-20  5.6904462E-25  3.4995021E-31 -3.0138152E-33
  79   12    -3022.2077  0.0137195930 -1.0292348E-08  6.9786816E-15 -1.0284947E-20  5.6905791E-25 -1.5661512E-31 -3.0165368E-33
  79   13    -3021.8510  0.0137190579 -1.0291803E-08  6.9776158E-15 -1.0210971E-20  5.6899103E-25 -7.0586799E-31 -3.0190383E-33
  79   14    -3021.4668  0.0137184815 -1.0291217E-08  6.9764766E-15 -1.0131326E-20  5.6882232E-25 -1.2977829E-30 -3.0211745E-33
  79   15    -3021.0553  0.0137178641 -1.0290589E-08  6.9752659E-15 -1.0046027E-20  5.6853213E-25 -1.9324106E-30 -3.0228541E-33
  79   16    -3020.6163  0.0137172055 -1.0289920E-08  6.9739859E-15 -9.9550898E-21  5.6809538E-25 -2.6097097E-30 -3.0238858E-33
  79   17    -3020.1500  0.0137165058 -1.0289209E-08  6.9726385E-15 -9.8585666E-21  5.6748997E-25 -3.3293599E-30 -3.0241655E-33
  79   18    -3019.6562  0.0137157650 -1.0288456E-08  6.9712263E-15 -9.7564847E-21  5.6668827E-25 -4.0914450E-30 -3.0235661E-33
  79   19    -3019.1350  0.0137149831 -1.0287661E-08  6.9697515E-15 -9.6489123E-21  5.6566389E-25 -4.8954801E-30 -3.0218967E-33
  79   20    -3018.5864  0.0137141601 -1.0286825E-08  6.9682167E-15 -9.5358983E-21  5.6438744E-25 -5.7412676E-30 -3.0190027E-33
  80    0    -2990.3632  0.0136803935 -1.0316485E-08  7.1269426E-15 -8.7736367E-21 -5.5329725E-25 -1.5126474E-29  3.0157669E-33
  80    1    -2990.3359  0.0136803522 -1.0316443E-08  7.1268724E-15 -8.7791756E-21 -5.5347902E-25 -1.5084142E-29  3.0167387E-33
  80    2    -2990.2812  0.0136802697 -1.0316357E-08  7.1267318E-15 -8.7902457E-21 -5.5384134E-25 -1.4999641E-29  3.0186451E-33
  80    3    -2990.1991  0.0136801459 -1.0316229E-08  7.1265207E-15 -8.8068728E-21 -5.5437935E-25 -1.4872784E-29  3.0214286E-33
  80    4    -2990.0896  0.0136799808 -1.0316058E-08  7.1262384E-15 -8.8290585E-21 -5.5508708E-25 -1.4703563E-29  3.0250413E-33
  80    5    -2989.9528  0.0136797745 -1.0315844E-08  7.1258848E-15 -8.8568348E-21 -5.5596359E-25 -1.4491659E-29  3.0295849E-33
  80    6    -2989.7887  0.0136795269 -1.0315588E-08  7.1254588E-15 -8.8902210E-21 -5.5699829E-25 -1.4236932E-29  3.0349320E-33
  80    7    -2989.5972  0.0136792381 -1.0315288E-08  7.1249599E-15 -8.9292559E-21 -5.5818120E-25 -1.3939182E-29  3.0410128E-33
  80    8    -2989.3783  0.0136789080 -1.0314946E-08  7.1243870E-15 -8.9739582E-21 -5.5950368E-25 -1.3598220E-29  3.0478097E-33
  80    9    -2989.1321  0.0136785367 -1.0314562E-08  7.1237391E-15 -9.0243829E-21 -5.6095250E-25 -1.3213698E-29  3.0552475E-33
  80   10    -2988.8585  0.0136781241 -1.0314134E-08  7.1230149E-15 -9.0805566E-21 -5.6251130E-25 -1.2785424E-29  3.0631691E-33
  80   11    -2988.5576  0.0136776703 -1.0313664E-08  7.1222130E-15 -9.1425263E-21 -5.6416720E-25 -1.2313025E-29  3.0715900E-33
  80   12    -2988.2294  0.0136771752 -1.0313151E-08  7.1213321E-15 -9.2103274E-21 -5.6590303E-25 -1.1796320E-29  3.0803507E-33
  80   13    -2987.8738  0.0136766390 -1.0312596E-08  7.1203704E-15 -9.2840126E-21 -5.6769951E-25 -1.1234882E-29  3.0893826E-33
  80   14    -2987.4908  0.0136760615 -1.0311998E-08  7.1193262E-15 -9.3636270E-21 -5.6953779E-25 -1.0628341E-29  3.0986235E-33
  80   15    -2987.0805  0.0136754428 -1.0311357E-08  7.1181974E-15 -9.4491942E-21 -5.7139167E-25 -9.9767239E-30  3.1077919E-33
  80   16    -2986.6429  0.0136747829 -1.0310674E-08  7.1169820E-15 -9.5407639E-21 -5.7324046E-25 -9.2795341E-30  3.1168614E-33
  80   17    -2986.1780  0.0136740818 -1.0309948E-08  7.1156778E-15 -9.6383727E-21 -5.7505683E-25 -8.5366871E-30  3.1256450E-33
  80   18    -2985.6858  0.0136733395 -1.0309180E-08  7.1142825E-15 -9.7420428E-21 -5.7681558E-25 -7.7479482E-30  3.1340363E-33
  80   19    -2985.1662  0.0136725560 -1.0308369E-08  7.1127933E-15 -9.8518010E-21 -5.7848746E-25 -6.9132130E-30  3.1418655E-33
  80   20    -2984.6193  0.0136717314 -1.0307515E-08  7.1112078E-15 -9.9676555E-21 -5.8004080E-25 -6.0325019E-30  3.1489120E-33
  81    0    -2956.5304  0.0136378472 -1.0336471E-08  7.0745684E-15 -1.5012373E-20  4.0708903E-25  2.3946394E-29 -2.4838952E-33
  81    1    -2956.5032  0.0136378059 -1.0336429E-08  7.0744483E-15 -1.5008302E-20  4.0737588E-25  2.3911633E-29 -2.4853114E-33
  81    2    -2956.4486  0.0136377232 -1.0336344E-08  7.0742083E-15 -1.5000147E-20  4.0794785E-25  2.3841994E-29 -2.4881349E-33
  81    3    -2956.3668  0.0136375992 -1.0336217E-08  7.0738484E-15 -1.4987900E-20  4.0880490E-25  2.3737442E-29 -2.4924137E-33
  81    4    -2956.2577  0.0136374338 -1.0336047E-08  7.0733691E-15 -1.4971520E-20  4.0994185E-25  2.3597620E-29 -2.4980994E-33
  81    5    -2956.1213  0.0136372271 -1.0335835E-08  7.0727706E-15 -1.4950983E-20  4.1135238E-25  2.3422467E-29 -2.5051107E-33
  81    6    -2955.9577  0.0136369790 -1.0335580E-08  7.0720536E-15 -1.4926260E-20  4.1303167E-25  2.3211751E-29 -2.5134433E-33
  81    7    -2955.7668  0.0136366896 -1.0335283E-08  7.0712185E-15 -1.4897280E-20  4.1497009E-25  2.2964979E-29 -2.5230012E-33
  81    8    -2955.5486  0.0136363589 -1.0334944E-08  7.0702661E-15 -1.4863993E-20  4.1716300E-25  2.2681790E-29 -2.5338574E-33
  81    9    -2955.3031  0.0136359868 -1.0334562E-08  7.0691973E-15 -1.4826335E-20  4.1959425E-25  2.2361708E-29 -2.5457989E-33
  81   10    -2955.0304  0.0136355735 -1.0334138E-08  7.0680129E-15 -1.4784244E-20  4.2225569E-25  2.2004453E-29 -2.5588165E-33
  81   11    -2954.7304  0.0136351188 -1.0333671E-08  7.0667139E-15 -1.4737637E-20  4.2513389E-25  2.1609298E-29 -2.5728603E-33
  81   12    -2954.4032  0.0136346228 -1.0333163E-08  7.0653015E-15 -1.4686439E-20  4.2821510E-25  2.1175820E-29 -2.5878379E-33
  81   13    -2954.0487  0.0136340855 -1.0332612E-08  7.0637771E-15 -1.4630557E-20  4.3148083E-25  2.0703400E-29 -2.6036051E-33
  81   14    -2953.6669  0.0136335069 -1.0332018E-08  7.0621418E-15 -1.4569904E-20  4.3491794E-25  2.0191349E-29 -2.6201916E-33
  81   15    -2953.2580  0.0136328869 -1.0331383E-08  7.0603974E-15 -1.4504399E-20  4.3850190E-25  1.9639349E-29 -2.6372686E-33
  81   16    -2952.8217  0.0136322258 -1.0330705E-08  7.0585453E-15 -1.4433938E-20  4.4221603E-25  1.9046617E-29 -2.6548636E-33
  81   17    -2952.3582  0.0136315233 -1.0329985E-08  7.0565874E-15 -1.4358438E-20  4.4603595E-25  1.8412644E-29 -2.6727596E-33
  81   18    -2951.8675  0.0136307796 -1.0329223E-08  7.0545256E-15 -1.4277791E-20  4.4994062E-25  1.7736726E-29 -2.6909147E-33
  81   19    -2951.3496  0.0136299946 -1.0328419E-08  7.0523619E-15 -1.4191926E-20  4.5390313E-25  1.7018500E-29 -2.7091516E-33
  81   20    -2950.8044  0.0136291683 -1.0327573E-08  7.0500985E-15 -1.4100746E-20  4.5789590E-25  1.6257470E-29 -2.7272198E-33
  82    0    -2922.8500  0.0135951603 -1.0356990E-08  7.1423833E-15 -8.4180480E-21 -2.6440048E-25 -2.4125391E-29  1.9621528E-33
  82    1    -2922.8228  0.0135951189 -1.0356947E-08  7.1423160E-15 -8.4206965E-21 -2.6469063E-25 -2.4097887E-29  1.9638747E-33
  82    2    -2922.7684  0.0135950360 -1.0356861E-08  7.1421812E-15 -8.4259972E-21 -2.6526770E-25 -2.4042796E-29  1.9672449E-33
  82    3    -2922.6869  0.0135949117 -1.0356732E-08  7.1419789E-15 -8.4339651E-21 -2.6613284E-25 -2.3960074E-29  1.9723343E-33
  82    4    -2922.5781  0.0135947460 -1.0356561E-08  7.1417088E-15 -8.4446339E-21 -2.6728071E-25 -2.3849421E-29  1.9790545E-33
  82    5    -2922.4422  0.0135945389 -1.0356347E-08  7.1413708E-15 -8.4580311E-21 -2.6870700E-25 -2.3710667E-29  1.9873587E-33
  82    6    -2922.2790  0.0135942903 -1.0356090E-08  7.1409644E-15 -8.4742069E-21 -2.7040776E-25 -2.3543301E-29  1.9972718E-33
  82    7    -2922.0887  0.0135940004 -1.0355790E-08  7.1404893E-15 -8.4932049E-21 -2.7237695E-25 -2.3346997E-29  2.0087506E-33
  82    8    -2921.8712  0.0135936690 -1.0355447E-08  7.1399450E-15 -8.5150855E-21 -2.7460765E-25 -2.3121263E-29  2.0217495E-33
  82    9    -2921.6265  0.0135932962 -1.0355061E-08  7.1393311E-15 -8.5399103E-21 -2.7709061E-25 -2.2865650E-29  2.0361882E-33
  82   10    -2921.3547  0.0135928820 -1.0354633E-08  7.1386467E-15 -8.5677549E-21 -2.7981726E-25 -2.2579454E-29  2.0520185E-33
  82   11    -2921.0556  0.0135924264 -1.0354162E-08  7.1378914E-15 -8.5987018E-21 -2.8277732E-25 -2.2262080E-29  2.0691882E-33
  82   12    -2920.7294  0.0135919294 -1.0353648E-08  7.1370643E-15 -8.6328255E-21 -2.8595761E-25 -2.1912925E-29  2.0875985E-33
  82   13    -2920.3760  0.0135913911 -1.0353091E-08  7.1361646E-15 -8.6702211E-21 -2.8934657E-25 -2.1531213E-29  2.1071691E-33
  82   14    -2919.9955  0.0135908113 -1.0352492E-08  7.1351912E-15 -8.7109800E-21 -2.9292813E-25 -2.1116227E-29  2.1277692E-33
  82   15    -2919.5878  0.0135901902 -1.0351850E-08  7.1341433E-15 -8.7552004E-21 -2.9668957E-25 -2.0667057E-29  2.1494167E-33
  82   16    -2919.1529  0.0135895277 -1.0351165E-08  7.1330196E-15 -8.8029887E-21 -3.0061128E-25 -2.0183022E-29  2.1718847E-33
  82   17    -2918.6909  0.0135888238 -1.0350438E-08  7.1318188E-15 -8.8544399E-21 -3.0467606E-25 -1.9663307E-29  2.1951274E-33
  82   18    -2918.2017  0.0135880786 -1.0349667E-08  7.1305398E-15 -8.9096602E-21 -3.0886261E-25 -1.9107165E-29  2.2189110E-33
  82   19    -2917.6853  0.0135872921 -1.0348855E-08  7.1291811E-15 -8.9687476E-21 -3.1315185E-25 -1.8513736E-29  2.2432171E-33
  82   20    -2917.1419  0.0135864642 -1.0347999E-08  7.1277410E-15 -9.0318206E-21 -3.1751933E-25 -1.7882152E-29  2.2678490E-33
  83    0    -2889.3222  0.0135523377 -1.0376661E-08  7.1356493E-15 -1.3550748E-20  2.7582174E-25  2.2560652E-29 -1.9366816E-33
  83    1    -2889.2951  0.0135522962 -1.0376618E-08  7.1355409E-15 -1.3547993E-20  2.7609234E-25  2.2533611E-29 -1.9386532E-33
  83    2    -2889.2409  0.0135522132 -1.0376533E-08  7.1353242E-15 -1.3542462E-20  2.7663358E-25  2.2479169E-29 -1.9426533E-33
  83    3    -2889.1596  0.0135520887 -1.0376404E-08  7.1349993E-15 -1.3534150E-20  2.7744004E-25  2.2397469E-29 -1.9485116E-33
  83    4    -2889.0512  0.0135519227 -1.0376233E-08  7.1345664E-15 -1.3523033E-20  2.7851243E-25  2.2288175E-29 -1.9563358E-33
  83    5    -2888.9157  0.0135517152 -1.0376019E-08  7.1340257E-15 -1.3509074E-20  2.7984706E-25  2.2150809E-29 -1.9661527E-33
  83    6    -2888.7530  0.0135514661 -1.0375762E-08  7.1333777E-15 -1.3492233E-20  2.8143486E-25  2.1985203E-29 -1.9777610E-33
  83    7    -2888.5633  0.0135511756 -1.0375462E-08  7.1326227E-15 -1.3472469E-20  2.8327356E-25  2.1790673E-29 -1.9912566E-33
  83    8    -2888.3465  0.0135508436 -1.0375120E-08  7.1317612E-15 -1.3449724E-20  2.8535452E-25  2.1566843E-29 -2.0065245E-33
  83    9    -2888.1026  0.0135504701 -1.0374735E-08  7.1307937E-15 -1.3423937E-20  2.8767002E-25  2.1312899E-29 -2.0235640E-33
  83   10    -2887.8316  0.0135500551 -1.0374307E-08  7.1297210E-15 -1.3395042E-20  2.9021076E-25  2.1028330E-29 -2.0422943E-33
  83   11    -2887.5335  0.0135495987 -1.0373837E-08  7.1285436E-15 -1.3362965E-20  2.9296641E-25  2.0712226E-29 -2.0626333E-33
  83   12    -2887.2083  0.0135491007 -1.0373323E-08  7.1272625E-15 -1.3327633E-20  2.9592282E-25  2.0363881E-29 -2.0844943E-33
  83   13    -2886.8560  0.0135485613 -1.0372768E-08  7.1258784E-15 -1.3288963E-20  2.9907080E-25  1.9982372E-29 -2.1078713E-33
  83   14    -2886.4767  0.0135479805 -1.0372169E-08  7.1243924E-15 -1.3246856E-20  3.0239307E-25  1.9566768E-29 -2.1325932E-33
  83   15    -2886.0703  0.0135473582 -1.0371528E-08  7.1228055E-15 -1.3201241E-20  3.0587301E-25  1.9116345E-29 -2.1584936E-33
  83   16    -2885.6368  0.0135466944 -1.0370844E-08  7.1211189E-15 -1.3152004E-20  3.0949859E-25  1.8629616E-29 -2.1857227E-33
  83   17    -2885.1762  0.0135459892 -1.0370118E-08  7.1193338E-15 -1.3099074E-20  3.1324383E-25  1.8106211E-29 -2.2138333E-33
  83   18    -2884.6885  0.0135452426 -1.0369349E-08  7.1174516E-15 -1.3042341E-20  3.1709460E-25  1.7544599E-29 -2.2429472E-33
  83   19    -2884.1738  0.0135444546 -1.0368538E-08  7.1154738E-15 -1.2981716E-20  3.2102657E-25  1.6943972E-29 -2.2728118E-33
  83   20    -2883.6321  0.0135436251 -1.0367684E-08  7.1134019E-15 -1.2917105E-20  3.2501704E-25  1.6303197E-29 -2.3033219E-33
  84    0    -2855.9473  0.0135093792 -1.0396402E-08  7.2005326E-15 -9.7210596E-21 -4.3168670E-25 -3.0704603E-29  2.2507157E-33
  84    1    -2855.9203  0.0135093376 -1.0396358E-08  7.2004548E-15 -9.7253794E-21 -4.3205476E-25 -3.0673060E-29  2.2532159E-33
  84    2    -2855.8662  0.0135092544 -1.0396272E-08  7.2002992E-15 -9.7340231E-21 -4.3279166E-25 -3.0609912E-29  2.2582994E-33
  84    3    -2855.7852  0.0135091297 -1.0396142E-08  7.2000654E-15 -9.7470236E-21 -4.3389054E-25 -3.0514912E-29  2.2657565E-33
  84    4    -2855.6771  0.0135089634 -1.0395970E-08  7.1997532E-15 -9.7644142E-21 -4.3535290E-25 -3.0387716E-29  2.2757575E-33
  84    5    -2855.5420  0.0135087554 -1.0395754E-08  7.1993622E-15 -9.7862225E-21 -4.3717059E-25 -3.0228072E-29  2.2881703E-33
  84    6    -2855.3799  0.0135085059 -1.0395494E-08  7.1988918E-15 -9.8125213E-21 -4.3934142E-25 -3.0035172E-29  2.3030764E-33
  84    7    -2855.1908  0.0135082149 -1.0395192E-08  7.1983414E-15 -9.8433617E-21 -4.4185364E-25 -2.9808650E-29  2.3202621E-33
  84    8    -2854.9747  0.0135078822 -1.0394847E-08  7.1977103E-15 -9.8788203E-21 -4.4470286E-25 -2.9547704E-29  2.3398129E-33
  84    9    -2854.7315  0.0135075080 -1.0394458E-08  7.1969976E-15 -9.9189906E-21 -4.4787794E-25 -2.9251481E-29  2.3616081E-33
  84   10    -2854.4614  0.0135070923 -1.0394026E-08  7.1962023E-15 -9.9639519E-21 -4.5136863E-25 -2.8919190E-29  2.3856293E-33
  84   11    -2854.1642  0.0135066349 -1.0393551E-08  7.1953232E-15 -1.0013810E-20 -4.5516045E-25 -2.8549826E-29  2.4117365E-33
  84   12    -2853.8401  0.0135061361 -1.0393033E-08  7.1943593E-15 -1.0068675E-20 -4.5924386E-25 -2.8142234E-29  2.4399748E-33
  84   13    -2853.4889  0.0135055956 -1.0392472E-08  7.1933091E-15 -1.0128662E-20 -4.6359898E-25 -2.7695382E-29  2.4700989E-33
  84   14    -2853.1108  0.0135050137 -1.0391868E-08  7.1921710E-15 -1.0193889E-20 -4.6821132E-25 -2.7208108E-29  2.5020799E-33
  84   15    -2852.7056  0.0135043902 -1.0391221E-08  7.1909435E-15 -1.0264485E-20 -4.7306130E-25 -2.6679152E-29  2.5358268E-33
  84   16    -2852.2735  0.0135037252 -1.0390530E-08  7.1896248E-15 -1.0340583E-20 -4.7812865E-25 -2.6107123E-29  2.5711650E-33
  84   17    -2851.8144  0.0135030186 -1.0389797E-08  7.1882129E-15 -1.0422315E-20 -4.8339161E-25 -2.5490773E-29  2.6080039E-33
  84   18    -2851.3283  0.0135022706 -1.0389021E-08  7.1867058E-15 -1.0509813E-20 -4.8882583E-25 -2.4828802E-29  2.6461690E-33
  84   19    -2850.8152  0.0135014811 -1.0388202E-08  7.1851012E-15 -1.0603220E-20 -4.9440633E-25 -2.4119649E-29  2.6855558E-33
  84   20    -2850.2752  0.0135006500 -1.0387339E-08  7.1833968E-15 -1.0702677E-20 -5.0010479E-25 -2.3361980E-29  2.7259402E-33
  85    0    -2822.7254  0.0134662894 -1.0415833E-08  7.1118084E-15 -1.8671727E-20  3.6535178E-25  4.1870155E-29 -2.1295831E-33
  85    1    -2822.6985  0.0134662478 -1.0415791E-08  7.1116591E-15 -1.8668063E-20  3.6585422E-25  4.1840171E-29 -2.1325945E-33
  85    2    -2822.6446  0.0134661644 -1.0415705E-08  7.1113605E-15 -1.8660738E-20  3.6685651E-25  4.1780446E-29 -2.1385358E-33
  85    3    -2822.5638  0.0134660394 -1.0415577E-08  7.1109127E-15 -1.8649706E-20  3.6836004E-25  4.1690407E-29 -2.1474920E-33
  85    4    -2822.4561  0.0134658728 -1.0415407E-08  7.1103162E-15 -1.8634938E-20  3.7035762E-25  4.1569863E-29 -2.1593740E-33
  85    5    -2822.3214  0.0134656645 -1.0415193E-08  7.1095711E-15 -1.8616355E-20  3.7284854E-25  4.1418121E-29 -2.1742158E-33
  85    6    -2822.1598  0.0134654145 -1.0414937E-08  7.1086781E-15 -1.8593895E-20  3.7582295E-25  4.1234780E-29 -2.1918757E-33
  85    7    -2821.9713  0.0134651229 -1.0414639E-08  7.1076376E-15 -1.8567465E-20  3.7927751E-25  4.1018943E-29 -2.2124135E-33
  85    8    -2821.7559  0.0134647897 -1.0414298E-08  7.1064502E-15 -1.8536972E-20  3.8320458E-25  4.0769905E-29 -2.2358224E-33
  85    9    -2821.5135  0.0134644147 -1.0413914E-08  7.1051168E-15 -1.8502283E-20  3.8759115E-25  4.0486580E-29 -2.2618810E-33
  85   10    -2821.2442  0.0134639982 -1.0413488E-08  7.1036382E-15 -1.8463282E-20  3.9243014E-25  4.0167886E-29 -2.2906511E-33
  85   11    -2820.9480  0.0134635400 -1.0413019E-08  7.1020153E-15 -1.8419821E-20  3.9770952E-25  3.9812642E-29 -2.3220545E-33
  85   12    -2820.6249  0.0134630402 -1.0412508E-08  7.1002493E-15 -1.8371758E-20  4.0341578E-25  3.9419760E-29 -2.3560289E-33
  85   13    -2820.2749  0.0134624988 -1.0411954E-08  7.0983414E-15 -1.8318914E-20  4.0953053E-25  3.8987618E-29 -2.3923641E-33
  85   14    -2819.8979  0.0134619157 -1.0411358E-08  7.0962929E-15 -1.8261120E-20  4.1604063E-25  3.8514901E-29 -2.4310930E-33
  85   15    -2819.4941  0.0134612911 -1.0410719E-08  7.0941053E-15 -1.8198195E-20  4.2292698E-25  3.8000039E-29 -2.4720097E-33
  85   16    -2819.0633  0.0134606248 -1.0410038E-08  7.0917803E-15 -1.8129949E-20  4.3016968E-25  3.7441539E-29 -2.5150627E-33
  85   17    -2818.6057  0.0134599169 -1.0409315E-08  7.0893196E-15 -1.8056175E-20  4.3774732E-25  3.6837559E-29 -2.5601247E-33
  85   18    -2818.1211  0.0134591675 -1.0408549E-08  7.0867253E-15 -1.7976664E-20  4.4563271E-25  3.6186421E-29 -2.6069603E-33
  85   19    -2817.6097  0.0134583765 -1.0407742E-08  7.0839993E-15 -1.7891216E-20  4.5380409E-25  3.5486523E-29 -2.6555133E-33
  85   20    -2817.0714  0.0134575439 -1.0406892E-08  7.0811440E-15 -1.7799606E-20  4.6223177E-25  3.4735841E-29 -2.7056021E-33
  86    0    -2789.6568  0.0134230567 -1.0436655E-08  7.1307577E-15 -8.0591939E-21 -1.9073634E-25 -4.5460690E-29  1.1798459E-33
  86    1    -2789.6299  0.0134230150 -1.0436612E-08  7.1306932E-15 -8.0611032E-21 -1.9128214E-25 -4.5444159E-29  1.1829004E-33
  86    2    -2789.5763  0.0134229315 -1.0436527E-08  7.1305643E-15 -8.0649427E-21 -1.9237370E-25 -4.5410893E-29  1.1890514E-33
  86    3    -2789.4957  0.0134228062 -1.0436398E-08  7.1303706E-15 -8.0707422E-21 -1.9400714E-25 -4.5360734E-29  1.1981786E-33
  86    4    -2789.3883  0.0134226392 -1.0436227E-08  7.1301122E-15 -8.0785442E-21 -1.9618240E-25 -4.5293321E-29  1.2103349E-33
  86    5    -2789.2541  0.0134224305 -1.0436013E-08  7.1297889E-15 -8.0884246E-21 -1.9889727E-25 -4.5208043E-29  1.2255124E-33
  86    6    -2789.0930  0.0134221801 -1.0435757E-08  7.1294003E-15 -8.1004521E-21 -2.0214805E-25 -4.5104373E-29  1.2436561E-33
  86    7    -2788.9051  0.0134218879 -1.0435457E-08  7.1289463E-15 -8.1147361E-21 -2.0593152E-25 -4.4981445E-29  1.2647986E-33
  86    8    -2788.6904  0.0134215539 -1.0435115E-08  7.1284265E-15 -8.1313832E-21 -2.1024386E-25 -4.4838406E-29  1.2889159E-33
  86    9    -2788.4488  0.0134211783 -1.0434730E-08  7.1278403E-15 -8.1505189E-21 -2.1507716E-25 -4.4674359E-29  1.3158709E-33
  86   10    -2788.1804  0.0134207609 -1.0434302E-08  7.1271874E-15 -8.1722972E-21 -2.2042585E-25 -4.4488083E-29  1.3456775E-33
  86   11    -2787.8851  0.0134203018 -1.0433832E-08  7.1264671E-15 -8.1968664E-21 -2.2628462E-25 -4.4278305E-29  1.3783425E-33
  86   12    -2787.5631  0.0134198010 -1.0433319E-08  7.1256790E-15 -8.2243983E-21 -2.3264470E-25 -4.4043756E-29  1.4137907E-33
  86   13    -2787.2141  0.0134192585 -1.0432763E-08  7.1248220E-15 -8.2550904E-21 -2.3949346E-25 -4.3783007E-29  1.4518705E-33
  86   14    -2786.8384  0.0134186743 -1.0432165E-08  7.1238955E-15 -8.2891405E-21 -2.4682664E-25 -4.3494317E-29  1.4926953E-33
  86   15    -2786.4359  0.0134180483 -1.0431524E-08  7.1228986E-15 -8.3267458E-21 -2.5462735E-25 -4.3176325E-29  1.5359995E-33
  86   16    -2786.0065  0.0134173807 -1.0430840E-08  7.1218301E-15 -8.3681473E-21 -2.6288289E-25 -4.2827182E-29  1.5818005E-33
  86   17    -2785.5503  0.0134166715 -1.0430114E-08  7.1206890E-15 -8.4135790E-21 -2.7158160E-25 -4.2444918E-29  1.6300320E-33
  86   18    -2785.0673  0.0134159205 -1.0429345E-08  7.1194739E-15 -8.4632818E-21 -2.8070431E-25 -4.2027808E-29  1.6805222E-33
  86   19    -2784.5575  0.0134151279 -1.0428533E-08  7.1181834E-15 -8.5175213E-21 -2.9023595E-25 -4.1573783E-29  1.7331889E-33
  86   20    -2784.0210  0.0134142937 -1.0427679E-08  7.1168159E-15 -8.5765629E-21 -3.0015559E-25 -4.1080801E-29  1.7879853E-33
  87    0    -2756.7417  0.0133796796 -1.0456848E-08  7.0890212E-15 -1.9838861E-20 -8.4690674E-26  4.2660203E-29  2.6477950E-34
  87    1    -2756.7150  0.0133796378 -1.0456805E-08  7.0888625E-15 -1.9839712E-20 -8.4179057E-26  4.2663981E-29  2.6180648E-34
  87    2    -2756.6614  0.0133795541 -1.0456720E-08  7.0885450E-15 -1.9841382E-20 -8.3154549E-26  4.2671206E-29  2.5581453E-34
  87    3    -2756.5812  0.0133794286 -1.0456593E-08  7.0880688E-15 -1.9843853E-20 -8.1618059E-26  4.2681682E-29  2.4682854E-34
  87    4    -2756.4741  0.0133792613 -1.0456422E-08  7.0874337E-15 -1.9847076E-20 -7.9568886E-26  4.2695195E-29  2.3488005E-34
  87    5    -2756.3403  0.0133790522 -1.0456210E-08  7.0866398E-15 -1.9850986E-20 -7.7007466E-26  4.2711062E-29  2.1996090E-34
  87    6    -2756.1798  0.0133788013 -1.0455955E-08  7.0856868E-15 -1.9855523E-20 -7.3931309E-26  4.2728885E-29  2.0199386E-34
  87    7    -2755.9925  0.0133785085 -1.0455657E-08  7.0845748E-15 -1.9860567E-20 -7.0341003E-26  4.2747566E-29  1.8102427E-34
  87    8    -2755.7784  0.0133781739 -1.0455317E-08  7.0833035E-15 -1.9866027E-20 -6.6235888E-26  4.2766427E-29  1.5704342E-34
  87    9    -2755.5376  0.0133777975 -1.0454935E-08  7.0818730E-15 -1.9871786E-20 -6.1616831E-26  4.2784640E-29  1.3012769E-34
  87   10    -2755.2701  0.0133773793 -1.0454510E-08  7.0802830E-15 -1.9877688E-20 -5.6482477E-26  4.2800706E-29  1.0015786E-34
  87   11    -2754.9758  0.0133769194 -1.0454043E-08  7.0785335E-15 -1.9883592E-20 -5.0831927E-26  4.2813685E-29  6.7196585E-35
  87   12    -2754.6547  0.0133764176 -1.0453533E-08  7.0766244E-15 -1.9889324E-20 -4.4666105E-26  4.2821929E-29  3.1214770E-35
  87   13    -2754.3070  0.0133758740 -1.0452981E-08  7.0745556E-15 -1.9894694E-20 -3.7983391E-26  4.2823994E-29 -7.8202734E-36
  87   14    -2753.9325  0.0133752886 -1.0452387E-08  7.0723271E-15 -1.9899508E-20 -3.0790564E-26  4.2818414E-29 -4.9740326E-35
  87   15    -2753.5312  0.0133746615 -1.0451751E-08  7.0699389E-15 -1.9903551E-20 -2.3085892E-26  4.2803306E-29 -9.4626223E-35
  87   16    -2753.1032  0.0133739926 -1.0451072E-08  7.0673911E-15 -1.9906586E-20 -1.4869007E-26  4.2776691E-29 -1.4259700E-34
  87   17    -2752.6485  0.0133732820 -1.0450351E-08  7.0646836E-15 -1.9908374E-20 -6.1467596E-27  4.2736721E-29 -1.9342942E-34
  87   18    -2752.1671  0.0133725296 -1.0449588E-08  7.0618168E-15 -1.9908645E-20  3.0797606E-27  4.2681112E-29 -2.4725667E-34
  87   19    -2751.6590  0.0133717355 -1.0448784E-08  7.0587907E-15 -1.9907140E-20  1.2802864E-26  4.2607811E-29 -3.0393695E-34
  87   20    -2751.1241  0.0133708996 -1.0447937E-08  7.0556059E-15 -1.9903552E-20  2.3018371E-26  4.2514334E-29 -3.6349418E-34
  88    0    -2723.9804  0.0133361509 -1.0478788E-08  7.0059459E-15 -1.0810267E-20  2.1183126E-25 -4.1988766E-29 -1.3288049E-33
  88    1    -2723.9538  0.0133361090 -1.0478746E-08  7.0058595E-15 -1.0808155E-20  2.1132692E-25 -4.2007274E-29 -1.3254146E-33
  88    2    -2723.9004  0.0133360251 -1.0478662E-08  7.0056866E-15 -1.0803938E-20  2.1031785E-25 -4.2044289E-29 -1.3185778E-33
  88    3    -2723.8204  0.0133358994 -1.0478536E-08  7.0054273E-15 -1.0797655E-20  2.0880337E-25 -4.2099407E-29 -1.3083787E-33
  88    4    -2723.7137  0.0133357317 -1.0478368E-08  7.0050820E-15 -1.0789340E-20  2.0678058E-25 -4.2172314E-29 -1.2947191E-33
  88    5    -2723.5804  0.0133355222 -1.0478158E-08  7.0046506E-15 -1.0779064E-20  2.0424787E-25 -4.2262366E-29 -1.2776619E-33
  88    6    -2723.4203  0.0133352707 -1.0477906E-08  7.0041335E-15 -1.0766899E-20  2.0120123E-25 -4.2368904E-29 -1.2571222E-33
  88    7    -2723.2336  0.0133349773 -1.0477612E-08  7.0035309E-15 -1.0752938E-20  1.9763762E-25 -4.2490943E-29 -1.2330911E-33
  88    8    -2723.0203  0.0133346420 -1.0477275E-08  7.0028433E-15 -1.0737291E-20  1.9355026E-25 -4.2627420E-29 -1.2054796E-33
  88    9    -2722.7803  0.0133342649 -1.0476897E-08  7.0020708E-15 -1.0720079E-20  1.8893918E-25 -4.2777414E-29 -1.1743584E-33
  88   10    -2722.5136  0.0133338458 -1.0476477E-08  7.0012139E-15 -1.0701440E-20  1.8379689E-25 -4.2939420E-29 -1.1396730E-33
  88   11    -2722.2202  0.0133333848 -1.0476015E-08  7.0002731E-15 -1.0681540E-20  1.7811608E-25 -4.3111905E-29 -1.1012828E-33
  88   12    -2721.9003  0.0133328820 -1.0475511E-08  6.9992486E-15 -1.0660540E-20  1.7189623E-25 -4.3293365E-29 -1.0592858E-33
  88   13    -2721.5536  0.0133323373 -1.0474965E-08  6.9981411E-15 -1.0638632E-20  1.6512638E-25 -4.3482003E-29 -1.0134715E-33
  88   14    -2721.1803  0.0133317507 -1.0474378E-08  6.9969509E-15 -1.0616028E-20  1.5780546E-25 -4.3675827E-29 -9.6400393E-34
  88   15    -2720.7804  0.0133311223 -1.0473748E-08  6.9956783E-15 -1.0592940E-20  1.4992668E-25 -4.3872711E-29 -9.1071588E-34
  88   16    -2720.3538  0.0133304520 -1.0473076E-08  6.9943240E-15 -1.0569630E-20  1.4148282E-25 -4.4070237E-29 -8.5354281E-34
  88   17    -2719.9006  0.0133297398 -1.0472363E-08  6.9928880E-15 -1.0546349E-20  1.3247380E-25 -4.4266161E-29 -7.9256627E-34
  88   18    -2719.4207  0.0133289858 -1.0471608E-08  6.9913711E-15 -1.0523365E-20  1.2289063E-25 -4.4457697E-29 -7.2759852E-34
  88   19    -2718.9142  0.0133281900 -1.0470811E-08  6.9897733E-15 -1.0500975E-20  1.1273180E-25 -4.4642133E-29 -6.5868046E-34
  88   20    -2718.3811  0.0133273524 -1.0469972E-08  6.9880949E-15 -1.0479510E-20  1.0199592E-25 -4.4816214E-29 -5.8579732E-34
  89    0    -2691.3732  0.0132924582 -1.0500891E-08  6.9755703E-15 -1.9848086E-20 -1.7112033E-25  5.0478687E-29  1.5319866E-33
  89    1    -2691.3467  0.0132924162 -1.0500849E-08  6.9754115E-15 -1.9849793E-20 -1.7051398E-25  5.0500075E-29  1.5275698E-33
  89    2    -2691.2935  0.0132923322 -1.0500766E-08  6.9750939E-15 -1.9853189E-20 -1.6930218E-25  5.0542753E-29  1.5188497E-33
  89    3    -2691.2137  0.0132922062 -1.0500640E-08  6.9746173E-15 -1.9858245E-20 -1.6748111E-25  5.0606248E-29  1.5057061E-33
  89    4    -2691.1074  0.0132920382 -1.0500473E-08  6.9739817E-15 -1.9864896E-20 -1.6504895E-25  5.0690086E-29  1.4881205E-33
  89    5    -2690.9745  0.0132918282 -1.0500264E-08  6.9731870E-15 -1.9873064E-20 -1.6200490E-25  5.0793405E-29  1.4661385E-33
  89    6    -2690.8150  0.0132915762 -1.0500013E-08  6.9722328E-15 -1.9882680E-20 -1.5834362E-25  5.0915506E-29  1.4397153E-33
  89    7    -2690.6289  0.0132912822 -1.0499720E-08  6.9711192E-15 -1.9893618E-20 -1.5406251E-25  5.1055180E-29  1.4088614E-33
  89    8    -2690.4162  0.0132909462 -1.0499385E-08  6.9698455E-15 -1.9905742E-20 -1.4915200E-25  5.1210892E-29  1.3733217E-33
  89    9    -2690.1770  0.0132905682 -1.0499009E-08  6.9684119E-15 -1.9918915E-20 -1.4361406E-25  5.1381463E-29  1.3333362E-33
  89   10    -2689.9112  0.0132901483 -1.0498591E-08  6.9668178E-15 -1.9932968E-20 -1.3743575E-25  5.1564938E-29  1.2886242E-33
  89   11    -2689.6188  0.0132896863 -1.0498131E-08  6.9650631E-15 -1.9947711E-20 -1.3061709E-25  5.1759655E-29  1.2393092E-33
  89   12    -2689.2999  0.0132891824 -1.0497630E-08  6.9631473E-15 -1.9962944E-20 -1.2314792E-25  5.1963349E-29  1.1852475E-33
  89   13    -2688.9544  0.0132886366 -1.0497087E-08  6.9610704E-15 -1.9978420E-20 -1.1502564E-25  5.2173671E-29  1.1264149E-33
  89   14    -2688.5823  0.0132880488 -1.0496502E-08  6.9588318E-15 -1.9993913E-20 -1.0624106E-25  5.2388214E-29  1.0627389E-33
  89   15    -2688.1837  0.0132874190 -1.0495876E-08  6.9564317E-15 -2.0009140E-20 -9.6792133E-26  5.2604181E-29  9.9423663E-34
  89   16    -2687.7585  0.0132867473 -1.0495208E-08  6.9538696E-15 -2.0023814E-20 -8.6671348E-26  5.2818675E-29  9.2081069E-34
  89   17    -2687.3067  0.0132860336 -1.0494499E-08  6.9511453E-15 -2.0037633E-20 -7.5873951E-26  5.3028481E-29  8.4240460E-34
  89   18    -2686.8285  0.0132852781 -1.0493748E-08  6.9482590E-15 -2.0050260E-20 -6.4398397E-26  5.3230327E-29  7.5904898E-34
  89   19    -2686.3236  0.0132844806 -1.0492956E-08  6.9452105E-15 -2.0061340E-20 -5.2239470E-26  5.3420460E-29  6.7061810E-34
  89   20    -2685.7923  0.0132836412 -1.0492123E-08  6.9419999E-15 -2.0070501E-20 -3.9396989E-26  5.3595106E-29  5.7718560E-34
  90    0    -2658.9205  0.0132485942 -1.0524572E-08  6.9063026E-15 -8.8939485E-21  1.4673741E-25 -6.0687230E-29 -1.1362769E-33
  90    1    -2658.8940  0.0132485521 -1.0524530E-08  6.9062315E-15 -8.8924834E-21  1.4600817E-25 -6.0703081E-29 -1.1310395E-33
  90    2    -2658.8410  0.0132484679 -1.0524447E-08  6.9060892E-15 -8.8895816E-21  1.4455242E-25 -6.0734634E-29 -1.1206683E-33
  90    3    -2658.7615  0.0132483416 -1.0524323E-08  6.9058759E-15 -8.8852728E-21  1.4236384E-25 -6.0781404E-29 -1.1049663E-33
  90    4    -2658.6555  0.0132481732 -1.0524157E-08  6.9055917E-15 -8.8796330E-21  1.3944548E-25 -6.0842749E-29 -1.0841150E-33
  90    5    -2658.5231  0.0132479628 -1.0523950E-08  6.9052366E-15 -8.8727579E-21  1.3579249E-25 -6.0917618E-29 -1.0579505E-33
  90    6    -2658.3641  0.0132477102 -1.0523702E-08  6.9048109E-15 -8.8647389E-21  1.3140339E-25 -6.1005261E-29 -1.0265512E-33
  90    7    -2658.1786  0.0132474155 -1.0523412E-08  6.9043148E-15 -8.8557155E-21  1.2627417E-25 -6.1104074E-29 -9.8983867E-34
  90    8    -2657.9667  0.0132470788 -1.0523080E-08  6.9037483E-15 -8.8458534E-21  1.2040407E-25 -6.1212548E-29 -9.4786167E-34
  90    9    -2657.7282  0.0132467000 -1.0522707E-08  6.9031118E-15 -8.8353141E-21  1.1378484E-25 -6.1329022E-29 -9.0045757E-34
  90   10    -2657.4633  0.0132462791 -1.0522293E-08  6.9024054E-15 -8.8243015E-21  1.0641805E-25 -6.1451405E-29 -8.4774728E-34
  90   11    -2657.1719  0.0132458161 -1.0521838E-08  6.9016294E-15 -8.8130415E-21  9.8299955E-26 -6.1577520E-29 -7.8968707E-34
  90   12    -2656.8540  0.0132453110 -1.0521341E-08  6.9007839E-15 -8.8017797E-21  8.9422523E-26 -6.1704817E-29 -7.2609145E-34
  90   13    -2656.5096  0.0132447639 -1.0520803E-08  6.8998690E-15 -8.7907836E-21  7.9787808E-26 -6.1830718E-29 -6.5717587E-34
  90   14    -2656.1388  0.0132441748 -1.0520223E-08  6.8988851E-15 -8.7803385E-21  6.9388355E-26 -6.1952174E-29 -5.8269330E-34
  90   15    -2655.7414  0.0132435436 -1.0519602E-08  6.8978320E-15 -8.7707662E-21  5.8227553E-26 -6.2066222E-29 -5.0282086E-34
  90   16    -2655.3177  0.0132428704 -1.0518940E-08  6.8967100E-15 -8.7623989E-21  4.6300178E-26 -6.2169332E-29 -4.1739970E-34
  90   17    -2654.8674  0.0132421551 -1.0518237E-08  6.8955187E-15 -8.7556129E-21  3.3608365E-26 -6.2257777E-29 -3.2652356E-34
  90   18    -2654.3907  0.0132413978 -1.0517492E-08  6.8942583E-15 -8.7507767E-21  2.0152614E-26 -6.2327870E-29 -2.3016691E-34
  90   19    -2653.8876  0.0132405985 -1.0516706E-08  6.8929284E-15 -8.7482929E-21  5.9351005E-27 -6.2375622E-29 -1.2833199E-34
  90   20    -2653.3579  0.0132397572 -1.0515879E-08  6.8915287E-15 -8.7486037E-21 -9.0372947E-27 -6.2396567E-29 -2.1102821E-35
  91    0    -2626.6226  0.0132045493 -1.0548106E-08  6.8645611E-15 -2.1512959E-20 -1.2224120E-25  5.8827942E-29  7.3640919E-34
  91    1    -2626.5962  0.0132045072 -1.0548064E-08  6.8643890E-15 -2.1514180E-20 -1.2153505E-25  5.8838215E-29  7.3158812E-34
  91    2    -2626.5434  0.0132044228 -1.0547982E-08  6.8640448E-15 -2.1516599E-20 -1.2012462E-25  5.8858633E-29  7.2206504E-34
  91    3    -2626.4641  0.0132042962 -1.0547859E-08  6.8635283E-15 -2.1520166E-20 -1.1800347E-25  5.8888558E-29  7.0762803E-34
  91    4    -2626.3585  0.0132041274 -1.0547694E-08  6.8628396E-15 -2.1524827E-20 -1.1517515E-25  5.8927598E-29  6.8841376E-34
  91    5    -2626.2265  0.0132039165 -1.0547488E-08  6.8619785E-15 -2.1530498E-20 -1.1163899E-25  5.8975072E-29  6.6447312E-34
  91    6    -2626.0680  0.0132036633 -1.0547241E-08  6.8609449E-15 -2.1537071E-20 -1.0739070E-25  5.9029656E-29  6.3565961E-34
  91    7    -2625.8832  0.0132033680 -1.0546953E-08  6.8597386E-15 -2.1544416E-20 -1.0242942E-25  5.9090296E-29  6.0204782E-34
  91    8    -2625.6719  0.0132030305 -1.0546624E-08  6.8583595E-15 -2.1552381E-20 -9.6753604E-26  5.9155581E-29  5.6359190E-34
  91    9    -2625.4343  0.0132026509 -1.0546253E-08  6.8568074E-15 -2.1560801E-20 -9.0360423E-26  5.9223776E-29  5.2031643E-34
  91   10    -2625.1702  0.0132022290 -1.0545842E-08  6.8550822E-15 -2.1569486E-20 -8.3249949E-26  5.9293374E-29  4.7224973E-34
  91   11    -2624.8798  0.0132017650 -1.0545390E-08  6.8531837E-15 -2.1578210E-20 -7.5419082E-26  5.9361975E-29  4.1934639E-34
  91   12    -2624.5629  0.0132012588 -1.0544896E-08  6.8511117E-15 -2.1586745E-20 -6.6866287E-26  5.9427568E-29  3.6164816E-34
  91   13    -2624.2197  0.0132007105 -1.0544362E-08  6.8488663E-15 -2.1594836E-20 -5.7590732E-26  5.9487711E-29  2.9906829E-34
  91   14    -2623.8501  0.0132001201 -1.0543787E-08  6.8464472E-15 -2.1602198E-20 -4.7590985E-26  5.9539644E-29  2.3166695E-34
  91   15    -2623.4541  0.0131994874 -1.0543171E-08  6.8438546E-15 -2.1608528E-20 -3.6870621E-26  5.9580761E-29  1.5956608E-34
  91   16    -2623.0317  0.0131988127 -1.0542514E-08  6.8410883E-15 -2.1613516E-20 -2.5427909E-26  5.9607867E-29  8.2675493E-35
  91   17    -2622.5830  0.0131980958 -1.0541816E-08  6.8381487E-15 -2.1616810E-20 -1.3268049E-26  5.9617903E-29  1.1221546E-36
  91   18    -2622.1079  0.0131973368 -1.0541078E-08  6.8350357E-15 -2.1618042E-20 -3.9091524E-28  5.9607437E-29 -8.5125775E-35
  91   19    -2621.6064  0.0131965358 -1.0540299E-08  6.8317498E-15 -2.1616820E-20  1.3197284E-26  5.9572581E-29 -1.7606142E-34
  91   20    -2621.0785  0.0131956926 -1.0539479E-08  6.8282914E-15 -2.1612752E-20  2.7487450E-26  5.9509870E-29 -2.7150115E-34
  92    0    -2594.4799  0.0131603158 -1.0573545E-08  6.7744090E-15 -1.0424488E-20  2.7619330E-25 -3.7978395E-29 -1.1709160E-33
  92    1    -2594.4536  0.0131602735 -1.0573504E-08  6.7743256E-15 -1.0421727E-20  2.7573731E-25 -3.7994768E-29 -1.1680924E-33
  92    2    -2594.4009  0.0131601889 -1.0573423E-08  6.7741589E-15 -1.0416219E-20  2.7482588E-25 -3.8027430E-29 -1.1624880E-33
  92    3    -2594.3220  0.0131600620 -1.0573301E-08  6.7739090E-15 -1.0407992E-20  2.7345614E-25 -3.8076097E-29 -1.1539935E-33
  92    4    -2594.2167  0.0131598928 -1.0573138E-08  6.7735761E-15 -1.0397088E-20  2.7162756E-25 -3.8140459E-29 -1.1427401E-33
  92    5    -2594.0851  0.0131596814 -1.0572935E-08  6.7731605E-15 -1.0383564E-20  2.6933652E-25 -3.8219971E-29 -1.1285764E-33
  92    6    -2593.9272  0.0131594276 -1.0572691E-08  6.7726625E-15 -1.0367491E-20  2.6658012E-25 -3.8313925E-29 -1.1115023E-33
  92    7    -2593.7430  0.0131591316 -1.0572407E-08  6.7720824E-15 -1.0348941E-20  2.6335781E-25 -3.8421960E-29 -1.0916577E-33
  92    8    -2593.5324  0.0131587933 -1.0572082E-08  6.7714208E-15 -1.0328017E-20  2.5966366E-25 -3.8542996E-29 -1.0689479E-33
  92    9    -2593.2956  0.0131584127 -1.0571716E-08  6.7706780E-15 -1.0304844E-20  2.5549460E-25 -3.8676027E-29 -1.0432976E-33
  92   10    -2593.0324  0.0131579898 -1.0571310E-08  6.7698546E-15 -1.0279523E-20  2.5084353E-25 -3.8820062E-29 -1.0147128E-33
  92   11    -2592.7429  0.0131575247 -1.0570863E-08  6.7689512E-15 -1.0252217E-20  2.4570927E-25 -3.8973859E-29 -9.8329394E-34
  92   12    -2592.4272  0.0131570173 -1.0570376E-08  6.7679684E-15 -1.0223063E-20  2.4008564E-25 -3.9136219E-29 -9.4890515E-34
  92   13    -2592.0851  0.0131564677 -1.0569848E-08  6.7669068E-15 -1.0192246E-20  2.3396719E-25 -3.9305575E-29 -9.1156717E-34
  92   14    -2591.7167  0.0131558758 -1.0569280E-08  6.7657671E-15 -1.0159960E-20  2.2734947E-25 -3.9480234E-29 -8.7129169E-34
  92   15    -2591.3220  0.0131552416 -1.0568671E-08  6.7645499E-15 -1.0126390E-20  2.2022687E-25 -3.9658726E-29 -8.2805666E-34
  92   16    -2590.9011  0.0131545653 -1.0568021E-08  6.7632560E-15 -1.0091760E-20  2.1259413E-25 -3.9838996E-29 -7.8180625E-34
  92   17    -2590.4538  0.0131538467 -1.0567332E-08  6.7618859E-15 -1.0056313E-20  2.0444926E-25 -4.0019208E-29 -7.3264437E-34
  92   18    -2589.9803  0.0131530858 -1.0566601E-08  6.7604405E-15 -1.0020296E-20  1.9578433E-25 -4.0197158E-29 -6.8040979E-34
  92   19    -2589.4805  0.0131522828 -1.0565831E-08  6.7589202E-15 -9.9839639E-21  1.8659857E-25 -4.0370873E-29 -6.2524089E-34
  92   20    -2588.9544  0.0131514376 -1.0565020E-08  6.7573256E-15 -9.9476164E-21  1.7689114E-25 -4.0537875E-29 -5.6717580E-34
  93    0    -2562.4929  0.0131158815 -1.0598932E-08  6.7855866E-15 -1.6296426E-20 -4.2282818E-25  1.5055687E-29  2.8542080E-33
  93    1    -2562.4667  0.0131158391 -1.0598892E-08  6.7854563E-15 -1.6300654E-20 -4.2264765E-25  1.5095688E-29  2.8534474E-33
  93    2    -2562.4142  0.0131157543 -1.0598810E-08  6.7851953E-15 -1.6309104E-20 -4.2228249E-25  1.5175492E-29  2.8518884E-33
  93    3    -2562.3356  0.0131156271 -1.0598688E-08  6.7848038E-15 -1.6321757E-20 -4.2173377E-25  1.5295162E-29  2.8495755E-33
  93    4    -2562.2306  0.0131154575 -1.0598525E-08  6.7842812E-15 -1.6338618E-20 -4.2099671E-25  1.5454691E-29  2.8464897E-33
  93    5    -2562.0995  0.0131152456 -1.0598322E-08  6.7836273E-15 -1.6359641E-20 -4.2006384E-25  1.5653862E-29  2.8425436E-33
  93    6    -2561.9421  0.0131149912 -1.0598077E-08  6.7828414E-15 -1.6384812E-20 -4.1892789E-25  1.5892430E-29  2.8377270E-33
  93    7    -2561.7585  0.0131146945 -1.0597793E-08  6.7819230E-15 -1.6414090E-20 -4.1757987E-25  1.6170179E-29  2.8318381E-33
  93    8    -2561.5487  0.0131143553 -1.0597467E-08  6.7808714E-15 -1.6447430E-20 -4.1601249E-25  1.6486932E-29  2.8250487E-33
  93    9    -2561.3126  0.0131139738 -1.0597101E-08  6.7796859E-15 -1.6484798E-20 -4.1421377E-25  1.6842458E-29  2.8171940E-33
  93   10    -2561.0503  0.0131135500 -1.0596694E-08  6.7783654E-15 -1.6526112E-20 -4.1216821E-25  1.7236121E-29  2.8080778E-33
  93   11    -2560.7618  0.0131130837 -1.0596247E-08  6.7769091E-15 -1.6571326E-20 -4.0986476E-25  1.7667928E-29  2.7977592E-33
  93   12    -2560.4471  0.0131125751 -1.0595759E-08  6.7753159E-15 -1.6620355E-20 -4.0728635E-25  1.8136895E-29  2.7860595E-33
  93   13    -2560.1062  0.0131120241 -1.0595231E-08  6.7735847E-15 -1.6673116E-20 -4.0441757E-25  1.8642824E-29  2.7728902E-33
  93   14    -2559.7391  0.0131114308 -1.0594662E-08  6.7717141E-15 -1.6729518E-20 -4.0123979E-25  1.9184858E-29  2.7581186E-33
  93   15    -2559.3457  0.0131107952 -1.0594052E-08  6.7697030E-15 -1.6789442E-20 -3.9773605E-25  1.9762372E-29  2.7416907E-33
  93   16    -2558.9262  0.0131101172 -1.0593403E-08  6.7675499E-15 -1.6852772E-20 -3.9388221E-25  2.0374502E-29  2.7233130E-33
  93   17    -2558.4805  0.0131093968 -1.0592712E-08  6.7652533E-15 -1.6919376E-20 -3.8965957E-25  2.1020171E-29  2.7029439E-33
  93   18    -2558.0085  0.0131086342 -1.0591982E-08  6.7628119E-15 -1.6989099E-20 -3.8504589E-25  2.1698527E-29  2.6804413E-33
  93   19    -2557.5104  0.0131078292 -1.0591211E-08  6.7602240E-15 -1.7061786E-20 -3.8001709E-25  2.2408277E-29  2.6556219E-33
  93   20    -2556.9861  0.0131069820 -1.0590400E-08  6.7574881E-15 -1.7137248E-20 -3.7455076E-25  2.3148186E-29  2.6283366E-33
  94    0    -2530.6622  0.0130712452 -1.0625315E-08  6.6684294E-15 -1.2841166E-20  6.9356395E-25 -1.0793739E-29 -5.0487423E-33
  94    1    -2530.6360  0.0130712027 -1.0625275E-08  6.6683267E-15 -1.2834232E-20  6.9343264E-25 -1.0864338E-29 -5.0480854E-33
  94    2    -2530.5837  0.0130711177 -1.0625195E-08  6.6681215E-15 -1.2820369E-20  6.9316971E-25 -1.1005627E-29 -5.0468168E-33
  94    3    -2530.5053  0.0130709902 -1.0625075E-08  6.6678140E-15 -1.2799581E-20  6.9276987E-25 -1.1217552E-29 -5.0448542E-33
  94    4    -2530.4007  0.0130708202 -1.0624915E-08  6.6674048E-15 -1.2771873E-20  6.9222631E-25 -1.1500106E-29 -5.0422409E-33
  94    5    -2530.2700  0.0130706077 -1.0624715E-08  6.6668947E-15 -1.2737288E-20  6.9152564E-25 -1.1852855E-29 -5.0387258E-33
  94    6    -2530.1132  0.0130703527 -1.0624475E-08  6.6662843E-15 -1.2695819E-20  6.9065602E-25 -1.2275945E-29 -5.0343002E-33
  94    7    -2529.9302  0.0130700552 -1.0624195E-08  6.6655747E-15 -1.2647508E-20  6.8960429E-25 -1.2769105E-29 -5.0288691E-33
  94    8    -2529.7211  0.0130697152 -1.0623875E-08  6.6647670E-15 -1.2592391E-20  6.8835095E-25 -1.3331912E-29 -5.0222141E-33
  94    9    -2529.4858  0.0130693328 -1.0623515E-08  6.6638626E-15 -1.2530503E-20  6.8687758E-25 -1.3964248E-29 -5.0143078E-33
  94   10    -2529.2245  0.0130689079 -1.0623116E-08  6.6628629E-15 -1.2461901E-20  6.8515918E-25 -1.4665542E-29 -5.0047949E-33
  94   11    -2528.9369  0.0130684405 -1.0622676E-08  6.6617695E-15 -1.2386645E-20  6.8317353E-25 -1.5435470E-29 -4.9936780E-33
  94   12    -2528.6233  0.0130679306 -1.0622196E-08  6.6605844E-15 -1.2304798E-20  6.8088997E-25 -1.6273301E-29 -4.9805584E-33
  94   13    -2528.2835  0.0130673782 -1.0621677E-08  6.6593093E-15 -1.2216449E-20  6.7827891E-25 -1.7178354E-29 -4.9652446E-33
  94   14    -2527.9177  0.0130667834 -1.0621117E-08  6.6579464E-15 -1.2121697E-20  6.7531125E-25 -1.8149884E-29 -4.9476074E-33
  94   15    -2527.5257  0.0130661462 -1.0620518E-08  6.6564978E-15 -1.2020649E-20  6.7195179E-25 -1.9186777E-29 -4.9272939E-33
  94   16    -2527.1076  0.0130654665 -1.0619879E-08  6.6549660E-15 -1.1913444E-20  6.6816307E-25 -2.0287848E-29 -4.9039880E-33
  94   17    -2526.6634  0.0130647444 -1.0619201E-08  6.6533535E-15 -1.1800208E-20  6.6390498E-25 -2.1451962E-29 -4.8774015E-33
  94   18    -2526.1930  0.0130639798 -1.0618482E-08  6.6516628E-15 -1.1681138E-20  6.5913904E-25 -2.2677182E-29 -4.8472016E-33
  94   19    -2525.6966  0.0130631728 -1.0617724E-08  6.6498968E-15 -1.1556394E-20  6.5382339E-25 -2.3962123E-29 -4.8131079E-33
  94   20    -2525.1741  0.0130623235 -1.0616926E-08  6.6480582E-15 -1.1426214E-20  6.4791162E-25 -2.5304587E-29 -4.7747001E-33
  95    0    -2498.9881  0.0130263949 -1.0651938E-08  6.7222723E-15 -1.6172723E-20 -7.1748197E-25  3.1089631E-29  6.2809191E-33
  95    1    -2498.9620  0.0130263523 -1.0651898E-08  6.7221429E-15 -1.6179899E-20 -7.1710808E-25  3.1177560E-29  6.2781140E-33
  95    2    -2498.9099  0.0130262671 -1.0651817E-08  6.7218839E-15 -1.6194239E-20 -7.1635909E-25  3.1353417E-29  6.2725982E-33
  95    3    -2498.8318  0.0130261392 -1.0651697E-08  6.7214950E-15 -1.6215714E-20 -7.1522535E-25  3.1616704E-29  6.2641249E-33
  95    4    -2498.7276  0.0130259688 -1.0651535E-08  6.7209756E-15 -1.6244294E-20 -7.1369889E-25  3.1967108E-29  6.2527269E-33
  95    5    -2498.5973  0.0130257558 -1.0651334E-08  6.7203252E-15 -1.6279926E-20 -7.1176889E-25  3.2404214E-29  6.2383510E-33
  95    6    -2498.4410  0.0130255002 -1.0651092E-08  6.7195427E-15 -1.6322562E-20 -7.0941703E-25  3.2927586E-29  6.2207499E-33
  95    7    -2498.2586  0.0130252019 -1.0650809E-08  6.7186272E-15 -1.6372126E-20 -7.0662400E-25  3.3536202E-29  6.1997837E-33
  95    8    -2498.0502  0.0130248611 -1.0650487E-08  6.7175777E-15 -1.6428523E-20 -7.0337342E-25  3.4229243E-29  6.1754472E-33
  95    9    -2497.8158  0.0130244777 -1.0650124E-08  6.7163925E-15 -1.6491653E-20 -6.9963511E-25  3.5005449E-29  6.1472941E-33
  95   10    -2497.5553  0.0130240517 -1.0649721E-08  6.7150704E-15 -1.6561413E-20 -6.9538157E-25  3.5863939E-29  6.1152078E-33
  95   11    -2497.2688  0.0130235831 -1.0649278E-08  6.7136096E-15 -1.6637634E-20 -6.9058410E-25  3.6802718E-29  6.0788550E-33
  95   12    -2496.9562  0.0130230720 -1.0648795E-08  6.7120084E-15 -1.6720182E-20 -6.8521124E-25  3.7820625E-29  6.0381675E-33
  95   13    -2496.6176  0.0130225183 -1.0648271E-08  6.7102649E-15 -1.6808887E-20 -6.7922600E-25  3.8915606E-29  5.9926771E-33
  95   14    -2496.2530  0.0130219220 -1.0647708E-08  6.7083770E-15 -1.6903511E-20 -6.7259080E-25  4.0085233E-29  5.9421433E-33
  95   15    -2495.8624  0.0130212831 -1.0647104E-08  6.7063425E-15 -1.7003852E-20 -6.6526254E-25  4.1327178E-29  5.8861322E-33
  95   16    -2495.4457  0.0130206017 -1.0646460E-08  6.7041593E-15 -1.7109650E-20 -6.5720188E-25  4.2638820E-29  5.8243479E-33
  95   17    -2495.0030  0.0130198778 -1.0645777E-08  6.7018248E-15 -1.7220624E-20 -6.4836201E-25  4.4016870E-29  5.7563922E-33
  95   18    -2494.5343  0.0130191113 -1.0645053E-08  6.6993366E-15 -1.7336470E-20 -6.3869806E-25  4.5458197E-29  5.6819347E-33
  95   19    -2494.0396  0.0130183023 -1.0644289E-08  6.6966923E-15 -1.7456830E-20 -6.2816229E-25  4.6958943E-29  5.6005888E-33
  95   20    -2493.5189  0.0130174508 -1.0643486E-08  6.6938893E-15 -1.7581320E-20 -6.1670565E-25  4.8514745E-29  5.5118623E-33
  96    0    -2467.4712  0.0129813323 -1.0679256E-08  6.6246997E-15 -7.4711018E-21  7.4530333E-25 -5.5308012E-29 -5.7853754E-33
  96    1    -2467.4452  0.0129812896 -1.0679216E-08  6.6246400E-15 -7.4636547E-21  7.4463817E-25 -5.5388881E-29 -5.7799118E-33
  96    2    -2467.3933  0.0129812042 -1.0679137E-08  6.6245207E-15 -7.4487761E-21  7.4330704E-25 -5.5550638E-29 -5.7690228E-33
  96    3    -2467.3154  0.0129810761 -1.0679017E-08  6.6243421E-15 -7.4265041E-21  7.4130391E-25 -5.5792699E-29 -5.7527511E-33
  96    4    -2467.2116  0.0129809052 -1.0678858E-08  6.6241050E-15 -7.3969097E-21  7.3861756E-25 -5.6114140E-29 -5.7307998E-33
  96    5    -2467.0818  0.0129806916 -1.0678660E-08  6.6238099E-15 -7.3600625E-21  7.3523898E-25 -5.6514314E-29 -5.7032371E-33
  96    6    -2466.9260  0.0129804353 -1.0678421E-08  6.6234576E-15 -7.3160678E-21  7.3115307E-25 -5.6992035E-29 -5.6699126E-33
  96    7    -2466.7443  0.0129801363 -1.0678143E-08  6.6230494E-15 -7.2650569E-21  7.2634145E-25 -5.7545710E-29 -5.6306008E-33
  96    8    -2466.5366  0.0129797946 -1.0677825E-08  6.6225863E-15 -7.2071657E-21  7.2078600E-25 -5.8173883E-29 -5.5853118E-33
  96    9    -2466.3030  0.0129794102 -1.0677468E-08  6.6220697E-15 -7.1425837E-21  7.1446542E-25 -5.8874341E-29 -5.5337286E-33
  96   10    -2466.0434  0.0129789832 -1.0677070E-08  6.6215011E-15 -7.0714945E-21  7.0735598E-25 -5.9644995E-29 -5.4757744E-33
  96   11    -2465.7579  0.0129785134 -1.0676633E-08  6.6208822E-15 -6.9941194E-21  6.9942629E-25 -6.0483332E-29 -5.4110786E-33
  96   12    -2465.4464  0.0129780009 -1.0676157E-08  6.6202148E-15 -6.9107109E-21  6.9065250E-25 -6.1386418E-29 -5.3395995E-33
  96   13    -2465.1090  0.0129774458 -1.0675640E-08  6.6195007E-15 -6.8215507E-21  6.8099968E-25 -6.2351086E-29 -5.2609040E-33
  96   14    -2464.7456  0.0129768479 -1.0675084E-08  6.6187420E-15 -6.7269549E-21  6.7043978E-25 -6.3373720E-29 -5.1748321E-33
  96   15    -2464.3563  0.0129762075 -1.0674489E-08  6.6179408E-15 -6.6272448E-21  6.5893433E-25 -6.4450699E-29 -5.0810689E-33
  96   16    -2463.9411  0.0129755243 -1.0673853E-08  6.6170992E-15 -6.5228162E-21  6.4645205E-25 -6.5577464E-29 -4.9794177E-33
  96   17    -2463.4999  0.0129747985 -1.0673178E-08  6.6162195E-15 -6.4140654E-21  6.3295372E-25 -6.6749471E-29 -4.8694964E-33
  96   18    -2463.0328  0.0129740301 -1.0672464E-08  6.6153041E-15 -6.3014331E-21  6.1840400E-25 -6.7961722E-29 -4.7510246E-33
  96   19    -2462.5398  0.0129732190 -1.0671710E-08  6.6143551E-15 -6.1854181E-21  6.0276588E-25 -6.9208611E-29 -4.6237290E-33
  96   20    -2462.0209  0.0129723653 -1.0670916E-08  6.6133749E-15 -6.0665326E-21  5.8600245E-25 -7.0484305E-29 -4.4873504E-33
  97    0    -2436.1121  0.0129360505 -1.0705905E-08  6.7005938E-15 -1.7315512E-20 -5.3125031E-25  5.9059379E-29  3.7144054E-33
  97    1    -2436.0862  0.0129360076 -1.0705865E-08  6.7004553E-15 -1.7320814E-20 -5.3054040E-25  5.9111197E-29  3.7081681E-33
  97    2    -2436.0345  0.0129359220 -1.0705785E-08  6.7001781E-15 -1.7331413E-20 -5.2912253E-25  5.9214912E-29  3.6958658E-33
  97    3    -2435.9569  0.0129357935 -1.0705664E-08  6.6997619E-15 -1.7347256E-20 -5.2698590E-25  5.9369792E-29  3.6772007E-33
  97    4    -2435.8534  0.0129356222 -1.0705503E-08  6.6992064E-15 -1.7368279E-20 -5.2413037E-25  5.9575053E-29  3.6522589E-33
  97    5    -2435.7240  0.0129354081 -1.0705302E-08  6.6985112E-15 -1.7394389E-20 -5.2054798E-25  5.9829454E-29  3.6210617E-33
  97    6    -2435.5688  0.0129351512 -1.0705061E-08  6.6976755E-15 -1.7425499E-20 -5.1622984E-25  6.0132176E-29  3.5834937E-33
  97    7    -2435.3877  0.0129348515 -1.0704780E-08  6.6966987E-15 -1.7461450E-20 -5.1116387E-25  6.0481106E-29  3.5394574E-33
  97    8    -2435.1807  0.0129345089 -1.0704459E-08  6.6955799E-15 -1.7502122E-20 -5.0534069E-25  6.0874868E-29  3.4889726E-33
  97    9    -2434.9479  0.0129341236 -1.0704097E-08  6.6943180E-15 -1.7547298E-20 -4.9874091E-25  6.1310738E-29  3.4317370E-33
  97   10    -2434.6893  0.0129336954 -1.0703695E-08  6.6929123E-15 -1.7596812E-20 -4.9135414E-25  6.1786866E-29  3.3678100E-33
  97   11    -2434.4047  0.0129332245 -1.0703254E-08  6.6913614E-15 -1.7650408E-20 -4.8316678E-25  6.2300028E-29  3.2971689E-33
  97   12    -2434.0943  0.0129327107 -1.0702772E-08  6.6896642E-15 -1.7707850E-20 -4.7415475E-25  6.2847411E-29  3.2194317E-33
  97   13    -2433.7581  0.0129321542 -1.0702250E-08  6.6878194E-15 -1.7768846E-20 -4.6430723E-25  6.3425711E-29  3.1348255E-33
  97   14    -2433.3960  0.0129315549 -1.0701689E-08  6.6858257E-15 -1.7833103E-20 -4.5359927E-25  6.4031085E-29  3.0428507E-33
  97   15    -2433.0081  0.0129309128 -1.0701087E-08  6.6836817E-15 -1.7900276E-20 -4.4201699E-25  6.4659644E-29  2.9436830E-33
  97   16    -2432.5943  0.0129302279 -1.0700445E-08  6.6813860E-15 -1.7970002E-20 -4.2954014E-25  6.5307122E-29  2.8370963E-33
  97   17    -2432.1547  0.0129295003 -1.0699764E-08  6.6789371E-15 -1.8041886E-20 -4.1615019E-25  6.5968786E-29  2.7230393E-33
  97   18    -2431.6892  0.0129287300 -1.0699043E-08  6.6763337E-15 -1.8115504E-20 -4.0182660E-25  6.6639594E-29  2.6012673E-33
  97   19    -2431.1979  0.0129279169 -1.0698282E-08  6.6735745E-15 -1.8190406E-20 -3.8655554E-25  6.7314417E-29  2.4718762E-33
  97   20    -2430.6808  0.0129270610 -1.0697481E-08  6.6706578E-15 -1.8266092E-20 -3.7031507E-25  6.7987182E-29  2.3345683E-33
  98    0    -2404.9112  0.0128905552 -1.0733173E-08  6.6312104E-15 -9.5317752E-21  2.9337270E-25 -3.6447975E-29 -1.4174052E-33
  98    1    -2404.8854  0.0128905122 -1.0733133E-08  6.6311341E-15 -9.5288408E-21  2.9293696E-25 -3.6467857E-29 -1.4135391E-33
  98    2    -2404.8339  0.0128904264 -1.0733053E-08  6.6309817E-15 -9.5229892E-21  2.9206017E-25 -3.6507319E-29 -1.4057170E-33
  98    3    -2404.7565  0.0128902976 -1.0732934E-08  6.6307533E-15 -9.5142483E-21  2.9074514E-25 -3.6566112E-29 -1.3940713E-33
  98    4    -2404.6534  0.0128901258 -1.0732775E-08  6.6304490E-15 -9.5026531E-21  2.8898758E-25 -3.6643694E-29 -1.3784470E-33
  98    5    -2404.5245  0.0128899112 -1.0732576E-08  6.6300692E-15 -9.4882682E-21  2.8678566E-25 -3.6739359E-29 -1.3589535E-33
  98    6    -2404.3698  0.0128896536 -1.0732337E-08  6.6296142E-15 -9.4711288E-21  2.8413667E-25 -3.6852695E-29 -1.3355771E-33
  98    7    -2404.1894  0.0128893531 -1.0732059E-08  6.6290843E-15 -9.4513524E-21  2.8103653E-25 -3.6982284E-29 -1.3082949E-33
  98    8    -2403.9832  0.0128890097 -1.0731740E-08  6.6284802E-15 -9.4290130E-21  2.7747628E-25 -3.7126957E-29 -1.2768998E-33
  98    9    -2403.7512  0.0128886234 -1.0731383E-08  6.6278022E-15 -9.4042158E-21  2.7346035E-25 -3.7285668E-29 -1.2417315E-33
  98   10    -2403.4934  0.0128881941 -1.0730985E-08  6.6270509E-15 -9.3770963E-21  2.6897571E-25 -3.7456802E-29 -1.2026114E-33
  98   11    -2403.2099  0.0128877220 -1.0730548E-08  6.6262271E-15 -9.3477828E-21  2.6401778E-25 -3.7638595E-29 -1.1594314E-33
  98   12    -2402.9006  0.0128872069 -1.0730070E-08  6.6253312E-15 -9.3164268E-21  2.5858485E-25 -3.7829429E-29 -1.1123753E-33
  98   13    -2402.5655  0.0128866490 -1.0729554E-08  6.6243640E-15 -9.2831932E-21  2.5266662E-25 -3.8027288E-29 -1.0613207E-33
  98   14    -2402.2047  0.0128860481 -1.0728997E-08  6.6233263E-15 -9.2482676E-21  2.4626197E-25 -3.8229941E-29 -1.0063447E-33
  98   15    -2401.8181  0.0128854044 -1.0728401E-08  6.6222186E-15 -9.2118378E-21  2.3936275E-25 -3.8435261E-29 -9.4745423E-34
  98   16    -2401.4058  0.0128847178 -1.0727766E-08  6.6210420E-15 -9.1741374E-21  2.3196169E-25 -3.8640241E-29 -8.8452979E-34
  98   17    -2400.9677  0.0128839883 -1.0727090E-08  6.6197969E-15 -9.1353787E-21  2.2406046E-25 -3.8842878E-29 -8.1784982E-34
  98   18    -2400.5039  0.0128832160 -1.0726375E-08  6.6184843E-15 -9.0957959E-21  2.1564833E-25 -3.9040164E-29 -7.4719469E-34
  98   19    -2400.0144  0.0128824008 -1.0725621E-08  6.6171048E-15 -9.0556771E-21  2.0672469E-25 -3.9228881E-29 -6.7269422E-34
  98   20    -2399.4991  0.0128815428 -1.0724827E-08  6.6156591E-15 -9.0152718E-21  1.9728903E-25 -3.9406333E-29 -5.9452794E-34
  99    0    -2373.8691  0.0128448407 -1.0760129E-08  6.6645262E-15 -1.2289553E-20 -2.1637803E-25  1.3655014E-31  1.0742210E-33
  99    1    -2373.8435  0.0128447976 -1.0760089E-08  6.6644279E-15 -1.2291721E-20 -2.1637652E-25  1.5175608E-31  1.0744298E-33
  99    2    -2373.7921  0.0128447116 -1.0760009E-08  6.6642312E-15 -1.2296049E-20 -2.1637301E-25  1.8181980E-31  1.0747735E-33
  99    3    -2373.7150  0.0128445824 -1.0759889E-08  6.6639360E-15 -1.2302534E-20 -2.1636447E-25  2.2675248E-31  1.0752212E-33
  99    4    -2373.6122  0.0128444103 -1.0759729E-08  6.6635421E-15 -1.2311192E-20 -2.1635219E-25  2.8711873E-31  1.0758934E-33
  99    5    -2373.4838  0.0128441951 -1.0759529E-08  6.6630495E-15 -1.2322014E-20 -2.1633478E-25  3.6257099E-31  1.0768020E-33
  99    6    -2373.3297  0.0128439369 -1.0759289E-08  6.6624577E-15 -1.2334986E-20 -2.1630309E-25  4.5289410E-31  1.0776904E-33
  99    7    -2373.1499  0.0128436356 -1.0759009E-08  6.6617665E-15 -1.2350128E-20 -2.1626040E-25  5.5858490E-31  1.0788215E-33
  99    8    -2372.9444  0.0128432913 -1.0758689E-08  6.6609756E-15 -1.2367429E-20 -2.1620183E-25  6.7957429E-31  1.0801479E-33
  99    9    -2372.7132  0.0128429040 -1.0758330E-08  6.6600844E-15 -1.2386878E-20 -2.1612074E-25  8.1573856E-31  1.0815277E-33
  99   10    -2372.4563  0.0128424737 -1.0757930E-08  6.6590926E-15 -1.2408490E-20 -2.1601416E-25  9.6727018E-31  1.0830716E-33
  99   11    -2372.1738  0.0128420004 -1.0757491E-08  6.6579996E-15 -1.2432246E-20 -2.1587714E-25  1.1342334E-30  1.0848107E-33
  99   12    -2371.8656  0.0128414840 -1.0757011E-08  6.6568048E-15 -1.2458134E-20 -2.1569768E-25  1.3163597E-30  1.0864311E-33
  99   13    -2371.5317  0.0128409247 -1.0756492E-08  6.6555078E-15 -1.2486158E-20 -2.1547831E-25  1.5143978E-30  1.0882984E-33
  99   14    -2371.1722  0.0128403223 -1.0755933E-08  6.6541077E-15 -1.2516312E-20 -2.1520724E-25  1.7280232E-30  1.0902603E-33
  99   15    -2370.7870  0.0128396770 -1.0755334E-08  6.6526037E-15 -1.2548569E-20 -2.1487389E-25  1.9571232E-30  1.0921271E-33
  99   16    -2370.3761  0.0128389887 -1.0754696E-08  6.6509953E-15 -1.2582922E-20 -2.1447289E-25  2.2019091E-30  1.0940515E-33
  99   17    -2369.9396  0.0128382574 -1.0754017E-08  6.6492815E-15 -1.2619343E-20 -2.1399913E-25  2.4627122E-30  1.0961793E-33
  99   18    -2369.4775  0.0128374831 -1.0753299E-08  6.6474616E-15 -1.2657807E-20 -2.1343868E-25  2.7391461E-30  1.0981705E-33
  99   19    -2368.9897  0.0128366659 -1.0752542E-08  6.6455345E-15 -1.2698297E-20 -2.1277951E-25  3.0314663E-30  1.1000221E-33
  99   20    -2368.4762  0.0128358057 -1.0751744E-08  6.6434994E-15 -1.2740782E-20 -2.1201541E-25  3.3397880E-30  1.1018595E-33
 100    0    -2342.9863  0.0127989108 -1.0787089E-08  6.6144174E-15 -1.3690473E-20  4.2047324E-25  2.0803621E-29 -3.3166036E-33
 100    1    -2342.9607  0.0127988676 -1.0787049E-08  6.6143079E-15 -1.3686270E-20  4.2072087E-25  2.0757214E-29 -3.3194296E-33
 100    2    -2342.9095  0.0127987813 -1.0786970E-08  6.6140889E-15 -1.3677849E-20  4.2122055E-25  2.0664150E-29 -3.3254068E-33
 100    3    -2342.8327  0.0127986519 -1.0786851E-08  6.6137608E-15 -1.3665195E-20  4.2196284E-25  2.0524097E-29 -3.3342396E-33
 100    4    -2342.7304  0.0127984793 -1.0786692E-08  6.6133239E-15 -1.3648305E-20  4.2294033E-25  2.0337386E-29 -3.3456929E-33
 100    5    -2342.6024  0.0127982636 -1.0786494E-08  6.6127783E-15 -1.3627125E-20  4.2415537E-25  2.0102488E-29 -3.3602348E-33
 100    6    -2342.4488  0.0127980047 -1.0786256E-08  6.6121249E-15 -1.3601630E-20  4.2559150E-25  1.9819515E-29 -3.3773841E-33
 100    7    -2342.2696  0.0127977027 -1.0785978E-08  6.6113640E-15 -1.3571783E-20  4.2724187E-25  1.9487626E-29 -3.3972589E-33
 100    8    -2342.0649  0.0127973575 -1.0785661E-08  6.6104965E-15 -1.3537530E-20  4.2909696E-25  1.9105785E-29 -3.4198047E-33
 100    9    -2341.8345  0.0127969693 -1.0785304E-08  6.6095232E-15 -1.3498817E-20  4.3113383E-25  1.8673442E-29 -3.4446196E-33
 100   10    -2341.5786  0.0127965379 -1.0784907E-08  6.6084450E-15 -1.3455599E-20  4.3334766E-25  1.8189289E-29 -3.4719757E-33
 100   11    -2341.2971  0.0127960633 -1.0784471E-08  6.6072630E-15 -1.3407796E-20  4.3571241E-25  1.7652297E-29 -3.5014546E-33
 100   12    -2340.9900  0.0127955457 -1.0783995E-08  6.6059784E-15 -1.3355356E-20  4.3821170E-25  1.7061383E-29 -3.5330369E-33
 100   13    -2340.6573  0.0127949849 -1.0783480E-08  6.6045924E-15 -1.3298218E-20  4.4082432E-25  1.6415193E-29 -3.5665803E-33
 100   14    -2340.2990  0.0127943811 -1.0782925E-08  6.6031064E-15 -1.3236314E-20  4.4352383E-25  1.5712749E-29 -3.6017849E-33
 100   15    -2339.9152  0.0127937341 -1.0782331E-08  6.6015221E-15 -1.3169579E-20  4.4628365E-25  1.4952538E-29 -3.6384789E-33
 100   16    -2339.5058  0.0127930441 -1.0781698E-08  6.5998409E-15 -1.3097945E-20  4.4907619E-25  1.4133172E-29 -3.6764955E-33
 100   17    -2339.0709  0.0127923109 -1.0781024E-08  6.5980649E-15 -1.3021363E-20  4.5186775E-25  1.3253521E-29 -3.7154305E-33
 100   18    -2338.6104  0.0127915347 -1.0780312E-08  6.5961957E-15 -1.2939772E-20  4.5462830E-25  1.2312237E-29 -3.7551774E-33
 100   19    -2338.1243  0.0127907155 -1.0779560E-08  6.5942353E-15 -1.2853138E-20  4.5732497E-25  1.1307933E-29 -3.7955352E-33
 100   20    -2337.6127  0.0127898531 -1.0778769E-08  6.5921862E-15 -1.2761410E-20  4.5990922E-25  1.0239522E-29 -3.8359012E-33
 101    0    -2312.2633  0.0127527619 -1.0814129E-08  6.6645293E-15 -1.2357649E-20 -7.7973183E-25 -1.7178980E-29  6.5115007E-33
 101    1    -2312.2378  0.0127527187 -1.0814089E-08  6.6644304E-15 -1.2365443E-20 -7.7993711E-25 -1.7087871E-29  6.5141492E-33
 101    2    -2312.1868  0.0127526321 -1.0814009E-08  6.6642325E-15 -1.2381042E-20 -7.8034538E-25 -1.6905428E-29  6.5194282E-33
 101    3    -2312.1103  0.0127525024 -1.0813890E-08  6.6639351E-15 -1.2404466E-20 -7.8094963E-25 -1.6631435E-29  6.5272933E-33
 101    4    -2312.0083  0.0127523294 -1.0813730E-08  6.6635376E-15 -1.2435722E-20 -7.8173735E-25 -1.6265592E-29  6.5375524E-33
 101    5    -2311.8807  0.0127521131 -1.0813530E-08  6.6630394E-15 -1.2474826E-20 -7.8270044E-25 -1.5807608E-29  6.5502979E-33
 101    6    -2311.7277  0.0127518536 -1.0813290E-08  6.6624395E-15 -1.2521828E-20 -7.8382027E-25 -1.5256668E-29  6.5652868E-33
 101    7    -2311.5492  0.0127515508 -1.0813010E-08  6.6617367E-15 -1.2576730E-20 -7.8507337E-25 -1.4612547E-29  6.5822498E-33
 101    8    -2311.3452  0.0127512048 -1.0812690E-08  6.6609298E-15 -1.2639596E-20 -7.8644050E-25 -1.3874286E-29  6.6010789E-33
 101    9    -2311.1156  0.0127508155 -1.0812331E-08  6.6600172E-15 -1.2710446E-20 -7.8789579E-25 -1.3041051E-29  6.6216597E-33
 101   10    -2310.8606  0.0127503830 -1.0811931E-08  6.6589972E-15 -1.2789310E-20 -7.8940485E-25 -1.2112565E-29  6.6434741E-33
 101   11    -2310.5801  0.0127499073 -1.0811492E-08  6.6578679E-15 -1.2876229E-20 -7.9093319E-25 -1.1087740E-29  6.6663260E-33
 101   12    -2310.2741  0.0127493884 -1.0811012E-08  6.6566272E-15 -1.2971236E-20 -7.9245056E-25 -9.9657262E-30  6.6901046E-33
 101   13    -2309.9427  0.0127488262 -1.0810493E-08  6.6552728E-15 -1.3074347E-20 -7.9391038E-25 -8.7459098E-30  6.7142381E-33
 101   14    -2309.5857  0.0127482209 -1.0809934E-08  6.6538024E-15 -1.3185593E-20 -7.9527059E-25 -7.4275494E-30  6.7383649E-33
 101   15    -2309.2033  0.0127475723 -1.0809335E-08  6.6522129E-15 -1.3304987E-20 -7.9647995E-25 -6.0098781E-30  6.7620750E-33
 101   16    -2308.7954  0.0127468805 -1.0808697E-08  6.6505017E-15 -1.3432501E-20 -7.9748659E-25 -4.4926077E-30  6.7848238E-33
 101   17    -2308.3620  0.0127461455 -1.0808019E-08  6.6486656E-15 -1.3568138E-20 -7.9823868E-25 -2.8753033E-30  6.8063778E-33
 101   18    -2307.9031  0.0127453674 -1.0807301E-08  6.6467015E-15 -1.3711866E-20 -7.9867362E-25 -1.1575523E-30  6.8259516E-33
 101   19    -2307.4188  0.0127445461 -1.0806543E-08  6.6446057E-15 -1.3863628E-20 -7.9873122E-25  6.6055147E-31  6.8431771E-33
 101   20    -2306.9091  0.0127436816 -1.0805746E-08  6.6423748E-15 -1.4023345E-20 -7.9834079E-25  2.5787059E-30  6.8573053E-33
 102    0    -2281.7005  0.0127063974 -1.0841393E-08  6.5378581E-15 -1.2741753E-20  9.8364307E-25 -1.8435505E-30 -8.3742261E-33
 102    1    -2281.6751  0.0127063540 -1.0841354E-08  6.5377562E-15 -1.2731917E-20  9.8362096E-25 -1.9607861E-30 -8.3742450E-33
 102    2    -2281.6243  0.0127062673 -1.0841275E-08  6.5375526E-15 -1.2712243E-20  9.8357212E-25 -2.1952931E-30 -8.3741899E-33
 102    3    -2281.5481  0.0127061372 -1.0841158E-08  6.5372479E-15 -1.2682735E-20  9.8348682E-25 -2.5471543E-30 -8.3740034E-33
 102    4    -2281.4464  0.0127059637 -1.0841001E-08  6.5368427E-15 -1.2643403E-20  9.8335288E-25 -3.0159267E-30 -8.3734786E-33
 102    5    -2281.3194  0.0127057469 -1.0840805E-08  6.5363379E-15 -1.2594236E-20  9.8315439E-25 -3.6021443E-30 -8.3726388E-33
 102    6    -2281.1669  0.0127054867 -1.0840569E-08  6.5357348E-15 -1.2535255E-20  9.8286985E-25 -4.3054179E-30 -8.3712084E-33
 102    7    -2280.9890  0.0127051832 -1.0840295E-08  6.5350348E-15 -1.2466465E-20  9.8247344E-25 -5.1256107E-30 -8.3688724E-33
 102    8    -2280.7857  0.0127048363 -1.0839981E-08  6.5342394E-15 -1.2387904E-20  9.8193703E-25 -6.0625964E-30 -8.3655740E-33
 102    9    -2280.5570  0.0127044461 -1.0839628E-08  6.5333507E-15 -1.2299547E-20  9.8122517E-25 -7.1165526E-30 -8.3609125E-33
 102   10    -2280.3030  0.0127040125 -1.0839236E-08  6.5323706E-15 -1.2201474E-20  9.8030037E-25 -8.2865325E-30 -8.3544809E-33
 102   11    -2280.0235  0.0127035356 -1.0838805E-08  6.5313016E-15 -1.2093701E-20  9.7912198E-25 -9.5725948E-30 -8.3460723E-33
 102   12    -2279.7186  0.0127030153 -1.0838335E-08  6.5301463E-15 -1.1976296E-20  9.7764298E-25 -1.0973796E-29 -8.3351646E-33
 102   13    -2279.3883  0.0127024518 -1.0837826E-08  6.5289074E-15 -1.1849319E-20  9.7581211E-25 -1.2489553E-29 -8.3213609E-33
 102   14    -2279.0327  0.0127018449 -1.0837277E-08  6.5275879E-15 -1.1712861E-20  9.7357718E-25 -1.4118840E-29 -8.3041653E-33
 102   15    -2278.6516  0.0127011946 -1.0836690E-08  6.5261911E-15 -1.1567022E-20  9.7087863E-25 -1.5860581E-29 -8.2830475E-33
 102   16    -2278.2452  0.0127005011 -1.0836063E-08  6.5247205E-15 -1.1411930E-20  9.6765460E-25 -1.7713248E-29 -8.2575025E-33
 102   17    -2277.8134  0.0126997643 -1.0835398E-08  6.5231796E-15 -1.1247749E-20  9.6384187E-25 -1.9674890E-29 -8.2269630E-33
 102   18    -2277.3562  0.0126989842 -1.0834694E-08  6.5215724E-15 -1.1074650E-20  9.5936843E-25 -2.1743860E-29 -8.1908262E-33
 102   19    -2276.8737  0.0126981607 -1.0833950E-08  6.5199028E-15 -1.0892862E-20  9.5416274E-25 -2.3916885E-29 -8.1483253E-33
 102   20    -2276.3658  0.0126972941 -1.0833168E-08  6.5181752E-15 -1.0702614E-20  9.4814995E-25 -2.6191754E-29 -8.0989808E-33
 103    0    -2251.2985  0.0126598082 -1.0868776E-08  6.6211802E-15 -1.4465658E-20 -9.0170591E-25  2.2638647E-29  7.6119305E-33
 103    1    -2251.2732  0.0126597647 -1.0868736E-08  6.6210644E-15 -1.4474677E-20 -9.0143294E-25  2.2745135E-29  7.6088645E-33
 103    2    -2251.2226  0.0126596778 -1.0868657E-08  6.6208327E-15 -1.4492699E-20 -9.0088521E-25  2.2958113E-29  7.6028164E-33
 103    3    -2251.1466  0.0126595474 -1.0868537E-08  6.6204845E-15 -1.4519703E-20 -9.0005145E-25  2.3277086E-29  7.5935096E-33
 103    4    -2251.0453  0.0126593735 -1.0868379E-08  6.6200194E-15 -1.4555691E-20 -8.9892467E-25  2.3702087E-29  7.5810506E-33
 103    5    -2250.9187  0.0126591561 -1.0868180E-08  6.6194362E-15 -1.4600604E-20 -8.9748760E-25  2.4232216E-29  7.5652543E-33
 103    6    -2250.7668  0.0126588953 -1.0867942E-08  6.6187341E-15 -1.4654390E-20 -8.9571777E-25  2.4866724E-29  7.5458169E-33
 103    7    -2250.5896  0.0126585910 -1.0867664E-08  6.6179117E-15 -1.4717028E-20 -8.9359823E-25  2.5605281E-29  7.5227112E-33
 103    8    -2250.3871  0.0126582432 -1.0867346E-08  6.6169675E-15 -1.4788408E-20 -8.9110078E-25  2.6446253E-29  7.4956783E-33
 103    9    -2250.1592  0.0126578520 -1.0866989E-08  6.6158999E-15 -1.4868488E-20 -8.8819309E-25  2.7388829E-29  7.4643631E-33
 103   10    -2249.9061  0.0126574173 -1.0866592E-08  6.6147068E-15 -1.4957136E-20 -8.8484429E-25  2.8431330E-29  7.4285902E-33
 103   11    -2249.6276  0.0126569392 -1.0866155E-08  6.6133863E-15 -1.5054256E-20 -8.8101575E-25  2.9572097E-29  7.3879099E-33
 103   12    -2249.3239  0.0126564176 -1.0865679E-08  6.6119361E-15 -1.5159719E-20 -8.7666875E-25  3.0809522E-29  7.3421152E-33
 103   13    -2248.9948  0.0126558526 -1.0865164E-08  6.6103535E-15 -1.5273374E-20 -8.7175818E-25  3.2141179E-29  7.2907289E-33
 103   14    -2248.6404  0.0126552442 -1.0864608E-08  6.6086361E-15 -1.5395038E-20 -8.6623771E-25  3.3564601E-29  7.2333432E-33
 103   15    -2248.2608  0.0126545924 -1.0864014E-08  6.6067809E-15 -1.5524501E-20 -8.6006091E-25  3.5076758E-29  7.1696214E-33
 103   16    -2247.8559  0.0126538971 -1.0863380E-08  6.6047850E-15 -1.5661575E-20 -8.5317312E-25  3.6675056E-29  7.0990950E-33
 103   17    -2247.4256  0.0126531584 -1.0862706E-08  6.6026452E-15 -1.5805966E-20 -8.4551798E-25  3.8355302E-29  7.0211383E-33
 103   18    -2246.9701  0.0126523763 -1.0861993E-08  6.6003582E-15 -1.5957406E-20 -8.3704327E-25  4.0114050E-29  6.9354652E-33
 103   19    -2246.4894  0.0126515508 -1.0861241E-08  6.5979206E-15 -1.6115559E-20 -8.2768818E-25  4.1946377E-29  6.8415183E-33
 103   20    -2245.9833  0.0126506819 -1.0860449E-08  6.5953289E-15 -1.6280071E-20 -8.1739135E-25  4.3847629E-29  6.7387324E-33
 104    0    -2221.0578  0.0126129998 -1.0896443E-08  6.5041635E-15 -1.1889364E-20  5.7656156E-25 -3.1457542E-29 -5.0289127E-33
 104    1    -2221.0325  0.0126129562 -1.0896404E-08  6.5040685E-15 -1.1883601E-20  5.7618003E-25 -3.1527790E-29 -5.0245846E-33
 104    2    -2220.9821  0.0126128691 -1.0896326E-08  6.5038784E-15 -1.1872083E-20  5.7542260E-25 -3.1668389E-29 -5.0161577E-33
 104    3    -2220.9064  0.0126127383 -1.0896209E-08  6.5035937E-15 -1.1854839E-20  5.7427696E-25 -3.1878722E-29 -5.0033233E-33
 104    4    -2220.8055  0.0126125640 -1.0896052E-08  6.5032148E-15 -1.1831897E-20  5.7274100E-25 -3.2158497E-29 -4.9863052E-33
 104    5    -2220.6794  0.0126123461 -1.0895857E-08  6.5027420E-15 -1.1803306E-20  5.7080193E-25 -3.2506864E-29 -4.9647986E-33
 104    6    -2220.5280  0.0126120846 -1.0895623E-08  6.5021763E-15 -1.1769128E-20  5.6844760E-25 -3.2922906E-29 -4.9388291E-33
 104    7    -2220.3515  0.0126117795 -1.0895350E-08  6.5015183E-15 -1.1729438E-20  5.6566143E-25 -3.3405313E-29 -4.9081079E-33
 104    8    -2220.1497  0.0126114308 -1.0895038E-08  6.5007691E-15 -1.1684308E-20  5.6242525E-25 -3.3953114E-29 -4.8725084E-33
 104    9    -2219.9227  0.0126110386 -1.0894687E-08  6.4999296E-15 -1.1633868E-20  5.5872643E-25 -3.4564282E-29 -4.8320603E-33
 104   10    -2219.6705  0.0126106028 -1.0894297E-08  6.4990012E-15 -1.1578194E-20  5.5453904E-25 -3.5237748E-29 -4.7865399E-33
 104   11    -2219.3930  0.0126101235 -1.0893868E-08  6.4979850E-15 -1.1517463E-20  5.4983698E-25 -3.5970748E-29 -4.7355281E-33
 104   12    -2219.0904  0.0126096006 -1.0893400E-08  6.4968825E-15 -1.1451786E-20  5.4460054E-25 -3.6761788E-29 -4.6791566E-33
 104   13    -2218.7626  0.0126090342 -1.0892894E-08  6.4956951E-15 -1.1381360E-20  5.3880071E-25 -3.7607792E-29 -4.6170104E-33
 104   14    -2218.4095  0.0126084242 -1.0892348E-08  6.4944246E-15 -1.1306375E-20  5.3240686E-25 -3.8506062E-29 -4.5489043E-33
 104   15    -2218.0313  0.0126077707 -1.0891764E-08  6.4930727E-15 -1.1227042E-20  5.2538929E-25 -3.9453518E-29 -4.4744363E-33
 104   16    -2217.6278  0.0126070736 -1.0891140E-08  6.4916409E-15 -1.1143590E-20  5.1771994E-25 -4.0446754E-29 -4.3936863E-33
 104   17    -2217.1992  0.0126063330 -1.0890478E-08  6.4901313E-15 -1.1056286E-20  5.0936298E-25 -4.1482120E-29 -4.3061752E-33
 104   18    -2216.7454  0.0126055489 -1.0889778E-08  6.4885458E-15 -1.0965410E-20  5.0028591E-25 -4.2555331E-29 -4.2116217E-33
 104   19    -2216.2664  0.0126047213 -1.0889038E-08  6.4868863E-15 -1.0871289E-20  4.9045538E-25 -4.3662205E-29 -4.1098461E-33
 104   20    -2215.7622  0.0126038503 -1.0888260E-08  6.4851546E-15 -1.0774258E-20  4.7984121E-25 -4.4797620E-29 -4.0007268E-33
 105    0    -2190.9788  0.0125659637 -1.0924364E-08  6.5127644E-15 -1.5615662E-20 -3.7651450E-25  2.2105691E-29  2.6577576E-33
 105    1    -2190.9536  0.0125659200 -1.0924325E-08  6.5126395E-15 -1.5619427E-20 -3.7624929E-25  2.2142959E-29  2.6548446E-33
 105    2    -2190.9034  0.0125658327 -1.0924247E-08  6.5123895E-15 -1.5626948E-20 -3.7571667E-25  2.2217151E-29  2.6489091E-33
 105    3    -2190.8280  0.0125657016 -1.0924129E-08  6.5120143E-15 -1.5638208E-20 -3.7491551E-25  2.2328263E-29  2.6400647E-33
 105    4    -2190.7274  0.0125655268 -1.0923973E-08  6.5115137E-15 -1.5653189E-20 -3.7384130E-25  2.2475826E-29  2.6281930E-33
 105    5    -2190.6018  0.0125653083 -1.0923778E-08  6.5108871E-15 -1.5671836E-20 -3.7248508E-25  2.2659155E-29  2.6131616E-33
 105    6    -2190.4510  0.0125650461 -1.0923543E-08  6.5101344E-15 -1.5694141E-20 -3.7084746E-25  2.2877960E-29  2.5952051E-33
 105    7    -2190.2751  0.0125647403 -1.0923270E-08  6.5092548E-15 -1.5720032E-20 -3.6891519E-25  2.3131292E-29  2.5740355E-33
 105    8    -2190.0741  0.0125643907 -1.0922958E-08  6.5082478E-15 -1.5749464E-20 -3.6668084E-25  2.3418248E-29  2.5496477E-33
 105    9    -2189.8479  0.0125639975 -1.0922606E-08  6.5071126E-15 -1.5782348E-20 -3.6413204E-25  2.3737694E-29  2.5219532E-33
 105   10    -2189.5966  0.0125635606 -1.0922216E-08  6.5058486E-15 -1.5818622E-20 -3.6126477E-25  2.4088735E-29  2.4910791E-33
 105   11    -2189.3202  0.0125630801 -1.0921787E-08  6.5044548E-15 -1.5858183E-20 -3.5806077E-25  2.4469712E-29  2.4567082E-33
 105   12    -2189.0187  0.0125625558 -1.0921318E-08  6.5029303E-15 -1.5900938E-20 -3.5450582E-25  2.4879162E-29  2.4187612E-33
 105   13    -2188.6921  0.0125619879 -1.0920811E-08  6.5012743E-15 -1.5946771E-20 -3.5059170E-25  2.5315720E-29  2.3773502E-33
 105   14    -2188.3404  0.0125613764 -1.0920265E-08  6.4994855E-15 -1.5995552E-20 -3.4629931E-25  2.5777234E-29  2.3322688E-33
 105   15    -2187.9636  0.0125607212 -1.0919680E-08  6.4975629E-15 -1.6047142E-20 -3.4161625E-25  2.6261865E-29  2.2833593E-33
 105   16    -2187.5616  0.0125600223 -1.0919057E-08  6.4955054E-15 -1.6101399E-20 -3.3652580E-25  2.6767447E-29  2.2306843E-33
 105   17    -2187.1346  0.0125592799 -1.0918394E-08  6.4933118E-15 -1.6158138E-20 -3.3101173E-25  2.7291605E-29  2.1740377E-33
 105   18    -2186.6825  0.0125584938 -1.0917693E-08  6.4909807E-15 -1.6217185E-20 -3.2505725E-25  2.7831721E-29  2.1132796E-33
 105   19    -2186.2053  0.0125576640 -1.0916953E-08  6.4885110E-15 -1.6278344E-20 -3.1864566E-25  2.8385296E-29  2.0483735E-33
 105   20    -2185.7030  0.0125567907 -1.0916175E-08  6.4859014E-15 -1.6341380E-20 -3.1176715E-25  2.8949174E-29  1.9795085E-33
 106    0    -2161.0620  0.0125186995 -1.0952898E-08  6.4175876E-15 -1.4598147E-20  2.5001942E-25 -1.5001504E-30 -1.6853212E-33
 106    1    -2161.0370  0.0125186557 -1.0952860E-08  6.4174708E-15 -1.4595648E-20  2.5000064E-25 -1.5237515E-30 -1.6849934E-33
 106    2    -2160.9869  0.0125185681 -1.0952783E-08  6.4172373E-15 -1.4590643E-20  2.4996384E-25 -1.5709279E-30 -1.6843636E-33
 106    3    -2160.9118  0.0125184367 -1.0952667E-08  6.4168872E-15 -1.4583145E-20  2.4990495E-25 -1.6416658E-30 -1.6834081E-33
 106    4    -2160.8116  0.0125182614 -1.0952513E-08  6.4164207E-15 -1.4573153E-20  2.4982392E-25 -1.7359245E-30 -1.6821389E-33
 106    5    -2160.6865  0.0125180424 -1.0952321E-08  6.4158381E-15 -1.4560666E-20  2.4971672E-25 -1.8535365E-30 -1.6805499E-33
 106    6    -2160.5362  0.0125177795 -1.0952090E-08  6.4151395E-15 -1.4545672E-20  2.4957773E-25 -1.9948416E-30 -1.6785452E-33
 106    7    -2160.3610  0.0125174729 -1.0951820E-08  6.4143254E-15 -1.4528218E-20  2.4940360E-25 -2.1589718E-30 -1.6761986E-33
 106    8    -2160.1607  0.0125171224 -1.0951513E-08  6.4133963E-15 -1.4508281E-20  2.4918507E-25 -2.3464211E-30 -1.6733352E-33
 106    9    -2159.9354  0.0125167282 -1.0951166E-08  6.4123525E-15 -1.4485855E-20  2.4892329E-25 -2.5573677E-30 -1.6702676E-33
 106   10    -2159.6851  0.0125162901 -1.0950782E-08  6.4111946E-15 -1.4460981E-20  2.4860171E-25 -2.7909289E-30 -1.6665042E-33
 106   11    -2159.4097  0.0125158083 -1.0950358E-08  6.4099233E-15 -1.4433655E-20  2.4821646E-25 -3.0472967E-30 -1.6623280E-33
 106   12    -2159.1094  0.0125152827 -1.0949897E-08  6.4085391E-15 -1.4403904E-20  2.4775558E-25 -3.3259143E-30 -1.6574032E-33
 106   13    -2158.7840  0.0125147133 -1.0949397E-08  6.4070427E-15 -1.4371722E-20  2.4721598E-25 -3.6273520E-30 -1.6521911E-33
 106   14    -2158.4336  0.0125141002 -1.0948859E-08  6.4054350E-15 -1.4337161E-20  2.4657690E-25 -3.9503887E-30 -1.6460823E-33
 106   15    -2158.0581  0.0125134433 -1.0948283E-08  6.4037168E-15 -1.4300224E-20  2.4583702E-25 -4.2954672E-30 -1.6394202E-33
 106   16    -2157.6577  0.0125127426 -1.0947668E-08  6.4018888E-15 -1.4260963E-20  2.4497705E-25 -4.6617870E-30 -1.6319017E-33
 106   17    -2157.2323  0.0125119982 -1.0947015E-08  6.3999521E-15 -1.4219397E-20  2.4398711E-25 -5.0492756E-30 -1.6236542E-33
 106   18    -2156.7819  0.0125112100 -1.0946324E-08  6.3979077E-15 -1.4175581E-20  2.4285184E-25 -5.4573022E-30 -1.6145110E-33
 106   19    -2156.3065  0.0125103781 -1.0945595E-08  6.3957566E-15 -1.4129562E-20  2.4155760E-25 -5.8853307E-30 -1.6043729E-33
 106   20    -2155.8061  0.0125095025 -1.0944827E-08  6.3934997E-15 -1.4081397E-20  2.4009270E-25 -6.3329782E-30 -1.5933706E-33
 107    0    -2131.3080  0.0124711989 -1.0982044E-08  6.3914446E-15 -1.3680809E-20 -3.3258717E-25 -2.1069019E-29  1.9203359E-33
 107    1    -2131.2831  0.0124711550 -1.0982006E-08  6.3913353E-15 -1.3684123E-20 -3.3284292E-25 -2.1042288E-29  1.9227138E-33
 107    2    -2131.2332  0.0124710671 -1.0981929E-08  6.3911162E-15 -1.3690789E-20 -3.3334744E-25 -2.0988252E-29  1.9274604E-33
 107    3    -2131.1584  0.0124709353 -1.0981814E-08  6.3907875E-15 -1.3700809E-20 -3.3409839E-25 -2.0907232E-29  1.9342831E-33
 107    4    -2131.0586  0.0124707596 -1.0981661E-08  6.3903489E-15 -1.3714185E-20 -3.3510127E-25 -2.0798692E-29  1.9436323E-33
 107    5    -2130.9339  0.0124705400 -1.0981469E-08  6.3898000E-15 -1.3730978E-20 -3.3634459E-25 -2.0662132E-29  1.9552027E-33
 107    6    -2130.7842  0.0124702765 -1.0981239E-08  6.3891404E-15 -1.3751197E-20 -3.3782755E-25 -2.0497430E-29  1.9691413E-33
 107    7    -2130.6097  0.0124699690 -1.0980970E-08  6.3883696E-15 -1.3774904E-20 -3.3953882E-25 -2.0303661E-29  1.9850999E-33
 107    8    -2130.4102  0.0124696176 -1.0980664E-08  6.3874872E-15 -1.3802147E-20 -3.4147913E-25 -2.0080221E-29  2.0034671E-33
 107    9    -2130.1857  0.0124692223 -1.0980319E-08  6.3864924E-15 -1.3832980E-20 -3.4363455E-25 -1.9826372E-29  2.0239309E-33
 107   10    -2129.9363  0.0124687831 -1.0979936E-08  6.3853843E-15 -1.3867473E-20 -3.4599513E-25 -1.9541410E-29  2.0463990E-33
 107   11    -2129.6620  0.0124683000 -1.0979514E-08  6.3841622E-15 -1.3905668E-20 -3.4855136E-25 -1.9224457E-29  2.0708936E-33
 107   12    -2129.3628  0.0124677730 -1.0979055E-08  6.3828253E-15 -1.3947659E-20 -3.5129567E-25 -1.8874360E-29  2.0973897E-33
 107   13    -2129.0386  0.0124672021 -1.0978557E-08  6.3813724E-15 -1.3993520E-20 -3.5421158E-25 -1.8489953E-29  2.1259253E-33
 107   14    -2128.6896  0.0124665873 -1.0978021E-08  6.3798023E-15 -1.4043320E-20 -3.5728340E-25 -1.8070350E-29  2.1561786E-33
 107   15    -2128.3156  0.0124659286 -1.0977447E-08  6.3781140E-15 -1.4097147E-20 -3.6049631E-25 -1.7614281E-29  2.1881445E-33
 107   16    -2127.9167  0.0124652261 -1.0976835E-08  6.3763058E-15 -1.4155103E-20 -3.6382893E-25 -1.7120272E-29  2.2216937E-33
 107   17    -2127.4929  0.0124644797 -1.0976184E-08  6.3743765E-15 -1.4217243E-20 -3.6726915E-25 -1.6587405E-29  2.2568263E-33
 107   18    -2127.0442  0.0124636894 -1.0975496E-08  6.3723244E-15 -1.4283674E-20 -3.7078679E-25 -1.6014133E-29  2.2931436E-33
 107   19    -2126.5705  0.0124628553 -1.0974770E-08  6.3701479E-15 -1.4354472E-20 -3.7437143E-25 -1.5398861E-29  2.3309756E-33
 107   20    -2126.0721  0.0124619774 -1.0974006E-08  6.3678451E-15 -1.4429712E-20 -3.7798477E-25 -1.4740842E-29  2.3695758E-33
 108    0    -2101.7173  0.0124234587 -1.1011773E-08  6.2663731E-15 -1.9035691E-20  3.3922068E-25  3.9625200E-29 -2.6260333E-33
 108    1    -2101.6925  0.0124234146 -1.1011736E-08  6.2662209E-15 -1.9032300E-20  3.3969547E-25  3.9588487E-29 -2.6305531E-33
 108    2    -2101.6428  0.0124233265 -1.1011661E-08  6.2659164E-15 -1.9025495E-20  3.4064531E-25  3.9514661E-29 -2.6397269E-33
 108    3    -2101.5683  0.0124231944 -1.1011548E-08  6.2654599E-15 -1.9015254E-20  3.4206587E-25  3.9403460E-29 -2.6533718E-33
 108    4    -2101.4689  0.0124230182 -1.1011397E-08  6.2648516E-15 -1.9001535E-20  3.4395303E-25  3.9254494E-29 -2.6714504E-33
 108    5    -2101.3446  0.0124227980 -1.1011210E-08  6.2640919E-15 -1.8984286E-20  3.4630192E-25  3.9066641E-29 -2.6941376E-33
 108    6    -2101.1956  0.0124225337 -1.1010984E-08  6.2631811E-15 -1.8963423E-20  3.4910850E-25  3.8839346E-29 -2.7212256E-33
 108    7    -2101.0217  0.0124222254 -1.1010721E-08  6.2621199E-15 -1.8938863E-20  3.5235897E-25  3.8570938E-29 -2.7526674E-33
 108    8    -2100.8229  0.0124218731 -1.1010420E-08  6.2609087E-15 -1.8910531E-20  3.5604774E-25  3.8260629E-29 -2.7884554E-33
 108    9    -2100.5993  0.0124214767 -1.1010082E-08  6.2595484E-15 -1.8878300E-20  3.6015836E-25  3.7906733E-29 -2.8282948E-33
 108   10    -2100.3509  0.0124210363 -1.1009707E-08  6.2580395E-15 -1.8842061E-20  3.6468568E-25  3.7507867E-29 -2.8724868E-33
 108   11    -2100.0776  0.0124205519 -1.1009294E-08  6.2563832E-15 -1.8801669E-20  3.6960764E-25  3.7061570E-29 -2.9205924E-33
 108   12    -2099.7795  0.0124200235 -1.1008843E-08  6.2545804E-15 -1.8756999E-20  3.7490834E-25  3.6566663E-29 -2.9726291E-33
 108   13    -2099.4566  0.0124194510 -1.1008356E-08  6.2526321E-15 -1.8707898E-20  3.8057030E-25  3.6020681E-29 -3.0283315E-33
 108   14    -2099.1089  0.0124188346 -1.1007831E-08  6.2505399E-15 -1.8654190E-20  3.8657038E-25  3.5421192E-29 -3.0877249E-33
 108   15    -2098.7363  0.0124181741 -1.1007268E-08  6.2483049E-15 -1.8595733E-20  3.9288780E-25  3.4766182E-29 -3.1505523E-33
 108   16    -2098.3390  0.0124174697 -1.1006668E-08  6.2459287E-15 -1.8532340E-20  3.9949625E-25  3.4053024E-29 -3.2166062E-33
 108   17    -2097.9168  0.0124167212 -1.1006031E-08  6.2434129E-15 -1.8463838E-20  4.0636341E-25  3.3279304E-29 -3.2856336E-33
 108   18    -2097.4698  0.0124159288 -1.1005357E-08  6.2407594E-15 -1.8390052E-20  4.1346050E-25  3.2442325E-29 -3.3574263E-33
 108   19    -2096.9980  0.0124150924 -1.1004646E-08  6.2379701E-15 -1.8310794E-20  4.2075727E-25  3.1539133E-29 -3.4319175E-33
 108   20    -2096.5014  0.0124142121 -1.1003898E-08  6.2350472E-15 -1.8225892E-20  4.2820960E-25  3.0567344E-29 -3.5085096E-33
 109    0    -2072.2905  0.0123754675 -1.1042827E-08  6.2224019E-15 -1.2539814E-20 -4.8930412E-25 -5.4509239E-29  3.8985459E-33
 109    1    -2072.2658  0.0123754233 -1.1042789E-08  6.2223015E-15 -1.2544711E-20 -4.8995703E-25 -5.4454689E-29  3.9049980E-33
 109    2    -2072.2163  0.0123753350 -1.1042715E-08  6.2221008E-15 -1.2554527E-20 -4.9126526E-25 -5.4344943E-29  3.9180181E-33
 109    3    -2072.1420  0.0123752025 -1.1042603E-08  6.2217992E-15 -1.2569289E-20 -4.9321602E-25 -5.4180296E-29  3.9371317E-33
 109    4    -2072.0430  0.0123750258 -1.1042453E-08  6.2213967E-15 -1.2589077E-20 -4.9581286E-25 -5.3958914E-29  3.9628672E-33
 109    5    -2071.9193  0.0123748049 -1.1042267E-08  6.2208926E-15 -1.2613944E-20 -4.9903969E-25 -5.3680497E-29  3.9946958E-33
 109    6    -2071.7708  0.0123745399 -1.1042043E-08  6.2202865E-15 -1.2644005E-20 -5.0289516E-25 -5.3343164E-29  4.0329351E-33
 109    7    -2071.5975  0.0123742308 -1.1041782E-08  6.2195774E-15 -1.2679366E-20 -5.0735841E-25 -5.2945770E-29  4.0771713E-33
 109    8    -2071.3996  0.0123738774 -1.1041483E-08  6.2187646E-15 -1.2720148E-20 -5.1241772E-25 -5.2486443E-29  4.1273526E-33
 109    9    -2071.1768  0.0123734799 -1.1041147E-08  6.2178471E-15 -1.2766527E-20 -5.1805765E-25 -5.1962794E-29  4.1834377E-33
 109   10    -2070.9294  0.0123730383 -1.1040774E-08  6.2168237E-15 -1.2818641E-20 -5.2426064E-25 -5.1372823E-29  4.2453365E-33
 109   11    -2070.6572  0.0123725525 -1.1040364E-08  6.2156931E-15 -1.2876681E-20 -5.3099796E-25 -5.0713839E-29  4.3125556E-33
 109   12    -2070.3602  0.0123720226 -1.1039917E-08  6.2144539E-15 -1.2940837E-20 -5.3824977E-25 -4.9983223E-29  4.3851973E-33
 109   13    -2070.0386  0.0123714485 -1.1039432E-08  6.2131044E-15 -1.3011311E-20 -5.4598360E-25 -4.9178000E-29  4.4628080E-33
 109   14    -2069.6922  0.0123708303 -1.1038910E-08  6.2116428E-15 -1.3088330E-20 -5.5417108E-25 -4.8295197E-29  4.5451785E-33
 109   15    -2069.3211  0.0123701680 -1.1038351E-08  6.2100672E-15 -1.3172097E-20 -5.6277628E-25 -4.7331654E-29  4.6320377E-33
 109   16    -2068.9252  0.0123694616 -1.1037755E-08  6.2083754E-15 -1.3262861E-20 -5.7176606E-25 -4.6283718E-29  4.7232339E-33
 109   17    -2068.5047  0.0123687110 -1.1037122E-08  6.2065650E-15 -1.3360853E-20 -5.8109067E-25 -4.5148524E-29  4.8180291E-33
 109   18    -2068.0594  0.0123679164 -1.1036452E-08  6.2046334E-15 -1.3466332E-20 -5.9071195E-25 -4.3921623E-29  4.9164921E-33
 109   19    -2067.5894  0.0123670776 -1.1035744E-08  6.2025780E-15 -1.3579509E-20 -6.0057814E-25 -4.2600171E-29  5.0179819E-33
 109   20    -2067.0948  0.0123661948 -1.1035000E-08  6.2003955E-15 -1.3700630E-20 -6.1062694E-25 -4.1180845E-29  5.1215636E-33
 110    0    -2043.0282  0.0123272196 -1.1074499E-08  6.0583045E-15 -2.1362449E-20  6.4883685E-25  6.1591471E-29 -5.7962881E-33
 110    1    -2043.0035  0.0123271753 -1.1074463E-08  6.0581336E-15 -2.1355958E-20  6.4957607E-25  6.1510363E-29 -5.8033834E-33
 110    2    -2042.9542  0.0123270867 -1.1074390E-08  6.0577920E-15 -2.1342953E-20  6.5105047E-25  6.1347593E-29 -5.8176609E-33
 110    3    -2042.8803  0.0123269539 -1.1074281E-08  6.0572800E-15 -2.1323392E-20  6.5325360E-25  6.1103082E-29 -5.8388481E-33
 110    4    -2042.7816  0.0123267767 -1.1074136E-08  6.0565981E-15 -2.1297203E-20  6.5617893E-25  6.0775150E-29 -5.8671723E-33
 110    5    -2042.6584  0.0123265552 -1.1073954E-08  6.0557469E-15 -2.1264301E-20  6.5981289E-25  6.0363020E-29 -5.9022451E-33
 110    6    -2042.5105  0.0123262894 -1.1073736E-08  6.0547271E-15 -2.1224570E-20  6.6414286E-25  5.9865377E-29 -5.9441123E-33
 110    7    -2042.3379  0.0123259794 -1.1073482E-08  6.0535398E-15 -2.1177915E-20  6.6914619E-25  5.9280655E-29 -5.9924156E-33
 110    8    -2042.1407  0.0123256250 -1.1073191E-08  6.0521861E-15 -2.1124164E-20  6.7480493E-25  5.8606682E-29 -6.0470379E-33
 110    9    -2041.9188  0.0123252264 -1.1072864E-08  6.0506674E-15 -2.1063136E-20  6.8109302E-25  5.7840626E-29 -6.1079056E-33
 110   10    -2041.6723  0.0123247835 -1.1072501E-08  6.0489851E-15 -2.0994692E-20  6.8798099E-25  5.6981070E-29 -6.1745041E-33
 110   11    -2041.4012  0.0123242963 -1.1072102E-08  6.0471410E-15 -2.0918596E-20  6.9543876E-25  5.6024537E-29 -6.2467046E-33
 110   12    -2041.1054  0.0123237648 -1.1071667E-08  6.0451367E-15 -2.0834665E-20  7.0343299E-25  5.4968524E-29 -6.3242609E-33
 110   13    -2040.7850  0.0123231891 -1.1071196E-08  6.0429747E-15 -2.0742668E-20  7.1191739E-25  5.3809991E-29 -6.4065263E-33
 110   14    -2040.4400  0.0123225691 -1.1070688E-08  6.0406572E-15 -2.0642369E-20  7.2084726E-25  5.2545933E-29 -6.4929930E-33
 110   15    -2040.0703  0.0123219049 -1.1070144E-08  6.0381866E-15 -2.0533540E-20  7.3018533E-25  5.1172777E-29 -6.5838505E-33
 110   16    -2039.6760  0.0123211965 -1.1069565E-08  6.0355658E-15 -2.0415929E-20  7.3987013E-25  4.9687213E-29 -6.6781368E-33
 110   17    -2039.2571  0.0123204437 -1.1068949E-08  6.0327978E-15 -2.0289302E-20  7.4984306E-25  4.8086317E-29 -6.7752029E-33
 110   18    -2038.8136  0.0123196468 -1.1068298E-08  6.0298859E-15 -2.0153396E-20  7.6004431E-25  4.6366108E-29 -6.8746657E-33
 110   19    -2038.3454  0.0123188056 -1.1067611E-08  6.0268336E-15 -2.0008004E-20  7.7040599E-25  4.4524052E-29 -6.9758269E-33
 110   20    -2037.8527  0.0123179203 -1.1066888E-08  6.0236447E-15 -1.9852871E-20  7.8085453E-25  4.2556537E-29 -7.0779494E-33
 111    0    -2013.9309  0.0122787010 -1.1107827E-08  6.0296300E-15 -1.2579123E-20 -7.3017949E-25 -4.7323271E-29  7.4763807E-33
 111    1    -2013.9064  0.0122786565 -1.1107791E-08  6.0295294E-15 -1.2586436E-20 -7.3074737E-25 -4.7218394E-29  7.4815461E-33
 111    2    -2013.8573  0.0122785677 -1.1107718E-08  6.0293279E-15 -1.2601060E-20 -7.3187934E-25 -4.7008723E-29  7.4918282E-33
 111    3    -2013.7836  0.0122784344 -1.1107610E-08  6.0290252E-15 -1.2623041E-20 -7.3356413E-25 -4.6693717E-29  7.5069955E-33
 111    4    -2013.6854  0.0122782567 -1.1107465E-08  6.0286208E-15 -1.2652433E-20 -7.3579645E-25 -4.6272688E-29  7.5272952E-33
 111    5    -2013.5626  0.0122780345 -1.1107284E-08  6.0281140E-15 -1.2689293E-20 -7.3855783E-25 -4.5744908E-29  7.5522572E-33
 111    6    -2013.4152  0.0122777680 -1.1107067E-08  6.0275038E-15 -1.2733708E-20 -7.4182715E-25 -4.5109309E-29  7.5817169E-33
 111    7    -2013.2434  0.0122774570 -1.1106814E-08  6.0267893E-15 -1.2785758E-20 -7.4558815E-25 -4.4364658E-29  7.6156513E-33
 111    8    -2013.0469  0.0122771015 -1.1106525E-08  6.0259691E-15 -1.2845581E-20 -7.4980446E-25 -4.3509455E-29  7.6534799E-33
 111    9    -2012.8259  0.0122767017 -1.1106199E-08  6.0250417E-15 -1.2913270E-20 -7.5445002E-25 -4.2542613E-29  7.6950491E-33
 111   10    -2012.5804  0.0122762575 -1.1105838E-08  6.0240057E-15 -1.2988968E-20 -7.5949112E-25 -4.1462164E-29  7.7400329E-33
 111   11    -2012.3103  0.0122757688 -1.1105440E-08  6.0228589E-15 -1.3072813E-20 -7.6488487E-25 -4.0266349E-29  7.7880444E-33
 111   12    -2012.0157  0.0122752358 -1.1105007E-08  6.0215995E-15 -1.3164950E-20 -7.7058922E-25 -3.8953680E-29  7.8385049E-33
 111   13    -2011.6966  0.0122746583 -1.1104537E-08  6.0202252E-15 -1.3265507E-20 -7.7655377E-25 -3.7522350E-29  7.8909518E-33
 111   14    -2011.3529  0.0122740365 -1.1104031E-08  6.0187333E-15 -1.3374657E-20 -7.8272821E-25 -3.5970436E-29  7.9450294E-33
 111   15    -2010.9847  0.0122733703 -1.1103490E-08  6.0171213E-15 -1.3492542E-20 -7.8905207E-25 -3.4296272E-29  7.9999657E-33
 111   16    -2010.5919  0.0122726597 -1.1102912E-08  6.0153861E-15 -1.3619310E-20 -7.9546382E-25 -3.2498007E-29  8.0551823E-33
 111   17    -2010.1747  0.0122719047 -1.1102299E-08  6.0135247E-15 -1.3755100E-20 -8.0189765E-25 -3.0574015E-29  8.1100393E-33
 111   18    -2009.7329  0.0122711053 -1.1101649E-08  6.0115336E-15 -1.3900012E-20 -8.0828154E-25 -2.8523496E-29  8.1638933E-33
 111   19    -2009.2666  0.0122702616 -1.1100964E-08  6.0094091E-15 -1.4054192E-20 -8.1453661E-25 -2.6344990E-29  8.2156518E-33
 111   20    -2008.7758  0.0122693736 -1.1100243E-08  6.0071473E-15 -1.4217719E-20 -8.2058167E-25 -2.4037542E-29  8.2648535E-33
 112    0    -1984.9994  0.0122299064 -1.1141695E-08  5.8673550E-15 -1.7926242E-20  7.1786223E-25  1.3780898E-29 -7.1990985E-33
 112    1    -1984.9750  0.0122298618 -1.1141659E-08  5.8672116E-15 -1.7919062E-20  7.1802674E-25  1.3680278E-29 -7.1992778E-33
 112    2    -1984.9260  0.0122297727 -1.1141589E-08  5.8669251E-15 -1.7904703E-20  7.1835074E-25  1.3478713E-29 -7.1996146E-33
 112    3    -1984.8527  0.0122296390 -1.1141483E-08  5.8664956E-15 -1.7883147E-20  7.1883275E-25  1.3176219E-29 -7.2002275E-33
 112    4    -1984.7548  0.0122294608 -1.1141343E-08  5.8659238E-15 -1.7854368E-20  7.1945495E-25  1.2772978E-29 -7.2007023E-33
 112    5    -1984.6325  0.0122292379 -1.1141167E-08  5.8652104E-15 -1.7818380E-20  7.2020454E-25  1.2268927E-29 -7.2009934E-33
 112    6    -1984.4858  0.0122289705 -1.1140955E-08  5.8643561E-15 -1.7775149E-20  7.2106771E-25  1.1664055E-29 -7.2009897E-33
 112    7    -1984.3146  0.0122286586 -1.1140709E-08  5.8633621E-15 -1.7724640E-20  7.2201965E-25  1.0958338E-29 -7.2004743E-33
 112    8    -1984.1189  0.0122283021 -1.1140428E-08  5.8622296E-15 -1.7666829E-20  7.2303050E-25  1.0151956E-29 -7.1988929E-33
 112    9    -1983.8988  0.0122279010 -1.1140111E-08  5.8609599E-15 -1.7601715E-20  7.2407913E-25  9.2450641E-30 -7.1963086E-33
 112   10    -1983.6543  0.0122274555 -1.1139760E-08  5.8595546E-15 -1.7529250E-20  7.2512917E-25  8.2378508E-30 -7.1922382E-33
 112   11    -1983.3853  0.0122269653 -1.1139373E-08  5.8580156E-15 -1.7449426E-20  7.2614143E-25  7.1305983E-30 -7.1861048E-33
 112   12    -1983.0918  0.0122264306 -1.1138951E-08  5.8563446E-15 -1.7362231E-20  7.2708134E-25  5.9240412E-30 -7.1777784E-33
 112   13    -1982.7739  0.0122258514 -1.1138494E-08  5.8545439E-15 -1.7267658E-20  7.2790571E-25  4.6186120E-30 -7.1667793E-33
 112   14    -1982.4316  0.0122252277 -1.1138003E-08  5.8526156E-15 -1.7165708E-20  7.2856330E-25  3.2155163E-30 -7.1524503E-33
 112   15    -1982.0649  0.0122245594 -1.1137476E-08  5.8505623E-15 -1.7056384E-20  7.2900396E-25  1.7154155E-30 -7.1341966E-33
 112   16    -1981.6737  0.0122238466 -1.1136915E-08  5.8483865E-15 -1.6939723E-20  7.2918086E-25  1.1968154E-31 -7.1118668E-33
 112   17    -1981.2581  0.0122230893 -1.1136318E-08  5.8460911E-15 -1.6815769E-20  7.2903474E-25 -1.5698350E-30 -7.0846621E-33
 112   18    -1980.8181  0.0122222875 -1.1135687E-08  5.8436791E-15 -1.6684592E-20  7.2850280E-25 -3.3510382E-30 -7.0518830E-33
 112   19    -1980.3537  0.0122214413 -1.1135021E-08  5.8411536E-15 -1.6546256E-20  7.2752428E-25 -5.2217802E-30 -7.0129067E-33
 112   20    -1979.8648  0.0122205505 -1.1134320E-08  5.8385178E-15 -1.6400893E-20  7.2603805E-25 -7.1792345E-30 -6.9673388E-33
 113    0    -1956.2344  0.0121808238 -1.1176809E-08  5.8297754E-15 -1.5532998E-20 -2.6454407E-25  2.1911398E-29  3.3095179E-33
 113    1    -1956.2100  0.0121807791 -1.1176774E-08  5.8296512E-15 -1.5535650E-20 -2.6428351E-25  2.1957748E-29  3.3051304E-33
 113    2    -1956.1613  0.0121806897 -1.1176704E-08  5.8294026E-15 -1.5540916E-20 -2.6375516E-25  2.2050145E-29  3.2960942E-33
 113    3    -1956.0882  0.0121805555 -1.1176599E-08  5.8290295E-15 -1.5548829E-20 -2.6295740E-25  2.2188434E-29  3.2824599E-33
 113    4    -1955.9907  0.0121803767 -1.1176459E-08  5.8285318E-15 -1.5559325E-20 -2.6188877E-25  2.2371744E-29  3.2643105E-33
 113    5    -1955.8689  0.0121801532 -1.1176284E-08  5.8279091E-15 -1.5572379E-20 -2.6053960E-25  2.2599210E-29  3.2413843E-33
 113    6    -1955.7228  0.0121798850 -1.1176074E-08  5.8271613E-15 -1.5587963E-20 -2.5890398E-25  2.2870348E-29  3.2138644E-33
 113    7    -1955.5523  0.0121795720 -1.1175829E-08  5.8262879E-15 -1.5606015E-20 -2.5696843E-25  2.3183710E-29  3.1813329E-33
 113    8    -1955.3574  0.0121792144 -1.1175550E-08  5.8252884E-15 -1.5626493E-20 -2.5472638E-25  2.3538133E-29  3.1439393E-33
 113    9    -1955.1382  0.0121788121 -1.1175235E-08  5.8241624E-15 -1.5649302E-20 -2.5216022E-25  2.3931407E-29  3.1012148E-33
 113   10    -1954.8946  0.0121783651 -1.1174886E-08  5.8229095E-15 -1.5674381E-20 -2.4926518E-25  2.4362320E-29  3.0535845E-33
 113   11    -1954.6267  0.0121778734 -1.1174502E-08  5.8215290E-15 -1.5701619E-20 -2.4601814E-25  2.4828643E-29  3.0004755E-33
 113   12    -1954.3344  0.0121773370 -1.1174083E-08  5.8200202E-15 -1.5730919E-20 -2.4240564E-25  2.5327625E-29  2.9417266E-33
 113   13    -1954.0178  0.0121767560 -1.1173629E-08  5.8183826E-15 -1.5762181E-20 -2.3841293E-25  2.5857242E-29  2.8773019E-33
 113   14    -1953.6769  0.0121761303 -1.1173140E-08  5.8166154E-15 -1.5795256E-20 -2.3402472E-25  2.6414623E-29  2.8072913E-33
 113   15    -1953.3116  0.0121754599 -1.1172617E-08  5.8147179E-15 -1.5829994E-20 -2.2921782E-25  2.6995965E-29  2.7310626E-33
 113   16    -1952.9220  0.0121747449 -1.1172058E-08  5.8126892E-15 -1.5866246E-20 -2.2397276E-25  2.7598187E-29  2.6484518E-33
 113   17    -1952.5081  0.0121739852 -1.1171466E-08  5.8105289E-15 -1.5903842E-20 -2.1828152E-25  2.8218314E-29  2.5598615E-33
 113   18    -1952.0698  0.0121731809 -1.1170838E-08  5.8082359E-15 -1.5942579E-20 -2.1211499E-25  2.8851088E-29  2.4645219E-33
 113   19    -1951.6073  0.0121723319 -1.1170176E-08  5.8058096E-15 -1.5982253E-20 -2.0546400E-25  2.9493312E-29  2.3627725E-33
 113   20    -1951.1204  0.0121714383 -1.1169480E-08  5.8032492E-15 -1.6022632E-20 -1.9830870E-25  3.0139783E-29  2.2542591E-33
 114    0    -1927.6365  0.0121314486 -1.1212458E-08  5.7609932E-15 -1.3624201E-20 -1.4441931E-25 -1.7206347E-29  2.5319279E-33
 114    1    -1927.6122  0.0121314037 -1.1212423E-08  5.7608842E-15 -1.3625652E-20 -1.4462621E-25 -1.7170833E-29  2.5354754E-33
 114    2    -1927.5637  0.0121313140 -1.1212354E-08  5.7606661E-15 -1.3628549E-20 -1.4503700E-25 -1.7099633E-29  2.5426388E-33
 114    3    -1927.4909  0.0121311795 -1.1212250E-08  5.7603390E-15 -1.3632902E-20 -1.4564856E-25 -1.6992817E-29  2.5530946E-33
 114    4    -1927.3938  0.0121310001 -1.1212112E-08  5.7599026E-15 -1.3638746E-20 -1.4646231E-25 -1.6849394E-29  2.5672320E-33
 114    5    -1927.2725  0.0121307758 -1.1211939E-08  5.7593569E-15 -1.3646096E-20 -1.4746604E-25 -1.6669127E-29  2.5846402E-33
 114    6    -1927.1270  0.0121305067 -1.1211732E-08  5.7587017E-15 -1.3654970E-20 -1.4866161E-25 -1.6451153E-29  2.6054949E-33
 114    7    -1926.9571  0.0121301928 -1.1211490E-08  5.7579367E-15 -1.3665429E-20 -1.5003121E-25 -1.6194681E-29  2.6293309E-33
 114    8    -1926.7631  0.0121298341 -1.1211214E-08  5.7570618E-15 -1.3677499E-20 -1.5157212E-25 -1.5898477E-29  2.6562737E-33
 114    9    -1926.5447  0.0121294305 -1.1210903E-08  5.7560765E-15 -1.3691209E-20 -1.5327093E-25 -1.5562137E-29  2.6860753E-33
 114   10    -1926.3021  0.0121289820 -1.1210557E-08  5.7549805E-15 -1.3706635E-20 -1.5511305E-25 -1.5183683E-29  2.7184920E-33
 114   11    -1926.0353  0.0121284888 -1.1210178E-08  5.7537736E-15 -1.3723805E-20 -1.5708982E-25 -1.4762437E-29  2.7534629E-33
 114   12    -1925.7442  0.0121279507 -1.1209763E-08  5.7524553E-15 -1.3742792E-20 -1.5918588E-25 -1.4296421E-29  2.7909107E-33
 114   13    -1925.4289  0.0121273678 -1.1209315E-08  5.7510249E-15 -1.3763622E-20 -1.6137393E-25 -1.3785091E-29  2.8300069E-33
 114   14    -1925.0894  0.0121267401 -1.1208832E-08  5.7494821E-15 -1.3786368E-20 -1.6364232E-25 -1.3226428E-29  2.8709204E-33
 114   15    -1924.7256  0.0121260676 -1.1208314E-08  5.7478263E-15 -1.3811100E-20 -1.6597097E-25 -1.2618820E-29  2.9134270E-33
 114   16    -1924.3375  0.0121253503 -1.1207763E-08  5.7460568E-15 -1.3837844E-20 -1.6833104E-25 -1.1961331E-29  2.9567542E-33
 114   17    -1923.9253  0.0121245882 -1.1207177E-08  5.7441728E-15 -1.3866669E-20 -1.7069689E-25 -1.1252354E-29  3.0007615E-33
 114   18    -1923.4888  0.0121237813 -1.1206556E-08  5.7421738E-15 -1.3897608E-20 -1.7304759E-25 -1.0490502E-29  3.0452491E-33
 114   19    -1923.0281  0.0121229296 -1.1205902E-08  5.7400588E-15 -1.3930706E-20 -1.7534352E-25 -9.6745772E-30  3.0893219E-33
 114   20    -1922.5432  0.0121220331 -1.1205213E-08  5.7378272E-15 -1.3965995E-20 -1.7756339E-25 -8.8035897E-30  3.1329081E-33
 115    0    -1899.2065  0.0120817762 -1.1248618E-08  5.6921555E-15 -1.0758960E-20  4.0320024E-25 -4.5302158E-29 -6.0407493E-33
 115    1    -1899.1823  0.0120817312 -1.1248584E-08  5.6920694E-15 -1.0754943E-20  4.0265737E-25 -4.5386615E-29 -6.0355555E-33
 115    2    -1899.1340  0.0120816413 -1.1248515E-08  5.6918974E-15 -1.0746900E-20  4.0156349E-25 -4.5555433E-29 -6.0249395E-33
 115    3    -1899.0615  0.0120815063 -1.1248413E-08  5.6916397E-15 -1.0734869E-20  3.9991748E-25 -4.5808248E-29 -6.0090472E-33
 115    4    -1898.9648  0.0120813263 -1.1248276E-08  5.6912964E-15 -1.0718922E-20  3.9771164E-25 -4.6144096E-29 -5.9877223E-33
 115    5    -1898.8440  0.0120811013 -1.1248106E-08  5.6908680E-15 -1.0699100E-20  3.9493222E-25 -4.6562382E-29 -5.9608962E-33
 115    6    -1898.6991  0.0120808314 -1.1247901E-08  5.6903550E-15 -1.0675519E-20  3.9156043E-25 -4.7061503E-29 -5.9278944E-33
 115    7    -1898.5299  0.0120805164 -1.1247662E-08  5.6897579E-15 -1.0648246E-20  3.8758361E-25 -4.7640580E-29 -5.8891145E-33
 115    8    -1898.3366  0.0120801565 -1.1247389E-08  5.6890774E-15 -1.0617425E-20  3.8297802E-25 -4.8297560E-29 -5.8437709E-33
 115    9    -1898.1192  0.0120797516 -1.1247081E-08  5.6883142E-15 -1.0583191E-20  3.7772365E-25 -4.9030646E-29 -5.7918426E-33
 115   10    -1897.8776  0.0120793017 -1.1246740E-08  5.6874691E-15 -1.0545709E-20  3.7179046E-25 -4.9837646E-29 -5.7328620E-33
 115   11    -1897.6119  0.0120788069 -1.1246365E-08  5.6865428E-15 -1.0505170E-20  3.6515385E-25 -5.0715325E-29 -5.6663455E-33
 115   12    -1897.3220  0.0120782671 -1.1245955E-08  5.6855365E-15 -1.0461802E-20  3.5778033E-25 -5.1660976E-29 -5.5919510E-33
 115   13    -1897.0080  0.0120776823 -1.1245512E-08  5.6844508E-15 -1.0415816E-20  3.4964385E-25 -5.2671224E-29 -5.5094184E-33
 115   14    -1896.6698  0.0120770526 -1.1245035E-08  5.6832869E-15 -1.0367485E-20  3.4070527E-25 -5.3742341E-29 -5.4179880E-33
 115   15    -1896.3075  0.0120763779 -1.1244523E-08  5.6820459E-15 -1.0317117E-20  3.3092957E-25 -5.4869357E-29 -5.3172761E-33
 115   16    -1895.9211  0.0120756582 -1.1243978E-08  5.6807287E-15 -1.0265015E-20  3.2028043E-25 -5.6048129E-29 -5.2066360E-33
 115   17    -1895.5105  0.0120748937 -1.1243398E-08  5.6793362E-15 -1.0211550E-20  3.0872103E-25 -5.7272884E-29 -5.0856581E-33
 115   18    -1895.0758  0.0120740842 -1.1242785E-08  5.6778697E-15 -1.0157097E-20  2.9621598E-25 -5.8538171E-29 -4.9539527E-33
 115   19    -1894.6170  0.0120732297 -1.1242138E-08  5.6763300E-15 -1.0102102E-20  2.8272067E-25 -5.9836792E-29 -4.8104946E-33
 115   20    -1894.1341  0.0120723304 -1.1241457E-08  5.6747182E-15 -1.0047004E-20  2.6819683E-25 -6.1161873E-29 -4.6547557E-33
 116    0    -1870.9451  0.0120318040 -1.1284787E-08  5.6468363E-15 -2.2350682E-20 -1.8062076E-25  1.2524251E-28  3.1481443E-33
 116    1    -1870.9211  0.0120317588 -1.1284754E-08  5.6466575E-15 -2.2352488E-20 -1.7911618E-25  1.2528636E-28  3.1313089E-33
 116    2    -1870.8729  0.0120316686 -1.1284686E-08  5.6462998E-15 -2.2356033E-20 -1.7610535E-25  1.2537357E-28  3.0975899E-33
 116    3    -1870.8007  0.0120315331 -1.1284584E-08  5.6457633E-15 -2.2361249E-20 -1.7159371E-25  1.2550268E-28  3.0474096E-33
 116    4    -1870.7045  0.0120313526 -1.1284449E-08  5.6450476E-15 -2.2367983E-20 -1.6556331E-25  1.2567132E-28  2.9799794E-33
 116    5    -1870.5842  0.0120311269 -1.1284279E-08  5.6441527E-15 -2.2376080E-20 -1.5801730E-25  1.2587700E-28  2.8956454E-33
 116    6    -1870.4398  0.0120308561 -1.1284076E-08  5.6430784E-15 -2.2385292E-20 -1.4894714E-25  1.2611608E-28  2.7944107E-33
 116    7    -1870.2714  0.0120305401 -1.1283839E-08  5.6418246E-15 -2.2395337E-20 -1.3833961E-25  1.2638390E-28  2.6755284E-33
 116    8    -1870.0789  0.0120301791 -1.1283568E-08  5.6403910E-15 -2.2405923E-20 -1.2619762E-25  1.2667617E-28  2.5398184E-33
 116    9    -1869.8624  0.0120297729 -1.1283264E-08  5.6387773E-15 -2.2416668E-20 -1.1249579E-25  1.2698638E-28  2.3860051E-33
 116   10    -1869.6218  0.0120293215 -1.1282926E-08  5.6369835E-15 -2.2427161E-20 -9.7238821E-26  1.2730869E-28  2.2148030E-33
 116   11    -1869.3571  0.0120288251 -1.1282554E-08  5.6350096E-15 -2.2436924E-20 -8.0413473E-26  1.2763490E-28  2.0256416E-33
 116   12    -1869.0684  0.0120282835 -1.1282148E-08  5.6328551E-15 -2.2445474E-20 -6.2009923E-26  1.2795794E-28  1.8185003E-33
 116   13    -1868.7557  0.0120276969 -1.1281709E-08  5.6305204E-15 -2.2452235E-20 -4.2021254E-26  1.2826850E-28  1.5930651E-33
 116   14    -1868.4189  0.0120270651 -1.1281236E-08  5.6280055E-15 -2.2456608E-20 -2.0447321E-26  1.2855668E-28  1.3493963E-33
 116   15    -1868.0581  0.0120263883 -1.1280729E-08  5.6253106E-15 -2.2457935E-20  2.7178995E-27  1.2881253E-28  1.0873220E-33
 116   16    -1867.6733  0.0120256663 -1.1280190E-08  5.6224361E-15 -2.2455520E-20  2.7466477E-26  1.2902487E-28  8.0703389E-34
 116   17    -1867.2644  0.0120248993 -1.1279616E-08  5.6193826E-15 -2.2448611E-20  5.3805721E-26  1.2918131E-28  5.0780538E-34
 116   18    -1866.8316  0.0120240872 -1.1279010E-08  5.6161508E-15 -2.2436410E-20  8.1719837E-26  1.2926917E-28  1.9025608E-34
 116   19    -1866.3747  0.0120232300 -1.1278369E-08  5.6127417E-15 -2.2418089E-20  1.1120060E-25  1.2927500E-28 -1.4613695E-34
 116   20    -1865.8938  0.0120223277 -1.1277696E-08  5.6091568E-15 -2.2392755E-20  1.4221584E-25  1.2918477E-28 -5.0054465E-34
 117    0    -1842.8531  0.0119815282 -1.1322196E-08  5.6092044E-15 -4.4097917E-21 -5.6042039E-25 -1.5515501E-28  5.5474463E-33
 117    1    -1842.8292  0.0119814829 -1.1322163E-08  5.6091691E-15 -4.4154093E-21 -5.6228304E-25 -1.5507702E-28  5.5685219E-33
 117    2    -1842.7812  0.0119813923 -1.1322095E-08  5.6090984E-15 -4.4266842E-21 -5.6600265E-25 -1.5492080E-28  5.6103574E-33
 117    3    -1842.7094  0.0119812565 -1.1321994E-08  5.6089920E-15 -4.4437503E-21 -5.7157633E-25 -1.5468377E-28  5.6733589E-33
 117    4    -1842.6135  0.0119810753 -1.1321860E-08  5.6088494E-15 -4.4667621E-21 -5.7899283E-25 -1.5436365E-28  5.7570171E-33
 117    5    -1842.4937  0.0119808489 -1.1321692E-08  5.6086701E-15 -4.4959309E-21 -5.8824166E-25 -1.5395715E-28  5.8613941E-33
 117    6    -1842.3499  0.0119805771 -1.1321490E-08  5.6084535E-15 -4.5315806E-21 -5.9930895E-25 -1.5345929E-28  5.9862931E-33
 117    7    -1842.1822  0.0119802602 -1.1321254E-08  5.6081986E-15 -4.5739711E-21 -6.1217734E-25 -1.5286561E-28  6.1316059E-33
 117    8    -1841.9905  0.0119798979 -1.1320985E-08  5.6079042E-15 -4.6235368E-21 -6.2681656E-25 -1.5216958E-28  6.2967545E-33
 117    9    -1841.7749  0.0119794903 -1.1320682E-08  5.6075693E-15 -4.6806849E-21 -6.4320901E-25 -1.5136449E-28  6.4819375E-33
 117   10    -1841.5353  0.0119790375 -1.1320346E-08  5.6071922E-15 -4.7459060E-21 -6.6131606E-25 -1.5044302E-28  6.6862680E-33
 117   11    -1841.2718  0.0119785394 -1.1319976E-08  5.6067714E-15 -4.8197443E-21 -6.8110857E-25 -1.4939581E-28  6.9098852E-33
 117   12    -1840.9843  0.0119779961 -1.1319572E-08  5.6063047E-15 -4.9027660E-21 -7.0253584E-25 -1.4821468E-28  7.1518854E-33
 117   13    -1840.6729  0.0119774075 -1.1319135E-08  5.6057900E-15 -4.9955917E-21 -7.2555421E-25 -1.4688939E-28  7.4120456E-33
 117   14    -1840.3375  0.0119767736 -1.1318664E-08  5.6052247E-15 -5.0988948E-21 -7.5010715E-25 -1.4540935E-28  7.6893600E-33
 117   15    -1839.9782  0.0119760945 -1.1318159E-08  5.6046061E-15 -5.2133688E-21 -7.7613868E-25 -1.4376342E-28  7.9837681E-33
 117   16    -1839.5950  0.0119753702 -1.1317621E-08  5.6039307E-15 -5.3397464E-21 -8.0356248E-25 -1.4194068E-28  8.2934559E-33
 117   17    -1839.1879  0.0119746006 -1.1317050E-08  5.6031951E-15 -5.4787971E-21 -8.3231530E-25 -1.3992802E-28  8.6185916E-33
 117   18    -1838.7568  0.0119737858 -1.1316445E-08  5.6023953E-15 -5.6313285E-21 -8.6230544E-25 -1.3771296E-28  8.9579328E-33
 117   19    -1838.3018  0.0119729257 -1.1315806E-08  5.6015267E-15 -5.7981274E-21 -8.9342588E-25 -1.3528343E-28  9.3098128E-33
 117   20    -1837.8229  0.0119720205 -1.1315134E-08  5.6005845E-15 -5.9800381E-21 -9.2557896E-25 -1.3262541E-28  9.6736588E-33
 118    0    -1814.9313  0.0119309474 -1.1359163E-08  5.4684848E-15 -2.1799888E-20  1.0411990E-24  9.4682514E-29 -1.3147681E-32
 118    1    -1814.9074  0.0119309019 -1.1359130E-08  5.4683104E-15 -2.1789465E-20  1.0423343E-24  9.4498443E-29 -1.3159629E-32
 118    2    -1814.8597  0.0119308111 -1.1359064E-08  5.4679620E-15 -2.1768599E-20  1.0445993E-24  9.4129430E-29 -1.3183613E-32
 118    3    -1814.7881  0.0119306748 -1.1358966E-08  5.4674399E-15 -2.1737213E-20  1.0479779E-24  9.3575063E-29 -1.3219025E-32
 118    4    -1814.6927  0.0119304930 -1.1358835E-08  5.4667449E-15 -2.1695204E-20  1.0524520E-24  9.2833564E-29 -1.3265919E-32
 118    5    -1814.5734  0.0119302658 -1.1358671E-08  5.4658782E-15 -2.1642440E-20  1.0579961E-24  9.1902793E-29 -1.3324134E-32
 118    6    -1814.4302  0.0119299932 -1.1358474E-08  5.4648409E-15 -2.1578763E-20  1.0645680E-24  9.0780716E-29 -1.3392661E-32
 118    7    -1814.2632  0.0119296752 -1.1358244E-08  5.4636346E-15 -2.1503974E-20  1.0721408E-24  8.9464163E-29 -1.3471773E-32
 118    8    -1814.0723  0.0119293117 -1.1357982E-08  5.4622611E-15 -2.1417862E-20  1.0806559E-24  8.7950403E-29 -1.3560381E-32
 118    9    -1813.8576  0.0119289029 -1.1357687E-08  5.4607225E-15 -2.1320173E-20  1.0900630E-24  8.6235757E-29 -1.3657978E-32
 118   10    -1813.6190  0.0119284486 -1.1357360E-08  5.4590213E-15 -2.1210660E-20  1.1002952E-24  8.4316129E-29 -1.3763631E-32
 118   11    -1813.3566  0.0119279488 -1.1356999E-08  5.4571601E-15 -2.1089019E-20  1.1112848E-24  8.2187851E-29 -1.3876709E-32
 118   12    -1813.0703  0.0119274037 -1.1356607E-08  5.4551420E-15 -2.0954967E-20  1.1229498E-24  7.9846630E-29 -1.3995937E-32
 118   13    -1812.7602  0.0119268132 -1.1356181E-08  5.4529702E-15 -2.0808183E-20  1.1352097E-24  7.7287770E-29 -1.4120823E-32
 118   14    -1812.4263  0.0119261772 -1.1355723E-08  5.4506487E-15 -2.0648354E-20  1.1479594E-24  7.4507604E-29 -1.4249482E-32
 118   15    -1812.0685  0.0119254959 -1.1355233E-08  5.4481812E-15 -2.0475160E-20  1.1611012E-24  7.1500939E-29 -1.4381251E-32
 118   16    -1811.6869  0.0119247692 -1.1354710E-08  5.4455723E-15 -2.0288314E-20  1.1745192E-24  6.8264882E-29 -1.4514415E-32
 118   17    -1811.2815  0.0119239971 -1.1354155E-08  5.4428268E-15 -2.0087475E-20  1.1880908E-24  6.4794284E-29 -1.4647579E-32
 118   18    -1810.8522  0.0119231796 -1.1353567E-08  5.4399496E-15 -1.9872391E-20  1.2016860E-24  6.1086456E-29 -1.4779191E-32
 118   19    -1810.3992  0.0119223168 -1.1352947E-08  5.4369464E-15 -1.9642777E-20  1.2151658E-24  5.7137803E-29 -1.4907648E-32
 118   20    -1809.9223  0.0119214086 -1.1352295E-08  5.4338232E-15 -1.9398401E-20  1.2283717E-24  5.2946107E-29 -1.5030898E-32
 119    0    -1787.1803  0.0118800540 -1.1397516E-08  5.4599168E-15 -1.5370680E-20 -9.7521788E-25  1.9308054E-29  1.2290120E-32
 119    1    -1787.1565  0.0118800084 -1.1397483E-08  5.4597939E-15 -1.5380436E-20 -9.7498853E-25  1.9480265E-29  1.2285531E-32
 119    2    -1787.1090  0.0118799173 -1.1397417E-08  5.4595477E-15 -1.5399929E-20 -9.7451971E-25  1.9824199E-29  1.2275905E-32
 119    3    -1787.0377  0.0118797805 -1.1397319E-08  5.4591776E-15 -1.5429151E-20 -9.7379110E-25  2.0339275E-29  1.2260773E-32
 119    4    -1786.9427  0.0118795981 -1.1397188E-08  5.4586833E-15 -1.5468089E-20 -9.7280101E-25  2.1025468E-29  1.2240744E-32
 119    5    -1786.8239  0.0118793702 -1.1397024E-08  5.4580636E-15 -1.5516688E-20 -9.7151305E-25  2.1881276E-29  1.2214884E-32
 119    6    -1786.6813  0.0118790967 -1.1396828E-08  5.4573174E-15 -1.5574931E-20 -9.6990153E-25  2.2905971E-29  1.2183108E-32
 119    7    -1786.5150  0.0118787776 -1.1396599E-08  5.4564433E-15 -1.5642745E-20 -9.6792453E-25  2.4097829E-29  1.2144758E-32
 119    8    -1786.3250  0.0118784129 -1.1396337E-08  5.4554397E-15 -1.5720095E-20 -9.6554859E-25  2.5455692E-29  1.2099600E-32
 119    9    -1786.1112  0.0118780026 -1.1396042E-08  5.4543047E-15 -1.5806880E-20 -9.6271568E-25  2.6977233E-29  1.2046786E-32
 119   10    -1785.8736  0.0118775468 -1.1395715E-08  5.4530363E-15 -1.5902977E-20 -9.5937759E-25  2.8659258E-29  1.1985628E-32
 119   11    -1785.6123  0.0118770454 -1.1395355E-08  5.4516323E-15 -1.6008296E-20 -9.5547485E-25  3.0499612E-29  1.1915631E-32
 119   12    -1785.3273  0.0118764984 -1.1394963E-08  5.4500899E-15 -1.6122678E-20 -9.5093729E-25  3.2494772E-29  1.1835646E-32
 119   13    -1785.0185  0.0118759059 -1.1394538E-08  5.4484067E-15 -1.6245976E-20 -9.4569794E-25  3.4640776E-29  1.1744914E-32
 119   14    -1784.6860  0.0118752678 -1.1394080E-08  5.4465798E-15 -1.6377943E-20 -9.3968629E-25  3.6932573E-29  1.1642791E-32
 119   15    -1784.3297  0.0118745842 -1.1393590E-08  5.4446060E-15 -1.6518394E-20 -9.3282062E-25  3.9365859E-29  1.1528253E-32
 119   16    -1783.9497  0.0118738550 -1.1393067E-08  5.4424821E-15 -1.6667020E-20 -9.2501312E-25  4.1933772E-29  1.1399856E-32
 119   17    -1783.5460  0.0118730803 -1.1392512E-08  5.4402048E-15 -1.6823537E-20 -9.1618500E-25  4.4630186E-29  1.1257091E-32
 119   18    -1783.1186  0.0118722600 -1.1391925E-08  5.4377703E-15 -1.6987564E-20 -9.0623862E-25  4.7447232E-29  1.1098390E-32
 119   19    -1782.6675  0.0118713943 -1.1391305E-08  5.4351752E-15 -1.7158700E-20 -8.9508624E-25  5.0376241E-29  1.0923027E-32
 119   20    -1782.1927  0.0118704830 -1.1390653E-08  5.4324155E-15 -1.7336487E-20 -8.8263034E-25  5.3407809E-29  1.0729670E-32
 120    0    -1759.6009  0.0118288455 -1.1436404E-08  5.3359659E-15 -1.0922446E-20  1.6425023E-25 -8.5391908E-29 -2.0286837E-33
 120    1    -1759.5772  0.0118287997 -1.1436372E-08  5.3358785E-15 -1.0920818E-20  1.6322557E-25 -8.5419852E-29 -2.0141300E-33
 120    2    -1759.5299  0.0118287083 -1.1436308E-08  5.3357038E-15 -1.0917572E-20  1.6117504E-25 -8.5475974E-29 -1.9851573E-33
 120    3    -1759.4589  0.0118285710 -1.1436212E-08  5.3354418E-15 -1.0912766E-20  1.5809766E-25 -8.5558746E-29 -1.9417178E-33
 120    4    -1759.3643  0.0118283880 -1.1436083E-08  5.3350928E-15 -1.0906535E-20  1.5398457E-25 -8.5665655E-29 -1.8834338E-33
 120    5    -1759.2460  0.0118281593 -1.1435923E-08  5.3346566E-15 -1.0898974E-20  1.4884151E-25 -8.5794892E-29 -1.8107177E-33
 120    6    -1759.1041  0.0118278849 -1.1435731E-08  5.3341337E-15 -1.0890221E-20  1.4265827E-25 -8.5943258E-29 -1.7233400E-33
 120    7    -1758.9385  0.0118275647 -1.1435507E-08  5.3335241E-15 -1.0880493E-20  1.3543453E-25 -8.6107083E-29 -1.6212969E-33
 120    8    -1758.7493  0.0118271987 -1.1435251E-08  5.3328281E-15 -1.0869989E-20  1.2715906E-25 -8.6282141E-29 -1.5044797E-33
 120    9    -1758.5364  0.0118267871 -1.1434963E-08  5.3320458E-15 -1.0858957E-20  1.1783198E-25 -8.6463620E-29 -1.3729917E-33
 120   10    -1758.2999  0.0118263297 -1.1434644E-08  5.3311776E-15 -1.0847697E-20  1.0744457E-25 -8.6645449E-29 -1.2265631E-33
 120   11    -1758.0397  0.0118258266 -1.1434292E-08  5.3302234E-15 -1.0836506E-20  9.5998548E-26 -8.6822083E-29 -1.0654990E-33
 120   12    -1757.7559  0.0118252777 -1.1433908E-08  5.3291838E-15 -1.0825744E-20  8.3477269E-26 -8.6986005E-29 -8.8913179E-34
 120   13    -1757.4484  0.0118246832 -1.1433492E-08  5.3280584E-15 -1.0815759E-20  6.9899114E-26 -8.7130934E-29 -6.9843819E-34
 120   14    -1757.1173  0.0118240429 -1.1433045E-08  5.3268475E-15 -1.0807005E-20  5.5250996E-26 -8.7247373E-29 -4.9269710E-34
 120   15    -1756.7626  0.0118233569 -1.1432565E-08  5.3255511E-15 -1.0799896E-20  3.9540264E-26 -8.7327898E-29 -2.7244486E-34
 120   16    -1756.3843  0.0118226253 -1.1432054E-08  5.3241690E-15 -1.0794918E-20  2.2768053E-26 -8.7362243E-29 -3.7477438E-35
 120   17    -1755.9823  0.0118218479 -1.1431511E-08  5.3227011E-15 -1.0792556E-20  4.9477571E-27 -8.7341799E-29  2.1170789E-34
 120   18    -1755.5568  0.0118210249 -1.1430937E-08  5.3211470E-15 -1.0793360E-20 -1.3909129E-26 -8.7255272E-29  4.7517534E-34
 120   19    -1755.1076  0.0118201561 -1.1430330E-08  5.3195062E-15 -1.0797890E-20 -3.3789188E-26 -8.7091943E-29  7.5258825E-34
 120   20    -1754.6348  0.0118192417 -1.1429692E-08  5.3177777E-15 -1.0806745E-20 -5.4658729E-26 -8.6840170E-29  1.0432034E-33
 121    0    -1732.1939  0.0117773155 -1.1475785E-08  5.2365899E-15 -1.6825388E-20  6.1448153E-25  3.3787132E-29 -8.9723042E-33
 121    1    -1732.1704  0.0117772696 -1.1475754E-08  5.2364553E-15 -1.6819241E-20  6.1488716E-25  3.3661511E-29 -8.9786335E-33
 121    2    -1732.1233  0.0117771778 -1.1475691E-08  5.2361862E-15 -1.6806938E-20  6.1569364E-25  3.3409951E-29 -8.9910784E-33
 121    3    -1732.0526  0.0117770401 -1.1475597E-08  5.2357831E-15 -1.6788445E-20  6.1688864E-25  3.3031881E-29 -9.0095790E-33
 121    4    -1731.9584  0.0117768564 -1.1475471E-08  5.2352463E-15 -1.6763741E-20  6.1846172E-25  3.2526554E-29 -9.0337829E-33
 121    5    -1731.8406  0.0117766269 -1.1475314E-08  5.2345763E-15 -1.6732762E-20  6.2039535E-25  3.1893240E-29 -9.0637823E-33
 121    6    -1731.6993  0.0117763515 -1.1475126E-08  5.2337741E-15 -1.6695475E-20  6.2266505E-25  3.1130362E-29 -9.0990113E-33
 121    7    -1731.5344  0.0117760302 -1.1474906E-08  5.2328404E-15 -1.6651799E-20  6.2523812E-25  3.0236900E-29 -9.1387972E-33
 121    8    -1731.3460  0.0117756630 -1.1474655E-08  5.2317763E-15 -1.6601669E-20  6.2809401E-25  2.9210854E-29 -9.1834039E-33
 121    9    -1731.1341  0.0117752500 -1.1474372E-08  5.2305829E-15 -1.6545003E-20  6.3118787E-25  2.8050731E-29 -9.2317514E-33
 121   10    -1730.8986  0.0117747910 -1.1474059E-08  5.2292619E-15 -1.6481720E-20  6.3447551E-25  2.6754661E-29 -9.2833158E-33
 121   11    -1730.6395  0.0117742861 -1.1473714E-08  5.2278146E-15 -1.6411730E-20  6.3790995E-25  2.5320645E-29 -9.3374896E-33
 121   12    -1730.3569  0.0117737354 -1.1473337E-08  5.2262428E-15 -1.6334960E-20  6.4144281E-25  2.3747072E-29 -9.3935293E-33
 121   13    -1730.0508  0.0117731388 -1.1472930E-08  5.2245482E-15 -1.6251347E-20  6.4501912E-25  2.2032219E-29 -9.4508903E-33
 121   14    -1729.7212  0.0117724963 -1.1472491E-08  5.2227332E-15 -1.6160788E-20  6.4855973E-25  2.0174292E-29 -9.5078934E-33
 121   15    -1729.3680  0.0117718080 -1.1472021E-08  5.2207997E-15 -1.6063247E-20  6.5201198E-25  1.8171719E-29 -9.5643007E-33
 121   16    -1728.9913  0.0117710738 -1.1471520E-08  5.2187503E-15 -1.5958645E-20  6.5529499E-25  1.6022818E-29 -9.6187784E-33
 121   17    -1728.5911  0.0117702938 -1.1470988E-08  5.2165875E-15 -1.5846994E-20  6.5832910E-25  1.3727656E-29 -9.6701345E-33
 121   18    -1728.1674  0.0117694679 -1.1470424E-08  5.2143141E-15 -1.5728249E-20  6.6102909E-25  1.1284671E-29 -9.7172137E-33
 121   19    -1727.7202  0.0117685961 -1.1469830E-08  5.2119329E-15 -1.5602408E-20  6.6331033E-25  8.6937667E-30 -9.7590568E-33
 121   20    -1727.2495  0.0117676786 -1.1469205E-08  5.2094472E-15 -1.5469563E-20  6.6506428E-25  5.9564224E-30 -9.7934385E-33
 122    0    -1704.9601  0.0117254588 -1.1515899E-08  5.1870584E-15 -2.0495431E-20 -6.2346377E-25  9.4995692E-29  9.6383048E-33
 122    1    -1704.9367  0.0117254127 -1.1515868E-08  5.1868944E-15 -2.0501657E-20 -6.2232344E-25  9.5130642E-29  9.6238489E-33
 122    2    -1704.8898  0.0117253206 -1.1515806E-08  5.1865663E-15 -2.0514089E-20 -6.2003698E-25  9.5399796E-29  9.5948606E-33
 122    3    -1704.8194  0.0117251824 -1.1515712E-08  5.1860738E-15 -2.0532631E-20 -6.1659663E-25  9.5801764E-29  9.5512315E-33
 122    4    -1704.7256  0.0117249981 -1.1515588E-08  5.1854163E-15 -2.0557210E-20 -6.1198597E-25  9.6335265E-29  9.4926266E-33
 122    5    -1704.6084  0.0117247678 -1.1515432E-08  5.1845935E-15 -2.0587650E-20 -6.0618798E-25  9.6996916E-29  9.4189612E-33
 122    6    -1704.4677  0.0117244915 -1.1515246E-08  5.1836044E-15 -2.0623825E-20 -5.9917355E-25  9.7784546E-29  9.3295148E-33
 122    7    -1704.3035  0.0117241690 -1.1515028E-08  5.1824482E-15 -2.0665470E-20 -5.9091890E-25  9.8693417E-29  9.2240926E-33
 122    8    -1704.1159  0.0117238006 -1.1514779E-08  5.1811241E-15 -2.0712372E-20 -5.8139724E-25  9.9719906E-29  9.1025054E-33
 122    9    -1703.9049  0.0117233860 -1.1514499E-08  5.1796310E-15 -2.0764210E-20 -5.7056623E-25  1.0085815E-28  8.9638853E-33
 122   10    -1703.6705  0.0117229255 -1.1514189E-08  5.1779676E-15 -2.0820655E-20 -5.5838811E-25  1.0210198E-28  8.8077847E-33
 122   11    -1703.4126  0.0117224188 -1.1513847E-08  5.1761326E-15 -2.0881336E-20 -5.4481890E-25  1.0344502E-28  8.6332685E-33
 122   12    -1703.1312  0.0117218662 -1.1513474E-08  5.1741250E-15 -2.0945818E-20 -5.2982188E-25  1.0487926E-28  8.4401640E-33
 122   13    -1702.8265  0.0117212675 -1.1513071E-08  5.1719430E-15 -2.1013629E-20 -5.1334047E-25  1.0639619E-28  8.2274999E-33
 122   14    -1702.4983  0.0117206228 -1.1512637E-08  5.1695856E-15 -2.1084232E-20 -4.9533484E-25  1.0798594E-28  7.9945377E-33
 122   15    -1702.1467  0.0117199320 -1.1512171E-08  5.1670511E-15 -2.1157072E-20 -4.7574662E-25  1.0963823E-28  7.7404524E-33
 122   16    -1701.7716  0.0117191953 -1.1511675E-08  5.1643382E-15 -2.1231499E-20 -4.5453200E-25  1.1134127E-28  7.4644502E-33
 122   17    -1701.3732  0.0117184125 -1.1511149E-08  5.1614455E-15 -2.1306822E-20 -4.3163705E-25  1.1308224E-28  7.1658029E-33
 122   18    -1700.9514  0.0117175837 -1.1510592E-08  5.1583718E-15 -2.1382309E-20 -4.0702035E-25  1.1484761E-28  6.8439996E-33
 122   19    -1700.5061  0.0117167089 -1.1510004E-08  5.1551159E-15 -2.1457152E-20 -3.8063111E-25  1.1662245E-28  6.4979963E-33
 122   20    -1700.0375  0.0117157881 -1.1509385E-08  5.1516769E-15 -2.1530456E-20 -3.5242601E-25  1.1839011E-28  6.1269300E-33
 123    0    -1677.9003  0.0116732711 -1.1557099E-08  5.1025281E-15 -5.0478923E-21 -3.4412080E-25 -1.8596688E-28  2.6320987E-33
 123    1    -1677.8770  0.0116732248 -1.1557069E-08  5.1024878E-15 -5.0513551E-21 -3.4635497E-25 -1.8592976E-28  2.6608207E-33
 123    2    -1677.8303  0.0116731324 -1.1557007E-08  5.1024068E-15 -5.0583271E-21 -3.5081496E-25 -1.8585439E-28  2.7179042E-33
 123    3    -1677.7602  0.0116729937 -1.1556916E-08  5.1022853E-15 -5.0689386E-21 -3.5750221E-25 -1.8573862E-28  2.8035581E-33
 123    4    -1677.6668  0.0116728088 -1.1556793E-08  5.1021229E-15 -5.0834220E-21 -3.6641820E-25 -1.8557820E-28  2.9180223E-33
 123    5    -1677.5501  0.0116725776 -1.1556640E-08  5.1019191E-15 -5.1020285E-21 -3.7754233E-25 -1.8536893E-28  3.0605205E-33
 123    6    -1677.4100  0.0116723003 -1.1556456E-08  5.1016737E-15 -5.1250715E-21 -3.9088141E-25 -1.8510473E-28  3.2317005E-33
 123    7    -1677.2466  0.0116719767 -1.1556242E-08  5.1013859E-15 -5.1529799E-21 -4.0641272E-25 -1.8477850E-28  3.4308232E-33
 123    8    -1677.0599  0.0116716069 -1.1555997E-08  5.1010552E-15 -5.1862082E-21 -4.2413974E-25 -1.8438099E-28  3.6587659E-33
 123    9    -1676.8498  0.0116711909 -1.1555722E-08  5.1006803E-15 -5.2252779E-21 -4.4402625E-25 -1.8390420E-28  3.9141785E-33
 123   10    -1676.6164  0.0116707287 -1.1555416E-08  5.1002605E-15 -5.2707775E-21 -4.6605810E-25 -1.8333643E-28  4.1973170E-33
 123   11    -1676.3596  0.0116702202 -1.1555079E-08  5.0997944E-15 -5.3233824E-21 -4.9021860E-25 -1.8266577E-28  4.5083586E-33
 123   12    -1676.0796  0.0116696656 -1.1554712E-08  5.0992804E-15 -5.3837766E-21 -5.1646160E-25 -1.8188021E-28  4.8461109E-33
 123   13    -1675.7762  0.0116690648 -1.1554314E-08  5.0987170E-15 -5.4527590E-21 -5.4476805E-25 -1.8096513E-28  5.2111012E-33
 123   14    -1675.4494  0.0116684177 -1.1553886E-08  5.0981019E-15 -5.5311523E-21 -5.7508104E-25 -1.7990531E-28  5.6022379E-33
 123   15    -1675.0994  0.0116677245 -1.1553427E-08  5.0974329E-15 -5.6198300E-21 -6.0735674E-25 -1.7868502E-28  6.0190451E-33
 123   16    -1674.7260  0.0116669851 -1.1552938E-08  5.0967072E-15 -5.7197443E-21 -6.4153082E-25 -1.7728735E-28  6.4609671E-33
 123   17    -1674.3294  0.0116661995 -1.1552418E-08  5.0959218E-15 -5.8318673E-21 -6.7753642E-25 -1.7569414E-28  6.9270882E-33
 123   18    -1673.9094  0.0116653678 -1.1551868E-08  5.0950731E-15 -5.9572315E-21 -7.1529267E-25 -1.7388661E-28  7.4164669E-33
 123   19    -1673.4661  0.0116644899 -1.1551287E-08  5.0941570E-15 -6.0968953E-21 -7.5470856E-25 -1.7184562E-28  7.9281863E-33
 123   20    -1672.9996  0.0116635658 -1.1550676E-08  5.0931692E-15 -6.2519433E-21 -7.9568008E-25 -1.6955104E-28  8.4609265E-33
 124    0    -1651.0153  0.0116207490 -1.1598224E-08  4.9327749E-15 -2.4214103E-20  1.3544127E-24  1.3204559E-28 -1.7795713E-32
 124    1    -1650.9920  0.0116207026 -1.1598195E-08  4.9325813E-15 -2.4200541E-20  1.3559933E-24  1.3179624E-28 -1.7815535E-32
 124    2    -1650.9455  0.0116206098 -1.1598136E-08  4.9321944E-15 -2.4173394E-20  1.3591515E-24  1.3129680E-28 -1.7855383E-32
 124    3    -1650.8758  0.0116204706 -1.1598047E-08  4.9316146E-15 -2.4132545E-20  1.3638659E-24  1.3054566E-28 -1.7914816E-32
 124    4    -1650.7829  0.0116202851 -1.1597928E-08  4.9308433E-15 -2.4077864E-20  1.3701054E-24  1.2954026E-28 -1.7993282E-32
 124    5    -1650.6667  0.0116200531 -1.1597781E-08  4.9298816E-15 -2.4009169E-20  1.3778398E-24  1.2827748E-28 -1.8090652E-32
 124    6    -1650.5272  0.0116197748 -1.1597603E-08  4.9287310E-15 -2.3926219E-20  1.3870269E-24  1.2675273E-28 -1.8206502E-32
 124    7    -1650.3645  0.0116194500 -1.1597396E-08  4.9273939E-15 -2.3828768E-20  1.3975952E-24  1.2496209E-28 -1.8339295E-32
 124    8    -1650.1786  0.0116190789 -1.1597160E-08  4.9258725E-15 -2.3716482E-20  1.4094909E-24  1.2289986E-28 -1.8488887E-32
 124    9    -1649.9695  0.0116186614 -1.1596894E-08  4.9241695E-15 -2.3589031E-20  1.4226387E-24  1.2055960E-28 -1.8654194E-32
 124   10    -1649.7371  0.0116181976 -1.1596598E-08  4.9222881E-15 -2.3446044E-20  1.4369503E-24  1.1793535E-28 -1.8834011E-32
 124   11    -1649.4815  0.0116176873 -1.1596274E-08  4.9202318E-15 -2.3287137E-20  1.4523230E-24  1.1502034E-28 -1.9026789E-32
 124   12    -1649.2027  0.0116171307 -1.1595919E-08  4.9180046E-15 -2.3111882E-20  1.4686565E-24  1.1180644E-28 -1.9231672E-32
 124   13    -1648.9007  0.0116165277 -1.1595536E-08  4.9156110E-15 -2.2919821E-20  1.4858223E-24  1.0828643E-28 -1.9446628E-32
 124   14    -1648.5754  0.0116158784 -1.1595123E-08  4.9130557E-15 -2.2710553E-20  1.5036910E-24  1.0445296E-28 -1.9670129E-32
 124   15    -1648.2270  0.0116151827 -1.1594681E-08  4.9103439E-15 -2.2483615E-20  1.5221281E-24  1.0029765E-28 -1.9900758E-32
 124   16    -1647.8553  0.0116144406 -1.1594210E-08  4.9074817E-15 -2.2238541E-20  1.5409534E-24  9.5813262E-29 -2.0135531E-32
 124   17    -1647.4604  0.0116136523 -1.1593709E-08  4.9044752E-15 -2.1974944E-20  1.5600059E-24  9.0992720E-29 -2.0372440E-32
 124   18    -1647.0423  0.0116128175 -1.1593180E-08  4.9013311E-15 -2.1692422E-20  1.5791025E-24  8.5828947E-29 -2.0609485E-32
 124   19    -1646.6011  0.0116119365 -1.1592621E-08  4.8980567E-15 -2.1390565E-20  1.5980473E-24  8.0315072E-29 -2.0844280E-32
 124   20    -1646.1366  0.0116110091 -1.1592034E-08  4.8946599E-15 -2.1069082E-20  1.6166173E-24  7.4446299E-29 -2.1073192E-32
 125    0    -1624.3058  0.0115678835 -1.1640905E-08  4.9272924E-15 -1.7955503E-20 -1.5837255E-24  3.1703763E-29  2.1022953E-32
 125    1    -1624.2827  0.0115678369 -1.1640876E-08  4.9271486E-15 -1.7971337E-20 -1.5833418E-24  3.1997938E-29  2.1016509E-32
 125    2    -1624.2364  0.0115677438 -1.1640816E-08  4.9268609E-15 -1.8002997E-20 -1.5825677E-24  3.2586221E-29  2.1003388E-32
 125    3    -1624.1670  0.0115676041 -1.1640728E-08  4.9264282E-15 -1.8050446E-20 -1.5813787E-24  3.3467824E-29  2.0983414E-32
 125    4    -1624.0745  0.0115674178 -1.1640609E-08  4.9258496E-15 -1.8113682E-20 -1.5797440E-24  3.4642440E-29  2.0956245E-32
 125    5    -1623.9588  0.0115671850 -1.1640462E-08  4.9251234E-15 -1.8192604E-20 -1.5776202E-24  3.6107822E-29  2.0921119E-32
 125    6    -1623.8200  0.0115669057 -1.1640284E-08  4.9242479E-15 -1.8287190E-20 -1.5749581E-24  3.7863576E-29  2.0877459E-32
 125    7    -1623.6581  0.0115665797 -1.1640078E-08  4.9232208E-15 -1.8397319E-20 -1.5716927E-24  3.9906763E-29  2.0824252E-32
 125    8    -1623.4730  0.0115662073 -1.1639841E-08  4.9220393E-15 -1.8522910E-20 -1.5677508E-24  4.2235913E-29  2.0760834E-32
 125    9    -1623.2648  0.0115657882 -1.1639576E-08  4.9207006E-15 -1.8663787E-20 -1.5630486E-24  4.4847001E-29  2.0685827E-32
 125   10    -1623.0335  0.0115653226 -1.1639280E-08  4.9192012E-15 -1.8819826E-20 -1.5574894E-24  4.7736844E-29  2.0597733E-32
 125   11    -1622.7791  0.0115648105 -1.1638956E-08  4.9175376E-15 -1.8990790E-20 -1.5509853E-24  5.0901203E-29  2.0496194E-32
 125   12    -1622.5015  0.0115642519 -1.1638602E-08  4.9157055E-15 -1.9176457E-20 -1.5434030E-24  5.4334550E-29  2.0378252E-32
 125   13    -1622.2009  0.0115636467 -1.1638218E-08  4.9137008E-15 -1.9376546E-20 -1.5346430E-24  5.8031875E-29  2.0243824E-32
 125   14    -1621.8771  0.0115629949 -1.1637806E-08  4.9115186E-15 -1.9590686E-20 -1.5245569E-24  6.1984245E-29  2.0089767E-32
 125   15    -1621.5302  0.0115622967 -1.1637364E-08  4.9091540E-15 -1.9818524E-20 -1.5130209E-24  6.6185236E-29  1.9915220E-32
 125   16    -1621.1602  0.0115615519 -1.1636893E-08  4.9066018E-15 -2.0059563E-20 -1.4998884E-24  7.0624259E-29  1.9718016E-32
 125   17    -1620.7671  0.0115607606 -1.1636392E-08  4.9038565E-15 -2.0313280E-20 -1.4850049E-24  7.5290780E-29  1.9496047E-32
 125   18    -1620.3510  0.0115599228 -1.1635863E-08  4.9009121E-15 -2.0579091E-20 -1.4682114E-24  8.0172741E-29  1.9247205E-32
 125   19    -1619.9117  0.0115590385 -1.1635304E-08  4.8977630E-15 -2.0856285E-20 -1.4493545E-24  8.5256110E-29  1.8969706E-32
 125   20    -1619.4494  0.0115581077 -1.1634717E-08  4.8944029E-15 -2.1144068E-20 -1.4282557E-24  9.0524603E-29  1.8660621E-32
 126    0    -1597.7728  0.0115146715 -1.1684536E-08  4.7338820E-15 -9.6437293E-21  5.8165198E-25 -1.5651172E-28 -8.1176151E-33
 126    1    -1597.7498  0.0115146248 -1.1684508E-08  4.7338048E-15 -9.6379120E-21  5.7977408E-25 -1.5662537E-28 -8.0909496E-33
 126    2    -1597.7037  0.0115145313 -1.1684451E-08  4.7336507E-15 -9.6263596E-21  5.7601101E-25 -1.5685121E-28 -8.0374719E-33
 126    3    -1597.6346  0.0115143911 -1.1684366E-08  4.7334200E-15 -9.6091637E-21  5.7035558E-25 -1.5718697E-28 -7.9571082E-33
 126    4    -1597.5425  0.0115142041 -1.1684252E-08  4.7331128E-15 -9.5864989E-21  5.6280402E-25 -1.5762972E-28 -7.8501302E-33
 126    5    -1597.4274  0.0115139705 -1.1684110E-08  4.7327300E-15 -9.5585898E-21  5.5332382E-25 -1.5817436E-28 -7.7153990E-33
 126    6    -1597.2892  0.0115136900 -1.1683940E-08  4.7322719E-15 -9.5257350E-21  5.4191812E-25 -1.5881580E-28 -7.5538156E-33
 126    7    -1597.1280  0.0115133629 -1.1683741E-08  4.7317395E-15 -9.4882720E-21  5.2854530E-25 -1.5954674E-28 -7.3641575E-33
 126    8    -1596.9438  0.0115129890 -1.1683514E-08  4.7311336E-15 -9.4466126E-21  5.1318867E-25 -1.6035913E-28 -7.1465398E-33
 126    9    -1596.7366  0.0115125684 -1.1683258E-08  4.7304550E-15 -9.4011999E-21  4.9582475E-25 -1.6124422E-28 -6.9008071E-33
 126   10    -1596.5063  0.0115121011 -1.1682974E-08  4.7297049E-15 -9.3525880E-21  4.7641775E-25 -1.6219115E-28 -6.6262329E-33
 126   11    -1596.2531  0.0115115870 -1.1682662E-08  4.7288842E-15 -9.3013582E-21  4.5494013E-25 -1.6318826E-28 -6.3224335E-33
 126   12    -1595.9768  0.0115110263 -1.1682322E-08  4.7279938E-15 -9.2481763E-21  4.3136856E-25 -1.6422254E-28 -5.9895341E-33
 126   13    -1595.6775  0.0115104188 -1.1681953E-08  4.7270349E-15 -9.1937631E-21  4.0566356E-25 -1.6527967E-28 -5.6265522E-33
 126   14    -1595.3552  0.0115097646 -1.1681556E-08  4.7260083E-15 -9.1389320E-21  3.7780401E-25 -1.6634353E-28 -5.2335350E-33
 126   15    -1595.0100  0.0115090638 -1.1681131E-08  4.7249150E-15 -9.0845028E-21  3.4776761E-25 -1.6739870E-28 -4.8105223E-33
 126   16    -1594.6417  0.0115083162 -1.1680677E-08  4.7237556E-15 -9.0314415E-21  3.1552792E-25 -1.6842541E-28 -4.3568800E-33
 126   17    -1594.2504  0.0115075219 -1.1680196E-08  4.7225308E-15 -8.9807296E-21  2.8106626E-25 -1.6940469E-28 -3.8723422E-33
 126   18    -1593.8362  0.0115066809 -1.1679686E-08  4.7212411E-15 -8.9334302E-21  2.4437432E-25 -1.7031563E-28 -3.3570502E-33
 126   19    -1593.3989  0.0115057933 -1.1679147E-08  4.7198866E-15 -8.8907036E-21  2.0544345E-25 -1.7113604E-28 -2.8110470E-33
 126   20    -1592.9387  0.0115048590 -1.1678581E-08  4.7184671E-15 -8.8537273E-21  1.6428292E-25 -1.7184235E-28 -2.2344482E-33
 127    0    -1571.4171  0.0114611033 -1.1728792E-08  4.6060570E-15 -2.4917384E-20  5.4625980E-25  1.2150790E-28 -9.5489148E-33
 127    1    -1571.3941  0.0114610564 -1.1728765E-08  4.6058577E-15 -2.4911915E-20  5.4771323E-25  1.2137432E-28 -9.5685642E-33
 127    2    -1571.3483  0.0114609625 -1.1728709E-08  4.6054592E-15 -2.4900921E-20  5.5062445E-25  1.2110575E-28 -9.6083776E-33
 127    3    -1571.2795  0.0114608218 -1.1728626E-08  4.6048618E-15 -2.4884345E-20  5.5497497E-25  1.2070099E-28 -9.6674993E-33
 127    4    -1571.1879  0.0114606341 -1.1728516E-08  4.6040659E-15 -2.4862025E-20  5.6075758E-25  1.2015720E-28 -9.7463233E-33
 127    5    -1571.0732  0.0114603996 -1.1728378E-08  4.6030719E-15 -2.4833813E-20  5.6794502E-25  1.1947178E-28 -9.8439002E-33
 127    6    -1570.9357  0.0114601181 -1.1728212E-08  4.6018807E-15 -2.4799472E-20  5.7652024E-25  1.1863969E-28 -9.9605485E-33
 127    7    -1570.7753  0.0114597897 -1.1728019E-08  4.6004931E-15 -2.4758765E-20  5.8644287E-25  1.1765694E-28 -1.0095058E-32
 127    8    -1570.5919  0.0114594144 -1.1727798E-08  4.5989100E-15 -2.4711398E-20  5.9768367E-25  1.1651779E-28 -1.0247392E-32
 127    9    -1570.3857  0.0114589922 -1.1727550E-08  4.5971328E-15 -2.4657040E-20  6.1019488E-25  1.1521594E-28 -1.0416508E-32
 127   10    -1570.1565  0.0114585231 -1.1727274E-08  4.5951627E-15 -2.4595336E-20  6.2393533E-25  1.1374447E-28 -1.0602151E-32
 127   11    -1569.9044  0.0114580071 -1.1726971E-08  4.5930013E-15 -2.4525890E-20  6.3884299E-25  1.1209643E-28 -1.0802848E-32
 127   12    -1569.6294  0.0114574442 -1.1726640E-08  4.5906505E-15 -2.4448260E-20  6.5485069E-25  1.1026357E-28 -1.1017838E-32
 127   13    -1569.3315  0.0114568345 -1.1726282E-08  4.5881124E-15 -2.4362019E-20  6.7189331E-25  1.0823739E-28 -1.1246180E-32
 127   14    -1569.0108  0.0114561778 -1.1725897E-08  4.5853892E-15 -2.4266683E-20  6.8989034E-25  1.0600942E-28 -1.1486409E-32
 127   15    -1568.6671  0.0114554743 -1.1725484E-08  4.5824834E-15 -2.4161786E-20  7.0875467E-25  1.0357090E-28 -1.1737375E-32
 127   16    -1568.3005  0.0114547238 -1.1725045E-08  4.5793980E-15 -2.4046807E-20  7.2838594E-25  1.0091245E-28 -1.1997391E-32
 127   17    -1567.9111  0.0114539266 -1.1724578E-08  4.5761362E-15 -2.3921253E-20  7.4868032E-25  9.8025081E-29 -1.2264956E-32
 127   18    -1567.4987  0.0114530824 -1.1724084E-08  4.5727013E-15 -2.3784605E-20  7.6951577E-25  9.4899786E-29 -1.2538122E-32
 127   19    -1567.0635  0.0114521914 -1.1723563E-08  4.5690973E-15 -2.3636356E-20  7.9076620E-25  9.1527158E-29 -1.2814932E-32
 127   20    -1566.6055  0.0114512535 -1.1723014E-08  4.5653282E-15 -2.3476038E-20  8.1230093E-25  8.7899665E-29 -1.3093663E-32
 128    0    -1545.2395  0.0114071708 -1.1774764E-08  4.4999644E-15 -2.0725416E-20 -8.2285723E-25  5.5571776E-29  1.3991943E-32
 128    1    -1545.2167  0.0114071237 -1.1774737E-08  4.4997986E-15 -2.0733638E-20 -8.2219070E-25  5.5767678E-29  1.3982293E-32
 128    2    -1545.1710  0.0114070295 -1.1774683E-08  4.4994667E-15 -2.0750069E-20 -8.2084570E-25  5.6158878E-29  1.3962694E-32
 128    3    -1545.1026  0.0114068882 -1.1774602E-08  4.4989684E-15 -2.0774665E-20 -8.1881003E-25  5.6744438E-29  1.3932937E-32
 128    4    -1545.0113  0.0114066998 -1.1774494E-08  4.4983031E-15 -2.0807366E-20 -8.1607273E-25  5.7523826E-29  1.3893083E-32
 128    5    -1544.8973  0.0114064643 -1.1774359E-08  4.4974700E-15 -2.0848081E-20 -8.1258892E-25  5.8494523E-29  1.3842190E-32
 128    6    -1544.7604  0.0114061817 -1.1774197E-08  4.4964681E-15 -2.0896702E-20 -8.0833857E-25  5.9654566E-29  1.3780231E-32
 128    7    -1544.6007  0.0114058520 -1.1774008E-08  4.4952963E-15 -2.0953115E-20 -8.0326818E-25  6.1001383E-29  1.3705709E-32
 128    8    -1544.4182  0.0114054753 -1.1773793E-08  4.4939533E-15 -2.1017136E-20 -7.9734294E-25  6.2531416E-29  1.3618802E-32
 128    9    -1544.2129  0.0114050514 -1.1773550E-08  4.4924375E-15 -2.1088599E-20 -7.9049786E-25  6.4241711E-29  1.3518217E-32
 128   10    -1543.9848  0.0114045805 -1.1773281E-08  4.4907472E-15 -2.1167254E-20 -7.8267058E-25  6.6125805E-29  1.3402443E-32
 128   11    -1543.7339  0.0114040625 -1.1772984E-08  4.4888808E-15 -2.1252861E-20 -7.7381335E-25  6.8179750E-29  1.3271868E-32
 128   12    -1543.4602  0.0114034974 -1.1772661E-08  4.4868360E-15 -2.1345127E-20 -7.6382952E-25  7.0396971E-29  1.3123549E-32
 128   13    -1543.1638  0.0114028852 -1.1772311E-08  4.4846109E-15 -2.1443698E-20 -7.5265786E-25  7.2770132E-29  1.2957353E-32
 128   14    -1542.8445  0.0114022260 -1.1771935E-08  4.4822034E-15 -2.1548209E-20 -7.4022571E-25  7.5292018E-29  1.2772368E-32
 128   15    -1542.5024  0.0114015197 -1.1771531E-08  4.4796110E-15 -2.1658210E-20 -7.2643271E-25  7.7952725E-29  1.2566411E-32
 128   16    -1542.1376  0.0114007663 -1.1771101E-08  4.4768314E-15 -2.1773231E-20 -7.1119649E-25  8.0742199E-29  1.2338275E-32
 128   17    -1541.7500  0.0113999659 -1.1770645E-08  4.4738621E-15 -2.1892714E-20 -6.9442763E-25  8.3648837E-29  1.2086440E-32
 128   18    -1541.3396  0.0113991184 -1.1770162E-08  4.4707006E-15 -2.2016061E-20 -6.7603344E-25  8.6660166E-29  1.1809635E-32
 128   19    -1540.9064  0.0113982239 -1.1769653E-08  4.4673445E-15 -2.2142614E-20 -6.5591666E-25  8.9761228E-29  1.1506005E-32
 128   20    -1540.4505  0.0113972824 -1.1769117E-08  4.4637913E-15 -2.2271617E-20 -6.3399336E-25  9.2936948E-29  1.1174634E-32
 129    0    -1519.2409  0.0113528650 -1.1822062E-08  4.3631885E-15 -8.3785433E-21 -2.3246066E-25 -1.8861896E-28  8.1799976E-34
 129    1    -1519.2182  0.0113528177 -1.1822036E-08  4.3631214E-15 -8.3808687E-21 -2.3472311E-25 -1.8860740E-28  8.5054646E-34
 129    2    -1519.1728  0.0113527231 -1.1821984E-08  4.3629873E-15 -8.3856129E-21 -2.3925285E-25 -1.8858240E-28  9.1575248E-34
 129    3    -1519.1047  0.0113525813 -1.1821905E-08  4.3627859E-15 -8.3928988E-21 -2.4603998E-25 -1.8854194E-28  1.0133825E-33
 129    4    -1519.0139  0.0113523921 -1.1821801E-08  4.3625172E-15 -8.4029180E-21 -2.5508901E-25 -1.8848163E-28  1.1434738E-33
 129    5    -1518.9003  0.0113521557 -1.1821670E-08  4.3621809E-15 -8.4159440E-21 -2.6639382E-25 -1.8839610E-28  1.3060711E-33
 129    6    -1518.7641  0.0113518720 -1.1821513E-08  4.3617765E-15 -8.4323379E-21 -2.7995624E-25 -1.8827811E-28  1.5014997E-33
 129    7    -1518.6052  0.0113515410 -1.1821330E-08  4.3613037E-15 -8.4524903E-21 -2.9576350E-25 -1.8811987E-28  1.7291519E-33
 129    8    -1518.4236  0.0113511627 -1.1821120E-08  4.3607620E-15 -8.4768679E-21 -3.1381411E-25 -1.8791149E-28  1.9895265E-33
 129    9    -1518.2193  0.0113507371 -1.1820885E-08  4.3601506E-15 -8.5060372E-21 -3.3409138E-25 -1.8764220E-28  2.2821469E-33
 129   10    -1517.9922  0.0113502643 -1.1820623E-08  4.3594687E-15 -8.5405620E-21 -3.5659076E-25 -1.8730003E-28  2.6074502E-33
 129   11    -1517.7425  0.0113497442 -1.1820336E-08  4.3587154E-15 -8.5811536E-21 -3.8128569E-25 -1.8687089E-28  2.9645814E-33
 129   12    -1517.4702  0.0113491768 -1.1820022E-08  4.3578894E-15 -8.6285070E-21 -4.0815860E-25 -1.8634035E-28  3.3538801E-33
 129   13    -1517.1751  0.0113485622 -1.1819682E-08  4.3569892E-15 -8.6834659E-21 -4.3717814E-25 -1.8569134E-28  3.7747908E-33
 129   14    -1516.8573  0.0113479003 -1.1819316E-08  4.3560132E-15 -8.7468528E-21 -4.6831091E-25 -1.8490734E-28  4.2270351E-33
 129   15    -1516.5169  0.0113471912 -1.1818924E-08  4.3549592E-15 -8.8195813E-21 -5.0151321E-25 -1.8396895E-28  4.7101738E-33
 129   16    -1516.1538  0.0113464348 -1.1818506E-08  4.3538251E-15 -8.9026506E-21 -5.3672948E-25 -1.8285619E-28  5.2233195E-33
 129   17    -1515.7680  0.0113456311 -1.1818062E-08  4.3526079E-15 -8.9970676E-21 -5.7389816E-25 -1.8154863E-28  5.7658467E-33
 129   18    -1515.3596  0.0113447802 -1.1817592E-08  4.3513048E-15 -9.1038811E-21 -6.1295187E-25 -1.8002349E-28  6.3372223E-33
 129   19    -1514.9285  0.0113438821 -1.1817096E-08  4.3499119E-15 -9.2242406E-21 -6.5379849E-25 -1.7825785E-28  6.9360748E-33
 129   20    -1514.4748  0.0113429368 -1.1816574E-08  4.3484253E-15 -9.3592388E-21 -6.9633812E-25 -1.7622850E-28  7.5608989E-33
 130    0    -1493.4223  0.0112981794 -1.1869889E-08  4.1592879E-15 -2.5168900E-20  1.4895504E-24  1.3497302E-28 -2.1101446E-32
 130    1    -1493.3997  0.0112981319 -1.1869864E-08  4.1590866E-15 -2.5154021E-20  1.4911692E-24  1.3467783E-28 -2.1124570E-32
 130    2    -1493.3545  0.0112980369 -1.1869814E-08  4.1586844E-15 -2.5124162E-20  1.4943925E-24  1.3408556E-28 -2.1170405E-32
 130    3    -1493.2867  0.0112978945 -1.1869739E-08  4.1580820E-15 -2.5079249E-20  1.4992057E-24  1.3319489E-28 -2.1239043E-32
 130    4    -1493.1964  0.0112977046 -1.1869639E-08  4.1572804E-15 -2.5019161E-20  1.5055724E-24  1.3200282E-28 -2.1329913E-32
 130    5    -1493.0834  0.0112974672 -1.1869514E-08  4.1562812E-15 -2.4943678E-20  1.5134449E-24  1.3050604E-28 -2.1441934E-32
 130    6    -1492.9478  0.0112971823 -1.1869365E-08  4.1550861E-15 -2.4852591E-20  1.5227758E-24  1.2869931E-28 -2.1574915E-32
 130    7    -1492.7897  0.0112968500 -1.1869190E-08  4.1536973E-15 -2.4745620E-20  1.5335004E-24  1.2657717E-28 -2.1727936E-32
 130    8    -1492.6089  0.0112964702 -1.1868991E-08  4.1521175E-15 -2.4622463E-20  1.5455350E-24  1.2413422E-28 -2.1899397E-32
 130    9    -1492.4056  0.0112960429 -1.1868767E-08  4.1503497E-15 -2.4482759E-20  1.5587918E-24  1.2136291E-28 -2.2088362E-32
 130   10    -1492.1797  0.0112955681 -1.1868518E-08  4.1483974E-15 -2.4326174E-20  1.5731665E-24  1.1825654E-28 -2.2293286E-32
 130   11    -1491.9312  0.0112950459 -1.1868244E-08  4.1462643E-15 -2.4152258E-20  1.5885511E-24  1.1480588E-28 -2.2512862E-32
 130   12    -1491.6601  0.0112944763 -1.1867946E-08  4.1439548E-15 -2.3960657E-20  1.6048073E-24  1.1100432E-28 -2.2744505E-32
 130   13    -1491.3664  0.0112938591 -1.1867623E-08  4.1414738E-15 -2.3750918E-20  1.6217999E-24  1.0684278E-28 -2.2987140E-32
 130   14    -1491.0502  0.0112931946 -1.1867275E-08  4.1388265E-15 -2.3522628E-20  1.6393682E-24  1.0231233E-28 -2.3237937E-32
 130   15    -1490.7114  0.0112924825 -1.1866902E-08  4.1360186E-15 -2.3275373E-20  1.6573470E-24  9.7405231E-29 -2.3494740E-32
 130   16    -1490.3501  0.0112917231 -1.1866506E-08  4.1330564E-15 -2.3008726E-20  1.6755386E-24  9.2113222E-29 -2.3754580E-32
 130   17    -1489.9662  0.0112909162 -1.1866084E-08  4.1299466E-15 -2.2722317E-20  1.6937543E-24  8.6428020E-29 -2.4015097E-32
 130   18    -1489.5597  0.0112900618 -1.1865638E-08  4.1266966E-15 -2.2415792E-20  1.7117679E-24  8.0343217E-29 -2.4272752E-32
 130   19    -1489.1307  0.0112891600 -1.1865168E-08  4.1233142E-15 -2.2088872E-20  1.7293454E-24  7.3853184E-29 -2.4523987E-32
 130   20    -1488.6792  0.0112882108 -1.1864673E-08  4.1198077E-15 -2.1741289E-20  1.7462471E-24  6.6951977E-29 -2.4766083E-32
 131    0    -1467.7846  0.0112431030 -1.1919374E-08  4.1299430E-15 -2.1049277E-20 -1.7791017E-24  7.5155822E-29  2.6203292E-32
 131    1    -1467.7621  0.0112430554 -1.1919349E-08  4.1297745E-15 -2.1067069E-20 -1.7781999E-24  7.5522668E-29  2.6189725E-32
 131    2    -1467.7172  0.0112429600 -1.1919300E-08  4.1294372E-15 -2.1102597E-20 -1.7763773E-24  7.6255272E-29  2.6162375E-32
 131    3    -1467.6497  0.0112428170 -1.1919226E-08  4.1289300E-15 -2.1155854E-20 -1.7736087E-24  7.7353163E-29  2.6120649E-32
 131    4    -1467.5598  0.0112426263 -1.1919126E-08  4.1282519E-15 -2.1226735E-20 -1.7698635E-24  7.8814889E-29  2.6064555E-32
 131    5    -1467.4474  0.0112423879 -1.1919003E-08  4.1274011E-15 -2.1315098E-20 -1.7650791E-24  8.0636479E-29  2.5992811E-32
 131    6    -1467.3124  0.0112421018 -1.1918854E-08  4.1263755E-15 -2.1420820E-20 -1.7592001E-24  8.2816363E-29  2.5904901E-32
 131    7    -1467.1551  0.0112417681 -1.1918681E-08  4.1251725E-15 -2.1543725E-20 -1.7521364E-24  8.5350020E-29  2.5799118E-32
 131    8    -1466.9752  0.0112413867 -1.1918483E-08  4.1237892E-15 -2.1683555E-20 -1.7438010E-24  8.8232033E-29  2.5674107E-32
 131    9    -1466.7729  0.0112409577 -1.1918260E-08  4.1222223E-15 -2.1840069E-20 -1.7340992E-24  9.1458124E-29  2.5529114E-32
 131   10    -1466.5480  0.0112404809 -1.1918013E-08  4.1204682E-15 -2.2012925E-20 -1.7229100E-24  9.5020468E-29  2.5361756E-32
 131   11    -1466.3008  0.0112399565 -1.1917741E-08  4.1185227E-15 -2.2201748E-20 -1.7101074E-24  9.8911724E-29  2.5170418E-32
 131   12    -1466.0310  0.0112393845 -1.1917445E-08  4.1163816E-15 -2.2406098E-20 -1.6955641E-24  1.0312236E-28  2.4953397E-32
 131   13    -1465.7388  0.0112387648 -1.1917124E-08  4.1140399E-15 -2.2625453E-20 -1.6791243E-24  1.0764159E-28  2.4708206E-32
 131   14    -1465.4241  0.0112380975 -1.1916778E-08  4.1114927E-15 -2.2859258E-20 -1.6606323E-24  1.1245766E-28  2.4432311E-32
 131   15    -1465.0870  0.0112373825 -1.1916408E-08  4.1087347E-15 -2.3106795E-20 -1.6399303E-24  1.1755585E-28  2.4123692E-32
 131   16    -1464.7274  0.0112366198 -1.1916014E-08  4.1057603E-15 -2.3367349E-20 -1.6168408E-24  1.2292137E-28  2.3779775E-32
 131   17    -1464.3454  0.0112358095 -1.1915595E-08  4.1025637E-15 -2.3640047E-20 -1.5911906E-24  1.2853572E-28  2.3397956E-32
 131   18    -1463.9409  0.0112349516 -1.1915152E-08  4.0991391E-15 -2.3923941E-20 -1.5627977E-24  1.3437978E-28  2.2975782E-32
 131   19    -1463.5140  0.0112340461 -1.1914685E-08  4.0954802E-15 -2.4217921E-20 -1.5314659E-24  1.4042977E-28  2.2509710E-32
 131   20    -1463.0646  0.0112330929 -1.1914194E-08  4.0915811E-15 -2.4520798E-20 -1.4970159E-24  1.4666158E-28  2.1997901E-32
 132    0    -1442.3288  0.0111876320 -1.1970107E-08  3.9298022E-15 -5.4463827E-21  5.0352455E-25 -2.4766027E-28 -8.6462446E-33
 132    1    -1442.3064  0.0111875841 -1.1970084E-08  3.9297588E-15 -5.4413652E-21  5.0054380E-25 -2.4778060E-28 -8.6028402E-33
 132    2    -1442.2617  0.0111874884 -1.1970037E-08  3.9296718E-15 -5.4314121E-21  4.9459432E-25 -2.4802030E-28 -8.5166520E-33
 132    3    -1442.1946  0.0111873447 -1.1969966E-08  3.9295415E-15 -5.4167050E-21  4.8566539E-25 -2.4837549E-28 -8.3876599E-33
 132    4    -1442.1051  0.0111871532 -1.1969872E-08  3.9293685E-15 -5.3975256E-21  4.7373041E-25 -2.4884022E-28 -8.2150304E-33
 132    5    -1441.9932  0.0111869138 -1.1969754E-08  3.9291530E-15 -5.3742102E-21  4.5878852E-25 -2.4940781E-28 -7.9990753E-33
 132    6    -1441.8589  0.0111866265 -1.1969612E-08  3.9288958E-15 -5.3472249E-21  4.4079966E-25 -2.5006863E-28 -7.7384423E-33
 132    7    -1441.7023  0.0111862914 -1.1969447E-08  3.9285972E-15 -5.3171009E-21  4.1976370E-25 -2.5081205E-28 -7.4341640E-33
 132    8    -1441.5234  0.0111859084 -1.1969259E-08  3.9282580E-15 -5.2844778E-21  3.9564596E-25 -2.5162539E-28 -7.0851568E-33
 132    9    -1441.3220  0.0111854775 -1.1969047E-08  3.9278787E-15 -5.2501057E-21  3.6842393E-25 -2.5249309E-28 -6.6912232E-33
 132   10    -1441.0983  0.0111849987 -1.1968811E-08  3.9274601E-15 -5.2147706E-21  3.3806836E-25 -2.5339923E-28 -6.2519118E-33
 132   11    -1440.8522  0.0111844721 -1.1968552E-08  3.9270028E-15 -5.1794390E-21  3.0455943E-25 -2.5432442E-28 -5.7669270E-33
 132   12    -1440.5838  0.0111838976 -1.1968269E-08  3.9265073E-15 -5.1450867E-21  2.6786759E-25 -2.5524896E-28 -5.2358919E-33
 132   13    -1440.2931  0.0111832753 -1.1967963E-08  3.9259739E-15 -5.1128545E-21  2.2797797E-25 -2.5614945E-28 -4.6586870E-33
 132   14    -1439.9799  0.0111826051 -1.1967633E-08  3.9254029E-15 -5.0839404E-21  1.8487256E-25 -2.5700170E-28 -4.0349300E-33
 132   15    -1439.6445  0.0111818870 -1.1967280E-08  3.9247944E-15 -5.0596934E-21  1.3853931E-25 -2.5777832E-28 -3.3641233E-33
 132   16    -1439.2867  0.0111811211 -1.1966903E-08  3.9241479E-15 -5.0414923E-21  8.8984295E-26 -2.5845167E-28 -2.6469786E-33
 132   17    -1438.9065  0.0111803074 -1.1966503E-08  3.9234631E-15 -5.0308339E-21  3.6198097E-26 -2.5899104E-28 -1.8829095E-33
 132   18    -1438.5040  0.0111794458 -1.1966079E-08  3.9227389E-15 -5.0293789E-21 -1.9786291E-26 -2.5936288E-28 -1.0723526E-33
 132   19    -1438.0792  0.0111785364 -1.1965632E-08  3.9219739E-15 -5.0387485E-21 -7.8949717E-26 -2.5953449E-28 -2.1590559E-34
 132   20    -1437.6321  0.0111775792 -1.1965161E-08  3.9211661E-15 -5.0607576E-21 -1.4123245E-25 -2.5946904E-28  6.8537036E-34
 133    0    -1417.0558  0.0111317580 -1.2021120E-08  3.7703524E-15 -2.9317164E-20  9.0989021E-25  1.9989660E-28 -1.5672467E-32
 133    1    -1417.0336  0.0111317099 -1.2021097E-08  3.7701180E-15 -2.9308057E-20  9.1228567E-25  1.9967702E-28 -1.5706469E-32
 133    2    -1416.9890  0.0111316138 -1.2021052E-08  3.7696490E-15 -2.9289770E-20  9.1707978E-25  1.9923629E-28 -1.5774799E-32
 133    3    -1416.9222  0.0111314695 -1.2020984E-08  3.7689464E-15 -2.9262144E-20  9.2424494E-25  1.9857137E-28 -1.5876890E-32
 133    4    -1416.8332  0.0111312772 -1.2020894E-08  3.7680107E-15 -2.9224982E-20  9.3374853E-25  1.9767865E-28 -1.6011572E-32
 133    5    -1416.7219  0.0111310368 -1.2020781E-08  3.7668426E-15 -2.9178000E-20  9.4557352E-25  1.9655217E-28 -1.6179368E-32
 133    6    -1416.5883  0.0111307483 -1.2020645E-08  3.7654435E-15 -2.9120847E-20  9.5967561E-25  1.9518466E-28 -1.6379348E-32
 133    7    -1416.4325  0.0111304117 -1.2020487E-08  3.7638145E-15 -2.9053091E-20  9.7600817E-25  1.9356774E-28 -1.6610957E-32
 133    8    -1416.2544  0.0111300270 -1.2020307E-08  3.7619577E-15 -2.8974277E-20  9.9449681E-25  1.9169292E-28 -1.6872403E-32
 133    9    -1416.0541  0.0111295943 -1.2020103E-08  3.7598748E-15 -2.8883835E-20  1.0150865E-24  1.8954846E-28 -1.7163598E-32
 133   10    -1415.8315  0.0111291135 -1.2019878E-08  3.7575682E-15 -2.8781197E-20  1.0376850E-24  1.8712316E-28 -1.7482306E-32
 133   11    -1415.5866  0.0111285846 -1.2019630E-08  3.7550405E-15 -2.8665693E-20  1.0622104E-24  1.8440397E-28 -1.7828133E-32
 133   12    -1415.3196  0.0111280077 -1.2019360E-08  3.7522947E-15 -2.8536657E-20  1.0885470E-24  1.8137811E-28 -1.8198449E-32
 133   13    -1415.0302  0.0111273827 -1.2019067E-08  3.7493344E-15 -2.8393314E-20  1.1165797E-24  1.7803000E-28 -1.8591578E-32
 133   14    -1414.7187  0.0111267097 -1.2018752E-08  3.7461632E-15 -2.8234906E-20  1.1461776E-24  1.7434520E-28 -1.9005747E-32
 133   15    -1414.3849  0.0111259885 -1.2018415E-08  3.7427853E-15 -2.8060649E-20  1.1772032E-24  1.7030829E-28 -1.9438942E-32
 133   16    -1414.0289  0.0111252194 -1.2018056E-08  3.7392058E-15 -2.7869711E-20  1.2094792E-24  1.6590358E-28 -1.9887848E-32
 133   17    -1413.6506  0.0111244022 -1.2017675E-08  3.7354296E-15 -2.7661261E-20  1.2428345E-24  1.6111536E-28 -2.0349907E-32
 133   18    -1413.2502  0.0111235369 -1.2017272E-08  3.7314626E-15 -2.7434437E-20  1.2770778E-24  1.5592696E-28 -2.0822587E-32
 133   19    -1412.8275  0.0111226236 -1.2016847E-08  3.7273112E-15 -2.7188449E-20  1.3119943E-24  1.5032363E-28 -2.1302456E-32
 133   20    -1412.3826  0.0111216623 -1.2016400E-08  3.7229822E-15 -2.6922493E-20  1.3473553E-24  1.4429034E-28 -2.1785876E-32
 134    0    -1391.9667  0.0110754731 -1.2074191E-08  3.6726946E-15 -1.9390583E-20 -1.3518343E-24  2.7103084E-29  2.2564326E-32
 134    1    -1391.9445  0.0110754248 -1.2074169E-08  3.6725394E-15 -1.9404118E-20 -1.3515106E-24  2.7419100E-29  2.2557290E-32
 134    2    -1391.9002  0.0110753282 -1.2074125E-08  3.6722286E-15 -1.9431131E-20 -1.3508385E-24  2.8050305E-29  2.2542271E-32
 134    3    -1391.8338  0.0110751833 -1.2074059E-08  3.6717618E-15 -1.9471643E-20 -1.3498142E-24  2.8996640E-29  2.2519925E-32
 134    4    -1391.7452  0.0110749901 -1.2073971E-08  3.6711378E-15 -1.9525613E-20 -1.3483915E-24  3.0257223E-29  2.2489166E-32
 134    5    -1391.6344  0.0110747486 -1.2073861E-08  3.6703555E-15 -1.9592985E-20 -1.3465283E-24  3.1829899E-29  2.2449003E-32
 134    6    -1391.5015  0.0110744589 -1.2073729E-08  3.6694131E-15 -1.9673704E-20 -1.3441675E-24  3.3713347E-29  2.2398809E-32
 134    7    -1391.3465  0.0110741208 -1.2073575E-08  3.6683087E-15 -1.9767696E-20 -1.3412405E-24  3.5905392E-29  2.2337418E-32
 134    8    -1391.1693  0.0110737345 -1.2073399E-08  3.6670402E-15 -1.9874842E-20 -1.3376776E-24  3.8403117E-29  2.2264091E-32
 134    9    -1390.9700  0.0110732998 -1.2073201E-08  3.6656048E-15 -1.9995037E-20 -1.3333762E-24  4.1202780E-29  2.2176384E-32
 134   10    -1390.7485  0.0110728169 -1.2072981E-08  3.6639999E-15 -2.0128138E-20 -1.3282455E-24  4.4300384E-29  2.2073456E-32
 134   11    -1390.5049  0.0110722857 -1.2072739E-08  3.6622222E-15 -2.0273920E-20 -1.3221756E-24  4.7691162E-29  2.1953303E-32
 134   12    -1390.2392  0.0110717062 -1.2072475E-08  3.6602684E-15 -2.0432152E-20 -1.3150468E-24  5.1367443E-29  2.1813957E-32
 134   13    -1389.9513  0.0110710784 -1.2072190E-08  3.6581345E-15 -2.0602569E-20 -1.3067234E-24  5.5322843E-29  2.1652989E-32
 134   14    -1389.6413  0.0110704024 -1.2071883E-08  3.6558168E-15 -2.0784841E-20 -1.2970727E-24  5.9549155E-29  2.1468490E-32
 134   15    -1389.3092  0.0110696781 -1.2071554E-08  3.6533109E-15 -2.0978583E-20 -1.2859462E-24  6.4035587E-29  2.1257772E-32
 134   16    -1388.9550  0.0110689055 -1.2071203E-08  3.6506126E-15 -2.1183325E-20 -1.2731998E-24  6.8771027E-29  2.1019045E-32
 134   17    -1388.5787  0.0110680847 -1.2070831E-08  3.6477170E-15 -2.1398557E-20 -1.2586631E-24  7.3741753E-29  2.0749067E-32
 134   18    -1388.1803  0.0110672156 -1.2070437E-08  3.6446194E-15 -2.1623641E-20 -1.2421716E-24  7.8932153E-29  2.0445032E-32
 134   19    -1387.7597  0.0110662983 -1.2070022E-08  3.6413147E-15 -2.1857910E-20 -1.2235583E-24  8.4325911E-29  2.0104599E-32
 134   20    -1387.3171  0.0110653327 -1.2069585E-08  3.6377980E-15 -2.2100554E-20 -1.2026480E-24  8.9902517E-29  1.9724802E-32
 135    0    -1367.0623  0.0110187696 -1.2128445E-08  3.4859606E-15 -9.9624820E-21  9.7751318E-27 -2.1642801E-28 -3.6579426E-33
 135    1    -1367.0403  0.0110187211 -1.2128425E-08  3.4858809E-15 -9.9623864E-21  7.1786640E-27 -2.1647925E-28 -3.6168471E-33
 135    2    -1366.9962  0.0110186241 -1.2128383E-08  3.4857215E-15 -9.9622974E-21  1.9843237E-27 -2.1657962E-28 -3.5345244E-33
 135    3    -1366.9301  0.0110184786 -1.2128320E-08  3.4854825E-15 -9.9623683E-21 -5.8237532E-27 -2.1672477E-28 -3.4102739E-33
 135    4    -1366.8420  0.0110182845 -1.2128236E-08  3.4851637E-15 -9.9628014E-21 -1.6230010E-26 -2.1691123E-28 -3.2451569E-33
 135    5    -1366.7318  0.0110180419 -1.2128132E-08  3.4847651E-15 -9.9639450E-21 -2.9248219E-26 -2.1713116E-28 -3.0385039E-33
 135    6    -1366.5996  0.0110177509 -1.2128006E-08  3.4842868E-15 -9.9661759E-21 -4.4890989E-26 -2.1737591E-28 -2.7900419E-33
 135    7    -1366.4453  0.0110174113 -1.2127860E-08  3.4837286E-15 -9.9699471E-21 -6.3165899E-26 -2.1763506E-28 -2.4994250E-33
 135    8    -1366.2690  0.0110170232 -1.2127693E-08  3.4830902E-15 -9.9758451E-21 -8.4062386E-26 -2.1789658E-28 -2.1673387E-33
 135    9    -1366.0707  0.0110165866 -1.2127505E-08  3.4823717E-15 -9.9844627E-21 -1.0761515E-25 -2.1814592E-28 -1.7920988E-33
 135   10    -1365.8504  0.0110161015 -1.2127296E-08  3.4815725E-15 -9.9965388E-21 -1.3380640E-25 -2.1836762E-28 -1.3747736E-33
 135   11    -1365.6081  0.0110155679 -1.2127066E-08  3.4806921E-15 -1.0012835E-20 -1.6264219E-25 -2.1854423E-28 -9.1495796E-34
 135   12    -1365.3437  0.0110149858 -1.2126815E-08  3.4797299E-15 -1.0034245E-20 -1.9412117E-25 -2.1865572E-28 -4.1236493E-34
 135   13    -1365.0573  0.0110143552 -1.2126544E-08  3.4786849E-15 -1.0061688E-20 -2.2823365E-25 -2.1868115E-28  1.3297789E-34
 135   14    -1364.7489  0.0110136762 -1.2126252E-08  3.4775562E-15 -1.0096224E-20 -2.6497088E-25 -2.1859732E-28  7.2127304E-34
 135   15    -1364.4185  0.0110129486 -1.2125939E-08  3.4763421E-15 -1.0138926E-20 -3.0429708E-25 -2.1837951E-28  1.3513920E-33
 135   16    -1364.0661  0.0110121725 -1.2125605E-08  3.4750411E-15 -1.0190963E-20 -3.4619346E-25 -2.1800146E-28  2.0238076E-33
 135   17    -1363.6917  0.0110113480 -1.2125251E-08  3.4736509E-15 -1.0253587E-20 -3.9060934E-25 -2.1743520E-28  2.7377439E-33
 135   18    -1363.2953  0.0110104750 -1.2124876E-08  3.4721691E-15 -1.0328120E-20 -4.3749343E-25 -2.1664999E-28  3.4927178E-33
 135   19    -1362.8770  0.0110095535 -1.2124480E-08  3.4705927E-15 -1.0415936E-20 -4.8677580E-25 -2.1561483E-28  4.2877815E-33
 135   20    -1362.4366  0.0110085836 -1.2124064E-08  3.4689181E-15 -1.0518458E-20 -5.3837125E-25 -2.1429757E-28  5.1216653E-33
 136    0    -1342.3439  0.0109616399 -1.2183600E-08  3.2480685E-15 -2.8747250E-20  1.5612068E-24  1.7485356E-28 -2.3195317E-32
 136    1    -1342.3220  0.0109615911 -1.2183580E-08  3.2478386E-15 -2.8731647E-20  1.5633008E-24  1.7452885E-28 -2.3227540E-32
 136    2    -1342.2781  0.0109614937 -1.2183541E-08  3.2473790E-15 -2.8700327E-20  1.5674867E-24  1.7387747E-28 -2.3292286E-32
 136    3    -1342.2123  0.0109613475 -1.2183483E-08  3.2466908E-15 -2.8653214E-20  1.5737281E-24  1.7289711E-28 -2.3388671E-32
 136    4    -1342.1247  0.0109611525 -1.2183405E-08  3.2457750E-15 -2.8590097E-20  1.5819930E-24  1.7158391E-28 -2.3516263E-32
 136    5    -1342.0150  0.0109609089 -1.2183307E-08  3.2446330E-15 -2.8510749E-20  1.5922380E-24  1.6993236E-28 -2.3674614E-32
 136    6    -1341.8835  0.0109606165 -1.2183191E-08  3.2432668E-15 -2.8414821E-20  1.6043999E-24  1.6793540E-28 -2.3862447E-32
 136    7    -1341.7301  0.0109602753 -1.2183055E-08  3.2416786E-15 -2.8302035E-20  1.6184123E-24  1.6558630E-28 -2.4079389E-32
 136    8    -1341.5547  0.0109598855 -1.2182899E-08  3.2398715E-15 -2.8171947E-20  1.6341756E-24  1.6287601E-28 -2.4322814E-32
 136    9    -1341.3574  0.0109594469 -1.2182724E-08  3.2378484E-15 -2.8024080E-20  1.6516026E-24  1.5979416E-28 -2.4592691E-32
 136   10    -1341.1383  0.0109589596 -1.2182530E-08  3.2356131E-15 -2.7857941E-20  1.6705708E-24  1.5633007E-28 -2.4886261E-32
 136   11    -1340.8972  0.0109584236 -1.2182316E-08  3.2331696E-15 -2.7673080E-20  1.6909549E-24  1.5247374E-28 -2.5202067E-32
 136   12    -1340.6342  0.0109578388 -1.2182084E-08  3.2305228E-15 -2.7468851E-20  1.7126068E-24  1.4821133E-28 -2.5537924E-32
 136   13    -1340.3493  0.0109572054 -1.2181832E-08  3.2276777E-15 -2.7244741E-20  1.7353584E-24  1.4353160E-28 -2.5890509E-32
 136   14    -1340.0425  0.0109565232 -1.2181561E-08  3.2246400E-15 -2.7000108E-20  1.7590442E-24  1.3842042E-28 -2.6258372E-32
 136   15    -1339.7138  0.0109557923 -1.2181271E-08  3.2214159E-15 -2.6734411E-20  1.7834595E-24  1.3286608E-28 -2.6637855E-32
 136   16    -1339.3632  0.0109550127 -1.2180962E-08  3.2180122E-15 -2.6447054E-20  1.8083939E-24  1.2685552E-28 -2.7025778E-32
 136   17    -1338.9908  0.0109541844 -1.2180634E-08  3.2144364E-15 -2.6137464E-20  1.8336136E-24  1.2037624E-28 -2.7418803E-32
 136   18    -1338.5964  0.0109533074 -1.2180287E-08  3.2106965E-15 -2.5805104E-20  1.8588670E-24  1.1341604E-28 -2.7812870E-32
 136   19    -1338.1802  0.0109523817 -1.2179921E-08  3.2068011E-15 -2.5449523E-20  1.8838760E-24  1.0596548E-28 -2.8203824E-32
 136   20    -1337.7421  0.0109514074 -1.2179536E-08  3.2027594E-15 -2.5070279E-20  1.9083598E-24  9.8014367E-29 -2.8587431E-32
 137    0    -1317.8124  0.0109040715 -1.2240786E-08  3.1820316E-15 -2.2243853E-20 -1.9467123E-24  5.9060977E-29  3.0408142E-32
 137    1    -1317.7905  0.0109040226 -1.2240766E-08  3.1818536E-15 -2.2263338E-20 -1.9460054E-24  5.9487302E-29  3.0395809E-32
 137    2    -1317.7469  0.0109039246 -1.2240728E-08  3.1814970E-15 -2.2302218E-20 -1.9445629E-24  6.0337420E-29  3.0369924E-32
 137    3    -1317.6815  0.0109037777 -1.2240671E-08  3.1809611E-15 -2.2360529E-20 -1.9423666E-24  6.1612014E-29  3.0330747E-32
 137    4    -1317.5943  0.0109035819 -1.2240595E-08  3.1802443E-15 -2.2438166E-20 -1.9393718E-24  6.3309151E-29  3.0277779E-32
 137    5    -1317.4852  0.0109033371 -1.2240499E-08  3.1793449E-15 -2.2535037E-20 -1.9355117E-24  6.5426451E-29  3.0209639E-32
 137    6    -1317.3544  0.0109030433 -1.2240385E-08  3.1782604E-15 -2.2651024E-20 -1.9307070E-24  6.7960350E-29  3.0124911E-32
 137    7    -1317.2018  0.0109027006 -1.2240251E-08  3.1769881E-15 -2.2785963E-20 -1.9248725E-24  7.0907004E-29  3.0022377E-32
 137    8    -1317.0273  0.0109023089 -1.2240099E-08  3.1755249E-15 -2.2939686E-20 -1.9179005E-24  7.4263108E-29  2.9900272E-32
 137    9    -1316.8311  0.0109018683 -1.2239927E-08  3.1738671E-15 -2.3111923E-20 -1.9096842E-24  7.8021656E-29  2.9757753E-32
 137   10    -1316.6131  0.0109013787 -1.2239737E-08  3.1720105E-15 -2.3302421E-20 -1.9000700E-24  8.2176447E-29  2.9591073E-32
 137   11    -1316.3732  0.0109008401 -1.2239528E-08  3.1699506E-15 -2.3510827E-20 -1.8889203E-24  8.6719127E-29  2.9398991E-32
 137   12    -1316.1116  0.0109002526 -1.2239300E-08  3.1676827E-15 -2.3736729E-20 -1.8760768E-24  9.1639243E-29  2.9178371E-32
 137   13    -1315.8282  0.0108996162 -1.2239053E-08  3.1652015E-15 -2.3979672E-20 -1.8613713E-24  9.6927267E-29  2.8927227E-32
 137   14    -1315.5230  0.0108989308 -1.2238787E-08  3.1625013E-15 -2.4239112E-20 -1.8446150E-24  1.0256949E-28  2.8642005E-32
 137   15    -1315.1961  0.0108981965 -1.2238502E-08  3.1595761E-15 -2.4514378E-20 -1.8256138E-24  1.0855085E-28  2.8319804E-32
 137   16    -1314.8474  0.0108974132 -1.2238199E-08  3.1564195E-15 -2.4804783E-20 -1.8041617E-24  1.1485377E-28  2.7957229E-32
 137   17    -1314.4769  0.0108965810 -1.2237877E-08  3.1530253E-15 -2.5109472E-20 -1.7800562E-24  1.2146024E-28  2.7551520E-32
 137   18    -1314.0846  0.0108956999 -1.2237537E-08  3.1493866E-15 -2.5427472E-20 -1.7530742E-24  1.2834666E-28  2.7098615E-32
 137   19    -1313.6706  0.0108947699 -1.2237178E-08  3.1454965E-15 -2.5757705E-20 -1.7229999E-24  1.3548818E-28  2.6595714E-32
 137   20    -1313.2348  0.0108937909 -1.2236801E-08  3.1413478E-15 -2.6099009E-20 -1.6895942E-24  1.4285775E-28  2.6038561E-32
 138    0    -1293.4688  0.0108460589 -1.2299426E-08  2.9337717E-15 -9.9530447E-21  4.6813516E-25 -2.5434371E-28 -9.0412694E-33
 138    1    -1293.4471  0.0108460097 -1.2299408E-08  2.9336922E-15 -9.9483954E-21  4.6507951E-25 -2.5446954E-28 -8.9912648E-33
 138    2    -1293.4037  0.0108459113 -1.2299373E-08  2.9335330E-15 -9.9391585E-21  4.5897465E-25 -2.5472026E-28 -8.8920564E-33
 138    3    -1293.3387  0.0108457637 -1.2299320E-08  2.9332946E-15 -9.9255264E-21  4.4979634E-25 -2.5509043E-28 -8.7420183E-33
 138    4    -1293.2519  0.0108455669 -1.2299250E-08  2.9329773E-15 -9.9077832E-21  4.3753729E-25 -2.5557389E-28 -8.5420169E-33
 138    5    -1293.1435  0.0108453209 -1.2299162E-08  2.9325814E-15 -9.8862810E-21  4.2218636E-25 -2.5616353E-28 -8.2916836E-33
 138    6    -1293.0133  0.0108450258 -1.2299056E-08  2.9321075E-15 -9.8614994E-21  4.0371780E-25 -2.5684749E-28 -7.9902418E-33
 138    7    -1292.8615  0.0108446814 -1.2298933E-08  2.9315560E-15 -9.8340073E-21  3.8211034E-25 -2.5761302E-28 -7.6376920E-33
 138    8    -1292.6880  0.0108442878 -1.2298792E-08  2.9309276E-15 -9.8044240E-21  3.5733980E-25 -2.5844577E-28 -7.2335938E-33
 138    9    -1292.4928  0.0108438451 -1.2298634E-08  2.9302228E-15 -9.7735139E-21  3.2938021E-25 -2.5932893E-28 -6.7773359E-33
 138   10    -1292.2759  0.0108433531 -1.2298458E-08  2.9294422E-15 -9.7421364E-21  2.9820357E-25 -2.6024192E-28 -6.2683279E-33
 138   11    -1292.0374  0.0108428120 -1.2298265E-08  2.9285863E-15 -9.7112210E-21  2.6379230E-25 -2.6116415E-28 -5.7067880E-33
 138   12    -1291.7771  0.0108422217 -1.2298054E-08  2.9276554E-15 -9.6818275E-21  2.2611743E-25 -2.6207132E-28 -5.0915992E-33
 138   13    -1291.4952  0.0108415822 -1.2297826E-08  2.9266500E-15 -9.6550930E-21  1.8516486E-25 -2.6293691E-28 -4.4227725E-33
 138   14    -1291.1917  0.0108408935 -1.2297580E-08  2.9255699E-15 -9.6322552E-21  1.4092181E-25 -2.6373333E-28 -3.7001123E-33
 138   15    -1290.8665  0.0108401557 -1.2297317E-08  2.9244152E-15 -9.6146905E-21  9.3384404E-26 -2.6442855E-28 -2.9234047E-33
 138   16    -1290.5196  0.0108393687 -1.2297036E-08  2.9231853E-15 -9.6038203E-21  4.2557562E-26 -2.6499012E-28 -2.0929363E-33
 138   17    -1290.1511  0.0108385325 -1.2296738E-08  2.9218794E-15 -9.6011893E-21 -1.1539214E-26 -2.6538324E-28 -1.2089637E-33
 138   18    -1289.7609  0.0108376471 -1.2296422E-08  2.9204965E-15 -9.6084222E-21 -6.8891832E-26 -2.6556958E-28 -2.7095009E-34
 138   19    -1289.3491  0.0108367126 -1.2296090E-08  2.9190347E-15 -9.6272662E-21 -1.2944085E-25 -2.6550990E-28  7.1941881E-34
 138   20    -1288.9156  0.0108357289 -1.2295739E-08  2.9174919E-15 -9.6595249E-21 -1.9312326E-25 -2.6516258E-28  1.7612257E-33
 139    0    -1269.3144  0.0107875914 -1.2359042E-08  2.7115301E-15 -3.0905818E-20  1.3533180E-24  2.1412188E-28 -2.1061601E-32
 139    1    -1269.2928  0.0107875420 -1.2359026E-08  2.7112829E-15 -3.0892275E-20  1.3558847E-24  2.1382676E-28 -2.1101973E-32
 139    2    -1269.2497  0.0107874431 -1.2358993E-08  2.7107888E-15 -3.0865097E-20  1.3610162E-24  2.1323429E-28 -2.1183205E-32
 139    3    -1269.1849  0.0107872948 -1.2358945E-08  2.7100486E-15 -3.0824157E-20  1.3686700E-24  2.1234246E-28 -2.1303480E-32
 139    4    -1269.0986  0.0107870971 -1.2358880E-08  2.7090631E-15 -3.0769203E-20  1.3788332E-24  2.1114498E-28 -2.1463554E-32
 139    5    -1268.9908  0.0107868499 -1.2358798E-08  2.7078337E-15 -3.0699937E-20  1.3914566E-24  2.0963526E-28 -2.1662733E-32
 139    6    -1268.8613  0.0107865533 -1.2358701E-08  2.7063621E-15 -3.0616014E-20  1.4064885E-24  2.0780600E-28 -2.1899776E-32
 139    7    -1268.7103  0.0107862072 -1.2358587E-08  2.7046504E-15 -3.0516937E-20  1.4238517E-24  2.0564608E-28 -2.2173005E-32
 139    8    -1268.5377  0.0107858118 -1.2358457E-08  2.7027009E-15 -3.0402244E-20  1.4434744E-24  2.0314544E-28 -2.2482138E-32
 139    9    -1268.3436  0.0107853669 -1.2358312E-08  2.7005167E-15 -3.0271358E-20  1.4652614E-24  2.0029104E-28 -2.2825249E-32
 139   10    -1268.1279  0.0107848725 -1.2358150E-08  2.6981009E-15 -3.0123630E-20  1.4890995E-24  1.9706934E-28 -2.3200306E-32
 139   11    -1267.8906  0.0107843288 -1.2357972E-08  2.6954572E-15 -2.9958407E-20  1.5148792E-24  1.9346488E-28 -2.3605949E-32
 139   12    -1267.6318  0.0107837356 -1.2357778E-08  2.6925900E-15 -2.9774958E-20  1.5424463E-24  1.8946290E-28 -2.4039374E-32
 139   13    -1267.3515  0.0107830930 -1.2357568E-08  2.6895039E-15 -2.9572545E-20  1.5716602E-24  1.8504566E-28 -2.4498686E-32
 139   14    -1267.0495  0.0107824010 -1.2357342E-08  2.6862041E-15 -2.9350339E-20  1.6023469E-24  1.8019603E-28 -2.4980908E-32
 139   15    -1266.7261  0.0107816596 -1.2357100E-08  2.6826966E-15 -2.9107590E-20  1.6343046E-24  1.7489760E-28 -2.5482493E-32
 139   16    -1266.3811  0.0107808687 -1.2356843E-08  2.6789878E-15 -2.8843436E-20  1.6673299E-24  1.6913098E-28 -2.6000577E-32
 139   17    -1266.0145  0.0107800285 -1.2356570E-08  2.6750843E-15 -2.8557100E-20  1.7012047E-24  1.6287897E-28 -2.6531876E-32
 139   18    -1265.6265  0.0107791388 -1.2356281E-08  2.6709944E-15 -2.8247774E-20  1.7356545E-24  1.5612518E-28 -2.7071009E-32
 139   19    -1265.2169  0.0107781997 -1.2355977E-08  2.6667260E-15 -2.7914660E-20  1.7704206E-24  1.4885112E-28 -2.7614594E-32
 139   20    -1264.7858  0.0107772113 -1.2355657E-08  2.6622881E-15 -2.7557061E-20  1.8052139E-24  1.4104199E-28 -2.8158040E-32
 140    0    -1245.3502  0.0107286583 -1.2420761E-08  2.6279365E-15 -2.0550646E-20 -1.7982881E-24  2.4758386E-29  2.9652749E-32
 140    1    -1245.3287  0.0107286086 -1.2420746E-08  2.6277720E-15 -2.0568637E-20 -1.7979880E-24  2.5173913E-29  2.9645059E-32
 140    2    -1245.2858  0.0107285092 -1.2420714E-08  2.6274426E-15 -2.0604594E-20 -1.7973744E-24  2.6003762E-29  2.9629057E-32
 140    3    -1245.2214  0.0107283602 -1.2420667E-08  2.6269475E-15 -2.0658491E-20 -1.7964144E-24  2.7247806E-29  2.9604556E-32
 140    4    -1245.1356  0.0107281615 -1.2420604E-08  2.6262852E-15 -2.0730333E-20 -1.7950678E-24  2.8904868E-29  2.9571154E-32
 140    5    -1245.0283  0.0107279131 -1.2420525E-08  2.6254542E-15 -2.0820034E-20 -1.7932685E-24  3.0973117E-29  2.9527007E-32
 140    6    -1244.8996  0.0107276150 -1.2420430E-08  2.6244523E-15 -2.0927568E-20 -1.7909538E-24  3.3451121E-29  2.9471673E-32
 140    7    -1244.7494  0.0107272672 -1.2420320E-08  2.6232769E-15 -2.1052836E-20 -1.7880243E-24  3.6336377E-29  2.9403469E-32
 140    8    -1244.5778  0.0107268697 -1.2420194E-08  2.6219249E-15 -2.1195720E-20 -1.7843756E-24  3.9624472E-29  2.9320059E-32
 140    9    -1244.3847  0.0107264226 -1.2420053E-08  2.6203930E-15 -2.1356119E-20 -1.7798967E-24  4.3312424E-29  2.9220220E-32
 140   10    -1244.1702  0.0107259258 -1.2419896E-08  2.6186774E-15 -2.1533832E-20 -1.7744525E-24  4.7394781E-29  2.9101655E-32
 140   11    -1243.9342  0.0107253794 -1.2419723E-08  2.6167739E-15 -2.1728686E-20 -1.7679039E-24  5.1866576E-29  2.8962194E-32
 140   12    -1243.6768  0.0107247832 -1.2419535E-08  2.6146777E-15 -2.1940374E-20 -1.7600832E-24  5.6718493E-29  2.8798527E-32
 140   13    -1243.3980  0.0107241374 -1.2419331E-08  2.6123841E-15 -2.2168584E-20 -1.7508318E-24  6.1942855E-29  2.8608536E-32
 140   14    -1243.0977  0.0107234419 -1.2419111E-08  2.6098875E-15 -2.2412938E-20 -1.7399508E-24  6.7528203E-29  2.8388654E-32
 140   15    -1242.7760  0.0107226968 -1.2418877E-08  2.6071823E-15 -2.2673010E-20 -1.7272622E-24  7.3464054E-29  2.8136281E-32
 140   16    -1242.4329  0.0107219020 -1.2418626E-08  2.6042625E-15 -2.2948215E-20 -1.7125526E-24  7.9734597E-29  2.7847370E-32
 140   17    -1242.0684  0.0107210575 -1.2418361E-08  2.6011219E-15 -2.3237922E-20 -1.6956196E-24  8.6323955E-29  2.7519577E-32
 140   18    -1241.6824  0.0107201634 -1.2418080E-08  2.5977538E-15 -2.3541406E-20 -1.6762274E-24  9.3212420E-29  2.7148027E-32
 140   19    -1241.2751  0.0107192197 -1.2417784E-08  2.5941513E-15 -2.3857825E-20 -1.6541512E-24  1.0037851E-28  2.6729444E-32
 140   20    -1240.8463  0.0107182262 -1.2417473E-08  2.5903077E-15 -2.4186191E-20 -1.6291699E-24  1.0779788E-28  2.6260492E-32
 141    0    -1221.5773  0.0106692543 -1.2483671E-08  2.3933048E-15 -1.2372750E-20  3.8763530E-25 -2.1074874E-28 -6.8106623E-33
 141    1    -1221.5560  0.0106692043 -1.2483656E-08  2.3932058E-15 -1.2368901E-20  3.8510478E-25 -2.1084341E-28 -6.7647699E-33
 141    2    -1221.5133  0.0106691045 -1.2483628E-08  2.3930080E-15 -1.2361254E-20  3.8004091E-25 -2.1103129E-28 -6.6727101E-33
 141    3    -1221.4493  0.0106689547 -1.2483585E-08  2.3927114E-15 -1.2349962E-20  3.7244349E-25 -2.1130902E-28 -6.5350145E-33
 141    4    -1221.3639  0.0106687549 -1.2483527E-08  2.3923165E-15 -1.2335261E-20  3.6228871E-25 -2.1167002E-28 -6.3506888E-33
 141    5    -1221.2572  0.0106685053 -1.2483455E-08  2.3918235E-15 -1.2317469E-20  3.4957400E-25 -2.1210643E-28 -6.1198183E-33
 141    6    -1221.1292  0.0106682057 -1.2483369E-08  2.3912328E-15 -1.2296944E-20  3.3428263E-25 -2.1260858E-28 -5.8423840E-33
 141    7    -1220.9799  0.0106678561 -1.2483269E-08  2.3905447E-15 -1.2274180E-20  3.1640632E-25 -2.1316543E-28 -5.5183126E-33
 141    8    -1220.8092  0.0106674567 -1.2483154E-08  2.3897600E-15 -1.2249690E-20  2.9591008E-25 -2.1376258E-28 -5.1460405E-33
 141    9    -1220.6172  0.0106670073 -1.2483025E-08  2.3888789E-15 -1.2224091E-20  2.7278979E-25 -2.1438456E-28 -4.7265182E-33
 141   10    -1220.4038  0.0106665080 -1.2482882E-08  2.3879019E-15 -1.2198108E-20  2.4703147E-25 -2.1501341E-28 -4.2593928E-33
 141   11    -1220.1692  0.0106659587 -1.2482724E-08  2.3868298E-15 -1.2172501E-20  2.1859902E-25 -2.1562954E-28 -3.7432723E-33
 141   12    -1219.9132  0.0106653595 -1.2482552E-08  2.3856623E-15 -1.2148134E-20  1.8751168E-25 -2.1621144E-28 -3.1795976E-33
 141   13    -1219.6359  0.0106647105 -1.2482366E-08  2.3844002E-15 -1.2125943E-20  1.5373182E-25 -2.1673421E-28 -2.5662184E-33
 141   14    -1219.3373  0.0106640114 -1.2482166E-08  2.3830432E-15 -1.2106984E-20  1.1728517E-25 -2.1717228E-28 -1.9052154E-33
 141   15    -1219.0174  0.0106632625 -1.2481952E-08  2.3815913E-15 -1.2092313E-20  7.8166567E-26 -2.1749818E-28 -1.1956246E-33
 141   16    -1218.6762  0.0106624637 -1.2481723E-08  2.3800441E-15 -1.2083156E-20  3.6384995E-26 -2.1768089E-28 -4.3748955E-34
 141   17    -1218.3137  0.0106616149 -1.2481481E-08  2.3784010E-15 -1.2080735E-20 -8.0244319E-27 -2.1768960E-28  3.6818322E-34
 141   18    -1217.9299  0.0106607163 -1.2481224E-08  2.3766611E-15 -1.2086401E-20 -5.5027947E-26 -2.1748948E-28  1.2212330E-33
 141   19    -1217.5248  0.0106597677 -1.2480953E-08  2.3748230E-15 -1.2101574E-20 -1.0457421E-25 -2.1704449E-28  2.1206953E-33
 141   20    -1217.0984  0.0106587693 -1.2480668E-08  2.3728847E-15 -1.2127696E-20 -1.5657463E-25 -2.1631905E-28  3.0639328E-33
 142    0    -1197.9970  0.0106093709 -1.2547584E-08  2.1927140E-15 -2.4581229E-20  1.5878684E-24  1.4298159E-28 -2.5541616E-32
 142    1    -1197.9757  0.0106093207 -1.2547571E-08  2.1925175E-15 -2.4565338E-20  1.5895791E-24  1.4262343E-28 -2.5574096E-32
 142    2    -1197.9333  0.0106092203 -1.2547545E-08  2.1921247E-15 -2.4533523E-20  1.5929891E-24  1.4190699E-28 -2.5638449E-32
 142    3    -1197.8697  0.0106090697 -1.2547505E-08  2.1915364E-15 -2.4485660E-20  1.5980871E-24  1.4082781E-28 -2.5735365E-32
 142    4    -1197.7848  0.0106088690 -1.2547453E-08  2.1907539E-15 -2.4421584E-20  1.6048068E-24  1.3938279E-28 -2.5862538E-32
 142    5    -1197.6787  0.0106086180 -1.2547387E-08  2.1897788E-15 -2.4341145E-20  1.6131077E-24  1.3756782E-28 -2.6019783E-32
 142    6    -1197.5514  0.0106083169 -1.2547308E-08  2.1886126E-15 -2.4244074E-20  1.6229412E-24  1.3537375E-28 -2.6207470E-32
 142    7    -1197.4029  0.0106079656 -1.2547216E-08  2.1872582E-15 -2.4130069E-20  1.6342017E-24  1.3279511E-28 -2.6422147E-32
 142    8    -1197.2332  0.0106075641 -1.2547111E-08  2.1857180E-15 -2.3998821E-20  1.6468153E-24  1.2982186E-28 -2.6663756E-32
 142    9    -1197.0422  0.0106071124 -1.2546993E-08  2.1839954E-15 -2.3849985E-20  1.6606508E-24  1.2644574E-28 -2.6929121E-32
 142   10    -1196.8301  0.0106066105 -1.2546862E-08  2.1820941E-15 -2.3683160E-20  1.6755974E-24  1.2265498E-28 -2.7217222E-32
 142   11    -1196.5967  0.0106060584 -1.2546718E-08  2.1800182E-15 -2.3497976E-20  1.6915068E-24  1.1844014E-28 -2.7525212E-32
 142   12    -1196.3422  0.0106054562 -1.2546561E-08  2.1777721E-15 -2.3293986E-20  1.7082292E-24  1.1378843E-28 -2.7850703E-32
 142   13    -1196.0665  0.0106048038 -1.2546392E-08  2.1753611E-15 -2.3070770E-20  1.7255855E-24  1.0868822E-28 -2.8190731E-32
 142   14    -1195.7696  0.0106041012 -1.2546209E-08  2.1727908E-15 -2.2827927E-20  1.7433755E-24  1.0312807E-28 -2.8541840E-32
 142   15    -1195.4514  0.0106033484 -1.2546014E-08  2.1700671E-15 -2.2565068E-20  1.7614045E-24  9.7095964E-29 -2.8901443E-32
 142   16    -1195.1121  0.0106025455 -1.2545805E-08  2.1671970E-15 -2.2281776E-20  1.7794171E-24  9.0581281E-29 -2.9264039E-32
 142   17    -1194.7517  0.0106016924 -1.2545585E-08  2.1641873E-15 -2.1977745E-20  1.7971837E-24  8.3573055E-29 -2.9626570E-32
 142   18    -1194.3700  0.0106007891 -1.2545351E-08  2.1610458E-15 -2.1652686E-20  1.8144231E-24  7.6061556E-29 -2.9983985E-32
 142   19    -1193.9672  0.0105998357 -1.2545105E-08  2.1577809E-15 -2.1306357E-20  1.8308498E-24  6.8039149E-29 -3.0331644E-32
 142   20    -1193.5432  0.0105988321 -1.2544846E-08  2.1544013E-15 -2.0938626E-20  1.8461531E-24  5.9499187E-29 -3.0664296E-32
 143    0    -1174.6103  0.0105490013 -1.2612661E-08  2.1514985E-15 -2.4774059E-20 -2.1199709E-24  1.0825713E-28  3.3439846E-32
 143    1    -1174.5892  0.0105489508 -1.2612648E-08  2.1513002E-15 -2.4795258E-20 -2.1186676E-24  1.0872536E-28  3.3417670E-32
 143    2    -1174.5470  0.0105488499 -1.2612622E-08  2.1509032E-15 -2.4837621E-20 -2.1160538E-24  1.0966116E-28  3.3374173E-32
 143    3    -1174.4837  0.0105486986 -1.2612583E-08  2.1503064E-15 -2.4901040E-20 -2.1120856E-24  1.1106167E-28  3.3307266E-32
 143    4    -1174.3993  0.0105484968 -1.2612532E-08  2.1495082E-15 -2.4985411E-20 -2.1067061E-24  1.1292411E-28  3.3216266E-32
 143    5    -1174.2938  0.0105482445 -1.2612467E-08  2.1485067E-15 -2.5090567E-20 -2.0998593E-24  1.1524497E-28  3.3100456E-32
 143    6    -1174.1673  0.0105479418 -1.2612390E-08  2.1472993E-15 -2.5216316E-20 -2.0914624E-24  1.1801947E-28  3.2958839E-32
 143    7    -1174.0196  0.0105475887 -1.2612300E-08  2.1458832E-15 -2.5362369E-20 -2.0814162E-24  1.2124123E-28  3.2789399E-32
 143    8    -1173.8508  0.0105471851 -1.2612197E-08  2.1442546E-15 -2.5528413E-20 -2.0695964E-24  1.2490242E-28  3.2589588E-32
 143    9    -1173.6610  0.0105467310 -1.2612081E-08  2.1424099E-15 -2.5714054E-20 -2.0558879E-24  1.2899438E-28  3.2358238E-32
 143   10    -1173.4501  0.0105462266 -1.2611953E-08  2.1403445E-15 -2.5918852E-20 -2.0401369E-24  1.3350571E-28  3.2092371E-32
 143   11    -1173.2180  0.0105456716 -1.2611811E-08  2.1380538E-15 -2.6142296E-20 -2.0221860E-24  1.3842442E-28  3.1789349E-32
 143   12    -1172.9650  0.0105450663 -1.2611658E-08  2.1355325E-15 -2.6383760E-20 -2.0018709E-24  1.4373741E-28  3.1446708E-32
 143   13    -1172.6908  0.0105444105 -1.2611491E-08  2.1327752E-15 -2.6642524E-20 -1.9790054E-24  1.4942560E-28  3.1060929E-32
 143   14    -1172.3956  0.0105437042 -1.2611312E-08  2.1297758E-15 -2.6917794E-20 -1.9533958E-24  1.5547125E-28  3.0628963E-32
 143   15    -1172.0793  0.0105429476 -1.2611121E-08  2.1265281E-15 -2.7208680E-20 -1.9248296E-24  1.6185305E-28  3.0146825E-32
 143   16    -1171.7419  0.0105421405 -1.2610917E-08  2.1230258E-15 -2.7514136E-20 -1.8931118E-24  1.6854641E-28  2.9611866E-32
 143   17    -1171.3835  0.0105412829 -1.2610700E-08  2.1192621E-15 -2.7833000E-20 -1.8580103E-24  1.7552366E-28  2.9019413E-32
 143   18    -1171.0040  0.0105403750 -1.2610472E-08  2.1152304E-15 -2.8163987E-20 -1.8193238E-24  1.8275571E-28  2.8367440E-32
 143   19    -1170.6035  0.0105394166 -1.2610231E-08  2.1109232E-15 -2.8505651E-20 -1.7767954E-24  1.9020633E-28  2.7649869E-32
 143   20    -1170.1819  0.0105384078 -1.2609978E-08  2.1063341E-15 -2.8856371E-20 -1.7302227E-24  1.9783885E-28  2.6864125E-32
 144    0    -1151.4185  0.0104881447 -1.2679100E-08  1.9001246E-15 -1.0440953E-20  3.1221511E-25 -2.8977529E-28 -6.4027417E-33
 144    1    -1151.3975  0.0104880939 -1.2679089E-08  1.9000412E-15 -1.0437836E-20  3.0873525E-25 -2.8986443E-28 -6.3417435E-33
 144    2    -1151.3555  0.0104879925 -1.2679066E-08  1.8998742E-15 -1.0431751E-20  3.0177407E-25 -2.9004009E-28 -6.2198852E-33
 144    3    -1151.2926  0.0104878404 -1.2679032E-08  1.8996239E-15 -1.0422836E-20  2.9133080E-25 -2.9029746E-28 -6.0372394E-33
 144    4    -1151.2087  0.0104876375 -1.2678986E-08  1.8992906E-15 -1.0411457E-20  2.7739190E-25 -2.9062950E-28 -5.7938424E-33
 144    5    -1151.1038  0.0104873839 -1.2678929E-08  1.8988744E-15 -1.0398014E-20  2.5993731E-25 -2.9102415E-28 -5.4881001E-33
 144    6    -1150.9780  0.0104870796 -1.2678861E-08  1.8983757E-15 -1.0383056E-20  2.3896623E-25 -2.9146935E-28 -5.1211795E-33
 144    7    -1150.8312  0.0104867246 -1.2678781E-08  1.8977947E-15 -1.0367202E-20  2.1446382E-25 -2.9195046E-28 -4.6928882E-33
 144    8    -1150.6634  0.0104863189 -1.2678690E-08  1.8971317E-15 -1.0351157E-20  1.8641400E-25 -2.9244890E-28 -4.2024544E-33
 144    9    -1150.4746  0.0104858625 -1.2678588E-08  1.8963869E-15 -1.0335796E-20  1.5480465E-25 -2.9294348E-28 -3.6501450E-33
 144   10    -1150.2649  0.0104853553 -1.2678474E-08  1.8955607E-15 -1.0322075E-20  1.1961618E-25 -2.9341127E-28 -3.0347317E-33
 144   11    -1150.0342  0.0104847975 -1.2678349E-08  1.8946528E-15 -1.0311059E-20  8.0868428E-26 -2.9382664E-28 -2.3582714E-33
 144   12    -1149.7826  0.0104841889 -1.2678212E-08  1.8936633E-15 -1.0303898E-20  3.8526167E-26 -2.9416053E-28 -1.6181222E-33
 144   13    -1149.5100  0.0104835297 -1.2678065E-08  1.8925919E-15 -1.0301866E-20 -7.3798457E-27 -2.9438230E-28 -8.1670935E-34
 144   14    -1149.2165  0.0104828197 -1.2677906E-08  1.8914379E-15 -1.0306355E-20 -5.6846297E-26 -2.9445771E-28  4.7119562E-35
 144   15    -1148.9020  0.0104820590 -1.2677736E-08  1.8902005E-15 -1.0318864E-20 -1.0984131E-25 -2.9435054E-28  9.7191179E-34
 144   16    -1148.5666  0.0104812476 -1.2677554E-08  1.8888784E-15 -1.0340959E-20 -1.6633455E-25 -2.9402186E-28  1.9582915E-33
 144   17    -1148.2103  0.0104803856 -1.2677362E-08  1.8874698E-15 -1.0374335E-20 -2.2625511E-25 -2.9343199E-28  3.0032244E-33
 144   18    -1147.8330  0.0104794728 -1.2677158E-08  1.8859727E-15 -1.0420762E-20 -2.8954292E-25 -2.9253553E-28  4.1067424E-33
 144   19    -1147.4348  0.0104785094 -1.2676943E-08  1.8843842E-15 -1.0482086E-20 -3.5610379E-25 -2.9128905E-28  5.2669751E-33
 144   20    -1147.0157  0.0104774952 -1.2676717E-08  1.8827010E-15 -1.0560304E-20 -4.2582298E-25 -2.8964372E-28  6.4815475E-33
 145    0    -1128.4226  0.0104267926 -1.2746418E-08  1.6668305E-15 -3.0917481E-20  1.4837789E-24  1.7530012E-28 -2.8791723E-32
 145    1    -1128.4018  0.0104267416 -1.2746408E-08  1.6665833E-15 -3.0902642E-20  1.4858799E-24  1.7489702E-28 -2.8830031E-32
 145    2    -1128.3601  0.0104266396 -1.2746388E-08  1.6660891E-15 -3.0872872E-20  1.4900646E-24  1.7408859E-28 -2.8905924E-32
 145    3    -1128.2975  0.0104264867 -1.2746358E-08  1.6653488E-15 -3.0828078E-20  1.4963057E-24  1.7287200E-28 -2.9019370E-32
 145    4    -1128.2141  0.0104262827 -1.2746318E-08  1.6643631E-15 -3.0768050E-20  1.5045697E-24  1.7124224E-28 -2.9169898E-32
 145    5    -1128.1098  0.0104260278 -1.2746268E-08  1.6631340E-15 -3.0692572E-20  1.5147773E-24  1.6919440E-28 -2.9355326E-32
 145    6    -1127.9847  0.0104257219 -1.2746208E-08  1.6616629E-15 -3.0601328E-20  1.5268753E-24  1.6671897E-28 -2.9575922E-32
 145    7    -1127.8388  0.0104253650 -1.2746139E-08  1.6599523E-15 -3.0493945E-20  1.5407579E-24  1.6380769E-28 -2.9828867E-32
 145    8    -1127.6720  0.0104249571 -1.2746059E-08  1.6580046E-15 -3.0370066E-20  1.5563227E-24  1.6045116E-28 -3.0112369E-32
 145    9    -1127.4843  0.0104244983 -1.2745969E-08  1.6558230E-15 -3.0229228E-20  1.5734439E-24  1.5663785E-28 -3.0424245E-32
 145   10    -1127.2758  0.0104239884 -1.2745870E-08  1.6534109E-15 -3.0070942E-20  1.5919873E-24  1.5235419E-28 -3.0762619E-32
 145   11    -1127.0465  0.0104234276 -1.2745761E-08  1.6507724E-15 -2.9894747E-20  1.6117831E-24  1.4758897E-28 -3.1124025E-32
 145   12    -1126.7964  0.0104228158 -1.2745642E-08  1.6479118E-15 -2.9700061E-20  1.6326595E-24  1.4232749E-28 -3.1505559E-32
 145   13    -1126.5254  0.0104221531 -1.2745514E-08  1.6448341E-15 -2.9486395E-20  1.6544178E-24  1.3655724E-28 -3.1903804E-32
 145   14    -1126.2336  0.0104214393 -1.2745376E-08  1.6415447E-15 -2.9253195E-20  1.6768248E-24  1.3026375E-28 -3.2313907E-32
 145   15    -1125.9209  0.0104206746 -1.2745228E-08  1.6380495E-15 -2.8999942E-20  1.6996585E-24  1.2343386E-28 -3.2732583E-32
 145   16    -1125.5875  0.0104198589 -1.2745071E-08  1.6343549E-15 -2.8726137E-20  1.7226518E-24  1.1605368E-28 -3.3155300E-32
 145   17    -1125.2332  0.0104189923 -1.2744905E-08  1.6304681E-15 -2.8431328E-20  1.7455217E-24  1.0811176E-28 -3.3576740E-32
 145   18    -1124.8582  0.0104180746 -1.2744729E-08  1.6263968E-15 -2.8115080E-20  1.7679542E-24  9.9597618E-29 -3.3991250E-32
 145   19    -1124.4623  0.0104171060 -1.2744544E-08  1.6221489E-15 -2.7777075E-20  1.7896310E-24  9.0501531E-29 -3.4393280E-32
 145   20    -1124.0456  0.0104160865 -1.2744349E-08  1.6177333E-15 -2.7417074E-20  1.8101920E-24  8.0817219E-29 -3.4775964E-32
 146    0    -1105.6240  0.0103649364 -1.2815748E-08  1.5234248E-15 -3.2176045E-20 -2.0761351E-24  1.2981463E-28  3.4400903E-32
 146    1    -1105.6033  0.0103648852 -1.2815739E-08  1.5231671E-15 -3.2196798E-20 -2.0745663E-24  1.3029613E-28  3.4373802E-32
 146    2    -1105.5618  0.0103647826 -1.2815721E-08  1.5226517E-15 -3.2238263E-20 -2.0714348E-24  1.3125830E-28  3.4320517E-32
 146    3    -1105.4996  0.0103646288 -1.2815693E-08  1.5218771E-15 -3.2300337E-20 -2.0666710E-24  1.3269749E-28  3.4238166E-32
 146    4    -1105.4167  0.0103644238 -1.2815657E-08  1.5208422E-15 -3.2382873E-20 -2.0602593E-24  1.3461180E-28  3.4128323E-32
 146    5    -1105.3130  0.0103641675 -1.2815611E-08  1.5195450E-15 -3.2485694E-20 -2.0521217E-24  1.3699650E-28  3.3989004E-32
 146    6    -1105.1887  0.0103638599 -1.2815556E-08  1.5179826E-15 -3.2608496E-20 -2.0421459E-24  1.3984381E-28  3.3817174E-32
 146    7    -1105.0436  0.0103635011 -1.2815493E-08  1.5161525E-15 -3.2751058E-20 -2.0302578E-24  1.4314838E-28  3.3612983E-32
 146    8    -1104.8778  0.0103630910 -1.2815420E-08  1.5140513E-15 -3.2912909E-20 -2.0163366E-24  1.4689913E-28  3.3373427E-32
 146    9    -1104.6912  0.0103626296 -1.2815338E-08  1.5116751E-15 -3.3093677E-20 -2.0002490E-24  1.5108750E-28  3.3096803E-32
 146   10    -1104.4840  0.0103621170 -1.2815248E-08  1.5090197E-15 -3.3292770E-20 -1.9818455E-24  1.5569870E-28  3.2779812E-32
 146   11    -1104.2560  0.0103615531 -1.2815148E-08  1.5060803E-15 -3.3509633E-20 -1.9609561E-24  1.6071939E-28  3.2419580E-32
 146   12    -1104.0074  0.0103609380 -1.2815040E-08  1.5028521E-15 -3.3743557E-20 -1.9374236E-24  1.6613232E-28  3.2013665E-32
 146   13    -1103.7380  0.0103602716 -1.2814923E-08  1.4993299E-15 -3.3993703E-20 -1.9110656E-24  1.7191791E-28  3.1559102E-32
 146   14    -1103.4479  0.0103595540 -1.2814797E-08  1.4955076E-15 -3.4259222E-20 -1.8816591E-24  1.7805390E-28  3.1050687E-32
 146   15    -1103.1371  0.0103587851 -1.2814663E-08  1.4913796E-15 -3.4539016E-20 -1.8490194E-24  1.8451460E-28  3.0485783E-32
 146   16    -1102.8057  0.0103579650 -1.2814520E-08  1.4869397E-15 -3.4831992E-20 -1.8129418E-24  1.9127383E-28  2.9861447E-32
 146   17    -1102.4535  0.0103570936 -1.2814368E-08  1.4821819E-15 -3.5136842E-20 -1.7732114E-24  1.9830010E-28  2.9173945E-32
 146   18    -1102.0807  0.0103561710 -1.2814208E-08  1.4770993E-15 -3.5452136E-20 -1.7295836E-24  2.0555756E-28  2.8417624E-32
 146   19    -1101.6872  0.0103551971 -1.2814040E-08  1.4716858E-15 -3.5776234E-20 -1.6818615E-24  2.1300648E-28  2.7590002E-32
 146   20    -1101.2730  0.0103541720 -1.2813864E-08  1.4659349E-15 -3.6107437E-20 -1.6298223E-24  2.2060630E-28  2.6687171E-32
 147    0    -1083.0237  0.0103025675 -1.2887497E-08  1.1890855E-15 -1.6511533E-20  2.0124508E-25 -2.8786824E-28 -2.6873170E-33
 147    1    -1083.0031  0.0103025160 -1.2887490E-08  1.1889534E-15 -1.6509528E-20  1.9779151E-25 -2.8790505E-28 -2.6240522E-33
 147    2    -1082.9619  0.0103024129 -1.2887476E-08  1.1886892E-15 -1.6505645E-20  1.9088507E-25 -2.8797772E-28 -2.4976428E-33
 147    3    -1082.9001  0.0103022582 -1.2887454E-08  1.1882932E-15 -1.6500080E-20  1.8051122E-25 -2.8807800E-28 -2.3065622E-33
 147    4    -1082.8177  0.0103020520 -1.2887426E-08  1.1877654E-15 -1.6493125E-20  1.6667793E-25 -2.8820001E-28 -2.0525302E-33
 147    5    -1082.7146  0.0103017943 -1.2887390E-08  1.1871058E-15 -1.6485231E-20  1.4937909E-25 -2.8833239E-28 -1.7349094E-33
 147    6    -1082.5910  0.0103014850 -1.2887347E-08  1.1863147E-15 -1.6476893E-20  1.2861823E-25 -2.8846211E-28 -1.3541556E-33
 147    7    -1082.4468  0.0103011241 -1.2887298E-08  1.1853922E-15 -1.6468726E-20  1.0438556E-25 -2.8857350E-28 -9.0987543E-34
 147    8    -1082.2820  0.0103007117 -1.2887241E-08  1.1843384E-15 -1.6461483E-20  7.6679468E-26 -2.8864715E-28 -4.0171427E-34
 147    9    -1082.0966  0.0103002478 -1.2887177E-08  1.1831535E-15 -1.6455986E-20  4.5498477E-26 -2.8866126E-28  1.7000498E-34
 147   10    -1081.8906  0.0102997323 -1.2887106E-08  1.1818371E-15 -1.6453178E-20  1.0866686E-26 -2.8859313E-28  8.0445753E-34
 147   11    -1081.6640  0.0102991653 -1.2887028E-08  1.1803892E-15 -1.6454074E-20 -2.7216186E-26 -2.8841603E-28  1.5019391E-33
 147   12    -1081.4168  0.0102985467 -1.2886943E-08  1.1788094E-15 -1.6459832E-20 -6.8729089E-26 -2.8809936E-28  2.2619877E-33
 147   13    -1081.1491  0.0102978766 -1.2886851E-08  1.1770970E-15 -1.6471686E-20 -1.1363951E-25 -2.8761295E-28  3.0835591E-33
 147   14    -1080.8607  0.0102971549 -1.2886752E-08  1.1752511E-15 -1.6490980E-20 -1.6189679E-25 -2.8692245E-28  3.9657664E-33
 147   15    -1080.5518  0.0102963817 -1.2886647E-08  1.1732706E-15 -1.6519136E-20 -2.1346486E-25 -2.8599023E-28  4.9082005E-33
 147   16    -1080.2224  0.0102955570 -1.2886534E-08  1.1711538E-15 -1.6557678E-20 -2.6826298E-25 -2.8477854E-28  5.9090136E-33
 147   17    -1079.8723  0.0102946807 -1.2886415E-08  1.1688986E-15 -1.6608202E-20 -3.2620712E-25 -2.8324673E-28  6.9660825E-33
 147   18    -1079.5017  0.0102937529 -1.2886289E-08  1.1665025E-15 -1.6672410E-20 -3.8718549E-25 -2.8135105E-28  8.0776785E-33
 147   19    -1079.1106  0.0102927735 -1.2886156E-08  1.1639624E-15 -1.6752048E-20 -4.5107778E-25 -2.7904737E-28  9.2415543E-33
 147   20    -1078.6989  0.0102917427 -1.2886016E-08  1.1612745E-15 -1.6848959E-20 -5.1772558E-25 -2.7628935E-28  1.0454519E-32
 148    0    -1060.6230  0.0102396710 -1.2960986E-08  8.9047047E-16 -3.2286944E-20  1.5943142E-24  1.1674493E-28 -3.1627036E-32
 148    1    -1060.6026  0.0102396192 -1.2960981E-08  8.9021219E-16 -3.2271008E-20  1.5957137E-24  1.1630200E-28 -3.1654199E-32
 148    2    -1060.5616  0.0102395155 -1.2960970E-08  8.8969613E-16 -3.2239079E-20  1.5984919E-24  1.1541594E-28 -3.1708327E-32
 148    3    -1060.5002  0.0102393599 -1.2960954E-08  8.8892296E-16 -3.2191054E-20  1.6026244E-24  1.1408179E-28 -3.1789387E-32
 148    4    -1060.4183  0.0102391526 -1.2960933E-08  8.8789384E-16 -3.2126843E-20  1.6080618E-24  1.1229817E-28 -3.1896168E-32
 148    5    -1060.3159  0.0102388933 -1.2960906E-08  8.8661040E-16 -3.2046265E-20  1.6147297E-24  1.1006133E-28 -3.2026617E-32
 148    6    -1060.1930  0.0102385823 -1.2960874E-08  8.8507449E-16 -3.1949136E-20  1.6225575E-24  1.0736417E-28 -3.2179901E-32
 148    7    -1060.0497  0.0102382194 -1.2960837E-08  8.8328852E-16 -3.1835265E-20  1.6314447E-24  1.0420241E-28 -3.2354297E-32
 148    8    -1059.8859  0.0102378046 -1.2960795E-08  8.8125528E-16 -3.1704346E-20  1.6412708E-24  1.0056772E-28 -3.2547238E-32
 148    9    -1059.7016  0.0102373380 -1.2960747E-08  8.7897792E-16 -3.1556149E-20  1.6519093E-24  9.6453599E-29 -3.2756412E-32
 148   10    -1059.4968  0.0102368196 -1.2960695E-08  8.7646001E-16 -3.1390392E-20  1.6632107E-24  9.1851854E-29 -3.2979355E-32
 148   11    -1059.2716  0.0102362493 -1.2960637E-08  8.7370569E-16 -3.1206775E-20  1.6750024E-24  8.6754682E-29 -3.3212459E-32
 148   12    -1059.0260  0.0102356272 -1.2960574E-08  8.7071963E-16 -3.1005045E-20  1.6870857E-24  8.1154752E-29 -3.3451652E-32
 148   13    -1058.7599  0.0102349533 -1.2960506E-08  8.6750637E-16 -3.0784924E-20  1.6992764E-24  7.5044396E-29 -3.3693926E-32
 148   14    -1058.4733  0.0102342275 -1.2960434E-08  8.6407192E-16 -3.0546154E-20  1.7113244E-24  6.8416339E-29 -3.3934662E-32
 148   15    -1058.1663  0.0102334499 -1.2960356E-08  8.6042178E-16 -3.0288574E-20  1.7230002E-24  6.1265288E-29 -3.4169416E-32
 148   16    -1057.8388  0.0102326204 -1.2960274E-08  8.5656257E-16 -3.0012009E-20  1.7340207E-24  5.3586287E-29 -3.4392079E-32
 148   17    -1057.4909  0.0102317391 -1.2960186E-08  8.5250093E-16 -2.9716339E-20  1.7441211E-24  4.5375342E-29 -3.4599015E-32
 148   18    -1057.1226  0.0102308060 -1.2960095E-08  8.4824445E-16 -2.9401576E-20  1.7529767E-24  3.6632879E-29 -3.4783093E-32
 148   19    -1056.7338  0.0102298210 -1.2959998E-08  8.4380081E-16 -2.9067769E-20  1.7602702E-24  2.7358132E-29 -3.4938670E-32
 148   20    -1056.3247  0.0102287842 -1.2959897E-08  8.3917809E-16 -2.8715157E-20  1.7656625E-24  1.7558525E-29 -3.5059030E-32
 149    0    -1038.4232  0.0101762342 -1.3036830E-08  6.8851537E-16 -3.7453846E-20 -1.5494583E-24  2.0146550E-28  2.7910390E-32
 149    1    -1038.4029  0.0101761821 -1.3036826E-08  6.8821560E-16 -3.7469322E-20 -1.5470353E-24  2.0185557E-28  2.7865969E-32
 149    2    -1038.3622  0.0101760778 -1.3036817E-08  6.8761583E-16 -3.7500233E-20 -1.5421806E-24  2.0263510E-28  2.7777465E-32
 149    3    -1038.3011  0.0101759214 -1.3036805E-08  6.8671527E-16 -3.7546362E-20 -1.5348632E-24  2.0379859E-28  2.7643652E-32
 149    4    -1038.2197  0.0101757128 -1.3036789E-08  6.8551283E-16 -3.7607583E-20 -1.5250465E-24  2.0534157E-28  2.7464574E-32
 149    5    -1038.1180  0.0101754520 -1.3036768E-08  6.8400692E-16 -3.7683531E-20 -1.5126662E-24  2.0725645E-28  2.7238595E-32
 149    6    -1037.9959  0.0101751392 -1.3036743E-08  6.8219605E-16 -3.7773812E-20 -1.4976664E-24  2.0953278E-28  2.6964690E-32
 149    7    -1037.8534  0.0101747741 -1.3036715E-08  6.8007773E-16 -3.7878035E-20 -1.4799482E-24  2.1215880E-28  2.6640248E-32
 149    8    -1037.6906  0.0101743569 -1.3036682E-08  6.7764987E-16 -3.7995626E-20 -1.4594476E-24  2.1512272E-28  2.6266064E-32
 149    9    -1037.5075  0.0101738876 -1.3036646E-08  6.7490944E-16 -3.8125914E-20 -1.4360323E-24  2.1840488E-28  2.5837479E-32
 149   10    -1037.3040  0.0101733662 -1.3036605E-08  6.7185363E-16 -3.8268209E-20 -1.4096090E-24  2.2198879E-28  2.5353977E-32
 149   11    -1037.0802  0.0101727926 -1.3036561E-08  6.6847925E-16 -3.8421637E-20 -1.3800491E-24  2.2585126E-28  2.4812424E-32
 149   12    -1036.8361  0.0101721668 -1.3036513E-08  6.6478286E-16 -3.8585286E-20 -1.3472290E-24  2.2996967E-28  2.4211218E-32
 149   13    -1036.5716  0.0101714889 -1.3036461E-08  6.6076094E-16 -3.8758094E-20 -1.3110123E-24  2.3431621E-28  2.3547334E-32
 149   14    -1036.2868  0.0101707589 -1.3036406E-08  6.5640990E-16 -3.8938844E-20 -1.2712658E-24  2.3886012E-28  2.2818396E-32
 149   15    -1035.9817  0.0101699767 -1.3036347E-08  6.5172598E-16 -3.9126292E-20 -1.2278457E-24  2.4356847E-28  2.2021092E-32
 149   16    -1035.6563  0.0101691424 -1.3036285E-08  6.4670529E-16 -3.9318992E-20 -1.1806069E-24  2.4840410E-28  2.1153119E-32
 149   17    -1035.3105  0.0101682559 -1.3036219E-08  6.4134447E-16 -3.9515344E-20 -1.1294263E-24  2.5332653E-28  2.0212178E-32
 149   18    -1034.9445  0.0101673173 -1.3036150E-08  6.3563992E-16 -3.9713695E-20 -1.0741736E-24  2.5829325E-28  1.9196503E-32
 149   19    -1034.5582  0.0101663265 -1.3036078E-08  6.2958815E-16 -3.9912147E-20 -1.0147102E-24  2.6325401E-28  1.8102132E-32
 149   20    -1034.1515  0.0101652837 -1.3036003E-08  6.2318627E-16 -4.0108743E-20 -9.5092786E-25  2.6815817E-28  1.6926889E-32
 150    0    -1016.4256  0.0101122460 -1.3115424E-08  3.7041278E-16 -1.9059937E-20 -6.4656045E-25 -2.9557145E-28  1.1080143E-32
 150    1    -1016.4054  0.0101121935 -1.3115421E-08  3.7026028E-16 -1.9066407E-20 -6.5010586E-25 -2.9541639E-28  1.1145193E-32
 150    2    -1016.3649  0.0101120886 -1.3115417E-08  3.6995512E-16 -1.9079473E-20 -6.5719396E-25 -2.9510238E-28  1.1276039E-32
 150    3    -1016.3043  0.0101119312 -1.3115410E-08  3.6949705E-16 -1.9099349E-20 -6.6781310E-25 -2.9462448E-28  1.1471443E-32
 150    4    -1016.2234  0.0101117214 -1.3115401E-08  3.6888537E-16 -1.9126358E-20 -6.8193471E-25 -2.9397497E-28  1.1730969E-32
 150    5    -1016.1222  0.0101114591 -1.3115390E-08  3.6811971E-16 -1.9160885E-20 -6.9955397E-25 -2.9314208E-28  1.2055473E-32
 150    6    -1016.0009  0.0101111443 -1.3115377E-08  3.6719886E-16 -1.9203506E-20 -7.2061509E-25 -2.9211319E-28  1.2442515E-32
 150    7    -1015.8594  0.0101107771 -1.3115362E-08  3.6612209E-16 -1.9254780E-20 -7.4510408E-25 -2.9087215E-28  1.2892683E-32
 150    8    -1015.6976  0.0101103574 -1.3115344E-08  3.6488784E-16 -1.9315513E-20 -7.7295685E-25 -2.8939950E-28  1.3404676E-32
 150    9    -1015.5156  0.0101098852 -1.3115324E-08  3.6349464E-16 -1.9386477E-20 -8.0412473E-25 -2.8767393E-28  1.3977691E-32
 150   10    -1015.3134  0.0101093606 -1.3115303E-08  3.6194046E-16 -1.9468615E-20 -8.3852399E-25 -2.8567295E-28  1.4609110E-32
 150   11    -1015.0910  0.0101087836 -1.3115279E-08  3.6022310E-16 -1.9562932E-20 -8.7608332E-25 -2.8337008E-28  1.5298541E-32
 150   12    -1014.8484  0.0101081540 -1.3115253E-08  3.5833989E-16 -1.9670497E-20 -9.1669872E-25 -2.8073724E-28  1.6043753E-32
 150   13    -1014.5856  0.0101074720 -1.3115225E-08  3.5628783E-16 -1.9792522E-20 -9.6025974E-25 -2.7774391E-28  1.6842431E-32
 150   14    -1014.3026  0.0101067376 -1.3115195E-08  3.5406353E-16 -1.9930198E-20 -1.0066476E-24 -2.7435981E-28  1.7692625E-32
 150   15    -1013.9994  0.0101059507 -1.3115164E-08  3.5166269E-16 -2.0084882E-20 -1.0556898E-24 -2.7054958E-28  1.8590328E-32
 150   16    -1013.6760  0.0101051113 -1.3115130E-08  3.4908074E-16 -2.0257927E-20 -1.1072235E-24 -2.6627923E-28  1.9532675E-32
 150   17    -1013.3325  0.0101042195 -1.3115094E-08  3.4631272E-16 -2.0450753E-20 -1.1610675E-24 -2.6151294E-28  2.0516851E-32
 150   18    -1012.9687  0.0101032752 -1.3115057E-08  3.4335246E-16 -2.0664793E-20 -1.2169821E-24 -2.5621429E-28  2.1537141E-32
 150   19    -1012.5848  0.0101022784 -1.3115018E-08  3.4019360E-16 -2.0901525E-20 -1.2747379E-24 -2.5034411E-28  2.2590363E-32
 150   20    -1012.1808  0.0101012292 -1.3114978E-08  3.3682851E-16 -2.1162435E-20 -1.3340413E-24 -2.4386763E-28  2.3669455E-32
 151    0     -994.6314  0.0100476924 -1.3195950E-08  6.2939955E-19 -3.4118057E-20  1.6835134E-24  1.9311851E-29 -3.6531969E-32
 151    1     -994.6113  0.0100476396 -1.3195950E-08  3.5651188E-19 -3.4101216E-20  1.6837430E-24  1.8800124E-29 -3.6534947E-32
 151    2     -994.5711  0.0100475340 -1.3195950E-08 -1.8882231E-19 -3.4067552E-20  1.6841789E-24  1.7777114E-29 -3.6540647E-32
 151    3     -994.5108  0.0100473757 -1.3195950E-08 -1.0057671E-18 -3.4017021E-20  1.6847895E-24  1.6242851E-29 -3.6548511E-32
 151    4     -994.4305  0.0100471646 -1.3195950E-08 -2.0933463E-18 -3.3949606E-20  1.6855260E-24  1.4195379E-29 -3.6557600E-32
 151    5     -994.3300  0.0100469006 -1.3195950E-08 -3.4496243E-18 -3.3865291E-20  1.6863028E-24  1.1635373E-29 -3.6565920E-32
 151    6     -994.2094  0.0100465839 -1.3195950E-08 -5.0727647E-18 -3.3764093E-20  1.6870304E-24  8.5637865E-30 -3.6571617E-32
 151    7     -994.0688  0.0100462144 -1.3195950E-08 -6.9602189E-18 -3.3645993E-20  1.6875953E-24  4.9802967E-30 -3.6572352E-32
 151    8     -993.9081  0.0100457922 -1.3195950E-08 -9.1092216E-18 -3.3510968E-20  1.6878774E-24  8.8422664E-31 -3.6566596E-32
 151    9     -993.7272  0.0100453171 -1.3195951E-08 -1.1516641E-17 -3.3359069E-20  1.6877299E-24 -3.7225818E-30 -3.6550960E-32
 151   10     -993.5263  0.0100447893 -1.3195952E-08 -1.4178468E-17 -3.3190313E-20  1.6869670E-24 -8.8376292E-30 -3.6521143E-32
 151   11     -993.3054  0.0100442087 -1.3195953E-08 -1.7091152E-17 -3.3004843E-20  1.6854350E-24 -1.4458337E-29 -3.6475507E-32
 151   12     -993.0643  0.0100435753 -1.3195954E-08 -2.0249917E-17 -3.2802743E-20  1.6829100E-24 -2.0580518E-29 -3.6408072E-32
 151   13     -992.8032  0.0100428891 -1.3195956E-08 -2.3649976E-17 -3.2584180E-20  1.6791831E-24 -2.7199440E-29 -3.6316189E-32
 151   14     -992.5220  0.0100421501 -1.3195958E-08 -2.7286239E-17 -3.2349433E-20  1.6740141E-24 -3.4305586E-29 -3.6193926E-32
 151   15     -992.2207  0.0100413583 -1.3195961E-08 -3.1153203E-17 -3.2098836E-20  1.6671617E-24 -4.1890387E-29 -3.6037554E-32
 151   16     -991.8994  0.0100405138 -1.3195964E-08 -3.5244713E-17 -3.1832767E-20  1.6583378E-24 -4.9941091E-29 -3.5840315E-32
 151   17     -991.5581  0.0100396165 -1.3195968E-08 -3.9554950E-17 -3.1551780E-20  1.6472876E-24 -5.8442886E-29 -3.5598056E-32
 151   18     -991.1967  0.0100386664 -1.3195972E-08 -4.4077172E-17 -3.1256458E-20  1.6337034E-24 -6.7377846E-29 -3.5304980E-32
 151   19     -990.8152  0.0100376635 -1.3195977E-08 -4.8804602E-17 -3.0947597E-20  1.6172671E-24 -7.6722121E-29 -3.4953063E-32
 151   20     -990.4137  0.0100366078 -1.3195984E-08 -5.3730351E-17 -3.0626037E-20  1.5976766E-24 -8.6452539E-29 -3.4537897E-32
 152    0     -973.0421  0.0099825580 -1.3279358E-08 -2.9784153E-16 -4.5370894E-20 -6.2393244E-25  2.8479793E-28  1.2400127E-32
 152    1     -973.0221  0.0099825049 -1.3279359E-08 -2.9820445E-16 -4.5377122E-20 -6.2052055E-25  2.8497172E-28  1.2335168E-32
 152    2     -972.9822  0.0099823987 -1.3279363E-08 -2.9893063E-16 -4.5389463E-20 -6.1367162E-25  2.8531484E-28  1.2203709E-32
 152    3     -972.9223  0.0099822393 -1.3279368E-08 -3.0002023E-16 -4.5407727E-20 -6.0339366E-25  2.8582361E-28  1.2007248E-32
 152    4     -972.8424  0.0099820269 -1.3279376E-08 -3.0147355E-16 -4.5431591E-20 -5.8966054E-25  2.8648846E-28  1.1743793E-32
 152    5     -972.7426  0.0099817613 -1.3279385E-08 -3.0329153E-16 -4.5460643E-20 -5.7243686E-25  2.8729909E-28  1.1413240E-32
 152    6     -972.6228  0.0099814426 -1.3279396E-08 -3.0547434E-16 -4.5494364E-20 -5.5172771E-25  2.8824109E-28  1.1016988E-32
 152    7     -972.4831  0.0099810707 -1.3279408E-08 -3.0802318E-16 -4.5532146E-20 -5.2746582E-25  2.8929772E-28  1.0551766E-32
 152    8     -972.3234  0.0099806458 -1.3279423E-08 -3.1093848E-16 -4.5573206E-20 -4.9964076E-25  2.9044938E-28  1.0018085E-32
 152    9     -972.1437  0.0099801677 -1.3279440E-08 -3.1422140E-16 -4.5616771E-20 -4.6820026E-25  2.9167364E-28  9.4147338E-33
 152   10     -971.9441  0.0099796366 -1.3279459E-08 -3.1787252E-16 -4.5661837E-20 -4.3312423E-25  2.9294470E-28  8.7417317E-33
 152   11     -971.7246  0.0099790523 -1.3279480E-08 -3.2189281E-16 -4.5707351E-20 -3.9437213E-25  2.9423433E-28  7.9984661E-33
 152   12     -971.4851  0.0099784149 -1.3279504E-08 -3.2628286E-16 -4.5752135E-20 -3.5191455E-25  2.9550991E-28  7.1836240E-33
 152   13     -971.2257  0.0099777243 -1.3279529E-08 -3.3104339E-16 -4.5794884E-20 -3.0571271E-25  2.9673640E-28  6.2957140E-33
 152   14     -970.9463  0.0099769807 -1.3279557E-08 -3.3617470E-16 -4.5834211E-20 -2.5576206E-25  2.9787670E-28  5.3356915E-33
 152   15     -970.6470  0.0099761839 -1.3279588E-08 -3.4167693E-16 -4.5868522E-20 -2.0204925E-25  2.9888777E-28  4.3028909E-33
 152   16     -970.3278  0.0099753340 -1.3279621E-08 -3.4755005E-16 -4.5896260E-20 -1.4457664E-25  2.9972814E-28  3.1975660E-33
 152   17     -969.9886  0.0099744310 -1.3279657E-08 -3.5379337E-16 -4.5915649E-20 -8.3362343E-26  3.0034880E-28  2.0194021E-33
 152   18     -969.6296  0.0099734748 -1.3279695E-08 -3.6040598E-16 -4.5924805E-20 -1.8446634E-26  3.0070081E-28  7.7012503E-34
 152   19     -969.2506  0.0099724656 -1.3279737E-08 -3.6738658E-16 -4.5921806E-20  5.0128879E-26  3.0072997E-28 -5.5082972E-34
 152   20     -968.8517  0.0099714032 -1.3279781E-08 -3.7473276E-16 -4.5904546E-20  1.2226489E-25  3.0038116E-28 -1.9405709E-33
 153    0     -951.6589  0.0099168268 -1.3366174E-08 -6.2414483E-16 -2.7178122E-20 -1.5249462E-24 -1.8319688E-28  3.1779888E-32
 153    1     -951.6391  0.0099167734 -1.3366177E-08 -6.2436227E-16 -2.7193380E-20 -1.5271446E-24 -1.8275151E-28  3.1824687E-32
 153    2     -951.5994  0.0099166664 -1.3366185E-08 -6.2479768E-16 -2.7223978E-20 -1.5315162E-24 -1.8185864E-28  3.1912929E-32
 153    3     -951.5399  0.0099165060 -1.3366196E-08 -6.2545156E-16 -2.7270023E-20 -1.5380417E-24 -1.8051545E-28  3.2045072E-32
 153    4     -951.4606  0.0099162922 -1.3366211E-08 -6.2632516E-16 -2.7331711E-20 -1.5466664E-24 -1.7871630E-28  3.2219948E-32
 153    5     -951.3614  0.0099160249 -1.3366230E-08 -6.2741992E-16 -2.7409303E-20 -1.5573269E-24 -1.7645361E-28  3.2435931E-32
 153    6     -951.2424  0.0099157041 -1.3366252E-08 -6.2873786E-16 -2.7503126E-20 -1.5699295E-24 -1.7371796E-28  3.2691015E-32
 153    7     -951.1036  0.0099153298 -1.3366279E-08 -6.3028114E-16 -2.7613534E-20 -1.5843838E-24 -1.7049989E-28  3.2983698E-32
 153    8     -950.9450  0.0099149021 -1.3366309E-08 -6.3205248E-16 -2.7740914E-20 -1.6005723E-24 -1.6678777E-28  3.3311476E-32
 153    9     -950.7665  0.0099144209 -1.3366343E-08 -6.3405504E-16 -2.7885786E-20 -1.6183591E-24 -1.6256744E-28  3.3672127E-32
 153   10     -950.5682  0.0099138862 -1.3366382E-08 -6.3629243E-16 -2.8048597E-20 -1.6375814E-24 -1.5782525E-28  3.4062069E-32
 153   11     -950.3501  0.0099132981 -1.3366424E-08 -6.3876863E-16 -2.8229867E-20 -1.6580657E-24 -1.5254777E-28  3.4477554E-32
 153   12     -950.1122  0.0099126565 -1.3366470E-08 -6.4148826E-16 -2.8430134E-20 -1.6796211E-24 -1.4671815E-28  3.4916023E-32
 153   13     -949.8545  0.0099119615 -1.3366520E-08 -6.4445648E-16 -2.8649943E-20 -1.7020022E-24 -1.4032250E-28  3.5370300E-32
 153   14     -949.5770  0.0099112129 -1.3366574E-08 -6.4767861E-16 -2.8889855E-20 -1.7249982E-24 -1.3334337E-28  3.5838705E-32
 153   15     -949.2797  0.0099104109 -1.3366633E-08 -6.5116106E-16 -2.9150350E-20 -1.7483136E-24 -1.2576799E-28  3.6313325E-32
 153   16     -948.9625  0.0099095555 -1.3366695E-08 -6.5491019E-16 -2.9431986E-20 -1.7716851E-24 -1.1757856E-28  3.6790852E-32
 153   17     -948.6256  0.0099086465 -1.3366762E-08 -6.5893359E-16 -2.9735162E-20 -1.7947701E-24 -1.0876558E-28  3.7262628E-32
 153   18     -948.2689  0.0099076841 -1.3366834E-08 -6.6323881E-16 -3.0060254E-20 -1.8172434E-24 -9.9317046E-29  3.7723040E-32
 153   19     -947.8925  0.0099066683 -1.3366910E-08 -6.6783428E-16 -3.0407620E-20 -1.8387405E-24 -8.9222668E-29  3.8164985E-32
 153   20     -947.4962  0.0099055989 -1.3366990E-08 -6.7272904E-16 -3.0777412E-20 -1.8588628E-24 -7.8477662E-29  3.8579790E-32
 154    0     -930.4834  0.0098504834 -1.3455414E-08 -1.0178107E-15 -2.5099093E-20  1.8016151E-24 -1.7972985E-28 -3.3624409E-32
 154    1     -930.4637  0.0098504296 -1.3455420E-08 -1.0180115E-15 -2.5081110E-20  1.7994562E-24 -1.8020006E-28 -3.3578999E-32
 154    2     -930.4243  0.0098503220 -1.3455432E-08 -1.0184124E-15 -2.5045144E-20  1.7951185E-24 -1.8113900E-28 -3.3487885E-32
 154    3     -930.3652  0.0098501605 -1.3455450E-08 -1.0190129E-15 -2.4991404E-20  1.7885709E-24 -1.8254255E-28 -3.3350286E-32
 154    4     -930.2864  0.0098499452 -1.3455475E-08 -1.0198115E-15 -2.4920045E-20  1.7797646E-24 -1.8440482E-28 -3.3164907E-32
 154    5     -930.1879  0.0098496761 -1.3455505E-08 -1.0208066E-15 -2.4831318E-20  1.7686377E-24 -1.8671864E-28 -3.2931708E-32
 154    6     -930.0697  0.0098493532 -1.3455542E-08 -1.0219958E-15 -2.4725601E-20  1.7550859E-24 -1.8947297E-28 -3.2646803E-32
 154    7     -929.9318  0.0098489764 -1.3455585E-08 -1.0233771E-15 -2.4603308E-20  1.7390409E-24 -1.9265566E-28 -3.2309924E-32
 154    8     -929.7743  0.0098485458 -1.3455634E-08 -1.0249472E-15 -2.4464940E-20  1.7203691E-24 -1.9625271E-28 -3.1917860E-32
 154    9     -929.5970  0.0098480614 -1.3455690E-08 -1.0267031E-15 -2.4311055E-20  1.6989585E-24 -2.0024587E-28 -3.1468566E-32
 154   10     -929.4000  0.0098475232 -1.3455751E-08 -1.0286413E-15 -2.4142372E-20  1.6746733E-24 -2.0461659E-28 -3.0959946E-32
 154   11     -929.1834  0.0098469311 -1.3455819E-08 -1.0307576E-15 -2.3959666E-20  1.6473363E-24 -2.0933934E-28 -3.0385971E-32
 154   12     -928.9471  0.0098462853 -1.3455894E-08 -1.0330484E-15 -2.3763817E-20  1.6168304E-24 -2.1439095E-28 -2.9746984E-32
 154   13     -928.6911  0.0098455856 -1.3455974E-08 -1.0355092E-15 -2.3555802E-20  1.5829790E-24 -2.1974137E-28 -2.9038607E-32
 154   14     -928.4154  0.0098448320 -1.3456061E-08 -1.0381349E-15 -2.3336806E-20  1.5455792E-24 -2.2535617E-28 -2.8255476E-32
 154   15     -928.1201  0.0098440247 -1.3456155E-08 -1.0409217E-15 -2.3108026E-20  1.5044931E-24 -2.3120049E-28 -2.7396283E-32
 154   16     -927.8051  0.0098431635 -1.3456255E-08 -1.0438641E-15 -2.2870895E-20  1.4595112E-24 -2.3723127E-28 -2.6455037E-32
 154   17     -927.4704  0.0098422484 -1.3456362E-08 -1.0469579E-15 -2.2626913E-20  1.4104873E-24 -2.4340701E-28 -2.5430584E-32
 154   18     -927.1161  0.0098412796 -1.3456475E-08 -1.0501981E-15 -2.2377803E-20  1.3572201E-24 -2.4967521E-28 -2.4316683E-32
 154   19     -926.7422  0.0098402569 -1.3456595E-08 -1.0535803E-15 -2.2125407E-20  1.2995783E-24 -2.5598388E-28 -2.3112884E-32
 154   20     -926.3486  0.0098391803 -1.3456721E-08 -1.0570999E-15 -2.1871681E-20  1.2373803E-24 -2.6227438E-28 -2.1814114E-32
 155    0     -909.5170  0.0097835144 -1.3546561E-08 -1.2576833E-15 -3.7708757E-20  1.1037776E-24  3.2440788E-28 -1.6971304E-32
 155    1     -909.4975  0.0097834602 -1.3546569E-08 -1.2579847E-15 -3.7697705E-20  1.1076602E-24  3.2417034E-28 -1.7052663E-32
 155    2     -909.4583  0.0097833519 -1.3546584E-08 -1.2585877E-15 -3.7675458E-20  1.1154367E-24  3.2368998E-28 -1.7216212E-32
 155    3     -909.3996  0.0097831893 -1.3546607E-08 -1.2594916E-15 -3.7641833E-20  1.1270793E-24  3.2296202E-28 -1.7460944E-32
 155    4     -909.3214  0.0097829726 -1.3546637E-08 -1.2606954E-15 -3.7596457E-20  1.1425556E-24  3.2197538E-28 -1.7786086E-32
 155    5     -909.2235  0.0097827016 -1.3546675E-08 -1.2621980E-15 -3.7538812E-20  1.1618273E-24  3.2071574E-28 -1.8190783E-32
 155    6     -909.1061  0.0097823765 -1.3546720E-08 -1.2639982E-15 -3.7468441E-20  1.1848689E-24  3.1916742E-28 -1.8675798E-32
 155    7     -908.9692  0.0097819972 -1.3546773E-08 -1.2660941E-15 -3.7384545E-20  1.2116065E-24  3.1730933E-28 -1.9239309E-32
 155    8     -908.8127  0.0097815637 -1.3546834E-08 -1.2684838E-15 -3.7286418E-20  1.2419715E-24  3.1511879E-28 -1.9878920E-32
 155    9     -908.6366  0.0097810760 -1.3546903E-08 -1.2711641E-15 -3.7173103E-20  1.2758555E-24  3.1256918E-28 -2.0592691E-32
 155   10     -908.4410  0.0097805341 -1.3546979E-08 -1.2741329E-15 -3.7043638E-20  1.3131945E-24  3.0963040E-28 -2.1381163E-32
 155   11     -908.2258  0.0097799381 -1.3547063E-08 -1.2773863E-15 -3.6896955E-20  1.3538417E-24  3.0627202E-28 -2.2239735E-32
 155   12     -907.9911  0.0097792878 -1.3547155E-08 -1.2809205E-15 -3.6731861E-20  1.3976685E-24  3.0245821E-28 -2.3166600E-32
 155   13     -907.7369  0.0097785833 -1.3547255E-08 -1.2847310E-15 -3.6547114E-20  1.4445146E-24  2.9815163E-28 -2.4158509E-32
 155   14     -907.4631  0.0097778247 -1.3547364E-08 -1.2888129E-15 -3.6341388E-20  1.4942101E-24  2.9331197E-28 -2.5213933E-32
 155   15     -907.1698  0.0097770119 -1.3547480E-08 -1.2931604E-15 -3.6113327E-20  1.5465264E-24  2.8790055E-28 -2.6325857E-32
 155   16     -906.8569  0.0097761448 -1.3547604E-08 -1.2977668E-15 -3.5861507E-20  1.6012290E-24  2.8187297E-28 -2.7491192E-32
 155   17     -906.5245  0.0097752236 -1.3547737E-08 -1.3026252E-15 -3.5584440E-20  1.6580500E-24  2.7518492E-28 -2.8703704E-32
 155   18     -906.1726  0.0097742481 -1.3547878E-08 -1.3077278E-15 -3.5280689E-20  1.7167021E-24  2.6779279E-28 -2.9958936E-32
 155   19     -905.8012  0.0097732185 -1.3548027E-08 -1.3130652E-15 -3.4948779E-20  1.7768319E-24  2.5965160E-28 -3.1249438E-32
 155   20     -905.4103  0.0097721346 -1.3548185E-08 -1.3186283E-15 -3.4587235E-20  1.8380851E-24  2.5071567E-28 -3.2567905E-32
 156    0     -888.7612  0.0097159139 -1.3639279E-08 -1.3518997E-15 -2.4082492E-20 -2.7064509E-24 -1.6615308E-29  5.2574890E-32
 156    1     -888.7418  0.0097158593 -1.3639287E-08 -1.3520924E-15 -2.4109575E-20 -2.7066478E-24 -1.5878637E-29  5.2576918E-32
 156    2     -888.7029  0.0097157502 -1.3639303E-08 -1.3524786E-15 -2.4163726E-20 -2.7070107E-24 -1.4406034E-29  5.2579095E-32
 156    3     -888.6446  0.0097155865 -1.3639327E-08 -1.3530595E-15 -2.4244918E-20 -2.7074911E-24 -1.2197940E-29  5.2581633E-32
 156    4     -888.5669  0.0097153683 -1.3639360E-08 -1.3538370E-15 -2.4353226E-20 -2.7080189E-24 -9.2531652E-30  5.2583181E-32
 156    5     -888.4697  0.0097150955 -1.3639401E-08 -1.3548139E-15 -2.4488671E-20 -2.7084515E-24 -5.5726676E-30  5.2578929E-32
 156    6     -888.3532  0.0097147682 -1.3639449E-08 -1.3559933E-15 -2.4651178E-20 -2.7086953E-24 -1.1555873E-30  5.2569241E-32
 156    7     -888.2172  0.0097143863 -1.3639506E-08 -1.3573789E-15 -2.4840784E-20 -2.7085809E-24  3.9949511E-30  5.2549927E-32
 156    8     -888.0617  0.0097139498 -1.3639572E-08 -1.3589759E-15 -2.5057462E-20 -2.7079037E-24  9.8787296E-30  5.2515793E-32
 156    9     -887.8869  0.0097134588 -1.3639645E-08 -1.3607886E-15 -2.5301094E-20 -2.7064881E-24  1.6492366E-29  5.2465435E-32
 156   10     -887.6926  0.0097129132 -1.3639727E-08 -1.3628237E-15 -2.5571628E-20 -2.7040575E-24  2.3832261E-29  5.2390970E-32
 156   11     -887.4789  0.0097123131 -1.3639817E-08 -1.3650870E-15 -2.5868868E-20 -2.7003855E-24  3.1892732E-29  5.2289733E-32
 156   12     -887.2459  0.0097116583 -1.3639915E-08 -1.3675859E-15 -2.6192623E-20 -2.6951656E-24  4.0666955E-29  5.2154917E-32
 156   13     -886.9934  0.0097109491 -1.3640022E-08 -1.3703283E-15 -2.6542543E-20 -2.6880755E-24  5.0143219E-29  5.1979084E-32
 156   14     -886.7215  0.0097101852 -1.3640137E-08 -1.3733220E-15 -2.6918254E-20 -2.6787967E-24  6.0310022E-29  5.1756498E-32
 156   15     -886.4302  0.0097093668 -1.3640261E-08 -1.3765763E-15 -2.7319216E-20 -2.6669679E-24  7.1150909E-29  5.1480137E-32
 156   16     -886.1195  0.0097084938 -1.3640393E-08 -1.3801005E-15 -2.7744792E-20 -2.6521957E-24  8.2645545E-29  5.1141274E-32
 156   17     -885.7894  0.0097075663 -1.3640534E-08 -1.3839043E-15 -2.8194141E-20 -2.6341073E-24  9.4769528E-29  5.0733571E-32
 156   18     -885.4400  0.0097065841 -1.3640684E-08 -1.3879984E-15 -2.8666351E-20 -2.6122536E-24  1.0749382E-28  5.0246054E-32
 156   19     -885.0711  0.0097055474 -1.3640842E-08 -1.3923933E-15 -2.9160278E-20 -2.5862281E-24  1.2078513E-28  4.9672605E-32
 156   20     -884.6829  0.0097044562 -1.3641010E-08 -1.3971000E-15 -2.9674493E-20 -2.5555835E-24  1.3459985E-28  4.9002188E-32
 157    0     -868.2174  0.0096476843 -1.3732738E-08 -1.6296289E-15 -1.5063685E-20  6.3054200E-25 -3.8150633E-28 -1.9076736E-32
 157    1     -868.1981  0.0096476294 -1.3732748E-08 -1.6297493E-15 -1.5057419E-20  6.2595811E-25 -3.8177216E-28 -1.8983183E-32
 157    2     -868.1595  0.0096475195 -1.3732767E-08 -1.6299901E-15 -1.5044994E-20  6.1679215E-25 -3.8230113E-28 -1.8796190E-32
 157    3     -868.1017  0.0096473547 -1.3732797E-08 -1.6303510E-15 -1.5026687E-20  6.0301429E-25 -3.8308509E-28 -1.8514895E-32
 157    4     -868.0245  0.0096471350 -1.3732836E-08 -1.6308314E-15 -1.5002920E-20  5.8459773E-25 -3.8411158E-28 -1.8138774E-32
 157    5     -867.9280  0.0096468603 -1.3732885E-08 -1.6314310E-15 -1.4974281E-20  5.6151679E-25 -3.8536406E-28 -1.7667959E-32
 157    6     -867.8123  0.0096465307 -1.3732944E-08 -1.6321489E-15 -1.4941429E-20  5.3371584E-25 -3.8682477E-28 -1.7100585E-32
 157    7     -867.6772  0.0096461462 -1.3733012E-08 -1.6329847E-15 -1.4905197E-20  5.0115569E-25 -3.8846803E-28 -1.6436264E-32
 157    8     -867.5229  0.0096457068 -1.3733091E-08 -1.6339374E-15 -1.4866617E-20  4.6377539E-25 -3.9026618E-28 -1.5673387E-32
 157    9     -867.3493  0.0096452124 -1.3733179E-08 -1.6350061E-15 -1.4826748E-20  4.2150642E-25 -3.9218699E-28 -1.4810119E-32
 157   10     -867.1564  0.0096446630 -1.3733277E-08 -1.6361907E-15 -1.4786964E-20  3.7433084E-25 -3.9419266E-28 -1.3847818E-32
 157   11     -866.9442  0.0096440588 -1.3733385E-08 -1.6374904E-15 -1.4748657E-20  3.2216834E-25 -3.9624390E-28 -1.2784031E-32
 157   12     -866.7127  0.0096433996 -1.3733503E-08 -1.6389044E-15 -1.4713423E-20  2.6495136E-25 -3.9829307E-28 -1.1615625E-32
 157   13     -866.4620  0.0096426854 -1.3733631E-08 -1.6404329E-15 -1.4683032E-20  2.0265702E-25 -4.0029141E-28 -1.0344812E-32
 157   14     -866.1920  0.0096419163 -1.3733769E-08 -1.6420761E-15 -1.4659395E-20  1.3525616E-25 -4.0218472E-28 -8.9703217E-33
 157   15     -865.9028  0.0096410923 -1.3733917E-08 -1.6438342E-15 -1.4644552E-20  6.2693345E-26 -4.0391224E-28 -7.4895929E-33
 157   16     -865.5943  0.0096402133 -1.3734074E-08 -1.6457084E-15 -1.4640718E-20 -1.4997579E-26 -4.0541334E-28 -5.9052404E-33
 157   17     -865.2665  0.0096392794 -1.3734242E-08 -1.6477000E-15 -1.4650307E-20 -9.7831336E-26 -4.0661752E-28 -4.2155436E-33
 157   18     -864.9195  0.0096382905 -1.3734421E-08 -1.6498112E-15 -1.4675791E-20 -1.8577103E-25 -4.0745512E-28 -2.4218465E-33
 157   19     -864.5533  0.0096372467 -1.3734609E-08 -1.6520451E-15 -1.4719953E-20 -2.7871841E-25 -4.0784652E-28 -5.2687127E-34
 157   20     -864.1678  0.0096361479 -1.3734807E-08 -1.6544053E-15 -1.4785477E-20 -3.7659783E-25 -4.0771435E-28  1.4685677E-33
 158    0     -847.8871  0.0095788241 -1.3826965E-08 -1.9164343E-15 -4.2877601E-20  1.4756165E-24  2.3825264E-28 -4.1156166E-32
 158    1     -847.8680  0.0095787688 -1.3826977E-08 -1.9167772E-15 -4.2862830E-20  1.4784759E-24  2.3767631E-28 -4.1216195E-32
 158    2     -847.8297  0.0095786582 -1.3827000E-08 -1.9174628E-15 -4.2833219E-20  1.4841637E-24  2.3652093E-28 -4.1334890E-32
 158    3     -847.7722  0.0095784923 -1.3827034E-08 -1.9184902E-15 -4.2788544E-20  1.4926437E-24  2.3478041E-28 -4.1512353E-32
 158    4     -847.6956  0.0095782710 -1.3827080E-08 -1.9198585E-15 -4.2728626E-20  1.5038580E-24  2.3244960E-28 -4.1746819E-32
 158    5     -847.5998  0.0095779945 -1.3827138E-08 -1.9215661E-15 -4.2653084E-20  1.5177139E-24  2.2951753E-28 -4.2036198E-32
 158    6     -847.4848  0.0095776626 -1.3827207E-08 -1.9236113E-15 -4.2561518E-20  1.5341165E-24  2.2597111E-28 -4.2379599E-32
 158    7     -847.3508  0.0095772755 -1.3827288E-08 -1.9259917E-15 -4.2453485E-20  1.5529221E-24  2.2179973E-28 -4.2772216E-32
 158    8     -847.1975  0.0095768330 -1.3827381E-08 -1.9287048E-15 -4.2328394E-20  1.5739835E-24  2.1698366E-28 -4.3211871E-32
 158    9     -847.0251  0.0095763352 -1.3827485E-08 -1.9317474E-15 -4.2185693E-20  1.5971289E-24  2.1150832E-28 -4.3694936E-32
 158   10     -846.8336  0.0095757821 -1.3827601E-08 -1.9351157E-15 -4.2024709E-20  1.6221375E-24  2.0535432E-28 -4.4216299E-32
 158   11     -846.6230  0.0095751737 -1.3827729E-08 -1.9388060E-15 -4.1844821E-20  1.6487931E-24  1.9850289E-28 -4.4771504E-32
 158   12     -846.3932  0.0095745100 -1.3827868E-08 -1.9428135E-15 -4.1645259E-20  1.6768329E-24  1.9093124E-28 -4.5354833E-32
 158   13     -846.1442  0.0095737909 -1.3828020E-08 -1.9471333E-15 -4.1425354E-20  1.7059720E-24  1.8262107E-28 -4.5960250E-32
 158   14     -845.8762  0.0095730165 -1.3828184E-08 -1.9517594E-15 -4.1184457E-20  1.7358860E-24  1.7355356E-28 -4.6580388E-32
 158   15     -845.5890  0.0095721868 -1.3828360E-08 -1.9566859E-15 -4.0921766E-20  1.7662433E-24  1.6370411E-28 -4.7208962E-32
 158   16     -845.2827  0.0095713018 -1.3828548E-08 -1.9619057E-15 -4.0636682E-20  1.7966584E-24  1.5305720E-28 -4.7837842E-32
 158   17     -844.9573  0.0095703615 -1.3828748E-08 -1.9674113E-15 -4.0328675E-20  1.8267117E-24  1.4159767E-28 -4.8456842E-32
 158   18     -844.6128  0.0095693658 -1.3828961E-08 -1.9731950E-15 -3.9997207E-20  1.8559796E-24  1.2930979E-28 -4.9057900E-32
 158   19     -844.2492  0.0095683148 -1.3829186E-08 -1.9792474E-15 -3.9641857E-20  1.8839507E-24  1.1618316E-28 -4.9629285E-32
 158   20     -843.8665  0.0095672084 -1.3829424E-08 -1.9855600E-15 -3.9262367E-20  1.9101807E-24  1.0220889E-28 -5.0163755E-32
 159    0     -827.7717  0.0095093279 -1.3923705E-08 -2.2051454E-15 -4.9653516E-20 -2.2239695E-24  2.4433157E-28  3.9934039E-32
 159    1     -827.7527  0.0095092723 -1.3923718E-08 -2.2055427E-15 -4.9675751E-20 -2.2210370E-24  2.4489005E-28  3.9873676E-32
 159    2     -827.7146  0.0095091609 -1.3923744E-08 -2.2063379E-15 -4.9720080E-20 -2.2151414E-24  2.4600410E-28  3.9751119E-32
 159    3     -827.6576  0.0095089938 -1.3923784E-08 -2.2075321E-15 -4.9786430E-20 -2.2062541E-24  2.4767062E-28  3.9567339E-32
 159    4     -827.5815  0.0095087710 -1.3923837E-08 -2.2091265E-15 -4.9874438E-20 -2.1943219E-24  2.4988019E-28  3.9320429E-32
 159    5     -827.4864  0.0095084925 -1.3923903E-08 -2.2111238E-15 -4.9983779E-20 -2.1792404E-24  2.5262068E-28  3.9007500E-32
 159    6     -827.3723  0.0095081583 -1.3923983E-08 -2.2135261E-15 -5.0113974E-20 -2.1609302E-24  2.5588109E-28  3.8627383E-32
 159    7     -827.2392  0.0095077685 -1.3924076E-08 -2.2163367E-15 -5.0264497E-20 -2.1392797E-24  2.5964464E-28  3.8178685E-32
 159    8     -827.0871  0.0095073229 -1.3924183E-08 -2.2195589E-15 -5.0434624E-20 -2.1141603E-24  2.6389174E-28  3.7658214E-32
 159    9     -826.9160  0.0095068216 -1.3924303E-08 -2.2231972E-15 -5.0623608E-20 -2.0853932E-24  2.6859879E-28  3.7060255E-32
 159   10     -826.7258  0.0095062647 -1.3924436E-08 -2.2272553E-15 -5.0830531E-20 -2.0528613E-24  2.7374103E-28  3.6386256E-32
 159   11     -826.5167  0.0095056520 -1.3924583E-08 -2.2317384E-15 -5.1054344E-20 -2.0163508E-24  2.7928508E-28  3.5627478E-32
 159   12     -826.2886  0.0095049836 -1.3924744E-08 -2.2366510E-15 -5.1293871E-20 -1.9757123E-24  2.8520043E-28  3.4783606E-32
 159   13     -826.0415  0.0095042595 -1.3924919E-08 -2.2419990E-15 -5.1547826E-20 -1.9307222E-24  2.9144756E-28  3.3848828E-32
 159   14     -825.7754  0.0095034797 -1.3925107E-08 -2.2477873E-15 -5.1814662E-20 -1.8812187E-24  2.9798070E-28  3.2820695E-32
 159   15     -825.4903  0.0095026442 -1.3925310E-08 -2.2540218E-15 -5.2092771E-20 -1.8269635E-24  3.0475434E-28  3.1692017E-32
 159   16     -825.1862  0.0095017530 -1.3925527E-08 -2.2607083E-15 -5.2380402E-20 -1.7677755E-24  3.1171724E-28  3.0461743E-32
 159   17     -824.8631  0.0095008060 -1.3925758E-08 -2.2678521E-15 -5.2675469E-20 -1.7034583E-24  3.1880824E-28  2.9123635E-32
 159   18     -824.5211  0.0094998034 -1.3926003E-08 -2.2754591E-15 -5.2975840E-20 -1.6338259E-24  3.2596594E-28  2.7675689E-32
 159   19     -824.1602  0.0094987450 -1.3926263E-08 -2.2835347E-15 -5.3279173E-20 -1.5586820E-24  3.3312084E-28  2.6111762E-32
 159   20     -823.7802  0.0094976309 -1.3926537E-08 -2.2920839E-15 -5.3582831E-20 -1.4778628E-24  3.4019602E-28  2.4429048E-32
 160    0     -807.8726  0.0094391843 -1.4023903E-08 -2.6741306E-15 -3.4640649E-20 -1.0540606E-24 -2.9809241E-28  2.1652018E-32
 160    1     -807.8537  0.0094391282 -1.4023920E-08 -2.6744080E-15 -3.4651218E-20 -1.0576204E-24 -2.9778881E-28  2.1731262E-32
 160    2     -807.8159  0.0094390160 -1.4023952E-08 -2.6749624E-15 -3.4672430E-20 -1.0647689E-24 -2.9717805E-28  2.1891749E-32
 160    3     -807.7593  0.0094388477 -1.4024000E-08 -2.6757950E-15 -3.4704555E-20 -1.0754522E-24 -2.9625318E-28  2.2131711E-32
 160    4     -807.6838  0.0094386234 -1.4024064E-08 -2.6769062E-15 -3.4747839E-20 -1.0896457E-24 -2.9500573E-28  2.2449485E-32
 160    5     -807.5894  0.0094383429 -1.4024144E-08 -2.6782972E-15 -3.4802775E-20 -1.1072962E-24 -2.9341970E-28  2.2844754E-32
 160    6     -807.4762  0.0094380063 -1.4024241E-08 -2.6799694E-15 -3.4869837E-20 -1.1283445E-24 -2.9148140E-28  2.3315315E-32
 160    7     -807.3440  0.0094376136 -1.4024353E-08 -2.6819242E-15 -3.4949692E-20 -1.1527413E-24 -2.8916935E-28  2.3862186E-32
 160    8     -807.1930  0.0094371648 -1.4024482E-08 -2.6841641E-15 -3.5043015E-20 -1.1803688E-24 -2.8646186E-28  2.4480708E-32
 160    9     -807.0232  0.0094366599 -1.4024627E-08 -2.6866910E-15 -3.5150629E-20 -1.2111397E-24 -2.8333357E-28  2.5169667E-32
 160   10     -806.8344  0.0094360990 -1.4024788E-08 -2.6895080E-15 -3.5273444E-20 -1.2449191E-24 -2.7975691E-28  2.5925343E-32
 160   11     -806.6268  0.0094354819 -1.4024966E-08 -2.6926181E-15 -3.5412404E-20 -1.2815855E-24 -2.7570140E-28  2.6745579E-32
 160   12     -806.4004  0.0094348087 -1.4025160E-08 -2.6960251E-15 -3.5568577E-20 -1.3209662E-24 -2.7113303E-28  2.7626870E-32
 160   13     -806.1551  0.0094340793 -1.4025371E-08 -2.6997333E-15 -3.5743018E-20 -1.3628645E-24 -2.6602033E-28  2.8563449E-32
 160   14     -805.8910  0.0094332939 -1.4025597E-08 -2.7037474E-15 -3.5936931E-20 -1.4070690E-24 -2.6032470E-28  2.9550670E-32
 160   15     -805.6080  0.0094324524 -1.4025841E-08 -2.7080725E-15 -3.6151468E-20 -1.4533781E-24 -2.5400967E-28  3.0586295E-32
 160   16     -805.3062  0.0094315547 -1.4026101E-08 -2.7127150E-15 -3.6387895E-20 -1.5014746E-24 -2.4703716E-28  3.1660039E-32
 160   17     -804.9855  0.0094306009 -1.4026378E-08 -2.7176813E-15 -3.6647374E-20 -1.5510951E-24 -2.3936980E-28  3.2767442E-32
 160   18     -804.6460  0.0094295910 -1.4026672E-08 -2.7229789E-15 -3.6931170E-20 -1.6018914E-24 -2.3096962E-28  3.3900329E-32
 160   19     -804.2877  0.0094285250 -1.4026983E-08 -2.7286158E-15 -3.7240478E-20 -1.6535198E-24 -2.2179655E-28  3.5052666E-32
 160   20     -803.9106  0.0094274028 -1.4027310E-08 -2.7346010E-15 -3.7576406E-20 -1.7055535E-24 -2.1181865E-28  3.6212064E-32
 161    0     -788.1912  0.0093683750 -1.4127321E-08 -3.1819045E-15 -4.0548927E-20  1.7666829E-24 -1.2941951E-28 -4.2820121E-32
 161    1     -788.1725  0.0093683185 -1.4127340E-08 -3.1822290E-15 -4.0531252E-20  1.7651365E-24 -1.3001900E-28 -4.2787410E-32
 161    2     -788.1350  0.0093682055 -1.4127378E-08 -3.1828771E-15 -4.0495990E-20  1.7619962E-24 -1.3121593E-28 -4.2720513E-32
 161    3     -788.0788  0.0093680359 -1.4127436E-08 -3.1838484E-15 -4.0443219E-20  1.7572407E-24 -1.3300761E-28 -4.2619985E-32
 161    4     -788.0039  0.0093678099 -1.4127512E-08 -3.1851415E-15 -4.0373042E-20  1.7508024E-24 -1.3539078E-28 -4.2483076E-32
 161    5     -787.9102  0.0093675274 -1.4127608E-08 -3.1867545E-15 -4.0285726E-20  1.7425764E-24 -1.3835732E-28 -4.2307382E-32
 161    6     -787.7978  0.0093671883 -1.4127722E-08 -3.1886858E-15 -4.0181473E-20  1.7324905E-24 -1.4190294E-28 -4.2092491E-32
 161    7     -787.6666  0.0093667927 -1.4127856E-08 -3.1909326E-15 -4.0060599E-20  1.7203989E-24 -1.4601621E-28 -4.1835487E-32
 161    8     -787.5168  0.0093663406 -1.4128010E-08 -3.1934921E-15 -3.9923569E-20  1.7061561E-24 -1.5068369E-28 -4.1531497E-32
 161    9     -787.3482  0.0093658320 -1.4128182E-08 -3.1963611E-15 -3.9770734E-20  1.6896044E-24 -1.5589556E-28 -4.1177602E-32
 161   10     -787.1609  0.0093652669 -1.4128374E-08 -3.1995359E-15 -3.9602712E-20  1.6705489E-24 -1.6163226E-28 -4.0770255E-32
 161   11     -786.9548  0.0093646452 -1.4128585E-08 -3.2030130E-15 -3.9420138E-20  1.6488026E-24 -1.6787537E-28 -4.0304152E-32
 161   12     -786.7301  0.0093639670 -1.4128816E-08 -3.2067878E-15 -3.9223748E-20  1.6241468E-24 -1.7460238E-28 -3.9775513E-32
 161   13     -786.4866  0.0093632323 -1.4129066E-08 -3.2108563E-15 -3.9014409E-20  1.5963479E-24 -1.8178704E-28 -3.9177824E-32
 161   14     -786.2245  0.0093624411 -1.4129336E-08 -3.2152134E-15 -3.8793093E-20  1.5651656E-24 -1.8940055E-28 -3.8506860E-32
 161   15     -785.9436  0.0093615933 -1.4129626E-08 -3.2198546E-15 -3.8560918E-20  1.5303446E-24 -1.9740858E-28 -3.7755864E-32
 161   16     -785.6441  0.0093606890 -1.4129935E-08 -3.2247749E-15 -3.8319153E-20  1.4916456E-24 -2.0577298E-28 -3.6921348E-32
 161   17     -785.3258  0.0093597282 -1.4130264E-08 -3.2299692E-15 -3.8069188E-20  1.4487704E-24 -2.1445039E-28 -3.5994344E-32
 161   18     -784.9889  0.0093587108 -1.4130614E-08 -3.2354325E-15 -3.7812637E-20  1.4014736E-24 -2.2339248E-28 -3.4971067E-32
 161   19     -784.6333  0.0093576368 -1.4130983E-08 -3.2411600E-15 -3.7551236E-20  1.3494939E-24 -2.3254713E-28 -3.3845586E-32
 161   20     -784.2590  0.0093565064 -1.4131372E-08 -3.2471470E-15 -3.7286998E-20  1.2925676E-24 -2.4185335E-28 -3.2612129E-32
 162    0     -768.7291  0.0092968822 -1.4234041E-08 -3.6109081E-15 -5.7395225E-20  2.0436896E-25  3.0672370E-28 -1.2543099E-32
 162    1     -768.7105  0.0092968253 -1.4234062E-08 -3.6113674E-15 -5.7393146E-20  2.0806073E-25  3.0654727E-28 -1.2629408E-32
 162    2     -768.6733  0.0092967114 -1.4234106E-08 -3.6122855E-15 -5.7388921E-20  2.1540095E-25  3.0619156E-28 -1.2798432E-32
 162    3     -768.6175  0.0092965406 -1.4234171E-08 -3.6136628E-15 -5.7382299E-20  2.2641646E-25  3.0564810E-28 -1.3054639E-32
 162    4     -768.5432  0.0092963128 -1.4234257E-08 -3.6154989E-15 -5.7372921E-20  2.4106962E-25  3.0490755E-28 -1.3394204E-32
 162    5     -768.4502  0.0092960282 -1.4234366E-08 -3.6177936E-15 -5.7360426E-20  2.5933966E-25  3.0395535E-28 -1.3818527E-32
 162    6     -768.3387  0.0092956865 -1.4234496E-08 -3.6205464E-15 -5.7344196E-20  2.8117845E-25  3.0277356E-28 -1.4324711E-32
 162    7     -768.2085  0.0092952880 -1.4234648E-08 -3.6237572E-15 -5.7323611E-20  3.0655651E-25  3.0133953E-28 -1.4913888E-32
 162    8     -768.0598  0.0092948325 -1.4234822E-08 -3.6274251E-15 -5.7297948E-20  3.3540604E-25  2.9963192E-28 -1.5582790E-32
 162    9     -767.8925  0.0092943200 -1.4235018E-08 -3.6315494E-15 -5.7266333E-20  3.6765104E-25  2.9762256E-28 -1.6329837E-32
 162   10     -767.7066  0.0092937506 -1.4235236E-08 -3.6361292E-15 -5.7227747E-20  4.0322740E-25  2.9527805E-28 -1.7155122E-32
 162   11     -767.5022  0.0092931242 -1.4235477E-08 -3.6411632E-15 -5.7181284E-20  4.4202710E-25  2.9256702E-28 -1.8054989E-32
 162   12     -767.2791  0.0092924409 -1.4235739E-08 -3.6466500E-15 -5.7125729E-20  4.8393245E-25  2.8945224E-28 -1.9027000E-32
 162   13     -767.0375  0.0092917007 -1.4236024E-08 -3.6525876E-15 -5.7059873E-20  5.2880816E-25  2.8589376E-28 -2.0067484E-32
 162   14     -766.7774  0.0092909034 -1.4236331E-08 -3.6589741E-15 -5.6982499E-20  5.7650112E-25  2.8185215E-28 -2.1173606E-32
 162   15     -766.4987  0.0092900492 -1.4236660E-08 -3.6658067E-15 -5.6892237E-20  6.2683887E-25  2.7728214E-28 -2.2341765E-32
 162   16     -766.2014  0.0092891381 -1.4237013E-08 -3.6730823E-15 -5.6787720E-20  6.7957454E-25  2.7214182E-28 -2.3563235E-32
 162   17     -765.8856  0.0092881700 -1.4237388E-08 -3.6807973E-15 -5.6667510E-20  7.3450704E-25  2.6638063E-28 -2.4837936E-32
 162   18     -765.5512  0.0092871449 -1.4237786E-08 -3.6889476E-15 -5.6530152E-20  7.9135409E-25  2.5995496E-28 -2.6155711E-32
 162   19     -765.1983  0.0092860628 -1.4238207E-08 -3.6975285E-15 -5.6374223E-20  8.4982089E-25  2.5281610E-28 -2.7512194E-32
 162   20     -764.8269  0.0092849237 -1.4238651E-08 -3.7065345E-15 -5.6198242E-20  9.0956129E-25  2.4491709E-28 -2.8898096E-32
 163    0     -749.4878  0.0092246895 -1.4344751E-08 -4.0788326E-15 -5.5530539E-20 -2.3570314E-24  8.7672371E-29  4.7452572E-32
 163    1     -749.4693  0.0092246321 -1.4344776E-08 -4.0792769E-15 -5.5554121E-20 -2.3559749E-24  8.8336751E-29  4.7430488E-32
 163    2     -749.4324  0.0092245173 -1.4344825E-08 -4.0801663E-15 -5.5601227E-20 -2.3538289E-24  8.9664213E-29  4.7385713E-32
 163    3     -749.3771  0.0092243452 -1.4344898E-08 -4.0815015E-15 -5.5671786E-20 -2.3505732E-24  9.1653221E-29  4.7318662E-32
 163    4     -749.3033  0.0092241157 -1.4344996E-08 -4.0832845E-15 -5.5765707E-20 -2.3461101E-24  9.4300642E-29  4.7226274E-32
 163    5     -749.2111  0.0092238288 -1.4345119E-08 -4.0855175E-15 -5.5882898E-20 -2.3403526E-24  9.7602768E-29  4.7106213E-32
 163    6     -749.1004  0.0092234845 -1.4345266E-08 -4.0882032E-15 -5.6023081E-20 -2.3331811E-24  1.0155292E-28  4.6955903E-32
 163    7     -748.9712  0.0092230828 -1.4345438E-08 -4.0913451E-15 -5.6186104E-20 -2.3244558E-24  1.0614585E-28  4.6772481E-32
 163    8     -748.8237  0.0092226238 -1.4345634E-08 -4.0949469E-15 -5.6371655E-20 -2.3140214E-24  1.1137247E-28  4.6551874E-32
 163    9     -748.6577  0.0092221073 -1.4345855E-08 -4.0990131E-15 -5.6579378E-20 -2.3016799E-24  1.1722239E-28  4.6289667E-32
 163   10     -748.4732  0.0092215335 -1.4346101E-08 -4.1035486E-15 -5.6808798E-20 -2.2872243E-24  1.2368058E-28  4.5980246E-32
 163   11     -748.2704  0.0092209022 -1.4346372E-08 -4.1085588E-15 -5.7059489E-20 -2.2704368E-24  1.3073428E-28  4.5619819E-32
 163   12     -748.0491  0.0092202136 -1.4346668E-08 -4.1140497E-15 -5.7330803E-20 -2.2510538E-24  1.3836370E-28  4.5200408E-32
 163   13     -747.8094  0.0092194676 -1.4346989E-08 -4.1200272E-15 -5.7621992E-20 -2.2288359E-24  1.4654687E-28  4.4717770E-32
 163   14     -747.5512  0.0092186641 -1.4347336E-08 -4.1264983E-15 -5.7932304E-20 -2.2034758E-24  1.5525785E-28  4.4163840E-32
 163   15     -747.2747  0.0092178033 -1.4347708E-08 -4.1334699E-15 -5.8260663E-20 -2.1747022E-24  1.6446616E-28  4.3532729E-32
 163   16     -746.9797  0.0092168850 -1.4348105E-08 -4.1409495E-15 -5.8606058E-20 -2.1421884E-24  1.7413880E-28  4.2816541E-32
 163   17     -746.6664  0.0092159093 -1.4348527E-08 -4.1489445E-15 -5.8967149E-20 -2.1056378E-24  1.8423427E-28  4.2008174E-32
 163   18     -746.3346  0.0092148762 -1.4348976E-08 -4.1574629E-15 -5.9342549E-20 -2.0647062E-24  1.9470691E-28  4.1099154E-32
 163   19     -745.9845  0.0092137857 -1.4349450E-08 -4.1665126E-15 -5.9730524E-20 -2.0190702E-24  2.0550504E-28  4.0081217E-32
 163   20     -745.6159  0.0092126377 -1.4349951E-08 -4.1761016E-15 -6.0129301E-20 -1.9684128E-24  2.1656973E-28  3.8948443E-32
 164    0     -730.4688  0.0091517771 -1.4459885E-08 -4.6869476E-15 -4.4606167E-20 -7.0090328E-25 -4.0265982E-28  6.9886881E-33
 164    1     -730.4505  0.0091517193 -1.4459913E-08 -4.6873044E-15 -4.4613215E-20 -7.0574193E-25 -4.0256097E-28  7.1049384E-33
 164    2     -730.4139  0.0091516036 -1.4459969E-08 -4.6880184E-15 -4.4627448E-20 -7.1540094E-25 -4.0235806E-28  7.3368463E-33
 164    3     -730.3590  0.0091514301 -1.4460054E-08 -4.6890896E-15 -4.4649119E-20 -7.2988250E-25 -4.0204304E-28  7.6848769E-33
 164    4     -730.2858  0.0091511987 -1.4460166E-08 -4.6905190E-15 -4.4678705E-20 -7.4916026E-25 -4.0159961E-28  8.1476433E-33
 164    5     -730.1943  0.0091509095 -1.4460307E-08 -4.6923068E-15 -4.4716758E-20 -7.7324750E-25 -4.0100937E-28  8.7269107E-33
 164    6     -730.0845  0.0091505624 -1.4460476E-08 -4.6944543E-15 -4.4764022E-20 -8.0209066E-25 -4.0024678E-28  9.4206364E-33
 164    7     -729.9563  0.0091501575 -1.4460673E-08 -4.6969628E-15 -4.4821350E-20 -8.3566526E-25 -3.9928402E-28  1.0228999E-32
 164    8     -729.8099  0.0091496948 -1.4460899E-08 -4.6998335E-15 -4.4889745E-20 -8.7394653E-25 -3.9808610E-28  1.1152071E-32
 164    9     -729.6453  0.0091491742 -1.4461153E-08 -4.7030685E-15 -4.4970345E-20 -9.1685756E-25 -3.9661570E-28  1.2187000E-32
 164   10     -729.4623  0.0091485958 -1.4461435E-08 -4.7066697E-15 -4.5064384E-20 -9.6435215E-25 -3.9482962E-28  1.3334530E-32
 164   11     -729.2610  0.0091479594 -1.4461746E-08 -4.7106402E-15 -4.5173317E-20 -1.0163251E-24 -3.9267989E-28  1.4591558E-32
 164   12     -729.0415  0.0091472653 -1.4462085E-08 -4.7149828E-15 -4.5298656E-20 -1.0726941E-24 -3.9011269E-28  1.5958250E-32
 164   13     -728.8037  0.0091465132 -1.4462453E-08 -4.7197013E-15 -4.5442088E-20 -1.1333132E-24 -3.8707410E-28  1.7429648E-32
 164   14     -728.5476  0.0091457033 -1.4462850E-08 -4.7247999E-15 -4.5605264E-20 -1.1980431E-24 -3.8350460E-28  1.9003595E-32
 164   15     -728.2732  0.0091448355 -1.4463275E-08 -4.7302835E-15 -4.5790136E-20 -1.2666999E-24 -3.7933739E-28  2.0676792E-32
 164   16     -727.9806  0.0091439099 -1.4463730E-08 -4.7361578E-15 -4.5998614E-20 -1.3390832E-24 -3.7450674E-28  2.2446133E-32
 164   17     -727.6697  0.0091429263 -1.4464213E-08 -4.7424294E-15 -4.6232724E-20 -1.4149218E-24 -3.6894271E-28  2.4304098E-32
 164   18     -727.3406  0.0091418849 -1.4464726E-08 -4.7491056E-15 -4.6494539E-20 -1.4939373E-24 -3.6257226E-28  2.6246512E-32
 164   19     -726.9932  0.0091407855 -1.4465267E-08 -4.7561947E-15 -4.6786191E-20 -1.5757851E-24 -3.5532203E-28  2.8263894E-32
 164   20     -726.6276  0.0091396283 -1.4465839E-08 -4.7637062E-15 -4.7109792E-20 -1.6600836E-24 -3.4711596E-28  3.0350036E-32
 165    0     -711.6738  0.0090781215 -1.4579449E-08 -5.3774207E-15 -5.9050141E-20  3.2246335E-24  1.0959654E-28 -6.8670943E-32
 165    1     -711.6556  0.0090780632 -1.4579482E-08 -5.3778930E-15 -5.9017892E-20  3.2259441E-24  1.0863567E-28 -6.8697058E-32
 165    2     -711.6193  0.0090779465 -1.4579546E-08 -5.3788368E-15 -5.8953344E-20  3.2285356E-24  1.0671088E-28 -6.8749801E-32
 165    3     -711.5649  0.0090777716 -1.4579643E-08 -5.3802505E-15 -5.8856434E-20  3.2323272E-24  1.0382181E-28 -6.8826201E-32
 165    4     -711.4922  0.0090775383 -1.4579772E-08 -5.3821318E-15 -5.8727049E-20  3.2372154E-24  9.9964797E-29 -6.8924418E-32
 165    5     -711.4015  0.0090772467 -1.4579934E-08 -5.3844777E-15 -5.8565044E-20  3.2430667E-24  9.5135821E-29 -6.9040299E-32
 165    6     -711.2925  0.0090768968 -1.4580127E-08 -5.3872841E-15 -5.8370257E-20  3.2497050E-24  8.9331144E-29 -6.9171448E-32
 165    7     -711.1655  0.0090764885 -1.4580354E-08 -5.3905465E-15 -5.8142496E-20  3.2569315E-24  8.2543854E-29 -6.9313302E-32
 165    8     -711.0202  0.0090760220 -1.4580613E-08 -5.3942592E-15 -5.7881642E-20  3.2644724E-24  7.4773693E-29 -6.9456749E-32
 165    9     -710.8569  0.0090754971 -1.4580904E-08 -5.3984162E-15 -5.7587462E-20  3.2720844E-24  6.6011853E-29 -6.9600988E-32
 165   10     -710.6754  0.0090749138 -1.4581228E-08 -5.4030101E-15 -5.7259906E-20  3.2794228E-24  5.6258439E-29 -6.9734199E-32
 165   11     -710.4757  0.0090742722 -1.4581585E-08 -5.4080329E-15 -5.6898800E-20  3.2861265E-24  4.5511040E-29 -6.9849089E-32
 165   12     -710.2580  0.0090735723 -1.4581974E-08 -5.4134764E-15 -5.6504109E-20  3.2918439E-24  3.3768617E-29 -6.9939179E-32
 165   13     -710.0221  0.0090728140 -1.4582397E-08 -5.4193305E-15 -5.6075843E-20  3.2961143E-24  2.1033077E-29 -6.9992091E-32
 165   14     -709.7680  0.0090719974 -1.4582852E-08 -5.4255852E-15 -5.5614212E-20  3.2985016E-24  7.3130387E-30 -6.9999776E-32
 165   15     -709.4959  0.0090711224 -1.4583341E-08 -5.4322291E-15 -5.5119390E-20  3.2984829E-24 -7.3819808E-30 -6.9947429E-32
 165   16     -709.2056  0.0090701891 -1.4583863E-08 -5.4392507E-15 -5.4591834E-20  3.2955677E-24 -2.3038536E-29 -6.9826487E-32
 165   17     -708.8972  0.0090691974 -1.4584418E-08 -5.4466372E-15 -5.4032074E-20  3.2891775E-24 -3.9634349E-29 -6.9623397E-32
 165   18     -708.5708  0.0090681473 -1.4585007E-08 -5.4543753E-15 -5.3440929E-20  3.2787280E-24 -5.7143370E-29 -6.9323801E-32
 165   19     -708.2262  0.0090670388 -1.4585629E-08 -5.4624508E-15 -5.2819309E-20  3.2635936E-24 -7.5531002E-29 -6.8912759E-32
 165   20     -707.8635  0.0090658719 -1.4586285E-08 -5.4708498E-15 -5.2168558E-20  3.2431565E-24 -9.4754902E-29 -6.8378411E-32
 166    0     -693.1044  0.0090036970 -1.4703474E-08 -5.8036095E-15 -6.1001346E-20 -1.0013666E-24  4.5359388E-28  3.1385940E-32
 166    1     -693.0864  0.0090036382 -1.4703509E-08 -5.8040976E-15 -6.1011369E-20 -9.9591776E-25  4.5403348E-28  3.1255479E-32
 166    2     -693.0504  0.0090035206 -1.4703579E-08 -5.8050738E-15 -6.1031169E-20 -9.8501857E-25  4.5490517E-28  3.0994866E-32
 166    3     -692.9964  0.0090033441 -1.4703683E-08 -5.8065390E-15 -6.1060474E-20 -9.6861349E-25  4.5619849E-28  3.0600959E-32
 166    4     -692.9243  0.0090031089 -1.4703823E-08 -5.8084935E-15 -6.1098775E-20 -9.4667652E-25  4.5789637E-28  3.0074761E-32
 166    5     -692.8343  0.0090028148 -1.4703997E-08 -5.8109384E-15 -6.1145438E-20 -9.1913778E-25  4.5997986E-28  2.9414281E-32
 166    6     -692.7263  0.0090024619 -1.4704206E-08 -5.8138748E-15 -6.1199585E-20 -8.8592205E-25  4.6241640E-28  2.8616953E-32
 166    7     -692.6002  0.0090020502 -1.4704451E-08 -5.8173035E-15 -6.1260234E-20 -8.4697975E-25  4.6517549E-28  2.7684381E-32
 166    8     -692.4562  0.0090015796 -1.4704730E-08 -5.8212265E-15 -6.1326196E-20 -8.0216260E-25  4.6821602E-28  2.6609181E-32
 166    9     -692.2942  0.0090010503 -1.4705044E-08 -5.8256445E-15 -6.1396126E-20 -7.5141820E-25  4.7149190E-28  2.5392747E-32
 166   10     -692.1142  0.0090004621 -1.4705394E-08 -5.8305591E-15 -6.1468442E-20 -6.9463470E-25  4.7495214E-28  2.4032029E-32
 166   11     -691.9162  0.0089998150 -1.4705779E-08 -5.8359715E-15 -6.1541357E-20 -6.3170388E-25  4.7853653E-28  2.2524294E-32
 166   12     -691.7002  0.0089991091 -1.4706199E-08 -5.8418830E-15 -6.1613060E-20 -5.6252768E-25  4.8218263E-28  2.0866728E-32
 166   13     -691.4662  0.0089983444 -1.4706655E-08 -5.8482944E-15 -6.1681241E-20 -4.8701923E-25  4.8581402E-28  1.9056865E-32
 166   14     -691.2143  0.0089975208 -1.4707147E-08 -5.8552064E-15 -6.1743733E-20 -4.0509217E-25  4.8935862E-28  1.7094070E-32
 166   15     -690.9444  0.0089966384 -1.4707674E-08 -5.8626190E-15 -6.1797860E-20 -3.1669723E-25  4.9272516E-28  1.4976715E-32
 166   16     -690.6565  0.0089956970 -1.4708237E-08 -5.8705321E-15 -6.1840940E-20 -2.2178945E-25  4.9582565E-28  1.2703772E-32
 166   17     -690.3507  0.0089946969 -1.4708837E-08 -5.8789447E-15 -6.1870057E-20 -1.2034791E-25  4.9856049E-28  1.0274367E-32
 166   18     -690.0269  0.0089936378 -1.4709472E-08 -5.8878549E-15 -6.1882008E-20 -1.2415861E-26  5.0082494E-28  7.6908646E-33
 166   19     -689.6851  0.0089925199 -1.4710144E-08 -5.8972606E-15 -6.1873474E-20  1.0198512E-25  5.0250663E-28  4.9523557E-33
 166   20     -689.3254  0.0089913430 -1.4710852E-08 -5.9071581E-15 -6.1841020E-20  2.2271727E-25  5.0348895E-28  2.0629112E-33
 167    0     -674.7624  0.0089284899 -1.4830747E-08 -6.1665381E-15 -3.0318464E-20 -2.2413775E-24 -3.1314988E-28  6.1870452E-32
 167    1     -674.7445  0.0089284305 -1.4830784E-08 -6.1667808E-15 -3.0340887E-20 -2.2451336E-24 -3.1228321E-28  6.1960448E-32
 167    2     -674.7088  0.0089283119 -1.4830858E-08 -6.1672666E-15 -3.0385863E-20 -2.2526056E-24 -3.1054590E-28  6.2136639E-32
 167    3     -674.6552  0.0089281339 -1.4830969E-08 -6.1679967E-15 -3.0453618E-20 -2.2637384E-24 -3.0792942E-28  6.2400116E-32
 167    4     -674.5838  0.0089278966 -1.4831117E-08 -6.1689726E-15 -3.0544475E-20 -2.2784451E-24 -3.0442530E-28  6.2748144E-32
 167    5     -674.4945  0.0089276000 -1.4831302E-08 -6.1701967E-15 -3.0658819E-20 -2.2965705E-24 -3.0001883E-28  6.3176127E-32
 167    6     -674.3874  0.0089272441 -1.4831524E-08 -6.1716716E-15 -3.0797251E-20 -2.3179818E-24 -2.9469146E-28  6.3681413E-32
 167    7     -674.2624  0.0089268288 -1.4831783E-08 -6.1734008E-15 -3.0960381E-20 -2.3424749E-24 -2.8842200E-28  6.4259591E-32
 167    8     -674.1196  0.0089263541 -1.4832080E-08 -6.1753883E-15 -3.1148895E-20 -2.3698127E-24 -2.8118779E-28  6.4904227E-32
 167    9     -673.9589  0.0089258202 -1.4832413E-08 -6.1776388E-15 -3.1363541E-20 -2.3997416E-24 -2.7296469E-28  6.5609397E-32
 167   10     -673.7804  0.0089252269 -1.4832784E-08 -6.1801575E-15 -3.1605102E-20 -2.4319383E-24 -2.6372719E-28  6.6365867E-32
 167   11     -673.5841  0.0089245742 -1.4833192E-08 -6.1829505E-15 -3.1874508E-20 -2.4660781E-24 -2.5344466E-28  6.7167959E-32
 167   12     -673.3699  0.0089238622 -1.4833637E-08 -6.1860248E-15 -3.2172613E-20 -2.5017602E-24 -2.4208963E-28  6.8004904E-32
 167   13     -673.1379  0.0089230909 -1.4834120E-08 -6.1893877E-15 -3.2500247E-20 -2.5385547E-24 -2.2963296E-28  6.8865218E-32
 167   14     -672.8880  0.0089222601 -1.4834640E-08 -6.1930478E-15 -3.2858276E-20 -2.5759868E-24 -2.1604951E-28  6.9738416E-32
 167   15     -672.6204  0.0089213700 -1.4835197E-08 -6.1970141E-15 -3.3247530E-20 -2.6135616E-24 -2.0131079E-28  7.0613529E-32
 167   16     -672.3349  0.0089204206 -1.4835792E-08 -6.2012967E-15 -3.3668731E-20 -2.6506831E-24 -1.8539626E-28  7.1472731E-32
 167   17     -672.0316  0.0089194117 -1.4836425E-08 -6.2059064E-15 -3.4122475E-20 -2.6867661E-24 -1.6828381E-28  7.2304468E-32
 167   18     -671.7106  0.0089183435 -1.4837096E-08 -6.2108550E-15 -3.4609219E-20 -2.7211417E-24 -1.4996255E-28  7.3091164E-32
 167   19     -671.3717  0.0089172158 -1.4837804E-08 -6.2161550E-15 -3.5129355E-20 -2.7531054E-24 -1.3042194E-28  7.3815397E-32
 167   20     -671.0150  0.0089160288 -1.4838550E-08 -6.2218199E-15 -3.5682936E-20 -2.7819177E-24 -1.0965949E-28  7.4459846E-32
 168    0     -656.6494  0.0088524963 -1.4959200E-08 -6.5302266E-15 -2.1599591E-20  2.2394771E-24 -4.6411353E-28 -6.0308403E-32
 168    1     -656.6317  0.0088524365 -1.4959239E-08 -6.5303994E-15 -2.1577241E-20  2.2339117E-24 -4.6495599E-28 -6.0188928E-32
 168    2     -656.5963  0.0088523168 -1.4959318E-08 -6.5307442E-15 -2.1532686E-20  2.2227336E-24 -4.6663791E-28 -5.9949082E-32
 168    3     -656.5432  0.0088521373 -1.4959435E-08 -6.5312602E-15 -2.1466244E-20  2.2058829E-24 -4.6914794E-28 -5.9585933E-32
 168    4     -656.4724  0.0088518980 -1.4959592E-08 -6.5319457E-15 -2.1378447E-20  2.1832832E-24 -4.7247229E-28 -5.9099778E-32
 168    5     -656.3839  0.0088515988 -1.4959788E-08 -6.5327987E-15 -2.1270013E-20  2.1548181E-24 -4.7658712E-28 -5.8487307E-32
 168    6     -656.2776  0.0088512397 -1.4960023E-08 -6.5338166E-15 -2.1141747E-20  2.1203239E-24 -4.8146912E-28 -5.7743646E-32
 168    7     -656.1537  0.0088508209 -1.4960298E-08 -6.5349963E-15 -2.0994756E-20  2.0796392E-24 -4.8708481E-28 -5.6865417E-32
 168    8     -656.0121  0.0088503421 -1.4960611E-08 -6.5363346E-15 -2.0830240E-20  2.0325735E-24 -4.9339766E-28 -5.5848113E-32
 168    9     -655.8528  0.0088498035 -1.4960964E-08 -6.5378280E-15 -2.0649738E-20  1.9789176E-24 -5.0036098E-28 -5.4687314E-32
 168   10     -655.6758  0.0088492051 -1.4961357E-08 -6.5394720E-15 -2.0454832E-20  1.9184094E-24 -5.0792631E-28 -5.3374926E-32
 168   11     -655.4811  0.0088485468 -1.4961788E-08 -6.5412629E-15 -2.0247537E-20  1.8508295E-24 -5.1603336E-28 -5.1907415E-32
 168   12     -655.2688  0.0088478286 -1.4962259E-08 -6.5431962E-15 -2.0029932E-20  1.7759018E-24 -5.2461684E-28 -5.0277981E-32
 168   13     -655.0388  0.0088470505 -1.4962770E-08 -6.5452676E-15 -1.9804397E-20  1.6933576E-24 -5.3360489E-28 -4.8478830E-32
 168   14     -654.7910  0.0088462126 -1.4963320E-08 -6.5474724E-15 -1.9573629E-20  1.6029138E-24 -5.4291327E-28 -4.6503884E-32
 168   15     -654.5257  0.0088453148 -1.4963909E-08 -6.5498073E-15 -1.9340596E-20  1.5043382E-24 -5.5245347E-28 -4.4348847E-32
 168   16     -654.2426  0.0088443571 -1.4964538E-08 -6.5522678E-15 -1.9108441E-20  1.3973156E-24 -5.6212448E-28 -4.2002358E-32
 168   17     -653.9419  0.0088433395 -1.4965207E-08 -6.5548508E-15 -1.8880673E-20  1.2816481E-24 -5.7182162E-28 -3.9463624E-32
 168   18     -653.6236  0.0088422620 -1.4965915E-08 -6.5575537E-15 -1.8661170E-20  1.1570924E-24 -5.8142219E-28 -3.6724898E-32
 168   19     -653.2876  0.0088411245 -1.4966662E-08 -6.5603740E-15 -1.8453970E-20  1.0234430E-24 -5.9080049E-28 -3.3780708E-32
 168   20     -652.9340  0.0088399272 -1.4967450E-08 -6.5633110E-15 -1.8263552E-20  8.8054781E-25 -5.9981825E-28 -3.0627158E-32
 169    0     -638.7672  0.0087757209 -1.5087841E-08 -6.8091711E-15 -6.0144911E-20  8.0873244E-25  4.8274777E-28 -4.0425379E-32
 169    1     -638.7496  0.0087756606 -1.5087881E-08 -6.8096522E-15 -6.0136785E-20  8.1451770E-25  4.8218066E-28 -4.0561881E-32
 169    2     -638.7145  0.0087755399 -1.5087963E-08 -6.8106142E-15 -6.0120387E-20  8.2607568E-25  4.8104129E-28 -4.0834402E-32
 169    3     -638.6619  0.0087753588 -1.5088086E-08 -6.8120568E-15 -6.0095343E-20  8.4336719E-25  4.7931707E-28 -4.1241849E-32
 169    4     -638.5917  0.0087751174 -1.5088249E-08 -6.8139793E-15 -6.0061170E-20  8.6631690E-25  4.7699332E-28 -4.1782210E-32
 169    5     -638.5039  0.0087748156 -1.5088454E-08 -6.8163810E-15 -6.0017110E-20  8.9484987E-25  4.7404378E-28 -4.2453001E-32
 169    6     -638.3986  0.0087744535 -1.5088699E-08 -6.8192605E-15 -5.9962415E-20  9.2885534E-25  4.7044483E-28 -4.3252794E-32
 169    7     -638.2758  0.0087740310 -1.5088986E-08 -6.8226165E-15 -5.9896017E-20  9.6819138E-25  4.6616138E-28 -4.4176590E-32
 169    8     -638.1354  0.0087735482 -1.5089313E-08 -6.8264473E-15 -5.9816778E-20  1.0126998E-24  4.6115481E-28 -4.5221546E-32
 169    9     -637.9775  0.0087730050 -1.5089682E-08 -6.8307508E-15 -5.9723390E-20  1.0621949E-24  4.5538315E-28 -4.6381776E-32
 169   10     -637.8020  0.0087724014 -1.5090092E-08 -6.8355244E-15 -5.9614461E-20  1.1164535E-24  4.4880033E-28 -4.7652625E-32
 169   11     -637.6091  0.0087717374 -1.5090543E-08 -6.8407648E-15 -5.9488376E-20  1.1752000E-24  4.4135433E-28 -4.9026742E-32
 169   12     -637.3985  0.0087710130 -1.5091036E-08 -6.8464689E-15 -5.9343589E-20  1.2381526E-24  4.3299499E-28 -5.0495710E-32
 169   13     -637.1705  0.0087702283 -1.5091570E-08 -6.8526321E-15 -5.9178269E-20  1.3049762E-24  4.2366251E-28 -5.2053330E-32
 169   14     -636.9250  0.0087693831 -1.5092146E-08 -6.8592497E-15 -5.8990645E-20  1.3752935E-24  4.1329894E-28 -5.3689452E-32
 169   15     -636.6619  0.0087684776 -1.5092764E-08 -6.8663160E-15 -5.8778807E-20  1.4486663E-24  4.0184441E-28 -5.5392556E-32
 169   16     -636.3813  0.0087675116 -1.5093423E-08 -6.8738246E-15 -5.8540918E-20  1.5246164E-24  3.8923881E-28 -5.7151138E-32
 169   17     -636.0832  0.0087664853 -1.5094125E-08 -6.8817682E-15 -5.8275060E-20  1.6026080E-24  3.7542112E-28 -5.8950491E-32
 169   18     -635.7677  0.0087653984 -1.5094869E-08 -6.8901386E-15 -5.7979387E-20  1.6820755E-24  3.6033366E-28 -6.0779073E-32
 169   19     -635.4346  0.0087642512 -1.5095655E-08 -6.8989268E-15 -5.7652108E-20  1.7623744E-24  3.4391958E-28 -6.2619135E-32
 169   20     -635.0840  0.0087630435 -1.5096483E-08 -6.9081225E-15 -5.7291518E-20  1.8427919E-24  3.2612653E-28 -6.4454643E-32
 170    0     -621.1173  0.0086981684 -1.5218822E-08 -7.1982380E-15 -6.1080440E-20 -2.9264580E-24  1.7965745E-28  5.2734088E-32
 170    1     -621.0999  0.0086981075 -1.5218865E-08 -7.1987268E-15 -6.1109677E-20 -2.9242962E-24  1.8039443E-28  5.2671149E-32
 170    2     -621.0651  0.0086979857 -1.5218951E-08 -7.1997051E-15 -6.1168124E-20 -2.9199402E-24  1.8186783E-28  5.2543435E-32
 170    3     -621.0129  0.0086978031 -1.5219081E-08 -7.2011743E-15 -6.1255625E-20 -2.9133487E-24  1.8407021E-28  5.2350647E-32
 170    4     -620.9434  0.0086975596 -1.5219254E-08 -7.2031363E-15 -6.1372010E-20 -2.9044404E-24  1.8699525E-28  5.2091696E-32
 170    5     -620.8564  0.0086972552 -1.5219470E-08 -7.2055940E-15 -6.1516900E-20 -2.8931142E-24  1.9062827E-28  5.1762675E-32
 170    6     -620.7520  0.0086968899 -1.5219730E-08 -7.2085509E-15 -6.1690099E-20 -2.8792489E-24  1.9496186E-28  5.1363773E-32
 170    7     -620.6303  0.0086964638 -1.5220032E-08 -7.2120113E-15 -6.1891054E-20 -2.8626459E-24  1.9997083E-28  5.0884015E-32
 170    8     -620.4911  0.0086959767 -1.5220379E-08 -7.2159795E-15 -6.2119308E-20 -2.8431896E-24  2.0564071E-28  5.0326525E-32
 170    9     -620.3346  0.0086954288 -1.5220768E-08 -7.2204613E-15 -6.2374182E-20 -2.8206383E-24  2.1194014E-28  4.9682327E-32
 170   10     -620.1607  0.0086948200 -1.5221202E-08 -7.2254625E-15 -6.2654948E-20 -2.7947856E-24  2.1884436E-28  4.8947288E-32
 170   11     -619.9694  0.0086941502 -1.5221679E-08 -7.2309897E-15 -6.2960788E-20 -2.7653975E-24  2.2631909E-28  4.8115869E-32
 170   12     -619.7608  0.0086934196 -1.5222200E-08 -7.2370499E-15 -6.3290660E-20 -2.7322271E-24  2.3432467E-28  4.7182311E-32
 170   13     -619.5348  0.0086926280 -1.5222764E-08 -7.2436503E-15 -6.3643448E-20 -2.6950213E-24  2.4281789E-28  4.6140390E-32
 170   14     -619.2914  0.0086917755 -1.5223373E-08 -7.2507994E-15 -6.4017827E-20 -2.6534730E-24  2.5174752E-28  4.4982520E-32
 170   15     -619.0306  0.0086908621 -1.5224026E-08 -7.2585054E-15 -6.4412460E-20 -2.6073170E-24  2.6106141E-28  4.3703249E-32
 170   16     -618.7525  0.0086898877 -1.5224723E-08 -7.2667766E-15 -6.4825553E-20 -2.5562657E-24  2.7069359E-28  4.2295094E-32
 170   17     -618.4571  0.0086888524 -1.5225465E-08 -7.2756223E-15 -6.5255355E-20 -2.5000230E-24  2.8057643E-28  4.0750289E-32
 170   18     -618.1443  0.0086877562 -1.5226251E-08 -7.2850512E-15 -6.5699842E-20 -2.4383246E-24  2.9063516E-28  3.9065297E-32
 170   19     -617.8142  0.0086865989 -1.5227082E-08 -7.2950723E-15 -6.6156739E-20 -2.3709040E-24  3.0078241E-28  3.7232323E-32
 170   20     -617.4668  0.0086853807 -1.5227958E-08 -7.3056949E-15 -6.6623636E-20 -2.2974920E-24  3.1093275E-28  3.5247345E-32
 171    0     -603.7014  0.0086198334 -1.5353085E-08 -7.8290753E-15 -6.3514008E-20 -2.0198985E-24 -1.7267807E-28  4.0708726E-32
 171    1     -603.6841  0.0086197720 -1.5353131E-08 -7.8295834E-15 -6.3534180E-20 -2.0219709E-24 -1.7210927E-28  4.0775811E-32
 171    2     -603.6497  0.0086196492 -1.5353225E-08 -7.8306004E-15 -6.3574657E-20 -2.0260812E-24 -1.7096623E-28  4.0908452E-32
 171    3     -603.5980  0.0086194649 -1.5353366E-08 -7.8321269E-15 -6.3635555E-20 -2.0322095E-24 -1.6924278E-28  4.1108324E-32
 171    4     -603.5290  0.0086192193 -1.5353554E-08 -7.8341645E-15 -6.3717028E-20 -2.0402833E-24 -1.6693247E-28  4.1371396E-32
 171    5     -603.4428  0.0086189122 -1.5353789E-08 -7.8367154E-15 -6.3819227E-20 -2.0501874E-24 -1.6402743E-28  4.1692913E-32
 171    6     -603.3394  0.0086185437 -1.5354072E-08 -7.8397815E-15 -6.3942620E-20 -2.0618871E-24 -1.6050738E-28  4.2076883E-32
 171    7     -603.2187  0.0086181138 -1.5354401E-08 -7.8433663E-15 -6.4087439E-20 -2.0752009E-24 -1.5636270E-28  4.2515812E-32
 171    8     -603.0808  0.0086176224 -1.5354778E-08 -7.8474733E-15 -6.4254046E-20 -2.0899719E-24 -1.5157352E-28  4.3004744E-32
 171    9     -602.9257  0.0086170696 -1.5355201E-08 -7.8521064E-15 -6.4442868E-20 -2.1060541E-24 -1.4612043E-28  4.3541036E-32
 171   10     -602.7534  0.0086164554 -1.5355673E-08 -7.8572703E-15 -6.4654336E-20 -2.1232147E-24 -1.3998458E-28  4.4118375E-32
 171   11     -602.5638  0.0086157798 -1.5356192E-08 -7.8629704E-15 -6.4888908E-20 -2.1412276E-24 -1.3314249E-28  4.4729610E-32
 171   12     -602.3571  0.0086150427 -1.5356758E-08 -7.8692120E-15 -6.5146960E-20 -2.1598641E-24 -1.2557476E-28  4.5370956E-32
 171   13     -602.1331  0.0086142441 -1.5357372E-08 -7.8760019E-15 -6.5428991E-20 -2.1788124E-24 -1.1725569E-28  4.6033275E-32
 171   14     -601.8919  0.0086133841 -1.5358034E-08 -7.8833471E-15 -6.5735348E-20 -2.1977457E-24 -1.0816644E-28  4.6706606E-32
 171   15     -601.6335  0.0086124626 -1.5358744E-08 -7.8912551E-15 -6.6066483E-20 -2.2163414E-24 -9.8284110E-29  4.7384313E-32
 171   16     -601.3579  0.0086114796 -1.5359502E-08 -7.8997343E-15 -6.6422564E-20 -2.2341893E-24 -8.7593380E-29  4.8053382E-32
 171   17     -601.0652  0.0086104351 -1.5360308E-08 -7.9087938E-15 -6.6803805E-20 -2.2508838E-24 -7.6079140E-29  4.8703405E-32
 171   18     -600.7552  0.0086093291 -1.5361163E-08 -7.9184428E-15 -6.7210372E-20 -2.2659743E-24 -6.3726265E-29  4.9322616E-32
 171   19     -600.4281  0.0086081616 -1.5362066E-08 -7.9286914E-15 -6.7642189E-20 -2.2790111E-24 -5.0527881E-29  4.9899253E-32
 171   20     -600.0838  0.0086069326 -1.5363018E-08 -7.9395506E-15 -6.8099073E-20 -2.2894712E-24 -3.6482350E-29  5.0418705E-32
 172    0     -586.5210  0.0085406998 -1.5492019E-08 -8.5669143E-15 -5.8100782E-20  8.0000239E-25 -4.4126757E-28 -3.3460345E-32
 172    1     -586.5039  0.0085406379 -1.5492070E-08 -8.5673791E-15 -5.8092833E-20  7.9470419E-25 -4.4173447E-28 -3.3339244E-32
 172    2     -586.4697  0.0085405139 -1.5492173E-08 -8.5683084E-15 -5.8077009E-20  7.8409192E-25 -4.4266630E-28 -3.3097430E-32
 172    3     -586.4185  0.0085403280 -1.5492327E-08 -8.5697019E-15 -5.8053743E-20  7.6811384E-25 -4.4404693E-28 -3.2730475E-32
 172    4     -586.3502  0.0085400801 -1.5492533E-08 -8.5715591E-15 -5.8023451E-20  7.4675960E-25 -4.4586643E-28 -3.2242148E-32
 172    5     -586.2648  0.0085397703 -1.5492790E-08 -8.5738795E-15 -5.7986784E-20  7.1995679E-25 -4.4810184E-28 -3.1629474E-32
 172    6     -586.1623  0.0085393985 -1.5493099E-08 -8.5766618E-15 -5.7944544E-20  6.8759533E-25 -4.5072881E-28 -3.0887868E-32
 172    7     -586.0427  0.0085389646 -1.5493459E-08 -8.5799053E-15 -5.7897722E-20  6.4960202E-25 -4.5371324E-28 -3.0015827E-32
 172    8     -585.9061  0.0085384689 -1.5493871E-08 -8.5836092E-15 -5.7847525E-20  6.0589103E-25 -4.5701878E-28 -2.9011802E-32
 172    9     -585.7524  0.0085379111 -1.5494335E-08 -8.5877723E-15 -5.7795201E-20  5.5633786E-25 -4.6060271E-28 -2.7871504E-32
 172   10     -585.5817  0.0085372913 -1.5494850E-08 -8.5923939E-15 -5.7742366E-20  5.0084556E-25 -4.6441504E-28 -2.6593466E-32
 172   11     -585.3939  0.0085366095 -1.5495417E-08 -8.5974727E-15 -5.7690636E-20  4.3926451E-25 -4.6840140E-28 -2.5171084E-32
 172   12     -585.1890  0.0085358657 -1.5496037E-08 -8.6030087E-15 -5.7641946E-20  3.7152248E-25 -4.7249971E-28 -2.3604854E-32
 172   13     -584.9671  0.0085350599 -1.5496708E-08 -8.6090010E-15 -5.7598503E-20  2.9747299E-25 -4.7663778E-28 -2.1888398E-32
 172   14     -584.7281  0.0085341921 -1.5497431E-08 -8.6154500E-15 -5.7562497E-20  2.1704969E-25 -4.8074495E-28 -2.0020985E-32
 172   15     -584.4721  0.0085332622 -1.5498207E-08 -8.6223558E-15 -5.7536422E-20  1.3014711E-25 -4.8473846E-28 -1.7999716E-32
 172   16     -584.1991  0.0085322703 -1.5499035E-08 -8.6297195E-15 -5.7523061E-20  3.6713934E-26 -4.8852679E-28 -1.5821356E-32
 172   17     -583.9090  0.0085312163 -1.5499916E-08 -8.6375427E-15 -5.7525307E-20 -6.3308232E-26 -4.9201518E-28 -1.3485463E-32
 172   18     -583.6019  0.0085301003 -1.5500849E-08 -8.6458275E-15 -5.7546314E-20 -1.6993254E-25 -4.9509810E-28 -1.0988734E-32
 172   19     -583.2777  0.0085289222 -1.5501835E-08 -8.6545775E-15 -5.7589319E-20 -2.8311904E-25 -4.9766956E-28 -8.3328934E-33
 172   20     -582.9366  0.0085276820 -1.5502874E-08 -8.6637970E-15 -5.7657908E-20 -4.0280930E-25 -4.9960893E-28 -5.5187889E-33
 173    0     -569.5777  0.0084607477 -1.5635426E-08 -9.3344116E-15 -8.8151948E-20  1.5295868E-24  2.7370955E-28 -5.5671947E-32
 173    1     -569.5608  0.0084606852 -1.5635482E-08 -9.3351168E-15 -8.8136629E-20  1.5328779E-24  2.7292838E-28 -5.5756886E-32
 173    2     -569.5269  0.0084605601 -1.5635594E-08 -9.3365267E-15 -8.8105882E-20  1.5394041E-24  2.7136441E-28 -5.5923508E-32
 173    3     -569.4762  0.0084603725 -1.5635762E-08 -9.3386406E-15 -8.8059555E-20  1.5491249E-24  2.6901097E-28 -5.6171825E-32
 173    4     -569.4085  0.0084601223 -1.5635986E-08 -9.3414578E-15 -8.7997337E-20  1.5619894E-24  2.6585456E-28 -5.6502259E-32
 173    5     -569.3239  0.0084598096 -1.5636266E-08 -9.3449758E-15 -8.7918849E-20  1.5777894E-24  2.6188731E-28 -5.6904639E-32
 173    6     -569.2224  0.0084594343 -1.5636603E-08 -9.3491938E-15 -8.7823658E-20  1.5964890E-24  2.5708760E-28 -5.7383332E-32
 173    7     -569.1040  0.0084589965 -1.5636995E-08 -9.3541087E-15 -8.7711111E-20  1.6178444E-24  2.5143605E-28 -5.7928935E-32
 173    8     -568.9686  0.0084584961 -1.5637444E-08 -9.3597181E-15 -8.7580751E-20  1.6416629E-24  2.4491461E-28 -5.8535568E-32
 173    9     -568.8164  0.0084579331 -1.5637950E-08 -9.3660185E-15 -8.7431806E-20  1.6677102E-24  2.3749702E-28 -5.9200633E-32
 173   10     -568.6472  0.0084573076 -1.5638512E-08 -9.3730062E-15 -8.7263626E-20  1.6957045E-24  2.2915824E-28 -5.9913582E-32
 173   11     -568.4612  0.0084566195 -1.5639131E-08 -9.3806774E-15 -8.7075475E-20  1.7253502E-24  2.1987411E-28 -6.0668546E-32
 173   12     -568.2582  0.0084558688 -1.5639807E-08 -9.3890266E-15 -8.6866529E-20  1.7562837E-24  2.0961295E-28 -6.1456055E-32
 173   13     -568.0384  0.0084550555 -1.5640540E-08 -9.3980488E-15 -8.6636145E-20  1.7881040E-24  1.9835413E-28 -6.2264035E-32
 173   14     -567.8016  0.0084541796 -1.5641329E-08 -9.4077379E-15 -8.6383521E-20  1.8203969E-24  1.8606909E-28 -6.3082734E-32
 173   15     -567.5480  0.0084532411 -1.5642177E-08 -9.4180876E-15 -8.6108023E-20  1.8527018E-24  1.7273492E-28 -6.3900016E-32
 173   16     -567.2775  0.0084522400 -1.5643081E-08 -9.4290904E-15 -8.5809027E-20  1.8844889E-24  1.5833141E-28 -6.4701995E-32
 173   17     -566.9902  0.0084511762 -1.5644044E-08 -9.4407384E-15 -8.5486002E-20  1.9152002E-24  1.4283924E-28 -6.5472763E-32
 173   18     -566.6860  0.0084500498 -1.5645064E-08 -9.4530234E-15 -8.5138584E-20  1.9442661E-24  1.2624728E-28 -6.6199205E-32
 173   19     -566.3649  0.0084488607 -1.5646142E-08 -9.4659362E-15 -8.4766563E-20  1.9710315E-24  1.0854657E-28 -6.6863935E-32
 173   20     -566.0270  0.0084476090 -1.5647279E-08 -9.4794672E-15 -8.4369879E-20  1.9948344E-24  8.9739488E-29 -6.7449367E-32
 174    0     -552.8732  0.0083799544 -1.5784862E-08 -1.0133873E-14 -9.6480424E-20 -1.6647782E-24  3.4413922E-28  3.6074147E-32
 174    1     -552.8565  0.0083798913 -1.5784923E-08 -1.0134645E-14 -9.6497064E-20 -1.6606225E-24  3.4464289E-28  3.5959348E-32
 174    2     -552.8229  0.0083797650 -1.5785045E-08 -1.0136189E-14 -9.6530155E-20 -1.6523495E-24  3.4564548E-28  3.5734819E-32
 174    3     -552.7727  0.0083795756 -1.5785227E-08 -1.0138506E-14 -9.6579545E-20 -1.6398855E-24  3.4713976E-28  3.5395600E-32
 174    4     -552.7056  0.0083793230 -1.5785470E-08 -1.0141598E-14 -9.6644823E-20 -1.6231906E-24  3.4911036E-28  3.4941731E-32
 174    5     -552.6218  0.0083790073 -1.5785775E-08 -1.0145465E-14 -9.6725423E-20 -1.6021594E-24  3.5153427E-28  3.4367827E-32
 174    6     -552.5213  0.0083786284 -1.5786140E-08 -1.0150111E-14 -9.6820832E-20 -1.5767361E-24  3.5439269E-28  3.3674534E-32
 174    7     -552.4040  0.0083781864 -1.5786567E-08 -1.0155536E-14 -9.6930149E-20 -1.5468360E-24  3.5765322E-28  3.2859292E-32
 174    8     -552.2700  0.0083776812 -1.5787054E-08 -1.0161743E-14 -9.7052542E-20 -1.5123223E-24  3.6128163E-28  3.1917352E-32
 174    9     -552.1192  0.0083771129 -1.5787603E-08 -1.0168736E-14 -9.7186866E-20 -1.4730884E-24  3.6523515E-28  3.0846229E-32
 174   10     -551.9516  0.0083764814 -1.5788213E-08 -1.0176517E-14 -9.7331985E-20 -1.4289944E-24  3.6946831E-28  2.9640962E-32
 174   11     -551.7673  0.0083757867 -1.5788885E-08 -1.0185089E-14 -9.7486454E-20 -1.3799393E-24  3.7393079E-28  2.8301405E-32
 174   12     -551.5663  0.0083750288 -1.5789619E-08 -1.0194455E-14 -9.7648841E-20 -1.3257596E-24  3.7856253E-28  2.6819135E-32
 174   13     -551.3486  0.0083742077 -1.5790415E-08 -1.0204619E-14 -9.7817313E-20 -1.2663292E-24  3.8329546E-28  2.5191894E-32
 174   14     -551.1141  0.0083733234 -1.5791272E-08 -1.0215585E-14 -9.7990050E-20 -1.2015255E-24  3.8805801E-28  2.3416733E-32
 174   15     -550.8629  0.0083723759 -1.5792192E-08 -1.0227354E-14 -9.8165094E-20 -1.1312520E-24  3.9277673E-28  2.1491072E-32
 174   16     -550.5950  0.0083713652 -1.5793175E-08 -1.0239931E-14 -9.8339996E-20 -1.0553911E-24  3.9735668E-28  1.9409013E-32
 174   17     -550.3104  0.0083702912 -1.5794220E-08 -1.0253317E-14 -9.8512508E-20 -9.7387249E-25  4.0171054E-28  1.7170411E-32
 174   18     -550.0091  0.0083691540 -1.5795328E-08 -1.0267515E-14 -9.8679948E-20 -8.8666269E-25  4.0573552E-28  1.4773336E-32
 174   19     -549.6911  0.0083679535 -1.5796499E-08 -1.0282526E-14 -9.8839597E-20 -7.9372919E-25  4.0932454E-28  1.2216082E-32
 174   20     -549.3564  0.0083666897 -1.5797734E-08 -1.0298353E-14 -9.8988480E-20 -6.9511262E-25  4.1236579E-28  9.5001951E-33
 175    0     -536.4092  0.0082982928 -1.5940831E-08 -1.1028901E-14 -8.6756484E-20 -2.2799002E-24 -1.9747964E-28  6.3707092E-32
 175    1     -536.3926  0.0082982291 -1.5940897E-08 -1.1029595E-14 -8.6779312E-20 -2.2822851E-24 -1.9658544E-28  6.3801157E-32
 175    2     -536.3594  0.0082981016 -1.5941029E-08 -1.1030984E-14 -8.6825014E-20 -2.2869733E-24 -1.9479610E-28  6.3982945E-32
 175    3     -536.3096  0.0082979103 -1.5941228E-08 -1.1033068E-14 -8.6893692E-20 -2.2939202E-24 -1.9210434E-28  6.4252997E-32
 175    4     -536.2433  0.0082976552 -1.5941493E-08 -1.1035850E-14 -8.6985627E-20 -2.3030806E-24 -1.8849630E-28  6.4614199E-32
 175    5     -536.1603  0.0082973364 -1.5941824E-08 -1.1039332E-14 -8.7101037E-20 -2.3142501E-24 -1.8395856E-28  6.5056153E-32
 175    6     -536.0607  0.0082969538 -1.5942221E-08 -1.1043516E-14 -8.7240281E-20 -2.3273003E-24 -1.7847242E-28  6.5576912E-32
 175    7     -535.9446  0.0082965074 -1.5942685E-08 -1.1048406E-14 -8.7403735E-20 -2.3420177E-24 -1.7201574E-28  6.6171798E-32
 175    8     -535.8118  0.0082959972 -1.5943216E-08 -1.1054006E-14 -8.7591766E-20 -2.3581680E-24 -1.6456787E-28  6.6833250E-32
 175    9     -535.6625  0.0082954232 -1.5943813E-08 -1.1060320E-14 -8.7804761E-20 -2.3754832E-24 -1.5610163E-28  6.7556135E-32
 175   10     -535.4966  0.0082947855 -1.5944477E-08 -1.1067354E-14 -8.8043253E-20 -2.3936519E-24 -1.4658762E-28  6.8330836E-32
 175   11     -535.3141  0.0082940839 -1.5945207E-08 -1.1075114E-14 -8.8307564E-20 -2.4122969E-24 -1.3600411E-28  6.9146198E-32
 175   12     -535.1151  0.0082933185 -1.5946005E-08 -1.1083605E-14 -8.8598181E-20 -2.4310510E-24 -1.2431391E-28  6.9996403E-32
 175   13     -534.8995  0.0082924893 -1.5946870E-08 -1.1092836E-14 -8.8915481E-20 -2.4494395E-24 -1.1149281E-28  7.0864051E-32
 175   14     -534.6673  0.0082915962 -1.5947802E-08 -1.1102814E-14 -8.9259630E-20 -2.4670006E-24 -9.7517469E-29  7.1739673E-32
 175   15     -534.4185  0.0082906393 -1.5948802E-08 -1.1113547E-14 -8.9630953E-20 -2.4831802E-24 -8.2360462E-29  7.2606033E-32
 175   16     -534.1533  0.0082896186 -1.5949869E-08 -1.1125046E-14 -9.0029416E-20 -2.4974220E-24 -6.6001107E-29  7.3449822E-32
 175   17     -533.8714  0.0082885339 -1.5951005E-08 -1.1137318E-14 -9.0455011E-20 -2.5091112E-24 -4.8422331E-29  7.4255297E-32
 175   18     -533.5731  0.0082873854 -1.5952208E-08 -1.1150376E-14 -9.0907478E-20 -2.5175498E-24 -2.9612623E-29  7.5000921E-32
 175   19     -533.2582  0.0082861730 -1.5953480E-08 -1.1164231E-14 -9.1386307E-20 -2.5219984E-24 -9.5722428E-30  7.5665487E-32
 175   20     -532.9267  0.0082848967 -1.5954821E-08 -1.1178893E-14 -9.1890771E-20 -2.5217587E-24  1.1696923E-29  7.6232521E-32
 176    0     -520.1874  0.0082157345 -1.6103136E-08 -1.1954494E-14 -6.6832152E-20  3.4373642E-24 -4.5313923E-28 -7.7974764E-32
 176    1     -520.1710  0.0082156700 -1.6103208E-08 -1.1955028E-14 -6.6797808E-20  3.4319304E-24 -4.5423060E-28 -7.7845604E-32
 176    2     -520.1381  0.0082155412 -1.6103351E-08 -1.1956097E-14 -6.6729303E-20  3.4209949E-24 -4.5640457E-28 -7.7583106E-32
 176    3     -520.0889  0.0082153480 -1.6103566E-08 -1.1957697E-14 -6.6626895E-20  3.4045229E-24 -4.5965731E-28 -7.7191329E-32
 176    4     -520.0231  0.0082150903 -1.6103853E-08 -1.1959827E-14 -6.6491195E-20  3.3823477E-24 -4.6396311E-28 -7.6659184E-32
 176    5     -519.9410  0.0082147682 -1.6104212E-08 -1.1962483E-14 -6.6322728E-20  3.3543536E-24 -4.6930776E-28 -7.5988292E-32
 176    6     -519.8424  0.0082143817 -1.6104643E-08 -1.1965662E-14 -6.6122490E-20  3.3203295E-24 -4.7565744E-28 -7.5171502E-32
 176    7     -519.7274  0.0082139308 -1.6105145E-08 -1.1969358E-14 -6.5891464E-20  3.2800659E-24 -4.8297656E-28 -7.4202451E-32
 176    8     -519.5960  0.0082134154 -1.6105720E-08 -1.1973567E-14 -6.5630908E-20  3.2333047E-24 -4.9122403E-28 -7.3075339E-32
 176    9     -519.4482  0.0082128356 -1.6106367E-08 -1.1978282E-14 -6.5342351E-20  3.1797548E-24 -5.0034916E-28 -7.1781019E-32
 176   10     -519.2839  0.0082121913 -1.6107086E-08 -1.1983497E-14 -6.5027376E-20  3.1191323E-24 -5.1029816E-28 -7.0315231E-32
 176   11     -519.1032  0.0082114826 -1.6107877E-08 -1.1989204E-14 -6.4687989E-20  3.0510524E-24 -5.2099957E-28 -6.8662663E-32
 176   12     -518.9062  0.0082107094 -1.6108740E-08 -1.1995397E-14 -6.4326434E-20  2.9752007E-24 -5.3237914E-28 -6.6815861E-32
 176   13     -518.6927  0.0082098717 -1.6109676E-08 -1.2002067E-14 -6.3945104E-20  2.8912170E-24 -5.4435364E-28 -6.4767258E-32
 176   14     -518.4628  0.0082089696 -1.6110685E-08 -1.2009206E-14 -6.3546804E-20  2.7987095E-24 -5.5682559E-28 -6.2504453E-32
 176   15     -518.2166  0.0082080029 -1.6111766E-08 -1.2016807E-14 -6.3134564E-20  2.6973185E-24 -5.6969345E-28 -6.0018027E-32
 176   16     -517.9540  0.0082069717 -1.6112920E-08 -1.2024861E-14 -6.2711793E-20  2.5866632E-24 -5.8283398E-28 -5.7297348E-32
 176   17     -517.6749  0.0082058760 -1.6114147E-08 -1.2033360E-14 -6.2282236E-20  2.4664040E-24 -5.9612049E-28 -5.4331868E-32
 176   18     -517.3795  0.0082047157 -1.6115447E-08 -1.2042297E-14 -6.1849951E-20  2.3361728E-24 -6.0940619E-28 -5.1110733E-32
 176   19     -517.0678  0.0082034909 -1.6116820E-08 -1.2051665E-14 -6.1419367E-20  2.1957112E-24 -6.2254074E-28 -4.7628334E-32
 176   20     -516.7397  0.0082022015 -1.6118267E-08 -1.2061458E-14 -6.0995287E-20  2.0447468E-24 -6.3535283E-28 -4.3875229E-32
 177    0     -504.2097  0.0081322575 -1.6269283E-08 -1.2566341E-14 -9.0822836E-20  1.2957291E-24  6.9117681E-28 -2.6243826E-32
 177    1     -504.1934  0.0081321924 -1.6269359E-08 -1.2567068E-14 -9.0809792E-20  1.3040212E-24  6.9080564E-28 -2.6458921E-32
 177    2     -504.1609  0.0081320623 -1.6269509E-08 -1.2568520E-14 -9.0783543E-20  1.3205832E-24  6.9006034E-28 -2.6888546E-32
 177    3     -504.1121  0.0081318670 -1.6269736E-08 -1.2570698E-14 -9.0743520E-20  1.3454052E-24  6.8891536E-28 -2.7532503E-32
 177    4     -504.0471  0.0081316067 -1.6270037E-08 -1.2573601E-14 -9.0689105E-20  1.3784376E-24  6.8735168E-28 -2.8389119E-32
 177    5     -503.9657  0.0081312813 -1.6270415E-08 -1.2577228E-14 -9.0619162E-20  1.4196316E-24  6.8532663E-28 -2.9458341E-32
 177    6     -503.8682  0.0081308908 -1.6270867E-08 -1.2581575E-14 -9.0532468E-20  1.4688617E-24  6.8279862E-28 -3.0732706E-32
 177    7     -503.7543  0.0081304352 -1.6271396E-08 -1.2586642E-14 -9.0427679E-20  1.5261122E-24  6.7971369E-28 -3.2217710E-32
 177    8     -503.6243  0.0081299145 -1.6272000E-08 -1.2592425E-14 -9.0302920E-20  1.5911661E-24  6.7601091E-28 -3.3901763E-32
 177    9     -503.4779  0.0081293287 -1.6272680E-08 -1.2598922E-14 -9.0156500E-20  1.6639425E-24  6.7162211E-28 -3.5785184E-32
 177   10     -503.3153  0.0081286778 -1.6273437E-08 -1.2606128E-14 -8.9986069E-20  1.7442431E-24  6.6646467E-28 -3.7864500E-32
 177   11     -503.1365  0.0081279618 -1.6274269E-08 -1.2614038E-14 -8.9789366E-20  1.8318170E-24  6.6045863E-28 -4.0127592E-32
 177   12     -502.9415  0.0081271806 -1.6275177E-08 -1.2622647E-14 -8.9563849E-20  1.9264280E-24  6.5351172E-28 -4.2572380E-32
 177   13     -502.7302  0.0081263342 -1.6276162E-08 -1.2631949E-14 -8.9306830E-20  2.0277678E-24  6.4552437E-28 -4.5189460E-32
 177   14     -502.5026  0.0081254227 -1.6277224E-08 -1.2641935E-14 -8.9015399E-20  2.1354594E-24  6.3639492E-28 -4.7966872E-32
 177   15     -502.2589  0.0081244461 -1.6278362E-08 -1.2652597E-14 -8.8686492E-20  2.2490825E-24  6.2601144E-28 -5.0894647E-32
 177   16     -501.9989  0.0081234042 -1.6279577E-08 -1.2663926E-14 -8.8317109E-20  2.3681587E-24  6.1426910E-28 -5.3958391E-32
 177   17     -501.7227  0.0081222972 -1.6280870E-08 -1.2675909E-14 -8.7903925E-20  2.4921333E-24  6.0104521E-28 -5.7145310E-32
 177   18     -501.4304  0.0081211249 -1.6282239E-08 -1.2688534E-14 -8.7443779E-20  2.6203726E-24  5.8622936E-28 -6.0437130E-32
 177   19     -501.1218  0.0081198874 -1.6283687E-08 -1.2701787E-14 -8.6933313E-20  2.7521659E-24  5.6970142E-28 -6.3815672E-32
 177   20     -500.7970  0.0081185846 -1.6285212E-08 -1.2715652E-14 -8.6369367E-20  2.8867091E-24  5.5134800E-28 -6.7259665E-32
 178    0     -488.4778  0.0080478568 -1.6438730E-08 -1.3005725E-14 -5.9693855E-20 -3.0403810E-24 -1.1978123E-28  8.0606746E-32
 178    1     -488.4617  0.0080477911 -1.6438808E-08 -1.3006203E-14 -5.9724273E-20 -3.0418078E-24 -1.1865193E-28  8.0602682E-32
 178    2     -488.4295  0.0080476596 -1.6438964E-08 -1.3007159E-14 -5.9785136E-20 -3.0446420E-24 -1.1639439E-28  8.0595377E-32
 178    3     -488.3812  0.0080474623 -1.6439198E-08 -1.3008595E-14 -5.9876529E-20 -3.0487715E-24 -1.1300988E-28  8.0580320E-32
 178    4     -488.3168  0.0080471993 -1.6439510E-08 -1.3010513E-14 -5.9998561E-20 -3.0540660E-24 -1.0850109E-28  8.0550783E-32
 178    5     -488.2363  0.0080468705 -1.6439901E-08 -1.3012916E-14 -6.0151443E-20 -3.0604211E-24 -1.0286105E-28  8.0510484E-32
 178    6     -488.1398  0.0080464759 -1.6440369E-08 -1.3015808E-14 -6.0335308E-20 -3.0675735E-24 -9.6101280E-29  8.0446963E-32
 178    7     -488.0271  0.0080460156 -1.6440916E-08 -1.3019192E-14 -6.0550284E-20 -3.0753294E-24 -8.8221504E-29  8.0358821E-32
 178    8     -487.8984  0.0080454895 -1.6441541E-08 -1.3023076E-14 -6.0796638E-20 -3.0833550E-24 -7.9228751E-29  8.0230779E-32
 178    9     -487.7536  0.0080448976 -1.6442244E-08 -1.3027463E-14 -6.1074504E-20 -3.0913675E-24 -6.9129813E-29  8.0060391E-32
 178   10     -487.5927  0.0080442398 -1.6443026E-08 -1.3032361E-14 -6.1384035E-20 -3.0989870E-24 -5.7936487E-29  7.9836643E-32
 178   11     -487.4157  0.0080435163 -1.6443886E-08 -1.3037778E-14 -6.1725343E-20 -3.1058438E-24 -4.5662312E-29  7.9547975E-32
 178   12     -487.2227  0.0080427270 -1.6444825E-08 -1.3043722E-14 -6.2098362E-20 -3.1114307E-24 -3.2330713E-29  7.9177403E-32
 178   13     -487.0136  0.0080418718 -1.6445843E-08 -1.3050201E-14 -6.2503151E-20 -3.1153785E-24 -1.7959888E-29  7.8722406E-32
 178   14     -486.7884  0.0080409508 -1.6446939E-08 -1.3057226E-14 -6.2939431E-20 -3.1170949E-24 -2.5854877E-30  7.8160091E-32
 178   15     -486.5472  0.0080399640 -1.6448115E-08 -1.3064806E-14 -6.3407012E-20 -3.1160855E-24  1.3759919E-29  7.7479973E-32
 178   16     -486.2900  0.0080389113 -1.6449370E-08 -1.3072955E-14 -6.3905250E-20 -3.1117716E-24  3.1024776E-29  7.6665007E-32
 178   17     -486.0167  0.0080377927 -1.6450703E-08 -1.3081682E-14 -6.4433644E-20 -3.1035912E-24  4.9160743E-29  7.5704202E-32
 178   18     -485.7273  0.0080366082 -1.6452117E-08 -1.3091000E-14 -6.4991129E-20 -3.0909195E-24  6.8095940E-29  7.4577499E-32
 178   19     -485.4219  0.0080353578 -1.6453610E-08 -1.3100923E-14 -6.5576837E-20 -3.0731535E-24  8.7765521E-29  7.3271945E-32
 178   20     -485.1006  0.0080340414 -1.6455182E-08 -1.3111465E-14 -6.6189183E-20 -3.0496472E-24  1.0807198E-28  7.1767898E-32
 179    0     -472.9934  0.0079625391 -1.6609137E-08 -1.3539150E-14 -6.8511161E-20 -1.6248418E-24 -3.3397732E-28  2.4257147E-32
 179    1     -472.9775  0.0079624727 -1.6609218E-08 -1.3539698E-14 -6.8527399E-20 -1.6288464E-24 -3.3363767E-28  2.4381573E-32
 179    2     -472.9456  0.0079623398 -1.6609381E-08 -1.3540795E-14 -6.8560085E-20 -1.6368370E-24 -3.3295104E-28  2.4628939E-32
 179    3     -472.8978  0.0079621405 -1.6609625E-08 -1.3542441E-14 -6.8609366E-20 -1.6488067E-24 -3.3190897E-28  2.5000837E-32
 179    4     -472.8341  0.0079618748 -1.6609950E-08 -1.3544637E-14 -6.8675634E-20 -1.6647059E-24 -3.3049474E-28  2.5494798E-32
 179    5     -472.7545  0.0079615426 -1.6610356E-08 -1.3547386E-14 -6.8759354E-20 -1.6844744E-24 -3.2869019E-28  2.6108059E-32
 179    6     -472.6590  0.0079611439 -1.6610844E-08 -1.3550689E-14 -6.8861157E-20 -1.7080641E-24 -3.2646423E-28  2.6841780E-32
 179    7     -472.5475  0.0079606788 -1.6611413E-08 -1.3554549E-14 -6.8981652E-20 -1.7353717E-24 -3.2379420E-28  2.7688250E-32
 179    8     -472.4202  0.0079601472 -1.6612064E-08 -1.3558968E-14 -6.9121709E-20 -1.7663000E-24 -3.2063927E-28  2.8648445E-32
 179    9     -472.2769  0.0079595492 -1.6612796E-08 -1.3563950E-14 -6.9282289E-20 -1.8007462E-24 -3.1696013E-28  2.9718812E-32
 179   10     -472.1177  0.0079588846 -1.6613610E-08 -1.3569500E-14 -6.9464259E-20 -1.8385126E-24 -3.1271676E-28  3.0890023E-32
 179   11     -471.9426  0.0079581536 -1.6614506E-08 -1.3575622E-14 -6.9668734E-20 -1.8794919E-24 -3.0786201E-28  3.2162175E-32
 179   12     -471.7516  0.0079573561 -1.6615484E-08 -1.3582321E-14 -6.9896903E-20 -1.9234286E-24 -3.0234447E-28  3.3525003E-32
 179   13     -471.5448  0.0079564921 -1.6616543E-08 -1.3589603E-14 -7.0149984E-20 -1.9701081E-24 -2.9611195E-28  3.4971984E-32
 179   14     -471.3220  0.0079555615 -1.6617685E-08 -1.3597476E-14 -7.0429251E-20 -2.0192764E-24 -2.8910820E-28  3.6494922E-32
 179   15     -471.0833  0.0079545644 -1.6618909E-08 -1.3605946E-14 -7.0736024E-20 -2.0706096E-24 -2.8127495E-28  3.8085322E-32
 179   16     -470.8288  0.0079535008 -1.6620216E-08 -1.3615021E-14 -7.1071623E-20 -2.1237871E-24 -2.7255722E-28  3.9730800E-32
 179   17     -470.5584  0.0079523705 -1.6621605E-08 -1.3624712E-14 -7.1437316E-20 -2.1784086E-24 -2.6289941E-28  4.1420777E-32
 179   18     -470.2721  0.0079511737 -1.6623077E-08 -1.3635027E-14 -7.1834487E-20 -2.2340435E-24 -2.5224532E-28  4.3138194E-32
 179   19     -469.9700  0.0079499103 -1.6624632E-08 -1.3645979E-14 -7.2264307E-20 -2.2902272E-24 -2.4053854E-28  4.4871500E-32
 179   20     -469.6521  0.0079485803 -1.6626270E-08 -1.3657578E-14 -7.2728006E-20 -2.3464387E-24 -2.2772820E-28  4.6605796E-32
 180    0     -457.7582  0.0078763122 -1.6781880E-08 -1.4239877E-14 -7.9427980E-20  8.1012120E-25 -4.4510501E-28 -6.2325557E-32
 180    1     -457.7425  0.0078762451 -1.6781965E-08 -1.4240512E-14 -7.9419929E-20  8.0475969E-25 -4.4597489E-28 -6.2194153E-32
 180    2     -457.7110  0.0078761109 -1.6782136E-08 -1.4241783E-14 -7.9403935E-20  7.9404657E-25 -4.4771404E-28 -6.1934509E-32
 180    3     -457.6637  0.0078759095 -1.6782392E-08 -1.4243688E-14 -7.9380336E-20  7.7786838E-25 -4.5030596E-28 -6.1539437E-32
 180    4     -457.6007  0.0078756409 -1.6782734E-08 -1.4246228E-14 -7.9349624E-20  7.5617869E-25 -4.5373894E-28 -6.1011341E-32
 180    5     -457.5220  0.0078753053 -1.6783162E-08 -1.4249401E-14 -7.9312509E-20  7.2880554E-25 -4.5798473E-28 -6.0341120E-32
 180    6     -457.4275  0.0078749025 -1.6783675E-08 -1.4253207E-14 -7.9269790E-20  6.9566395E-25 -4.6302102E-28 -5.9531914E-32
 180    7     -457.3172  0.0078744325 -1.6784273E-08 -1.4257645E-14 -7.9222478E-20  6.5653477E-25 -4.6880766E-28 -5.8572412E-32
 180    8     -457.1912  0.0078738954 -1.6784958E-08 -1.4262713E-14 -7.9171728E-20  6.1120259E-25 -4.7530594E-28 -5.7455863E-32
 180    9     -457.0495  0.0078732912 -1.6785728E-08 -1.4268412E-14 -7.9119045E-20  5.5949092E-25 -4.8246602E-28 -5.6181942E-32
 180   10     -456.8920  0.0078726197 -1.6786585E-08 -1.4274739E-14 -7.9065983E-20  5.0112750E-25 -4.9023234E-28 -5.4739101E-32
 180   11     -456.7189  0.0078718811 -1.6787527E-08 -1.4281695E-14 -7.9014471E-20  4.3586020E-25 -4.9853476E-28 -5.3117623E-32
 180   12     -456.5299  0.0078710753 -1.6788555E-08 -1.4289278E-14 -7.8966439E-20  3.6343246E-25 -5.0731028E-28 -5.1313680E-32
 180   13     -456.3253  0.0078702022 -1.6789670E-08 -1.4297488E-14 -7.8924416E-20  2.8358946E-25 -5.1646783E-28 -4.9318972E-32
 180   14     -456.1050  0.0078692620 -1.6790872E-08 -1.4306326E-14 -7.8890853E-20  1.9601794E-25 -5.2591838E-28 -4.7121736E-32
 180   15     -455.8689  0.0078682545 -1.6792160E-08 -1.4315791E-14 -7.8868582E-20  1.0048662E-25 -5.3556367E-28 -4.4717475E-32
 180   16     -455.6171  0.0078671797 -1.6793534E-08 -1.4325886E-14 -7.8860832E-20 -3.2914157E-27 -5.4528620E-28 -4.2094158E-32
 180   17     -455.3497  0.0078660377 -1.6794996E-08 -1.4336611E-14 -7.8870843E-20 -1.1552886E-25 -5.5496845E-28 -3.9246786E-32
 180   18     -455.0665  0.0078648284 -1.6796545E-08 -1.4347970E-14 -7.8902492E-20 -2.3645304E-25 -5.6447070E-28 -3.6167367E-32
 180   19     -454.7677  0.0078635518 -1.6798182E-08 -1.4359968E-14 -7.8959717E-20 -3.6619724E-25 -5.7365117E-28 -3.2851798E-32
 180   20     -454.4532  0.0078622079 -1.6799906E-08 -1.4372608E-14 -7.9046816E-20 -5.0494439E-25 -5.8235273E-28 -2.9291560E-32
 181    0     -442.7739  0.0077891755 -1.6958182E-08 -1.5146248E-14 -1.2906293E-19  8.0550655E-25  5.0490850E-28 -5.8504485E-32
 181    1     -442.7583  0.0077891076 -1.6958272E-08 -1.5147280E-14 -1.2905483E-19  8.1154750E-25  5.0408863E-28 -5.8648576E-32
 181    2     -442.7272  0.0077889720 -1.6958454E-08 -1.5149345E-14 -1.2903854E-19  8.2361213E-25  5.0244402E-28 -5.8936729E-32
 181    3     -442.6805  0.0077887685 -1.6958727E-08 -1.5152441E-14 -1.2901351E-19  8.4167160E-25  4.9995622E-28 -5.9371569E-32
 181    4     -442.6181  0.0077884971 -1.6959091E-08 -1.5156569E-14 -1.2897937E-19  8.6558756E-25  4.9661639E-28 -5.9944724E-32
 181    5     -442.5403  0.0077881579 -1.6959545E-08 -1.5161727E-14 -1.2893534E-19  8.9526105E-25  4.9239574E-28 -6.0653440E-32
 181    6     -442.4468  0.0077877509 -1.6960091E-08 -1.5167915E-14 -1.2888059E-19  9.3054355E-25  4.8726442E-28 -6.1495622E-32
 181    7     -442.3378  0.0077872760 -1.6960729E-08 -1.5175131E-14 -1.2881401E-19  9.7121007E-25  4.8119152E-28 -6.2463127E-32
 181    8     -442.2132  0.0077867332 -1.6961457E-08 -1.5183372E-14 -1.2873448E-19  1.0170648E-24  4.7413417E-28 -6.3551216E-32
 181    9     -442.0730  0.0077861226 -1.6962277E-08 -1.5192638E-14 -1.2864065E-19  1.0678274E-24  4.6605149E-28 -6.4751539E-32
 181   10     -441.9173  0.0077854441 -1.6963189E-08 -1.5202925E-14 -1.2853115E-19  1.1232072E-24  4.5689765E-28 -6.6055960E-32
 181   11     -441.7460  0.0077846977 -1.6964193E-08 -1.5214230E-14 -1.2840425E-19  1.1828398E-24  4.4661445E-28 -6.7455885E-32
 181   12     -441.5592  0.0077838834 -1.6965289E-08 -1.5226550E-14 -1.2825842E-19  1.2463432E-24  4.3515279E-28 -6.8939753E-32
 181   13     -441.3569  0.0077830012 -1.6966477E-08 -1.5239880E-14 -1.2809208E-19  1.3132159E-24  4.2246752E-28 -7.0488646E-32
 181   14     -441.1389  0.0077820510 -1.6967758E-08 -1.5254216E-14 -1.2790333E-19  1.3830317E-24  4.0849186E-28 -7.2098686E-32
 181   15     -440.9055  0.0077810329 -1.6969131E-08 -1.5269552E-14 -1.2769045E-19  1.4552000E-24  3.9317714E-28 -7.3749062E-32
 181   16     -440.6565  0.0077799468 -1.6970598E-08 -1.5285881E-14 -1.2745166E-19  1.5290977E-24  3.7646858E-28 -7.5424416E-32
 181   17     -440.3920  0.0077787928 -1.6972158E-08 -1.5303196E-14 -1.2718526E-19  1.6040507E-24  3.5831312E-28 -7.7103038E-32
 181   18     -440.1120  0.0077775707 -1.6973812E-08 -1.5321490E-14 -1.2688972E-19  1.6793224E-24  3.3867342E-28 -7.8767353E-32
 181   19     -439.8165  0.0077762807 -1.6975560E-08 -1.5340752E-14 -1.2656343E-19  1.7541472E-24  3.1749898E-28 -8.0397036E-32
 181   20     -439.5055  0.0077749225 -1.6977402E-08 -1.5360974E-14 -1.2620514E-19  1.8276093E-24  2.9476609E-28 -8.1963503E-32
 182    0     -428.0420  0.0077011143 -1.7141324E-08 -1.6219147E-14 -1.3410955E-19 -1.8881559E-24  2.3854613E-28  1.8777395E-32
 182    1     -428.0266  0.0077010458 -1.7141421E-08 -1.6220220E-14 -1.3412843E-19 -1.8852838E-24  2.3880974E-28  1.8666950E-32
 182    2     -427.9958  0.0077009086 -1.7141616E-08 -1.6222366E-14 -1.3416606E-19 -1.8795537E-24  2.3932823E-28  1.8448389E-32
 182    3     -427.9496  0.0077007029 -1.7141908E-08 -1.6225587E-14 -1.3422234E-19 -1.8709166E-24  2.4009514E-28  1.8116256E-32
 182    4     -427.8880  0.0077004287 -1.7142297E-08 -1.6229884E-14 -1.3429693E-19 -1.8593602E-24  2.4109721E-28  1.7675119E-32
 182    5     -427.8110  0.0077000858 -1.7142784E-08 -1.6235257E-14 -1.3438954E-19 -1.8448430E-24  2.4231454E-28  1.7120779E-32
 182    6     -427.7186  0.0076996744 -1.7143369E-08 -1.6241711E-14 -1.3449968E-19 -1.8273584E-24  2.4372476E-28  1.6456578E-32
 182    7     -427.6108  0.0076991943 -1.7144051E-08 -1.6249246E-14 -1.3462695E-19 -1.8068332E-24  2.4530147E-28  1.5679202E-32
 182    8     -427.4876  0.0076986457 -1.7144831E-08 -1.6257867E-14 -1.3477053E-19 -1.7831940E-24  2.4700663E-28  1.4785013E-32
 182    9     -427.3490  0.0076980285 -1.7145710E-08 -1.6267576E-14 -1.3492979E-19 -1.7564186E-24  2.4880676E-28  1.3776005E-32
 182   10     -427.1951  0.0076973426 -1.7146686E-08 -1.6278377E-14 -1.3510395E-19 -1.7264494E-24  2.5065637E-28  1.2651691E-32
 182   11     -427.0258  0.0076965882 -1.7147761E-08 -1.6290275E-14 -1.3529203E-19 -1.6932446E-24  2.5250880E-28  1.1410260E-32
 182   12     -426.8410  0.0076957651 -1.7148934E-08 -1.6303273E-14 -1.3549304E-19 -1.6567443E-24  2.5431061E-28  1.0051393E-32
 182   13     -426.6410  0.0076948733 -1.7150206E-08 -1.6317375E-14 -1.3570582E-19 -1.6169307E-24  2.5600519E-28  8.5758251E-33
 182   14     -426.4255  0.0076939128 -1.7151578E-08 -1.6332587E-14 -1.3592911E-19 -1.5738009E-24  2.5752853E-28  6.9874267E-33
 182   15     -426.1947  0.0076928837 -1.7153048E-08 -1.6348912E-14 -1.3616178E-19 -1.5273140E-24  2.5881969E-28  5.2823541E-33
 182   16     -425.9486  0.0076917858 -1.7154619E-08 -1.6366356E-14 -1.3640213E-19 -1.4775227E-24  2.5979937E-28  3.4673923E-33
 182   17     -425.6871  0.0076906193 -1.7156289E-08 -1.6384924E-14 -1.3664879E-19 -1.4244531E-24  2.6039627E-28  1.5418494E-33
 182   18     -425.4102  0.0076893840 -1.7158060E-08 -1.6404620E-14 -1.3690018E-19 -1.3681818E-24  2.6052983E-28 -4.8354215E-34
 182   19     -425.1181  0.0076880799 -1.7159931E-08 -1.6425448E-14 -1.3715449E-19 -1.3088357E-24  2.6011902E-28 -2.6077896E-33
 182   20     -424.8106  0.0076867070 -1.7161903E-08 -1.6447413E-14 -1.3741002E-19 -1.2464944E-24  2.5907487E-28 -4.8266102E-33
 183    0     -413.5641  0.0076121036 -1.7331974E-08 -1.7491650E-14 -1.5591204E-19 -2.8339484E-24  4.6190841E-28  8.2283324E-32
 183    1     -413.5489  0.0076120342 -1.7332079E-08 -1.7492898E-14 -1.5594040E-19 -2.8283835E-24  4.6306123E-28  8.2164834E-32
 183    2     -413.5184  0.0076118956 -1.7332289E-08 -1.7495393E-14 -1.5599683E-19 -2.8172374E-24  4.6535637E-28  8.1932222E-32
 183    3     -413.4727  0.0076116876 -1.7332604E-08 -1.7499138E-14 -1.5608108E-19 -2.8004255E-24  4.6879078E-28  8.1579004E-32
 183    4     -413.4118  0.0076114103 -1.7333024E-08 -1.7504134E-14 -1.5619263E-19 -2.7778312E-24  4.7334598E-28  8.1103754E-32
 183    5     -413.3357  0.0076110636 -1.7333550E-08 -1.7510385E-14 -1.5633081E-19 -2.7492273E-24  4.7900062E-28  8.0494426E-32
 183    6     -413.2444  0.0076106476 -1.7334180E-08 -1.7517893E-14 -1.5649478E-19 -2.7145148E-24  4.8573218E-28  7.9754083E-32
 183    7     -413.1379  0.0076101622 -1.7334916E-08 -1.7526662E-14 -1.5668330E-19 -2.6733797E-24  4.9350242E-28  7.8869156E-32
 183    8     -413.0161  0.0076096075 -1.7335758E-08 -1.7536696E-14 -1.5689529E-19 -2.6255787E-24  5.0228069E-28  7.7830079E-32
 183    9     -412.8791  0.0076089834 -1.7336705E-08 -1.7548001E-14 -1.5712916E-19 -2.5708250E-24  5.1201366E-28  7.6633101E-32
 183   10     -412.7270  0.0076082899 -1.7337758E-08 -1.7560582E-14 -1.5738312E-19 -2.5087264E-24  5.2264360E-28  7.5258600E-32
 183   11     -412.5596  0.0076075270 -1.7338918E-08 -1.7574443E-14 -1.5765524E-19 -2.4389769E-24  5.3411343E-28  7.3698832E-32
 183   12     -412.3770  0.0076066947 -1.7340183E-08 -1.7589592E-14 -1.5794330E-19 -2.3611852E-24  5.4634999E-28  7.1943999E-32
 183   13     -412.1792  0.0076057930 -1.7341556E-08 -1.7606034E-14 -1.5824463E-19 -2.2749519E-24  5.5926369E-28  6.9974820E-32
 183   14     -411.9663  0.0076048218 -1.7343036E-08 -1.7623775E-14 -1.5855652E-19 -2.1798464E-24  5.7276601E-28  6.7780213E-32
 183   15     -411.7382  0.0076037812 -1.7344623E-08 -1.7642821E-14 -1.5887575E-19 -2.0754759E-24  5.8674605E-28  6.5344558E-32
 183   16     -411.4949  0.0076026711 -1.7346317E-08 -1.7663178E-14 -1.5919865E-19 -1.9614418E-24  6.0108053E-28  6.2654143E-32
 183   17     -411.2364  0.0076014915 -1.7348120E-08 -1.7684851E-14 -1.5952161E-19 -1.8373298E-24  6.1564432E-28  5.9696014E-32
 183   18     -410.9628  0.0076002423 -1.7350031E-08 -1.7707846E-14 -1.5984028E-19 -1.7027528E-24  6.3028055E-28  5.6451086E-32
 183   19     -410.6740  0.0075989236 -1.7352051E-08 -1.7732165E-14 -1.6015004E-19 -1.5573629E-24  6.4482999E-28  5.2908271E-32
 183   20     -410.3701  0.0075975354 -1.7354181E-08 -1.7757813E-14 -1.6044593E-19 -1.4008852E-24  6.5910823E-28  4.9055606E-32
 184    0     -399.3418  0.0075221102 -1.7531718E-08 -1.8755269E-14 -1.1457658E-19 -2.3342729E-24 -8.8252692E-28  6.7951123E-32
 184    1     -399.3267  0.0075220401 -1.7531831E-08 -1.8756186E-14 -1.1459999E-19 -2.3448332E-24 -8.8157358E-28  6.8252466E-32
 184    2     -399.2966  0.0075218998 -1.7532056E-08 -1.8758020E-14 -1.1464709E-19 -2.3659735E-24 -8.7965271E-28  6.8859899E-32
 184    3     -399.2515  0.0075216894 -1.7532394E-08 -1.8760772E-14 -1.1471852E-19 -2.3975944E-24 -8.7674158E-28  6.9769520E-32
 184    4     -399.1913  0.0075214089 -1.7532844E-08 -1.8764445E-14 -1.1481527E-19 -2.4395805E-24 -8.7280048E-28  7.0975894E-32
 184    5     -399.1161  0.0075210583 -1.7533407E-08 -1.8769040E-14 -1.1493857E-19 -2.4917994E-24 -8.6778181E-28  7.2475157E-32
 184    6     -399.0259  0.0075206374 -1.7534083E-08 -1.8774560E-14 -1.1508992E-19 -2.5540443E-24 -8.6161916E-28  7.4264417E-32
 184    7     -398.9206  0.0075201465 -1.7534871E-08 -1.8781010E-14 -1.1527126E-19 -2.6261024E-24 -8.5423793E-28  7.6338253E-32
 184    8     -398.8003  0.0075195853 -1.7535773E-08 -1.8788395E-14 -1.1548460E-19 -2.7077101E-24 -8.4555729E-28  7.8690484E-32
 184    9     -398.6649  0.0075189540 -1.7536788E-08 -1.8796718E-14 -1.1573239E-19 -2.7984823E-24 -8.3547714E-28  8.1308201E-32
 184   10     -398.5146  0.0075182525 -1.7537916E-08 -1.8805988E-14 -1.1601724E-19 -2.8980713E-24 -8.2388963E-28  8.4185538E-32
 184   11     -398.3492  0.0075174809 -1.7539157E-08 -1.8816212E-14 -1.1634200E-19 -3.0059477E-24 -8.1068425E-28  8.7303181E-32
 184   12     -398.1688  0.0075166389 -1.7540513E-08 -1.8827398E-14 -1.1670966E-19 -3.1216042E-24 -7.9573694E-28  9.0650935E-32
 184   13     -397.9733  0.0075157268 -1.7541982E-08 -1.8839557E-14 -1.1712347E-19 -3.2444544E-24 -7.7891175E-28  9.4215583E-32
 184   14     -397.7629  0.0075147444 -1.7543565E-08 -1.8852701E-14 -1.1758679E-19 -3.3737330E-24 -7.6007670E-28  9.7971720E-32
 184   15     -397.5375  0.0075136917 -1.7545262E-08 -1.8866842E-14 -1.1810302E-19 -3.5086653E-24 -7.3908775E-28  1.0189994E-31
 184   16     -397.2971  0.0075125688 -1.7547074E-08 -1.8881996E-14 -1.1867565E-19 -3.6483295E-24 -7.1580461E-28  1.0597365E-31
 184   17     -397.0417  0.0075113755 -1.7549001E-08 -1.8898179E-14 -1.1930808E-19 -3.7917574E-24 -6.9008125E-28  1.1017155E-31
 184   18     -396.7713  0.0075101119 -1.7551043E-08 -1.8915408E-14 -1.2000387E-19 -3.9378034E-24 -6.6177018E-28  1.1446054E-31
 184   19     -396.4859  0.0075087780 -1.7553200E-08 -1.8933707E-14 -1.2076617E-19 -4.0851620E-24 -6.3074343E-28  1.1879957E-31
 184   20     -396.1856  0.0075073736 -1.7555473E-08 -1.8953095E-14 -1.2159804E-19 -4.2325001E-24 -5.9686592E-28  1.2315501E-31
 185    0     -385.3768  0.0074311074 -1.7737882E-08 -1.9997959E-14 -1.2384050E-19  5.1785080E-24 -2.0562070E-28 -1.3828727E-31
 185    1     -385.3619  0.0074310364 -1.7738002E-08 -1.9998950E-14 -1.2378868E-19  5.1760289E-24 -2.0755755E-28 -1.3821353E-31
 185    2     -385.3322  0.0074308945 -1.7738242E-08 -2.0000930E-14 -1.2368527E-19  5.1710054E-24 -2.1142342E-28 -1.3806468E-31
 185    3     -385.2876  0.0074306816 -1.7738602E-08 -2.0003897E-14 -1.2353028E-19  5.1632958E-24 -2.1721587E-28 -1.3783667E-31
 185    4     -385.2282  0.0074303978 -1.7739082E-08 -2.0007846E-14 -1.2332395E-19  5.1526686E-24 -2.2492716E-28 -1.3752278E-31
 185    5     -385.1539  0.0074300430 -1.7739683E-08 -2.0012774E-14 -1.2306665E-19  5.1388983E-24 -2.3454039E-28 -1.3711615E-31
 185    6     -385.0647  0.0074296173 -1.7740403E-08 -2.0018674E-14 -1.2275883E-19  5.1215972E-24 -2.4603559E-28 -1.3660455E-31
 185    7     -384.9607  0.0074291205 -1.7741244E-08 -2.0025538E-14 -1.2240101E-19  5.1003403E-24 -2.5939399E-28 -1.3597622E-31
 185    8     -384.8418  0.0074285528 -1.7742206E-08 -2.0033359E-14 -1.2199400E-19  5.0747272E-24 -2.7458226E-28 -1.3522384E-31
 185    9     -384.7081  0.0074279140 -1.7743288E-08 -2.0042126E-14 -1.2153865E-19  5.0441611E-24 -2.9156383E-28 -1.3432411E-31
 185   10     -384.5596  0.0074272043 -1.7744490E-08 -2.0051829E-14 -1.2103600E-19  5.0080148E-24 -3.1029312E-28 -1.3325943E-31
 185   11     -384.3962  0.0074264235 -1.7745814E-08 -2.0062456E-14 -1.2048744E-19  4.9657361E-24 -3.3072367E-28 -1.3202201E-31
 185   12     -384.2180  0.0074255717 -1.7747259E-08 -2.0073994E-14 -1.1989446E-19  4.9165237E-24 -3.5278388E-28 -1.3057908E-31
 185   13     -384.0249  0.0074246488 -1.7748825E-08 -2.0086430E-14 -1.1925906E-19  4.8596401E-24 -3.7639304E-28 -1.2891332E-31
 185   14     -383.8170  0.0074236548 -1.7750513E-08 -2.0099749E-14 -1.1858316E-19  4.7942958E-24 -4.0147995E-28 -1.2700255E-31
 185   15     -383.5943  0.0074225897 -1.7752323E-08 -2.0113936E-14 -1.1786958E-19  4.7196400E-24 -4.2792381E-28 -1.2482223E-31
 185   16     -383.3568  0.0074214535 -1.7754254E-08 -2.0128976E-14 -1.1712114E-19  4.6348159E-24 -4.5560608E-28 -1.2234586E-31
 185   17     -383.1045  0.0074202461 -1.7756308E-08 -2.0144851E-14 -1.1634129E-19  4.5389003E-24 -4.8439645E-28 -1.1954872E-31
 185   18     -382.8374  0.0074189676 -1.7758485E-08 -2.0161546E-14 -1.1553391E-19  4.4310862E-24 -5.1413192E-28 -1.1641308E-31
 185   19     -382.5555  0.0074176179 -1.7760784E-08 -2.0179043E-14 -1.1470337E-19  4.3103247E-24 -5.4463301E-28 -1.1289622E-31
 185   20     -382.2589  0.0074161969 -1.7763207E-08 -2.0197327E-14 -1.1385461E-19  4.1758735E-24 -5.7570369E-28 -1.0899038E-31
 186    0     -371.6708  0.0073390793 -1.7949134E-08 -2.0852968E-14 -1.3178402E-19 -2.4754940E-25  4.3456681E-28 -5.9854896E-33
 186    1     -371.6561  0.0073390075 -1.7949259E-08 -2.0854022E-14 -1.3178648E-19 -2.4231460E-25  4.3448130E-28 -6.1681574E-33
 186    2     -371.6268  0.0073388639 -1.7949510E-08 -2.0856131E-14 -1.3179122E-19 -2.3189185E-25  4.3430185E-28 -6.5301118E-33
 186    3     -371.5827  0.0073386485 -1.7949885E-08 -2.0859294E-14 -1.3179799E-19 -2.1627954E-25  4.3401918E-28 -7.0694971E-33
 186    4     -371.5240  0.0073383613 -1.7950386E-08 -2.0863512E-14 -1.3180623E-19 -1.9543482E-25  4.3360063E-28 -7.7939173E-33
 186    5     -371.4507  0.0073380023 -1.7951012E-08 -2.0868784E-14 -1.3181531E-19 -1.6945672E-25  4.3302603E-28 -8.6899446E-33
 186    6     -371.3626  0.0073375715 -1.7951763E-08 -2.0875111E-14 -1.3182457E-19 -1.3830859E-25  4.3225131E-28 -9.7640037E-33
 186    7     -371.2599  0.0073370688 -1.7952640E-08 -2.0882494E-14 -1.3183294E-19 -1.0204665E-25  4.3123208E-28 -1.1014392E-32
 186    8     -371.1425  0.0073364943 -1.7953643E-08 -2.0890931E-14 -1.3183949E-19 -6.0701297E-26  4.2992004E-28 -1.2437214E-32
 186    9     -371.0104  0.0073358480 -1.7954771E-08 -2.0900424E-14 -1.3184285E-19 -1.4363390E-26  4.2825157E-28 -1.4026794E-32
 186   10     -370.8637  0.0073351298 -1.7956025E-08 -2.0910971E-14 -1.3184170E-19  3.6926268E-26  4.2616197E-28 -1.5786769E-32
 186   11     -370.7024  0.0073343397 -1.7957406E-08 -2.0922573E-14 -1.3183457E-19  9.3001048E-26  4.2358488E-28 -1.7699400E-32
 186   12     -370.5263  0.0073334777 -1.7958913E-08 -2.0935229E-14 -1.3181978E-19  1.5376235E-25  4.2044050E-28 -1.9765011E-32
 186   13     -370.3357  0.0073325438 -1.7960546E-08 -2.0948937E-14 -1.3179551E-19  2.1907265E-25  4.1663774E-28 -2.1981689E-32
 186   14     -370.1304  0.0073315379 -1.7962306E-08 -2.0963696E-14 -1.3176000E-19  2.8868035E-25  4.1210064E-28 -2.4331281E-32
 186   15     -369.9105  0.0073304601 -1.7964194E-08 -2.0979504E-14 -1.3171118E-19  3.6238654E-25  4.0672988E-28 -2.6811721E-32
 186   16     -369.6759  0.0073293104 -1.7966209E-08 -2.0996359E-14 -1.3164689E-19  4.3988669E-25  4.0042893E-28 -2.9408368E-32
 186   17     -369.4267  0.0073280886 -1.7968351E-08 -2.1014258E-14 -1.3156522E-19  5.2083126E-25  3.9311006E-28 -3.2104887E-32
 186   18     -369.1629  0.0073267948 -1.7970622E-08 -2.1033196E-14 -1.3146392E-19  6.0486259E-25  3.8466601E-28 -3.4890864E-32
 186   19     -368.8845  0.0073254289 -1.7973021E-08 -2.1053169E-14 -1.3134076E-19  6.9146695E-25  3.7500607E-28 -3.7743355E-32
 186   20     -368.5916  0.0073239910 -1.7975548E-08 -2.1074172E-14 -1.3119354E-19  7.8017513E-25  3.6402746E-28 -4.0646790E-32
 187    0     -358.2255  0.0072460282 -1.8163985E-08 -2.1737098E-14 -1.2384823E-19 -1.0261020E-25  1.6620418E-28  1.6527501E-32
 187    1     -358.2110  0.0072459555 -1.8164115E-08 -2.1738088E-14 -1.2384922E-19 -1.0058314E-25  1.6643119E-28  1.6429052E-32
 187    2     -358.1820  0.0072458102 -1.8164376E-08 -2.1740070E-14 -1.2385122E-19 -9.6613483E-26  1.6689384E-28  1.6246822E-32
 187    3     -358.1385  0.0072455923 -1.8164767E-08 -2.1743043E-14 -1.2385400E-19 -9.0550506E-26  1.6756559E-28  1.5957964E-32
 187    4     -358.0806  0.0072453016 -1.8165289E-08 -2.1747006E-14 -1.2385745E-19 -8.2530333E-26  1.6844986E-28  1.5584313E-32
 187    5     -358.0081  0.0072449383 -1.8165942E-08 -2.1751960E-14 -1.2386137E-19 -7.2374119E-26  1.6952439E-28  1.5102377E-32
 187    6     -357.9212  0.0072445023 -1.8166725E-08 -2.1757906E-14 -1.2386535E-19 -6.0125651E-26  1.7076946E-28  1.4519425E-32
 187    7     -357.8198  0.0072439936 -1.8167639E-08 -2.1764842E-14 -1.2386900E-19 -4.5725118E-26  1.7215636E-28  1.3830440E-32
 187    8     -357.7039  0.0072434123 -1.8168684E-08 -2.1772770E-14 -1.2387205E-19 -2.9120538E-26  1.7366446E-28  1.3029305E-32
 187    9     -357.5735  0.0072427582 -1.8169860E-08 -2.1781689E-14 -1.2387381E-19 -1.0270585E-26  1.7524728E-28  1.2115223E-32
 187   10     -357.4286  0.0072420313 -1.8171167E-08 -2.1791599E-14 -1.2387376E-19  1.0843013E-26  1.7687153E-28  1.1081272E-32
 187   11     -357.2693  0.0072412318 -1.8172605E-08 -2.1802500E-14 -1.2387129E-19  3.4324889E-26  1.7848763E-28  9.9189324E-33
 187   12     -357.0955  0.0072403595 -1.8174176E-08 -2.1814391E-14 -1.2386566E-19  6.0113963E-26  1.8004923E-28  8.6333570E-33
 187   13     -356.9073  0.0072394143 -1.8175878E-08 -2.1827273E-14 -1.2385600E-19  8.8336632E-26  1.8148796E-28  7.2033624E-33
 187   14     -356.7046  0.0072383964 -1.8177712E-08 -2.1841144E-14 -1.2384153E-19  1.1891465E-25  1.8275059E-28  5.6407494E-33
 187   15     -356.4875  0.0072373057 -1.8179678E-08 -2.1856004E-14 -1.2382122E-19  1.5191690E-25  1.8375534E-28  3.9274706E-33
 187   16     -356.2559  0.0072361422 -1.8181777E-08 -2.1871851E-14 -1.2379403E-19  1.8727005E-25  1.8442607E-28  2.0660837E-33
 187   17     -356.0099  0.0072349057 -1.8184009E-08 -2.1888685E-14 -1.2375899E-19  2.2493075E-25  1.8467734E-28  5.0028095E-35
 187   18     -355.7495  0.0072335964 -1.8186374E-08 -2.1906503E-14 -1.2371493E-19  2.6480477E-25  1.8441838E-28 -2.1216128E-33
 187   19     -355.4746  0.0072322141 -1.8188872E-08 -2.1925303E-14 -1.2366062E-19  3.0675722E-25  1.8354354E-28 -4.4523009E-33
 187   20     -355.1853  0.0072307589 -1.8191504E-08 -2.1945084E-14 -1.2359489E-19  3.5066167E-25  1.8194948E-28 -6.9428808E-33
 188    0     -345.0424  0.0071519620 -1.8381169E-08 -2.2498436E-14 -1.3066809E-19 -5.0741411E-24 -3.4648006E-28  8.0640770E-32
 188    1     -345.0281  0.0071518885 -1.8381304E-08 -2.2499481E-14 -1.3071879E-19 -5.0782974E-24 -3.4535345E-28  8.0766804E-32
 188    2     -344.9995  0.0071517414 -1.8381574E-08 -2.2501573E-14 -1.3082047E-19 -5.0865680E-24 -3.4308670E-28  8.1017090E-32
 188    3     -344.9565  0.0071515208 -1.8381980E-08 -2.2504715E-14 -1.3097327E-19 -5.0988594E-24 -3.3967579E-28  8.1387701E-32
 188    4     -344.8993  0.0071512267 -1.8382520E-08 -2.2508909E-14 -1.3117753E-19 -5.1150535E-24 -3.3510616E-28  8.1877971E-32
 188    5     -344.8278  0.0071508591 -1.8383195E-08 -2.2514161E-14 -1.3143382E-19 -5.1349931E-24 -3.2935168E-28  8.2480968E-32
 188    6     -344.7420  0.0071504179 -1.8384006E-08 -2.2520478E-14 -1.3174261E-19 -5.1584377E-24 -3.2239513E-28  8.3188330E-32
 188    7     -344.6419  0.0071499031 -1.8384952E-08 -2.2527865E-14 -1.3210456E-19 -5.1852054E-24 -3.1420384E-28  8.4002490E-32
 188    8     -344.5275  0.0071493148 -1.8386033E-08 -2.2536334E-14 -1.3252067E-19 -5.2148778E-24 -3.0474321E-28  8.4900818E-32
 188    9     -344.3988  0.0071486528 -1.8387250E-08 -2.2545892E-14 -1.3299144E-19 -5.2472397E-24 -2.9398331E-28  8.5885194E-32
 188   10     -344.2559  0.0071479173 -1.8388604E-08 -2.2556552E-14 -1.3351792E-19 -5.2817780E-24 -2.8188667E-28  8.6933654E-32
 188   11     -344.0986  0.0071471082 -1.8390093E-08 -2.2568327E-14 -1.3410089E-19 -5.3180995E-24 -2.6841345E-28  8.8040599E-32
 188   12     -343.9271  0.0071462254 -1.8391718E-08 -2.2581232E-14 -1.3474137E-19 -5.3556727E-24 -2.5352621E-28  8.9184845E-32
 188   13     -343.7413  0.0071452690 -1.8393480E-08 -2.2595281E-14 -1.3544012E-19 -5.3939600E-24 -2.3718569E-28  9.0358062E-32
 188   14     -343.5413  0.0071442389 -1.8395379E-08 -2.2610493E-14 -1.3619805E-19 -5.4323128E-24 -2.1935668E-28  9.1532713E-32
 188   15     -343.3269  0.0071431351 -1.8397414E-08 -2.2626886E-14 -1.3701574E-19 -5.4700495E-24 -2.0001258E-28  9.2689488E-32
 188   16     -343.0984  0.0071419576 -1.8399587E-08 -2.2644480E-14 -1.3789388E-19 -5.5064727E-24 -1.7912323E-28  9.3810332E-32
 188   17     -342.8556  0.0071407064 -1.8401898E-08 -2.2663297E-14 -1.3883297E-19 -5.5407182E-24 -1.5666763E-28  9.4864780E-32
 188   18     -342.5985  0.0071393814 -1.8404347E-08 -2.2683361E-14 -1.3983321E-19 -5.5719420E-24 -1.3263773E-28  9.5823665E-32
 188   19     -342.3273  0.0071379825 -1.8406934E-08 -2.2704696E-14 -1.4089451E-19 -5.5993031E-24 -1.0703246E-28  9.6671660E-32
 188   20     -342.0418  0.0071365099 -1.8409660E-08 -2.2727329E-14 -1.4201673E-19 -5.6217068E-24 -7.9866306E-29  9.7357417E-32
 189    0     -332.1229  0.0070568954 -1.8601778E-08 -2.3773076E-14 -1.6929229E-19 -3.3185064E-25 -4.5458797E-28 -9.7832548E-32
 189    1     -332.1088  0.0070568209 -1.8601920E-08 -2.3774430E-14 -1.6929559E-19 -3.3730054E-25 -4.5595803E-28 -9.7667418E-32
 189    2     -332.0806  0.0070566721 -1.8602206E-08 -2.3777139E-14 -1.6930246E-19 -3.4828199E-25 -4.5868759E-28 -9.7335135E-32
 189    3     -332.0383  0.0070564489 -1.8602634E-08 -2.3781202E-14 -1.6931318E-19 -3.6488205E-25 -4.6276345E-28 -9.6831250E-32
 189    4     -331.9818  0.0070561513 -1.8603204E-08 -2.3786621E-14 -1.6932825E-19 -3.8721442E-25 -4.6816666E-28 -9.6153388E-32
 189    5     -331.9112  0.0070557792 -1.8603918E-08 -2.3793394E-14 -1.6934828E-19 -4.1550644E-25 -4.7486803E-28 -9.5291677E-32
 189    6     -331.8266  0.0070553327 -1.8604775E-08 -2.3801523E-14 -1.6937427E-19 -4.4999041E-25 -4.8282614E-28 -9.4239528E-32
 189    7     -331.7278  0.0070548117 -1.8605775E-08 -2.3811009E-14 -1.6940717E-19 -4.9094393E-25 -4.9200056E-28 -9.2985691E-32
 189    8     -331.6149  0.0070542163 -1.8606918E-08 -2.3821853E-14 -1.6944833E-19 -5.3865725E-25 -5.0233612E-28 -9.1521523E-32
 189    9     -331.4880  0.0070535465 -1.8608205E-08 -2.3834055E-14 -1.6949930E-19 -5.9354386E-25 -5.1375958E-28 -8.9829795E-32
 189   10     -331.3469  0.0070528021 -1.8609635E-08 -2.3847617E-14 -1.6956179E-19 -6.5595256E-25 -5.2620014E-28 -8.7900631E-32
 189   11     -331.1917  0.0070519832 -1.8611210E-08 -2.3862542E-14 -1.6963776E-19 -7.2628278E-25 -5.3957251E-28 -8.5720023E-32
 189   12     -331.0225  0.0070510899 -1.8612928E-08 -2.3878831E-14 -1.6972962E-19 -8.0500361E-25 -5.5377085E-28 -8.3270541E-32
 189   13     -330.8392  0.0070501219 -1.8614791E-08 -2.3896489E-14 -1.6983996E-19 -8.9256576E-25 -5.6867445E-28 -8.0529973E-32
 189   14     -330.6418  0.0070490795 -1.8616800E-08 -2.3915518E-14 -1.6997169E-19 -9.8940637E-25 -5.8416153E-28 -7.7488171E-32
 189   15     -330.4304  0.0070479624 -1.8618953E-08 -2.3935924E-14 -1.7012796E-19 -1.0960125E-24 -6.0008512E-28 -7.4123365E-32
 189   16     -330.2048  0.0070467707 -1.8621252E-08 -2.3957712E-14 -1.7031268E-19 -1.2128193E-24 -6.1627326E-28 -7.0421734E-32
 189   17     -329.9653  0.0070455044 -1.8623697E-08 -2.3980889E-14 -1.7052963E-19 -1.3401646E-24 -6.3255887E-28 -6.6372415E-32
 189   18     -329.7117  0.0070441634 -1.8626288E-08 -2.4005463E-14 -1.7078322E-19 -1.4785872E-24 -6.4872991E-28 -6.1944926E-32
 189   19     -329.4440  0.0070427477 -1.8629026E-08 -2.4031444E-14 -1.7107835E-19 -1.6283133E-24 -6.6456968E-28 -5.7136822E-32
 189   20     -329.1623  0.0070412572 -1.8631911E-08 -2.4058844E-14 -1.7142013E-19 -1.7896784E-24 -6.7983866E-28 -5.1925617E-32
 190    0     -319.4686  0.0069608224 -1.8829742E-08 -2.5462942E-14 -2.4233060E-19 -8.7324838E-25  1.0607519E-27 -2.4279198E-32
 190    1     -319.4546  0.0069607471 -1.8829895E-08 -2.5464881E-14 -2.4233924E-19 -8.6051914E-25  1.0604101E-27 -2.4614977E-32
 190    2     -319.4268  0.0069605965 -1.8830200E-08 -2.5468758E-14 -2.4235619E-19 -8.3506192E-25  1.0597113E-27 -2.5289592E-32
 190    3     -319.3850  0.0069603705 -1.8830659E-08 -2.5474575E-14 -2.4238069E-19 -7.9692976E-25  1.0586301E-27 -2.6295479E-32
 190    4     -319.3294  0.0069600692 -1.8831270E-08 -2.5482332E-14 -2.4241156E-19 -7.4616494E-25  1.0571186E-27 -2.7636534E-32
 190    5     -319.2598  0.0069596926 -1.8832035E-08 -2.5492029E-14 -2.4244731E-19 -6.8279915E-25  1.0551266E-27 -2.9307405E-32
 190    6     -319.1762  0.0069592406 -1.8832953E-08 -2.5503667E-14 -2.4248594E-19 -6.0691165E-25  1.0525782E-27 -3.1311694E-32
 190    7     -319.0788  0.0069587133 -1.8834024E-08 -2.5517248E-14 -2.4252532E-19 -5.1862677E-25  1.0493955E-27 -3.3637530E-32
 190    8     -318.9675  0.0069581106 -1.8835249E-08 -2.5532771E-14 -2.4256284E-19 -4.1807136E-25  1.0454825E-27 -3.6285825E-32
 190    9     -318.8422  0.0069574325 -1.8836629E-08 -2.5550236E-14 -2.4259538E-19 -3.0542063E-25  1.0407220E-27 -3.9248867E-32
 190   10     -318.7031  0.0069566790 -1.8838162E-08 -2.5569645E-14 -2.4261969E-19 -1.8085709E-25  1.0349977E-27 -4.2522626E-32
 190   11     -318.5501  0.0069558500 -1.8839851E-08 -2.5590996E-14 -2.4263206E-19 -4.4697645E-26  1.0281738E-27 -4.6093275E-32
 190   12     -318.3831  0.0069549457 -1.8841694E-08 -2.5614289E-14 -2.4262856E-19  1.0279518E-25  1.0201036E-27 -4.9958938E-32
 190   13     -318.2023  0.0069539659 -1.8843693E-08 -2.5639521E-14 -2.4260494E-19  2.6119045E-25  1.0106349E-27 -5.4099735E-32
 190   14     -318.0076  0.0069529106 -1.8845848E-08 -2.5666691E-14 -2.4255655E-19  4.3005927E-25  9.9960164E-28 -5.8501431E-32
 190   15     -317.7991  0.0069517797 -1.8848159E-08 -2.5695793E-14 -2.4247853E-19  6.0887457E-25  9.8682167E-28 -6.3158037E-32
 190   16     -317.5766  0.0069505734 -1.8850627E-08 -2.5726823E-14 -2.4236601E-19  7.9694685E-25  9.7212474E-28 -6.8036182E-32
 190   17     -317.3403  0.0069492914 -1.8853253E-08 -2.5759775E-14 -2.4221383E-19  9.9355681E-25  9.5532963E-28 -7.3117130E-32
 190   18     -317.0902  0.0069479339 -1.8856037E-08 -2.5794640E-14 -2.4201650E-19  1.1978607E-24  9.3623794E-28 -7.8375062E-32
 190   19     -316.8262  0.0069465007 -1.8858980E-08 -2.5831408E-14 -2.4176873E-19  1.4089052E-24  9.1466223E-28 -8.3787037E-32
 190   20     -316.5483  0.0069449919 -1.8862082E-08 -2.5870068E-14 -2.4146525E-19  1.6255576E-24  8.9042821E-28 -8.9308822E-32
 191    0     -307.0806  0.0068637135 -1.9069331E-08 -2.7274679E-14 -2.1155928E-19 -3.1233048E-24 -1.5881811E-28  1.0428469E-31
 191    1     -307.0669  0.0068636372 -1.9069494E-08 -2.7276371E-14 -2.1159050E-19 -3.1252224E-24 -1.5735928E-28  1.0434302E-31
 191    2     -307.0394  0.0068634846 -1.9069822E-08 -2.7279757E-14 -2.1165310E-19 -3.1289549E-24 -1.5443245E-28  1.0445314E-31
 191    3     -306.9983  0.0068632558 -1.9070313E-08 -2.7284838E-14 -2.1174706E-19 -3.1344221E-24 -1.5004273E-28  1.0461453E-31
 191    4     -306.9434  0.0068629507 -1.9070968E-08 -2.7291616E-14 -2.1187255E-19 -3.1414982E-24 -1.4417821E-28  1.0482897E-31
 191    5     -306.8747  0.0068625692 -1.9071787E-08 -2.7300094E-14 -2.1202988E-19 -3.1499158E-24 -1.3683033E-28  1.0507637E-31
 191    6     -306.7924  0.0068621115 -1.9072770E-08 -2.7310276E-14 -2.1221912E-19 -3.1594604E-24 -1.2799468E-28  1.0536082E-31
 191    7     -306.6963  0.0068615774 -1.9073917E-08 -2.7322167E-14 -2.1244070E-19 -3.1697741E-24 -1.1765103E-28  1.0566584E-31
 191    8     -306.5865  0.0068609670 -1.9075229E-08 -2.7335771E-14 -2.1269467E-19 -3.1804953E-24 -1.0580183E-28  1.0597776E-31
 191    9     -306.4630  0.0068602803 -1.9076705E-08 -2.7351096E-14 -2.1298149E-19 -3.1911849E-24 -9.2425992E-29  1.0628816E-31
 191   10     -306.3258  0.0068595172 -1.9078347E-08 -2.7368147E-14 -2.1330108E-19 -3.2014075E-24 -7.7521903E-29  1.0658519E-31
 191   11     -306.1749  0.0068586777 -1.9080154E-08 -2.7386933E-14 -2.1365372E-19 -3.2105796E-24 -6.1087268E-29  1.0684780E-31
 191   12     -306.0103  0.0068577618 -1.9082126E-08 -2.7407462E-14 -2.1403950E-19 -3.2180596E-24 -4.3118942E-29  1.0705173E-31
 191   13     -305.8321  0.0068567695 -1.9084265E-08 -2.7429744E-14 -2.1445823E-19 -3.2232882E-24 -2.3620908E-29  1.0718764E-31
 191   14     -305.6401  0.0068557007 -1.9086570E-08 -2.7453788E-14 -2.1490972E-19 -3.2254857E-24 -2.6056460E-30  1.0722488E-31
 191   15     -305.4344  0.0068545555 -1.9089042E-08 -2.7479607E-14 -2.1539343E-19 -3.2239012E-24  1.9900587E-29  1.0714203E-31
 191   16     -305.2151  0.0068533337 -1.9091681E-08 -2.7507210E-14 -2.1590882E-19 -3.2177939E-24  4.3880141E-29  1.0692262E-31
 191   17     -304.9821  0.0068520353 -1.9094489E-08 -2.7536611E-14 -2.1645497E-19 -3.2062595E-24  6.9284749E-29  1.0653490E-31
 191   18     -304.7355  0.0068506604 -1.9097464E-08 -2.7567822E-14 -2.1703058E-19 -3.1883886E-24  9.6060219E-29  1.0594924E-31
 191   19     -304.4752  0.0068492089 -1.9100609E-08 -2.7600856E-14 -2.1763407E-19 -3.1632830E-24  1.2414335E-28  1.0514632E-31
 191   20     -304.2012  0.0068476807 -1.9103923E-08 -2.7635728E-14 -2.1826347E-19 -3.1299876E-24  1.5343770E-28  1.0408696E-31
 192    0     -294.9605  0.0067655360 -1.9318123E-08 -2.8977957E-14 -1.9714874E-19  1.9870678E-24 -1.6569904E-28 -4.9251230E-32
 192    1     -294.9470  0.0067654587 -1.9318297E-08 -2.8979535E-14 -1.9712891E-19  1.9850618E-24 -1.6638712E-28 -4.9223784E-32
 192    2     -294.9199  0.0067653042 -1.9318645E-08 -2.8982689E-14 -1.9708925E-19  1.9810827E-24 -1.6776827E-28 -4.9178862E-32
 192    3     -294.8793  0.0067650723 -1.9319167E-08 -2.8987418E-14 -1.9702987E-19  1.9749963E-24 -1.6982921E-28 -4.9101913E-32
 192    4     -294.8252  0.0067647632 -1.9319863E-08 -2.8993721E-14 -1.9695104E-19  1.9667633E-24 -1.7257738E-28 -4.8996618E-32
 192    5     -294.7576  0.0067643768 -1.9320732E-08 -2.9001597E-14 -1.9685294E-19  1.9562964E-24 -1.7600200E-28 -4.8862386E-32
 192    6     -294.6764  0.0067639131 -1.9321777E-08 -2.9011044E-14 -1.9673590E-19  1.9434741E-24 -1.8010230E-28 -4.8695923E-32
 192    7     -294.5817  0.0067633721 -1.9322995E-08 -2.9022057E-14 -1.9660045E-19  1.9281669E-24 -1.8486431E-28 -4.8497130E-32
 192    8     -294.4735  0.0067627537 -1.9324389E-08 -2.9034635E-14 -1.9644695E-19  1.9101806E-24 -1.9028125E-28 -4.8256079E-32
 192    9     -294.3518  0.0067620580 -1.9325957E-08 -2.9048773E-14 -1.9627597E-19  1.8892724E-24 -1.9634330E-28 -4.7965324E-32
 192   10     -294.2165  0.0067612849 -1.9327700E-08 -2.9064467E-14 -1.9608825E-19  1.8653076E-24 -2.0303217E-28 -4.7628604E-32
 192   11     -294.0678  0.0067604345 -1.9329619E-08 -2.9081714E-14 -1.9588453E-19  1.8380248E-24 -2.1033906E-28 -4.7237101E-32
 192   12     -293.9056  0.0067595066 -1.9331714E-08 -2.9100508E-14 -1.9566580E-19  1.8071829E-24 -2.1823860E-28 -4.6785385E-32
 192   13     -293.7298  0.0067585013 -1.9333984E-08 -2.9120846E-14 -1.9543307E-19  1.7724725E-24 -2.2670840E-28 -4.6264295E-32
 192   14     -293.5406  0.0067574185 -1.9336431E-08 -2.9142720E-14 -1.9518764E-19  1.7335857E-24 -2.3571564E-28 -4.5663351E-32
 192   15     -293.3379  0.0067562583 -1.9339055E-08 -2.9166127E-14 -1.9493084E-19  1.6903117E-24 -2.4523439E-28 -4.4989110E-32
 192   16     -293.1217  0.0067550205 -1.9341857E-08 -2.9191061E-14 -1.9466422E-19  1.6422792E-24 -2.5522715E-28 -4.4221843E-32
 192   17     -292.8921  0.0067537051 -1.9344835E-08 -2.9217517E-14 -1.9438950E-19  1.5891448E-24 -2.6565083E-28 -4.3354426E-32
 192   18     -292.6490  0.0067523122 -1.9347992E-08 -2.9245489E-14 -1.9410873E-19  1.5306212E-24 -2.7645602E-28 -4.2387966E-32
 192   19     -292.3924  0.0067508416 -1.9351328E-08 -2.9274971E-14 -1.9382397E-19  1.4663239E-24 -2.8758851E-28 -4.1299317E-32
 192   20     -292.1224  0.0067492934 -1.9354843E-08 -2.9305960E-14 -1.9353771E-19  1.3959189E-24 -2.9898430E-28 -4.0086493E-32
 193    0     -283.1096  0.0066662751 -1.9573187E-08 -3.0297303E-14 -2.0466729E-19 -4.5002506E-24  1.0475882E-28  1.1778935E-31
 193    1     -283.0963  0.0066661968 -1.9573369E-08 -3.0298941E-14 -2.0471226E-19 -4.4989712E-24  1.0640496E-28  1.1776812E-31
 193    2     -283.0696  0.0066660402 -1.9573732E-08 -3.0302217E-14 -2.0480226E-19 -4.4963984E-24  1.0970527E-28  1.1773499E-31
 193    3     -283.0296  0.0066658053 -1.9574278E-08 -3.0307134E-14 -2.0493709E-19 -4.4923491E-24  1.1465029E-28  1.1767004E-31
 193    4     -282.9763  0.0066654921 -1.9575005E-08 -3.0313695E-14 -2.0511667E-19 -4.4866901E-24  1.2123673E-28  1.1758030E-31
 193    5     -282.9096  0.0066651006 -1.9575915E-08 -3.0321904E-14 -2.0534082E-19 -4.4791714E-24  1.2946075E-28  1.1745145E-31
 193    6     -282.8297  0.0066646308 -1.9577007E-08 -3.0331767E-14 -2.0560927E-19 -4.4694816E-24  1.3931840E-28  1.1727528E-31
 193    7     -282.7364  0.0066640826 -1.9578281E-08 -3.0343290E-14 -2.0592173E-19 -4.4573083E-24  1.5080213E-28  1.1704572E-31
 193    8     -282.6297  0.0066634561 -1.9579738E-08 -3.0356480E-14 -2.0627768E-19 -4.4422151E-24  1.6389436E-28  1.1674789E-31
 193    9     -282.5098  0.0066627512 -1.9581377E-08 -3.0371346E-14 -2.0667663E-19 -4.4237067E-24  1.7858166E-28  1.1636342E-31
 193   10     -282.3766  0.0066619679 -1.9583200E-08 -3.0387898E-14 -2.0711791E-19 -4.4012969E-24  1.9483806E-28  1.1587741E-31
 193   11     -282.2300  0.0066611062 -1.9585206E-08 -3.0406146E-14 -2.0760066E-19 -4.3743929E-24  2.1263935E-28  1.1527188E-31
 193   12     -282.0702  0.0066601660 -1.9587396E-08 -3.0426101E-14 -2.0812370E-19 -4.3423927E-24  2.3194637E-28  1.1453318E-31
 193   13     -281.8970  0.0066591474 -1.9589770E-08 -3.0447775E-14 -2.0868576E-19 -4.3046003E-24  2.5270669E-28  1.1363103E-31
 193   14     -281.7106  0.0066580503 -1.9592329E-08 -3.0471181E-14 -2.0928539E-19 -4.2602976E-24  2.7487849E-28  1.1254814E-31
 193   15     -281.5108  0.0066568747 -1.9595072E-08 -3.0496334E-14 -2.0992053E-19 -4.2086817E-24  2.9837625E-28  1.1125379E-31
 193   16     -281.2978  0.0066556205 -1.9598001E-08 -3.0523246E-14 -2.1058925E-19 -4.1490068E-24  3.2313135E-28  1.0973001E-31
 193   17     -281.0716  0.0066542878 -1.9601116E-08 -3.0551934E-14 -2.1128880E-19 -4.0804572E-24  3.4903710E-28  1.0795012E-31
 193   18     -280.8320  0.0066528764 -1.9604417E-08 -3.0582412E-14 -2.1201630E-19 -4.0021325E-24  3.7598035E-28  1.0587894E-31
 193   19     -280.5793  0.0066513863 -1.9607906E-08 -3.0614696E-14 -2.1276836E-19 -3.9132085E-24  4.0383273E-28  1.0349298E-31
 193   20     -280.3132  0.0066498175 -1.9611581E-08 -3.0648801E-14 -2.1354107E-19 -3.8128485E-24  4.3243346E-28  1.0076886E-31
 194    0     -271.5293  0.0065659365 -1.9833434E-08 -3.1738320E-14 -1.7711066E-19  1.5655838E-24 -1.0028761E-27 -5.6236066E-32
 194    1     -271.5162  0.0065658572 -1.9833624E-08 -3.1739737E-14 -1.7709500E-19  1.5535669E-24 -1.0036658E-27 -5.5864254E-32
 194    2     -271.4899  0.0065656985 -1.9834005E-08 -3.1742570E-14 -1.7706425E-19  1.5294825E-24 -1.0052182E-27 -5.5116914E-32
 194    3     -271.4505  0.0065654605 -1.9834576E-08 -3.1746819E-14 -1.7701882E-19  1.4932501E-24 -1.0075122E-27 -5.3988688E-32
 194    4     -271.3980  0.0065651431 -1.9835338E-08 -3.1752483E-14 -1.7696014E-19  1.4447833E-24 -1.0104886E-27 -5.2478150E-32
 194    5     -271.3323  0.0065647464 -1.9836291E-08 -3.1759560E-14 -1.7688935E-19  1.3840593E-24 -1.0140994E-27 -5.0589983E-32
 194    6     -271.2536  0.0065642703 -1.9837434E-08 -3.1768049E-14 -1.7680849E-19  1.3109005E-24 -1.0182526E-27 -4.8320482E-32
 194    7     -271.1617  0.0065637148 -1.9838769E-08 -3.1777947E-14 -1.7671975E-19  1.2251742E-24 -1.0228576E-27 -4.5660414E-32
 194    8     -271.0567  0.0065630800 -1.9840295E-08 -3.1789254E-14 -1.7662565E-19  1.1267704E-24 -1.0278055E-27 -4.2616527E-32
 194    9     -270.9385  0.0065623657 -1.9842012E-08 -3.1801968E-14 -1.7652922E-19  1.0154330E-24 -1.0329535E-27 -3.9166283E-32
 194   10     -270.8073  0.0065615720 -1.9843920E-08 -3.1816086E-14 -1.7643395E-19  8.9118239E-25 -1.0381694E-27 -3.5334002E-32
 194   11     -270.6629  0.0065606988 -1.9846020E-08 -3.1831609E-14 -1.7634344E-19  7.5381979E-25 -1.0432881E-27 -3.1106113E-32
 194   12     -270.5055  0.0065597461 -1.9848313E-08 -3.1848533E-14 -1.7626203E-19  6.0321627E-25 -1.0481216E-27 -2.6475034E-32
 194   13     -270.3350  0.0065587140 -1.9850798E-08 -3.1866861E-14 -1.7619428E-19  4.3937534E-25 -1.0524858E-27 -2.1454345E-32
 194   14     -270.1513  0.0065576022 -1.9853475E-08 -3.1886592E-14 -1.7614521E-19  2.6221254E-25 -1.0561554E-27 -1.6037458E-32
 194   15     -269.9546  0.0065564109 -1.9856346E-08 -3.1907727E-14 -1.7612007E-19  7.1849271E-26 -1.0589167E-27 -1.0235399E-32
 194   16     -269.7448  0.0065551400 -1.9859410E-08 -3.1930271E-14 -1.7612487E-19 -1.3164330E-25 -1.0605152E-27 -4.0540654E-33
 194   17     -269.5220  0.0065537895 -1.9862669E-08 -3.1954226E-14 -1.7616557E-19 -3.4804961E-25 -1.0607019E-27  2.4950220E-33
 194   18     -269.2861  0.0065523593 -1.9866121E-08 -3.1979599E-14 -1.7624896E-19 -5.7703244E-25 -1.0591964E-27  9.3981784E-33
 194   19     -269.0371  0.0065508493 -1.9869768E-08 -3.2006399E-14 -1.7638146E-19 -8.1817936E-25 -1.0557372E-27  1.6634610E-32
 194   20     -268.7751  0.0065492596 -1.9873611E-08 -3.2034634E-14 -1.7657032E-19 -1.0708727E-24 -1.0500256E-27  2.4176090E-32
 195    0     -260.2208  0.0064645327 -2.0096406E-08 -3.2971692E-14 -2.1309104E-19  8.2240431E-25 -1.2170650E-31  0.0000000E+00
 195    1     -260.2078  0.0064644523 -2.0096604E-08 -3.2973397E-14 -2.1308287E-19  8.2239536E-25 -2.1146101E-30 -1.4248154E-31
 195    2     -260.1820  0.0064642915 -2.0097000E-08 -3.2976806E-14 -2.1306641E-19  8.2230360E-25 -6.1081974E-30 -1.4265275E-31
 195    3     -260.1432  0.0064640503 -2.0097594E-08 -3.2981919E-14 -2.1304174E-19  8.2192662E-25 -1.2100617E-29 -1.4289802E-31
 195    4     -260.0915  0.0064637288 -2.0098385E-08 -3.2988736E-14 -2.1300885E-19  8.2119180E-25 -2.0117971E-29 -1.4322599E-31
 195    5     -260.0269  0.0064633268 -2.0099375E-08 -3.2997256E-14 -2.1296787E-19  8.1968704E-25 -3.0153901E-29 -1.4361277E-31
 195    6     -259.9493  0.0064628444 -2.0100563E-08 -3.3007477E-14 -2.1291873E-19  8.1704811E-25 -4.2235169E-29 -1.4404800E-31
 195    7     -259.8588  0.0064622816 -2.0101950E-08 -3.3019399E-14 -2.1286171E-19  8.1293093E-25 -5.6376796E-29 -1.4453003E-31
 195    8     -259.7554  0.0064616383 -2.0103535E-08 -3.3033020E-14 -2.1279692E-19  8.0672993E-25 -7.2589789E-29 -1.4502998E-31
 195    9     -259.6391  0.0064609145 -2.0105319E-08 -3.3048339E-14 -2.1272469E-19  7.9790582E-25 -9.0897314E-29 -1.4553803E-31
 195   10     -259.5099  0.0064601103 -2.0107302E-08 -3.3065353E-14 -2.1264544E-19  7.8577216E-25 -1.1131013E-28 -1.4602818E-31
 195   11     -259.3678  0.0064592255 -2.0109485E-08 -3.3084062E-14 -2.1255993E-19  7.6959385E-25 -1.3383209E-28 -1.4647722E-31
 195   12     -259.2128  0.0064582602 -2.0111868E-08 -3.3104464E-14 -2.1246877E-19  7.4854642E-25 -1.5847657E-28 -1.4686324E-31
 195   13     -259.0449  0.0064572143 -2.0114451E-08 -3.3126556E-14 -2.1237315E-19  7.2175557E-25 -1.8523643E-28 -1.4715989E-31
 195   14     -258.8641  0.0064560878 -2.0117235E-08 -3.3150336E-14 -2.1227437E-19  6.8819947E-25 -2.1409794E-28 -1.4733148E-31
 195   15     -258.6704  0.0064548807 -2.0120220E-08 -3.3175803E-14 -2.1217424E-19  6.4688804E-25 -2.4504003E-28 -1.4734518E-31
 195   16     -258.4639  0.0064535929 -2.0123406E-08 -3.3202955E-14 -2.1207465E-19  5.9668649E-25 -2.7802884E-28 -1.4717064E-31
 195   17     -258.2445  0.0064522244 -2.0126794E-08 -3.3231790E-14 -2.1197816E-19  5.3635392E-25 -3.1301370E-28 -1.4676526E-31
 195   18     -258.0123  0.0064507751 -2.0130385E-08 -3.3262308E-14 -2.1188796E-19  4.6478873E-25 -3.4991893E-28 -1.4609961E-31
 195   19     -257.7672  0.0064492451 -2.0134178E-08 -3.3294509E-14 -2.1180752E-19  3.8056733E-25 -3.8865937E-28 -1.4512494E-31
 195   20     -257.5092  0.0064476342 -2.0138176E-08 -3.3328393E-14 -2.1174107E-19  2.8246870E-25 -4.2911504E-28 -1.4380873E-31
 196    0     -249.1851  0.0063620882 -2.0362778E-08 -3.4512608E-14 -2.9201063E-19 -8.8219029E-24  1.5916753E-28  5.5680184E-32
 196    1     -249.1724  0.0063620068 -2.0362985E-08 -3.4514944E-14 -2.9209888E-19 -8.8199866E-24  1.5994973E-28  5.5676247E-32
 196    2     -249.1470  0.0063618439 -2.0363399E-08 -3.4519619E-14 -2.9227520E-19 -8.8161689E-24  1.6151046E-28  5.5675221E-32
 196    3     -249.1088  0.0063615995 -2.0364021E-08 -3.4526637E-14 -2.9253959E-19 -8.8102977E-24  1.6384356E-28  5.5664459E-32
 196    4     -249.0579  0.0063612737 -2.0364849E-08 -3.4536004E-14 -2.9289192E-19 -8.8023169E-24  1.6696536E-28  5.5649763E-32
 196    5     -248.9943  0.0063608664 -2.0365886E-08 -3.4547728E-14 -2.9333175E-19 -8.7922126E-24  1.7085926E-28  5.5635939E-32
 196    6     -248.9180  0.0063603776 -2.0367130E-08 -3.4561821E-14 -2.9385889E-19 -8.7797475E-24  1.7552826E-28  5.5619607E-32
 196    7     -248.8289  0.0063598073 -2.0368582E-08 -3.4578295E-14 -2.9447296E-19 -8.7647579E-24  1.8097938E-28  5.5595846E-32
 196    8     -248.7272  0.0063591555 -2.0370242E-08 -3.4597163E-14 -2.9517347E-19 -8.7471266E-24  1.8720696E-28  5.5571319E-32
 196    9     -248.6127  0.0063584221 -2.0372111E-08 -3.4618444E-14 -2.9595976E-19 -8.7264932E-24  1.9420353E-28  5.5533322E-32
 196   10     -248.4855  0.0063576072 -2.0374188E-08 -3.4642156E-14 -2.9683125E-19 -8.7027283E-24  2.0197730E-28  5.5496175E-32
 196   11     -248.3457  0.0063567107 -2.0376476E-08 -3.4668319E-14 -2.9778702E-19 -8.6755024E-24  2.1051862E-28  5.5451521E-32
 196   12     -248.1931  0.0063557325 -2.0378973E-08 -3.4696956E-14 -2.9882631E-19 -8.6445179E-24  2.1983238E-28  5.5397067E-32
 196   13     -248.0279  0.0063546727 -2.0381680E-08 -3.4728093E-14 -2.9994782E-19 -8.6094352E-24  2.2990824E-28  5.5335709E-32
 196   14     -247.8500  0.0063535313 -2.0384599E-08 -3.4761754E-14 -3.0115039E-19 -8.5699206E-24  2.4075178E-28  5.5266648E-32
 196   15     -247.6594  0.0063523081 -2.0387729E-08 -3.4797969E-14 -3.0243251E-19 -8.5255297E-24  2.5234564E-28  5.5177169E-32
 196   16     -247.4561  0.0063510032 -2.0391072E-08 -3.4836767E-14 -3.0379266E-19 -8.4759177E-24  2.6469485E-28  5.5080618E-32
 196   17     -247.2402  0.0063496165 -2.0394627E-08 -3.4878181E-14 -3.0522896E-19 -8.4205485E-24  2.7779015E-28  5.4955119E-32
 196   18     -247.0117  0.0063481479 -2.0398396E-08 -3.4922243E-14 -3.0673909E-19 -8.3590282E-24  2.9161622E-28  5.4812719E-32
 196   19     -246.7705  0.0063465975 -2.0402380E-08 -3.4968988E-14 -3.0832087E-19 -8.2909217E-24  3.0617888E-28  5.4651543E-32
 196   20     -246.5166  0.0063449652 -2.0406579E-08 -3.5018451E-14 -3.0997165E-19 -8.2155999E-24  3.2145558E-28  5.4457597E-32
 197    0     -238.4233  0.0062586106 -2.0639005E-08 -3.7172324E-14 -3.4927566E-19  4.7037822E-24  8.7728231E-28 -1.8930223E-31
 197    1     -238.4108  0.0062585280 -2.0639228E-08 -3.7175117E-14 -3.4922854E-19  4.7142249E-24  8.7463266E-28 -1.8956891E-31
 197    2     -238.3857  0.0062583629 -2.0639674E-08 -3.7180705E-14 -3.4913408E-19  4.7352224E-24  8.6931486E-28 -1.9012521E-31
 197    3     -238.3482  0.0062581153 -2.0640344E-08 -3.7189082E-14 -3.4899154E-19  4.7663545E-24  8.6131588E-28 -1.9093344E-31
 197    4     -238.2981  0.0062577850 -2.0641236E-08 -3.7200247E-14 -3.4879999E-19  4.8074422E-24  8.5058650E-28 -1.9200436E-31
 197    5     -238.2355  0.0062573722 -2.0642353E-08 -3.7214194E-14 -3.4855841E-19  4.8580279E-24  8.3710619E-28 -1.9330948E-31
 197    6     -238.1605  0.0062568767 -2.0643693E-08 -3.7230918E-14 -3.4826511E-19  4.9177692E-24  8.2079868E-28 -1.9485593E-31
 197    7     -238.0729  0.0062562987 -2.0645257E-08 -3.7250411E-14 -3.4791853E-19  4.9859069E-24  8.0161741E-28 -1.9660179E-31
 197    8     -237.9728  0.0062556380 -2.0647045E-08 -3.7272665E-14 -3.4751656E-19  5.0617711E-24  7.7949337E-28 -1.9852587E-31
 197    9     -237.8602  0.0062548947 -2.0649059E-08 -3.7297670E-14 -3.4705731E-19  5.1446136E-24  7.5434830E-28 -2.0061478E-31
 197   10     -237.7351  0.0062540687 -2.0651297E-08 -3.7325414E-14 -3.4653832E-19  5.2334542E-24  7.2609949E-28 -2.0283141E-31
 197   11     -237.5975  0.0062531600 -2.0653762E-08 -3.7355883E-14 -3.4595749E-19  5.3272151E-24  6.9468760E-28 -2.0513082E-31
 197   12     -237.4474  0.0062521685 -2.0656453E-08 -3.7389064E-14 -3.4531224E-19  5.4247314E-24  6.6002275E-28 -2.0747810E-31
 197   13     -237.2849  0.0062510943 -2.0659370E-08 -3.7424940E-14 -3.4460057E-19  5.5248110E-24  6.2204754E-28 -2.0984819E-31
 197   14     -237.1099  0.0062499373 -2.0662516E-08 -3.7463492E-14 -3.4381992E-19  5.6258028E-24  5.8068742E-28 -2.1215718E-31
 197   15     -236.9224  0.0062486974 -2.0665889E-08 -3.7504699E-14 -3.4296840E-19  5.7263197E-24  5.3589409E-28 -2.1438100E-31
 197   16     -236.7225  0.0062473747 -2.0669492E-08 -3.7548540E-14 -3.4204419E-19  5.8245416E-24  4.8764165E-28 -2.1644441E-31
 197   17     -236.5101  0.0062459690 -2.0673324E-08 -3.7594990E-14 -3.4104586E-19  5.9187673E-24  4.3589377E-28 -2.1830021E-31
 197   18     -236.2853  0.0062444804 -2.0677387E-08 -3.7644024E-14 -3.3997237E-19  6.0069863E-24  3.8067475E-28 -2.1987284E-31
 197   19     -236.0480  0.0062429088 -2.0681681E-08 -3.7695613E-14 -3.3882323E-19  6.0871051E-24  3.2201612E-28 -2.2109013E-31
 197   20     -235.7983  0.0062412541 -2.0686208E-08 -3.7749727E-14 -3.3759854E-19  6.1569613E-24  2.5998899E-28 -2.2187723E-31
 198    0     -227.9362  0.0061540674 -2.0927994E-08 -3.9387111E-14 -3.2873373E-19 -3.0119763E-24  1.4523478E-27  1.5750770E-31
 198    1     -227.9238  0.0061539837 -2.0928230E-08 -3.9389741E-14 -3.2876373E-19 -2.9945460E-24  1.4545493E-27  1.5680967E-31
 198    2     -227.8992  0.0061538163 -2.0928703E-08 -3.9395002E-14 -3.2882333E-19 -2.9596152E-24  1.4589249E-27  1.5540499E-31
 198    3     -227.8623  0.0061535652 -2.0929412E-08 -3.9402895E-14 -3.2891130E-19 -2.9069628E-24  1.4654060E-27  1.5327911E-31
 198    4     -227.8131  0.0061532303 -2.0930358E-08 -3.9413422E-14 -3.2902622E-19 -2.8363959E-24  1.4739099E-27  1.5042856E-31
 198    5     -227.7516  0.0061528117 -2.0931541E-08 -3.9426586E-14 -3.2916585E-19 -2.7476554E-24  1.4843134E-27  1.4684496E-31
 198    6     -227.6777  0.0061523093 -2.0932960E-08 -3.9442389E-14 -3.2932747E-19 -2.6403690E-24  1.4964670E-27  1.4250885E-31
 198    7     -227.5916  0.0061517231 -2.0934617E-08 -3.9460837E-14 -3.2950790E-19 -2.5140698E-24  1.5101848E-27  1.3739704E-31
 198    8     -227.4932  0.0061510532 -2.0936512E-08 -3.9481932E-14 -3.2970321E-19 -2.3683621E-24  1.5252439E-27  1.3149020E-31
 198    9     -227.3825  0.0061502995 -2.0938644E-08 -3.9505678E-14 -3.2990885E-19 -2.2027500E-24  1.5413829E-27  1.2476854E-31
 198   10     -227.2595  0.0061494619 -2.0941016E-08 -3.9532079E-14 -3.3011986E-19 -2.0167615E-24  1.5583253E-27  1.1721175E-31
 198   11     -227.1242  0.0061485404 -2.0943626E-08 -3.9561139E-14 -3.3033040E-19 -1.8099168E-24  1.5757324E-27  1.0879156E-31
 198   12     -226.9766  0.0061475350 -2.0946475E-08 -3.9592861E-14 -3.3053390E-19 -1.5817200E-24  1.5932235E-27  9.9478101E-32
 198   13     -226.8168  0.0061464457 -2.0949565E-08 -3.9627246E-14 -3.3072332E-19 -1.3318277E-24  1.6104029E-27  8.9261180E-32
 198   14     -226.6447  0.0061452725 -2.0952895E-08 -3.9664297E-14 -3.3089072E-19 -1.0598499E-24  1.6268064E-27  7.8111582E-32
 198   15     -226.4604  0.0061440152 -2.0956467E-08 -3.9704013E-14 -3.3102775E-19 -7.6563184E-25  1.6419465E-27  6.6022903E-32
 198   16     -226.2638  0.0061426739 -2.0960280E-08 -3.9746391E-14 -3.3112490E-19 -4.4906279E-25  1.6552760E-27  5.2980305E-32
 198   17     -226.0550  0.0061412484 -2.0964337E-08 -3.9791428E-14 -3.3117238E-19 -1.1018427E-25  1.6662137E-27  3.8968956E-32
 198   18     -225.8339  0.0061397388 -2.0968637E-08 -3.9839116E-14 -3.3115981E-19  2.5060473E-25  1.6741571E-27  2.4009802E-32
 198   19     -225.6006  0.0061381450 -2.0973181E-08 -3.9889447E-14 -3.3107596E-19  6.3290599E-25  1.6784303E-27  8.0935178E-33
 198   20     -225.3551  0.0061364670 -2.0977971E-08 -3.9942407E-14 -3.3090907E-19  1.0358061E-24  1.6783427E-27 -8.7437363E-33
 199    0     -217.7246  0.0060484468 -2.1224604E-08 -4.1119940E-14 -2.7244046E-19 -1.2700869E-23 -1.3314216E-27  3.6859620E-31
 199    1     -217.7125  0.0060483619 -2.1224851E-08 -4.1122120E-14 -2.7256760E-19 -1.2716792E-23 -1.3262565E-27  3.6917927E-31
 199    2     -217.6883  0.0060481921 -2.1225344E-08 -4.1126483E-14 -2.7282226E-19 -1.2748487E-23 -1.3159023E-27  3.7034182E-31
 199    3     -217.6520  0.0060479374 -2.1226085E-08 -4.1133035E-14 -2.7320541E-19 -1.2795579E-23 -1.3003172E-27  3.7207158E-31
 199    4     -217.6037  0.0060475977 -2.1227072E-08 -4.1141786E-14 -2.7371842E-19 -1.2857469E-23 -1.2794192E-27  3.7434780E-31
 199    5     -217.5432  0.0060471732 -2.1228306E-08 -4.1152748E-14 -2.7436328E-19 -1.2933453E-23 -1.2531091E-27  3.7714811E-31
 199    6     -217.4706  0.0060466637 -2.1229788E-08 -4.1165936E-14 -2.7514212E-19 -1.3022549E-23 -1.2212817E-27  3.8043872E-31
 199    7     -217.3860  0.0060460692 -2.1231517E-08 -4.1181370E-14 -2.7605708E-19 -1.3123572E-23 -1.1838232E-27  3.8416519E-31
 199    8     -217.2892  0.0060453898 -2.1233494E-08 -4.1199071E-14 -2.7711152E-19 -1.3235125E-23 -1.1405631E-27  3.8829031E-31
 199    9     -217.1804  0.0060446253 -2.1235720E-08 -4.1219066E-14 -2.7830809E-19 -1.3355699E-23 -1.0913547E-27  3.9276505E-31
 199   10     -217.0595  0.0060437759 -2.1238193E-08 -4.1241384E-14 -2.7965015E-19 -1.3483319E-23 -1.0360304E-27  3.9750394E-31
 199   11     -216.9266  0.0060428413 -2.1240916E-08 -4.1266059E-14 -2.8114062E-19 -1.3616014E-23 -9.7443636E-28  4.0244769E-31
 199   12     -216.7816  0.0060418217 -2.1243888E-08 -4.1293127E-14 -2.8278282E-19 -1.3751480E-23 -9.0639069E-28  4.0751786E-31
 199   13     -216.6245  0.0060407169 -2.1247110E-08 -4.1322630E-14 -2.8457952E-19 -1.3887038E-23 -8.3175124E-28  4.1261002E-31
 199   14     -216.4554  0.0060395270 -2.1250583E-08 -4.1354612E-14 -2.8653310E-19 -1.4019992E-23 -7.5037852E-28  4.1763821E-31
 199   15     -216.2742  0.0060382518 -2.1254306E-08 -4.1389122E-14 -2.8864583E-19 -1.4147108E-23 -6.6215898E-28  4.2247146E-31
 199   16     -216.0810  0.0060368914 -2.1258281E-08 -4.1426214E-14 -2.9091902E-19 -1.4265119E-23 -5.6700742E-28  4.2700375E-31
 199   17     -215.8758  0.0060354457 -2.1262509E-08 -4.1465945E-14 -2.9335336E-19 -1.4370355E-23 -4.6487519E-28  4.3110151E-31
 199   18     -215.6585  0.0060339147 -2.1266990E-08 -4.1508374E-14 -2.9594833E-19 -1.4459074E-23 -3.5577520E-28  4.3463726E-31
 199   19     -215.4293  0.0060322982 -2.1271724E-08 -4.1553568E-14 -2.9870247E-19 -1.4526937E-23 -2.3977039E-28  4.3743612E-31
 199   20     -215.1880  0.0060305963 -2.1276713E-08 -4.1601593E-14 -3.0161262E-19 -1.4569758E-23 -1.1699480E-28  4.3935952E-31
 200    0     -207.7894  0.0059417693 -2.1525294E-08 -4.3207872E-14 -2.8808297E-19  4.4266118E-24 -1.2795733E-27 -2.2542198E-31
 200    1     -207.7776  0.0059416832 -2.1525553E-08 -4.3210176E-14 -2.8803864E-19  4.4112152E-24 -1.2827332E-27 -2.2480092E-31
 200    2     -207.7538  0.0059415110 -2.1526072E-08 -4.3214784E-14 -2.8795083E-19  4.3803546E-24 -1.2890022E-27 -2.2355950E-31
 200    3     -207.7182  0.0059412527 -2.1526850E-08 -4.3221694E-14 -2.8782006E-19  4.3338315E-24 -1.2983593E-27 -2.2169851E-31
 200    4     -207.6706  0.0059409082 -2.1527887E-08 -4.3230901E-14 -2.8764799E-19  4.2712388E-24 -1.3107005E-27 -2.1918608E-31
 200    5     -207.6112  0.0059404777 -2.1529184E-08 -4.3242403E-14 -2.8743642E-19  4.1920978E-24 -1.3259288E-27 -2.1600892E-31
 200    6     -207.5399  0.0059399609 -2.1530741E-08 -4.3256194E-14 -2.8718773E-19  4.0959950E-24 -1.3439228E-27 -2.1216357E-31
 200    7     -207.4568  0.0059393581 -2.1532558E-08 -4.3272268E-14 -2.8690504E-19  3.9822101E-24 -1.3644860E-27 -2.0761798E-31
 200    8     -207.3618  0.0059386690 -2.1534636E-08 -4.3290620E-14 -2.8659170E-19  3.8500746E-24 -1.3874444E-27 -2.0234313E-31
 200    9     -207.2549  0.0059378937 -2.1536974E-08 -4.3311242E-14 -2.8625197E-19  3.6989086E-24 -1.4125639E-27 -1.9633259E-31
 200   10     -207.1361  0.0059370322 -2.1539574E-08 -4.3334128E-14 -2.8589066E-19  3.5277607E-24 -1.4395743E-27 -1.8953586E-31
 200   11     -207.0055  0.0059360844 -2.1542435E-08 -4.3359270E-14 -2.8551312E-19  3.3358654E-24 -1.4681774E-27 -1.8194106E-31
 200   12     -206.8631  0.0059350502 -2.1545557E-08 -4.3386660E-14 -2.8512560E-19  3.1222651E-24 -1.4980425E-27 -1.7350771E-31
 200   13     -206.7088  0.0059339298 -2.1548943E-08 -4.3416293E-14 -2.8473503E-19  2.8861470E-24 -1.5287711E-27 -1.6420825E-31
 200   14     -206.5426  0.0059327229 -2.1552591E-08 -4.3448161E-14 -2.8434891E-19  2.6266542E-24 -1.5599659E-27 -1.5402099E-31
 200   15     -206.3647  0.0059314297 -2.1556503E-08 -4.3482260E-14 -2.8397619E-19  2.3430382E-24 -1.5911456E-27 -1.4292143E-31
 200   16     -206.1749  0.0059300499 -2.1560679E-08 -4.3518586E-14 -2.8362592E-19  2.0345662E-24 -1.6218174E-27 -1.3089238E-31
 200   17     -205.9733  0.0059285836 -2.1565120E-08 -4.3557137E-14 -2.8330835E-19  1.7006100E-24 -1.6514199E-27 -1.1790036E-31
 200   18     -205.7599  0.0059270308 -2.1569826E-08 -4.3597913E-14 -2.8303454E-19  1.3408045E-24 -1.6793823E-27 -1.0396081E-31
 200   19     -205.5347  0.0059253913 -2.1574799E-08 -4.3640916E-14 -2.8281628E-19  9.5492680E-25 -1.7050628E-27 -8.9071694E-32
 200   20     -205.2977  0.0059236651 -2.1580038E-08 -4.3686154E-14 -2.8266648E-19  5.4288042E-25 -1.7277885E-27 -7.3226924E-32
 201    0     -198.1312  0.0058340600 -2.1829495E-08 -4.4908722E-14 -3.2822489E-19 -2.5890820E-24  6.4043719E-29 -1.2707832E-31
 201    1     -198.1196  0.0058339727 -2.1829764E-08 -4.4911347E-14 -3.2825077E-19 -2.5884014E-24  6.2267562E-29 -1.2730841E-31
 201    2     -198.0962  0.0058337981 -2.1830303E-08 -4.4916600E-14 -3.2830255E-19 -2.5869083E-24  5.8696656E-29 -1.2780589E-31
 201    3     -198.0612  0.0058335361 -2.1831112E-08 -4.4924480E-14 -3.2838014E-19 -2.5849251E-24  5.3319050E-29 -1.2852749E-31
 201    4     -198.0146  0.0058331868 -2.1832190E-08 -4.4934990E-14 -3.2848344E-19 -2.5825024E-24  4.6087863E-29 -1.2949269E-31
 201    5     -197.9562  0.0058327501 -2.1833538E-08 -4.4948132E-14 -3.2861246E-19 -2.5800312E-24  3.6976635E-29 -1.3067016E-31
 201    6     -197.8863  0.0058322261 -2.1835157E-08 -4.4963909E-14 -3.2876713E-19 -2.5777208E-24  2.5938752E-29 -1.3206594E-31
 201    7     -197.8046  0.0058316147 -2.1837046E-08 -4.4982325E-14 -3.2894760E-19 -2.5761259E-24  1.2925756E-29 -1.3363622E-31
 201    8     -197.7113  0.0058309159 -2.1839205E-08 -4.5003384E-14 -3.2915370E-19 -2.5755995E-24 -2.1367438E-30 -1.3538511E-31
 201    9     -197.6064  0.0058301296 -2.1841636E-08 -4.5027092E-14 -3.2938552E-19 -2.5767914E-24 -1.9318344E-29 -1.3727869E-31
 201   10     -197.4898  0.0058292559 -2.1844339E-08 -4.5053453E-14 -3.2964340E-19 -2.5802189E-24 -3.8678165E-29 -1.3930978E-31
 201   11     -197.3615  0.0058282947 -2.1847313E-08 -4.5082474E-14 -3.2992746E-19 -2.5867952E-24 -6.0300111E-29 -1.4142379E-31
 201   12     -197.2217  0.0058272459 -2.1850560E-08 -4.5114162E-14 -3.3023856E-19 -2.5972058E-24 -8.4240491E-29 -1.4360103E-31
 201   13     -197.0702  0.0058261096 -2.1854080E-08 -4.5148524E-14 -3.3057707E-19 -2.6123771E-24 -1.1058300E-28 -1.4580648E-31
 201   14     -196.9071  0.0058248857 -2.1857874E-08 -4.5185569E-14 -3.3094421E-19 -2.6333539E-24 -1.3937526E-28 -1.4798900E-31
 201   15     -196.7323  0.0058235741 -2.1861943E-08 -4.5225306E-14 -3.3134118E-19 -2.6612833E-24 -1.7068117E-28 -1.5010920E-31
 201   16     -196.5460  0.0058221748 -2.1866287E-08 -4.5267745E-14 -3.3176980E-19 -2.6972967E-24 -2.0453913E-28 -1.5211782E-31
 201   17     -196.3481  0.0058206877 -2.1870906E-08 -4.5312898E-14 -3.3223216E-19 -2.7426791E-24 -2.4096872E-28 -1.5396807E-31
 201   18     -196.1386  0.0058191128 -2.1875803E-08 -4.5360775E-14 -3.3273079E-19 -2.7989478E-24 -2.7997998E-28 -1.5558195E-31
 201   19     -195.9175  0.0058174501 -2.1880977E-08 -4.5411391E-14 -3.3326893E-19 -2.8675388E-24 -3.2154588E-28 -1.5690277E-31
 201   20     -195.6848  0.0058156994 -2.1886429E-08 -4.5464760E-14 -3.3385054E-19 -2.9499595E-24 -3.6562333E-28 -1.5787391E-31
 202    0     -188.7504  0.0057253584 -2.2137080E-08 -4.7087984E-14 -4.2503988E-19 -1.3042287E-23 -1.7025602E-28  1.2982145E-31
 202    1     -188.7390  0.0057252698 -2.2137362E-08 -4.7091385E-14 -4.2517038E-19 -1.3044298E-23 -1.6843471E-28  1.3000688E-31
 202    2     -188.7161  0.0057250927 -2.2137927E-08 -4.7098189E-14 -4.2543121E-19 -1.3048303E-23 -1.6479396E-28  1.3038290E-31
 202    3     -188.6817  0.0057248271 -2.2138775E-08 -4.7108404E-14 -4.2582286E-19 -1.3054159E-23 -1.5929738E-28  1.3094905E-31
 202    4     -188.6359  0.0057244728 -2.2139906E-08 -4.7122039E-14 -4.2634516E-19 -1.3061627E-23 -1.5194484E-28  1.3169268E-31
 202    5     -188.5787  0.0057240300 -2.2141320E-08 -4.7139106E-14 -4.2699842E-19 -1.3070446E-23 -1.4269610E-28  1.3261306E-31
 202    6     -188.5100  0.0057234986 -2.2143017E-08 -4.7159621E-14 -4.2778297E-19 -1.3080339E-23 -1.3150963E-28  1.3370843E-31
 202    7     -188.4299  0.0057228786 -2.2144998E-08 -4.7183602E-14 -4.2869893E-19 -1.3090817E-23 -1.1834801E-28  1.3496146E-31
 202    8     -188.3383  0.0057221699 -2.2147264E-08 -4.7211072E-14 -4.2974663E-19 -1.3101494E-23 -1.0315091E-28  1.3638291E-31
 202    9     -188.2353  0.0057213725 -2.2149814E-08 -4.7242057E-14 -4.3092633E-19 -1.3111628E-23 -8.5867153E-29  1.3793045E-31
 202   10     -188.1209  0.0057204865 -2.2152650E-08 -4.7276583E-14 -4.3223796E-19 -1.3120812E-23 -6.6433713E-29  1.3962466E-31
 202   11     -187.9951  0.0057195117 -2.2155771E-08 -4.7314684E-14 -4.3368170E-19 -1.3128155E-23 -4.4795876E-29  1.4143079E-31
 202   12     -187.8578  0.0057184482 -2.2159179E-08 -4.7356393E-14 -4.3525738E-19 -1.3132943E-23 -2.0868740E-29  1.4335416E-31
 202   13     -187.7091  0.0057172958 -2.2162875E-08 -4.7401748E-14 -4.3696481E-19 -1.3134115E-23  5.4000125E-30  1.4534184E-31
 202   14     -187.5491  0.0057160545 -2.2166859E-08 -4.7450791E-14 -4.3880331E-19 -1.3130819E-23  3.4090379E-29  1.4740530E-31
 202   15     -187.3776  0.0057147244 -2.2171132E-08 -4.7503566E-14 -4.4077229E-19 -1.3121875E-23  6.5264464E-29  1.4950286E-31
 202   16     -187.1948  0.0057133053 -2.2175695E-08 -4.7560119E-14 -4.4287068E-19 -1.3106126E-23  9.8992787E-29  1.5161924E-31
 202   17     -187.0005  0.0057117972 -2.2180549E-08 -4.7620501E-14 -4.4509681E-19 -1.3082195E-23  1.3533211E-28  1.5371605E-31
 202   18     -186.7949  0.0057102000 -2.2185695E-08 -4.7684764E-14 -4.4744871E-19 -1.3048784E-23  1.7433450E-28  1.5577760E-31
 202   19     -186.5780  0.0057085137 -2.2191135E-08 -4.7752964E-14 -4.4992385E-19 -1.3004277E-23  2.1602985E-28  1.5774781E-31
 202   20     -186.3497  0.0057067382 -2.2196870E-08 -4.7825160E-14 -4.5251916E-19 -1.2947159E-23  2.6047365E-28  1.5961698E-31
 203    0     -179.6472  0.0056156859 -2.2455060E-08 -5.0482823E-14 -4.7544547E-19  9.5554882E-24  9.0742037E-28 -3.1291003E-31
 203    1     -179.6360  0.0056155961 -2.2455363E-08 -5.0486626E-14 -4.7534988E-19  9.5663373E-24  9.0304490E-28 -3.1316360E-31
 203    2     -179.6135  0.0056154165 -2.2455969E-08 -5.0494230E-14 -4.7515834E-19  9.5879055E-24  8.9426711E-28 -3.1367722E-31
 203    3     -179.5798  0.0056151470 -2.2456878E-08 -5.0505630E-14 -4.7487022E-19  9.6198462E-24  8.8107942E-28 -3.1443315E-31
 203    4     -179.5349  0.0056147877 -2.2458090E-08 -5.0520820E-14 -4.7448462E-19  9.6617287E-24  8.6344567E-28 -3.1542355E-31
 203    5     -179.4787  0.0056143385 -2.2459606E-08 -5.0539790E-14 -4.7400020E-19  9.7128723E-24  8.4131627E-28 -3.1662075E-31
 203    6     -179.4114  0.0056137994 -2.2461426E-08 -5.0562528E-14 -4.7341569E-19  9.7725011E-24  8.1466544E-28 -3.1800468E-31
 203    7     -179.3328  0.0056131705 -2.2463550E-08 -5.0589020E-14 -4.7272929E-19  9.8395786E-24  7.8342879E-28 -3.1953166E-31
 203    8     -179.2430  0.0056124516 -2.2465979E-08 -5.0619249E-14 -4.7193902E-19  9.9131053E-24  7.4753949E-28 -3.2119456E-31
 203    9     -179.1420  0.0056116428 -2.2468714E-08 -5.0653197E-14 -4.7104329E-19  9.9916312E-24  7.0696041E-28 -3.2291910E-31
 203   10     -179.0297  0.0056107440 -2.2471754E-08 -5.0690840E-14 -4.7004005E-19  1.0073771E-23  6.6162831E-28 -3.2468406E-31
 203   11     -178.9063  0.0056097551 -2.2475101E-08 -5.0732155E-14 -4.6892729E-19  1.0157774E-23  6.1148783E-28 -3.2641794E-31
 203   12     -178.7717  0.0056086762 -2.2478755E-08 -5.0777113E-14 -4.6770331E-19  1.0241906E-23  5.5651079E-28 -3.2807692E-31
 203   13     -178.6259  0.0056075072 -2.2482718E-08 -5.0825684E-14 -4.6636627E-19  1.0324010E-23  4.9665743E-28 -3.2958305E-31
 203   14     -178.4689  0.0056062481 -2.2486989E-08 -5.0877836E-14 -4.6491527E-19  1.0402052E-23  4.3192184E-28 -3.3089098E-31
 203   15     -178.3007  0.0056048987 -2.2491571E-08 -5.0933533E-14 -4.6334947E-19  1.0473525E-23  3.6232277E-28 -3.3189229E-31
 203   16     -178.1214  0.0056034591 -2.2496463E-08 -5.0992734E-14 -4.6166851E-19  1.0535955E-23  2.8789898E-28 -3.3253085E-31
 203   17     -177.9309  0.0056019292 -2.2501668E-08 -5.1055399E-14 -4.5987289E-19  1.0586587E-23  2.0873047E-28 -3.3270224E-31
 203   18     -177.7292  0.0056003089 -2.2507185E-08 -5.1121483E-14 -4.5796380E-19  1.0622643E-23  1.2492505E-28 -3.3233218E-31
 203   19     -177.5165  0.0055985981 -2.2513017E-08 -5.1190940E-14 -4.5594342E-19  1.0641081E-23  3.6640245E-29 -3.3132422E-31
 203   20     -177.2926  0.0055967968 -2.2519164E-08 -5.1263720E-14 -4.5381500E-19  1.0638690E-23 -5.5901380E-29 -3.2955134E-31
 204    0     -170.8216  0.0055050309 -2.2783647E-08 -5.2821390E-14 -4.1379501E-19 -4.2148164E-24  5.1197997E-28  9.9066607E-32
 204    1     -170.8106  0.0055049398 -2.2783964E-08 -5.2824701E-14 -4.1383711E-19 -4.2086279E-24  5.1336437E-28  9.8489060E-32
 204    2     -170.7886  0.0055047575 -2.2784598E-08 -5.2831323E-14 -4.1392117E-19 -4.1963014E-24  5.1610662E-28  9.7343613E-32
 204    3     -170.7556  0.0055044841 -2.2785549E-08 -5.2841259E-14 -4.1404686E-19 -4.1775963E-24  5.2016069E-28  9.5601595E-32
 204    4     -170.7115  0.0055041195 -2.2786817E-08 -5.2854511E-14 -4.1421334E-19 -4.1525625E-24  5.2544584E-28  9.3287547E-32
 204    5     -170.6565  0.0055036637 -2.2788403E-08 -5.2871084E-14 -4.1442018E-19 -4.1208245E-24  5.3187344E-28  9.0367225E-32
 204    6     -170.5905  0.0055031168 -2.2790307E-08 -5.2890981E-14 -4.1466628E-19 -4.0822839E-24  5.3931817E-28  8.6841588E-32
 204    7     -170.5134  0.0055024786 -2.2792529E-08 -5.2914211E-14 -4.1495055E-19 -4.0366313E-24  5.4763281E-28  8.2695052E-32
 204    8     -170.4254  0.0055017492 -2.2795069E-08 -5.2940778E-14 -4.1527138E-19 -3.9836001E-24  5.5662282E-28  7.7909621E-32
 204    9     -170.3264  0.0055009286 -2.2797929E-08 -5.2970690E-14 -4.1562715E-19 -3.9229472E-24  5.6609257E-28  7.2468638E-32
 204   10     -170.2164  0.0055000166 -2.2801108E-08 -5.3003956E-14 -4.1601599E-19 -3.8544758E-24  5.7581827E-28  6.6388128E-32
 204   11     -170.0954  0.0054990132 -2.2804608E-08 -5.3040584E-14 -4.1643583E-19 -3.7777984E-24  5.8552175E-28  5.9620411E-32
 204   12     -169.9634  0.0054979185 -2.2808428E-08 -5.3080584E-14 -4.1688406E-19 -3.6927960E-24  5.9490718E-28  5.2170883E-32
 204   13     -169.8205  0.0054967324 -2.2812570E-08 -5.3123964E-14 -4.1735801E-19 -3.5992736E-24  6.0366201E-28  4.4025526E-32
 204   14     -169.6666  0.0054954548 -2.2817034E-08 -5.3170736E-14 -4.1785480E-19 -3.4971312E-24  6.1142435E-28  3.5180020E-32
 204   15     -169.5017  0.0054940856 -2.2821822E-08 -5.3220910E-14 -4.1837099E-19 -3.3865070E-24  6.1780930E-28  2.5650752E-32
 204   16     -169.3259  0.0054926248 -2.2826934E-08 -5.3274496E-14 -4.1890339E-19 -3.2673951E-24  6.2241238E-28  1.5421988E-32
 204   17     -169.1392  0.0054910724 -2.2832371E-08 -5.3331504E-14 -4.1944799E-19 -3.1401952E-24  6.2479116E-28  4.5306966E-33
 204   18     -168.9416  0.0054894283 -2.2838134E-08 -5.3391945E-14 -4.2000113E-19 -3.0051570E-24  6.2447330E-28 -7.0332143E-33
 204   19     -168.7330  0.0054876924 -2.2844224E-08 -5.3455827E-14 -4.2055858E-19 -2.8631394E-24  6.2098446E-28 -1.9203674E-32
 204   20     -168.5135  0.0054858646 -2.2850643E-08 -5.3523162E-14 -4.2111645E-19 -2.7149015E-24  6.1383002E-28 -3.1953940E-32
 205    0     -162.2737  0.0053934261 -2.3114359E-08 -5.4932606E-14 -4.5202242E-19 -1.3567065E-23 -1.4165020E-29  3.3589167E-31
 205    1     -162.2630  0.0053933336 -2.3114688E-08 -5.4936223E-14 -4.5215810E-19 -1.3567203E-23 -9.4622337E-30  3.3608330E-31
 205    2     -162.2414  0.0053931487 -2.3115347E-08 -5.4943460E-14 -4.5242945E-19 -1.3567336E-23 -3.9409431E-32  0.0000000E+00
 205    3     -162.2090  0.0053928713 -2.3116337E-08 -5.4954323E-14 -4.5283649E-19 -1.3567062E-23  1.4103189E-29  3.3700845E-31
 205    4     -162.1659  0.0053925015 -2.3117656E-08 -5.4968823E-14 -4.5337911E-19 -1.3565940E-23  3.2990589E-29  3.3770534E-31
 205    5     -162.1120  0.0053920391 -2.3119305E-08 -5.4986972E-14 -4.5405732E-19 -1.3563189E-23  5.6655340E-29  3.3851114E-31
 205    6     -162.0473  0.0053914842 -2.3121285E-08 -5.5008786E-14 -4.5487102E-19 -1.3558132E-23  8.5130540E-29  3.3941785E-31
 205    7     -161.9718  0.0053908368 -2.3123596E-08 -5.5034285E-14 -4.5581977E-19 -1.3549586E-23  1.1844154E-28  3.4036349E-31
 205    8     -161.8855  0.0053900968 -2.3126238E-08 -5.5063492E-14 -4.5690330E-19 -1.3536359E-23  1.5661370E-28  3.4128754E-31
 205    9     -161.7885  0.0053892642 -2.3129212E-08 -5.5096433E-14 -4.5812071E-19 -1.3517102E-23  1.9966933E-28  3.4214710E-31
 205   10     -161.6807  0.0053883389 -2.3132519E-08 -5.5133137E-14 -4.5947116E-19 -1.3490292E-23  2.4763199E-28  3.4288531E-31
 205   11     -161.5622  0.0053873210 -2.3136159E-08 -5.5173636E-14 -4.6095323E-19 -1.3454108E-23  3.0048113E-28  3.4340393E-31
 205   12     -161.4329  0.0053862104 -2.3140134E-08 -5.5217965E-14 -4.6256494E-19 -1.3406716E-23  3.5819666E-28  3.4363089E-31
 205   13     -161.2929  0.0053850070 -2.3144442E-08 -5.5266162E-14 -4.6430394E-19 -1.3345936E-23  4.2072986E-28  3.4346589E-31
 205   14     -161.1421  0.0053837108 -2.3149087E-08 -5.5318268E-14 -4.6616703E-19 -1.3269621E-23  4.8798961E-28  3.4282312E-31
 205   15     -160.9806  0.0053823217 -2.3154068E-08 -5.5374327E-14 -4.6815063E-19 -1.3175294E-23  5.5986129E-28  3.4157900E-31
 205   16     -160.8084  0.0053808397 -2.3159387E-08 -5.5434385E-14 -4.7024978E-19 -1.3060480E-23  6.3617185E-28  3.3963260E-31
 205   17     -160.6255  0.0053792646 -2.3165045E-08 -5.5498490E-14 -4.7245846E-19 -1.2922464E-23  7.1668883E-28  3.3684747E-31
 205   18     -160.4319  0.0053775965 -2.3171042E-08 -5.5566690E-14 -4.7476999E-19 -1.2758529E-23  8.0111232E-28  3.3310073E-31
 205   19     -160.2276  0.0053758353 -2.3177381E-08 -5.5639039E-14 -4.7717626E-19 -1.2565856E-23  8.8910400E-28  3.2826697E-31
 205   20     -160.0126  0.0053739808 -2.3184062E-08 -5.5715587E-14 -4.7966725E-19 -1.2341523E-23  9.8018496E-28  3.2218861E-31
 206    0     -154.0032  0.0052809277 -2.3447966E-08 -5.7497686E-14 -4.4199629E-19 -3.4447404E-25 -2.1087703E-27 -2.5397374E-31
 206    1     -153.9927  0.0052808339 -2.3448311E-08 -5.7501222E-14 -4.4199983E-19 -3.6982608E-25 -2.1123183E-27 -2.5309120E-31
 206    2     -153.9716  0.0052806463 -2.3449001E-08 -5.7508294E-14 -4.4200772E-19 -4.2059430E-25 -2.1193817E-27 -2.5134195E-31
 206    3     -153.9399  0.0052803649 -2.3450036E-08 -5.7518903E-14 -4.4202149E-19 -4.9708597E-25 -2.1298838E-27 -2.4869422E-31
 206    4     -153.8976  0.0052799897 -2.3451417E-08 -5.7533048E-14 -4.4204344E-19 -5.9962755E-25 -2.1437100E-27 -2.4514511E-31
 206    5     -153.8448  0.0052795207 -2.3453143E-08 -5.7550730E-14 -4.4207672E-19 -7.2879421E-25 -2.1607067E-27 -2.4066524E-31
 206    6     -153.7815  0.0052789578 -2.3455216E-08 -5.7571951E-14 -4.4212503E-19 -8.8505681E-25 -2.1807039E-27 -2.3524546E-31
 206    7     -153.7076  0.0052783010 -2.3457634E-08 -5.7596712E-14 -4.4219340E-19 -1.0692443E-24 -2.2034423E-27 -2.2883348E-31
 206    8     -153.6231  0.0052775503 -2.3460399E-08 -5.7625015E-14 -4.4228754E-19 -1.2819710E-24 -2.2286551E-27 -2.2143350E-31
 206    9     -153.5281  0.0052767057 -2.3463512E-08 -5.7656864E-14 -4.4241380E-19 -1.5241857E-24 -2.2560217E-27 -2.1297975E-31
 206   10     -153.4226  0.0052757670 -2.3466972E-08 -5.7692264E-14 -4.4257986E-19 -1.7966326E-24 -2.2851780E-27 -2.0347106E-31
 206   11     -153.3066  0.0052747344 -2.3470781E-08 -5.7731220E-14 -4.4279403E-19 -2.1002965E-24 -2.3157020E-27 -1.9285297E-31
 206   12     -153.1800  0.0052736077 -2.3474940E-08 -5.7773741E-14 -4.4306621E-19 -2.4360393E-24 -2.3471047E-27 -1.8108435E-31
 206   13     -153.0429  0.0052723869 -2.3479448E-08 -5.7819837E-14 -4.4340677E-19 -2.8047171E-24 -2.3788951E-27 -1.6814522E-31
 206   14     -152.8953  0.0052710719 -2.3484307E-08 -5.7869522E-14 -4.4382758E-19 -3.2070407E-24 -2.4104679E-27 -1.5400252E-31
 206   15     -152.7372  0.0052696627 -2.3489517E-08 -5.7922811E-14 -4.4434137E-19 -3.6437288E-24 -2.4411899E-27 -1.3862993E-31
 206   16     -152.5686  0.0052681592 -2.3495081E-08 -5.7979726E-14 -4.4496195E-19 -4.1153279E-24 -2.4703902E-27 -1.2201103E-31
 206   17     -152.3895  0.0052665613 -2.3500998E-08 -5.8040290E-14 -4.4570451E-19 -4.6221105E-24 -2.4973009E-27 -1.0412779E-31
 206   18     -152.1999  0.0052648690 -2.3507270E-08 -5.8104534E-14 -4.4658530E-19 -5.1641400E-24 -2.5211363E-27 -8.5001452E-32
 206   19     -151.9999  0.0052630822 -2.3513897E-08 -5.8172492E-14 -4.4762117E-19 -5.7413499E-24 -2.5410367E-27 -6.4611420E-32
 206   20     -151.7894  0.0052612008 -2.3520882E-08 -5.8244207E-14 -4.4883060E-19 -6.3531613E-24 -2.5561076E-27 -4.3002552E-32
 207    0     -146.0096  0.0051675899 -2.3782982E-08 -6.0097701E-14 -5.9171008E-19 -1.0404533E-23  1.2797912E-27 -8.7417401E-32
 207    1     -145.9993  0.0051674948 -2.3783342E-08 -6.0102435E-14 -5.9181409E-19 -1.0389195E-23  1.2785631E-27 -8.7996883E-32
 207    2     -145.9786  0.0051673045 -2.3784063E-08 -6.0111906E-14 -5.9202157E-19 -1.0358510E-23  1.2760815E-27 -8.9157538E-32
 207    3     -145.9476  0.0051670191 -2.3785146E-08 -6.0126118E-14 -5.9233158E-19 -1.0312634E-23  1.2722973E-27 -9.0884222E-32
 207    4     -145.9063  0.0051666385 -2.3786589E-08 -6.0145079E-14 -5.9274290E-19 -1.0251728E-23  1.2671548E-27 -9.3149439E-32
 207    5     -145.8546  0.0051661627 -2.3788394E-08 -6.0168799E-14 -5.9325357E-19 -1.0175874E-23  1.2605248E-27 -9.5973591E-32
 207    6     -145.7926  0.0051655918 -2.3790560E-08 -6.0197290E-14 -5.9386129E-19 -1.0085382E-23  1.2523150E-27 -9.9305476E-32
 207    7     -145.7203  0.0051649256 -2.3793089E-08 -6.0230566E-14 -5.9456367E-19 -9.9806367E-24  1.2424011E-27 -1.0311218E-31
 207    8     -145.6377  0.0051641642 -2.3795981E-08 -6.0268644E-14 -5.9535738E-19 -9.8618806E-24  1.2306121E-27 -1.0738177E-31
 207    9     -145.5447  0.0051633075 -2.3799237E-08 -6.0311541E-14 -5.9623905E-19 -9.7297192E-24  1.2167890E-27 -1.1205703E-31
 207   10     -145.4414  0.0051623554 -2.3802857E-08 -6.0359279E-14 -5.9720474E-19 -9.5846530E-24  1.2007451E-27 -1.1710111E-31
 207   11     -145.3279  0.0051613080 -2.3806842E-08 -6.0411879E-14 -5.9825040E-19 -9.4273516E-24  1.1822971E-27 -1.2245211E-31
 207   12     -145.2040  0.0051601652 -2.3811194E-08 -6.0469365E-14 -5.9937144E-19 -9.2586147E-24  1.1612540E-27 -1.2805152E-31
 207   13     -145.0699  0.0051589269 -2.3815913E-08 -6.0531762E-14 -6.0056347E-19 -9.0793031E-24  1.1374238E-27 -1.3383359E-31
 207   14     -144.9255  0.0051575931 -2.3821001E-08 -6.0599096E-14 -6.0182131E-19 -8.8904734E-24  1.1106170E-27 -1.3971872E-31
 207   15     -144.7707  0.0051561636 -2.3826458E-08 -6.0671393E-14 -6.0313985E-19 -8.6932859E-24  1.0806314E-27 -1.4562552E-31
 207   16     -144.6058  0.0051546386 -2.3832286E-08 -6.0748684E-14 -6.0451453E-19 -8.4889437E-24  1.0473567E-27 -1.5146338E-31
 207   17     -144.4305  0.0051530177 -2.3838487E-08 -6.0830995E-14 -6.0593963E-19 -8.2790074E-24  1.0106250E-27 -1.5712439E-31
 207   18     -144.2451  0.0051513011 -2.3845061E-08 -6.0918357E-14 -6.0741044E-19 -8.0650258E-24  9.7033257E-28 -1.6250141E-31
 207   19     -144.0493  0.0051494887 -2.3852011E-08 -6.1010799E-14 -6.0892215E-19 -7.8487580E-24  9.2643968E-28 -1.6746870E-31
 207   20     -143.8434  0.0051475802 -2.3859338E-08 -6.1108350E-14 -6.1046993E-19 -7.6321392E-24  8.7890057E-28 -1.7189406E-31
 208    0     -138.2920  0.0050534656 -2.4124977E-08 -6.3601126E-14 -6.3341327E-19 -1.2306468E-24  1.8570678E-27  8.4024839E-32
 208    1     -138.2819  0.0050533691 -2.4125359E-08 -6.3606193E-14 -6.3342538E-19 -1.2084260E-24  1.8582354E-27  8.3234639E-32
 208    2     -138.2617  0.0050531761 -2.4126122E-08 -6.3616328E-14 -6.3344914E-19 -1.1637772E-24  1.8605465E-27  8.1630891E-32
 208    3     -138.2314  0.0050528866 -2.4127267E-08 -6.3631531E-14 -6.3348302E-19 -1.0966829E-24  1.8639218E-27  7.9198384E-32
 208    4     -138.1909  0.0050525005 -2.4128795E-08 -6.3651804E-14 -6.3352520E-19 -1.0070718E-24  1.8682710E-27  7.5947903E-32
 208    5     -138.1404  0.0050520179 -2.4130705E-08 -6.3677145E-14 -6.3357272E-19 -8.9490705E-25  1.8734426E-27  7.1871600E-32
 208    6     -138.0798  0.0050514388 -2.4132998E-08 -6.3707558E-14 -6.3362227E-19 -7.5980886E-25  1.8792658E-27  6.6920402E-32
 208    7     -138.0091  0.0050507630 -2.4135674E-08 -6.3743042E-14 -6.3366998E-19 -6.0163159E-25  1.8855445E-27  6.1069785E-32
 208    8     -137.9283  0.0050499906 -2.4138735E-08 -6.3783599E-14 -6.3371094E-19 -4.2033036E-25  1.8920075E-27  5.4314759E-32
 208    9     -137.8374  0.0050491216 -2.4142180E-08 -6.3829227E-14 -6.3373956E-19 -2.1570589E-25  1.8983768E-27  4.6622825E-32
 208   10     -137.7364  0.0050481558 -2.4146011E-08 -6.3879927E-14 -6.3374977E-19  1.2476472E-26  1.9042971E-27  3.7940834E-32
 208   11     -137.6254  0.0050470933 -2.4150229E-08 -6.3935696E-14 -6.3373452E-19  2.6422723E-25  1.9093795E-27  2.8242874E-32
 208   12     -137.5043  0.0050459340 -2.4154835E-08 -6.3996532E-14 -6.3368631E-19  5.3949561E-25  1.9132318E-27  1.7521849E-32
 208   13     -137.3731  0.0050446778 -2.4159829E-08 -6.4062432E-14 -6.3359678E-19  8.3816173E-25  1.9153544E-27  5.7435091E-33
 208   14     -137.2318  0.0050433247 -2.4165213E-08 -6.4133387E-14 -6.3345692E-19  1.1599429E-24  1.9152239E-27 -7.1174706E-33
 208   15     -137.0806  0.0050418746 -2.4170989E-08 -6.4209390E-14 -6.3325699E-19  1.5044766E-24  1.9122593E-27 -2.1095977E-32
 208   16     -136.9192  0.0050403275 -2.4177157E-08 -6.4290431E-14 -6.3298688E-19  1.8710930E-24  1.9058442E-27 -3.6193778E-32
 208   17     -136.7479  0.0050386832 -2.4183719E-08 -6.4376494E-14 -6.3263590E-19  2.2588409E-24  1.8953160E-27 -5.2402309E-32
 208   18     -136.5665  0.0050369417 -2.4190676E-08 -6.4467562E-14 -6.3219255E-19  2.6666364E-24  1.8799199E-27 -6.9737127E-32
 208   19     -136.3752  0.0050351029 -2.4198031E-08 -6.4563615E-14 -6.3164524E-19  3.0929396E-24  1.8589261E-27 -8.8166052E-32
 208   20     -136.1738  0.0050331668 -2.4205785E-08 -6.4664626E-14 -6.3098223E-19  3.5359754E-24  1.8315041E-27 -1.0768147E-31
 209    0     -130.8494  0.0049385880 -2.4472651E-08 -6.6201009E-14 -5.2707222E-19 -1.2184038E-23 -2.5835319E-27  2.4136441E-31
 209    1     -130.8396  0.0049384901 -2.4473048E-08 -6.6205226E-14 -5.2719426E-19 -1.2215022E-23 -2.5801449E-27  2.4235265E-31
 209    2     -130.8198  0.0049382943 -2.4473842E-08 -6.6213663E-14 -5.2743922E-19 -1.2276882E-23 -2.5733264E-27  2.4432121E-31
 209    3     -130.7902  0.0049380006 -2.4475034E-08 -6.6226326E-14 -5.2780879E-19 -1.2369383E-23 -2.5630066E-27  2.4726494E-31
 209    4     -130.7507  0.0049376090 -2.4476624E-08 -6.6243224E-14 -5.2830598E-19 -1.2491990E-23 -2.5490614E-27  2.5113387E-31
 209    5     -130.7013  0.0049371194 -2.4478612E-08 -6.6264369E-14 -5.2893441E-19 -1.2644424E-23 -2.5313144E-27  2.5595753E-31
 209    6     -130.6421  0.0049365319 -2.4480998E-08 -6.6289776E-14 -5.2969860E-19 -1.2825894E-23 -2.5095705E-27  2.6168043E-31
 209    7     -130.5730  0.0049358464 -2.4483782E-08 -6.6319465E-14 -5.3060368E-19 -1.3035575E-23 -2.4836112E-27  2.6826136E-31
 209    8     -130.4940  0.0049350629 -2.4486967E-08 -6.6353457E-14 -5.3165615E-19 -1.3272544E-23 -2.4531349E-27  2.7568116E-31
 209    9     -130.4052  0.0049341813 -2.4490551E-08 -6.6391779E-14 -5.3286250E-19 -1.3535645E-23 -2.4178759E-27  2.8388538E-31
 209   10     -130.3065  0.0049332016 -2.4494535E-08 -6.6434463E-14 -5.3423052E-19 -1.3823353E-23 -2.3775088E-27  2.9278752E-31
 209   11     -130.1980  0.0049321237 -2.4498922E-08 -6.6481543E-14 -5.3576834E-19 -1.4134175E-23 -2.3316837E-27  3.0234122E-31
 209   12     -130.0796  0.0049309477 -2.4503710E-08 -6.6533058E-14 -5.3748421E-19 -1.4466212E-23 -2.2800475E-27  3.1246229E-31
 209   13     -129.9514  0.0049296733 -2.4508902E-08 -6.6589055E-14 -5.3938782E-19 -1.4817447E-23 -2.2221948E-27  3.2307686E-31
 209   14     -129.8134  0.0049283007 -2.4514498E-08 -6.6649584E-14 -5.4148814E-19 -1.5185351E-23 -2.1577911E-27  3.3406368E-31
 209   15     -129.6656  0.0049268296 -2.4520499E-08 -6.6714700E-14 -5.4379478E-19 -1.5567444E-23 -2.0864421E-27  3.4533496E-31
 209   16     -129.5080  0.0049252601 -2.4526907E-08 -6.6784467E-14 -5.4631719E-19 -1.5960495E-23 -2.0077988E-27  3.5672354E-31
 209   17     -129.3405  0.0049235920 -2.4533723E-08 -6.6858952E-14 -5.4906481E-19 -1.6361309E-23 -1.9215360E-27  3.6812193E-31
 209   18     -129.1633  0.0049218254 -2.4540948E-08 -6.6938231E-14 -5.5204660E-19 -1.6766230E-23 -1.8273254E-27  3.7937267E-31
 209   19     -128.9763  0.0049199600 -2.4548584E-08 -6.7022386E-14 -5.5527100E-19 -1.7171267E-23 -1.7249344E-27  3.9031591E-31
 209   20     -128.7796  0.0049179957 -2.4556632E-08 -6.7111506E-14 -5.5874581E-19 -1.7572099E-23 -1.6141468E-27  4.0077348E-31
 210    0     -123.6806  0.0048230331 -2.4817348E-08 -6.8932484E-14 -6.5420175E-19 -6.4106180E-24  1.7482588E-28 -1.7610383E-31
 210    1     -123.6710  0.0048229338 -2.4817762E-08 -6.8937718E-14 -6.5426583E-19 -6.4085103E-24  1.7235836E-28 -1.7591700E-31
 210    2     -123.6517  0.0048227353 -2.4818589E-08 -6.8948187E-14 -6.5439397E-19 -6.4044395E-24  1.6744475E-28 -1.7552870E-31
 210    3     -123.6228  0.0048224375 -2.4819830E-08 -6.8963895E-14 -6.5458585E-19 -6.3985247E-24  1.6006847E-28 -1.7494286E-31
 210    4     -123.5842  0.0048220403 -2.4821486E-08 -6.8984846E-14 -6.5484169E-19 -6.3910936E-24  1.5030241E-28 -1.7412220E-31
 210    5     -123.5360  0.0048215439 -2.4823556E-08 -6.9011046E-14 -6.5516095E-19 -6.3823975E-24  1.3814136E-28 -1.7308191E-31
 210    6     -123.4781  0.0048209481 -2.4826041E-08 -6.9042503E-14 -6.5554373E-19 -6.3730181E-24  1.2366568E-28 -1.7175638E-31
 210    7     -123.4106  0.0048202529 -2.4828941E-08 -6.9079226E-14 -6.5598945E-19 -6.3632966E-24  1.0691003E-28 -1.7016376E-31
 210    8     -123.3335  0.0048194583 -2.4832258E-08 -6.9121226E-14 -6.5649810E-19 -6.3539306E-24  8.7956911E-29 -1.6824249E-31
 210    9     -123.2468  0.0048185643 -2.4835992E-08 -6.9168514E-14 -6.5706962E-19 -6.3456420E-24  6.6906098E-29 -1.6595894E-31
 210   10     -123.1504  0.0048175708 -2.4840144E-08 -6.9221105E-14 -6.5770394E-19 -6.3389985E-24  4.3860647E-29 -1.6329797E-31
 210   11     -123.0444  0.0048164777 -2.4844714E-08 -6.9279014E-14 -6.5840094E-19 -6.3348397E-24  1.8940216E-29 -1.6021504E-31
 210   12     -122.9289  0.0048152851 -2.4849705E-08 -6.9342256E-14 -6.5916089E-19 -6.3340391E-24 -7.6802015E-30 -1.5665860E-31
 210   13     -122.8037  0.0048139927 -2.4855116E-08 -6.9410852E-14 -6.5998458E-19 -6.3374527E-24 -3.5821901E-29 -1.5259702E-31
 210   14     -122.6689  0.0048126007 -2.4860950E-08 -6.9484820E-14 -6.6087223E-19 -6.3459392E-24 -6.5286472E-29 -1.4799628E-31
 210   15     -122.5246  0.0048111088 -2.4867207E-08 -6.9564182E-14 -6.6182520E-19 -6.3604940E-24 -9.5824686E-29 -1.4280734E-31
 210   16     -122.3706  0.0048095171 -2.4873889E-08 -6.9648961E-14 -6.6284449E-19 -6.3818947E-24 -1.2716759E-28 -1.3701832E-31
 210   17     -122.2071  0.0048078255 -2.4880998E-08 -6.9739181E-14 -6.6393191E-19 -6.4111377E-24 -1.5900787E-28 -1.3056103E-31
 210   18     -122.0341  0.0048060338 -2.4888535E-08 -6.9834871E-14 -6.6508912E-19 -6.4489543E-24 -1.9102919E-28 -1.2345663E-31
 210   19     -121.8515  0.0048041419 -2.4896502E-08 -6.9936058E-14 -6.6631870E-19 -6.4961632E-24 -2.2285248E-28 -1.1566066E-31
 210   20     -121.6594  0.0048021499 -2.4904900E-08 -7.0042773E-14 -6.6762369E-19 -6.5534646E-24 -2.5403726E-28 -1.0715420E-31
 211    0     -116.7840  0.0047068895 -2.5162198E-08 -7.1911229E-14 -6.8000391E-19 -6.0895359E-24 -6.9266047E-28 -2.4394239E-31
 211    1     -116.7746  0.0047067888 -2.5162629E-08 -7.1916669E-14 -6.8006497E-19 -6.0978654E-24 -6.9606735E-28 -2.4394416E-31
 211    2     -116.7557  0.0047065875 -2.5163492E-08 -7.1927551E-14 -6.8018690E-19 -6.1145786E-24 -7.0291623E-28 -2.4395511E-31
 211    3     -116.7275  0.0047062855 -2.5164787E-08 -7.1943878E-14 -6.8037080E-19 -6.1401008E-24 -7.1315749E-28 -2.4391871E-31
 211    4     -116.6899  0.0047058829 -2.5166514E-08 -7.1965654E-14 -6.8061702E-19 -6.1746847E-24 -7.2681496E-28 -2.4384366E-31
 211    5     -116.6428  0.0047053795 -2.5168673E-08 -7.1992885E-14 -6.8092685E-19 -6.2187211E-24 -7.4388277E-28 -2.4371984E-31
 211    6     -116.5863  0.0047047755 -2.5171266E-08 -7.2025578E-14 -6.8130161E-19 -6.2730962E-24 -7.6433955E-28 -2.4346483E-31
 211    7     -116.5205  0.0047040706 -2.5174292E-08 -7.2063743E-14 -6.8174298E-19 -6.3382796E-24 -7.8819071E-28 -2.4307187E-31
 211    8     -116.4452  0.0047032650 -2.5177752E-08 -7.2107391E-14 -6.8225308E-19 -6.4152276E-24 -8.1538425E-28 -2.4249819E-31
 211    9     -116.3606  0.0047023585 -2.5181647E-08 -7.2156535E-14 -6.8283462E-19 -6.5049542E-24 -8.4588472E-28 -2.4164881E-31
 211   10     -116.2665  0.0047013512 -2.5185978E-08 -7.2211188E-14 -6.8349038E-19 -6.6085172E-24 -8.7961712E-28 -2.4048244E-31
 211   11     -116.1631  0.0047002429 -2.5190746E-08 -7.2271367E-14 -6.8422366E-19 -6.7270236E-24 -9.1655126E-28 -2.3893902E-31
 211   12     -116.0503  0.0046990336 -2.5195952E-08 -7.2337091E-14 -6.8503876E-19 -6.8618662E-24 -9.5654188E-28 -2.3693167E-31
 211   13     -115.9282  0.0046977233 -2.5201597E-08 -7.2408382E-14 -6.8594072E-19 -7.0144313E-24 -9.9942577E-28 -2.3433970E-31
 211   14     -115.7967  0.0046963118 -2.5207682E-08 -7.2485263E-14 -6.8693470E-19 -7.1861685E-24 -1.0450490E-27 -2.3111515E-31
 211   15     -115.6558  0.0046947991 -2.5214210E-08 -7.2567760E-14 -6.8802689E-19 -7.3786654E-24 -1.0931745E-27 -2.2711290E-31
 211   16     -115.5056  0.0046931852 -2.5221180E-08 -7.2655904E-14 -6.8922466E-19 -7.5933667E-24 -1.1435080E-27 -2.2226408E-31
 211   17     -115.3460  0.0046914699 -2.5228596E-08 -7.2749727E-14 -6.9053566E-19 -7.8320514E-24 -1.1957173E-27 -2.1641042E-31
 211   18     -115.1772  0.0046896532 -2.5236458E-08 -7.2849267E-14 -6.9196907E-19 -8.0961268E-24 -1.2493973E-27 -2.0948801E-31
 211   19     -114.9990  0.0046877349 -2.5244769E-08 -7.2954564E-14 -6.9353471E-19 -8.3872779E-24 -1.3040647E-27 -2.0132458E-31
 211   20     -114.8115  0.0046857150 -2.5253530E-08 -7.3065666E-14 -6.9524387E-19 -8.7069076E-24 -1.3591363E-27 -1.9184378E-31
 212    0     -110.1575  0.0045902440 -2.5505530E-08 -7.5075648E-14 -8.0630920E-19 -1.0951745E-23  2.8200030E-27  1.6459170E-31
 212    1     -110.1483  0.0045901419 -2.5505981E-08 -7.5082099E-14 -8.0641851E-19 -1.0917889E-23  2.8222925E-27  1.6329655E-31
 212    2     -110.1300  0.0045899379 -2.5506882E-08 -7.5095004E-14 -8.0663628E-19 -1.0850034E-23  2.8268373E-27  1.6068738E-31
 212    3     -110.1024  0.0045896318 -2.5508234E-08 -7.5114367E-14 -8.0696021E-19 -1.0748132E-23  2.8335003E-27  1.5678461E-31
 212    4     -110.0657  0.0045892236 -2.5510037E-08 -7.5140197E-14 -8.0738743E-19 -1.0611979E-23  2.8421274E-27  1.5156922E-31
 212    5     -110.0198  0.0045887134 -2.5512292E-08 -7.5172503E-14 -8.0791374E-19 -1.0441087E-23  2.8525096E-27  1.4499172E-31
 212    6     -109.9648  0.0045881011 -2.5514999E-08 -7.5211297E-14 -8.0853408E-19 -1.0235324E-23  2.8643616E-27  1.3707068E-31
 212    7     -109.9005  0.0045873866 -2.5518158E-08 -7.5256595E-14 -8.0924201E-19 -9.9942138E-24  2.8773317E-27  1.2776555E-31
 212    8     -109.8272  0.0045865700 -2.5521772E-08 -7.5308412E-14 -8.1003051E-19 -9.7173320E-24  2.8910378E-27  1.1704229E-31
 212    9     -109.7446  0.0045856511 -2.5525840E-08 -7.5366766E-14 -8.1089098E-19 -9.4042961E-24  2.9050215E-27  1.0487711E-31
 212   10     -109.6529  0.0045846300 -2.5530364E-08 -7.5431674E-14 -8.1181407E-19 -9.0548027E-24  2.9187523E-27  9.1248207E-32
 212   11     -109.5520  0.0045835066 -2.5535345E-08 -7.5503157E-14 -8.1278873E-19 -8.6686645E-24  2.9316401E-27  7.6139299E-32
 212   12     -109.4421  0.0045822807 -2.5540784E-08 -7.5581234E-14 -8.1380362E-19 -8.2456478E-24  2.9430420E-27  5.9537989E-32
 212   13     -109.3229  0.0045809525 -2.5546683E-08 -7.5665924E-14 -8.1484572E-19 -7.7858190E-24  2.9522339E-27  4.1402505E-32
 212   14     -109.1947  0.0045795217 -2.5553042E-08 -7.5757246E-14 -8.1590086E-19 -7.2892080E-24  2.9584130E-27  2.1736727E-32
 212   15     -109.0573  0.0045779883 -2.5559865E-08 -7.5855218E-14 -8.1695441E-19 -6.7564366E-24  2.9607640E-27  5.5550342E-34
 212   16     -108.9109  0.0045763522 -2.5567152E-08 -7.5959856E-14 -8.1798992E-19 -6.1881312E-24  2.9583456E-27 -2.2141622E-32
 212   17     -108.7553  0.0045746134 -2.5574906E-08 -7.6071171E-14 -8.1899074E-19 -5.5853662E-24  2.9502050E-27 -4.6337252E-32
 212   18     -108.5906  0.0045727717 -2.5583128E-08 -7.6189176E-14 -8.1993875E-19 -4.9496538E-24  2.9352949E-27 -7.1963031E-32
 212   19     -108.4169  0.0045708270 -2.5591820E-08 -7.6313875E-14 -8.2081587E-19 -4.2827962E-24  2.9125557E-27 -9.8990545E-32
 212   20     -108.2341  0.0045687793 -2.5600986E-08 -7.6445270E-14 -8.2160256E-19 -3.5874232E-24  2.8808671E-27 -1.2731106E-31
 213    0     -103.7989  0.0044731863 -2.5848621E-08 -7.8074840E-14 -7.1388717E-19 -1.0136020E-23 -2.3899326E-27  1.3225865E-31
 213    1     -103.7900  0.0044730830 -2.5849089E-08 -7.8080552E-14 -7.1398847E-19 -1.0164609E-23 -2.3880988E-27  1.3313847E-31
 213    2     -103.7721  0.0044728762 -2.5850026E-08 -7.8091977E-14 -7.1419245E-19 -1.0221866E-23 -2.3843356E-27  1.3493831E-31
 213    3     -103.7453  0.0044725659 -2.5851432E-08 -7.8109121E-14 -7.1450046E-19 -1.0307672E-23 -2.3786037E-27  1.3764757E-31
 213    4     -103.7095  0.0044721523 -2.5853307E-08 -7.8131993E-14 -7.1491505E-19 -1.0421569E-23 -2.3708068E-27  1.4118817E-31
 213    5     -103.6648  0.0044716352 -2.5855651E-08 -7.8160599E-14 -7.1543973E-19 -1.0563589E-23 -2.3607415E-27  1.4562222E-31
 213    6     -103.6111  0.0044710147 -2.5858466E-08 -7.8194956E-14 -7.1607860E-19 -1.0733071E-23 -2.3482970E-27  1.5085478E-31
 213    7     -103.5485  0.0044702906 -2.5861751E-08 -7.8235077E-14 -7.1683673E-19 -1.0929701E-23 -2.3332267E-27  1.5689772E-31
 213    8     -103.4770  0.0044694629 -2.5865507E-08 -7.8280983E-14 -7.1772018E-19 -1.1152849E-23 -2.3152715E-27  1.6369490E-31
 213    9     -103.3966  0.0044685317 -2.5869736E-08 -7.8332695E-14 -7.1873525E-19 -1.1401819E-23 -2.2941545E-27  1.7122088E-31
 213   10     -103.3072  0.0044674968 -2.5874438E-08 -7.8390240E-14 -7.1988909E-19 -1.1675693E-23 -2.2696188E-27  1.7941000E-31
 213   11     -103.2089  0.0044663582 -2.5879613E-08 -7.8453647E-14 -7.2118952E-19 -1.1973316E-23 -2.2413254E-27  1.8817459E-31
 213   12     -103.1017  0.0044651159 -2.5885265E-08 -7.8522951E-14 -7.2264576E-19 -1.2293803E-23 -2.2089176E-27  1.9749868E-31
 213   13     -102.9857  0.0044637697 -2.5891392E-08 -7.8598190E-14 -7.2426614E-19 -1.2635656E-23 -2.1720714E-27  2.0729012E-31
 213   14     -102.8607  0.0044623196 -2.5897998E-08 -7.8679408E-14 -7.2606055E-19 -1.2996993E-23 -2.1304426E-27  2.1740940E-31
 213   15     -102.7269  0.0044607655 -2.5905083E-08 -7.8766653E-14 -7.2803874E-19 -1.3376301E-23 -2.0836849E-27  2.2780569E-31
 213   16     -102.5841  0.0044591073 -2.5912649E-08 -7.8859981E-14 -7.3021072E-19 -1.3771377E-23 -2.0314576E-27  2.3835484E-31
 213   17     -102.4326  0.0044573450 -2.5920698E-08 -7.8959450E-14 -7.3258673E-19 -1.4179907E-23 -1.9734656E-27  2.4893743E-31
 213   18     -102.2721  0.0044554784 -2.5929231E-08 -7.9065128E-14 -7.3517699E-19 -1.4599333E-23 -1.9094049E-27  2.5942323E-31
 213   19     -102.1029  0.0044535074 -2.5938251E-08 -7.9177088E-14 -7.3799176E-19 -1.5026728E-23 -1.8390097E-27  2.6967967E-31
 213   20     -101.9248  0.0044514320 -2.5947759E-08 -7.9295409E-14 -7.4104060E-19 -1.5458892E-23 -1.7621034E-27  2.7951189E-31
 214    0      -97.7056  0.0043558261 -2.6183585E-08 -8.0723820E-14 -8.2809628E-19 -1.4432339E-23  2.7020993E-28  2.5469294E-33
 214    1      -97.6969  0.0043557214 -2.6184070E-08 -8.0730444E-14 -8.2824041E-19 -1.4429272E-23  2.7024319E-28  2.6430751E-33
 214    2      -97.6794  0.0043555119 -2.6185039E-08 -8.0743699E-14 -8.2852921E-19 -1.4422677E-23  2.7033379E-28  2.7627371E-33
 214    3      -97.6533  0.0043551977 -2.6186492E-08 -8.0763589E-14 -8.2896166E-19 -1.4412935E-23  2.7043955E-28  2.9652988E-33
 214    4      -97.6185  0.0043547787 -2.6188431E-08 -8.0790125E-14 -8.2953786E-19 -1.4399923E-23  2.7061804E-28  3.2420471E-33
 214    5      -97.5749  0.0043542549 -2.6190855E-08 -8.0823321E-14 -8.3025741E-19 -1.4383681E-23  2.7085596E-28  3.6179984E-33
 214    6      -97.5227  0.0043536263 -2.6193765E-08 -8.0863194E-14 -8.3111997E-19 -1.4364128E-23  2.7118068E-28  4.0649699E-33
 214    7      -97.4617  0.0043528928 -2.6197163E-08 -8.0909765E-14 -8.3212468E-19 -1.4341416E-23  2.7161461E-28  4.6458846E-33
 214    8      -97.3921  0.0043520544 -2.6201047E-08 -8.0963057E-14 -8.3327105E-19 -1.4315357E-23  2.7218020E-28  5.3369179E-33
 214    9      -97.3138  0.0043511111 -2.6205421E-08 -8.1023100E-14 -8.3455807E-19 -1.4285827E-23  2.7288882E-28  6.1051202E-33
 214   10      -97.2268  0.0043500628 -2.6210284E-08 -8.1089921E-14 -8.3598506E-19 -1.4253141E-23  2.7382062E-28  7.0699767E-33
 214   11      -97.1311  0.0043489094 -2.6215639E-08 -8.1163556E-14 -8.3755065E-19 -1.4216885E-23  2.7497035E-28  8.1408669E-33
 214   12      -97.0267  0.0043476509 -2.6221486E-08 -8.1244043E-14 -8.3925441E-19 -1.4177143E-23  2.7644913E-28  9.3600616E-33
 214   13      -96.9137  0.0043462872 -2.6227826E-08 -8.1331421E-14 -8.4109465E-19 -1.4133889E-23  2.7827882E-28  1.0751996E-32
 214   14      -96.7920  0.0043448183 -2.6234662E-08 -8.1425735E-14 -8.4307008E-19 -1.4086948E-23  2.8054753E-28  1.2312971E-32
 214   15      -96.6617  0.0043432440 -2.6241995E-08 -8.1527030E-14 -8.4517935E-19 -1.4036267E-23  2.8331376E-28  1.4060440E-32
 214   16      -96.5227  0.0043415643 -2.6249826E-08 -8.1635356E-14 -8.4742068E-19 -1.3981501E-23  2.8665838E-28  1.5948677E-32
 214   17      -96.3752  0.0043397790 -2.6258159E-08 -8.1750767E-14 -8.4979254E-19 -1.3922642E-23  2.9071108E-28  1.8022688E-32
 214   18      -96.2190  0.0043378881 -2.6266995E-08 -8.1873317E-14 -8.5229296E-19 -1.3859273E-23  2.9551525E-28  2.0218089E-32
 214   19      -96.0542  0.0043358914 -2.6276336E-08 -8.2003065E-14 -8.5491974E-19 -1.3791294E-23  3.0121155E-28  2.2556325E-32
 214   20      -95.8808  0.0043337889 -2.6286184E-08 -8.2140073E-14 -8.5767091E-19 -1.3718181E-23  3.0787799E-28  2.4991780E-32
 215    0      -91.8744  0.0042382953 -2.6511065E-08 -8.3666107E-14 -8.5453463E-19 -7.6061258E-24 -8.0256239E-28 -2.6922793E-31
 215    1      -91.8659  0.0042381892 -2.6511567E-08 -8.3672943E-14 -8.5461071E-19 -7.6158118E-24 -8.0633551E-28 -2.6915099E-31
 215    2      -91.8490  0.0042379771 -2.6512571E-08 -8.3686618E-14 -8.5476313E-19 -7.6352546E-24 -8.1386861E-28 -2.6900206E-31
 215    3      -91.8236  0.0042376590 -2.6514078E-08 -8.3707135E-14 -8.5499281E-19 -7.6648174E-24 -8.2514455E-28 -2.6874041E-31
 215    4      -91.7897  0.0042372347 -2.6516087E-08 -8.3734500E-14 -8.5530006E-19 -7.7047505E-24 -8.4019743E-28 -2.6838282E-31
 215    5      -91.7473  0.0042367044 -2.6518600E-08 -8.3768720E-14 -8.5568654E-19 -7.7556492E-24 -8.5899083E-28 -2.6790979E-31
 215    6      -91.6964  0.0042360679 -2.6521616E-08 -8.3809804E-14 -8.5615393E-19 -7.8183247E-24 -8.8144416E-28 -2.6719806E-31
 215    7      -91.6372  0.0042353253 -2.6525137E-08 -8.3857764E-14 -8.5670378E-19 -7.8935775E-24 -9.0759237E-28 -2.6625794E-31
 215    8      -91.5694  0.0042344764 -2.6529164E-08 -8.3912614E-14 -8.5733879E-19 -7.9820509E-24 -9.3734647E-28 -2.6505858E-31
 215    9      -91.4932  0.0042335213 -2.6533697E-08 -8.3974368E-14 -8.5806184E-19 -8.0851500E-24 -9.7064832E-28 -2.6349498E-31
 215   10      -91.4085  0.0042324598 -2.6538737E-08 -8.4043046E-14 -8.5887621E-19 -8.2037899E-24 -1.0074007E-27 -2.6151643E-31
 215   11      -91.3154  0.0042312920 -2.6544287E-08 -8.4118666E-14 -8.5978600E-19 -8.3393926E-24 -1.0474893E-27 -2.5904308E-31
 215   12      -91.2139  0.0042300177 -2.6550346E-08 -8.4201254E-14 -8.6079578E-19 -8.4933209E-24 -1.0907697E-27 -2.5600101E-31
 215   13      -91.1039  0.0042286369 -2.6556917E-08 -8.4290834E-14 -8.6191109E-19 -8.6671909E-24 -1.1370202E-27 -2.5223355E-31
 215   14      -90.9855  0.0042271495 -2.6564002E-08 -8.4387437E-14 -8.6313815E-19 -8.8623548E-24 -1.1860192E-27 -2.4771248E-31
 215   15      -90.8587  0.0042255555 -2.6571601E-08 -8.4491094E-14 -8.6448364E-19 -9.0803890E-24 -1.2374967E-27 -2.4233474E-31
 215   16      -90.7236  0.0042238546 -2.6579718E-08 -8.4601842E-14 -8.6595595E-19 -9.3231839E-24 -1.2910576E-27 -2.3591384E-31
 215   17      -90.5800  0.0042220469 -2.6588353E-08 -8.4719720E-14 -8.6756338E-19 -9.5922792E-24 -1.3463455E-27 -2.2839940E-31
 215   18      -90.4280  0.0042201322 -2.6597510E-08 -8.4844775E-14 -8.6931667E-19 -9.8891884E-24 -1.4027936E-27 -2.1963306E-31
 215   19      -90.2677  0.0042181104 -2.6607189E-08 -8.4977055E-14 -8.7122643E-19 -1.0215568E-23 -1.4599026E-27 -2.0952547E-31
 215   20      -90.0990  0.0042159815 -2.6617395E-08 -8.5116617E-14 -8.7330500E-19 -1.0572875E-23 -1.5169660E-27 -1.9792147E-31
 216    0      -86.3019  0.0041207274 -2.6828234E-08 -8.6391582E-14 -9.5476725E-19 -1.6132233E-23  2.0543934E-27  1.4672755E-31
 216    1      -86.2937  0.0041206201 -2.6828752E-08 -8.6399220E-14 -9.5492812E-19 -1.6107668E-23  2.0564258E-27  1.4533376E-31
 216    2      -86.2772  0.0041204055 -2.6829789E-08 -8.6414502E-14 -9.5525002E-19 -1.6058136E-23  2.0604704E-27  1.4247293E-31
 216    3      -86.2525  0.0041200835 -2.6831345E-08 -8.6437433E-14 -9.5573043E-19 -1.5983979E-23  2.0663415E-27  1.3823188E-31
 216    4      -86.2195  0.0041196542 -2.6833419E-08 -8.6468027E-14 -9.5636784E-19 -1.5884509E-23  2.0739373E-27  1.3251628E-31
 216    5      -86.1783  0.0041191175 -2.6836014E-08 -8.6506298E-14 -9.5715903E-19 -1.5759836E-23  2.0829721E-27  1.2537693E-31
 216    6      -86.1289  0.0041184734 -2.6839129E-08 -8.6552264E-14 -9.5809995E-19 -1.5609422E-23  2.0931165E-27  1.1672680E-31
 216    7      -86.0713  0.0041177219 -2.6842765E-08 -8.6605948E-14 -9.5918654E-19 -1.5433204E-23  2.1040693E-27  1.0664288E-31
 216    8      -86.0054  0.0041168628 -2.6846924E-08 -8.6667375E-14 -9.6041320E-19 -1.5230712E-23  2.1153777E-27  9.5041408E-32
 216    9      -85.9313  0.0041158963 -2.6851606E-08 -8.6736574E-14 -9.6177360E-19 -1.5001629E-23  2.1265114E-27  8.1896650E-32
 216   10      -85.8490  0.0041148221 -2.6856812E-08 -8.6813576E-14 -9.6326115E-19 -1.4745769E-23  2.1369596E-27  6.7230807E-32
 216   11      -85.7585  0.0041136403 -2.6862545E-08 -8.6898413E-14 -9.6486747E-19 -1.4463043E-23  2.1460653E-27  5.1029769E-32
 216   12      -85.6598  0.0041123507 -2.6868805E-08 -8.6991123E-14 -9.6658427E-19 -1.4153497E-23  2.1531399E-27  3.3304171E-32
 216   13      -85.5529  0.0041109534 -2.6875594E-08 -8.7091743E-14 -9.6840256E-19 -1.3817199E-23  2.1574423E-27  1.4037144E-32
 216   14      -85.4378  0.0041094481 -2.6882914E-08 -8.7200312E-14 -9.7031141E-19 -1.3454583E-23  2.1581557E-27 -6.7281495E-33
 216   15      -85.3145  0.0041078349 -2.6890768E-08 -8.7316869E-14 -9.7230047E-19 -1.3066354E-23  2.1544006E-27 -2.8950245E-32
 216   16      -85.1831  0.0041061136 -2.6899156E-08 -8.7441455E-14 -9.7435826E-19 -1.2653726E-23  2.1453196E-27 -5.2497512E-32
 216   17      -85.0435  0.0041042842 -2.6908082E-08 -8.7574113E-14 -9.7647218E-19 -1.2217433E-23  2.1298161E-27 -7.7452793E-32
 216   18      -84.8958  0.0041023465 -2.6917547E-08 -8.7714881E-14 -9.7862995E-19 -1.1759664E-23  2.1069858E-27 -1.0359641E-31
 216   19      -84.7399  0.0041003003 -2.6927555E-08 -8.7863801E-14 -9.8081912E-19 -1.1282722E-23  2.0758430E-27 -1.3078441E-31
 216   20      -84.5760  0.0040981457 -2.6938108E-08 -8.8020909E-14 -9.8302596E-19 -1.0789241E-23  2.0352592E-27 -1.5889614E-31
 217    0      -80.9842  0.0040032688 -2.7133958E-08 -8.9039214E-14 -9.4211162E-19 -1.7856351E-23 -7.1741096E-28  4.2616816E-31
 217    1      -80.9762  0.0040031603 -2.7134492E-08 -8.9046751E-14 -9.4229022E-19 -1.7864904E-23 -7.1144184E-28  4.2639179E-31
 217    2      -80.9602  0.0040029432 -2.7135561E-08 -8.9061831E-14 -9.4264787E-19 -1.7881785E-23 -6.9948365E-28  4.2680359E-31
 217    3      -80.9362  0.0040026176 -2.7137164E-08 -8.9084461E-14 -9.4318465E-19 -1.7906675E-23 -6.8155175E-28  4.2741297E-31
 217    4      -80.9042  0.0040021834 -2.7139302E-08 -8.9114654E-14 -9.4390150E-19 -1.7938767E-23 -6.5761805E-28  4.2812181E-31
 217    5      -80.8642  0.0040016405 -2.7141976E-08 -8.9152428E-14 -9.4479952E-19 -1.7977357E-23 -6.2760243E-28  4.2894561E-31
 217    6      -80.8162  0.0040009891 -2.7145187E-08 -8.9197805E-14 -9.4587942E-19 -1.8021320E-23 -5.9153444E-28  4.2977975E-31
 217    7      -80.7601  0.0040002290 -2.7148934E-08 -8.9250810E-14 -9.4714267E-19 -1.8069115E-23 -5.4938609E-28  4.3047293E-31
 217    8      -80.6962  0.0039993602 -2.7153220E-08 -8.9311473E-14 -9.4859023E-19 -1.8119688E-23 -5.0113789E-28  4.3104597E-31
 217    9      -80.6242  0.0039983825 -2.7158044E-08 -8.9379830E-14 -9.5022341E-19 -1.8170802E-23 -4.4681310E-28  4.3126781E-31
 217   10      -80.5442  0.0039972961 -2.7163409E-08 -8.9455921E-14 -9.5204317E-19 -1.8220802E-23 -3.8643447E-28  4.3110523E-31
 217   11      -80.4563  0.0039961008 -2.7169316E-08 -8.9539789E-14 -9.5404985E-19 -1.8267373E-23 -3.2009673E-28  4.3034534E-31
 217   12      -80.3604  0.0039947965 -2.7175766E-08 -8.9631483E-14 -9.5624453E-19 -1.8308346E-23 -2.4790760E-28  4.2889710E-31
 217   13      -80.2565  0.0039933832 -2.7182762E-08 -8.9731056E-14 -9.5862676E-19 -1.8340931E-23 -1.7006547E-28  4.2654673E-31
 217   14      -80.1448  0.0039918607 -2.7190304E-08 -8.9838566E-14 -9.6119623E-19 -1.8362514E-23 -8.6769882E-29  4.2315172E-31
 217   15      -80.0250  0.0039902291 -2.7198394E-08 -8.9954075E-14 -9.6395133E-19 -1.8370098E-23  1.6043843E-30  4.1849247E-31
 217   16      -79.8974  0.0039884881 -2.7207036E-08 -9.0077648E-14 -9.6689015E-19 -1.8360917E-23  9.4719572E-29  4.1247048E-31
 217   17      -79.7618  0.0039866377 -2.7216230E-08 -9.0209358E-14 -9.7000902E-19 -1.8331624E-23  1.9197813E-28  4.0480643E-31
 217   18      -79.6183  0.0039846778 -2.7225980E-08 -9.0349277E-14 -9.7330455E-19 -1.8279200E-23  2.9283958E-28  3.9536103E-31
 217   19      -79.4669  0.0039826082 -2.7236289E-08 -9.0497483E-14 -9.7677052E-19 -1.8200500E-23  3.9651106E-28  3.8393441E-31
 217   20      -79.3077  0.0039804289 -2.7247158E-08 -9.0654057E-14 -9.8040022E-19 -1.8092585E-23  5.0214046E-28  3.7039641E-31
 218    0      -75.9170  0.0038860780 -2.7423154E-08 -9.1205342E-14 -9.4476665E-19 -1.3705809E-23 -1.1986518E-27  2.8181638E-31
 218    1      -75.9092  0.0038859683 -2.7423701E-08 -9.1212901E-14 -9.4490393E-19 -1.3720137E-23 -1.1946884E-27  2.8274150E-31
 218    2      -75.8937  0.0038857489 -2.7424796E-08 -9.1228021E-14 -9.4517833E-19 -1.3748847E-23 -1.1867649E-27  2.8461952E-31
 218    3      -75.8704  0.0038854198 -2.7426438E-08 -9.1250710E-14 -9.4559160E-19 -1.3791254E-23 -1.1747433E-27  2.8731960E-31
 218    4      -75.8393  0.0038849809 -2.7428628E-08 -9.1280979E-14 -9.4614433E-19 -1.3847162E-23 -1.1585678E-27  2.9088300E-31
 218    5      -75.8004  0.0038844323 -2.7431367E-08 -9.1318837E-14 -9.4683840E-19 -1.3916254E-23 -1.1380400E-27  2.9529495E-31
 218    6      -75.7538  0.0038837740 -2.7434656E-08 -9.1364306E-14 -9.4767600E-19 -1.3997256E-23 -1.1130048E-27  3.0040628E-31
 218    7      -75.6994  0.0038830057 -2.7438494E-08 -9.1417404E-14 -9.4865909E-19 -1.4089464E-23 -1.0832994E-27  3.0614017E-31
 218    8      -75.6373  0.0038821276 -2.7442884E-08 -9.1478154E-14 -9.4979059E-19 -1.4191850E-23 -1.0486175E-27  3.1245658E-31
 218    9      -75.5675  0.0038811396 -2.7447825E-08 -9.1546586E-14 -9.5107264E-19 -1.4302854E-23 -1.0088645E-27  3.1915806E-31
 218   10      -75.4898  0.0038800416 -2.7453320E-08 -9.1622728E-14 -9.5250862E-19 -1.4421335E-23 -9.6367580E-28  3.2619980E-31
 218   11      -75.4045  0.0038788335 -2.7459370E-08 -9.1706619E-14 -9.5410173E-19 -1.4545098E-23 -9.1291528E-28  3.3332112E-31
 218   12      -75.3114  0.0038775153 -2.7465976E-08 -9.1798297E-14 -9.5585505E-19 -1.4672433E-23 -8.5628994E-28  3.4044129E-31
 218   13      -75.2106  0.0038760869 -2.7473141E-08 -9.1897805E-14 -9.5777105E-19 -1.4801156E-23 -7.9367691E-28  3.4733278E-31
 218   14      -75.1021  0.0038745482 -2.7480865E-08 -9.2005192E-14 -9.5985221E-19 -1.4928843E-23 -7.2494470E-28  3.5378894E-31
 218   15      -74.9859  0.0038728991 -2.7489150E-08 -9.2120509E-14 -9.6210113E-19 -1.5052490E-23 -6.5001873E-28  3.5951889E-31
 218   16      -74.8620  0.0038711395 -2.7498000E-08 -9.2243812E-14 -9.6451899E-19 -1.5169600E-23 -5.6891557E-28  3.6434745E-31
 218   17      -74.7304  0.0038692693 -2.7507415E-08 -9.2375163E-14 -9.6710707E-19 -1.5276781E-23 -4.8177389E-28  3.6790541E-31
 218   18      -74.5912  0.0038672884 -2.7517399E-08 -9.2514624E-14 -9.6986570E-19 -1.5370833E-23 -3.8875663E-28  3.6997114E-31
 218   19      -74.4442  0.0038651967 -2.7527954E-08 -9.2662266E-14 -9.7279403E-19 -1.5448309E-23 -2.9023646E-28  3.7022625E-31
 218   20      -74.2897  0.0038629940 -2.7539083E-08 -9.2818161E-14 -9.7588982E-19 -1.5505458E-23 -1.8681101E-28  3.6826744E-31
 219    0      -71.0953  0.0037693372 -2.7690159E-08 -9.2618963E-14 -9.1762799E-19 -1.7773290E-23 -4.6206919E-27  3.0671558E-32
 219    1      -71.0878  0.0037692264 -2.7690715E-08 -9.2626305E-14 -9.1780608E-19 -1.7828749E-23 -4.6202382E-27  3.3879678E-32
 219    2      -71.0727  0.0037690049 -2.7691826E-08 -9.2640992E-14 -9.1816376E-19 -1.7939714E-23 -4.6191974E-27  4.0314288E-32
 219    3      -71.0501  0.0037686726 -2.7693494E-08 -9.2663034E-14 -9.1870445E-19 -1.8105959E-23 -4.6172868E-27  4.9944558E-32
 219    4      -71.0200  0.0037682295 -2.7695718E-08 -9.2692444E-14 -9.1943310E-19 -1.8327557E-23 -4.6141470E-27  6.2804845E-32
 219    5      -70.9823  0.0037676755 -2.7698500E-08 -9.2729241E-14 -9.2035651E-19 -1.8604259E-23 -4.6091745E-27  7.8891713E-32
 219    6      -70.9371  0.0037670107 -2.7701839E-08 -9.2773444E-14 -9.2148261E-19 -1.8935886E-23 -4.6017532E-27  9.8183799E-32
 219    7      -70.8843  0.0037662350 -2.7705736E-08 -9.2825085E-14 -9.2282161E-19 -1.9321933E-23 -4.5910316E-27  1.2067337E-31
 219    8      -70.8241  0.0037653484 -2.7710193E-08 -9.2884196E-14 -9.2438491E-19 -1.9762042E-23 -4.5760791E-27  1.4639982E-31
 219    9      -70.7563  0.0037643507 -2.7715211E-08 -9.2950816E-14 -9.2618581E-19 -2.0255086E-23 -4.5558287E-27  1.7525818E-31
 219   10      -70.6810  0.0037632420 -2.7720790E-08 -9.3024992E-14 -9.2823854E-19 -2.0800259E-23 -4.5290211E-27  2.0729130E-31
 219   11      -70.5983  0.0037620221 -2.7726933E-08 -9.3106779E-14 -9.3055931E-19 -2.1395842E-23 -4.4944032E-27  2.4236514E-31
 219   12      -70.5080  0.0037606911 -2.7733639E-08 -9.3196236E-14 -9.3316566E-19 -2.2040172E-23 -4.4504552E-27  2.8048030E-31
 219   13      -70.4102  0.0037592487 -2.7740913E-08 -9.3293437E-14 -9.3607565E-19 -2.2730083E-23 -4.3957139E-27  3.2133693E-31
 219   14      -70.3050  0.0037576950 -2.7748754E-08 -9.3398457E-14 -9.3930944E-19 -2.3463132E-23 -4.3284320E-27  3.6496741E-31
 219   15      -70.1923  0.0037560299 -2.7757165E-08 -9.3511388E-14 -9.4288697E-19 -2.4235003E-23 -4.2469578E-27  4.1099506E-31
 219   16      -70.0721  0.0037542531 -2.7766147E-08 -9.3632328E-14 -9.4682927E-19 -2.5041249E-23 -4.1494681E-27  4.5928957E-31
 219   17      -69.9445  0.0037523647 -2.7775705E-08 -9.3761390E-14 -9.5115744E-19 -2.5876153E-23 -4.0341688E-27  5.0947394E-31
 219   18      -69.8095  0.0037503645 -2.7785838E-08 -9.3898696E-14 -9.5589291E-19 -2.6733243E-23 -3.8992041E-27  5.6121293E-31
 219   19      -69.6670  0.0037482523 -2.7796551E-08 -9.4044382E-14 -9.6105538E-19 -2.7604561E-23 -3.7428989E-27  6.1395010E-31
 219   20      -69.5171  0.0037460282 -2.7807846E-08 -9.4198597E-14 -9.6666480E-19 -2.8481682E-23 -3.5634363E-27  6.6730116E-31
 220    0      -66.5140  0.0036532538 -2.7929588E-08 -9.3952840E-14 -1.0024706E-18  2.7243954E-24 -8.9034440E-28 -1.1420753E-30
 220    1      -66.5067  0.0036531421 -2.7930152E-08 -9.3960860E-14 -1.0024437E-18  2.7137417E-24 -9.0630350E-28 -1.1414618E-30
 220    2      -66.4920  0.0036529186 -2.7931279E-08 -9.3976899E-14 -1.0023897E-18  2.6916442E-24 -9.3826003E-28 -1.1401628E-30
 220    3      -66.4701  0.0036525834 -2.7932971E-08 -9.4000955E-14 -1.0023094E-18  2.6569087E-24 -9.8610020E-28 -1.1381319E-30
 220    4      -66.4409  0.0036521365 -2.7935227E-08 -9.4033027E-14 -1.0022040E-18  2.6080302E-24 -1.0497772E-27 -1.1352430E-30
 220    5      -66.4044  0.0036515778 -2.7938049E-08 -9.4073114E-14 -1.0020752E-18  2.5427869E-24 -1.1291106E-27 -1.1314181E-30
 220    6      -66.3606  0.0036509072 -2.7941437E-08 -9.4121209E-14 -1.0019253E-18  2.4579085E-24 -1.2239248E-27 -1.1263993E-30
 220    7      -66.3095  0.0036501248 -2.7945391E-08 -9.4177312E-14 -1.0017568E-18  2.3505562E-24 -1.3340292E-27 -1.1200989E-30
 220    8      -66.2511  0.0036492305 -2.7949913E-08 -9.4241419E-14 -1.0015744E-18  2.2164375E-24 -1.4589943E-27 -1.1121714E-30
 220    9      -66.1854  0.0036482242 -2.7955004E-08 -9.4313526E-14 -1.0013822E-18  2.0512895E-24 -1.5985387E-27 -1.1024484E-30
 220   10      -66.1124  0.0036471059 -2.7960665E-08 -9.4393628E-14 -1.0011866E-18  1.8502783E-24 -1.7520881E-27 -1.0906014E-30
 220   11      -66.0322  0.0036458754 -2.7966898E-08 -9.4481724E-14 -1.0009964E-18  1.6080584E-24 -1.9189494E-27 -1.0763759E-30
 220   12      -65.9447  0.0036445329 -2.7973704E-08 -9.4577811E-14 -1.0008205E-18  1.3187423E-24 -2.0983557E-27 -1.0593445E-30
 220   13      -65.8500  0.0036430780 -2.7981085E-08 -9.4681887E-14 -1.0006710E-18  9.7632727E-25 -2.2893495E-27 -1.0392113E-30
 220   14      -65.7480  0.0036415109 -2.7989043E-08 -9.4793956E-14 -1.0005619E-18  5.7480114E-25 -2.4907731E-27 -1.0156890E-30
 220   15      -65.6388  0.0036398313 -2.7997580E-08 -9.4914019E-14 -1.0005100E-18  1.0747633E-25 -2.7012678E-27 -9.8838553E-31
 220   16      -65.5224  0.0036380391 -2.8006698E-08 -9.5042086E-14 -1.0005358E-18 -4.3226594E-25 -2.9191422E-27 -9.5687451E-31
 220   17      -65.3987  0.0036361344 -2.8016399E-08 -9.5178166E-14 -1.0006611E-18 -1.0506506E-24 -3.1426706E-27 -9.2092515E-31
 220   18      -65.2678  0.0036341168 -2.8026686E-08 -9.5322278E-14 -1.0009128E-18 -1.7541191E-24 -3.3696753E-27 -8.8016619E-31
 220   19      -65.1298  0.0036319864 -2.8037562E-08 -9.5474445E-14 -1.0013208E-18 -2.5487323E-24 -3.5977364E-27 -8.3428546E-31
 220   20      -64.9845  0.0036297429 -2.8049028E-08 -9.5634702E-14 -1.0019187E-18 -3.4397118E-24 -3.8242444E-27 -7.8311012E-31
 221    0      -62.1671  0.0035380412 -2.8139241E-08 -9.4607610E-14 -1.0679954E-18 -2.0658808E-23 -8.8257539E-28 -8.1824779E-31
 221    1      -62.1600  0.0035379286 -2.8139809E-08 -9.4616155E-14 -1.0682020E-18 -2.0669496E-23 -8.9403598E-28 -8.1972337E-31
 221    2      -62.1458  0.0035377035 -2.8140944E-08 -9.4633249E-14 -1.0686156E-18 -2.0691176E-23 -9.1702869E-28 -8.2267575E-31
 221    3      -62.1246  0.0035373658 -2.8142648E-08 -9.4658903E-14 -1.0692366E-18 -2.0724823E-23 -9.5169349E-28 -8.2699269E-31
 221    4      -62.0963  0.0035369155 -2.8144920E-08 -9.4693132E-14 -1.0700666E-18 -2.0771599E-23 -9.9818122E-28 -8.3263776E-31
 221    5      -62.0609  0.0035363526 -2.8147762E-08 -9.4735956E-14 -1.0711066E-18 -2.0833205E-23 -1.0567085E-27 -8.3950013E-31
 221    6      -62.0185  0.0035356770 -2.8151173E-08 -9.4787399E-14 -1.0723592E-18 -2.0911942E-23 -1.1275298E-27 -8.4735869E-31
 221    7      -61.9690  0.0035348887 -2.8155155E-08 -9.4847493E-14 -1.0738265E-18 -2.1010072E-23 -1.2110088E-27 -8.5616653E-31
 221    8      -61.9125  0.0035339876 -2.8159710E-08 -9.4916271E-14 -1.0755121E-18 -2.1131058E-23 -1.3074252E-27 -8.6559612E-31
 221    9      -61.8489  0.0035329738 -2.8164837E-08 -9.4993778E-14 -1.0774206E-18 -2.1278034E-23 -1.4171514E-27 -8.7553736E-31
 221   10      -61.7782  0.0035318471 -2.8170539E-08 -9.5080056E-14 -1.0795569E-18 -2.1455464E-23 -1.5404166E-27 -8.8557260E-31
 221   11      -61.7005  0.0035306075 -2.8176818E-08 -9.5175161E-14 -1.0819284E-18 -2.1667942E-23 -1.6775565E-27 -8.9542124E-31
 221   12      -61.6158  0.0035292548 -2.8183674E-08 -9.5279151E-14 -1.0845435E-18 -2.1920310E-23 -1.8288092E-27 -9.0480381E-31
 221   13      -61.5241  0.0035277891 -2.8191110E-08 -9.5392093E-14 -1.0874123E-18 -2.2218468E-23 -1.9942834E-27 -9.1325584E-31
 221   14      -61.4253  0.0035262101 -2.8199128E-08 -9.5514058E-14 -1.0905470E-18 -2.2568638E-23 -2.1740043E-27 -9.2031583E-31
 221   15      -61.3195  0.0035245179 -2.8207731E-08 -9.5645128E-14 -1.0939624E-18 -2.2977395E-23 -2.3678854E-27 -9.2554604E-31
 221   16      -61.2068  0.0035227123 -2.8216919E-08 -9.5785392E-14 -1.0976764E-18 -2.3451970E-23 -2.5755585E-27 -9.2839643E-31
 221   17      -61.0871  0.0035207933 -2.8226697E-08 -9.5934949E-14 -1.1017091E-18 -2.3999948E-23 -2.7965816E-27 -9.2831020E-31
 221   18      -60.9603  0.0035187606 -2.8237067E-08 -9.6093909E-14 -1.1060850E-18 -2.4629149E-23 -3.0301704E-27 -9.2472613E-31
 221   19      -60.8267  0.0035166141 -2.8248031E-08 -9.6262393E-14 -1.1108320E-18 -2.5348081E-23 -3.2751652E-27 -9.1688972E-31
 221   20      -60.6861  0.0035143538 -2.8259593E-08 -9.6440535E-14 -1.1159821E-18 -2.6164877E-23 -3.5302355E-27 -9.0427309E-31
 222    0      -58.0483  0.0034239194 -2.8318321E-08 -9.6322001E-14 -1.4310207E-18 -5.1718040E-23  3.8379198E-27  3.9982865E-31
 222    1      -58.0414  0.0034238061 -2.8318899E-08 -9.6333452E-14 -1.4315381E-18 -5.1671907E-23  3.8435475E-27  3.9742427E-31
 222    2      -58.0277  0.0034235796 -2.8320055E-08 -9.6356365E-14 -1.4325705E-18 -5.1579478E-23  3.8545765E-27  3.9259491E-31
 222    3      -58.0072  0.0034232397 -2.8321790E-08 -9.6390765E-14 -1.4341157E-18 -5.1440484E-23  3.8709099E-27  3.8538299E-31
 222    4      -57.9798  0.0034227866 -2.8324103E-08 -9.6436690E-14 -1.4361693E-18 -5.1254110E-23  3.8921941E-27  3.7574741E-31
 222    5      -57.9456  0.0034222201 -2.8326997E-08 -9.6494187E-14 -1.4387265E-18 -5.1019956E-23  3.9180994E-27  3.6374364E-31
 222    6      -57.9045  0.0034215402 -2.8330472E-08 -9.6563320E-14 -1.4417793E-18 -5.0736600E-23  3.9480500E-27  3.4925926E-31
 222    7      -57.8566  0.0034207469 -2.8334530E-08 -9.6644159E-14 -1.4453192E-18 -5.0403599E-23  3.9814599E-27  3.3242874E-31
 222    8      -57.8019  0.0034198401 -2.8339171E-08 -9.6736789E-14 -1.4493363E-18 -5.0019662E-23  4.0176057E-27  3.1322444E-31
 222    9      -57.7403  0.0034188198 -2.8344398E-08 -9.6841303E-14 -1.4538186E-18 -4.9583659E-23  4.0557250E-27  2.9169557E-31
 222   10      -57.6720  0.0034176859 -2.8350212E-08 -9.6957804E-14 -1.4587522E-18 -4.9094697E-23  4.0948947E-27  2.6786969E-31
 222   11      -57.5968  0.0034164383 -2.8356615E-08 -9.7086412E-14 -1.4641227E-18 -4.8551370E-23  4.1341182E-27  2.4174936E-31
 222   12      -57.5148  0.0034150770 -2.8363610E-08 -9.7227246E-14 -1.4699131E-18 -4.7953216E-23  4.1723711E-27  2.1350807E-31
 222   13      -57.4260  0.0034136019 -2.8371200E-08 -9.7380440E-14 -1.4761046E-18 -4.7299623E-23  4.2084982E-27  1.8333384E-31
 222   14      -57.3305  0.0034120129 -2.8379387E-08 -9.7546132E-14 -1.4826769E-18 -4.6589739E-23  4.2412391E-27  1.5119252E-31
 222   15      -57.2282  0.0034103099 -2.8388174E-08 -9.7724471E-14 -1.4896078E-18 -4.5823384E-23  4.2693938E-27  1.1729484E-31
 222   16      -57.1191  0.0034084927 -2.8397565E-08 -9.7915607E-14 -1.4968739E-18 -4.5001559E-23  4.2917258E-27  8.2093275E-32
 222   17      -57.0032  0.0034065614 -2.8407563E-08 -9.8119698E-14 -1.5044496E-18 -4.4124423E-23  4.3069174E-27  4.5651906E-32
 222   18      -56.8806  0.0034045156 -2.8418171E-08 -9.8336907E-14 -1.5123085E-18 -4.3193228E-23  4.3137316E-27  8.3726548E-33
 222   19      -56.7513  0.0034023554 -2.8429395E-08 -9.8567397E-14 -1.5204214E-18 -4.2209838E-23  4.3108637E-27 -2.9401803E-32
 222   20      -56.6152  0.0034000806 -2.8441237E-08 -9.8811334E-14 -1.5287602E-18 -4.1176637E-23  4.2973060E-27 -6.7206038E-32
 223    0      -54.1508  0.0033110684 -2.8480121E-08 -1.0007794E-13 -1.5200265E-18  4.2517022E-24  7.9685406E-27  2.8044979E-31
 223    1      -54.1442  0.0033109545 -2.8480721E-08 -1.0009010E-13 -1.5199833E-18  4.3475957E-24  7.9723820E-27  2.7777451E-31
 223    2      -54.1310  0.0033107266 -2.8481923E-08 -1.0011442E-13 -1.5198947E-18  4.5389893E-24  7.9801262E-27  2.7257598E-31
 223    3      -54.1111  0.0033103848 -2.8483725E-08 -1.0015089E-13 -1.5197541E-18  4.8262593E-24  7.9914010E-27  2.6475526E-31
 223    4      -54.0846  0.0033099291 -2.8486129E-08 -1.0019952E-13 -1.5195533E-18  5.2105607E-24  8.0058874E-27  2.5413220E-31
 223    5      -54.0515  0.0033093593 -2.8489136E-08 -1.0026030E-13 -1.5192808E-18  5.6912694E-24  8.0232499E-27  2.4096017E-31
 223    6      -54.0118  0.0033086756 -2.8492747E-08 -1.0033322E-13 -1.5189221E-18  6.2695170E-24  8.0428409E-27  2.2501203E-31
 223    7      -53.9655  0.0033078777 -2.8496963E-08 -1.0041826E-13 -1.5184596E-18  6.9461304E-24  8.0639541E-27  2.0615815E-31
 223    8      -53.9126  0.0033069657 -2.8501785E-08 -1.0051543E-13 -1.5178731E-18  7.7214334E-24  8.0858273E-27  1.8446876E-31
 223    9      -53.8531  0.0033059396 -2.8507216E-08 -1.0062469E-13 -1.5171391E-18  8.5959146E-24  8.1075322E-27  1.5985602E-31
 223   10      -53.7869  0.0033047991 -2.8513257E-08 -1.0074602E-13 -1.5162302E-18  9.5701188E-24  8.1279746E-27  1.3225983E-31
 223   11      -53.7143  0.0033035444 -2.8519911E-08 -1.0087940E-13 -1.5151183E-18  1.0644130E-23  8.1459902E-27  1.0171460E-31
 223   12      -53.6350  0.0033021753 -2.8527179E-08 -1.0102479E-13 -1.5137708E-18  1.1818292E-23  8.1602538E-27  6.8016361E-32
 223   13      -53.5491  0.0033006917 -2.8535065E-08 -1.0118214E-13 -1.5121517E-18  1.3092024E-23  8.1693094E-27  3.1293995E-32
 223   14      -53.4567  0.0032990935 -2.8543572E-08 -1.0135139E-13 -1.5102226E-18  1.4464897E-23  8.1715260E-27 -8.5655668E-33
 223   15      -53.3578  0.0032973806 -2.8552701E-08 -1.0153249E-13 -1.5079426E-18  1.5935293E-23  8.1652296E-27 -5.1389326E-32
 223   16      -53.2523  0.0032955529 -2.8562458E-08 -1.0172534E-13 -1.5052676E-18  1.7501494E-23  8.1486299E-27 -9.7157658E-32
 223   17      -53.1403  0.0032936103 -2.8572844E-08 -1.0192984E-13 -1.5021513E-18  1.9161015E-23  8.1196922E-27 -1.4584663E-31
 223   18      -53.0218  0.0032915527 -2.8583864E-08 -1.0214590E-13 -1.4985445E-18  2.0910527E-23  8.0764308E-27 -1.9725239E-31
 223   19      -52.8967  0.0032893798 -2.8595522E-08 -1.0237336E-13 -1.4943974E-18  2.2745304E-23  8.0168075E-27 -2.5109539E-31
 223   20      -52.7652  0.0032870917 -2.8607821E-08 -1.0261209E-13 -1.4896563E-18  2.4660330E-23  7.9386123E-27 -3.0720112E-31
 224    0      -50.4677  0.0031996212 -2.8620623E-08 -1.0029928E-13 -8.5695775E-19  5.1520363E-23  2.1473364E-27 -8.8716994E-32
 224    1      -50.4613  0.0031995067 -2.8621225E-08 -1.0030614E-13 -8.5644205E-19  5.1546064E-23  2.1460504E-27 -9.1067967E-32
 224    2      -50.4485  0.0031992777 -2.8622428E-08 -1.0031983E-13 -8.5541085E-19  5.1597521E-23  2.1434570E-27 -9.5864747E-32
 224    3      -50.4293  0.0031989342 -2.8624234E-08 -1.0034034E-13 -8.5386154E-19  5.1674397E-23  2.1392785E-27 -1.0303824E-31
 224    4      -50.4037  0.0031984762 -2.8626643E-08 -1.0036763E-13 -8.5179271E-19  5.1777184E-23  2.1332003E-27 -1.1292547E-31
 224    5      -50.3717  0.0031979037 -2.8629654E-08 -1.0040165E-13 -8.4920054E-19  5.1904995E-23  2.1248595E-27 -1.2537715E-31
 224    6      -50.3333  0.0031972165 -2.8633269E-08 -1.0044234E-13 -8.4608190E-19  5.2057590E-23  2.1136826E-27 -1.4066571E-31
 224    7      -50.2886  0.0031964147 -2.8637489E-08 -1.0048962E-13 -8.4243183E-19  5.2234340E-23  2.0990788E-27 -1.5879619E-31
 224    8      -50.2374  0.0031954982 -2.8642314E-08 -1.0054340E-13 -8.3824529E-19  5.2435062E-23  2.0801064E-27 -1.8021003E-31
 224    9      -50.1799  0.0031944670 -2.8647745E-08 -1.0060358E-13 -8.3351539E-19  5.2658443E-23  2.0557930E-27 -2.0496457E-31
 224   10      -50.1161  0.0031933210 -2.8653783E-08 -1.0067005E-13 -8.2823730E-19  5.2903281E-23  2.0251496E-27 -2.3324399E-31
 224   11      -50.0458  0.0031920601 -2.8660430E-08 -1.0074268E-13 -8.2240338E-19  5.3168241E-23  1.9867584E-27 -2.6542729E-31
 224   12      -49.9692  0.0031906842 -2.8667686E-08 -1.0082133E-13 -8.1600624E-19  5.3450916E-23  1.9391243E-27 -3.0164685E-31
 224   13      -49.8863  0.0031891933 -2.8675553E-08 -1.0090583E-13 -8.0903814E-19  5.3748939E-23  1.8805947E-27 -3.4216006E-31
 224   14      -49.7970  0.0031875872 -2.8684033E-08 -1.0099602E-13 -8.0149145E-19  5.4059125E-23  1.8090945E-27 -3.8734505E-31
 224   15      -49.7014  0.0031858659 -2.8693127E-08 -1.0109171E-13 -7.9335844E-19  5.4376879E-23  1.7225515E-27 -4.3721257E-31
 224   16      -49.5995  0.0031840292 -2.8702837E-08 -1.0119270E-13 -7.8463224E-19  5.4697964E-23  1.6184998E-27 -4.9221511E-31
 224   17      -49.4913  0.0031820771 -2.8713164E-08 -1.0129878E-13 -7.7530636E-19  5.5015734E-23  1.4942258E-27 -5.5247184E-31
 224   18      -49.3768  0.0031800093 -2.8724110E-08 -1.0140971E-13 -7.6537512E-19  5.5322834E-23  1.3467797E-27 -6.1803988E-31
 224   19      -49.2560  0.0031778259 -2.8735677E-08 -1.0152525E-13 -7.5483626E-19  5.5610466E-23  1.1730150E-27 -6.8910841E-31
 224   20      -49.1289  0.0031755265 -2.8747868E-08 -1.0164513E-13 -7.4368741E-19  5.5868120E-23  9.6933933E-28 -7.6575944E-31
 225    0      -46.9915  0.0030898048 -2.8700941E-08 -9.3728971E-14 -3.3907284E-19 -4.9341758E-23 -1.7649604E-26 -3.9937196E-31
 225    1      -46.9853  0.0030896900 -2.8701504E-08 -9.3731685E-14 -3.3956726E-19 -4.9553847E-23 -1.7655181E-26 -3.9672062E-31
 225    2      -46.9730  0.0030894604 -2.8702629E-08 -9.3737126E-14 -3.4056260E-19 -4.9977636E-23 -1.7666193E-26 -3.9162573E-31
 225    3      -46.9544  0.0030891159 -2.8704316E-08 -9.3745317E-14 -3.4207138E-19 -5.0613982E-23 -1.7682496E-26 -3.8392894E-31
 225    4      -46.9297  0.0030886566 -2.8706566E-08 -9.3756297E-14 -3.4411300E-19 -5.1463159E-23 -1.7703699E-26 -3.7378134E-31
 225    5      -46.8988  0.0030880825 -2.8709379E-08 -9.3770113E-14 -3.4671273E-19 -5.2526274E-23 -1.7729446E-26 -3.6117257E-31
 225    6      -46.8618  0.0030873934 -2.8712755E-08 -9.3786831E-14 -3.4990254E-19 -5.3803794E-23 -1.7759194E-26 -3.4622338E-31
 225    7      -46.8186  0.0030865894 -2.8716694E-08 -9.3806533E-14 -3.5372134E-19 -5.5296857E-23 -1.7792248E-26 -3.2898918E-31
 225    8      -46.7692  0.0030856704 -2.8721198E-08 -9.3829315E-14 -3.5821346E-19 -5.7006736E-23 -1.7828009E-26 -3.0949103E-31
 225    9      -46.7137  0.0030846363 -2.8726265E-08 -9.3855291E-14 -3.6343047E-19 -5.8934294E-23 -1.7865594E-26 -2.8786221E-31
 225   10      -46.6520  0.0030834872 -2.8731897E-08 -9.3884605E-14 -3.6943117E-19 -6.1080470E-23 -1.7904262E-26 -2.6432181E-31
 225   11      -46.5841  0.0030822228 -2.8738095E-08 -9.3917413E-14 -3.7628002E-19 -6.3446595E-23 -1.7942994E-26 -2.3892539E-31
 225   12      -46.5102  0.0030808432 -2.8744858E-08 -9.3953907E-14 -3.8404855E-19 -6.6033064E-23 -1.7980899E-26 -2.1193693E-31
 225   13      -46.4301  0.0030793483 -2.8752188E-08 -9.3994301E-14 -3.9281568E-19 -6.8840699E-23 -1.8016856E-26 -1.8347413E-31
 225   14      -46.3439  0.0030777380 -2.8760085E-08 -9.4038844E-14 -4.0266518E-19 -7.1870451E-23 -1.8049898E-26 -1.5365018E-31
 225   15      -46.2516  0.0030760121 -2.8768551E-08 -9.4087821E-14 -4.1368970E-19 -7.5122136E-23 -1.8078854E-26 -1.2272206E-31
 225   16      -46.1532  0.0030741706 -2.8777586E-08 -9.4141554E-14 -4.2598696E-19 -7.8595838E-23 -1.8102757E-26 -9.0866097E-32
 225   17      -46.0487  0.0030722134 -2.8787192E-08 -9.4200410E-14 -4.3966198E-19 -8.2290853E-23 -1.8120555E-26 -5.8364435E-32
 225   18      -45.9381  0.0030701404 -2.8797369E-08 -9.4264805E-14 -4.5482714E-19 -8.6206158E-23 -1.8131009E-26 -2.5329667E-32
 225   19      -45.8215  0.0030679514 -2.8808119E-08 -9.4335204E-14 -4.7159894E-19 -9.0340379E-23 -1.8133302E-26  7.9466732E-33
 225   20      -45.6989  0.0030656463 -2.8819444E-08 -9.4412128E-14 -4.9010221E-19 -9.4691656E-23 -1.8126375E-26  4.1351787E-32
 226    0      -43.7144  0.0029819845 -2.8703277E-08 -9.0281371E-14 -1.7454086E-18 -2.3385026E-22 -5.7624544E-27  3.6525381E-30
 226    1      -43.7085  0.0029818697 -2.8703819E-08 -9.0295343E-14 -1.7477476E-18 -2.3391903E-22 -5.7112678E-27  3.6603869E-30
 226    2      -43.6965  0.0029816400 -2.8704903E-08 -9.0323345E-14 -1.7524272E-18 -2.3405497E-22 -5.6085417E-27  3.6761610E-30
 226    3      -43.6786  0.0029812956 -2.8706529E-08 -9.0365487E-14 -1.7594520E-18 -2.3425406E-22 -5.4536180E-27  3.6997067E-30
 226    4      -43.6548  0.0029808362 -2.8708698E-08 -9.0421940E-14 -1.7688273E-18 -2.3451077E-22 -5.2455564E-27  3.7309287E-30
 226    5      -43.6250  0.0029802620 -2.8711412E-08 -9.0492928E-14 -1.7805607E-18 -2.3481758E-22 -4.9830700E-27  3.7696771E-30
 226    6      -43.5892  0.0029795729 -2.8714671E-08 -9.0578733E-14 -1.7946606E-18 -2.3516503E-22 -4.6644264E-27  3.8158505E-30
 226    7      -43.5475  0.0029787689 -2.8718478E-08 -9.0679696E-14 -1.8111355E-18 -2.3554096E-22 -4.2878909E-27  3.8691246E-30
 226    8      -43.4999  0.0029778498 -2.8722833E-08 -9.0796212E-14 -1.8299946E-18 -2.3593192E-22 -3.8511707E-27  3.9292816E-30
 226    9      -43.4463  0.0029768157 -2.8727740E-08 -9.0928735E-14 -1.8512462E-18 -2.3632091E-22 -3.3518632E-27  3.9958997E-30
 226   10      -43.3867  0.0029756665 -2.8733200E-08 -9.1077781E-14 -1.8748972E-18 -2.3668927E-22 -2.7873693E-27  4.0684178E-30
 226   11      -43.3213  0.0029744021 -2.8739216E-08 -9.1243918E-14 -1.9009519E-18 -2.3701546E-22 -2.1547756E-27  4.1464998E-30
 226   12      -43.2499  0.0029730224 -2.8745793E-08 -9.1427775E-14 -1.9294099E-18 -2.3727532E-22 -1.4512088E-27  4.2294033E-30
 226   13      -43.1726  0.0029715275 -2.8752932E-08 -9.1630038E-14 -1.9602679E-18 -2.3744138E-22 -6.7344674E-28  4.3164382E-30
 226   14      -43.0895  0.0029699171 -2.8760638E-08 -9.1851450E-14 -1.9935143E-18 -2.3748290E-22  1.8146758E-28  4.4065485E-30
 226   15      -43.0004  0.0029681912 -2.8768915E-08 -9.2092809E-14 -2.0291304E-18 -2.3736633E-22  1.1166089E-27  4.4987194E-30
 226   16      -42.9054  0.0029663497 -2.8777769E-08 -9.2354967E-14 -2.0670867E-18 -2.3705457E-22  2.1348596E-27  4.5918158E-30
 226   17      -42.8046  0.0029643925 -2.8787204E-08 -9.2638829E-14 -2.1073424E-18 -2.3650696E-22  3.2388353E-27  4.6843533E-30
 226   18      -42.6979  0.0029623195 -2.8797225E-08 -9.2945348E-14 -2.1498429E-18 -2.3567897E-22  4.4308279E-27  4.7746516E-30
 226   19      -42.5854  0.0029601305 -2.8807840E-08 -9.3275523E-14 -2.1945167E-18 -2.3452293E-22  5.7125735E-27  4.8609286E-30
 226   20      -42.4671  0.0029578254 -2.8819054E-08 -9.3630390E-14 -2.2412732E-18 -2.3298778E-22  7.0851462E-27  4.9411619E-30
 227    0      -40.6280  0.0028763942 -2.8694883E-08 -1.0019281E-13 -2.6819706E-18  7.7059560E-23  2.7299633E-26 -3.9168683E-30
 227    1      -40.6222  0.0028762794 -2.8695484E-08 -1.0021426E-13 -2.6811981E-18  7.7386894E-23  2.7244674E-26 -3.9309621E-30
 227    2      -40.6107  0.0028760499 -2.8696687E-08 -1.0025715E-13 -2.6796442E-18  7.8039427E-23  2.7134189E-26 -3.9591063E-30
 227    3      -40.5935  0.0028757055 -2.8698492E-08 -1.0032143E-13 -2.6772883E-18  7.9013296E-23  2.6967081E-26 -4.0012238E-30
 227    4      -40.5705  0.0028752463 -2.8700901E-08 -1.0040706E-13 -2.6741018E-18  8.0302350E-23  2.6741333E-26 -4.0572448E-30
 227    5      -40.5417  0.0028746722 -2.8703915E-08 -1.0051394E-13 -2.6700470E-18  8.1898068E-23  2.6454967E-26 -4.1268579E-30
 227    6      -40.5072  0.0028739833 -2.8707536E-08 -1.0064198E-13 -2.6650761E-18  8.3790428E-23  2.6104792E-26 -4.2101708E-30
 227    7      -40.4670  0.0028731794 -2.8711766E-08 -1.0079106E-13 -2.6591349E-18  8.5965697E-23  2.5687513E-26 -4.3066481E-30
 227    8      -40.4210  0.0028722606 -2.8716608E-08 -1.0096102E-13 -2.6521597E-18  8.8408338E-23  2.5199040E-26 -4.4161561E-30
 227    9      -40.3693  0.0028712267 -2.8722065E-08 -1.0115169E-13 -2.6440807E-18  9.1099511E-23  2.4634878E-26 -4.5382240E-30
 227   10      -40.3119  0.0028700777 -2.8728140E-08 -1.0136285E-13 -2.6348240E-18  9.4017377E-23  2.3990019E-26 -4.6725479E-30
 227   11      -40.2488  0.0028688135 -2.8734838E-08 -1.0159425E-13 -2.6243098E-18  9.7135881E-23  2.3259246E-26 -4.8183024E-30
 227   12      -40.1799  0.0028674341 -2.8742162E-08 -1.0184562E-13 -2.6124553E-18  1.0042641E-22  2.2436615E-26 -4.9750313E-30
 227   13      -40.1054  0.0028659393 -2.8750116E-08 -1.0211663E-13 -2.5991752E-18  1.0385496E-22  2.1515925E-26 -5.1418450E-30
 227   14      -40.0252  0.0028643290 -2.8758706E-08 -1.0240691E-13 -2.5843865E-18  1.0738418E-22  2.0490768E-26 -5.3178847E-30
 227   15      -39.9393  0.0028626032 -2.8767937E-08 -1.0271606E-13 -2.5680070E-18  1.1097077E-22  1.9354595E-26 -5.5019963E-30
 227   16      -39.8477  0.0028607617 -2.8777813E-08 -1.0304362E-13 -2.5499610E-18  1.1456722E-22  1.8100695E-26 -5.6928918E-30
 227   17      -39.7505  0.0028588045 -2.8788341E-08 -1.0338907E-13 -2.5301787E-18  1.1811982E-22  1.6722307E-26 -5.8891183E-30
 227   18      -39.6476  0.0028567313 -2.8799527E-08 -1.0375187E-13 -2.5086016E-18  1.2156982E-22  1.5212860E-26 -6.0889937E-30
 227   19      -39.5391  0.0028545421 -2.8811376E-08 -1.0413141E-13 -2.4851855E-18  1.2485151E-22  1.3566167E-26 -6.2904745E-30
 227   20      -39.4250  0.0028522367 -2.8823896E-08 -1.0452702E-13 -2.4599040E-18  1.2789375E-22  1.1776426E-26 -6.4914472E-30
 228    0      -37.7238  0.0027729795 -2.8703341E-08 -1.0369041E-13 -1.6735937E-18 -1.3901466E-22 -4.6997637E-26  2.3677465E-30
 228    1      -37.7182  0.0027728647 -2.8703963E-08 -1.0370380E-13 -1.6749870E-18 -1.3957838E-22 -4.6964225E-26  2.3993810E-30
 228    2      -37.7071  0.0027726351 -2.8705208E-08 -1.0373063E-13 -1.6777902E-18 -1.4070471E-22 -4.6896121E-26  2.4626969E-30
 228    3      -37.6905  0.0027722906 -2.8707076E-08 -1.0377094E-13 -1.6820362E-18 -1.4239111E-22 -4.6790703E-26  2.5579180E-30
 228    4      -37.6683  0.0027718313 -2.8709567E-08 -1.0382486E-13 -1.6877768E-18 -1.4463351E-22 -4.6643917E-26  2.6851809E-30
 228    5      -37.6406  0.0027712571 -2.8712683E-08 -1.0389252E-13 -1.6950782E-18 -1.4742659E-22 -4.6450340E-26  2.8449217E-30
 228    6      -37.6073  0.0027705679 -2.8716424E-08 -1.0397410E-13 -1.7040246E-18 -1.5076208E-22 -4.6203251E-26  3.0373227E-30
 228    7      -37.5686  0.0027697638 -2.8720793E-08 -1.0406982E-13 -1.7147133E-18 -1.5463043E-22 -4.5894593E-26  3.2628666E-30
 228    8      -37.5243  0.0027688446 -2.8725791E-08 -1.0417996E-13 -1.7272599E-18 -1.5901844E-22 -4.5514625E-26  3.5219290E-30
 228    9      -37.4744  0.0027678104 -2.8731420E-08 -1.0430484E-13 -1.7417912E-18 -1.6390931E-22 -4.5052448E-26  3.8148032E-30
 228   10      -37.4191  0.0027666610 -2.8737683E-08 -1.0444485E-13 -1.7584513E-18 -1.6928266E-22 -4.4495558E-26  4.1417469E-30
 228   11      -37.3582  0.0027653964 -2.8744581E-08 -1.0460042E-13 -1.7773937E-18 -1.7511266E-22 -4.3829935E-26  4.5030185E-30
 228   12      -37.2919  0.0027640165 -2.8752118E-08 -1.0477207E-13 -1.7987842E-18 -1.8136800E-22 -4.3040140E-26  4.8987229E-30
 228   13      -37.2200  0.0027625212 -2.8760298E-08 -1.0496039E-13 -1.8227951E-18 -1.8801082E-22 -4.2109467E-26  5.3287029E-30
 228   14      -37.1427  0.0027609104 -2.8769123E-08 -1.0516603E-13 -1.8496078E-18 -1.9499490E-22 -4.1019591E-26  5.7925036E-30
 228   15      -37.0599  0.0027591839 -2.8778598E-08 -1.0538976E-13 -1.8794054E-18 -2.0226589E-22 -3.9750959E-26  6.2894921E-30
 228   16      -36.9716  0.0027573418 -2.8788727E-08 -1.0563242E-13 -1.9123710E-18 -2.0975912E-22 -3.8282819E-26  6.8185145E-30
 228   17      -36.8779  0.0027553838 -2.8799515E-08 -1.0589496E-13 -1.9486843E-18 -2.1739859E-22 -3.6593429E-26  7.3779501E-30
 228   18      -36.7788  0.0027533098 -2.8810967E-08 -1.0617842E-13 -1.9885151E-18 -2.2509675E-22 -3.4659968E-26  7.9658339E-30
 228   19      -36.6742  0.0027511197 -2.8823089E-08 -1.0648396E-13 -2.0320189E-18 -2.3275116E-22 -3.2459319E-26  8.5790473E-30
 228   20      -36.5642  0.0027488133 -2.8835887E-08 -1.0681285E-13 -2.0793283E-18 -2.4024603E-22 -2.9967955E-26  9.2143459E-30
 229    0      -34.9936  0.0026717783 -2.8696145E-08 -1.1118864E-13 -2.8164571E-18  2.1676484E-22  9.3904921E-26 -2.8837821E-30
 229    1      -34.9883  0.0026716635 -2.8696812E-08 -1.1121116E-13 -2.8142835E-18  2.1789151E-22  9.3864061E-26 -2.9459623E-30
 229    2      -34.9776  0.0026714340 -2.8698147E-08 -1.1125615E-13 -2.8099034E-18  2.2014334E-22  9.3779849E-26 -3.0705057E-30
 229    3      -34.9616  0.0026710896 -2.8700150E-08 -1.1132351E-13 -2.8032486E-18  2.2351704E-22  9.3646972E-26 -3.2576316E-30
 229    4      -34.9402  0.0026706303 -2.8702823E-08 -1.1141307E-13 -2.7942182E-18  2.2800733E-22  9.3457609E-26 -3.5077798E-30
 229    5      -34.9135  0.0026700563 -2.8706167E-08 -1.1152461E-13 -2.7826778E-18  2.3360733E-22  9.3200985E-26 -3.8219351E-30
 229    6      -34.8815  0.0026693673 -2.8710184E-08 -1.1165784E-13 -2.7684599E-18  2.4030588E-22  9.2864053E-26 -4.2004466E-30
 229    7      -34.8441  0.0026685633 -2.8714877E-08 -1.1181240E-13 -2.7513663E-18  2.4808869E-22  9.2430639E-26 -4.6443531E-30
 229    8      -34.8014  0.0026676443 -2.8720248E-08 -1.1198784E-13 -2.7311655E-18  2.5693584E-22  9.1882013E-26 -5.1540651E-30
 229    9      -34.7534  0.0026666103 -2.8726301E-08 -1.1218364E-13 -2.7075949E-18  2.6682276E-22  9.1196293E-26 -5.7307588E-30
 229   10      -34.7001  0.0026654611 -2.8733039E-08 -1.1239917E-13 -2.6803671E-18  2.7771659E-22  9.0348927E-26 -6.3749905E-30
 229   11      -34.6415  0.0026641967 -2.8740465E-08 -1.1263368E-13 -2.6491646E-18  2.8957561E-22  8.9312351E-26 -7.0872112E-30
 229   12      -34.5775  0.0026628170 -2.8748583E-08 -1.1288630E-13 -2.6136478E-18  3.0234736E-22  8.8056241E-26 -7.8674958E-30
 229   13      -34.5083  0.0026613218 -2.8757399E-08 -1.1315605E-13 -2.5734543E-18  3.1596840E-22  8.6547122E-26 -8.7159932E-30
 229   14      -34.4338  0.0026597111 -2.8766916E-08 -1.1344176E-13 -2.5282077E-18  3.3036042E-22  8.4748974E-26 -9.6322424E-30
 229   15      -34.3541  0.0026579848 -2.8777140E-08 -1.1374213E-13 -2.4775189E-18  3.4542647E-22  8.2623187E-26 -1.0614325E-29
 229   16      -34.2690  0.0026561427 -2.8788074E-08 -1.1405566E-13 -2.4209943E-18  3.6105458E-22  8.0128249E-26 -1.1661111E-29
 229   17      -34.1788  0.0026541847 -2.8799724E-08 -1.1438068E-13 -2.3582421E-18  3.7710858E-22  7.7221035E-26 -1.2769326E-29
 229   18      -34.0833  0.0026521107 -2.8812096E-08 -1.1471530E-13 -2.2888826E-18  3.9343028E-22  7.3855976E-26 -1.3935513E-29
 229   19      -33.9825  0.0026499205 -2.8825193E-08 -1.1505745E-13 -2.2125585E-18  4.0983443E-22  6.9986718E-26 -1.5154310E-29
 229   20      -33.8766  0.0026476139 -2.8839021E-08 -1.1540482E-13 -2.1289464E-18  4.2610771E-22  6.5565906E-26 -1.6419305E-29
 230    0      -32.4296  0.0025728118 -2.8672886E-08 -1.0242945E-13  5.5330463E-19 -2.8100412E-22 -1.7800589E-25 -2.5395683E-30
 230    1      -32.4244  0.0025726971 -2.8673501E-08 -1.0242503E-13  5.5048402E-19 -2.8314038E-22 -1.7804072E-25 -2.4351651E-30
 230    2      -32.4141  0.0025724677 -2.8674730E-08 -1.0241627E-13  5.4477818E-19 -2.8741429E-22 -1.7810592E-25 -2.2257711E-30
 230    3      -32.3987  0.0025721236 -2.8676573E-08 -1.0240330E-13  5.3605995E-19 -2.9382807E-22 -1.7819281E-25 -1.9105061E-30
 230    4      -32.3781  0.0025716648 -2.8679030E-08 -1.0238634E-13  5.2413560E-19 -3.0238320E-22 -1.7828803E-25 -1.4884362E-30
 230    5      -32.3524  0.0025710911 -2.8682102E-08 -1.0236568E-13  5.0874896E-19 -3.1308332E-22 -1.7837366E-25 -9.5725300E-31
 230    6      -32.3216  0.0025704027 -2.8685786E-08 -1.0234172E-13  4.8957809E-19 -3.2592854E-22 -1.7842706E-25 -3.1498785E-31
 230    7      -32.2856  0.0025695995 -2.8690084E-08 -1.0231495E-13  4.6623866E-19 -3.4091697E-22 -1.7842093E-25  4.4072888E-31
 230    8      -32.2445  0.0025686813 -2.8694995E-08 -1.0228600E-13  4.3827941E-19 -3.5804130E-22 -1.7832288E-25  1.3122824E-30
 230    9      -32.1983  0.0025676482 -2.8700517E-08 -1.0225562E-13  4.0519078E-19 -3.7728886E-22 -1.7809530E-25  2.3025573E-30
 230   10      -32.1469  0.0025665000 -2.8706652E-08 -1.0222474E-13  3.6639404E-19 -3.9863784E-22 -1.7769526E-25  3.4143071E-30
 230   11      -32.0905  0.0025652368 -2.8713397E-08 -1.0219447E-13  3.2125550E-19 -4.2205443E-22 -1.7707454E-25  4.6498375E-30
 230   12      -32.0289  0.0025638584 -2.8720754E-08 -1.0216611E-13  2.6908119E-19 -4.4749158E-22 -1.7617912E-25  6.0117911E-30
 230   13      -31.9623  0.0025623647 -2.8728722E-08 -1.0214121E-13  2.0912473E-19 -4.7488318E-22 -1.7494954E-25  7.5017450E-30
 230   14      -31.8906  0.0025607557 -2.8737301E-08 -1.0212159E-13  1.4058991E-19 -5.0414254E-22 -1.7332086E-25  9.1206787E-30
 230   15      -31.8138  0.0025590311 -2.8746492E-08 -1.0210935E-13  6.2637684E-20 -5.3515669E-22 -1.7122215E-25  1.0868698E-29
 230   16      -31.7319  0.0025571910 -2.8756294E-08 -1.0210692E-13 -2.5604484E-20 -5.6778447E-22 -1.6857760E-25  1.2744941E-29
 230   17      -31.6450  0.0025552353 -2.8766709E-08 -1.0211710E-13 -1.2503276E-19 -6.0184844E-22 -1.6530622E-25  1.4746486E-29
 230   18      -31.5530  0.0025531637 -2.8777739E-08 -1.0214306E-13 -2.3655381E-19 -6.3713404E-22 -1.6132271E-25  1.6869099E-29
 230   19      -31.4561  0.0025509761 -2.8789386E-08 -1.0218839E-13 -3.6107035E-19 -6.7338137E-22 -1.5653781E-25  1.9106130E-29
 230   20      -31.3541  0.0025486725 -2.8801652E-08 -1.0225713E-13 -4.9945956E-19 -7.1028206E-22 -1.5085980E-25  2.1448140E-29
 231    0      -30.0235  0.0024763477 -2.8565759E-08 -1.1049451E-13 -5.7889557E-18 -1.1487307E-23  2.5264453E-25  5.9700198E-30
 231    1      -30.0186  0.0024762335 -2.8566422E-08 -1.1054082E-13 -5.7890551E-18 -8.4549269E-24  2.5272684E-25  5.7927064E-30
 231    2      -30.0087  0.0024760049 -2.8567749E-08 -1.1063344E-13 -5.7891634E-18 -2.3875278E-24  2.5288402E-25  5.4375295E-30
 231    3      -29.9938  0.0024756621 -2.8569742E-08 -1.1077238E-13 -5.7890985E-18  6.7200945E-24  2.5310122E-25  4.9032535E-30
 231    4      -29.9740  0.0024752050 -2.8572403E-08 -1.1095763E-13 -5.7885864E-18  1.8875422E-23  2.5335582E-25  4.1876829E-30
 231    5      -29.9493  0.0024746335 -2.8575735E-08 -1.1118915E-13 -5.7872628E-18  3.4085277E-23  2.5361742E-25  3.2883756E-30
 231    6      -29.9196  0.0024739476 -2.8579743E-08 -1.1146688E-13 -5.7846703E-18  5.2354320E-23  2.5384821E-25  2.2028521E-30
 231    7      -29.8850  0.0024731473 -2.8584431E-08 -1.1179070E-13 -5.7802588E-18  7.3684739E-23  2.5400164E-25  9.2764466E-31
 231    8      -29.8454  0.0024722325 -2.8589806E-08 -1.1216043E-13 -5.7733895E-18  9.8071085E-23  2.5402349E-25 -5.4043219E-31
 231    9      -29.8009  0.0024712032 -2.8595874E-08 -1.1257577E-13 -5.7633278E-18  1.2549873E-22  2.5385069E-25 -2.2048029E-30
 231   10      -29.7515  0.0024700592 -2.8602642E-08 -1.1303629E-13 -5.7492547E-18  1.5593668E-22  2.5341170E-25 -4.0679149E-30
 231   11      -29.6972  0.0024688005 -2.8610119E-08 -1.1354142E-13 -5.7302642E-18  1.8933882E-22  2.5262651E-25 -6.1323768E-30
 231   12      -29.6379  0.0024674271 -2.8618314E-08 -1.1409036E-13 -5.7053639E-18  2.2563357E-22  2.5140603E-25 -8.3993926E-30
 231   13      -29.5738  0.0024659387 -2.8627236E-08 -1.1468211E-13 -5.6734880E-18  2.6472230E-22  2.4965278E-25 -1.0869257E-29
 231   14      -29.5048  0.0024643353 -2.8636896E-08 -1.1531535E-13 -5.6335002E-18  3.0646991E-22  2.4726088E-25 -1.3540001E-29
 231   15      -29.4309  0.0024626168 -2.8647305E-08 -1.1598848E-13 -5.5842047E-18  3.5070323E-22  2.4411633E-25 -1.6408473E-29
 231   16      -29.3521  0.0024607830 -2.8658474E-08 -1.1669951E-13 -5.5243626E-18  3.9719868E-22  2.4009810E-25 -1.9467870E-29
 231   17      -29.2685  0.0024588338 -2.8670415E-08 -1.1744604E-13 -5.4527035E-18  4.4567967E-22  2.3507879E-25 -2.2708939E-29
 231   18      -29.1800  0.0024567691 -2.8683142E-08 -1.1822524E-13 -5.3679493E-18  4.9580767E-22  2.2892584E-25 -2.6118500E-29
 231   19      -29.0867  0.0024545886 -2.8696666E-08 -1.1903376E-13 -5.2688393E-18  5.4717454E-22  2.2150371E-25 -2.9678981E-29
 231   20      -28.9885  0.0024522923 -2.8711000E-08 -1.1986773E-13 -5.1541570E-18  5.9929684E-22  2.1267556E-25 -3.3367909E-29
 232    0      -27.7673  0.0023823608 -2.8518882E-08 -1.1368832E-13  2.4163033E-19 -2.9404608E-22 -2.9912303E-25  5.5353379E-30
 232    1      -27.7625  0.0023822467 -2.8519564E-08 -1.1368640E-13  2.3867183E-19 -2.9763516E-22 -2.9904375E-25  5.7773604E-30
 232    2      -27.7530  0.0023820185 -2.8520928E-08 -1.1368263E-13  2.3264745E-19 -3.0481029E-22 -2.9887520E-25  6.2617293E-30
 232    3      -27.7387  0.0023816763 -2.8522974E-08 -1.1367716E-13  2.2334212E-19 -3.1556496E-22 -2.9859700E-25  6.9886736E-30
 232    4      -27.7197  0.0023812199 -2.8525702E-08 -1.1367022E-13  2.1043257E-19 -3.2988758E-22 -2.9817846E-25  7.9590804E-30
 232    5      -27.6959  0.0023806493 -2.8529112E-08 -1.1366214E-13  1.9349103E-19 -3.4776058E-22 -2.9757884E-25  9.1735551E-30
 232    6      -27.6673  0.0023799646 -2.8533204E-08 -1.1365336E-13  1.7198302E-19 -3.6915751E-22 -2.9674694E-25  1.0632937E-29
 232    7      -27.6340  0.0023791656 -2.8537977E-08 -1.1364447E-13  1.4527032E-19 -3.9403809E-22 -2.9562142E-25  1.2336945E-29
 232    8      -27.5959  0.0023782523 -2.8543432E-08 -1.1363620E-13  1.1261476E-19 -4.2234778E-22 -2.9413059E-25  1.4285293E-29
 232    9      -27.5531  0.0023772246 -2.8549568E-08 -1.1362950E-13  7.3177306E-20 -4.5401165E-22 -2.9219263E-25  1.6476658E-29
 232   10      -27.5056  0.0023760825 -2.8556386E-08 -1.1362551E-13  2.6027224E-20 -4.8892958E-22 -2.8971556E-25  1.8908503E-29
 232   11      -27.4533  0.0023748259 -2.8563885E-08 -1.1362564E-13 -2.9850928E-20 -5.2697070E-22 -2.8659811E-25  2.1576240E-29
 232   12      -27.3963  0.0023734546 -2.8572066E-08 -1.1363162E-13 -9.5552437E-20 -5.6796824E-22 -2.8272978E-25  2.4473587E-29
 232   13      -27.3347  0.0023719686 -2.8580930E-08 -1.1364550E-13 -1.7224000E-19 -6.1171188E-22 -2.7799144E-25  2.7591380E-29
 232   14      -27.2683  0.0023703678 -2.8590477E-08 -1.1366971E-13 -2.6112692E-19 -6.5794197E-22 -2.7225696E-25  3.0917300E-29
 232   15      -27.1972  0.0023686521 -2.8600709E-08 -1.1370711E-13 -3.6346363E-19 -7.0634180E-22 -2.6539409E-25  3.4435305E-29
 232   16      -27.1214  0.0023668213 -2.8611627E-08 -1.1376104E-13 -4.8051391E-19 -7.5653037E-22 -2.5726604E-25  3.8124907E-29
 232   17      -27.0410  0.0023648753 -2.8623235E-08 -1.1383533E-13 -6.1353136E-19 -8.0805560E-22 -2.4773406E-25  4.1960602E-29
 232   18      -26.9559  0.0023628140 -2.8635534E-08 -1.1393438E-13 -7.6372732E-19 -8.6038786E-22 -2.3665962E-25  4.5911474E-29
 232   19      -26.8661  0.0023606372 -2.8648530E-08 -1.1406315E-13 -9.3223684E-19 -9.1291331E-22 -2.2390782E-25  4.9940503E-29
 232   20      -26.7718  0.0023583448 -2.8662227E-08 -1.1422720E-13 -1.1200791E-18 -9.6492696E-22 -2.0935117E-25  5.4003014E-29
 233    0      -25.6531  0.0022908528 -2.8417891E-08 -1.2516152E-13 -6.0544804E-18  3.6506568E-22  2.8604397E-25 -2.8144196E-29
 233    1      -25.6486  0.0022907392 -2.8418642E-08 -1.2520994E-13 -6.0508124E-18  3.6849581E-22  2.8564805E-25 -2.8403190E-29
 233    2      -25.6394  0.0022905118 -2.8420145E-08 -1.2530669E-13 -6.0433742E-18  3.7534177E-22  2.8484561E-25 -2.8920188E-29
 233    3      -25.6257  0.0022901707 -2.8422402E-08 -1.2545160E-13 -6.0319605E-18  3.8557424E-22  2.8361463E-25 -2.9693874E-29
 233    4      -25.6073  0.0022897160 -2.8425415E-08 -1.2564437E-13 -6.0162659E-18  3.9914744E-22  2.8192306E-25 -3.0721408E-29
 233    5      -25.5844  0.0022891474 -2.8429188E-08 -1.2588462E-13 -5.9958870E-18  4.1599706E-22  2.7972783E-25 -3.1999206E-29
 233    6      -25.5570  0.0022884651 -2.8433725E-08 -1.2617181E-13 -5.9703250E-18  4.3603930E-22  2.7697579E-25 -3.3522473E-29
 233    7      -25.5249  0.0022876688 -2.8439032E-08 -1.2650528E-13 -5.9389918E-18  4.5916467E-22  2.7360420E-25 -3.5284489E-29
 233    8      -25.4883  0.0022867587 -2.8445113E-08 -1.2688417E-13 -5.9012119E-18  4.8523746E-22  2.6954038E-25 -3.7277161E-29
 233    9      -25.4472  0.0022857345 -2.8451976E-08 -1.2730746E-13 -5.8562383E-18  5.1408945E-22  2.6470373E-25 -3.9489899E-29
 233   10      -25.4015  0.0022845963 -2.8459629E-08 -1.2777386E-13 -5.8032524E-18  5.4551538E-22  2.5900531E-25 -4.1909294E-29
 233   11      -25.3512  0.0022833439 -2.8468078E-08 -1.2828185E-13 -5.7413816E-18  5.7926905E-22  2.5234969E-25 -4.4519268E-29
 233   12      -25.2965  0.0022819772 -2.8477334E-08 -1.2882962E-13 -5.6697107E-18  6.1505747E-22  2.4463578E-25 -4.7300384E-29
 233   13      -25.2371  0.0022804961 -2.8487406E-08 -1.2941502E-13 -5.5873018E-18  6.5253565E-22  2.3575907E-25 -5.0229332E-29
 233   14      -25.1733  0.0022789005 -2.8498303E-08 -1.3003558E-13 -5.4932138E-18  6.9129908E-22  2.2561371E-25 -5.3277378E-29
 233   15      -25.1050  0.0022771903 -2.8510036E-08 -1.3068843E-13 -5.3865241E-18  7.3088287E-22  2.1409377E-25 -5.6412486E-29
 233   16      -25.0321  0.0022753652 -2.8522615E-08 -1.3137028E-13 -5.2663601E-18  7.7075237E-22  2.0109771E-25 -5.9595904E-29
 233   17      -24.9548  0.0022734252 -2.8536051E-08 -1.3207744E-13 -5.1319282E-18  8.1030356E-22  1.8653037E-25 -6.2784152E-29
 233   18      -24.8730  0.0022713701 -2.8550355E-08 -1.3280577E-13 -4.9825513E-18  8.4885596E-22  1.7030769E-25 -6.5926748E-29
 233   19      -24.7867  0.0022691997 -2.8565537E-08 -1.3355067E-13 -4.8177081E-18  8.8565560E-22  1.5236013E-25 -6.8968095E-29
 233   20      -24.6960  0.0022669138 -2.8581609E-08 -1.3430715E-13 -4.6370763E-18  9.1987191E-22  1.3263824E-25 -7.1845247E-29
 234    0      -23.6734  0.0022017600 -2.8364423E-08 -1.2475633E-13 -1.1849659E-18 -6.4860212E-22 -1.9635765E-25  4.5081494E-29
 234    1      -23.6690  0.0022016466 -2.8365172E-08 -1.2476583E-13 -1.1914634E-18 -6.5095421E-22 -1.9572551E-25  4.5242842E-29
 234    2      -23.6602  0.0022014196 -2.8366669E-08 -1.2478500E-13 -1.2045293E-18 -6.5563678E-22 -1.9445417E-25  4.5564330E-29
 234    3      -23.6470  0.0022010792 -2.8368916E-08 -1.2481415E-13 -1.2243035E-18 -6.6260190E-22 -1.9253044E-25  4.6041088E-29
 234    4      -23.6294  0.0022006253 -2.8371912E-08 -1.2485375E-13 -1.2509915E-18 -6.7178204E-22 -1.8993441E-25  4.6668686E-29
 234    5      -23.6074  0.0022000578 -2.8375658E-08 -1.2490447E-13 -1.2848645E-18 -6.8307966E-22 -1.8664057E-25  4.7437892E-29
 234    6      -23.5810  0.0021993768 -2.8380156E-08 -1.2496713E-13 -1.3262490E-18 -6.9637339E-22 -1.8261791E-25  4.8339195E-29
 234    7      -23.5502  0.0021985820 -2.8385406E-08 -1.2504278E-13 -1.3755283E-18 -7.1151289E-22 -1.7783036E-25  4.9359986E-29
 234    8      -23.5151  0.0021976736 -2.8391410E-08 -1.2513264E-13 -1.4331241E-18 -7.2831703E-22 -1.7223852E-25  5.0485477E-29
 234    9      -23.4755  0.0021966514 -2.8398170E-08 -1.2523821E-13 -1.4994993E-18 -7.4657258E-22 -1.6580038E-25  5.1698087E-29
 234   10      -23.4316  0.0021955153 -2.8405688E-08 -1.2536118E-13 -1.5751371E-18 -7.6603033E-22 -1.5847223E-25  5.2977450E-29
 234   11      -23.3833  0.0021942653 -2.8413966E-08 -1.2550353E-13 -1.6605306E-18 -7.8640596E-22 -1.5021075E-25  5.4300484E-29
 234   12      -23.3307  0.0021929012 -2.8423009E-08 -1.2566752E-13 -1.7561707E-18 -8.0737384E-22 -1.4097417E-25  5.5640681E-29
 234   13      -23.2737  0.0021914230 -2.8432818E-08 -1.2585566E-13 -1.8625245E-18 -8.2856971E-22 -1.3072467E-25  5.6969023E-29
 234   14      -23.2123  0.0021898304 -2.8443399E-08 -1.2607082E-13 -1.9800172E-18 -8.4958616E-22 -1.1943050E-25  5.8252306E-29
 234   15      -23.1467  0.0021881235 -2.8454756E-08 -1.2631613E-13 -2.1090122E-18 -8.6997487E-22 -1.0706805E-25  5.9455202E-29
 234   16      -23.0767  0.0021863020 -2.8466896E-08 -1.2659506E-13 -2.2497842E-18 -8.8924553E-22 -9.3624809E-26  6.0539029E-29
 234   17      -23.0024  0.0021843658 -2.8479824E-08 -1.2691138E-13 -2.4024962E-18 -9.0686700E-22 -7.9102039E-26  6.1461787E-29
 234   18      -22.9238  0.0021823148 -2.8493550E-08 -1.2726916E-13 -2.5671689E-18 -9.2227332E-22 -6.3517591E-26  6.2180078E-29
 234   19      -22.8409  0.0021801487 -2.8508081E-08 -1.2767276E-13 -2.7436570E-18 -9.3486420E-22 -4.6908934E-26  6.2647497E-29
 234   20      -22.7537  0.0021778674 -2.8523429E-08 -1.2812675E-13 -2.9316153E-18 -9.4401455E-22 -2.9336077E-26  6.2817002E-29
 235    0      -21.8210  0.0021151089 -2.8268016E-08 -1.3567403E-13 -4.7877005E-18  2.3474200E-22  9.8659139E-26 -2.0965756E-29
 235    1      -21.8168  0.0021149958 -2.8268830E-08 -1.3571232E-13 -4.7853464E-18  2.3592414E-22  9.8365219E-26 -2.1004173E-29
 235    2      -21.8083  0.0021147696 -2.8270459E-08 -1.3578885E-13 -4.7806049E-18  2.3827796E-22  9.7776163E-26 -2.1080378E-29
 235    3      -21.7956  0.0021144304 -2.8272904E-08 -1.3590350E-13 -4.7734042E-18  2.4178162E-22  9.6888466E-26 -2.1192899E-29
 235    4      -21.7787  0.0021139780 -2.8276168E-08 -1.3605609E-13 -4.7636405E-18  2.4640404E-22  9.5697564E-26 -2.1340363E-29
 235    5      -21.7576  0.0021134124 -2.8280252E-08 -1.3624639E-13 -4.7511775E-18  2.5210097E-22  9.4197367E-26 -2.1519731E-29
 235    6      -21.7322  0.0021127336 -2.8285161E-08 -1.3647408E-13 -4.7358494E-18  2.5881755E-22  9.2380869E-26 -2.1727978E-29
 235    7      -21.7027  0.0021119416 -2.8290899E-08 -1.3673878E-13 -4.7174627E-18  2.6648826E-22  9.0239876E-26 -2.1961970E-29
 235    8      -21.6689  0.0021110361 -2.8297469E-08 -1.3704000E-13 -4.6957990E-18  2.7503268E-22  8.7765643E-26 -2.2217103E-29
 235    9      -21.6309  0.0021100173 -2.8304879E-08 -1.3737720E-13 -4.6706245E-18  2.8435950E-22  8.4949133E-26 -2.2489246E-29
 235   10      -21.5887  0.0021088849 -2.8313133E-08 -1.3774970E-13 -4.6416855E-18  2.9436356E-22  8.1780622E-26 -2.2773663E-29
 235   11      -21.5423  0.0021076390 -2.8322237E-08 -1.3815673E-13 -4.6087199E-18  3.0492646E-22  7.8250580E-26 -2.3066089E-29
 235   12      -21.4918  0.0021062793 -2.8332201E-08 -1.3859738E-13 -4.5714642E-18  3.1591430E-22  7.4350473E-26 -2.3361174E-29
 235   13      -21.4370  0.0021048057 -2.8343030E-08 -1.3907066E-13 -4.5296562E-18  3.2717985E-22  7.0071630E-26 -2.3654349E-29
 235   14      -21.3781  0.0021032182 -2.8354733E-08 -1.3957538E-13 -4.4830449E-18  3.3856038E-22  6.5406951E-26 -2.3940864E-29
 235   15      -21.3150  0.0021015165 -2.8367319E-08 -1.4011027E-13 -4.4314003E-18  3.4987992E-22  6.0349664E-26 -2.4217673E-29
 235   16      -21.2478  0.0020997006 -2.8380796E-08 -1.4067386E-13 -4.3745211E-18  3.6094412E-22  5.4895011E-26 -2.4480117E-29
 235   17      -21.1765  0.0020977702 -2.8395175E-08 -1.4126458E-13 -4.3122416E-18  3.7154622E-22  4.9038643E-26 -2.4726077E-29
 235   18      -21.1010  0.0020957252 -2.8410465E-08 -1.4188069E-13 -4.2444514E-18  3.8146408E-22  4.2778542E-26 -2.4953205E-29
 235   19      -21.0214  0.0020935654 -2.8426676E-08 -1.4252029E-13 -4.1710933E-18  3.9045825E-22  3.6112565E-26 -2.5160083E-29
 235   20      -20.9377  0.0020912905 -2.8443819E-08 -1.4318137E-13 -4.0921920E-18  3.9827775E-22  2.9041145E-26 -2.5346241E-29
 236    0      -20.0889  0.0020308587 -2.8191740E-08 -1.3706759E-13 -1.8844956E-18 -2.3408772E-22 -1.9870396E-25 -9.0312851E-30
 236    1      -20.0848  0.0020307459 -2.8192563E-08 -1.3708268E-13 -1.8868481E-18 -2.3647233E-22 -1.9882906E-25 -8.8394811E-30
 236    2      -20.0767  0.0020305204 -2.8194208E-08 -1.3711291E-13 -1.8916255E-18 -2.4124767E-22 -1.9907121E-25 -8.4533122E-30
 236    3      -20.0645  0.0020301821 -2.8196676E-08 -1.3715839E-13 -1.8989699E-18 -2.4842017E-22 -1.9941402E-25 -7.8699479E-30
 236    4      -20.0482  0.0020297309 -2.8199969E-08 -1.3721932E-13 -1.9090983E-18 -2.5800217E-22 -1.9983295E-25 -7.0839146E-30
 236    5      -20.0280  0.0020291668 -2.8204087E-08 -1.3729595E-13 -1.9222990E-18 -2.7000605E-22 -2.0029391E-25 -6.0879255E-30
 236    6      -20.0036  0.0020284899 -2.8209031E-08 -1.3738862E-13 -1.9389327E-18 -2.8444485E-22 -2.0075439E-25 -4.8735844E-30
 236    7      -19.9752  0.0020276999 -2.8214804E-08 -1.3749777E-13 -1.9594354E-18 -3.0132600E-22 -2.0116155E-25 -3.4318291E-30
 236    8      -19.9428  0.0020267970 -2.8221406E-08 -1.3762396E-13 -1.9843129E-18 -3.2065281E-22 -2.0145216E-25 -1.7515135E-30
 236    9      -19.9063  0.0020257809 -2.8228842E-08 -1.3776789E-13 -2.0141511E-18 -3.4241707E-22 -2.0155173E-25  1.7805553E-31
 236   10      -19.8658  0.0020246515 -2.8237113E-08 -1.3793042E-13 -2.0496015E-18 -3.6659577E-22 -2.0137405E-25  2.3686630E-30
 236   11      -19.8213  0.0020234089 -2.8246222E-08 -1.3811260E-13 -2.0913880E-18 -3.9314564E-22 -2.0082029E-25  4.8315589E-30
 236   12      -19.7727  0.0020220529 -2.8256174E-08 -1.3831570E-13 -2.1402975E-18 -4.2199362E-22 -1.9977897E-25  7.5755584E-30
 236   13      -19.7202  0.0020205833 -2.8266971E-08 -1.3854121E-13 -2.1971776E-18 -4.5303761E-22 -1.9812490E-25  1.0610046E-29
 236   14      -19.6636  0.0020190000 -2.8278619E-08 -1.3879093E-13 -2.2629242E-18 -4.8612957E-22 -1.9571985E-25  1.3939895E-29
 236   15      -19.6031  0.0020173029 -2.8291123E-08 -1.3906696E-13 -2.3384718E-18 -5.2107268E-22 -1.9241271E-25  1.7566515E-29
 236   16      -19.5386  0.0020154918 -2.8304488E-08 -1.3937175E-13 -2.4247771E-18 -5.5761081E-22 -1.8803958E-25  2.1487043E-29
 236   17      -19.4701  0.0020135666 -2.8318720E-08 -1.3970811E-13 -2.5228011E-18 -5.9541494E-22 -1.8242616E-25  2.5690326E-29
 236   18      -19.3976  0.0020115271 -2.8333829E-08 -1.4007928E-13 -2.6334789E-18 -6.3407935E-22 -1.7538909E-25  3.0159114E-29
 236   19      -19.3212  0.0020093732 -2.8349821E-08 -1.4048892E-13 -2.7576917E-18 -6.7310538E-22 -1.6674058E-25  3.4864477E-29
 236   20      -19.2409  0.0020071045 -2.8366707E-08 -1.4094113E-13 -2.8962338E-18 -7.1189684E-22 -1.5629035E-25  3.9767038E-29
 237    0      -18.4702  0.0019490370 -2.8080405E-08 -1.4623225E-13 -5.5187844E-18  5.6237435E-22  2.8514527E-25 -6.6451066E-29
 237    1      -18.4663  0.0019489246 -2.8081283E-08 -1.4627637E-13 -5.5131435E-18  5.6578998E-22  2.8421157E-25 -6.6948997E-29
 237    2      -18.4585  0.0019487000 -2.8083039E-08 -1.4636449E-13 -5.5017597E-18  5.7258901E-22  2.8232293E-25 -6.7944031E-29
 237    3      -18.4468  0.0019483630 -2.8085674E-08 -1.4649633E-13 -5.4844302E-18  5.8270058E-22  2.7943818E-25 -6.9430286E-29
 237    4      -18.4313  0.0019479136 -2.8089192E-08 -1.4667145E-13 -5.4608562E-18  5.9601963E-22  2.7549490E-25 -7.1401993E-29
 237    5      -18.4118  0.0019473517 -2.8093596E-08 -1.4688929E-13 -5.4306438E-18  6.1239747E-22  2.7041093E-25 -7.3848549E-29
 237    6      -18.3884  0.0019466774 -2.8098888E-08 -1.4714907E-13 -5.3933217E-18  6.3164070E-22  2.6408527E-25 -7.6756614E-29
 237    7      -18.3612  0.0019458906 -2.8105075E-08 -1.4744984E-13 -5.3483382E-18  6.5350362E-22  2.5639839E-25 -8.0108079E-29
 237    8      -18.3300  0.0019449911 -2.8112161E-08 -1.4779044E-13 -5.2950829E-18  6.7768019E-22  2.4721467E-25 -8.3877878E-29
 237    9      -18.2950  0.0019439789 -2.8120152E-08 -1.4816946E-13 -5.2329078E-18  7.0379917E-22  2.3638304E-25 -8.8036703E-29
 237   10      -18.2562  0.0019428539 -2.8129054E-08 -1.4858524E-13 -5.1611345E-18  7.3141299E-22  2.2374083E-25 -9.2545211E-29
 237   11      -18.2134  0.0019416160 -2.8138876E-08 -1.4903583E-13 -5.0790894E-18  7.5998956E-22  2.0911644E-25 -9.7355018E-29
 237   12      -18.1669  0.0019402651 -2.8149624E-08 -1.4951899E-13 -4.9861308E-18  7.8890436E-22  1.9233324E-25 -1.0240765E-28
 237   13      -18.1164  0.0019388010 -2.8161307E-08 -1.5003215E-13 -4.8816873E-18  8.1742993E-22  1.7321564E-25 -1.0763095E-28
 237   14      -18.0622  0.0019372236 -2.8173932E-08 -1.5057242E-13 -4.7652938E-18  8.4472833E-22  1.5159430E-25 -1.1293887E-28
 237   15      -18.0041  0.0019355328 -2.8187509E-08 -1.5113657E-13 -4.6366461E-18  8.6984636E-22  1.2731420E-25 -1.1823011E-28
 237   16      -17.9422  0.0019337283 -2.8202046E-08 -1.5172108E-13 -4.4956522E-18  8.9171143E-22  1.0024318E-25 -1.2338709E-28
 237   17      -17.8764  0.0019318101 -2.8217553E-08 -1.5232210E-13 -4.3424944E-18  9.0912390E-22  7.0283393E-26 -1.2827134E-28
 237   18      -17.8069  0.0019297778 -2.8234037E-08 -1.5293558E-13 -4.1776979E-18  9.2077200E-22  3.7381521E-26 -1.3272928E-28
 237   19      -17.7337  0.0019276314 -2.8251507E-08 -1.5355727E-13 -4.0021979E-18  9.2522930E-22  1.5425261E-27 -1.3658620E-28
 237   20      -17.6566  0.0019253705 -2.8269972E-08 -1.5418282E-13 -3.8174229E-18  9.2097221E-22 -3.7154649E-26 -1.3964844E-28
 238    0      -16.9586  0.0018696160 -2.7973219E-08 -1.4507575E-13 -6.0920875E-18 -1.9132012E-21  3.3906717E-26  1.9190508E-28
 238    1      -16.9549  0.0018695041 -2.7974089E-08 -1.4512457E-13 -6.1112178E-18 -1.9127778E-21  3.6593707E-26  1.9194015E-28
 238    2      -16.9474  0.0018692803 -2.7975831E-08 -1.4522265E-13 -6.1494645E-18 -1.9118355E-21  4.1968898E-26  1.9199822E-28
 238    3      -16.9362  0.0018689445 -2.7978447E-08 -1.4537093E-13 -6.2067957E-18 -1.9101785E-21  5.0034073E-26  1.9205352E-28
 238    4      -16.9212  0.0018684969 -2.7981938E-08 -1.4557077E-13 -6.2831505E-18 -1.9075194E-21  6.0789759E-26  1.9206995E-28
 238    5      -16.9025  0.0018679372 -2.7986309E-08 -1.4582400E-13 -6.3784294E-18 -1.9034689E-21  7.4232752E-26  1.9199641E-28
 238    6      -16.8801  0.0018672654 -2.7991564E-08 -1.4613291E-13 -6.4924663E-18 -1.8975434E-21  9.0351915E-26  1.9176958E-28
 238    7      -16.8540  0.0018664816 -2.7997710E-08 -1.4650020E-13 -6.6250117E-18 -1.8891657E-21  1.0912479E-25  1.9131413E-28
 238    8      -16.8241  0.0018655856 -2.8004752E-08 -1.4692902E-13 -6.7756957E-18 -1.8776620E-21  1.3051094E-25  1.9054000E-28
 238    9      -16.7906  0.0018645772 -2.8012699E-08 -1.4742294E-13 -6.9440116E-18 -1.8622727E-21  1.5444720E-25  1.8934567E-28
 238   10      -16.7533  0.0018634566 -2.8021561E-08 -1.4798589E-13 -7.1292602E-18 -1.8421528E-21  1.8083982E-25  1.8761637E-28
 238   11      -16.7123  0.0018622234 -2.8031349E-08 -1.4862213E-13 -7.3305145E-18 -1.8163832E-21  2.0955515E-25  1.8522542E-28
 238   12      -16.6676  0.0018608776 -2.8042076E-08 -1.4933627E-13 -7.5465804E-18 -1.7839784E-21  2.4041351E-25  1.8203510E-28
 238   13      -16.6192  0.0018594191 -2.8053755E-08 -1.5013308E-13 -7.7759481E-18 -1.7439093E-21  2.7317821E-25  1.7789876E-28
 238   14      -16.5672  0.0018578478 -2.8066403E-08 -1.5101754E-13 -8.0167473E-18 -1.6951138E-21  3.0754623E-25  1.7266131E-28
 238   15      -16.5115  0.0018561634 -2.8080038E-08 -1.5199463E-13 -8.2667006E-18 -1.6365315E-21  3.4313871E-25  1.6616469E-28
 238   16      -16.4521  0.0018543658 -2.8094681E-08 -1.5306930E-13 -8.5230863E-18 -1.5671304E-21  3.7949183E-25  1.5824989E-28
 238   17      -16.3891  0.0018524548 -2.8110354E-08 -1.5424625E-13 -8.7827045E-18 -1.4859476E-21  4.1604819E-25  1.4876254E-28
 238   18      -16.3225  0.0018504303 -2.8127082E-08 -1.5552982E-13 -9.0418484E-18 -1.3921305E-21  4.5214851E-25  1.3755588E-28
 238   19      -16.2522  0.0018482919 -2.8144891E-08 -1.5692378E-13 -9.2963016E-18 -1.2849985E-21  4.8702946E-25  1.2450389E-28
 238   20      -16.1783  0.0018460396 -2.8163812E-08 -1.5843111E-13 -9.5413422E-18 -1.1640931E-21  5.1981965E-25  1.0950325E-28
 239    0      -15.5477  0.0017925665 -2.7902922E-08 -1.7179080E-13 -4.4172280E-18 -8.6406459E-23 -6.4330555E-25 -4.6978408E-29
 239    1      -15.5442  0.0017924549 -2.7903953E-08 -1.7182615E-13 -4.4181312E-18 -9.4130443E-23 -6.4395520E-25 -4.5861536E-29
 239    2      -15.5370  0.0017922317 -2.7906015E-08 -1.7189685E-13 -4.4201679E-18 -1.0960027E-22 -6.4520815E-25 -4.3622977E-29
 239    3      -15.5262  0.0017918968 -2.7909111E-08 -1.7200298E-13 -4.4238044E-18 -1.3286032E-22 -6.4696952E-25 -4.0251679E-29
 239    4      -15.5119  0.0017914502 -2.7913240E-08 -1.7214463E-13 -4.4297405E-18 -1.6396629E-22 -6.4909745E-25 -3.5734679E-29
 239    5      -15.4940  0.0017908919 -2.7918407E-08 -1.7232200E-13 -4.4389146E-18 -2.0298346E-22 -6.5140017E-25 -3.0053639E-29
 239    6      -15.4725  0.0017902218 -2.7924615E-08 -1.7253538E-13 -4.4525038E-18 -2.4996854E-22 -6.5363661E-25 -2.3190272E-29
 239    7      -15.4474  0.0017894398 -2.7931867E-08 -1.7278525E-13 -4.4719263E-18 -3.0495925E-22 -6.5551450E-25 -1.5126840E-29
 239    8      -15.4188  0.0017885458 -2.7940167E-08 -1.7307228E-13 -4.4988391E-18 -3.6795217E-22 -6.5668999E-25 -5.8505518E-30
 239    9      -15.3866  0.0017875398 -2.7949522E-08 -1.7339747E-13 -4.5351474E-18 -4.3889104E-22 -6.5676625E-25  4.6484223E-30
 239   10      -15.3509  0.0017864216 -2.7959937E-08 -1.7376214E-13 -4.5829747E-18 -5.1763125E-22 -6.5529588E-25  1.6366923E-29
 239   11      -15.3116  0.0017851911 -2.7971418E-08 -1.7416809E-13 -4.6446634E-18 -6.0392009E-22 -6.5178061E-25  2.9288951E-29
 239   12      -15.2688  0.0017838482 -2.7983974E-08 -1.7461763E-13 -4.7227498E-18 -6.9736521E-22 -6.4567614E-25  4.3379453E-29
 239   13      -15.2224  0.0017823927 -2.7997614E-08 -1.7511374E-13 -4.8199257E-18 -7.9740229E-22 -6.3639623E-25  5.8580142E-29
 239   14      -15.1725  0.0017808244 -2.8012346E-08 -1.7566010E-13 -4.9389981E-18 -9.0326378E-22 -6.2332130E-25  7.4804728E-29
 239   15      -15.1191  0.0017791432 -2.8028183E-08 -1.7626124E-13 -5.0828278E-18 -1.0139395E-21 -6.0580865E-25  9.1930255E-29
 239   16      -15.0622  0.0017773489 -2.8045135E-08 -1.7692262E-13 -5.2542523E-18 -1.1281489E-21 -5.8320664E-25  1.0979543E-28
 239   17      -15.0018  0.0017754412 -2.8063218E-08 -1.7765070E-13 -5.4559927E-18 -1.2443072E-21 -5.5487282E-25  1.2819232E-28
 239   18      -14.9379  0.0017734199 -2.8082448E-08 -1.7845300E-13 -5.6905376E-18 -1.3604995E-21 -5.2019674E-25  1.4686281E-28
 239   19      -14.8706  0.0017712849 -2.8102841E-08 -1.7933816E-13 -5.9600091E-18 -1.4744598E-21 -4.7862703E-25  1.6549270E-28
 239   20      -14.7998  0.0017690358 -2.8124420E-08 -1.8031595E-13 -6.2660071E-18 -1.5835614E-21 -4.2970309E-25  1.8370965E-28
 240    0      -14.2319  0.0017176574 -2.7885001E-08 -1.9982483E-13 -8.4191624E-18  1.6296957E-21  1.7071320E-25 -2.6526458E-28
 240    1      -14.2284  0.0017175458 -2.7886200E-08 -1.9989212E-13 -8.4028541E-18  1.6317226E-21  1.6699646E-25 -2.6566164E-28
 240    2      -14.2216  0.0017173227 -2.7888600E-08 -2.0002630E-13 -8.3701800E-18  1.6356405E-21  1.5954690E-25 -2.6643470E-28
 240    3      -14.2113  0.0017169880 -2.7892202E-08 -2.0022660E-13 -8.3210269E-18  1.6411833E-21  1.4833312E-25 -2.6754405E-28
 240    4      -14.1975  0.0017165417 -2.7897011E-08 -2.0049182E-13 -8.2552426E-18  1.6479424E-21  1.3331173E-25 -2.6892689E-28
 240    5      -14.1804  0.0017159837 -2.7903031E-08 -2.0082038E-13 -8.1726555E-18  1.6553756E-21  1.1443050E-25 -2.7050198E-28
 240    6      -14.1598  0.0017153140 -2.7910267E-08 -2.0121028E-13 -8.0731038E-18  1.6627944E-21  9.1637122E-26 -2.7216254E-28
 240    7      -14.1358  0.0017145324 -2.7918727E-08 -2.0165911E-13 -7.9564665E-18  1.6693699E-21  6.4882783E-26 -2.7378310E-28
 240    8      -14.1083  0.0017136388 -2.7928419E-08 -2.0216404E-13 -7.8227035E-18  1.6741231E-21  3.4135211E-26 -2.7520997E-28
 240    9      -14.0775  0.0017126332 -2.7939351E-08 -2.0272185E-13 -7.6719221E-18  1.6759348E-21 -6.1447944E-28 -2.7627077E-28
 240   10      -14.0433  0.0017115154 -2.7951533E-08 -2.0332890E-13 -7.5044091E-18  1.6735389E-21 -3.9335676E-26 -2.7676689E-28
 240   11      -14.0056  0.0017102852 -2.7964974E-08 -2.0398120E-13 -7.3207091E-18  1.6655336E-21 -8.1946365E-26 -2.7647486E-28
 240   12      -13.9646  0.0017089425 -2.7979686E-08 -2.0467442E-13 -7.1216874E-18  1.6503939E-21 -1.2829784E-25 -2.7515237E-28
 240   13      -13.9202  0.0017074872 -2.7995679E-08 -2.0540397E-13 -6.9086054E-18  1.6264834E-21 -1.7815605E-25 -2.7253426E-28
 240   14      -13.8724  0.0017059189 -2.8012965E-08 -2.0616506E-13 -6.6832014E-18  1.5920877E-21 -2.3118515E-25 -2.6834153E-28
 240   15      -13.8212  0.0017042376 -2.8031556E-08 -2.0695285E-13 -6.4477617E-18  1.5454381E-21 -2.8692858E-25 -2.6227938E-28
 240   16      -13.7667  0.0017024429 -2.8051462E-08 -2.0776254E-13 -6.2051976E-18  1.4847639E-21 -3.4479110E-25 -2.5405123E-28
 240   17      -13.7089  0.0017005347 -2.8072696E-08 -2.0858956E-13 -5.9591127E-18  1.4083410E-21 -4.0402195E-25 -2.4335927E-28
 240   18      -13.6477  0.0016985127 -2.8095270E-08 -2.0942981E-13 -5.7138572E-18  1.3145671E-21 -4.6370081E-25 -2.2992316E-28
 240   19      -13.5832  0.0016963765 -2.8119194E-08 -2.1027986E-13 -5.4745675E-18  1.2020308E-21 -5.2272360E-25 -2.1348291E-28
 240   20      -13.5154  0.0016941260 -2.8144479E-08 -2.1113725E-13 -5.2471739E-18  1.0696177E-21 -5.7980081E-25 -1.9382334E-28
 241    0      -13.0057  0.0016446783 -2.7913310E-08 -2.0947848E-13 -1.0112192E-17 -2.3875773E-22  7.4155021E-25  2.2082902E-29
 241    1      -13.0025  0.0016445667 -2.7914567E-08 -2.0955939E-13 -1.0114535E-17 -2.2985645E-22  7.4184820E-25  2.0481311E-29
 241    2      -12.9959  0.0016443433 -2.7917083E-08 -2.0972125E-13 -1.0118953E-17 -2.1204617E-22  7.4237674E-25  1.7274575E-29
 241    3      -12.9860  0.0016440083 -2.7920860E-08 -2.0996418E-13 -1.0124915E-17 -1.8530894E-22  7.4300130E-25  1.2454186E-29
 241    4      -12.9729  0.0016435615 -2.7925903E-08 -2.1028829E-13 -1.0131613E-17 -1.4963033E-22  7.4351797E-25  6.0078389E-30
 241    5      -12.9564  0.0016430029 -2.7932217E-08 -2.1069369E-13 -1.0137981E-17 -1.0501300E-22  7.4365618E-25 -2.0730952E-30
 241    6      -12.9367  0.0016423325 -2.7939811E-08 -2.1118044E-13 -1.0142676E-17 -5.1485024E-23  7.4307354E-25 -1.1799473E-29
 241    7      -12.9137  0.0016415500 -2.7948693E-08 -2.1174849E-13 -1.0144094E-17  1.0867905E-23  7.4136014E-25 -2.3171879E-29
 241    8      -12.8875  0.0016406555 -2.7958872E-08 -2.1239762E-13 -1.0140382E-17  8.1891469E-23  7.3803598E-25 -3.6184940E-29
 241    9      -12.8580  0.0016396488 -2.7970361E-08 -2.1312738E-13 -1.0129433E-17  1.6131926E-22  7.3255517E-25 -5.0813834E-29
 241   10      -12.8252  0.0016385297 -2.7983173E-08 -2.1393697E-13 -1.0108921E-17  2.4875437E-22  7.2430571E-25 -6.7017392E-29
 241   11      -12.7891  0.0016372982 -2.7997322E-08 -2.1482520E-13 -1.0076327E-17  3.4362074E-22  7.1262021E-25 -8.4721646E-29
 241   12      -12.7499  0.0016359539 -2.8012825E-08 -2.1579035E-13 -1.0028978E-17  4.4513630E-22  6.9677849E-25 -1.0382276E-28
 241   13      -12.7073  0.0016344968 -2.8029697E-08 -2.1683011E-13 -9.9641119E-18  5.5226333E-22  6.7602485E-25 -1.2417179E-28
 241   14      -12.6616  0.0016329266 -2.8047957E-08 -2.1794147E-13 -9.8789444E-18  6.6367317E-22  6.4958013E-25 -1.4557174E-28
 241   15      -12.6126  0.0016312432 -2.8067625E-08 -2.1912062E-13 -9.7707674E-18  7.7770536E-22  6.1666560E-25 -1.6776560E-28
 241   16      -12.5605  0.0016294462 -2.8088721E-08 -2.2036292E-13 -9.6370624E-18  8.9233254E-22  5.7652595E-25 -1.9043429E-28
 241   17      -12.5051  0.0016275354 -2.8111264E-08 -2.2166280E-13 -9.4756387E-18  1.0051341E-21  5.2846619E-25 -2.1318472E-28
 241   18      -12.4465  0.0016255105 -2.8135277E-08 -2.2301379E-13 -9.2847980E-18  1.1132736E-21  4.7188632E-25 -2.3554780E-28
 241   19      -12.3848  0.0016233712 -2.8160780E-08 -2.2440850E-13 -9.0635185E-18  1.2134974E-21  4.0632851E-25 -2.5697443E-28
 241   20      -12.3199  0.0016211173 -2.8187796E-08 -2.2583875E-13 -8.8116540E-18  1.3021515E-21  3.3152742E-25 -2.7683646E-28
 242    0      -11.8645  0.0015735714 -2.7951199E-08 -2.1611439E-13 -9.0187902E-18 -2.4842965E-21  1.5477517E-25  3.5995149E-28
 242    1      -11.8614  0.0015734596 -2.7952495E-08 -2.1618664E-13 -9.0436232E-18 -2.4824085E-21  1.5981243E-25  3.5972114E-28
 242    2      -11.8551  0.0015732360 -2.7955091E-08 -2.1633174E-13 -9.0932318E-18 -2.4784536E-21  1.6987840E-25  3.5923103E-28
 242    3      -11.8456  0.0015729005 -2.7958986E-08 -2.1655087E-13 -9.1674911E-18 -2.4720659E-21  1.8494884E-25  3.5841259E-28
 242    4      -11.8331  0.0015724531 -2.7964187E-08 -2.1684581E-13 -9.2661909E-18 -2.4627072E-21  2.0498605E-25  3.5717158E-28
 242    5      -11.8173  0.0015718938 -2.7970698E-08 -2.1721891E-13 -9.3890069E-18 -2.4496596E-21  2.2992724E-25  3.5537946E-28
 242    6      -11.7985  0.0015712224 -2.7978526E-08 -2.1767311E-13 -9.5354706E-18 -2.4320333E-21  2.5967693E-25  3.5287490E-28
 242    7      -11.7765  0.0015704389 -2.7987680E-08 -2.1821184E-13 -9.7049118E-18 -2.4087722E-21  2.9409546E-25  3.4946657E-28
 242    8      -11.7514  0.0015695431 -2.7998169E-08 -2.1883910E-13 -9.8964349E-18 -2.3786673E-21  3.3298828E-25  3.4493410E-28
 242    9      -11.7231  0.0015685349 -2.8010006E-08 -2.1955931E-13 -1.0108826E-17 -2.3403715E-21  3.7608715E-25  3.3903068E-28
 242   10      -11.6918  0.0015674143 -2.8023204E-08 -2.2037731E-13 -1.0340512E-17 -2.2924122E-21  4.2303454E-25  3.3148065E-28
 242   11      -11.6573  0.0015661809 -2.8037779E-08 -2.2129828E-13 -1.0589484E-17 -2.2332342E-21  4.7336836E-25  3.2199569E-28
 242   12      -11.6197  0.0015648347 -2.8053749E-08 -2.2232760E-13 -1.0853229E-17 -2.1612207E-21  5.2649849E-25  3.1026577E-28
 242   13      -11.5791  0.0015633755 -2.8071135E-08 -2.2347076E-13 -1.1128658E-17 -2.0747478E-21  5.8169041E-25  2.9597633E-28
 242   14      -11.5353  0.0015618030 -2.8089960E-08 -2.2473317E-13 -1.1412059E-17 -1.9722424E-21  6.3805009E-25  2.7881784E-28
 242   15      -11.4885  0.0015601170 -2.8110248E-08 -2.2612002E-13 -1.1699023E-17 -1.8522489E-21  6.9450173E-25  2.5849282E-28
 242   16      -11.4386  0.0015583172 -2.8132028E-08 -2.2763599E-13 -1.1984425E-17 -1.7135130E-21  7.4978165E-25  2.3473394E-28
 242   17      -11.3856  0.0015564035 -2.8155330E-08 -2.2928508E-13 -1.2262407E-17 -1.5550760E-21  8.0242826E-25  2.0731921E-28
 242   18      -11.3296  0.0015543754 -2.8180189E-08 -2.3107026E-13 -1.2526394E-17 -1.3763880E-21  8.5078282E-25  1.7609428E-28
 242   19      -11.2706  0.0015522327 -2.8206640E-08 -2.3299320E-13 -1.2769160E-17 -1.1774198E-21  8.9300068E-25  1.4099226E-28
 242   20      -11.2086  0.0015499750 -2.8234723E-08 -2.3505395E-13 -1.2982916E-17 -9.5879216E-22  9.2706965E-25  1.0205611E-28
 243    0      -10.8036  0.0015043258 -2.8003631E-08 -2.3680221E-13 -6.1945560E-18 -1.4019995E-21 -8.7870803E-25  1.7955805E-28
 243    1      -10.8005  0.0015042138 -2.8005052E-08 -2.3685182E-13 -6.2086281E-18 -1.4125281E-21 -8.7618035E-25  1.8158993E-28
 243    2      -10.7945  0.0015039898 -2.8007895E-08 -2.3695138E-13 -6.2370874E-18 -1.4334967E-21 -8.7103923E-25  1.8564118E-28
 243    3      -10.7855  0.0015036536 -2.8012162E-08 -2.3710160E-13 -6.2805635E-18 -1.4647118E-21 -8.6311483E-25  1.9167767E-28
 243    4      -10.7735  0.0015032054 -2.8017854E-08 -2.3730352E-13 -6.3399780E-18 -1.5058796E-21 -8.5215735E-25  1.9965081E-28
 243    5      -10.7584  0.0015026450 -2.8024977E-08 -2.3755864E-13 -6.4165445E-18 -1.5565841E-21 -8.3783620E-25  2.0949216E-28
 243    6      -10.7404  0.0015019723 -2.8033535E-08 -2.3786891E-13 -6.5117377E-18 -1.6162635E-21 -8.1974963E-25  2.2110419E-28
 243    7      -10.7194  0.0015011872 -2.8043533E-08 -2.3823678E-13 -6.6272609E-18 -1.6841929E-21 -7.9742950E-25  2.3436196E-28
 243    8      -10.6954  0.0015002896 -2.8054979E-08 -2.3866530E-13 -6.7650239E-18 -1.7594593E-21 -7.7035096E-25  2.4910664E-28
 243    9      -10.6684  0.0014992794 -2.8067880E-08 -2.3915817E-13 -6.9270677E-18 -1.8409261E-21 -7.3794738E-25  2.6513676E-28
 243   10      -10.6384  0.0014981564 -2.8082246E-08 -2.3971981E-13 -7.1155131E-18 -1.9272043E-21 -6.9962370E-25  2.8220373E-28
 243   11      -10.6055  0.0014969204 -2.8098089E-08 -2.4035545E-13 -7.3324776E-18 -2.0166245E-21 -6.5478026E-25  3.0000416E-28
 243   12      -10.5696  0.0014955713 -2.8115420E-08 -2.4107116E-13 -7.5799831E-18 -2.1072096E-21 -6.0283414E-25  3.1817583E-28
 243   13      -10.5307  0.0014941088 -2.8134254E-08 -2.4187393E-13 -7.8598339E-18 -2.1966473E-21 -5.4325238E-25  3.3628904E-28
 243   14      -10.4889  0.0014925327 -2.8154609E-08 -2.4277169E-13 -8.1734920E-18 -2.2822779E-21 -4.7558523E-25  3.5384492E-28
 243   15      -10.4441  0.0014908428 -2.8176504E-08 -2.4377329E-13 -8.5219152E-18 -2.3610885E-21 -3.9950878E-25  3.7027097E-28
 243   16      -10.3965  0.0014890387 -2.8199959E-08 -2.4488852E-13 -8.9053959E-18 -2.4297211E-21 -3.1487082E-25  3.8492211E-28
 243   17      -10.3459  0.0014871203 -2.8225000E-08 -2.4612797E-13 -9.3233750E-18 -2.4845050E-21 -2.2174060E-25  3.9708521E-28
 243   18      -10.2924  0.0014850871 -2.8251656E-08 -2.4750292E-13 -9.7742436E-18 -2.5215044E-21 -1.2046591E-25  4.0598610E-28
 243   19      -10.2360  0.0014829389 -2.8279957E-08 -2.4902512E-13 -1.0255156E-17 -2.5365979E-21 -1.1728698E-26  4.1079704E-28
 243   20      -10.1767  0.0014806753 -2.8309940E-08 -2.5070651E-13 -1.0761835E-17 -2.5255968E-21  1.0340185E-25  4.1066993E-28
 244    0       -9.8184  0.0014368753 -2.8068198E-08 -2.5988021E-13 -6.7756259E-18  9.0107218E-22 -8.7995583E-25 -2.7089351E-28
 244    1       -9.8155  0.0014367631 -2.8069758E-08 -2.5993438E-13 -6.7666670E-18  8.9049194E-22 -8.8373576E-25 -2.6894542E-28
 244    2       -9.8098  0.0014365385 -2.8072878E-08 -2.6004250E-13 -6.7490695E-18  8.6919285E-22 -8.9121102E-25 -2.6501568E-28
 244    3       -9.8012  0.0014362016 -2.8077560E-08 -2.6020417E-13 -6.7234777E-18  8.3690871E-22 -9.0221581E-25 -2.5904895E-28
 244    4       -9.7897  0.0014357523 -2.8083807E-08 -2.6041880E-13 -6.6908724E-18  7.9325794E-22 -9.1649726E-25 -2.5096688E-28
 244    5       -9.7753  0.0014351905 -2.8091624E-08 -2.6068566E-13 -6.6525944E-18  7.3774874E-22 -9.3370626E-25 -2.4066520E-28
 244    6       -9.7581  0.0014345162 -2.8101014E-08 -2.6100396E-13 -6.6103632E-18  6.6980645E-22 -9.5339232E-25 -2.2801649E-28
 244    7       -9.7380  0.0014337293 -2.8111984E-08 -2.6137287E-13 -6.5662969E-18  5.8880338E-22 -9.7499979E-25 -2.1288593E-28
 244    8       -9.7151  0.0014328295 -2.8124540E-08 -2.6179169E-13 -6.5229660E-18  4.9409218E-22 -9.9785381E-25 -1.9513279E-28
 244    9       -9.6893  0.0014318167 -2.8138690E-08 -2.6225986E-13 -6.4833861E-18  3.8504189E-22 -1.0211534E-24 -1.7461195E-28
 244   10       -9.6607  0.0014306909 -2.8154441E-08 -2.6277715E-13 -6.4510566E-18  2.6110157E-22 -1.0439669E-24 -1.5119569E-28
 244   11       -9.6292  0.0014294517 -2.8171803E-08 -2.6334380E-13 -6.4299673E-18  1.2185016E-22 -1.0652251E-24 -1.2477772E-28
 244   12       -9.5949  0.0014280990 -2.8190786E-08 -2.6396067E-13 -6.4246068E-18 -3.2933758E-23 -1.0837196E-24 -9.5289248E-29
 244   13       -9.5578  0.0014266325 -2.8211401E-08 -2.6462944E-13 -6.4399315E-18 -2.0319315E-22 -1.0981060E-24 -6.2714214E-29
 244   14       -9.5179  0.0014250521 -2.8233660E-08 -2.6535279E-13 -6.4813325E-18 -3.8851265E-22 -1.1069162E-24 -2.7107204E-29
 244   15       -9.4752  0.0014233573 -2.8257577E-08 -2.6613464E-13 -6.5545703E-18 -5.8802749E-22 -1.1085696E-24  1.1390983E-29
 244   16       -9.4297  0.0014215480 -2.8283166E-08 -2.6698037E-13 -6.6656567E-18 -8.0033278E-22 -1.1014093E-24  5.2528364E-29
 244   17       -9.3814  0.0014196238 -2.8310445E-08 -2.6789702E-13 -6.8207242E-18 -1.0233939E-21 -1.0837326E-24  9.5929460E-29
 244   18       -9.3303  0.0014175845 -2.8339431E-08 -2.6889347E-13 -7.0258270E-18 -1.2544571E-21 -1.0538483E-24  1.4106841E-28
 244   19       -9.2765  0.0014154295 -2.8370147E-08 -2.6998066E-13 -7.2867076E-18 -1.4899851E-21 -1.0101405E-24  1.8725999E-28
 244   20       -9.2199  0.0014131586 -2.8402615E-08 -2.7117164E-13 -7.6085016E-18 -1.7256010E-21 -9.5115368E-25  2.3364056E-28
 245    0       -8.9049  0.0013711754 -2.8134640E-08 -2.7783244E-13 -1.1210149E-17  1.5698024E-21  2.7095999E-26 -4.5924482E-28
 245    1       -8.9021  0.0013710628 -2.8136308E-08 -2.7792206E-13 -1.1194449E-17  1.5700881E-21  2.0665371E-26 -4.5947428E-28
 245    2       -8.8966  0.0013708377 -2.8139644E-08 -2.7810092E-13 -1.1163044E-17  1.5704293E-21  7.7945091E-27 -4.5988553E-28
 245    3       -8.8884  0.0013705000 -2.8144652E-08 -2.7836827E-13 -1.1115931E-17  1.5703637E-21 -1.1532268E-26 -4.6038036E-28
 245    4       -8.8775  0.0013700496 -2.8151337E-08 -2.7872297E-13 -1.1053135E-17  1.5691890E-21 -3.7326267E-26 -4.6080330E-28
 245    5       -8.8638  0.0013694865 -2.8159705E-08 -2.7916353E-13 -1.0974752E-17  1.5659810E-21 -6.9589440E-26 -4.6095922E-28
 245    6       -8.8473  0.0013688106 -2.8169765E-08 -2.7968807E-13 -1.0880973E-17  1.5595761E-21 -1.0829945E-25 -4.6059612E-28
 245    7       -8.8282  0.0013680217 -2.8181524E-08 -2.8029435E-13 -1.0772159E-17  1.5485864E-21 -1.5338723E-25 -4.5941322E-28
 245    8       -8.8063  0.0013671196 -2.8194995E-08 -2.8097982E-13 -1.0648928E-17  1.5313938E-21 -2.0471894E-25 -4.5705615E-28
 245    9       -8.7817  0.0013661043 -2.8210189E-08 -2.8174160E-13 -1.0512189E-17  1.5061821E-21 -2.6207488E-25 -4.5312947E-28
 245   10       -8.7544  0.0013649756 -2.8227118E-08 -2.8257660E-13 -1.0363271E-17  1.4709435E-21 -3.2511723E-25 -4.4719157E-28
 245   11       -8.7244  0.0013637332 -2.8245798E-08 -2.8348152E-13 -1.0203992E-17  1.4235115E-21 -3.9336157E-25 -4.3876281E-28
 245   12       -8.6917  0.0013623769 -2.8266244E-08 -2.8445302E-13 -1.0036781E-17  1.3616029E-21 -4.6614483E-25 -4.2732921E-28
 245   13       -8.6562  0.0013609065 -2.8288472E-08 -2.8548781E-13 -9.8647594E-18  1.2828855E-21 -5.4259767E-25 -4.1236976E-28
 245   14       -8.6182  0.0013593217 -2.8312499E-08 -2.8658285E-13 -9.6918506E-18  1.1850407E-21 -6.2160674E-25 -3.9335439E-28
 245   15       -8.5774  0.0013576221 -2.8338343E-08 -2.8773556E-13 -9.5228537E-18  1.0658615E-21 -7.0179208E-25 -3.6977400E-28
 245   16       -8.5340  0.0013558076 -2.8366024E-08 -2.8894404E-13 -9.3635108E-18  9.2336381E-22 -7.8148096E-25 -3.4115756E-28
 245   17       -8.4879  0.0013538777 -2.8395561E-08 -2.9020743E-13 -9.2205480E-18  7.5592884E-22 -8.5869547E-25 -3.0711134E-28
 245   18       -8.4392  0.0013518321 -2.8426975E-08 -2.9152621E-13 -9.1016599E-18  5.6244339E-22 -9.3115301E-25 -2.6734298E-28
 245   19       -8.3879  0.0013496704 -2.8460287E-08 -2.9290258E-13 -9.0154556E-18  3.4248594E-22 -9.9627413E-25 -2.2170909E-28
 245   20       -8.3340  0.0013473921 -2.8495522E-08 -2.9434087E-13 -8.9713382E-18  9.6498063E-23 -1.0512225E-24 -1.7024939E-28
 246    0       -8.0589  0.0013072106 -2.8208444E-08 -2.9487215E-13 -1.5343573E-17  9.6791848E-22  9.5545322E-25 -3.4702897E-28
 246    1       -8.0563  0.0013070978 -2.8210214E-08 -2.9499486E-13 -1.5333837E-17  9.7935639E-22  9.5057467E-25 -3.4989018E-28
 246    2       -8.0511  0.0013068721 -2.8213755E-08 -2.9524005E-13 -1.5314022E-17  1.0020506E-21  9.4069859E-25 -3.5557268E-28
 246    3       -8.0432  0.0013065335 -2.8219073E-08 -2.9560722E-13 -1.5283456E-17  1.0356462E-21  9.2558619E-25 -3.6401044E-28
 246    4       -8.0328  0.0013060819 -2.8226173E-08 -2.9609562E-13 -1.5241149E-17  1.0795785E-21  9.0489105E-25 -3.7508359E-28
 246    5       -8.0197  0.0013055173 -2.8235065E-08 -2.9670417E-13 -1.5185828E-17  1.1330751E-21  8.7815886E-25 -3.8863997E-28
 246    6       -8.0041  0.0013048395 -2.8245760E-08 -2.9743143E-13 -1.5115975E-17  1.1951110E-21  8.4484527E-25 -4.0446680E-28
 246    7       -7.9858  0.0013040485 -2.8258269E-08 -2.9827553E-13 -1.5029865E-17  1.2643888E-21  8.0432812E-25 -4.2229315E-28
 246    8       -7.9650  0.0013031440 -2.8272610E-08 -2.9923414E-13 -1.4925687E-17  1.3393002E-21  7.5593046E-25 -4.4178471E-28
 246    9       -7.9415  0.0013021259 -2.8288797E-08 -3.0030436E-13 -1.4801566E-17  1.4178852E-21  6.9894586E-25 -4.6251982E-28
 246   10       -7.9155  0.0013009940 -2.8306851E-08 -3.0148270E-13 -1.4655716E-17  1.4978119E-21  6.3267024E-25 -4.8400140E-28
 246   11       -7.8869  0.0012997480 -2.8326791E-08 -3.0276503E-13 -1.4486545E-17  1.5763299E-21  5.5644004E-25 -5.0563139E-28
 246   12       -7.8557  0.0012983878 -2.8348640E-08 -3.0414651E-13 -1.4292825E-17  1.6502558E-21  4.6968566E-25 -5.2670908E-28
 246   13       -7.8220  0.0012969131 -2.8372421E-08 -3.0562165E-13 -1.4073857E-17  1.7159511E-21  3.7198101E-25 -5.4642211E-28
 246   14       -7.7857  0.0012953235 -2.8398159E-08 -3.0718432E-13 -1.3829672E-17  1.7693464E-21  2.6310766E-25 -5.6385826E-28
 246   15       -7.7468  0.0012936188 -2.8425880E-08 -3.0882783E-13 -1.3561255E-17  1.8059524E-21  1.4312957E-25 -5.7799381E-28
 246   16       -7.7055  0.0012917986 -2.8455610E-08 -3.1054510E-13 -1.3270771E-17  1.8209248E-21  1.2466014E-26 -5.8771225E-28
 246   17       -7.6616  0.0012898625 -2.8487377E-08 -3.1232890E-13 -1.2961808E-17  1.8091535E-21 -1.2802627E-25 -5.9181843E-28
 246   18       -7.6152  0.0012878102 -2.8521209E-08 -3.1417210E-13 -1.2639615E-17  1.7654011E-21 -2.7697307E-25 -5.8907194E-28
 246   19       -7.5663  0.0012856412 -2.8557133E-08 -3.1606818E-13 -1.2311315E-17  1.6844792E-21 -4.3240316E-25 -5.7821916E-28
 246   20       -7.5149  0.0012833551 -2.8595178E-08 -3.1801164E-13 -1.1986084E-17  1.5614734E-21 -5.9168714E-25 -5.5804461E-28
 247    0       -7.2767  0.0012449591 -2.8289954E-08 -3.0979562E-13 -1.9023666E-17 -1.7540446E-21  1.4824709E-24  2.1436063E-28
 247    1       -7.2742  0.0012448459 -2.8291813E-08 -3.0994786E-13 -1.9041106E-17 -1.7362376E-21  1.4854410E-24  2.1002871E-28
 247    2       -7.2693  0.0012446196 -2.8295535E-08 -3.1025280E-13 -1.9075474E-17 -1.7005158E-21  1.4912000E-24  2.0132748E-28
 247    3       -7.2618  0.0012442800 -2.8301123E-08 -3.1071122E-13 -1.9125685E-17 -1.6466828E-21  1.4993812E-24  1.8820016E-28
 247    4       -7.2518  0.0012438271 -2.8308588E-08 -3.1132428E-13 -1.9190109E-17 -1.5744703E-21  1.5094271E-24  1.7056265E-28
 247    5       -7.2394  0.0012432609 -2.8317939E-08 -3.1209343E-13 -1.9266567E-17 -1.4835616E-21  1.5205888E-24  1.4830518E-28
 247    6       -7.2245  0.0012425811 -2.8329191E-08 -3.1302031E-13 -1.9352292E-17 -1.3736577E-21  1.5319154E-24  1.2132309E-28
 247    7       -7.2071  0.0012417877 -2.8342361E-08 -3.1410664E-13 -1.9443922E-17 -1.2445195E-21  1.5422484E-24  8.9513990E-29
 247    8       -7.1872  0.0012408805 -2.8357468E-08 -3.1535411E-13 -1.9537552E-17 -1.0960464E-21  1.5502208E-24  5.2798503E-29
 247    9       -7.1649  0.0012398593 -2.8374535E-08 -3.1676418E-13 -1.9628652E-17 -9.2835888E-22  1.5542537E-24  1.1146078E-29
 247   10       -7.1401  0.0012387240 -2.8393588E-08 -3.1833794E-13 -1.9712163E-17 -7.4188775E-22  1.5525564E-24 -3.5415769E-29
 247   11       -7.1129  0.0012374742 -2.8414655E-08 -3.2007587E-13 -1.9782516E-17 -5.3748313E-22  1.5431485E-24 -8.6764253E-29
 247   12       -7.0832  0.0012361097 -2.8437769E-08 -3.2197766E-13 -1.9833730E-17 -3.1654442E-22  1.5238738E-24 -1.4265160E-28
 247   13       -7.0511  0.0012346303 -2.8462964E-08 -3.2404197E-13 -1.9859526E-17 -8.1129588E-23  1.4924370E-24 -2.0268073E-28
 247   14       -7.0165  0.0012330356 -2.8490277E-08 -3.2626623E-13 -1.9853500E-17  1.6591146E-22  1.4464582E-24 -2.6626564E-28
 247   15       -6.9796  0.0012313253 -2.8519748E-08 -3.2864638E-13 -1.9809355E-17  4.2082027E-22  1.3835389E-24 -3.3260830E-28
 247   16       -6.9402  0.0012294990 -2.8551420E-08 -3.3117677E-13 -1.9721174E-17  6.7881444E-22  1.3013543E-24 -4.0065712E-28
 247   17       -6.8984  0.0012275564 -2.8585336E-08 -3.3385001E-13 -1.9583786E-17  9.3400355E-22  1.1977675E-24 -4.6908773E-28
 247   18       -6.8543  0.0012254969 -2.8621544E-08 -3.3665687E-13 -1.9393173E-17  1.1793292E-21  1.0709677E-24 -5.3627769E-28
 247   19       -6.8077  0.0012233202 -2.8660090E-08 -3.3958647E-13 -1.9146967E-17  1.4065823E-21  9.1963374E-25 -6.0031041E-28
 247   20       -6.7589  0.0012210258 -2.8701023E-08 -3.4262636E-13 -1.8844957E-17  1.6064396E-21  7.4311317E-25 -6.5896340E-28
 248    0       -6.5546  0.0011843968 -2.8392724E-08 -3.3140800E-13 -1.9358446E-17 -4.7434694E-21  4.6823217E-25  8.4885973E-28
 248    1       -6.5522  0.0011842832 -2.8394713E-08 -3.3156305E-13 -1.9405842E-17 -4.7377750E-21  4.8010522E-25  8.4758281E-28
 248    2       -6.5475  0.0011840560 -2.8398694E-08 -3.3187430E-13 -1.9500482E-17 -4.7259710E-21  5.0380172E-25  8.4493403E-28
 248    3       -6.5404  0.0011837152 -2.8404672E-08 -3.3234401E-13 -1.9641985E-17 -4.7071971E-21  5.3920215E-25  8.4069153E-28
 248    4       -6.5309  0.0011832607 -2.8412655E-08 -3.3297557E-13 -1.9829740E-17 -4.6801865E-21  5.8610990E-25  8.3453830E-28
 248    5       -6.5191  0.0011826923 -2.8422657E-08 -3.3377342E-13 -2.0062843E-17 -4.6432768E-21  6.4423660E-25  8.2606434E-28
 248    6       -6.5049  0.0011820100 -2.8434690E-08 -3.3474311E-13 -2.0340005E-17 -4.5944029E-21  7.1315901E-25  8.1473964E-28
 248    7       -6.4883  0.0011812137 -2.8448773E-08 -3.3589110E-13 -2.0659427E-17 -4.5311620E-21  7.9229284E-25  7.9996358E-28
 248    8       -6.4694  0.0011803030 -2.8464928E-08 -3.3722484E-13 -2.1018765E-17 -4.4508361E-21  8.8084945E-25  7.8103734E-28
 248    9       -6.4482  0.0011792780 -2.8483179E-08 -3.3875250E-13 -2.1414900E-17 -4.3504414E-21  9.7778524E-25  7.5718804E-28
 248   10       -6.4246  0.0011781382 -2.8503556E-08 -3.4048294E-13 -2.1843867E-17 -4.2268288E-21  1.0817568E-24  7.2759589E-28
 248   11       -6.3987  0.0011768836 -2.8526092E-08 -3.4242542E-13 -2.2300698E-17 -4.0767612E-21  1.1910686E-24  6.9139879E-28
 248   12       -6.3705  0.0011755138 -2.8550824E-08 -3.4458943E-13 -2.2779288E-17 -3.8970544E-21  1.3036154E-24  6.4773060E-28
 248   13       -6.3399  0.0011740284 -2.8577795E-08 -3.4698435E-13 -2.3272295E-17 -3.6847351E-21  1.4168437E-24  5.9576205E-28
 248   14       -6.3071  0.0011724272 -2.8607052E-08 -3.4961910E-13 -2.3771051E-17 -3.4372253E-21  1.5277153E-24  5.3474108E-28
 248   15       -6.2720  0.0011707099 -2.8638647E-08 -3.5250172E-13 -2.4265521E-17 -3.1525666E-21  1.6326789E-24  4.6404415E-28
 248   16       -6.2345  0.0011688759 -2.8672637E-08 -3.5563891E-13 -2.4744345E-17 -2.8296849E-21  1.7276739E-24  3.8325256E-28
 248   17       -6.1948  0.0011669249 -2.8709085E-08 -3.5903548E-13 -2.5194936E-17 -2.4686612E-21  1.8081499E-24  2.9220308E-28
 248   18       -6.1528  0.0011648565 -2.8748058E-08 -3.6269384E-13 -2.5603709E-17 -2.0710567E-21  1.8691333E-24  1.9109515E-28
 248   19       -6.1086  0.0011626700 -2.8789628E-08 -3.6661344E-13 -2.5956410E-17 -1.6402081E-21  1.9053317E-24  8.0555742E-29
 248   20       -6.0622  0.0011603651 -2.8833872E-08 -3.7079027E-13 -2.6238609E-17 -1.1815473E-21  1.9112902E-24 -3.8264387E-29
 249    0       -5.8889  0.0011254622 -2.8536001E-08 -3.6881130E-13 -1.7588391E-17 -4.1934747E-21 -1.3406926E-24  7.0067265E-28
 249    1       -5.8867  0.0011253480 -2.8538214E-08 -3.6895218E-13 -1.7630401E-17 -4.2094993E-21 -1.3308545E-24  7.0492453E-28
 249    2       -5.8822  0.0011251197 -2.8542643E-08 -3.6923494E-13 -1.7714910E-17 -4.2412034E-21 -1.3109978E-24  7.1335849E-28
 249    3       -5.8754  0.0011247772 -2.8549293E-08 -3.6966163E-13 -1.7842850E-17 -4.2878549E-21 -1.2807753E-24  7.2579033E-28
 249    4       -5.8664  0.0011243203 -2.8558172E-08 -3.7023536E-13 -1.8015582E-17 -4.3483504E-21 -1.2396759E-24  7.4196671E-28
 249    5       -5.8552  0.0011237490 -2.8569290E-08 -3.7096036E-13 -1.8234839E-17 -4.4211620E-21 -1.1870474E-24  7.6152727E-28
 249    6       -5.8417  0.0011230632 -2.8582660E-08 -3.7184203E-13 -1.8502617E-17 -4.5043016E-21 -1.1221300E-24  7.8398621E-28
 249    7       -5.8260  0.0011222627 -2.8598300E-08 -3.7288707E-13 -1.8821141E-17 -4.5952971E-21 -1.0440738E-24  8.0875206E-28
 249    8       -5.8081  0.0011213472 -2.8616227E-08 -3.7410347E-13 -1.9192658E-17 -4.6911330E-21 -9.5199732E-25  8.3509423E-28
 249    9       -5.7879  0.0011203167 -2.8636467E-08 -3.7550064E-13 -1.9619313E-17 -4.7882060E-21 -8.4504317E-25  8.6211956E-28
 249   10       -5.7655  0.0011191708 -2.8659044E-08 -3.7708947E-13 -2.0102961E-17 -4.8822907E-21 -7.2243823E-25  8.8877401E-28
 249   11       -5.7409  0.0011179092 -2.8683991E-08 -3.7888231E-13 -2.0644922E-17 -4.9685284E-21 -5.8358065E-25  9.1383028E-28
 249   12       -5.7141  0.0011165317 -2.8711342E-08 -3.8089299E-13 -2.1245745E-17 -5.0414196E-21 -4.2812337E-25  9.3589410E-28
 249   13       -5.6851  0.0011150380 -2.8741139E-08 -3.8313677E-13 -2.1904893E-17 -5.0948294E-21 -2.5609809E-25  9.5336453E-28
 249   14       -5.6539  0.0011134276 -2.8773427E-08 -3.8563015E-13 -2.2620446E-17 -5.1220853E-21 -6.8016278E-26  9.6449101E-28
 249   15       -5.6205  0.0011117001 -2.8808257E-08 -3.8839071E-13 -2.3388763E-17 -5.1160664E-21  1.3499203E-25  9.6736602E-28
 249   16       -5.5849  0.0011098552 -2.8845688E-08 -3.9143674E-13 -2.4204152E-17 -5.0693776E-21  3.5105672E-25  9.5997524E-28
 249   17       -5.5472  0.0011078923 -2.8885784E-08 -3.9478678E-13 -2.5058543E-17 -4.9745940E-21  5.7742459E-25  9.4024002E-28
 249   18       -5.5074  0.0011058110 -2.8928618E-08 -3.9845909E-13 -2.5941223E-17 -4.8245603E-21  8.1034808E-25  9.0609573E-28
 249   19       -5.4654  0.0011036107 -2.8974270E-08 -4.0247087E-13 -2.6838617E-17 -4.6127981E-21  1.0449736E-24  8.5558524E-28
 249   20       -5.4213  0.0011012908 -2.9022827E-08 -4.0683744E-13 -2.7734218E-17 -4.3339826E-21  1.2752944E-24  7.8698715E-28
 250    0       -5.2766  0.0010680510 -2.8724123E-08 -4.1316413E-13 -1.7850611E-17 -1.0109574E-21 -1.9725581E-24 -1.5641731E-28
 250    1       -5.2744  0.0010679361 -2.8726603E-08 -4.1330697E-13 -1.7860836E-17 -1.0346375E-21 -1.9747089E-24 -1.5083621E-28
 250    2       -5.2702  0.0010677062 -2.8731564E-08 -4.1359291E-13 -1.7882003E-17 -1.0820818E-21 -1.9787757E-24 -1.3964049E-28
 250    3       -5.2638  0.0010673614 -2.8739012E-08 -4.1402248E-13 -1.7915536E-17 -1.1534193E-21 -1.9842870E-24 -1.2278869E-28
 250    4       -5.2552  0.0010669015 -2.8748956E-08 -4.1459654E-13 -1.7963581E-17 -1.2488173E-21 -1.9905329E-24 -1.0022343E-28
 250    5       -5.2446  0.0010663264 -2.8761405E-08 -4.1531638E-13 -1.8029016E-17 -1.3684447E-21 -1.9965558E-24 -7.1865893E-29
 250    6       -5.2318  0.0010656359 -2.8776372E-08 -4.1618380E-13 -1.8115432E-17 -1.5123786E-21 -2.0011573E-24 -3.7675727E-29
 250    7       -5.2168  0.0010648300 -2.8793873E-08 -4.1720134E-13 -1.8227182E-17 -1.6805751E-21 -2.0028906E-24  2.3737825E-30
 250    8       -5.1998  0.0010639082 -2.8813926E-08 -4.1837234E-13 -1.8369316E-17 -1.8727562E-21 -2.0000564E-24  4.8254699E-29
 250    9       -5.1807  0.0010628705 -2.8836554E-08 -4.1970124E-13 -1.8547571E-17 -2.0883163E-21 -1.9907231E-24  9.9861688E-29
 250   10       -5.1594  0.0010617166 -2.8861781E-08 -4.2119371E-13 -1.8768319E-17 -2.3262062E-21 -1.9727389E-24  1.5697338E-28
 250   11       -5.1361  0.0010604460 -2.8889635E-08 -4.2285700E-13 -1.9038455E-17 -2.5847993E-21 -1.9437649E-24  2.1921828E-28
 250   12       -5.1107  0.0010590586 -2.8920146E-08 -4.2470012E-13 -1.9365314E-17 -2.8617778E-21 -1.9013026E-24  2.8605722E-28
 250   13       -5.0831  0.0010575539 -2.8953352E-08 -4.2673412E-13 -1.9756435E-17 -3.1539851E-21 -1.8427779E-24  3.5672246E-28
 250   14       -5.0536  0.0010559315 -2.8989291E-08 -4.2897237E-13 -2.0219380E-17 -3.4572896E-21 -1.7656103E-24  4.3018441E-28
 250   15       -5.0219  0.0010541910 -2.9028009E-08 -4.3143075E-13 -2.0761385E-17 -3.7664880E-21 -1.6673280E-24  5.0512309E-28
 250   16       -4.9882  0.0010523319 -2.9069555E-08 -4.3412785E-13 -2.1389030E-17 -4.0752106E-21 -1.5456957E-24  5.7990269E-28
 250   17       -4.9524  0.0010503536 -2.9113986E-08 -4.3708506E-13 -2.2107796E-17 -4.3758501E-21 -1.3988885E-24  6.5251352E-28
 250   18       -4.9147  0.0010482557 -2.9161365E-08 -4.4032656E-13 -2.2921550E-17 -4.6596115E-21 -1.2256725E-24  7.2061505E-28
 250   19       -4.8749  0.0010460375 -2.9211764E-08 -4.4387921E-13 -2.3832009E-17 -4.9165691E-21 -1.0256261E-24  7.8151798E-28
 250   20       -4.8331  0.0010436984 -2.9265261E-08 -4.4777224E-13 -2.4838156E-17 -5.1358509E-21 -7.9936881E-25  8.3221972E-28
 251    0       -4.7144  0.0010120798 -2.8939787E-08 -4.5326234E-13 -2.4261288E-17 -5.1687025E-22 -1.0754699E-24 -4.9966133E-28
 251    1       -4.7124  0.0010119641 -2.8942507E-08 -4.5345645E-13 -2.4266514E-17 -5.2981375E-22 -1.0824488E-24 -4.9717864E-28
 251    2       -4.7083  0.0010117325 -2.8947951E-08 -4.5384480E-13 -2.4277371E-17 -5.5595924E-22 -1.0963000E-24 -4.9213560E-28
 251    3       -4.7023  0.0010113851 -2.8956125E-08 -4.5442766E-13 -2.4294648E-17 -5.9579941E-22 -1.1168067E-24 -4.8438905E-28
 251    4       -4.6942  0.0010109217 -2.8967041E-08 -4.5520549E-13 -2.4319566E-17 -6.5005429E-22 -1.1436342E-24 -4.7373147E-28
 251    5       -4.6841  0.0010103422 -2.8980712E-08 -4.5617895E-13 -2.4353806E-17 -7.1965774E-22 -1.1763163E-24 -4.5989521E-28
 251    6       -4.6719  0.0010096465 -2.8997155E-08 -4.5734899E-13 -2.4399541E-17 -8.0572438E-22 -1.2142246E-24 -4.4253916E-28
 251    7       -4.6578  0.0010088343 -2.9016393E-08 -4.5871702E-13 -2.4459551E-17 -9.0950912E-22 -1.2565610E-24 -4.2129321E-28
 251    8       -4.6417  0.0010079054 -2.9038449E-08 -4.6028486E-13 -2.4537202E-17 -1.0323635E-21 -1.3023253E-24 -3.9573012E-28
 251    9       -4.6235  0.0010068596 -2.9063352E-08 -4.6205503E-13 -2.4636522E-17 -1.1756377E-21 -1.3502952E-24 -3.6543255E-28
 251   10       -4.6034  0.0010056965 -2.9091134E-08 -4.6403088E-13 -2.4762283E-17 -1.3406417E-21 -1.3989973E-24 -3.2996287E-28
 251   11       -4.5813  0.0010044158 -2.9121832E-08 -4.6621675E-13 -2.4920030E-17 -1.5285262E-21 -1.4466747E-24 -2.8889980E-28
 251   12       -4.5572  0.0010030172 -2.9155486E-08 -4.6861828E-13 -2.5116092E-17 -1.7401530E-21 -1.4912906E-24 -2.4190163E-28
 251   13       -4.5312  0.0010015001 -2.9192141E-08 -4.7124264E-13 -2.5357570E-17 -1.9759803E-21 -1.5305113E-24 -1.8870237E-28
 251   14       -4.5031  0.0009998643 -2.9231845E-08 -4.7409886E-13 -2.5652340E-17 -2.2358897E-21 -1.5616948E-24 -1.2916849E-28
 251   15       -4.4732  0.0009981091 -2.9274653E-08 -4.7719811E-13 -2.6008914E-17 -2.5190249E-21 -1.5819407E-24 -6.3356461E-29
 251   16       -4.4413  0.0009962340 -2.9320625E-08 -4.8055408E-13 -2.6436309E-17 -2.8236066E-21 -1.5881147E-24  8.4489454E-30
 251   17       -4.4074  0.0009942385 -2.9369826E-08 -4.8418331E-13 -2.6943822E-17 -3.1467513E-21 -1.5769244E-24  8.5672785E-29
 251   18       -4.3717  0.0009921220 -2.9422328E-08 -4.8810547E-13 -2.7540720E-17 -3.4842919E-21 -1.5450218E-24  1.6740263E-28
 251   19       -4.3340  0.0009898838 -2.9478213E-08 -4.9234365E-13 -2.8235835E-17 -3.8306181E-21 -1.4891528E-24  2.5231526E-28
 251   20       -4.2945  0.0009875232 -2.9537568E-08 -4.9692456E-13 -2.9037088E-17 -4.1785603E-21 -1.4063248E-24  3.3864285E-28
 252    0       -4.1995  0.0009575069 -2.9192379E-08 -5.0119690E-13 -3.1527733E-17 -7.5017298E-22 -3.1245047E-25 -4.4892542E-28
 252    1       -4.1976  0.0009573901 -2.9195387E-08 -5.0144914E-13 -3.1535242E-17 -7.5395880E-22 -3.1873593E-25 -4.4880467E-28
 252    2       -4.1938  0.0009571565 -2.9201407E-08 -5.0195383E-13 -3.1550401E-17 -7.6175443E-22 -3.3129992E-25 -4.4852075E-28
 252    3       -4.1881  0.0009568060 -2.9210449E-08 -5.0271132E-13 -3.1573437E-17 -7.7402148E-22 -3.5012553E-25 -4.4795878E-28
 252    4       -4.1804  0.0009563386 -2.9222526E-08 -5.0372217E-13 -3.1604748E-17 -7.9143210E-22 -3.7518360E-25 -4.4697620E-28
 252    5       -4.1708  0.0009557540 -2.9237657E-08 -5.0498717E-13 -3.1644905E-17 -8.1488638E-22 -4.0641833E-25 -4.4537481E-28
 252    6       -4.1594  0.0009550520 -2.9255864E-08 -5.0650729E-13 -3.1694687E-17 -8.4548715E-22 -4.4373129E-25 -4.4291393E-28
 252    7       -4.1460  0.0009542326 -2.9277174E-08 -5.0828388E-13 -3.1755219E-17 -8.8457628E-22 -4.8696658E-25 -4.3928955E-28
 252    8       -4.1308  0.0009532953 -2.9301621E-08 -5.1031852E-13 -3.1827914E-17 -9.3367832E-22 -5.3589100E-25 -4.3415490E-28
 252    9       -4.1136  0.0009522400 -2.9329240E-08 -5.1261321E-13 -3.1914641E-17 -9.9449867E-22 -5.9016315E-25 -4.2712305E-28
 252   10       -4.0946  0.0009510662 -2.9360074E-08 -5.1517046E-13 -3.2017749E-17 -1.0688776E-21 -6.4932850E-25 -4.1779330E-28
 252   11       -4.0737  0.0009497736 -2.9394168E-08 -5.1799334E-13 -3.2140193E-17 -1.1587943E-21 -7.1275962E-25 -4.0568484E-28
 252   12       -4.0509  0.0009483618 -2.9431575E-08 -5.2108568E-13 -3.2285604E-17 -1.2662773E-21 -7.7965566E-25 -3.9033371E-28
 252   13       -4.0262  0.0009468303 -2.9472350E-08 -5.2445222E-13 -3.2458366E-17 -1.3933587E-21 -8.4899691E-25 -3.7124961E-28
 252   14       -3.9998  0.0009451786 -2.9516557E-08 -5.2809886E-13 -3.2663698E-17 -1.5419768E-21 -9.1952714E-25 -3.4796265E-28
 252   15       -3.9714  0.0009434062 -2.9564263E-08 -5.3203289E-13 -3.2907735E-17 -1.7138991E-21 -9.8971323E-25 -3.2000158E-28
 252   16       -3.9413  0.0009415124 -2.9615541E-08 -5.3626329E-13 -3.3197514E-17 -1.9105731E-21 -1.0577563E-24 -2.8697949E-28
 252   17       -3.9093  0.0009394967 -2.9670471E-08 -5.4080108E-13 -3.3541037E-17 -2.1330191E-21 -1.1215491E-24 -2.4855868E-28
 252   18       -3.8755  0.0009373583 -2.9729139E-08 -5.4565969E-13 -3.3947169E-17 -2.3816460E-21 -1.1787071E-24 -2.0453599E-28
 252   19       -3.8399  0.0009350965 -2.9791640E-08 -5.5085536E-13 -3.4425584E-17 -2.6560992E-21 -1.2265677E-24 -1.5483091E-28
 252   20       -3.8026  0.0009327105 -2.9858075E-08 -5.5640754E-13 -3.4986558E-17 -2.9550657E-21 -1.2622498E-24 -9.9581719E-29
 253    0       -3.7292  0.0009042701 -2.9492762E-08 -5.5289275E-13 -3.6408426E-17 -1.7822579E-21 -5.1707414E-25 -2.9052486E-28
 253    1       -3.7274  0.0009041522 -2.9496080E-08 -5.5318407E-13 -3.6426259E-17 -1.7884783E-21 -5.2112995E-25 -2.8886439E-28
 253    2       -3.7238  0.0009039162 -2.9502722E-08 -5.5376717E-13 -3.6462150E-17 -1.8010832E-21 -5.2917232E-25 -2.8550607E-28
 253    3       -3.7184  0.0009035621 -2.9512697E-08 -5.5464292E-13 -3.6516476E-17 -1.8203463E-21 -5.4105517E-25 -2.8036498E-28
 253    4       -3.7112  0.0009030898 -2.9526023E-08 -5.5581262E-13 -3.6589821E-17 -1.8466935E-21 -5.5655733E-25 -2.7330789E-28
 253    5       -3.7021  0.0009024991 -2.9542719E-08 -5.5727809E-13 -3.6683008E-17 -1.8806526E-21 -5.7537308E-25 -2.6420589E-28
 253    6       -3.6913  0.0009017898 -2.9562813E-08 -5.5904157E-13 -3.6797087E-17 -1.9228652E-21 -5.9709541E-25 -2.5285849E-28
 253    7       -3.6787  0.0009009617 -2.9586336E-08 -5.6110601E-13 -3.6933470E-17 -1.9740457E-21 -6.2120241E-25 -2.3907588E-28
 253    8       -3.6643  0.0009000145 -2.9613326E-08 -5.6347486E-13 -3.7093813E-17 -2.0349316E-21 -6.4706644E-25 -2.2267059E-28
 253    9       -3.6481  0.0008989479 -2.9643826E-08 -5.6615228E-13 -3.7280141E-17 -2.1062888E-21 -6.7392042E-25 -2.0343239E-28
 253   10       -3.6301  0.0008977615 -2.9677885E-08 -5.6914323E-13 -3.7494873E-17 -2.1888082E-21 -7.0085111E-25 -1.8120220E-28
 253   11       -3.6104  0.0008964548 -2.9715557E-08 -5.7245352E-13 -3.7740795E-17 -2.2830815E-21 -7.2681681E-25 -1.5586477E-28
 253   12       -3.5889  0.0008950275 -2.9756905E-08 -5.7608999E-13 -3.8021115E-17 -2.3895083E-21 -7.5061913E-25 -1.2737619E-28
 253   13       -3.5656  0.0008934789 -2.9801994E-08 -5.8006061E-13 -3.8339440E-17 -2.5082683E-21 -7.7093306E-25 -9.5755054E-29
 253   14       -3.5407  0.0008918087 -2.9850900E-08 -5.8437463E-13 -3.8699727E-17 -2.6391710E-21 -7.8632175E-25 -6.1178314E-29
 253   15       -3.5139  0.0008900160 -2.9903704E-08 -5.8904277E-13 -3.9106266E-17 -2.7816296E-21 -7.9525707E-25 -2.3930086E-29
 253   16       -3.4855  0.0008881004 -2.9960493E-08 -5.9407738E-13 -3.9563559E-17 -2.9345499E-21 -7.9618542E-25  1.5530122E-29
 253   17       -3.4553  0.0008860610 -3.0021365E-08 -5.9949257E-13 -4.0076202E-17 -3.0962622E-21 -7.8758408E-25  5.6558035E-29
 253   18       -3.4235  0.0008838971 -3.0086423E-08 -6.0530441E-13 -4.0648733E-17 -3.2644578E-21 -7.6802581E-25  9.8315313E-29
 253   19       -3.3899  0.0008816079 -3.0155781E-08 -6.1153099E-13 -4.1285404E-17 -3.4361583E-21 -7.3629540E-25  1.3976298E-28
 253   20       -3.3547  0.0008791925 -3.0229564E-08 -6.1819256E-13 -4.1989973E-17 -3.6077146E-21 -6.9147298E-25  1.7968986E-28
 254    0       -3.3009  0.0008523224 -2.9831577E-08 -6.0853986E-13 -3.9902451E-17  3.3793090E-22  4.7543345E-26 -7.5008542E-28
 254    1       -3.2992  0.0008522031 -2.9835229E-08 -6.0885907E-13 -3.9899071E-17  3.3844107E-22  3.7042235E-26 -7.4992079E-28
 254    2       -3.2958  0.0008519644 -2.9842539E-08 -6.0949741E-13 -3.9892295E-17  3.3908338E-22  1.6048943E-26 -7.4948003E-28
 254    3       -3.2907  0.0008516062 -2.9853518E-08 -6.1045470E-13 -3.9882128E-17  3.3908802E-22 -1.5404150E-26 -7.4851254E-28
 254    4       -3.2839  0.0008511284 -2.9868185E-08 -6.1173072E-13 -3.9868595E-17  3.3734057E-22 -5.7275429E-26 -7.4672388E-28
 254    5       -3.2754  0.0008505309 -2.9886560E-08 -6.1332515E-13 -3.9851861E-17  3.3233253E-22 -1.0944261E-25 -7.4365624E-28
 254    6       -3.2652  0.0008498134 -2.9908675E-08 -6.1523752E-13 -3.9832172E-17  3.2221363E-22 -1.7171677E-25 -7.3878594E-28
 254    7       -3.2533  0.0008489755 -2.9934561E-08 -6.1746751E-13 -3.9810188E-17  3.0476055E-22 -2.4377224E-25 -7.3147389E-28
 254    8       -3.2397  0.0008480172 -2.9964261E-08 -6.2001460E-13 -3.9786850E-17  2.7744556E-22 -3.2513614E-25 -7.2103350E-28
 254    9       -3.2245  0.0008469379 -2.9997819E-08 -6.2287840E-13 -3.9763606E-17  2.3745335E-22 -4.1511017E-25 -7.0668868E-28
 254   10       -3.2075  0.0008457372 -3.0035287E-08 -6.2605860E-13 -3.9742548E-17  1.8175223E-22 -5.1275164E-25 -6.8766487E-28
 254   11       -3.1889  0.0008444147 -3.0076722E-08 -6.2955518E-13 -3.9726531E-17  1.0716030E-22 -6.1681399E-25 -6.6317450E-28
 254   12       -3.1687  0.0008429700 -3.0122188E-08 -6.3336849E-13 -3.9719317E-17  1.0441034E-23 -7.2570613E-25 -6.3248321E-28
 254   13       -3.1468  0.0008414023 -3.0171752E-08 -6.3749950E-13 -3.9725705E-17 -1.1157924E-22 -8.3746346E-25 -5.9493258E-28
 254   14       -3.1233  0.0008397112 -3.0225488E-08 -6.4195003E-13 -3.9751623E-17 -2.6182989E-22 -9.4974500E-25 -5.5005458E-28
 254   15       -3.0981  0.0008378959 -3.0283479E-08 -6.4672311E-13 -3.9804226E-17 -4.4284914E-22 -1.0598197E-24 -4.9757913E-28
 254   16       -3.0713  0.0008359558 -3.0345809E-08 -6.5182330E-13 -3.9891916E-17 -6.5661661E-22 -1.1646177E-24 -4.3752222E-28
 254   17       -3.0429  0.0008338900 -3.0412572E-08 -6.5725712E-13 -4.0024312E-17 -9.0428295E-22 -1.2608095E-24 -3.7031601E-28
 254   18       -3.0129  0.0008316977 -3.0483867E-08 -6.6303354E-13 -4.0212165E-17 -1.1860259E-21 -1.3449079E-24 -2.9682302E-28
 254   19       -2.9814  0.0008293781 -3.0559802E-08 -6.6916441E-13 -4.0467177E-17 -1.5008782E-21 -1.4134188E-24 -2.1833922E-28
 254   20       -2.9483  0.0008269301 -3.0640491E-08 -6.7566500E-13 -4.0801716E-17 -1.8465133E-21 -1.4630931E-24 -1.3682591E-28
 255    0       -2.9121  0.0008016582 -3.0167848E-08 -6.4154373E-13 -3.8940964E-17 -3.2442884E-22 -1.8571660E-26 -1.0473351E-27
 255    1       -2.9105  0.0008015376 -3.0171699E-08 -6.4185527E-13 -3.8944205E-17 -3.2473678E-22 -3.3258023E-26 -1.0502808E-27
 255    2       -2.9073  0.0008012962 -3.0179405E-08 -6.4247843E-13 -3.8950717E-17 -3.2589493E-22 -6.2743045E-26 -1.0559852E-27
 255    3       -2.9025  0.0008009339 -3.0190978E-08 -6.4341337E-13 -3.8960534E-17 -3.2895392E-22 -1.0726870E-25 -1.0641273E-27
 255    4       -2.8961  0.0008004508 -3.0206434E-08 -6.4466033E-13 -3.8973828E-17 -3.3554024E-22 -1.6714382E-25 -1.0741664E-27
 255    5       -2.8881  0.0007998464 -3.0225798E-08 -6.4621961E-13 -3.8990876E-17 -3.4782758E-22 -2.4273779E-25 -1.0853911E-27
 255    6       -2.8785  0.0007991207 -3.0249095E-08 -6.4809168E-13 -3.9012333E-17 -3.6860165E-22 -3.3441044E-25 -1.0968970E-27
 255    7       -2.8673  0.0007982734 -3.0276361E-08 -6.5027711E-13 -3.9039229E-17 -4.0122275E-22 -4.4245229E-25 -1.1075726E-27
 255    8       -2.8545  0.0007973040 -3.0307634E-08 -6.5277669E-13 -3.9073180E-17 -4.4966678E-22 -5.6701906E-25 -1.1161261E-27
 255    9       -2.8402  0.0007962123 -3.0342960E-08 -6.5559149E-13 -3.9116640E-17 -5.1850970E-22 -7.0800906E-25 -1.1210239E-27
 255   10       -2.8243  0.0007949978 -3.0382390E-08 -6.5872301E-13 -3.9173045E-17 -6.1288958E-22 -8.6499776E-25 -1.1205790E-27
 255   11       -2.8068  0.0007936600 -3.0425979E-08 -6.6217340E-13 -3.9247162E-17 -7.3844231E-22 -1.0370690E-24 -1.1129060E-27
 255   12       -2.7878  0.0007921984 -3.0473791E-08 -6.6594568E-13 -3.9345271E-17 -9.0118204E-22 -1.2227470E-24 -1.0960331E-27
 255   13       -2.7672  0.0007906124 -3.0525895E-08 -6.7004412E-13 -3.9475498E-17 -1.1073664E-21 -1.4198158E-24 -1.0678846E-27
 255   14       -2.7451  0.0007889014 -3.0582365E-08 -6.7447471E-13 -3.9648037E-17 -1.3632637E-21 -1.6252380E-24 -1.0263782E-27
 255   15       -2.7214  0.0007870646 -3.0643282E-08 -6.7924565E-13 -3.9875427E-17 -1.6748699E-21 -1.8350244E-24 -9.6956492E-28
 255   16       -2.6963  0.0007851014 -3.0708735E-08 -6.8436809E-13 -4.0172679E-17 -2.0475384E-21 -2.0441893E-24 -8.9575334E-28
 255   17       -2.6696  0.0007830108 -3.0778820E-08 -6.8985690E-13 -4.0557416E-17 -2.4855742E-21 -2.2466745E-24 -8.0361219E-28
 255   18       -2.6415  0.0007807920 -3.0853641E-08 -6.9573152E-13 -4.1049760E-17 -2.9917555E-21 -2.4354476E-24 -6.9238067E-28
 255   19       -2.6119  0.0007784441 -3.0933312E-08 -7.0201701E-13 -4.1672220E-17 -3.5667462E-21 -2.6025490E-24 -5.6209074E-28
 255   20       -2.5808  0.0007759661 -3.1017956E-08 -7.0874500E-13 -4.2449202E-17 -4.2086134E-21 -2.7393981E-24 -4.1373409E-28
 256    0       -2.5603  0.0007523942 -3.0437173E-08 -6.6674830E-13 -4.9709199E-17 -4.6371312E-21  1.2327768E-24 -4.6095456E-28
 256    1       -2.5588  0.0007522724 -3.0441174E-08 -6.6714616E-13 -4.9755491E-17 -4.6223717E-21  1.2262669E-24 -4.6873786E-28
 256    2       -2.5558  0.0007520289 -3.0449185E-08 -6.6794299E-13 -4.9847650E-17 -4.5931097E-21  1.2129283E-24 -4.8415054E-28
 256    3       -2.5513  0.0007516634 -3.0461219E-08 -6.6914099E-13 -4.9984796E-17 -4.5498174E-21  1.1921084E-24 -5.0700978E-28
 256    4       -2.5453  0.0007511759 -3.0477297E-08 -6.7074342E-13 -5.0165675E-17 -4.4932923E-21  1.1628829E-24 -5.3691126E-28
 256    5       -2.5377  0.0007505662 -3.0497450E-08 -6.7275449E-13 -5.0388582E-17 -4.4246684E-21  1.1240094E-24 -5.7335174E-28
 256    6       -2.5287  0.0007498339 -3.0521712E-08 -6.7517947E-13 -5.0651668E-17 -4.3455114E-21  1.0740603E-24 -6.1560556E-28
 256    7       -2.5183  0.0007489789 -3.0550130E-08 -6.7802443E-13 -5.0952762E-17 -4.2578924E-21  1.0114067E-24 -6.6272417E-28
 256    8       -2.5063  0.0007480008 -3.0582753E-08 -6.8129623E-13 -5.1289608E-17 -4.1644502E-21  9.3430320E-25 -7.1353313E-28
 256    9       -2.4928  0.0007468992 -3.0619643E-08 -6.8500246E-13 -5.1660013E-17 -4.0685221E-21  8.4101795E-25 -7.6653258E-28
 256   10       -2.4779  0.0007456735 -3.0660868E-08 -6.8915141E-13 -5.2062039E-17 -3.9741893E-21  7.2988809E-25 -8.1995406E-28
 256   11       -2.4615  0.0007443235 -3.0706503E-08 -6.9375195E-13 -5.2494209E-17 -3.8863669E-21  5.9954261E-25 -8.7160276E-28
 256   12       -2.4437  0.0007428483 -3.0756635E-08 -6.9881362E-13 -5.2955818E-17 -3.8107779E-21  4.4899468E-25 -9.1901115E-28
 256   13       -2.4244  0.0007412476 -3.0811358E-08 -7.0434665E-13 -5.3447250E-17 -3.7539837E-21  2.7789113E-25 -9.5934407E-28
 256   14       -2.4036  0.0007395205 -3.0870776E-08 -7.1036207E-13 -5.3970279E-17 -3.7232886E-21  8.6677774E-26 -9.8944979E-28
 256   15       -2.3815  0.0007376663 -3.0935001E-08 -7.1687200E-13 -5.4528535E-17 -3.7265035E-21 -1.2314344E-25 -1.0060567E-27
 256   16       -2.3579  0.0007356843 -3.1004157E-08 -7.2388993E-13 -5.5127827E-17 -3.7718108E-21 -3.4879794E-25 -1.0056614E-27
 256   17       -2.3329  0.0007335735 -3.1078377E-08 -7.3143123E-13 -5.5776462E-17 -3.8672542E-21 -5.8608926E-25 -9.8496657E-28
 256   18       -2.3066  0.0007313330 -3.1157807E-08 -7.3951377E-13 -5.6485552E-17 -4.0203086E-21 -8.2923008E-25 -9.4099374E-28
 256   19       -2.2788  0.0007289618 -3.1242603E-08 -7.4815860E-13 -5.7269147E-17 -4.2372621E-21 -1.0707796E-24 -8.7136488E-28
 256   20       -2.2497  0.0007264587 -3.1332935E-08 -7.5739091E-13 -5.8144202E-17 -4.5225030E-21 -1.3017514E-24 -7.7469187E-28
 257    0       -2.2430  0.0007046631 -3.0672928E-08 -7.1437733E-13 -5.9419778E-17 -4.4653423E-21  2.5102384E-24 -9.6520507E-29
 257    1       -2.2416  0.0007045404 -3.0677215E-08 -7.1485287E-13 -5.9464288E-17 -4.4352411E-21  2.5088002E-24 -1.1036353E-28
 257    2       -2.2388  0.0007042950 -3.0685799E-08 -7.1580501E-13 -5.9552397E-17 -4.3750629E-21  2.5053184E-24 -1.3817280E-28
 257    3       -2.2346  0.0007039267 -3.0698697E-08 -7.1723583E-13 -5.9682296E-17 -4.2849977E-21  2.4986400E-24 -1.7993970E-28
 257    4       -2.2290  0.0007034354 -3.0715933E-08 -7.1914840E-13 -5.9851328E-17 -4.1653365E-21  2.4870042E-24 -2.3580605E-28
 257    5       -2.2219  0.0007028208 -3.0737544E-08 -7.2154654E-13 -6.0055843E-17 -4.0166516E-21  2.4680466E-24 -3.0579751E-28
 257    6       -2.2135  0.0007020828 -3.0763571E-08 -7.2443492E-13 -6.0291527E-17 -3.8399647E-21  2.4388291E-24 -3.8986868E-28
 257    7       -2.2037  0.0007012210 -3.0794068E-08 -7.2781864E-13 -6.0553201E-17 -3.6368453E-21  2.3958167E-24 -4.8784432E-28
 257    8       -2.1925  0.0007002350 -3.0829097E-08 -7.3170316E-13 -6.0835011E-17 -3.4096574E-21  2.3349280E-24 -5.9929473E-28
 257    9       -2.1799  0.0006991245 -3.0868727E-08 -7.3609406E-13 -6.1130672E-17 -3.1618531E-21  2.2515789E-24 -7.2342081E-28
 257   10       -2.1659  0.0006978888 -3.0913040E-08 -7.4099680E-13 -6.1433557E-17 -2.8981157E-21  2.1407678E-24 -8.5907261E-28
 257   11       -2.1506  0.0006965276 -3.0962124E-08 -7.4641653E-13 -6.1737138E-17 -2.6247707E-21  1.9972221E-24 -1.0044277E-27
 257   12       -2.1339  0.0006950401 -3.1016080E-08 -7.5235787E-13 -6.2035364E-17 -2.3499386E-21  1.8155568E-24 -1.1571236E-27
 257   13       -2.1158  0.0006934257 -3.1075016E-08 -7.5882482E-13 -6.2323178E-17 -2.0838998E-21  1.5905397E-24 -1.3139001E-27
 257   14       -2.0964  0.0006916838 -3.1139051E-08 -7.6582068E-13 -6.2597256E-17 -1.8391911E-21  1.3174309E-24 -1.4706891E-27
 257   15       -2.0757  0.0006898133 -3.1208313E-08 -7.7334824E-13 -6.2856776E-17 -1.6308391E-21  9.9233622E-25 -1.6223927E-27
 257   16       -2.0537  0.0006878136 -3.1282941E-08 -7.8141002E-13 -6.3104371E-17 -1.4762437E-21  6.1274217E-25 -1.7629434E-27
 257   17       -2.0303  0.0006856837 -3.1363084E-08 -7.9000888E-13 -6.3347181E-17 -1.3950823E-21  1.7803219E-25 -1.8852940E-27
 257   18       -2.0057  0.0006834224 -3.1448898E-08 -7.9914890E-13 -6.3597961E-17 -1.4089001E-21 -3.0993289E-25 -1.9815191E-27
 257   19       -1.9797  0.0006810288 -3.1540552E-08 -8.0883661E-13 -6.3876196E-17 -1.5403830E-21 -8.4615375E-25 -2.0430983E-27
 257   20       -1.9526  0.0006785017 -3.1638227E-08 -8.1908273E-13 -6.4209177E-17 -1.8124377E-21 -1.4218837E-24 -2.0611446E-27
 258    0       -1.9579  0.0006585110 -3.0889177E-08 -7.5225476E-13 -6.0416673E-17 -9.1619841E-21  1.5294312E-25  9.4757931E-28
 258    1       -1.9566  0.0006583875 -3.0893691E-08 -7.5273847E-13 -6.0508290E-17 -9.1600645E-21  1.6618590E-25  9.4255211E-28
 258    2       -1.9539  0.0006581403 -3.0902730E-08 -7.5370806E-13 -6.0691457E-17 -9.1557740E-21  1.9243544E-25  9.3233873E-28
 258    3       -1.9500  0.0006577694 -3.0916310E-08 -7.5516796E-13 -6.0966018E-17 -9.1481352E-21  2.3126261E-25  9.1650776E-28
 258    4       -1.9447  0.0006572746 -3.0934457E-08 -7.5712476E-13 -6.1331736E-17 -9.1358200E-21  2.8197571E-25  8.9457797E-28
 258    5       -1.9381  0.0006566556 -3.0957208E-08 -7.5958712E-13 -6.1788027E-17 -9.1170268E-21  3.4359825E-25  8.6587505E-28
 258    6       -1.9303  0.0006559123 -3.0984607E-08 -7.6256606E-13 -6.2334260E-17 -9.0897037E-21  4.1481814E-25  8.2957617E-28
 258    7       -1.9211  0.0006550443 -3.1016708E-08 -7.6607457E-13 -6.2969245E-17 -9.0515134E-21  4.9395585E-25  7.8483211E-28
 258    8       -1.9106  0.0006540512 -3.1053577E-08 -7.7012773E-13 -6.3691359E-17 -8.9999682E-21  5.7885521E-25  7.3066729E-28
 258    9       -1.8989  0.0006529325 -3.1095288E-08 -7.7474259E-13 -6.4498390E-17 -8.9326285E-21  6.6688773E-25  6.6618028E-28
 258   10       -1.8858  0.0006516878 -3.1141928E-08 -7.7993808E-13 -6.5387470E-17 -8.8472214E-21  7.5490997E-25  5.9056546E-28
 258   11       -1.8715  0.0006503164 -3.1193595E-08 -7.8573484E-13 -6.6354970E-17 -8.7418531E-21  8.3916909E-25  5.0310572E-28
 258   12       -1.8559  0.0006488177 -3.1250398E-08 -7.9215503E-13 -6.7396516E-17 -8.6153424E-21  9.1537636E-25  4.0348756E-28
 258   13       -1.8391  0.0006471911 -3.1312461E-08 -7.9922218E-13 -6.8506993E-17 -8.4673265E-21  9.7868564E-25  2.9159071E-28
 258   14       -1.8210  0.0006454357 -3.1379920E-08 -8.0696091E-13 -6.9680710E-17 -8.2987993E-21  1.0237512E-24  1.6789439E-28
 258   15       -1.8016  0.0006435508 -3.1452925E-08 -8.1539673E-13 -7.0911577E-17 -8.1121892E-21  1.0449063E-24  3.3377663E-29
 258   16       -1.7811  0.0006415352 -3.1531641E-08 -8.2455579E-13 -7.2193483E-17 -7.9118819E-21  1.0362691E-24 -1.1029722E-28
 258   17       -1.7593  0.0006393882 -3.1616250E-08 -8.3446476E-13 -7.3520737E-17 -7.7043849E-21  9.9202331E-25 -2.6076430E-28
 258   18       -1.7363  0.0006371086 -3.1706947E-08 -8.4515069E-13 -7.4888729E-17 -7.4986049E-21  9.0677004E-25 -4.1481624E-28
 258   19       -1.7121  0.0006346952 -3.1803948E-08 -8.5664109E-13 -7.6294698E-17 -7.3060296E-21  7.7574709E-25 -5.6857414E-28
 258   20       -1.6868  0.0006321467 -3.1907482E-08 -8.6896420E-13 -7.7738643E-17 -7.1406551E-21  5.9534116E-25 -7.1755106E-28
 259    0       -1.7024  0.0006140083 -3.1058690E-08 -7.9742952E-13 -6.8933497E-17 -8.4827837E-21  1.1183131E-24  6.4921569E-28
 259    1       -1.7012  0.0006138841 -3.1063477E-08 -7.9798134E-13 -6.9018261E-17 -8.4692985E-21  1.1273184E-24  6.3823565E-28
 259    2       -1.6987  0.0006136355 -3.1073059E-08 -7.9908698E-13 -6.9187371E-17 -8.4420380E-21  1.1448825E-24  6.1610492E-28
 259    3       -1.6950  0.0006132626 -3.1087458E-08 -8.0075052E-13 -6.9440029E-17 -8.4003741E-21  1.1700552E-24  5.8229640E-28
 259    4       -1.6901  0.0006127650 -3.1106702E-08 -8.0297800E-13 -6.9774951E-17 -8.3434676E-21  1.2013904E-24  5.3614039E-28
 259    5       -1.6840  0.0006121426 -3.1130834E-08 -8.0577727E-13 -7.0190246E-17 -8.2702754E-21  1.2368381E-24  4.7672624E-28
 259    6       -1.6767  0.0006113952 -3.1159902E-08 -8.0915827E-13 -7.0683748E-17 -8.1798371E-21  1.2738035E-24  4.0314023E-28
 259    7       -1.6681  0.0006105222 -3.1193970E-08 -8.1313252E-13 -7.1252563E-17 -8.0713044E-21  1.3089972E-24  3.1443656E-28
 259    8       -1.6583  0.0006095234 -3.1233110E-08 -8.1771324E-13 -7.1893206E-17 -7.9441560E-21  1.3383809E-24  2.0962315E-28
 259    9       -1.6474  0.0006083982 -3.1277407E-08 -8.2291513E-13 -7.2601642E-17 -7.7984631E-21  1.3571621E-24  8.7903271E-29
 259   10       -1.6352  0.0006071461 -3.1326957E-08 -8.2875424E-13 -7.3373324E-17 -7.6352372E-21  1.3597642E-24 -5.1148929E-29
 259   11       -1.6219  0.0006057665 -3.1381869E-08 -8.3524775E-13 -7.4203368E-17 -7.4567966E-21  1.3398947E-24 -2.0735972E-28
 259   12       -1.6074  0.0006042587 -3.1442264E-08 -8.4241386E-13 -7.5086716E-17 -7.2670577E-21  1.2905748E-24 -3.7991143E-28
 259   13       -1.5917  0.0006026220 -3.1508278E-08 -8.5027156E-13 -7.6018617E-17 -7.0720045E-21  1.2043959E-24 -5.6701233E-28
 259   14       -1.5748  0.0006008555 -3.1580060E-08 -8.5884057E-13 -7.6995007E-17 -6.8801113E-21  1.0737313E-24 -7.6556211E-28
 259   15       -1.5568  0.0005989584 -3.1657773E-08 -8.6814134E-13 -7.8013293E-17 -6.7025959E-21  8.9119667E-25 -9.7119918E-28
 259   16       -1.5377  0.0005969296 -3.1741596E-08 -8.7819512E-13 -7.9073193E-17 -6.5538874E-21  6.5024426E-25 -1.1775442E-27
 259   17       -1.5174  0.0005947682 -3.1831723E-08 -8.8902440E-13 -8.0177779E-17 -6.4514696E-21  3.4584132E-25 -1.3766645E-27
 259   18       -1.4961  0.0005924728 -3.1928364E-08 -9.0065336E-13 -8.1334651E-17 -6.4159610E-21 -2.4697014E-26 -1.5586501E-27
 259   19       -1.4736  0.0005900423 -3.2031747E-08 -9.1310902E-13 -8.2557289E-17 -6.4705147E-21 -4.6062012E-25 -1.7117876E-27
 259   20       -1.4500  0.0005874754 -3.2142117E-08 -9.2642246E-13 -8.3866362E-17 -6.6399804E-21 -9.5676396E-25 -1.8231082E-27
 260    0       -1.4742  0.0005712138 -3.1183529E-08 -8.3321382E-13 -7.1798764E-17 -1.3158320E-20 -1.2747322E-24  2.2733180E-27
 260    1       -1.4731  0.0005710891 -3.1188530E-08 -8.3378873E-13 -7.1930410E-17 -1.3173430E-20 -1.2428785E-24  2.2784581E-27
 260    2       -1.4708  0.0005708395 -3.1198542E-08 -8.3494174E-13 -7.2194192E-17 -1.3202492E-20 -1.1789201E-24  2.2882161E-27
 260    3       -1.4674  0.0005704651 -3.1213587E-08 -8.3667917E-13 -7.2590900E-17 -1.3243204E-20 -1.0825312E-24  2.3014415E-27
 260    4       -1.4628  0.0005699655 -3.1233695E-08 -8.3901062E-13 -7.3121691E-17 -1.3292077E-20 -9.5321484E-25  2.3164055E-27
 260    5       -1.4571  0.0005693406 -3.1258909E-08 -8.4194872E-13 -7.3787546E-17 -1.3344368E-20 -7.9054552E-25  2.3308687E-27
 260    6       -1.4503  0.0005685900 -3.1289283E-08 -8.4550976E-13 -7.4589777E-17 -1.3394230E-20 -5.9423919E-25  2.3418230E-27
 260    7       -1.4424  0.0005677134 -3.1324883E-08 -8.4971307E-13 -7.5528897E-17 -1.3434501E-20 -3.6447519E-25  2.3456226E-27
 260    8       -1.4333  0.0005667103 -3.1365786E-08 -8.5458134E-13 -7.6604721E-17 -1.3456890E-20 -1.0206836E-25  2.3379036E-27
 260    9       -1.4231  0.0005655803 -3.1412083E-08 -8.6014049E-13 -7.7815872E-17 -1.3452055E-20  1.9115014E-25  2.3135806E-27
 260   10       -1.4118  0.0005643228 -3.1463879E-08 -8.6641952E-13 -7.9159281E-17 -1.3409795E-20  5.1201877E-25  2.2668967E-27
 260   11       -1.3994  0.0005629371 -3.1521294E-08 -8.7345032E-13 -8.0629801E-17 -1.3319394E-20  8.5562897E-25  2.1915348E-27
 260   12       -1.3859  0.0005614226 -3.1584463E-08 -8.8126723E-13 -8.2219694E-17 -1.3170107E-20  1.2149476E-24  2.0808694E-27
 260   13       -1.3713  0.0005597784 -3.1653537E-08 -8.8990664E-13 -8.3918228E-17 -1.2951724E-20  1.5802585E-24  1.9279023E-27
 260   14       -1.3557  0.0005580037 -3.1728687E-08 -8.9940630E-13 -8.5711433E-17 -1.2655543E-20  1.9389319E-24  1.7259230E-27
 260   15       -1.3390  0.0005560976 -3.1810100E-08 -9.0980447E-13 -8.7582004E-17 -1.2275483E-20  2.2751348E-24  1.4692086E-27
 260   16       -1.3212  0.0005540589 -3.1897983E-08 -9.2113913E-13 -8.9509552E-17 -1.1809232E-20  2.5695834E-24  1.1529305E-27
 260   17       -1.3024  0.0005518866 -3.1992565E-08 -9.3344687E-13 -9.1471116E-17 -1.1260042E-20  2.7998212E-24  7.7508154E-28
 260   18       -1.2826  0.0005495795 -3.2094094E-08 -9.4676198E-13 -9.3442391E-17 -1.0638104E-20  2.9405704E-24  3.3632020E-28
 260   19       -1.2617  0.0005471362 -3.2202840E-08 -9.6111560E-13 -9.5399511E-17 -9.9623721E-21  2.9648160E-24 -1.5829640E-28
 260   20       -1.2399  0.0005445554 -3.2319096E-08 -9.7653515E-13 -9.7321496E-17 -9.2621692E-21  2.8451586E-24 -6.9821919E-28
 261    0       -1.2712  0.0005301961 -3.1245655E-08 -8.7002157E-13 -7.3278254E-17 -8.9513175E-21 -2.8745941E-24 -7.0922976E-29
 261    1       -1.2701  0.0005300711 -3.1250877E-08 -8.7060816E-13 -7.3367922E-17 -8.9857955E-21 -2.8755085E-24 -5.8536465E-29
 261    2       -1.2680  0.0005298211 -3.1261331E-08 -8.7178349E-13 -7.3548337E-17 -9.0548318E-21 -2.8767781E-24 -3.3487355E-29
 261    3       -1.2648  0.0005294459 -3.1277039E-08 -8.7355195E-13 -7.3821568E-17 -9.1584214E-21 -2.8774016E-24  4.2425265E-30
 261    4       -1.2606  0.0005289453 -3.1298033E-08 -8.7592019E-13 -7.4190754E-17 -9.2965450E-21 -2.8757123E-24  5.5146508E-29
 261    5       -1.2553  0.0005283190 -3.1324355E-08 -8.7889708E-13 -7.4659762E-17 -9.4688623E-21 -2.8696601E-24  1.1918084E-28
 261    6       -1.2490  0.0005275669 -3.1356060E-08 -8.8249448E-13 -7.5234098E-17 -9.6750590E-21 -2.8563799E-24  1.9699455E-28
 261    7       -1.2416  0.0005266884 -3.1393214E-08 -8.8672671E-13 -7.5919727E-17 -9.9140765E-21 -2.8325763E-24  2.8853493E-28
 261    8       -1.2332  0.0005256831 -3.1435894E-08 -8.9161119E-13 -7.6723686E-17 -1.0184251E-20 -2.7944068E-24  3.9346076E-28
 261    9       -1.2237  0.0005245506 -3.1484190E-08 -8.9716861E-13 -7.7653750E-17 -1.0483087E-20 -2.7373982E-24  5.1137516E-28
 261   10       -1.2132  0.0005232901 -3.1538208E-08 -9.0342327E-13 -7.8718342E-17 -1.0806949E-20 -2.6567068E-24  6.4118238E-28
 261   11       -1.2017  0.0005219011 -3.1598063E-08 -9.1040336E-13 -7.9926138E-17 -1.1150601E-20 -2.5471527E-24  7.8072480E-28
 261   12       -1.1892  0.0005203828 -3.1663890E-08 -9.1814119E-13 -8.1285816E-17 -1.1507362E-20 -2.4035777E-24  9.2729942E-28
 261   13       -1.1757  0.0005187344 -3.1735837E-08 -9.2667353E-13 -8.2805544E-17 -1.1868439E-20 -2.2210922E-24  1.0764266E-27
 261   14       -1.1612  0.0005169551 -3.1814070E-08 -9.3604176E-13 -8.4492405E-17 -1.2223011E-20 -1.9955128E-24  1.2225042E-27
 261   15       -1.1457  0.0005150437 -3.1898773E-08 -9.4629190E-13 -8.6351605E-17 -1.2558227E-20 -1.7240934E-24  1.3583051E-27
 261   16       -1.1293  0.0005129992 -3.1990152E-08 -9.5747458E-13 -8.8385805E-17 -1.2859145E-20 -1.4062545E-24  1.4742060E-27
 261   17       -1.1119  0.0005108206 -3.2088432E-08 -9.6964473E-13 -9.0594196E-17 -1.3109476E-20 -1.0444207E-24  1.5593580E-27
 261   18       -1.0935  0.0005085064 -3.2193865E-08 -9.8286108E-13 -9.2971625E-17 -1.3292112E-20 -6.4512971E-25  1.6007651E-27
 261   19       -1.0743  0.0005060554 -3.2306724E-08 -9.9718529E-13 -9.5508012E-17 -1.3390658E-20 -2.2009434E-25  1.5843722E-27
 261   20       -1.0541  0.0005034661 -3.2427311E-08 -1.0126810E-12 -9.8187931E-17 -1.3391011E-20  2.1292466E-25  1.4957631E-27
 262    0       -1.0910  0.0004910218 -3.1221163E-08 -8.8699984E-13 -7.5777557E-17 -8.5270412E-21 -4.7936115E-25  6.9923692E-29
 262    1       -1.0900  0.0004908969 -3.1226486E-08 -8.8760641E-13 -7.5862877E-17 -8.5327591E-21 -4.7839047E-25  6.3828914E-29
 262    2       -1.0880  0.0004906470 -3.1237145E-08 -8.8882159E-13 -7.6033665E-17 -8.5442435E-21 -4.7676735E-25  5.1696806E-29
 262    3       -1.0851  0.0004902721 -3.1253160E-08 -8.9064950E-13 -7.6290273E-17 -8.5613857E-21 -4.7500156E-25  3.3375644E-29
 262    4       -1.0812  0.0004897718 -3.1274565E-08 -8.9309636E-13 -7.6633291E-17 -8.5841699E-21 -4.7380638E-25  8.8261575E-30
 262    5       -1.0763  0.0004891461 -3.1301404E-08 -8.9617016E-13 -7.7063038E-17 -8.6125508E-21 -4.7429342E-25 -2.1759801E-29
 262    6       -1.0704  0.0004883945 -3.1333733E-08 -8.9988159E-13 -7.7580818E-17 -8.6468268E-21 -4.7766244E-25 -5.8286813E-29
 262    7       -1.0636  0.0004875166 -3.1371619E-08 -9.0424310E-13 -7.8187514E-17 -8.6872451E-21 -4.8542681E-25 -1.0047249E-28
 262    8       -1.0558  0.0004865120 -3.1415144E-08 -9.0926938E-13 -7.8884362E-17 -8.7344589E-21 -4.9936181E-25 -1.4767952E-28
 262    9       -1.0470  0.0004853802 -3.1464398E-08 -9.1497741E-13 -7.9672919E-17 -8.7895018E-21 -5.2120971E-25 -1.9884432E-28
 262   10       -1.0373  0.0004841205 -3.1519489E-08 -9.2138649E-13 -8.0555077E-17 -8.8538966E-21 -5.5283770E-25 -2.5243175E-28
 262   11       -1.0267  0.0004827323 -3.1580535E-08 -9.2851831E-13 -8.1533102E-17 -8.9296176E-21 -5.9595028E-25 -3.0651549E-28
 262   12       -1.0151  0.0004812148 -3.1647671E-08 -9.3639708E-13 -8.2609961E-17 -9.0193702E-21 -6.5193902E-25 -3.5843043E-28
 262   13       -1.0027  0.0004795672 -3.1721047E-08 -9.4504973E-13 -8.3789317E-17 -9.1263776E-21 -7.2157881E-25 -4.0488406E-28
 262   14  -9.89248E-01  0.0004777886 -3.1800827E-08 -9.5450602E-13 -8.5075819E-17 -9.2544610E-21 -8.0478914E-25 -4.4205712E-28
 262   15  -9.74943E-01  0.0004758780 -3.1887195E-08 -9.6479885E-13 -8.6475274E-17 -9.4078829E-21 -9.0038852E-25 -4.6559259E-28
 262   16  -9.59748E-01  0.0004738342 -3.1980350E-08 -9.7596463E-13 -8.7994898E-17 -9.5908667E-21 -1.0057438E-24 -4.7160503E-28
 262   17  -9.43675E-01  0.0004716562 -3.2080512E-08 -9.8804362E-13 -8.9643438E-17 -9.8073867E-21 -1.1166225E-24 -4.5665881E-28
 262   18  -9.26737E-01  0.0004693425 -3.2187923E-08 -1.0010804E-12 -9.1431210E-17 -1.0060705E-20 -1.2274139E-24 -4.1891085E-28
 262   19  -9.08948E-01  0.0004668919 -3.2302844E-08 -1.0151246E-12 -9.3370098E-17 -1.0352704E-20 -1.3312097E-24 -3.5879951E-28
 262   20  -8.90324E-01  0.0004643028 -3.2425562E-08 -1.0302312E-12 -9.5473369E-17 -1.0683413E-20 -1.4210725E-24 -2.8157900E-28
 263    0  -9.31540E-01  0.0004537770 -3.1082463E-08 -8.8055471E-13 -7.0769018E-17 -9.2022627E-21 -1.4366896E-24  1.0627304E-27
 263    1  -9.30633E-01  0.0004536526 -3.1087748E-08 -8.8112124E-13 -7.0861129E-17 -9.2193809E-21 -1.4218582E-24  1.0586739E-27
 263    2  -9.28819E-01  0.0004534039 -3.1098329E-08 -8.8225650E-13 -7.1045867E-17 -9.2531684E-21 -1.3923472E-24  1.0500654E-27
 263    3  -9.26099E-01  0.0004530306 -3.1114225E-08 -8.8396497E-13 -7.1324276E-17 -9.3025816E-21 -1.3485041E-24  1.0352814E-27
 263    4  -9.22477E-01  0.0004525326 -3.1135467E-08 -8.8625327E-13 -7.1697567E-17 -9.3658573E-21 -1.2912141E-24  1.0112477E-27
 263    5  -9.17955E-01  0.0004519096 -3.1162098E-08 -8.8913057E-13 -7.2167757E-17 -9.4412185E-21 -1.2216876E-24  9.7496367E-28
 263    6  -9.12536E-01  0.0004511614 -3.1194169E-08 -8.9260825E-13 -7.2736809E-17 -9.5262889E-21 -1.1419529E-24  9.2206499E-28
 263    7  -9.06226E-01  0.0004502874 -3.1231745E-08 -8.9670025E-13 -7.3406908E-17 -9.6184947E-21 -1.0551178E-24  8.4724524E-28
 263    8  -8.99030E-01  0.0004492873 -3.1274899E-08 -9.0142300E-13 -7.4180330E-17 -9.7154223E-21 -9.6580386E-25  7.4413800E-28
 263    9  -8.90953E-01  0.0004481605 -3.1323721E-08 -9.0679557E-13 -7.5059266E-17 -9.8149727E-21 -8.8051160E-25  6.0548744E-28
 263   10  -8.82002E-01  0.0004469065 -3.1378310E-08 -9.1283971E-13 -7.6045903E-17 -9.9160292E-21 -8.0815696E-25  4.2322357E-28
 263   11  -8.72185E-01  0.0004455245 -3.1438779E-08 -9.1957991E-13 -7.7142380E-17 -1.0019165E-20 -7.6059066E-25  1.8867020E-28
 263   12  -8.61511E-01  0.0004440139 -3.1505257E-08 -9.2704350E-13 -7.8351211E-17 -1.0127561E-20 -7.5317407E-25 -1.0725581E-28
 263   13  -8.49988E-01  0.0004423737 -3.1577886E-08 -9.3526075E-13 -7.9675552E-17 -1.0248286E-20 -8.0529246E-25 -4.7334228E-28
 263   14  -8.37626E-01  0.0004406031 -3.1656825E-08 -9.4426513E-13 -8.1120222E-17 -1.0393746E-20 -9.4087773E-25 -9.1833221E-28
 263   15  -8.24436E-01  0.0004387012 -3.1742249E-08 -9.5409363E-13 -8.2692961E-17 -1.0583696E-20 -1.1885386E-24 -1.4492653E-27
 263   16  -8.10431E-01  0.0004366667 -3.1834354E-08 -9.6478755E-13 -8.4406465E-17 -1.0847463E-20 -1.5818649E-24 -2.0712977E-27
 263   17  -7.95621E-01  0.0004344986 -3.1933352E-08 -9.7639358E-13 -8.6281042E-17 -1.1226096E-20 -2.1590111E-24 -2.7872699E-27
 263   18  -7.80020E-01  0.0004321956 -3.2039479E-08 -9.8896573E-13 -8.8348594E-17 -1.1775502E-20 -2.9623751E-24 -3.5964408E-27
 263   19  -7.63643E-01  0.0004297563 -3.2152993E-08 -1.0025683E-12 -9.0657443E-17 -1.2569001E-20 -4.0375189E-24 -4.4941175E-27
 263   20  -7.46504E-01  0.0004271792 -3.2274179E-08 -1.0172801E-12 -9.3278762E-17 -1.3699933E-20 -5.4323174E-24 -5.4730909E-27
 264    0  -7.90814E-01  0.0004185580 -3.0799458E-08 -8.5321817E-13 -7.0155319E-17 -1.8453688E-20 -1.2766992E-23 -4.6962009E-27
 264    1  -7.89977E-01  0.0004184348 -3.0804579E-08 -8.5378006E-13 -7.0340471E-17 -1.8607211E-20 -1.2832832E-23 -4.7035956E-27
 264    2  -7.88304E-01  0.0004181883 -3.0814831E-08 -8.5490852E-13 -7.0715725E-17 -1.8916782E-20 -1.2964745E-23 -4.7187307E-27
 264    3  -7.85796E-01  0.0004178185 -3.0830235E-08 -8.5661260E-13 -7.1290350E-17 -1.9387143E-20 -1.3163413E-23 -4.7425165E-27
 264    4  -7.82455E-01  0.0004173250 -3.0850821E-08 -8.5890638E-13 -7.2078468E-17 -2.0025318E-20 -1.3429973E-23 -4.7766973E-27
 264    5  -7.78285E-01  0.0004167078 -3.0876632E-08 -8.6180981E-13 -7.3100016E-17 -2.0841174E-20 -1.3765936E-23 -4.8232197E-27
 264    6  -7.73289E-01  0.0004159663 -3.0907721E-08 -8.6534911E-13 -7.4380535E-17 -2.1846977E-20 -1.4173635E-23 -4.8851782E-27
 264    7  -7.67471E-01  0.0004151004 -3.0944153E-08 -8.6955801E-13 -7.5951938E-17 -2.3057788E-20 -1.4656334E-23 -4.9666497E-27
 264    8  -7.60838E-01  0.0004141095 -3.0986010E-08 -8.7447917E-13 -7.7853567E-17 -2.4491701E-20 -1.5218341E-23 -5.0724638E-27
 264    9  -7.53394E-01  0.0004129932 -3.1033384E-08 -8.8016578E-13 -8.0132825E-17 -2.6170069E-20 -1.5865922E-23 -5.2090844E-27
 264   10  -7.45146E-01  0.0004117508 -3.1086389E-08 -8.8668365E-13 -8.2846477E-17 -2.8118175E-20 -1.6607141E-23 -5.3835112E-27
 264   11  -7.36103E-01  0.0004103817 -3.1145154E-08 -8.9411382E-13 -8.6062076E-17 -3.0365760E-20 -1.7452706E-23 -5.6033659E-27
 264   12  -7.26272E-01  0.0004088852 -3.1209831E-08 -9.0255558E-13 -8.9859510E-17 -3.2947774E-20 -1.8416594E-23 -5.8773861E-27
 264   13  -7.15662E-01  0.0004072604 -3.1280601E-08 -9.1213027E-13 -9.4333142E-17 -3.5905742E-20 -1.9516188E-23 -6.2127232E-27
 264   14  -7.04283E-01  0.0004055066 -3.1357672E-08 -9.2298577E-13 -9.9594310E-17 -3.9288940E-20 -2.0772668E-23 -6.6147981E-27
 264   15  -6.92146E-01  0.0004036226 -3.1441289E-08 -9.3530210E-13 -1.0577443E-16 -4.3155885E-20 -2.2210449E-23 -7.0843980E-27
 264   16  -6.79262E-01  0.0004016075 -3.1531743E-08 -9.4929796E-13 -1.1302881E-16 -4.7576420E-20 -2.3856226E-23 -7.6142606E-27
 264   17  -6.65644E-01  0.0003994600 -3.1629374E-08 -9.6523897E-13 -1.2154114E-16 -5.2632627E-20 -2.5736671E-23 -8.1862096E-27
 264   18  -6.51305E-01  0.0003971789 -3.1734590E-08 -9.8344752E-13 -1.3152893E-16 -5.8419873E-20 -2.7873595E-23 -8.7650602E-27
 264   19  -6.36258E-01  0.0003947628 -3.1847876E-08 -1.0043147E-12 -1.4324956E-16 -6.5046484E-20 -3.0277863E-23 -9.2926440E-27
 264   20  -6.20518E-01  0.0003922101 -3.1969812E-08 -1.0283150E-12 -1.5700657E-16 -7.2630351E-20 -3.2939378E-23 -9.6829721E-27
 265    0  -6.66834E-01  0.0003854373 -3.0410738E-08 -8.9811987E-13 -1.6156072E-16 -7.7174960E-20 -3.1551504E-23 -3.4026599E-27
 265    1  -6.66063E-01  0.0003853156 -3.0416131E-08 -8.9941546E-13 -1.6233436E-16 -7.7553838E-20 -3.1598452E-23 -3.3035973E-27
 265    2  -6.64522E-01  0.0003850722 -3.0426940E-08 -9.0202527E-13 -1.6389302E-16 -7.8313274E-20 -3.1688185E-23 -3.1021489E-27
 265    3  -6.62213E-01  0.0003847070 -3.0443212E-08 -9.0598711E-13 -1.6625970E-16 -7.9456366E-20 -3.1811922E-23 -2.7917151E-27
 265    4  -6.59137E-01  0.0003842198 -3.0465020E-08 -9.1135850E-13 -1.6946839E-16 -8.0986844E-20 -3.1956352E-23 -2.3626557E-27
 265    5  -6.55298E-01  0.0003836102 -3.0492463E-08 -9.1821887E-13 -1.7356576E-16 -8.2908800E-20 -3.2102302E-23 -1.8023213E-27
 265    6  -6.50699E-01  0.0003828780 -3.0525670E-08 -9.2667052E-13 -1.7860972E-16 -8.5224912E-20 -3.2224229E-23 -1.0949279E-27
 265    7  -6.45345E-01  0.0003820227 -3.0564803E-08 -9.3684148E-13 -1.8467027E-16 -8.7935046E-20 -3.2289262E-23 -2.2276613E-28
 265    8  -6.39240E-01  0.0003810439 -3.0610058E-08 -9.4888812E-13 -1.9182905E-16 -9.1034188E-20 -3.2255550E-23  8.3466598E-28
 265    9  -6.32391E-01  0.0003799410 -3.0661677E-08 -9.6299855E-13 -2.0017866E-16 -9.4509233E-20 -3.2071658E-23  2.0970073E-27
 265   10  -6.24805E-01  0.0003787134 -3.0719945E-08 -9.7939598E-13 -2.0982135E-16 -9.8336157E-20 -3.1674836E-23  3.5849165E-27
 265   11  -6.16488E-01  0.0003773603 -3.0785205E-08 -9.9834292E-13 -2.2086678E-16 -1.0247507E-19 -3.0990807E-23  5.3144591E-27
 265   12  -6.07449E-01  0.0003758808 -3.0857863E-08 -1.0201449E-12 -2.3342875E-16 -1.0686548E-19 -2.9932845E-23  7.2957511E-27
 265   13  -5.97697E-01  0.0003742742 -3.0938400E-08 -1.0451543E-12 -2.4761992E-16 -1.1142098E-19 -2.8402911E-23  9.5298565E-27
 265   14  -5.87242E-01  0.0003725391 -3.1027383E-08 -1.0737735E-12 -2.6354511E-16 -1.1602233E-19 -2.6293545E-23  1.2000864E-26
 265   15  -5.76093E-01  0.0003706745 -3.1125477E-08 -1.1064570E-12 -2.8129145E-16 -1.2051147E-19 -2.3493132E-23  1.4668818E-26
 265   16  -5.64264E-01  0.0003686791 -3.1233465E-08 -1.1437111E-12 -3.0091649E-16 -1.2468654E-19 -1.9892455E-23  1.7464077E-26
 265   17  -5.51765E-01  0.0003665512 -3.1352260E-08 -1.1860920E-12 -3.2243312E-16 -1.2829750E-19 -1.5397388E-23  2.0272628E-26
 265   18  -5.38610E-01  0.0003642892 -3.1482925E-08 -1.2341982E-12 -3.4579173E-16 -1.3104660E-19 -9.9458245E-24  2.2926004E-26
 265   19  -5.24812E-01  0.0003618910 -3.1626692E-08 -1.2886601E-12 -3.7086082E-16 -1.3259449E-19 -3.5322096E-24  2.5187755E-26
 265   20  -5.10387E-01  0.0003593546 -3.1784977E-08 -1.3501216E-12 -3.9740706E-16 -1.3257580E-19  3.7605270E-24  2.6740416E-26
 266    0  -5.57779E-01  0.0003542645 -3.0256066E-08 -1.2549726E-12 -3.4652380E-16 -6.5597318E-20  2.7086956E-23  1.2237755E-26
 266    1  -5.57071E-01  0.0003541435 -3.0263604E-08 -1.2577472E-12 -3.4717775E-16 -6.5271027E-20  2.7256916E-23  1.2076286E-26
 266    2  -5.55655E-01  0.0003539013 -3.0278731E-08 -1.2633125E-12 -3.4847665E-16 -6.4612831E-20  2.7590466E-23  1.1746075E-26
 266    3  -5.53533E-01  0.0003535378 -3.0301546E-08 -1.2716992E-12 -3.5040021E-16 -6.3610943E-20  2.8073178E-23  1.1230853E-26
 266    4  -5.50706E-01  0.0003530528 -3.0332201E-08 -1.2829523E-12 -3.5291726E-16 -6.2248528E-20  2.8681835E-23  1.0504101E-26
 266    5  -5.47179E-01  0.0003524457 -3.0370902E-08 -1.2971307E-12 -3.5598633E-16 -6.0506228E-20  2.9383659E-23  9.5330179E-27
 266    6  -5.42954E-01  0.0003517163 -3.0417908E-08 -1.3143041E-12 -3.5955270E-16 -5.8363061E-20  3.0132148E-23  8.2730970E-27
 266    7  -5.38036E-01  0.0003508638 -3.0473533E-08 -1.3345518E-12 -3.6354875E-16 -5.5800081E-20  3.0865677E-23  6.6717895E-27
 266    8  -5.32430E-01  0.0003498876 -3.0538152E-08 -1.3579592E-12 -3.6789333E-16 -5.2804592E-20  3.1502275E-23  4.6653030E-27
 266    9  -5.26142E-01  0.0003487869 -3.0612200E-08 -1.3846149E-12 -3.7249183E-16 -4.9376051E-20  3.1936134E-23  2.1817069E-27
 266   10  -5.19178E-01  0.0003475608 -3.0696175E-08 -1.4146067E-12 -3.7723742E-16 -4.5533755E-20  3.2032304E-23 -8.5802724E-28
 266   11  -5.11547E-01  0.0003462081 -3.0790639E-08 -1.4480171E-12 -3.8201420E-16 -4.1326340E-20  3.1621176E-23 -4.5397324E-27
 266   12  -5.03255E-01  0.0003447276 -3.0896222E-08 -1.4849198E-12 -3.8670289E-16 -3.6845272E-20  3.0493770E-23 -8.9472543E-27
 266   13  -4.94313E-01  0.0003431179 -3.1013620E-08 -1.5253755E-12 -3.9118986E-16 -3.2239353E-20  2.8397886E-23 -1.4157718E-26
 266   14  -4.84730E-01  0.0003413775 -3.1143599E-08 -1.5694293E-12 -3.9538142E-16 -2.7734337E-20  2.5035357E-23 -2.0227257E-26
 266   15  -4.74517E-01  0.0003395047 -3.1286990E-08 -1.6171118E-12 -3.9922432E-16 -2.3653270E-20  2.0065101E-23 -2.7176594E-26
 266   16  -4.63685E-01  0.0003374973 -3.1444693E-08 -1.6684426E-12 -4.0273400E-16 -2.0440577E-20  1.3110962E-23 -3.4963386E-26
 266   17  -4.52247E-01  0.0003353532 -3.1617675E-08 -1.7234422E-12 -4.0603257E-16 -1.8683176E-20  3.7811045E-24 -4.3457373E-26
 266   18  -4.40215E-01  0.0003330699 -3.1806973E-08 -1.7821521E-12 -4.0939670E-16 -1.9130866E-20 -8.3018586E-24 -5.2400191E-26
 266   19  -4.27604E-01  0.0003306448 -3.2013696E-08 -1.8446697E-12 -4.1331642E-16 -2.2705138E-20 -2.3448547E-23 -6.1361994E-26
 266   20  -4.14430E-01  0.0003280747 -3.2239040E-08 -1.9111993E-12 -4.1856257E-16 -3.0491920E-20 -4.1830949E-23 -6.9701533E-26
 267    0  -4.62169E-01  0.0003244686 -3.0637082E-08 -1.6255905E-12 -2.8915944E-16 -4.4285351E-20 -7.5053163E-23 -4.9467241E-26
 267    1  -4.61520E-01  0.0003243460 -3.0646842E-08 -1.6279055E-12 -2.8960685E-16 -4.5190119E-20 -7.5744563E-23 -4.9297846E-26
 267    2  -4.60223E-01  0.0003241008 -3.0666405E-08 -1.6325466E-12 -2.9052898E-16 -4.7024547E-20 -7.7119894E-23 -4.8937918E-26
 267    3  -4.58280E-01  0.0003237326 -3.0695853E-08 -1.6395367E-12 -2.9198202E-16 -4.9837846E-20 -7.9162908E-23 -4.8345737E-26
 267    4  -4.55692E-01  0.0003232411 -3.0735315E-08 -1.6489127E-12 -2.9405203E-16 -5.3702098E-20 -8.1846208E-23 -4.7458819E-26
 267    5  -4.52463E-01  0.0003226259 -3.0784959E-08 -1.6607301E-12 -2.9686157E-16 -5.8711700E-20 -8.5124749E-23 -4.6188703E-26
 267    6  -4.48596E-01  0.0003218864 -3.0845003E-08 -1.6750670E-12 -3.0057090E-16 -6.4978637E-20 -8.8932644E-23 -4.4428091E-26
 267    7  -4.44095E-01  0.0003210217 -3.0915711E-08 -1.6920312E-12 -3.0538507E-16 -7.2628746E-20 -9.3172518E-23 -4.2041964E-26
 267    8  -4.38967E-01  0.0003200311 -3.0997401E-08 -1.7117695E-12 -3.1155909E-16 -8.1793822E-20 -9.7708443E-23 -3.8877722E-26
 267    9  -4.33216E-01  0.0003189135 -3.1090447E-08 -1.7344783E-12 -3.1940314E-16 -9.2601918E-20 -1.0235364E-22 -3.4760203E-26
 267   10  -4.26850E-01  0.0003176678 -3.1195290E-08 -1.7604176E-12 -3.2928681E-16 -1.0516210E-19 -1.0686086E-22 -2.9508797E-26
 267   11  -4.19877E-01  0.0003162927 -3.1312445E-08 -1.7899268E-12 -3.4164084E-16 -1.1954616E-19 -1.1090980E-22 -2.2940031E-26
 267   12  -4.12304E-01  0.0003147866 -3.1442518E-08 -1.8234438E-12 -3.5695481E-16 -1.3576302E-19 -1.1410047E-22 -1.4896272E-26
 267   13  -4.04141E-01  0.0003131478 -3.1586219E-08 -1.8615252E-12 -3.7576870E-16 -1.5372958E-19 -1.1594816E-22 -5.2650363E-27
 267   14  -3.95397E-01  0.0003113746 -3.1744389E-08 -1.9048675E-12 -3.9865635E-16 -1.7323497E-19 -1.1589164E-22  5.9717355E-27
 267   15  -3.86085E-01  0.0003094647 -3.1918028E-08 -1.9543277E-12 -4.2619752E-16 -1.9390341E-19 -1.1331064E-22  1.8696365E-26
 267   16  -3.76215E-01  0.0003074159 -3.2108328E-08 -2.0109400E-12 -4.5893707E-16 -2.1515747E-19 -1.0756807E-22  3.2585949E-26
 267   17  -3.65800E-01  0.0003052255 -3.2316713E-08 -2.0759256E-12 -4.9732923E-16 -2.3619183E-19 -9.8077746E-23  4.7051201E-26
 267   18  -3.54854E-01  0.0003028905 -3.2544893E-08 -2.1506906E-12 -5.4166760E-16 -2.5596441E-19 -8.4406513E-23  6.1163997E-26
 267   19  -3.43391E-01  0.0003004077 -3.2794908E-08 -2.2368082E-12 -5.9200520E-16 -2.7322080E-19 -6.6413400E-23  7.3605754E-26
 267   20  -3.31427E-01  0.0002977732 -3.3069185E-08 -2.3359788E-12 -6.4807253E-16 -2.8657206E-19 -4.4423120E-23  8.2666065E-26
 268    0  -3.78903E-01  0.0002956651 -3.1222893E-08 -1.9854716E-12 -5.3114861E-16 -1.5844903E-19  4.2960527E-23  4.5783483E-26
 268    1  -3.78312E-01  0.0002955402 -3.1234819E-08 -1.9897271E-12 -5.3273047E-16 -1.5792958E-19  4.3597156E-23  4.5171705E-26
 268    2  -3.77130E-01  0.0002952902 -3.1258747E-08 -1.9982760E-12 -5.3587863E-16 -1.5686830E-19  4.4844499E-23  4.3916634E-26
 268    3  -3.75359E-01  0.0002949149 -3.1294832E-08 -2.0111936E-12 -5.4056056E-16 -1.5522144E-19  4.6648282E-23  4.1953116E-26
 268    4  -3.73002E-01  0.0002944138 -3.1343309E-08 -2.0285901E-12 -5.4672341E-16 -1.5292708E-19  4.8920871E-23  3.9186887E-26
 268    5  -3.70061E-01  0.0002937863 -3.1404496E-08 -2.0506110E-12 -5.5429500E-16 -1.4991216E-19  5.1536095E-23  3.5495599E-26
 268    6  -3.66540E-01  0.0002930317 -3.1478800E-08 -2.0774312E-12 -5.6317635E-16 -1.4609879E-19  5.4320255E-23  3.0739028E-26
 268    7  -3.62444E-01  0.0002921491 -3.1566718E-08 -2.1092524E-12 -5.7324069E-16 -1.4141726E-19  5.7043853E-23  2.4769799E-26
 268    8  -3.57777E-01  0.0002911373 -3.1668848E-08 -2.1462971E-12 -5.8433175E-16 -1.3582082E-19  5.9412515E-23  1.7443793E-26
 268    9  -3.52547E-01  0.0002899952 -3.1785892E-08 -2.1888021E-12 -5.9626376E-16 -1.2930532E-19  6.1061788E-23  8.6476725E-27
 268   10  -3.46760E-01  0.0002887211 -3.1918662E-08 -2.2370106E-12 -6.0882621E-16 -1.2193370E-19  6.1555671E-23 -1.6733271E-27
 268   11  -3.40424E-01  0.0002873134 -3.2068085E-08 -2.2911644E-12 -6.2179378E-16 -1.1386513E-19  6.0394359E-23 -1.3467109E-26
 268   12  -3.33547E-01  0.0002857701 -3.2235213E-08 -2.3514960E-12 -6.3494385E-16 -1.0538389E-19  5.7034698E-23 -2.6532040E-26
 268   13  -3.26139E-01  0.0002840891 -3.2421223E-08 -2.4182229E-12 -6.4808387E-16 -9.6929423E-20  5.0931189E-23 -4.0452334E-26
 268   14  -3.18210E-01  0.0002822677 -3.2627424E-08 -2.4915468E-12 -6.6108895E-16 -8.9118115E-20  4.1602128E-23 -5.4526816E-26
 268   15  -3.09771E-01  0.0002803033 -3.2855256E-08 -2.5716587E-12 -6.7394981E-16 -8.2747058E-20  2.8723451E-23 -6.7730190E-26
 268   16  -3.00835E-01  0.0002781926 -3.3106303E-08 -2.6587554E-12 -6.8682931E-16 -7.8773630E-20  1.2256862E-23 -7.8667468E-26
 268   17  -2.91415E-01  0.0002759320 -3.3382291E-08 -2.7530689E-12 -7.0011944E-16 -7.8249989E-20 -7.3984070E-24 -8.5610316E-26
 268   18  -2.81525E-01  0.0002735176 -3.3685103E-08 -2.8549122E-12 -7.1448934E-16 -8.2202882E-20 -2.9245480E-23 -8.6614689E-26
 268   19  -2.71180E-01  0.0002709451 -3.4016799E-08 -2.9647400E-12 -7.3090572E-16 -9.1449436E-20 -5.1560661E-23 -7.9782569E-26
 268   20  -2.60397E-01  0.0002682093 -3.4379646E-08 -3.0832210E-12 -7.5060428E-16 -1.0634965E-19 -7.1857877E-23 -6.3729385E-26
 269    0  -3.07041E-01  0.0002676523 -3.2183652E-08 -2.4477849E-12 -4.9112209E-16 -8.3204149E-20 -4.8249130E-23  3.8553151E-26
 269    1  -3.06506E-01  0.0002675236 -3.2198351E-08 -2.4517172E-12 -4.9195709E-16 -8.3780005E-20 -4.7700073E-23  3.9867640E-26
 269    2  -3.05436E-01  0.0002672658 -3.2227819E-08 -2.4596021E-12 -4.9364420E-16 -8.4911341E-20 -4.6546960E-23  4.2485005E-26
 269    3  -3.03834E-01  0.0002668788 -3.2272198E-08 -2.4714806E-12 -4.9621703E-16 -8.6554235E-20 -4.4680471E-23  4.6374164E-26
 269    4  -3.01701E-01  0.0002663620 -3.2331705E-08 -2.4874150E-12 -4.9972031E-16 -8.8633772E-20 -4.1940950E-23  5.1473605E-26
 269    5  -2.99041E-01  0.0002657146 -3.2406628E-08 -2.5074933E-12 -5.0421309E-16 -9.1037710E-20 -3.8119570E-23  5.7671757E-26
 269    6  -2.95857E-01  0.0002649358 -3.2497335E-08 -2.5318279E-12 -5.0975410E-16 -9.3600648E-20 -3.2973894E-23  6.4772120E-26
 269    7  -2.92154E-01  0.0002640244 -3.2604274E-08 -2.5605593E-12 -5.1639668E-16 -9.6093237E-20 -2.6243688E-23  7.2457280E-26
 269    8  -2.87938E-01  0.0002629791 -3.2727978E-08 -2.5938566E-12 -5.2417424E-16 -9.8208623E-20 -1.7681942E-23  8.0237627E-26
 269    9  -2.83215E-01  0.0002617983 -3.2869071E-08 -2.6319171E-12 -5.3308219E-16 -9.9555050E-20 -7.1010673E-24  8.7404538E-26
 269   10  -2.77992E-01  0.0002604804 -3.3028273E-08 -2.6749626E-12 -5.4305532E-16 -9.9655372E-20  5.5566767E-24  9.2960827E-26
 269   11  -2.72278E-01  0.0002590232 -3.3206408E-08 -2.7232318E-12 -5.5394209E-16 -9.7964815E-20  2.0125256E-23  9.5575645E-26
 269   12  -2.66080E-01  0.0002574246 -3.3404409E-08 -2.7769678E-12 -5.6547781E-16 -9.3913552E-20  3.6086802E-23  9.3533788E-26
 269   13  -2.59410E-01  0.0002556819 -3.3623322E-08 -2.8363982E-12 -5.7726409E-16 -8.6989153E-20  5.2419976E-23  8.4751246E-26
 269   14  -2.52277E-01  0.0002537923 -3.3864314E-08 -2.9017090E-12 -5.8876394E-16 -7.6873035E-20  6.7425096E-23  6.6840800E-26
 269   15  -2.44694E-01  0.0002517525 -3.4128667E-08 -2.9730144E-12 -5.9932766E-16 -6.3642134E-20  7.8549589E-23  3.7291366E-26
 269   16  -2.36673E-01  0.0002495590 -3.4417778E-08 -3.0503275E-12 -6.0827254E-16 -4.8048511E-20  8.2262127E-23 -6.1752445E-27
 269   17  -2.28228E-01  0.0002472080 -3.4733148E-08 -3.1335441E-12 -6.1504189E-16 -3.1868416E-20  7.4029066E-23 -6.5061417E-26
 269   18  -2.19374E-01  0.0002446949 -3.5076366E-08 -3.2224588E-12 -6.1947433E-16 -1.8298287E-20  4.8501003E-23 -1.3927609E-25
 269   19  -2.10126E-01  0.0002420150 -3.5449102E-08 -3.3168413E-12 -6.2220884E-16 -1.2326208E-20  3.0739413E-26  0.0000000E+00
 269   20  -2.00502E-01  0.0002391630 -3.5853105E-08 -3.4166138E-12 -6.2523225E-16 -2.0964112E-20 -7.6354005E-23 -3.1896051E-25
 270    0  -2.45767E-01  0.0002403369 -3.3116681E-08 -2.5602437E-12 -3.0206603E-16  4.1427578E-20 -1.5043021E-22 -2.8236693E-25
 270    1  -2.45287E-01  0.0002402044 -3.3132049E-08 -2.5626586E-12 -3.0166085E-16  3.9598626E-20 -1.5439005E-22 -2.8333513E-25
 270    2  -2.44326E-01  0.0002399392 -3.3162830E-08 -2.5674791E-12 -3.0090685E-16  3.5797608E-20 -1.6234856E-22 -2.8510476E-25
 270    3  -2.42888E-01  0.0002395409 -3.3209109E-08 -2.5746892E-12 -2.9992394E-16  2.9736481E-20 -1.7437063E-22 -2.8732897E-25
 270    4  -2.40974E-01  0.0002390091 -3.3271017E-08 -2.5842689E-12 -2.9890550E-16  2.0980160E-20 -1.9052601E-22 -2.8945947E-25
 270    5  -2.38587E-01  0.0002383429 -3.3348724E-08 -2.5962081E-12 -2.9815254E-16  8.9395200E-21 -2.1084188E-22 -2.9072105E-25
 270    6  -2.35732E-01  0.0002375414 -3.3442445E-08 -2.6105140E-12 -2.9808914E-16 -7.1203522E-21 -2.3525192E-22 -2.9006859E-25
 270    7  -2.32413E-01  0.0002366035 -3.3552438E-08 -2.6272342E-12 -2.9930692E-16 -2.8071094E-20 -2.6351644E-22 -2.8617419E-25
 270    8  -2.28636E-01  0.0002355278 -3.3679006E-08 -2.6464840E-12 -3.0260526E-16 -5.4893687E-20 -2.9511972E-22 -2.7738297E-25
 270    9  -2.24407E-01  0.0002343128 -3.3822508E-08 -2.6684849E-12 -3.0903586E-16 -8.8621678E-20 -3.2914934E-22 -2.6174383E-25
 270   10  -2.19734E-01  0.0002329567 -3.3983367E-08 -2.6936163E-12 -3.1994466E-16 -1.3025452E-19 -3.6415487E-22 -2.3704570E-25
 270   11  -2.14626E-01  0.0002314575 -3.4162090E-08 -2.7224813E-12 -3.3700164E-16 -1.8061805E-19 -3.9800036E-22 -2.0095925E-25
 270   12  -2.09090E-01  0.0002298130 -3.4359300E-08 -2.7559861E-12 -3.6220618E-16 -2.4017108E-19 -4.2773508E-22 -1.5127677E-25
 270   13  -2.03139E-01  0.0002280207 -3.4575782E-08 -2.7954317E-12 -3.9784919E-16 -3.0875068E-19 -4.4951809E-22 -8.6287603E-26
 270   14  -1.96781E-01  0.0002260778 -3.4812541E-08 -2.8426103E-12 -4.4641198E-16 -3.8526005E-19 -4.5866322E-22 -5.3781759E-27
 270   15  -1.90030E-01  0.0002239813 -3.5070896E-08 -2.8998943E-12 -5.1037584E-16 -4.6732980E-19 -4.4987702E-22  9.0195889E-26
 270   16  -1.82899E-01  0.0002217278 -3.5352582E-08 -2.9702987E-12 -5.9192501E-16 -5.5100751E-19 -4.1780056E-22  1.9631096E-25
 270   17  -1.75401E-01  0.0002193134 -3.5659883E-08 -3.0574883E-12 -6.9253263E-16 -6.3057648E-19 -3.5797346E-22  3.0484062E-25
 270   18  -1.67552E-01  0.0002167339 -3.5995780E-08 -3.1657002E-12 -8.1245496E-16 -6.9866129E-19 -2.6832559E-22  4.0252937E-25
 270   19  -1.59368E-01  0.0002139843 -3.6364100E-08 -3.2995459E-12 -9.5020070E-16 -7.4683673E-19 -1.5125269E-22  4.7019246E-25
 270   20  -1.50868E-01  0.0002110591 -3.6769650E-08 -3.4636782E-12 -1.1021262E-15 -7.6700464E-19 -1.6213749E-23  4.8269927E-25
 271    0  -1.94201E-01  0.0002141328 -3.3490894E-08 -2.5019604E-12 -6.9992356E-16 -3.5981602E-19  1.8760780E-22  2.5153516E-25
 271    1  -1.93773E-01  0.0002139988 -3.3505923E-08 -2.5075742E-12 -7.0351042E-16 -3.5754364E-19  1.9110272E-22  2.4772283E-25
 271    2  -1.92918E-01  0.0002137306 -3.3536081E-08 -2.5188875E-12 -7.1061541E-16 -3.5287520E-19  1.9792983E-22  2.3979046E-25
 271    3  -1.91636E-01  0.0002133279 -3.3581576E-08 -2.5360682E-12 -7.2109243E-16 -3.4557124E-19  2.0773718E-22  2.2710463E-25
 271    4  -1.89932E-01  0.0002127901 -3.3642720E-08 -2.5593622E-12 -7.3471189E-16 -3.3530311E-19  2.1994866E-22  2.0874713E-25
 271    5  -1.87807E-01  0.0002121165 -3.3719945E-08 -2.5890815E-12 -7.5113993E-16 -3.2168483E-19  2.3369096E-22  1.8347897E-25
 271    6  -1.85267E-01  0.0002113061 -3.3813806E-08 -2.6255912E-12 -7.6992567E-16 -3.0433710E-19  2.4771489E-22  1.4982156E-25
 271    7  -1.82315E-01  0.0002103577 -3.3924995E-08 -2.6692898E-12 -7.9048760E-16 -2.8297060E-19  2.6029305E-22  1.0608372E-25
 271    8  -1.78958E-01  0.0002092701 -3.4054346E-08 -2.7205838E-12 -8.1211248E-16 -2.5750948E-19  2.6911577E-22  5.0486177E-26
 271    9  -1.75202E-01  0.0002080414 -3.4202851E-08 -2.7798588E-12 -8.3397365E-16 -2.2825478E-19  2.7118803E-22 -1.8684686E-26
 271   10  -1.71055E-01  0.0002066700 -3.4371662E-08 -2.8474465E-12 -8.5518292E-16 -1.9609970E-19  2.6276861E-22 -1.0276984E-25
 271   11  -1.66525E-01  0.0002051534 -3.4562097E-08 -2.9235967E-12 -8.7489356E-16 -1.6279093E-19  2.3935165E-22 -2.0241292E-25
 271   12  -1.61621E-01  0.0002034894 -3.4775641E-08 -3.0084606E-12 -8.9247210E-16 -1.3123019E-19  1.9578347E-22 -3.1700766E-25
 271   13  -1.56354E-01  0.0002016749 -3.5013942E-08 -3.1021015E-12 -9.0776125E-16 -1.0578809E-19  1.2653395E-22 -4.4409624E-25
 271   14  -1.50735E-01  0.0001997067 -3.5278811E-08 -3.2045547E-12 -9.2145086E-16 -9.2587464E-20  2.6215469E-23 -5.7861884E-25
 271   15  -1.44776E-01  0.0001975812 -3.5572222E-08 -3.3159651E-12 -9.3556446E-16 -9.9669560E-20 -1.0958637E-22 -7.1219964E-25
 271   16  -1.38489E-01  0.0001952943 -3.5896337E-08 -3.4368369E-12 -9.5404867E-16 -1.3693820E-19 -2.8312767E-22 -8.3258101E-25
 271   17  -1.31891E-01  0.0001928413 -3.6253572E-08 -3.5684330E-12 -9.8341869E-16 -2.1573201E-19 -4.9297563E-22 -9.2351639E-25
 271   18  -1.24996E-01  0.0001902170 -3.6646725E-08 -3.7133563E-12 -1.0333668E-15 -3.4787034E-19 -7.3230044E-22 -9.6564093E-25
 271   19  -1.17821E-01  0.0001874155 -3.7079216E-08 -3.8763254E-12 -1.1171766E-15 -5.4404012E-19 -9.8730056E-22 -9.3881976E-25
 271   20  -1.10384E-01  0.0001844303 -3.7555488E-08 -4.0651247E-12 -1.2517346E-15 -8.1152113E-19 -1.2364731E-21 -8.2683616E-25
 272    0  -1.51283E-01  0.0001894398 -3.3723400E-08 -2.7189422E-12 -6.2205130E-16 -3.9090761E-19 -5.7567587E-22 -2.3414477E-25
 272    1  -1.50904E-01  0.0001893049 -3.3739729E-08 -2.7239344E-12 -6.2599480E-16 -3.9783475E-19 -5.7891668E-22 -2.2886969E-25
 272    2  -1.50148E-01  0.0001890348 -3.3772476E-08 -2.7340150E-12 -6.3409200E-16 -4.1180560E-19 -5.8517418E-22 -2.1810090E-25
 272    3  -1.49015E-01  0.0001886293 -3.3821826E-08 -2.7493836E-12 -6.4676290E-16 -4.3303226E-19 -5.9398704E-22 -2.0143922E-25
 272    4  -1.47508E-01  0.0001880876 -3.3888062E-08 -2.7703633E-12 -6.6465790E-16 -4.6180388E-19 -6.0462435E-22 -1.7831393E-25
 272    5  -1.45630E-01  0.0001874090 -3.3971577E-08 -2.7974236E-12 -6.8866098E-16 -4.9843505E-19 -6.1605696E-22 -1.4804954E-25
 272    6  -1.43386E-01  0.0001865925 -3.4072888E-08 -2.8312184E-12 -7.1990620E-16 -5.4320096E-19 -6.2690400E-22 -1.0994385E-25
 272    7  -1.40781E-01  0.0001856367 -3.4192661E-08 -2.8726324E-12 -7.5978285E-16 -5.9625034E-19 -6.3541586E-22 -6.3446705E-26
 272    8  -1.37819E-01  0.0001845404 -3.4331739E-08 -2.9228370E-12 -8.0992980E-16 -6.5749330E-19 -6.3945383E-22 -8.3483224E-27
 272    9  -1.34509E-01  0.0001833016 -3.4491186E-08 -2.9833568E-12 -8.7221047E-16 -7.2646766E-19 -6.3652309E-22  5.4958662E-26
 272   10  -1.30856E-01  0.0001819183 -3.4672341E-08 -3.0561410E-12 -9.4865610E-16 -8.0219195E-19 -6.2391035E-22  1.2499939E-25
 272   11  -1.26871E-01  0.0001803882 -3.4876888E-08 -3.1436371E-12 -1.0413731E-15 -8.8302345E-19 -5.9891492E-22  1.9876555E-25
 272   12  -1.22562E-01  0.0001787087 -3.5106954E-08 -3.2488582E-12 -1.1524052E-15 -9.6656037E-19 -5.5929812E-22  2.7103053E-25
 272   13  -1.17939E-01  0.0001768764 -3.5365213E-08 -3.3754344E-12 -1.2835523E-15 -1.0496439E-18 -5.0396721E-22  3.3370124E-25
 272   14  -1.13014E-01  0.0001748879 -3.5655022E-08 -3.5276352E-12 -1.4361628E-15 -1.1285469E-18 -4.3400192E-22  3.7501959E-25
 272   15  -1.07800E-01  0.0001727389 -3.5980575E-08 -3.7103554E-12 -1.6109454E-15 -1.1994798E-18 -3.5398655E-22  3.7926518E-25
 272   16  -1.02309E-01  0.0001704246 -3.6347065E-08 -3.9290574E-12 -1.8078741E-15 -1.2595521E-18 -2.7372021E-22  3.2662462E-25
 272   17  -9.65570E-02  0.0001679390 -3.6760868E-08 -4.1896896E-12 -2.0263320E-15 -1.3083642E-18 -2.1007983E-22  1.9413000E-25
 272   18  -9.05590E-02  0.0001652756 -3.7229727E-08 -4.4986247E-12 -2.2656886E-15 -1.3503718E-18 -1.8880058E-22 -4.2323313E-26
 272   19  -8.43326E-02  0.0001624261 -3.7762947E-08 -4.8627238E-12 -2.5265875E-15 -1.3980714E-18 -2.4567158E-22 -4.0463778E-25
 272   20  -7.78963E-02  0.0001593811 -3.8371634E-08 -5.2897060E-12 -2.8132665E-15 -1.4759336E-18 -4.2670484E-22 -9.0874327E-25
 273    0  -1.15942E-01  0.0001663557 -3.3824713E-08 -3.2474010E-12 -1.3673652E-15 -5.5930932E-19  6.6050570E-23 -1.3255677E-25
 273    1  -1.15609E-01  0.0001662204 -3.3844231E-08 -3.2583623E-12 -1.3729545E-15 -5.5852732E-19  6.4131061E-23 -1.4192871E-25
 273    2  -1.14945E-01  0.0001659495 -3.3883463E-08 -3.2804193E-12 -1.3841115E-15 -5.5703994E-19  5.9893186E-23 -1.6087357E-25
 273    3  -1.13950E-01  0.0001655425 -3.3942811E-08 -3.3138377E-12 -1.4007900E-15 -5.5501161E-19  5.2530345E-23 -1.8978335E-25
 273    4  -1.12628E-01  0.0001649988 -3.4022884E-08 -3.3590177E-12 -1.4229437E-15 -5.5276261E-19  4.0804144E-23 -2.2913650E-25
 273    5  -1.10981E-01  0.0001643173 -3.4124513E-08 -3.4164875E-12 -1.4505291E-15 -5.5083150E-19  2.3011908E-23 -2.7937838E-25
 273    6  -1.09015E-01  0.0001634969 -3.4248770E-08 -3.4869055E-12 -1.4835469E-15 -5.5007945E-19 -3.0280600E-24 -3.4080339E-25
 273    7  -1.06732E-01  0.0001625358 -3.4396980E-08 -3.5710629E-12 -1.5220962E-15 -5.5183719E-19 -3.9976266E-23 -4.1324481E-25
 273    8  -1.04141E-01  0.0001614324 -3.4570751E-08 -3.6698940E-12 -1.5664588E-15 -5.5804427E-19 -9.0893430E-23 -4.9587801E-25
 273    9  -1.01246E-01  0.0001601842 -3.4772003E-08 -3.7844996E-12 -1.6172303E-15 -5.7144371E-19 -1.5914197E-22 -5.8691007E-25
 273   10  -9.80563E-02  0.0001587887 -3.5003001E-08 -3.9161927E-12 -1.6755007E-15 -5.9574420E-19 -2.4812898E-22 -6.8335751E-25
 273   11  -9.45799E-02  0.0001572428 -3.5266400E-08 -4.0665787E-12 -1.7430978E-15 -6.3578162E-19 -3.6101951E-22 -7.8102371E-25
 273   12  -9.08264E-02  0.0001555429 -3.5565307E-08 -4.2376874E-12 -1.8229008E-15 -6.9760824E-19 -5.0029671E-22 -8.7465444E-25
 273   13  -8.68064E-02  0.0001536848 -3.5903367E-08 -4.4321751E-12 -1.9192145E-15 -7.8849103E-19 -6.6743729E-22 -9.5906383E-25
 273   14  -8.25315E-02  0.0001516636 -3.6284877E-08 -4.6536229E-12 -2.0382044E-15 -9.1682941E-19 -8.6273942E-22 -1.0307287E-24
 273   15  -7.80144E-02  0.0001494737 -3.6714968E-08 -4.9069543E-12 -2.1883654E-15 -1.0920041E-18 -1.0857145E-21 -1.0907337E-24
 273   16  -7.32690E-02  0.0001471086 -3.7199857E-08 -5.1989993E-12 -2.3810301E-15 -1.3243287E-18 -1.3365172E-21 -1.1491697E-24
 273   17  -6.83105E-02  0.0001445606 -3.7747218E-08 -5.5392337E-12 -2.6309465E-15 -1.6254588E-18 -1.6189479E-21 -1.2303127E-24
 273   18  -6.31555E-02  0.0001418208 -3.8366714E-08 -5.9407405E-12 -2.9570615E-15 -2.0097897E-18 -1.9458880E-21 -1.3797225E-24
 273   19  -5.78221E-02  0.0001388785 -3.9070744E-08 -6.4214750E-12 -3.3838362E-15 -2.4978127E-18 -2.3479475E-21 -1.6730975E-24
 273   20  -5.23299E-02  0.0001357211 -3.9875498E-08 -7.0060176E-12 -3.9437615E-15 -3.1229165E-18 -2.8871121E-21 -2.2308419E-24
 274    0  -8.71747E-02  0.0001447717 -3.4228326E-08 -3.9232554E-12 -1.5447069E-15 -8.5994362E-19 -5.8615906E-22 -1.2765614E-25
 274    1  -8.68853E-02  0.0001446347 -3.4251902E-08 -3.9356475E-12 -1.5533419E-15 -8.6698995E-19 -5.8796953E-22 -1.3114906E-25
 274    2  -8.63073E-02  0.0001443605 -3.4299279E-08 -3.9606413E-12 -1.5708260E-15 -8.8114899E-19 -5.9174141E-22 -1.3876810E-25
 274    3  -8.54424E-02  0.0001439485 -3.4370912E-08 -3.9986599E-12 -1.5975779E-15 -9.0255709E-19 -5.9784710E-22 -1.5183403E-25
 274    4  -8.42930E-02  0.0001433978 -3.4467498E-08 -4.0503662E-12 -1.6342569E-15 -9.3146595E-19 -6.0689997E-22 -1.7211885E-25
 274    5  -8.28625E-02  0.0001427072 -3.4589999E-08 -4.1166802E-12 -1.6817470E-15 -9.6826168E-19 -6.1996817E-22 -2.0214870E-25
 274    6  -8.11550E-02  0.0001418753 -3.4739670E-08 -4.1988199E-12 -1.7411946E-15 -1.0135521E-18 -6.3869761E-22 -2.4493843E-25
 274    7  -7.91756E-02  0.0001409001 -3.4918096E-08 -4.2983487E-12 -1.8140456E-15 -1.0682877E-18 -6.6550483E-22 -3.0378060E-25
 274    8  -7.69301E-02  0.0001397793 -3.5127248E-08 -4.4172378E-12 -1.9021108E-15 -1.1339453E-18 -7.0381008E-22 -3.8208047E-25
 274    9  -7.44255E-02  0.0001385104 -3.5369543E-08 -4.5579472E-12 -2.0076689E-15 -1.2127781E-18 -7.5816909E-22 -4.8279927E-25
 274   10  -7.16695E-02  0.0001370901 -3.5647937E-08 -4.7235361E-12 -2.1336398E-15 -1.3081555E-18 -8.3438220E-22 -6.0812313E-25
 274   11  -6.86708E-02  0.0001355146 -3.5966029E-08 -4.9178107E-12 -2.2838346E-15 -1.4249750E-18 -9.3950796E-22 -7.5930730E-25
 274   12  -6.54392E-02  0.0001337796 -3.6328206E-08 -5.1455357E-12 -2.4633374E-15 -1.5701536E-18 -1.0818479E-21 -9.3738942E-25
 274   13  -6.19856E-02  0.0001318800 -3.6739833E-08 -5.4127330E-12 -2.6790359E-15 -1.7531970E-18 -1.2711343E-21 -1.1454920E-24
 274   14  -5.83219E-02  0.0001298096 -3.7207502E-08 -5.7271138E-12 -2.9403576E-15 -1.9869269E-18 -1.5194869E-21 -1.3940059E-24
 274   15  -5.44613E-02  0.0001275613 -3.7739376E-08 -6.0987009E-12 -3.2602975E-15 -2.2886679E-18 -1.8441953E-21 -1.7096365E-24
 274   16  -5.04181E-02  0.0001251268 -3.8345662E-08 -6.5407292E-12 -3.6568871E-15 -2.6824239E-18 -2.2737693E-21 -2.1486684E-24
 274   17  -4.62084E-02  0.0001224961 -3.9039283E-08 -7.0709682E-12 -4.1554864E-15 -3.2032996E-18 -2.8590460E-21 -2.8115999E-24
 274   18  -4.18495E-02  0.0001196569 -3.9836830E-08 -7.7137172E-12 -4.7926295E-15 -3.9058892E-18 -3.6899024E-21 -3.8504920E-24
 274   19  -3.73605E-02  0.0001165948 -4.0759982E-08 -8.5029500E-12 -5.6227629E-15 -4.8787074E-18 -4.9141431E-21 -5.4471187E-24
 274   20  -3.27625E-02  0.0001132917 -4.1837638E-08 -9.4874615E-12 -6.7298148E-15 -6.2650528E-18 -6.7447044E-21 -7.7180622E-24
 275    0  -6.41146E-02  0.0001245793 -3.4673200E-08 -4.6036729E-12 -2.0971516E-15 -1.3337313E-18 -7.9916222E-22 -1.2278759E-25
 275    1  -6.38655E-02  0.0001244406 -3.4700873E-08 -4.6205036E-12 -2.1105375E-15 -1.3433343E-18 -8.0094616E-22 -1.3204371E-25
 275    2  -6.33683E-02  0.0001241627 -3.4756522E-08 -4.6544896E-12 -2.1376018E-15 -1.3626069E-18 -8.0491274E-22 -1.5257069E-25
 275    3  -6.26246E-02  0.0001237451 -3.4840768E-08 -4.7062844E-12 -2.1789102E-15 -1.3917049E-18 -8.1206717E-22 -1.8855342E-25
 275    4  -6.16369E-02  0.0001231868 -3.4954562E-08 -4.7769085E-12 -2.2353614E-15 -1.4309619E-18 -8.2419201E-22 -2.4635078E-25
 275    5  -6.04085E-02  0.0001224863 -3.5099225E-08 -4.8677705E-12 -2.3081551E-15 -1.4809892E-18 -8.4442738E-22 -3.3475938E-25
 275    6  -5.89437E-02  0.0001216418 -3.5276485E-08 -4.9807241E-12 -2.3988606E-15 -1.5429248E-18 -8.7782212E-22 -4.6474641E-25
 275    7  -5.72477E-02  0.0001206511 -3.5488539E-08 -5.1181332E-12 -2.5094949E-15 -1.6188159E-18 -9.3211268E-22 -6.4878209E-25
 275    8  -5.53264E-02  0.0001195114 -3.5738132E-08 -5.2829630E-12 -2.6426812E-15 -1.7122170E-18 -1.0183953E-21 -8.9859341E-25
 275    9  -5.31868E-02  0.0001182197 -3.6028651E-08 -5.4789060E-12 -2.8019292E-15 -1.8290269E-18 -1.1515648E-21 -1.2215284E-24
 275   10  -5.08368E-02  0.0001167719 -3.6364259E-08 -5.7105679E-12 -2.9921107E-15 -1.9785586E-18 -1.3497562E-21 -1.6133059E-24
 275   11  -4.82855E-02  0.0001151634 -3.6750061E-08 -5.9837514E-12 -3.2201941E-15 -2.1746130E-18 -1.6318874E-21 -2.0469009E-24
 275   12  -4.55429E-02  0.0001133889 -3.7192329E-08 -6.3058920E-12 -3.4962927E-15 -2.4361299E-18 -2.0116624E-21 -2.4553532E-24
 275   13  -4.26200E-02  0.0001114419 -3.7698812E-08 -6.6867226E-12 -3.8349529E-15 -2.7863353E-18 -2.4856642E-21 -2.7074978E-24
 275   14  -3.95293E-02  0.0001093146 -3.8279172E-08 -7.1392333E-12 -4.2563673E-15 -3.2485610E-18 -3.0122601E-21 -2.5744860E-24
 275   15  -3.62845E-02  0.0001069981 -3.8945603E-08 -7.6809350E-12 -4.7866408E-15 -3.8355034E-18 -3.4768565E-21 -1.6849905E-24
 275   16  -3.29007E-02  0.0001044814 -3.9713695E-08 -8.3352429E-12 -5.4552740E-15 -4.5268560E-18 -3.6374697E-21  5.3717945E-25
 275   17  -2.93946E-02  0.0001017511 -4.0603583E-08 -9.1323422E-12 -6.2863238E-15 -5.2274719E-18 -3.0412749E-21  4.9729728E-24
 275   18  -2.57846E-02  0.0000987909 -4.1641285E-08 -1.0107972E-11 -7.2769847E-15 -5.6940086E-18 -8.9352946E-22  1.3020828E-23
 275   19  -2.20913E-02  0.0000955807 -4.2859845E-08 -1.1296909E-11 -8.3532585E-15 -5.4098122E-18  4.1821076E-21  2.7270794E-23
 275   20  -1.83374E-02  0.0000920954 -4.4299223E-08 -1.2714915E-11 -9.2846697E-15 -3.3574673E-18  1.4758814E-20  5.4184501E-23
 276    0  -4.59646E-02  0.0001058080 -3.5080047E-08 -5.3069612E-12 -2.6297029E-15 -1.9601877E-18 -1.2397663E-21  2.5427640E-24
 276    1  -4.57531E-02  0.0001056676 -3.5111952E-08 -5.3280777E-12 -2.6493808E-15 -1.9748584E-18 -1.2033480E-21  2.6663312E-24
 276    2  -4.53310E-02  0.0001053864 -3.5176144E-08 -5.3707885E-12 -2.6891754E-15 -2.0028471E-18 -1.1252367E-21  2.9186304E-24
 276    3  -4.47000E-02  0.0001049637 -3.5273404E-08 -5.4360519E-12 -2.7498391E-15 -2.0410762E-18 -9.9472129E-22  3.3090244E-24
 276    4  -4.38625E-02  0.0001043983 -3.5404936E-08 -5.5253641E-12 -2.8323854E-15 -2.0841960E-18 -7.9461406E-22  3.8523911E-24
 276    5  -4.28221E-02  0.0001036885 -3.5572417E-08 -5.6407604E-12 -2.9376638E-15 -2.1233951E-18 -5.0064638E-22  4.5670642E-24
 276    6  -4.15829E-02  0.0001028323 -3.5778060E-08 -5.7848439E-12 -3.0658908E-15 -2.1449128E-18 -8.0081999E-23  5.4749300E-24
 276    7  -4.01503E-02  0.0001018271 -3.6024689E-08 -5.9607419E-12 -3.2157752E-15 -2.1279189E-18  5.0958991E-22  6.6004753E-24
 276    8  -3.85303E-02  0.0001006697 -3.6315832E-08 -6.1719559E-12 -3.3831684E-15 -2.0417279E-18  1.3220951E-21  7.9701668E-24
 276    9  -3.67301E-02  0.0000993562 -3.6655814E-08 -6.4220036E-12 -3.5590112E-15 -1.8422854E-18  2.4236245E-21  9.6118848E-24
 276   10  -3.47577E-02  0.0000978822 -3.7049823E-08 -6.7137116E-12 -3.7263350E-15 -1.4678737E-18  3.8939614E-21  1.1556888E-23
 276   11  -3.26223E-02  0.0000962421 -3.7503906E-08 -7.0479428E-12 -3.8560240E-15 -8.3414666E-19  5.8274890E-21  1.3849650E-23
 276   12  -3.03342E-02  0.0000944295 -3.8024804E-08 -7.4214666E-12 -3.9010501E-15  1.7143716E-19  8.3359892E-21  1.6586692E-23
 276   13  -2.79048E-02  0.0000924369 -3.8619498E-08 -7.8235872E-12 -3.7889854E-15  1.6959039E-18  1.1562972E-20  2.0058232E-23
 276   14  -2.53470E-02  0.0000902554 -3.9294246E-08 -8.2310961E-12 -3.4126841E-15  3.9310100E-18  1.5747017E-20  2.5203814E-23
 276   15  -2.26750E-02  0.0000878751 -4.0052828E-08 -8.6011378E-12 -2.6185414E-15  7.1441662E-18  2.1462458E-20  3.4936470E-23
 276   16  -1.99043E-02  0.0000852848 -4.0893665E-08 -8.8616215E-12 -1.1874310E-15  1.1797243E-17  3.0410345E-20  5.7459505E-23
 276   17  -1.70522E-02  0.0000824726 -4.1805532E-08 -8.8981234E-12  1.2164931E-15  1.8978637E-17  4.7649395E-20  1.1261467E-22
 276   18  -1.41378E-02  0.0000794266 -4.2761796E-08 -8.5311551E-12  5.2248086E-15  3.1780505E-17  8.6634644E-20  2.3589839E-22
 276   19  -1.11819E-02  0.0000761355 -4.3713089E-08 -7.4540275E-12  1.2372739E-14  5.8971502E-17  1.7582966E-19  4.3981445E-22
 276   20  -8.20697E-03  0.0000725885 -4.4575668E-08 -5.0262600E-12  2.6856773E-14  1.2238232E-16  3.4672959E-19  4.6849575E-22
 277    0  -3.19749E-02  0.0000885568 -3.5175238E-08 -5.2047975E-12 -6.3591206E-17  5.3594885E-18  8.4227315E-21  7.2433135E-24
 277    1  -3.17980E-02  0.0000884160 -3.5206489E-08 -5.2052483E-12 -1.0505590E-17  5.4572127E-18  8.5100411E-21  7.3891604E-24
 277    2  -3.14449E-02  0.0000881341 -3.5268996E-08 -5.2048882E-12  9.8433079E-17  5.6552590E-18  8.6891889E-21  7.7119618E-24
 277    3  -3.09173E-02  0.0000877103 -3.5362735E-08 -5.2010645E-12  2.6895927E-16  5.9591059E-18  8.9708350E-21  8.2843905E-24
 277    4  -3.02179E-02  0.0000871435 -3.5487566E-08 -5.1895747E-12  5.0970761E-16  6.3773662E-18  9.3778687E-21  9.2526329E-24
 277    5  -2.93500E-02  0.0000864321 -3.5643112E-08 -5.1642912E-12  8.3272587E-16  6.9233224E-18  9.9559682E-21  1.0888734E-23
 277    6  -2.83180E-02  0.0000855744 -3.5828568E-08 -5.1167597E-12  1.2537429E-15  7.6180252E-18  1.0798680E-20  1.3695586E-23
 277    7  -2.71270E-02  0.0000845681 -3.6042438E-08 -5.0356569E-12  1.7929235E-15  8.4981994E-18  1.2098018E-20  1.8586158E-23
 277    8  -2.57832E-02  0.0000834108 -3.6282189E-08 -4.9061530E-12  2.4764853E-15  9.6351489E-18  1.4246543E-20  2.7170113E-23
 277    9  -2.42935E-02  0.0000820997 -3.6543820E-08 -4.7091269E-12  3.3409477E-15  1.1178433E-17  1.8033505E-20  4.2146265E-23
 277   10  -2.26662E-02  0.0000806318 -3.6821347E-08 -4.4200083E-12  4.4443240E-15  1.3452850E-17  2.4998110E-20  6.7633175E-23
 277   11  -2.09102E-02  0.0000790044 -3.7106258E-08 -4.0064276E-12  5.8947656E-15  1.7164717E-17  3.7995650E-20  1.0869077E-22
 277   12  -1.90355E-02  0.0000772146 -3.7386956E-08 -3.4222038E-12  7.9200782E-15  2.3814650E-17  6.1897124E-20  1.6765194E-22
 277   13  -1.70533E-02  0.0000752597 -3.7648119E-08 -2.5910517E-12  1.1025279E-14  3.6453962E-17  1.0378187E-19  2.3067967E-22
 277   14  -1.49756E-02  0.0000731368 -3.7869391E-08 -1.3643448E-12  1.6320818E-14  6.0879903E-17  1.7026261E-19  2.2862035E-22
 277   15  -1.28157E-02  0.0000708420 -3.8021417E-08  5.7932305E-13  2.6127715E-14  1.0700186E-16  2.5531274E-19 -6.0294909E-23
 277   16  -1.05878E-02  0.0000683676 -3.8053798E-08  3.9473666E-12  4.4873035E-14  1.8886235E-16  3.0415208E-19 -1.2091755E-21
 277   17  -8.30748E-03  0.0000656979 -3.7864085E-08  1.0211713E-11  7.9788731E-14  3.1920991E-16  1.3469467E-19 -4.4217899E-21
 277   18  -5.99142E-03  0.0000628008 -3.7231365E-08  2.2078579E-11  1.3950265E-13  4.9255271E-16 -6.6052620E-19 -1.1566882E-20
 277   19  -3.65735E-03  0.0000596258 -3.5700253E-08  4.3492067E-11  2.2634242E-13  6.5932373E-16 -2.6256911E-18 -2.4265713E-20
 277   20  -1.31972E-03  0.0000561889 -3.2340172E-08  7.7305870E-11  3.1640698E-13  7.1293814E-16 -5.6296345E-18 -4.2270931E-20
 278    0  -2.14047E-02  0.0000733191 -3.2943323E-08  2.4003654E-13  1.0739959E-14  3.7879585E-17  1.0748725E-19  1.1564249E-22
 278    1  -2.12582E-02  0.0000731866 -3.2945872E-08  3.0729011E-13  1.1032107E-14  3.9406998E-17  1.1102020E-19  1.1053671E-22
 278    2  -2.09659E-02  0.0000729216 -3.2950296E-08  4.4675495E-13  1.1653470E-14  4.2643924E-17  1.1822851E-19  9.8024117E-23
 278    3  -2.05296E-02  0.0000725236 -3.2955203E-08  6.6935943E-13  1.2685555E-14  4.7985197E-17  1.2933626E-19  7.2535817E-23
 278    4  -1.99515E-02  0.0000719925 -3.2958404E-08  9.9479189E-13  1.4272020E-14  5.6085853E-17  1.4446739E-19  2.3489482E-23
 278    5  -1.92348E-02  0.0000713274 -3.2956697E-08  1.4564235E-12  1.6647702E-14  6.7944310E-17  1.6325617E-19 -6.8452302E-23
 278    6  -1.83836E-02  0.0000705276 -3.2945451E-08  2.1102118E-12  2.0184595E-14  8.5000686E-17  1.8401919E-19 -2.3777203E-22
 278    7  -1.74025E-02  0.0000695917 -3.2917749E-08  3.0499224E-12  2.5458515E-14  1.0922738E-16  2.0210317E-19 -5.4487759E-22
 278    8  -1.62974E-02  0.0000685176 -3.2862630E-08  4.4318856E-12  3.3333229E-14  1.4315933E-16  2.0683831E-19 -1.0938131E-21
 278    9  -1.50745E-02  0.0000673019 -3.2761810E-08  6.5141869E-12  4.5052131E-14  1.8968572E-16  1.7618061E-19 -2.0571258E-21
 278   10  -1.37413E-02  0.0000659394 -3.2583433E-08  9.7117827E-12  6.2268747E-14  2.5143204E-16  6.8885782E-20 -3.7079203E-21
 278   11  -1.23058E-02  0.0000644218 -3.2271525E-08  1.4664211E-11  8.6903366E-14  3.2934031E-16 -1.8458620E-19 -6.4441256E-21
 278   12  -1.07772E-02  0.0000627374 -3.1728307E-08  2.2287563E-11  1.2052304E-13  4.2049249E-16 -6.8319402E-19 -1.0783298E-20
 278   13  -9.16498E-03  0.0000608725 -3.0787737E-08  3.3734703E-11  1.6290130E-13  5.1555461E-16 -1.5296346E-18 -1.7294913E-20
 278   14  -7.47879E-03  0.0000588271 -2.9167829E-08  5.0072239E-11  2.0909583E-13  5.9667749E-16 -2.7360520E-18 -2.6454853E-20
 278   15  -5.72394E-03  0.0000566956 -2.6328599E-08  7.1043616E-11  2.4342467E-13  6.3075031E-16 -3.9978494E-18 -3.8026020E-20
 278   16  -3.87513E-03  0.0000551966 -2.0568160E-08  8.8510403E-11  2.1472467E-13  5.4303894E-16 -4.0125208E-18 -4.6183500E-20
 279    0  -1.34238E-02  0.0000605212 -2.6172669E-08  3.7149937E-11  1.5264240E-13  4.6931012E-16 -1.6281640E-18 -1.7966199E-20
 279    1  -1.33021E-02  0.0000603934 -2.6063668E-08  3.8117069E-11  1.5498814E-13  4.7416037E-16 -1.6873200E-18 -1.8475906E-20
 279    2  -1.30594E-02  0.0000601378 -2.5835335E-08  4.0094930E-11  1.5957787E-13  4.8355022E-16 -1.8062095E-18 -1.9517881E-20
 279    3  -1.26969E-02  0.0000597552 -2.5464458E-08  4.3165142E-11  1.6617899E-13  4.9664748E-16 -1.9876633E-18 -2.1132298E-20
 279    4  -1.22166E-02  0.0000592482 -2.4913143E-08  4.7428353E-11  1.7426159E-13  5.1216458E-16 -2.2295930E-18 -2.3374423E-20
 279    5  -1.16207E-02  0.0000586245 -2.4119950E-08  5.2970206E-11  1.8276995E-13  5.2759961E-16 -2.5209301E-18 -2.6279344E-20
 279    6  -1.09113E-02  0.0000579052 -2.2984251E-08  5.9764373E-11  1.8962634E-13  5.3831743E-16 -2.8272607E-18 -2.9789054E-20
 279    7  -1.00892E-02  0.0000571485 -2.1328274E-08  6.7395897E-11  1.9065981E-13  5.3649718E-16 -3.0608354E-18 -3.3583690E-20
 279    8  -9.14942E-03  0.0000565247 -1.8765113E-08  7.4267485E-11  1.7675884E-13  5.0569711E-16 -3.0165539E-18 -3.6407626E-20
 279    9  -8.05800E-03  0.0000566695 -1.4029251E-08  7.4606508E-11  1.2263801E-13  3.8517461E-16 -2.1509968E-18 -3.2788458E-20


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Sg_Rb87.out <==
reading  fit_levels_Sg_Rb87.inp  ...
read in  5865  energy levels
restricting to first  1071  levels
E0 =  -6202.0223
Optimizing:
Y(1,0)  =  we
Y(2,0)  = -wexe
Y(3,0)  =  weye
Y(4,0)  =  weze
Y(0,1)  =  Be
Y(0,2)  = -De
Y(0,3)  =  He
Y(0,4)  =  Le
Y(1,1)  = -alpha_e
Y(1,2)  = -beta_e
Y(2,1)  =  gamma_e

optimizing  11  parameters in Dunham expansion

 Parameter           Value 
-------------------------------
Y(1,0) =      45.945390855563 
Y(2,0) =      -0.078691422749 
Y(3,0) =       0.000088900536 
Y(4,0) =      -0.000000608608 
Y(0,1) =       0.016839323673 
Y(0,2) =       0.000000139134 
Y(0,3) =      -0.000000000431 
Y(0,4) =       0.000000000000 
Y(1,1) =      -0.000037998461 
Y(1,2) =      -0.000000000662 
Y(2,1) =      -0.000000010223 
-------------------------------


 v   J            E(calc)               E(ori)                Delta
--------------------------------------------------------------------------------------
  0   0   -6179.069266353376   -6179.071000000000       0.001733646624
  0   1   -6179.035625157831   -6179.037300000000       0.001674842169
  0   2   -6178.968339517711   -6178.969900000000       0.001560482289
  0   3   -6178.867403238792   -6178.868800000000       0.001396761209
  0   4   -6178.732807770553   -6178.734100000000       0.001292229446
  0   5   -6178.564543042420   -6178.565600000000       0.001056957580
  0   6   -6178.362598490896   -6178.363400000000       0.000801509104
  0   7   -6178.126964202286   -6178.127500000000       0.000535797713
  0   8   -6177.857632076859   -6177.858000000000       0.000367923141
  0   9   -6177.554596901488   -6177.554700000000       0.000103098511
  0  10   -6177.217857198982   -6177.217800000000      -0.000057198981
  0  11   -6176.847415703488   -6176.847200000000      -0.000215703488
  0  12   -6176.443279292518   -6176.442900000000      -0.000379292518
  0  13   -6176.005458187344   -6176.004900000000      -0.000558187344
  0  14   -6175.533964214608   -6175.533200000000      -0.000764214608
  0  15   -6175.028807903313   -6175.027900000000      -0.000907903313
  0  16   -6174.489994172333   -6174.488900000000      -0.001094172333
  0  17   -6173.917516344954   -6173.916200000000      -0.001316344954
  0  18   -6173.311348207973   -6173.309900000000      -0.001448207972
  0  19   -6172.671433814144   -6172.669900000000      -0.001533814144
  0  20   -6171.997674707923   -6171.996200000000      -0.001474707923
  1   0   -6133.280972459610   -6133.283000000000       0.002027540390
  1   1   -6133.247407304524   -6133.249400000000       0.001992695476
  1   2   -6133.180273761205   -6133.182100000000       0.001826238795
  1   3   -6133.079565667198   -6133.081300000000       0.001734332802
  1   4   -6132.945274519634   -6132.946800000000       0.001525480366
  1   5   -6132.777390311470   -6132.778700000000       0.001309688530
  1   6   -6132.575902558631   -6132.577000000000       0.001097441369
  1   7   -6132.340801442726   -6132.341700000000       0.000898557274
  1   8   -6132.072078975206   -6132.072800000000       0.000721024794
  1   9   -6131.769730070015   -6131.770200000000       0.000469929985
  1  10   -6131.433753392918   -6131.434100000000       0.000346607082
  1  11   -6131.064151836898   -6131.064300000000       0.000148163102
  1  12   -6130.660932454189   -6130.661000000000       0.000067545811
  1  13   -6130.224105656666   -6130.224000000000      -0.000105656666
  1  14   -6129.753683477462   -6129.753400000000      -0.000283477462
  1  15   -6129.249676667951   -6129.249300000000      -0.000376667951
  1  16   -6128.712090385265   -6128.711500000000      -0.000590385264
  1  17   -6128.140918206826   -6128.140200000000      -0.000718206827
  1  18   -6127.536134189460   -6127.535300000000      -0.000834189460
  1  19   -6126.897682671825   -6126.896800000000      -0.000882671825
  1  20   -6126.225465500170   -6126.224700000000      -0.000765500170
  2   0   -6087.649278956145   -6087.651600000000       0.002321043855
  2   1   -6087.615789882409   -6087.618000000000       0.002210117591
  2   2   -6087.548808517673   -6087.550900000000       0.002091482327
  2   3   -6087.448328731248   -6087.450300000000       0.001971268753
  2   4   -6087.314342067920   -6087.316200000000       0.001857932080
  2   5   -6087.146838584177   -6087.148500000000       0.001661415823
  2   6   -6086.945807875367   -6086.947200000000       0.001392124633
  2   7   -6086.711240218397   -6086.712500000000       0.001259781603
  2   8   -6086.443127735907   -6086.444200000000       0.001072264093
  2   9   -6086.141465468911   -6086.142300000000       0.000834531090
  2  10   -6085.806252226127   -6085.807000000000       0.000747773873
  2  11   -6085.437491059374   -6085.438100000000       0.000608940626
  2  12   -6085.035189195610   -6085.035700000000       0.000510804391
  2  13   -6084.599357237314   -6084.599700000000       0.000342762686
  2  14   -6084.130007424107   -6084.130300000000       0.000292575893
  2  15   -6083.627150729736   -6083.627300000000       0.000149270264
  2  16   -6083.090792549588   -6083.090800000000       0.000007450412
  2  17   -6082.520926715228   -6082.520800000000      -0.000126715227
  2  18   -6081.917527553502   -6081.917300000000      -0.000227553502
  2  19   -6081.280539688976   -6081.280300000000      -0.000239688976
  2  20   -6080.609865269694   -6080.609800000000      -0.000065269694
  3   0   -6042.173681652948   -6042.176200000000       0.002518347052
  3   1   -6042.140268701453   -6042.142700000000       0.002431298547
  3   2   -6042.073439597079   -6042.075800000000       0.002360402920
  3   3   -6041.973188240910   -6041.975400000000       0.002211759091
  3   4   -6041.839506225377   -6041.841600000000       0.002093774623
  3   5   -6041.672383670509   -6041.674300000000       0.001916329491
  3   6   -6041.471810251068   -6041.473500000000       0.001689748932
  3   7   -6041.237776339266   -6041.239300000000       0.001523660734
  3   8   -6040.970274168930   -6040.971600000000       0.001325831070
  3   9   -6040.669298908140   -6040.670500000000       0.001201091860
  3  10   -6040.334849508572   -6040.335900000000       0.001050491428
  3  11   -6039.966929180882   -6039.967900000000       0.000970819117
  3  12   -6039.565545326747   -6039.566400000000       0.000854673252
  3  13   -6039.130708739252   -6039.131500000000       0.000791260749
  3  14   -6038.662431864506   -6038.663200000000       0.000768135494
  3  15   -6038.160725898631   -6038.161400000000       0.000674101369
  3  16   -6037.625596475268   -6037.626100000000       0.000503524732
  3  17   -6037.057037680122   -6037.057500000000       0.000462319877
  3  18   -6036.455024110062   -6036.455400000000       0.000375889937
  3  19   -6035.819500675567   -6035.819900000000       0.000399324434
  3  20   -6035.150369826463   -6035.150900000000       0.000530173536
  4   0   -5996.853690966578   -5996.856300000000       0.002609033422
  4   1   -5996.820354178211   -5996.822900000000       0.002545821789
  4   2   -5996.753677415983   -5996.756100000000       0.002422584017
  4   3   -5996.653654612739   -5996.656000000000       0.002345387261
  4   4   -5996.520277408565   -5996.522500000000       0.002222591435
  4   5   -5996.353535987022   -5996.355600000000       0.002064012978
  4   6   -5996.153420102292   -5996.155300000000       0.001879897708
  4   7   -5995.919920221892   -5995.921600000000       0.001679778107
  4   8   -5995.653028690832   -5995.654600000000       0.001571309168
  4   9   -5995.352740804264   -5995.354100000000       0.001359195736
  4  10   -5995.019055656815   -5995.020300000000       0.001244343185
  4  11   -5994.651976617981   -5994.653200000000       0.001223382019
  4  12   -5994.251511264159   -5994.252700000000       0.001188735841
  4  13   -5993.817670579040   -5993.818800000000       0.001129420960
  4  14   -5993.350467215222   -5993.351500000000       0.001032784778
  4  15   -5992.849912591199   -5992.850900000000       0.000987408802
  4  16   -5992.316012578865   -5992.316900000000       0.000887421135
  4  17   -5991.748761518069   -5991.749600000000       0.000838481931
  4  18   -5991.148134275704   -5991.148900000000       0.000765724296
  4  19   -5990.514076048153   -5990.514900000000       0.000823951847
  4  20   -5989.846489587037   -5989.847500000000       0.001010412963
  5   0   -5951.688831920181   -5951.691400000000       0.002568079819
  5   1   -5951.655571335835   -5951.658100000000       0.002528664165
  5   2   -5951.589046997530   -5951.591500000000       0.002453002470
  5   3   -5951.489252869884   -5951.491600000000       0.002347130117
  5   4   -5951.356180640628   -5951.358400000000       0.002219359372
  5   5   -5951.189820556863   -5951.191900000000       0.002079443137
  5   6   -5950.990162452189   -5950.992100000000       0.001937547811
  5   7   -5950.757196889422   -5950.758900000000       0.001703110578
  5   8   -5950.490916324760   -5950.492500000000       0.001583675240
  5   9   -5950.191316180426   -5950.192800000000       0.001483819574
  5  10   -5949.858395694001   -5949.859800000000       0.001404305999
  5  11   -5949.492158393818   -5949.493500000000       0.001341606182
  5  12   -5949.092612030993   -5949.093900000000       0.001287969007
  5  13   -5948.659767779825   -5948.661000000000       0.001232220176
  5  14   -5948.193638499400   -5948.194900000000       0.001261500601
  5  15   -5947.694235830581   -5947.695400000000       0.001164169419
  5  16   -5947.161565883524   -5947.162700000000       0.001134116475
  5  17   -5946.595623252216   -5946.596700000000       0.001076747784
  5  18   -5945.996383073571   -5945.997400000000       0.001016926430
  5  19   -5945.363790829882   -5945.364900000000       0.001109170118
  5  20   -5944.697749574559   -5944.699100000000       0.001350425441
  6   0   -5906.678644143494   -5906.681200000000       0.002555856506
  6   1   -5906.645459804060   -5906.648000000000       0.002540195940
  6   2   -5906.579087971461   -5906.581500000000       0.002412028539
  6   3   -5906.479522642080   -5906.481800000000       0.002277357919
  6   4   -5906.346755551306   -5906.348900000000       0.002144448694
  6   5   -5906.180777009771   -5906.182800000000       0.002022990228
  6   6   -5905.981576930492   -5905.983400000000       0.001823069508
  6   7   -5905.749145971592   -5905.750900000000       0.001754028408
  6   8   -5905.483476700451   -5905.485100000000       0.001623299549
  6   9   -5905.184564666366   -5905.186100000000       0.001535333634
  6  10   -5904.852409249867   -5904.853800000000       0.001390750132
  6  11   -5904.487014138128   -5904.488400000000       0.001385861872
  6  12   -5904.088387256987   -5904.089700000000       0.001312743014
  6  13   -5903.656539971343   -5903.657900000000       0.001360028657
  6  14   -5903.191485346775   -5903.192800000000       0.001314653225
  6  15   -5902.693235246519   -5902.694500000000       0.001264753480
  6  16   -5902.161796018984   -5902.163000000000       0.001203981015
  6  17   -5901.597162512298   -5901.598400000000       0.001237487701
  6  18   -5900.999310133401   -5901.000500000000       0.001189866599
  6  19   -5900.368184650490   -5900.369500000000       0.001315349510
  6  20   -5899.703689418770   -5899.705200000000       0.001510581230
  7   0   -5861.822681872852   -5861.825100000000       0.002418127148
  7   1   -5861.789573819218   -5861.791900000000       0.002326180782
  7   2   -5861.723354574106   -5861.725600000000       0.002245425894
  7   3   -5861.624018165664   -5861.626200000000       0.002181834336
  7   4   -5861.491556376934   -5861.493600000000       0.002043623066
  7   5   -5861.325959582079   -5861.327900000000       0.001940417921
  7   6   -5861.127217773538   -5861.129000000000       0.001782226462
  7   7   -5860.895321704737   -5860.896900000000       0.001578295262
  7   8   -5860.630264054241   -5860.631800000000       0.001535945759
  7   9   -5860.332040498416   -5860.333500000000       0.001459501584
  7  10   -5860.000650560749   -5860.002000000000       0.001349439251
  7  11   -5859.636098087248   -5859.637400000000       0.001301912752
  7  12   -5859.238391178472   -5859.239700000000       0.001308821528
  7  13   -5858.807541389930   -5858.808900000000       0.001358610070
  7  14   -5858.343561993684   -5858.344900000000       0.001338006316
  7  15   -5857.846465075344   -5857.847800000000       0.001334924656
  7  16   -5857.316257221579   -5857.317500000000       0.001242778421
  7  17   -5856.752933534652   -5856.754200000000       0.001266465349
  7  18   -5856.156469691527   -5856.157700000000       0.001230308472
  7  19   -5855.526811746313   -5855.528200000000       0.001388253687
  7  20   -5854.863863356000   -5854.865500000000       0.001636644000
  8   0   -5817.120513951176   -5817.122600000000       0.002086048824
  8   1   -5817.087482224234   -5817.089600000000       0.002117775766
  8   2   -5817.021415648389   -5817.023400000000       0.001984351611
  8   3   -5816.922308283557   -5816.924200000000       0.001891716443
  8   4   -5816.790151960428   -5816.791900000000       0.001748039572
  8   5   -5816.624937116708   -5816.626600000000       0.001662883292
  8   6   -5816.426653824249   -5816.428200000000       0.001546175751
  8   7   -5816.195292931778   -5816.196700000000       0.001407068223
  8   8   -5815.930847229050   -5815.932100000000       0.001252770950
  8   9   -5815.633312519499   -5815.634500000000       0.001187480501
  8  10   -5815.302688469566   -5815.303800000000       0.001111530433
  8  11   -5814.938979084097   -5814.940100000000       0.001120915903
  8  12   -5814.542192638373   -5814.543300000000       0.001107361627
  8  13   -5814.112340878505   -5814.113500000000       0.001159121495
  8  14   -5813.649437283048   -5813.650600000000       0.001162716952
  8  15   -5813.153494159981   -5813.154700000000       0.001205840019
  8  16   -5812.624518334228   -5812.625700000000       0.001181665772
  8  17   -5812.062505162197   -5812.063600000000       0.001094837803
  8  18   -5811.467430590874   -5811.468600000000       0.001169409126
  8  19   -5810.839240960270   -5810.840500000000       0.001259039730
  8  20   -5810.177840229177   -5810.179400000000       0.001559770823
  9   0   -5772.571723827979   -5772.573300000000       0.001576172021
  9   1   -5772.538768468619   -5772.540300000000       0.001531531380
  9   2   -5772.472854643821   -5772.474400000000       0.001545356179
  9   3   -5772.373976445271   -5772.375400000000       0.001423554729
  9   4   -5772.242125751309   -5772.243400000000       0.001274248692
  9   5   -5772.077293063172   -5772.078400000000       0.001106936828
  9   6   -5771.879468532137   -5771.880500000000       0.001031467863
  9   7   -5771.648643102229   -5771.649600000000       0.000956897771
  9   8   -5771.384809674392   -5771.385600000000       0.000790325607
  9   9   -5771.087964179129   -5771.088700000000       0.000735820871
  9  10   -5770.758106425834   -5770.758800000000       0.000693574166
  9  11   -5770.395240578191   -5770.396000000000       0.000759421809
  9  12   -5769.999375086203   -5770.000100000000       0.000724913797
  9  13   -5769.570521886584   -5769.571300000000       0.000778113415
  9  14   -5769.108694664380   -5769.109500000000       0.000805335620
  9  15   -5768.613905949941   -5768.614700000000       0.000794050059
  9  16   -5768.086162806448   -5768.087000000000       0.000837193553
  9  17   -5767.525460844449   -5767.526300000000       0.000839155551
  9  18   -5766.931776280951   -5766.932600000000       0.000823719049
  9  19   -5766.305055741879   -5766.306000000000       0.000944258120
  9  20   -5765.645203487808   -5765.646400000000       0.001196512192
 10   0   -5728.175909559369   -5728.176800000000       0.000890440631
 10   1   -5728.143030608482   -5728.143900000000       0.000869391518
 10   2   -5728.077269616511   -5728.078100000000       0.000830383488
 10   3   -5727.978620706913   -5727.979300000000       0.000679293087
 10   4   -5727.847075805677   -5727.847700000000       0.000624194323
 10   5   -5727.682625477578   -5727.683100000000       0.000474522422
 10   6   -5727.485259953308   -5727.485600000000       0.000340046692
 10   7   -5727.254970272196   -5727.255200000000       0.000229727803
 10   8   -5726.991749446373   -5726.991900000000       0.000150553627
 10   9   -5726.695593533410   -5726.695700000000       0.000106466590
 10  10   -5726.366502485657   -5726.366600000000       0.000097514343
 10  11   -5726.004480625635   -5726.004600000000       0.000119374366
 10  12   -5725.609536578067   -5725.609700000000       0.000163421933
 10  13   -5725.181682470273   -5725.181800000000       0.000117529728
 10  14   -5724.720932193784   -5724.721100000000       0.000167806215
 10  15   -5724.227298501331   -5724.227500000000       0.000201498669
 10  16   -5723.700788694344   -5723.701000000000       0.000211305656
 10  17   -5723.141398637512   -5723.141600000000       0.000201362488
 10  18   -5722.549104817868   -5722.549400000000       0.000295182132
 10  19   -5721.923854147242   -5721.924200000000       0.000345852758
 10  20   -5721.265551188001   -5721.266200000000       0.000648811999
 11   0   -5683.932683808040   -5683.932800000000       0.000116191960
 11   1   -5683.899881306515   -5683.900000000000       0.000118693484
 11   2   -5683.834273229155   -5683.834300000000       0.000026770846
 11   3   -5683.735853731178   -5683.735800000000      -0.000053731178
 11   4   -5683.604614786233   -5683.604400000000      -0.000214786232
 11   5   -5683.440547022621   -5683.440200000000      -0.000347022621
 11   6   -5683.243640750457   -5683.243200000000      -0.000440750458
 11   7   -5683.013887104375   -5683.013400000000      -0.000487104375
 11   8   -5682.751279207689   -5682.750700000000      -0.000579207689
 11   9   -5682.455813245039   -5682.455200000000      -0.000613245039
 11  10   -5682.127489311732   -5682.126800000000      -0.000689311732
 11  11   -5681.766311889124   -5681.765700000000      -0.000611889124
 11  12   -5681.372289776660   -5681.371700000000      -0.000589776660
 11  13   -5680.945435292264   -5680.944900000000      -0.000535292264
 11  14   -5680.485762533960   -5680.485200000000      -0.000562533960
 11  15   -5679.993284476845   -5679.992800000000      -0.000484476845
 11  16   -5679.468008660610   -5679.467500000000      -0.000508660611
 11  17   -5678.909931204082   -5678.909500000000      -0.000431204082
 11  18   -5678.319028864318   -5678.318600000000      -0.000428864319
 11  19   -5677.695248839055   -5677.695000000000      -0.000248839056
 11  20   -5677.038495992454   -5677.038500000000       0.000004007546
 12   0   -5639.841673843281   -5639.841000000000      -0.000673843280
 12   1   -5639.808947832009   -5639.808200000000      -0.000747832009
 12   2   -5639.743492751039   -5639.742700000000      -0.000792751039
 12   3   -5639.645302787357   -5639.644400000000      -0.000902787357
 12   4   -5639.514369962259   -5639.513400000000      -0.000969962260
 12   5   -5639.350684967590   -5639.349600000000      -0.001084967590
 12   6   -5639.154238192876   -5639.153100000000      -0.001138192875
 12   7   -5638.925020868054   -5638.923700000000      -0.001320868054
 12   8   -5638.663026227627   -5638.661700000000      -0.001326227627
 12   9   -5638.368250583306   -5638.366900000000      -0.001350583306
 12  10   -5638.040694173347   -5638.039300000000      -0.001394173347
 12  11   -5637.680361637947   -5637.679000000000      -0.001361637947
 12  12   -5637.287261951272   -5637.285900000000      -0.001361951272
 12  13   -5636.861407621851   -5636.860100000000      -0.001307621851
 12  14   -5636.402812954196   -5636.401600000000      -0.001212954196
 12  15   -5635.911491145775   -5635.910300000000      -0.001191145776
 12  16   -5635.387449974537   -5635.386300000000      -0.001149974537
 12  17   -5634.830685813448   -5634.829600000000      -0.001085813448
 12  18   -5634.241175689593   -5634.240100000000      -0.001075689593
 12  19   -5633.618867086609   -5633.617900000000      -0.000967086609
 12  20   -5632.963665170452   -5632.963000000000      -0.000665170453
 13   0   -5595.902521540973   -5595.901100000000      -0.001421540973
 13   1   -5595.869872060845   -5595.868500000000      -0.001372060845
 13   2   -5595.804570058044   -5595.803100000000      -0.001470058044
 13   3   -5595.706609751329   -5595.705100000000      -0.001509751329
 13   4   -5595.575983209643   -5595.574300000000      -0.001683209643
 13   5   -5595.412681188364   -5595.410900000000      -0.001781188364
 13   6   -5595.216694156442   -5595.214800000000      -0.001894156442
 13   7   -5594.988013439115   -5594.986100000000      -0.001913439115
 13   8   -5594.726632382070   -5594.724600000000      -0.002032382070
 13   9   -5594.432547424090   -5594.430500000000      -0.002047424089
 13  10   -5594.105758946384   -5594.103700000000      -0.002058946384
 13  11   -5593.746271747986   -5593.744300000000      -0.001971747985
 13  12   -5593.354094977783   -5593.352100000000      -0.001994977783
 13  13   -5592.929241334911   -5592.927300000000      -0.001941334911
 13  14   -5592.471725330369   -5592.469900000000      -0.001825330369
 13  15   -5591.981560383999   -5591.979800000000      -0.001760383999
 13  16   -5591.458754512005   -5591.457000000000      -0.001754512004
 13  17   -5590.903304341492   -5590.901600000000      -0.001704341492
 13  18   -5590.315187169568   -5590.313500000000      -0.001687169568
 13  19   -5589.694350765784   -5589.692800000000      -0.001550765784
 13  20   -5589.040700597880   -5589.039400000000      -0.001300597881
 14   0   -5552.114883383587   -5552.112900000000      -0.001983383587
 14   1   -5552.082310475493   -5552.080300000000      -0.002010475493
 14   2   -5552.017161632643   -5552.015100000000      -0.002061632644
 14   3   -5551.919431105564   -5551.917300000000      -0.002131105564
 14   4   -5551.789111010851   -5551.786800000000      -0.002311010851
 14   5   -5551.626192167416   -5551.623800000000      -0.002392167416
 14   6   -5551.430665123628   -5551.428200000000      -0.002465123628
 14   7   -5551.202521300028   -5551.200000000000      -0.002521300028
 14   8   -5550.941754153488   -5550.939200000000      -0.002554153488
 14   9   -5550.648360249862   -5550.645700000000      -0.002660249862
 14  10   -5550.322340113313   -5550.319700000000      -0.002640113313
 14  11   -5549.963698701711   -5549.961100000000      -0.002598701711
 14  12   -5549.572445338666   -5549.569900000000      -0.002545338665
 14  13   -5549.148592913917   -5549.146100000000      -0.002492913917
 14  14   -5548.692156144954   -5548.689800000000      -0.002356144953
 14  15   -5548.203148673989   -5548.200800000000      -0.002348673989
 14  16   -5547.681578755484   -5547.679300000000      -0.002278755484
 14  17   -5547.127443270684   -5547.125200000000      -0.002243270684
 14  18   -5546.540719786721   -5546.538500000000      -0.002219786721
 14  19   -5545.921356359049   -5545.919300000000      -0.002056359050
 14  20   -5545.269258757206   -5545.267500000000      -0.001758757207
 15   0   -5508.478430460183   -5508.475900000000      -0.002530460182
 15   1   -5508.445934165013   -5508.443300000000      -0.002634165013
 15   2   -5508.380938563896   -5508.378300000000      -0.002638563896
 15   3   -5508.283437939123   -5508.280700000000      -0.002737939123
 15   4   -5508.153424454946   -5508.150600000000      -0.002824454946
 15   5   -5507.990888993805   -5507.987900000000      -0.002988993805
 15   6   -5507.795822183495   -5507.792800000000      -0.003022183495
 15   7   -5507.568215539853   -5507.565100000000      -0.003115539853
 15   8   -5507.308062630941   -5507.304900000000      -0.003162630941
 15   9   -5507.015360149681   -5507.012200000000      -0.003160149681
 15  10   -5506.690108763192   -5506.687000000000      -0.003108763192
 15  11   -5506.332313588182   -5506.329200000000      -0.003113588182
 15  12   -5505.941984122979   -5505.938900000000      -0.003084122979
 15  13   -5505.519133447929   -5505.516200000000      -0.002933447929
 15  14   -5505.063776487008   -5505.060900000000      -0.002876487008
 15  15   -5504.575927104804   -5504.573100000000      -0.002827104804
 15  16   -5504.055593794033   -5504.052800000000      -0.002793794033
 15  17   -5503.502773690084   -5503.500000000000      -0.002773690084
 15  18   -5502.917444630106   -5502.914700000000      -0.002744630106
 15  19   -5502.299554955467   -5502.297000000000      -0.002554955468
 15  20   -5501.649010737490   -5501.646700000000      -0.002310737490
 16   0   -5464.992848466418   -5464.989700000000      -0.003148466418
 16   1   -5464.960428825062   -5464.957200000000      -0.003228825062
 16   2   -5464.895586547458   -5464.892300000000      -0.003286547458
 16   3   -5464.798315947665   -5464.795000000000      -0.003315947665
 16   4   -5464.668609237581   -5464.665200000000      -0.003409237581
 16   5   -5464.506457363191   -5464.502900000000      -0.003557363190
 16   6   -5464.311851031697   -5464.308300000000      -0.003551031697
 16   7   -5464.084781854248   -5464.081100000000      -0.003681854248
 16   8   -5463.825243510088   -5463.821500000000      -0.003743510088
 16   9   -5463.533232819208   -5463.529500000000      -0.003732819208
 16  10   -5463.208750591682   -5463.205000000000      -0.003750591683
 16  11   -5462.851802103056   -5462.848100000000      -0.003702103056
 16  12   -5462.462397026379   -5462.458800000000      -0.003597026379
 16  13   -5462.040548632603   -5462.037000000000      -0.003548632602
 16  14   -5461.586272052190   -5461.582800000000      -0.003472052190
 16  15   -5461.099581372103   -5461.096200000000      -0.003381372103
 16  16   -5460.580485323314   -5460.577200000000      -0.003285323314
 16  17   -5460.028981295350   -5460.025700000000      -0.003281295350
 16  18   -5459.445047395384   -5459.441800000000      -0.003247395384
 16  19   -5458.828632250694   -5458.825500000000      -0.003132250694
 16  20   -5458.179642234392   -5458.176800000000      -0.002842234392
 17   0   -5421.657837704537   -5421.654200000000      -0.003637704537
 17   1   -5421.625494757886   -5421.621800000000      -0.003694757886
 17   2   -5421.560805885577   -5421.557100000000      -0.003705885577
 17   3   -5421.463765433432   -5421.459900000000      -0.003865433432
 17   4   -5421.334365661006   -5421.330400000000      -0.003965661006
 17   5   -5421.172597577815   -5421.168600000000      -0.003997577815
 17   6   -5420.978451970482   -5420.974400000000      -0.004051970482
 17   7   -5420.751920545456   -5420.747800000000      -0.004120545455
 17   8   -5420.492997093171   -5420.488800000000      -0.004197093171
 17   9   -5420.201678560685   -5420.197500000000      -0.004178560685
 17  10   -5419.877965901027   -5419.873800000000      -0.004165901027
 17  11   -5419.521864548578   -5419.517700000000      -0.004164548578
 17  12   -5419.133384351112   -5419.129300000000      -0.004084351112
 17  13   -5418.712538770184   -5418.708600000000      -0.003938770184
 17  14   -5418.259343142745   -5418.255400000000      -0.003943142745
 17  15   -5417.773811778130   -5417.770000000000      -0.003811778130
 17  16   -5417.255953645568   -5417.252200000000      -0.003753645568
 17  17   -5416.705766388724   -5416.702000000000      -0.003766388724
 17  18   -5416.123228384798   -5416.119500000000      -0.003728384799
 17  19   -5415.508288546973   -5415.504700000000      -0.003588546972
 17  20   -5414.860853550153   -5414.857500000000      -0.003353550153
 18   0   -5378.473113083378   -5378.469100000000      -0.004013083378
 18   1   -5378.440846872322   -5378.436900000000      -0.003946872323
 18   2   -5378.376311487086   -5378.372300000000      -0.004011487086
 18   3   -5378.279501305265   -5378.275400000000      -0.004101305264
 18   4   -5378.150408634056   -5378.146200000000      -0.004208634056
 18   5   -5377.989024546516   -5377.984700000000      -0.004324546516
 18   6   -5377.795339908686   -5377.791000000000      -0.004339908686
 18   7   -5377.569346522317   -5377.564900000000      -0.004446522316
 18   8   -5377.311038289027   -5377.306600000000      -0.004438289027
 18   9   -5377.020412282950   -5377.015900000000      -0.004512282950
 18  10   -5376.697469600063   -5376.693000000000      -0.004469600062
 18  11   -5376.342215833586   -5376.337800000000      -0.004415833586
 18  12   -5375.954661006015   -5375.950300000000      -0.004361006015
 18  13   -5375.534818769509   -5375.530600000000      -0.004218769509
 18  14   -5375.082704667510   -5375.078600000000      -0.004104667511
 18  15   -5374.598333231722   -5374.594300000000      -0.004033231722
 18  16   -5374.081713669632   -5374.077700000000      -0.004013669633
 18  17   -5373.532843879047   -5373.528800000000      -0.004043879047
 18  18   -5372.951702507187   -5372.947700000000      -0.004002507188
 18  19   -5372.338238753145   -5372.334400000000      -0.003838753145
 18  20   -5371.692359593615   -5371.688800000000      -0.003559593615
 19   0   -5335.438404118366   -5335.434500000000      -0.003904118365
 19   1   -5335.406214683796   -5335.402300000000      -0.003914683796
 19   2   -5335.341832867416   -5335.337900000000      -0.003932867416
 19   3   -5335.245253078584   -5335.241200000000      -0.004053078584
 19   4   -5335.116467672156   -5335.112400000000      -0.004067672156
 19   5   -5334.955467784719   -5334.951300000000      -0.004167784719
 19   6   -5334.762244361734   -5334.758000000000      -0.004244361734
 19   7   -5334.536789300255   -5334.532500000000      -0.004289300255
 19   8   -5334.279096613084   -5334.274800000000      -0.004296613084
 19   9   -5333.989163501427   -5333.984800000000      -0.004363501427
 19  10   -5333.666991204215   -5333.662700000000      -0.004291204215
 19  11   -5333.312585473506   -5333.308300000000      -0.004285473507
 19  12   -5332.925956506514   -5332.921800000000      -0.004156506514
 19  13   -5332.507118146005   -5332.503000000000      -0.004118146006
 19  14   -5332.056086141910   -5332.052100000000      -0.003986141910
 19  15   -5331.572875248306   -5331.568900000000      -0.003975248306
 19  16   -5331.057494910935   -5331.053600000000      -0.003894910935
 19  17   -5330.509943281741   -5330.506100000000      -0.003843281742
 19  18   -5329.930199277976   -5329.926400000000      -0.003799277976
 19  19   -5329.318212384632   -5329.314500000000      -0.003712384631
 19  20   -5328.673889880200   -5328.670500000000      -0.003389880199
 20   0   -5292.553454931524   -5292.550200000000      -0.003254931525
 20   1   -5292.521342314330   -5292.518100000000      -0.003242314330
 20   2   -5292.457114148586   -5292.453800000000      -0.003314148586
 20   3   -5292.360764875418   -5292.357400000000      -0.003364875418
 20   4   -5292.232286897332   -5292.228800000000      -0.003486897332
 20   5   -5292.071671414449   -5292.068100000000      -0.003571414449
 20   6   -5291.878909451651   -5291.875300000000      -0.003609451652
 20   7   -5291.653993001293   -5291.650300000000      -0.003693001293
 20   8   -5291.396916187367   -5291.393200000000      -0.003716187366
 20   9   -5291.107676338143   -5291.104000000000      -0.003676338143
 20  10   -5290.786274835510   -5290.782600000000      -0.003674835511
 20  11   -5290.432717590361   -5290.429100000000      -0.003617590361
 20  12   -5290.047014974632   -5290.043500000000      -0.003514974632
 20  13   -5289.629181021695   -5289.625800000000      -0.003381021696
 20  14   -5289.179231687969   -5289.175900000000      -0.003331687969
 20  15   -5288.697181949904   -5288.693900000000      -0.003281949904
 20  16   -5288.183041491498   -5288.179800000000      -0.003241491498
 20  17   -5287.636808718834   -5287.633600000000      -0.003208718834
 20  18   -5287.058462819187   -5287.055300000000      -0.003162819187
 20  19   -5286.447953563459   -5286.444900000000      -0.003053563459
 20  20   -5285.805188531931   -5285.802400000000      -0.002788531931
 21   0   -5249.818024251465   -5249.816000000000      -0.002024251465
 21   1   -5249.785988492537   -5249.784000000000      -0.001988492538
 21   2   -5249.721914059209   -5249.719800000000      -0.002114059209
 21   3   -5249.625795424375   -5249.623700000000      -0.002095424375
 21   4   -5249.497625038191   -5249.495400000000      -0.002225038192
 21   5   -5249.337394164315   -5249.335100000000      -0.002294164315
 21   6   -5249.145093907048   -5249.142700000000      -0.002393907048
 21   7   -5248.920716354045   -5248.918300000000      -0.002416354045
 21   8   -5248.664255740484   -5248.661800000000      -0.002455740484
 21   9   -5248.375709521706   -5248.373300000000      -0.002409521706
 21  10   -5248.055079222555   -5248.052700000000      -0.002379222555
 21  11   -5247.702370912761   -5247.700000000000      -0.002370912761
 21  12   -5247.317595138981   -5247.315400000000      -0.002195138981
 21  13   -5246.900766125191   -5246.898600000000      -0.002166125190
 21  14   -5246.451900034299   -5246.449800000000      -0.002100034299
 21  15   -5245.971012065128   -5245.969000000000      -0.002012065128
 21  16   -5245.458112139931   -5245.456200000000      -0.001912139931
 21  17   -5244.913198918935   -5244.911300000000      -0.001898918935
 21  18   -5244.336251859434   -5244.334400000000      -0.001851859434
 21  19   -5243.727221018238   -5243.725400000000      -0.001821018238
 21  20   -5243.086014277422   -5243.084500000000      -0.001514277422
 22   0   -5207.231885413388   -5207.231700000000      -0.000185413388
 22   1   -5207.199926553617   -5207.199700000000      -0.000226553617
 22   2   -5207.136005934485   -5207.135700000000      -0.000305934485
 22   3   -5207.040118060658   -5207.039700000000      -0.000418060657
 22   4   -5206.912255429939   -5206.911800000000      -0.000455429939
 22   5   -5206.752409369522   -5206.751900000000      -0.000509369522
 22   6   -5206.560571063125   -5206.560000000000      -0.000571063125
 22   7   -5206.336732693710   -5206.336100000000      -0.000632693709
 22   8   -5206.080888607637   -5206.080200000000      -0.000688607636
 22   9   -5205.793036387320   -5205.792400000000      -0.000636387320
 22  10   -5205.473177700555   -5205.472600000000      -0.000577700554
 22  11   -5205.121318775909   -5205.120800000000      -0.000518775909
 22  12   -5204.737470334761   -5204.737000000000      -0.000470334761
 22  13   -5204.321646791693   -5204.321300000000      -0.000346791693
 22  14   -5203.873864516101   -5203.873600000000      -0.000264516101
 22  15   -5203.394138929179   -5203.393900000000      -0.000238929179
 22  16   -5202.882480191438   -5202.882300000000      -0.000180191438
 22  17   -5202.338887217244   -5202.338800000000      -0.000087217243
 22  18   -5201.763339733916   -5201.763200000000      -0.000139733916
 22  19   -5201.155788084171   -5201.155800000000       0.000011915829
 22  20   -5200.516140451872   -5200.516400000000       0.000259548128
 23   0   -5164.794826359091   -5164.796700000000       0.001873640909
 23   1   -5164.762944439367   -5164.764800000000       0.001855560633
 23   2   -5164.699177716214   -5164.701000000000       0.001822283786
 23   3   -5164.603520726061   -5164.605300000000       0.001779273939
 23   4   -5164.475966014368   -5164.477700000000       0.001733985632
 23   5   -5164.316504971863   -5164.318100000000       0.001595028138
 23   6   -5164.125128861679   -5164.126700000000       0.001571138321
 23   7   -5163.901829962082   -5163.903300000000       0.001470037918
 23   8   -5163.646602730622   -5163.648100000000       0.001497269378
 23   9   -5163.359444876780   -5163.361000000000       0.001555123220
 23  10   -5163.040358211302   -5163.041900000000       0.001541788698
 23  11   -5162.689349121599   -5162.691000000000       0.001650878401
 23  12   -5162.306428503769   -5162.308100000000       0.001671496231
 23  13   -5161.891610962997   -5161.893400000000       0.001789037003
 23  14   -5161.444913075169   -5161.446800000000       0.001886924831
 23  15   -5160.966350483852   -5160.968300000000       0.001949516149
 23  16   -5160.455933587813   -5160.457900000000       0.001966412187
 23  17   -5159.913661555558   -5159.915700000000       0.002038444441
 23  18   -5159.339514384429   -5159.341600000000       0.002085615571
 23  19   -5158.733442703052   -5158.735600000000       0.002157296948
 23  20   -5158.095354997079   -5158.097700000000       0.002345002921
 24   0   -5122.506649636955   -5122.510900000000       0.004250363046
 24   1   -5122.474844698168   -5122.479000000000       0.004155301832
 24   2   -5122.411231952774   -5122.415400000000       0.004168047226
 24   3   -5122.315805968969   -5122.319900000000       0.004094031031
 24   4   -5122.188559339863   -5122.192600000000       0.004040660137
 24   5   -5122.029483519719   -5122.033400000000       0.003916480281
 24   6   -5121.838569851093   -5121.842400000000       0.003830148908
 24   7   -5121.615810707548   -5121.619600000000       0.003789292452
 24   8   -5121.361200657821   -5121.365000000000       0.003799342178
 24   9   -5121.074737538466   -5121.078600000000       0.003862461534
 24  10   -5120.756423303182   -5120.760300000000       0.003876696818
 24  11   -5120.406264498215   -5120.410200000000       0.003935501785
 24  12   -5120.024272194387   -5120.028300000000       0.004027805613
 24  13   -5119.610461187486   -5119.614600000000       0.004138812514
 24  14   -5119.164848259888   -5119.169100000000       0.004251740113
 24  15   -5118.687449277531   -5118.691700000000       0.004250722470
 24  16   -5118.178274877441   -5118.182600000000       0.004325122559
 24  17   -5117.637324482260   -5117.641700000000       0.004375517740
 24  18   -5117.064578359356   -5117.068900000000       0.004321640644
 24  19   -5116.459987423263   -5116.464400000000       0.004412576737
 24  20   -5115.823460461424   -5115.828100000000       0.004639538575
 25   0   -5080.367172401961   -5080.373600000000       0.006427598038
 25   1   -5080.335444485004   -5080.341800000000       0.006355514996
 25   2   -5080.271985799148   -5080.278300000000       0.006314200852
 25   3   -5080.176790944362   -5080.183100000000       0.006309055639
 25   4   -5080.049852561405   -5080.056100000000       0.006247438595
 25   5   -5079.891162168075   -5079.897300000000       0.006137831925
 25   6   -5079.700711186346   -5079.706800000000       0.006088813654
 25   7   -5079.478492085086   -5079.484500000000       0.006007914913
 25   8   -5079.224499544218   -5079.230500000000       0.006000455782
 25   9   -5078.938731527363   -5078.944800000000       0.006068472638
 25  10   -5078.621190131174   -5078.627300000000       0.006109868826
 25  11   -5078.271882060739   -5078.278000000000       0.006117939261
 25  12   -5077.890818561596   -5077.897100000000       0.006281438404
 25  13   -5077.478014620140   -5077.484300000000       0.006285379860
 25  14   -5077.033487225238   -5077.039900000000       0.006412774762
 25  15   -5076.557252465198   -5076.563700000000       0.006447534802
 25  16   -5076.049321215300   -5076.055800000000       0.006478784700
 25  17   -5075.509693152330   -5075.516200000000       0.006506847670
 25  18   -5074.938348813679   -5074.944900000000       0.006551186321
 25  19   -5074.335239399787   -5074.341800000000       0.006560600214
 25  20   -5073.700273999889   -5073.707000000000       0.006726000111
 26   0   -5038.376226415678   -5038.384400000000       0.008173584322
 26   1   -5038.344575561438   -5038.352700000000       0.008124438563
 26   2   -5038.281271016903   -5038.289300000000       0.008028983098
 26   3   -5038.186307413806   -5038.194300000000       0.007992586194
 26   4   -5038.059677440559   -5038.067600000000       0.007922559441
 26   5   -5037.901372678495   -5037.909200000000       0.007827321505
 26   6   -5037.711384629007   -5037.719200000000       0.007815370993
 26   7   -5037.489705856264   -5037.497400000000       0.007694143736
 26   8   -5037.236331151375   -5037.244100000000       0.007768848624
 26   9   -5036.951258605033   -5036.959000000000       0.007741394967
 26  10   -5036.634490456848   -5036.642300000000       0.007809543153
 26  11   -5036.286033570736   -5036.293900000000       0.007866429264
 26  12   -5035.905899366963   -5035.913800000000       0.007900633037
 26  13   -5035.494103022529   -5035.502100000000       0.007996977471
 26  14   -5035.050661732786   -5035.058800000000       0.008138267214
 26  15   -5034.575591808417   -5034.583800000000       0.008208191583
 26  16   -5034.068904362958   -5034.077100000000       0.008195637042
 26  17   -5033.530599327337   -5033.538800000000       0.008200672663
 26  18   -5032.960657508965   -5032.968800000000       0.008142491035
 26  19   -5032.359030394190   -5032.367200000000       0.008169605810
 26  20   -5031.725627374040   -5031.734000000000       0.008372625960
 27   0   -4996.533658046263   -4996.542700000000       0.009041953737
 27   1   -4996.502084295632   -4996.511100000000       0.009015704368
 27   2   -4996.438933974197   -4996.447900000000       0.008966025803
 27   3   -4996.344201745461   -4996.353100000000       0.008898254539
 27   4   -4996.217880345486   -4996.226700000000       0.008819654514
 27   5   -4996.059961419140   -4996.068700000000       0.008738580860
 27   6   -4995.870436547235   -4995.879100000000       0.008663452765
 27   7   -4995.649298389241   -4995.658000000000       0.008701610759
 27   8   -4995.396541847456   -4995.405200000000       0.008658152544
 27   9   -4995.112165139642   -4995.120800000000       0.008634860358
 27  10   -4994.796170648358   -4994.804900000000       0.008729351642
 27  11   -4994.448565396365   -4994.457300000000       0.008734603635
 27  12   -4994.069360978649   -4994.078200000000       0.008839021351
 27  13   -4993.658572762809   -4993.667500000000       0.008927237191
 27  14   -4993.216218150690   -4993.225200000000       0.008981849310
 27  15   -4992.742313675350   -4992.751400000000       0.009086324651
 27  16   -4992.236870688576   -4992.245900000000       0.009029311424
 27  17   -4991.699889375438   -4991.708900000000       0.009010624562
 27  18   -4991.131350813372   -4991.140400000000       0.009049186629
 27  19   -4990.531206774631   -4990.540200000000       0.008993225370
 27  20   -4989.899366952036   -4989.908600000000       0.009233047964
 28   0   -4954.839328268472   -4954.848300000000       0.008971731528
 28   1   -4954.807831662340   -4954.816700000000       0.008868337661
 28   2   -4954.744835645787   -4954.753700000000       0.008864354213
 28   3   -4954.650334914082   -4954.659100000000       0.008765085918
 28   4   -4954.524322250941   -4954.533000000000       0.008677749060
 28   5   -4954.366789364764   -4954.375400000000       0.008610635236
 28   6   -4954.177727915783   -4954.186300000000       0.008572084217
 28   7   -4953.957130658773   -4953.965700000000       0.008569341227
 28   8   -4953.704992607215   -4953.713500000000       0.008507392785
 28   9   -4953.421312105938   -4953.429800000000       0.008487894062
 28  10   -4953.106091680464   -4953.114700000000       0.008608319536
 28  11   -4952.759338512385   -4952.768000000000       0.008661487615
 28  12   -4952.381064371406   -4952.389800000000       0.008735628594
 28  13   -4951.971284815736   -4951.980100000000       0.008815184264
 28  14   -4951.530017453708   -4951.538900000000       0.008882546292
 28  15   -4951.057279040750   -4951.066200000000       0.008920959251
 28  16   -4950.553081166907   -4950.562000000000       0.008918833093
 28  17   -4950.017424271389   -4950.026300000000       0.008875728611
 28  18   -4949.450289701654   -4949.459100000000       0.008810298346
 28  19   -4948.851629515866   -4948.860500000000       0.008870484134
 28  20   -4948.221353708635   -4948.230300000000       0.008946291366
 29   0   -4913.293112663644   -4913.300800000000       0.007687336356
 29   1   -4913.261693242900   -4913.269400000000       0.007706757100
 29   2   -4913.198851613010   -4913.206500000000       0.007648386990
 29   3   -4913.104582501010   -4913.112100000000       0.007517498991
 29   4   -4912.978878738262   -4912.986400000000       0.007521261738
 29   5   -4912.821732096707   -4912.829100000000       0.007367903293
 29   6   -4912.633134315993   -4912.640500000000       0.007365684008
 29   7   -4912.413078246197   -4912.420400000000       0.007321753803
 29   8   -4912.161559011988   -4912.168800000000       0.007240988012
 29   9   -4911.878575085267   -4911.885900000000       0.007324914734
 29  10   -4911.564129134503   -4911.571500000000       0.007370865497
 29  11   -4911.218228500130   -4911.225600000000       0.007371499870
 29  12   -4910.840885126574   -4910.848300000000       0.007414873426
 29  13   -4910.432114762651   -4910.439600000000       0.007485237349
 29  14   -4909.991935223177   -4909.999500000000       0.007564776823
 29  15   -4909.520363485957   -4909.528000000000       0.007636514043
 29  16   -4909.017411379292   -4909.025000000000       0.007588620708
 29  17   -4908.483079596529   -4908.490600000000       0.007520403471
 29  18   -4907.917349755154   -4907.924800000000       0.007450244846
 29  19   -4907.320174199233   -4907.327700000000       0.007525800766
 29  20   -4906.691463225172   -4906.699100000000       0.007636774828
 30   0   -4871.894901419716   -4871.900400000000       0.005498580284
 30   1   -4871.863559225252   -4871.869000000000       0.005440774748
 30   2   -4871.800872063805   -4871.806300000000       0.005427936195
 30   3   -4871.706834694178   -4871.712200000000       0.005365305822
 30   4   -4871.581439995387   -4871.586700000000       0.005260004613
 30   5   -4871.424679802904   -4871.429900000000       0.005220197096
 30   6   -4871.236545935801   -4871.241700000000       0.005154064199
 30   7   -4871.017031339453   -4871.022100000000       0.005068660547
 30   8   -4870.766131249715   -4870.771200000000       0.005068750285
 30   9   -4870.483844265560   -4870.488900000000       0.005055734440
 30  10   -4870.170173198411   -4870.175300000000       0.005126801589
 30  11   -4869.825125547539   -4869.830300000000       0.005174452461
 30  12   -4869.448713432091   -4869.453900000000       0.005186567910
 30  13   -4869.040952791487   -4869.046200000000       0.005247208513
 30  14   -4868.601861647034   -4868.607200000000       0.005338352967
 30  15   -4868.131457198907   -4868.136800000000       0.005342801093
 30  16   -4867.629751513666   -4867.635100000000       0.005348486335
 30  17   -4867.096745538795   -4867.102000000000       0.005254461204
 30  18   -4866.532421161804   -4866.537600000000       0.005178838196
 30  19   -4865.936731012670   -4865.941900000000       0.005168987330
 30  20   -4865.309585689586   -4865.314900000000       0.005314310414
 31   0   -4830.644599331215   -4830.647200000000       0.002600668786
 31   1   -4830.613334403921   -4830.615900000000       0.002565596079
 31   2   -4830.550801792697   -4830.553300000000       0.002498207303
 31   3   -4830.456996288115   -4830.459500000000       0.002503711885
 31   4   -4830.331910816843   -4830.334300000000       0.002389183158
 31   5   -4830.175537277885   -4830.177800000000       0.002262722115
 31   6   -4829.987867569732   -4829.990100000000       0.002232430268
 31   7   -4829.768894733064   -4829.771100000000       0.002205266936
 31   8   -4829.518614114922   -4829.520800000000       0.002185885078
 31   9   -4829.237024441347   -4829.239200000000       0.002175558653
 31  10   -4828.924128666717   -4828.926300000000       0.002171333284
 31  11   -4828.579934449139   -4828.582200000000       0.002265550861
 31  12   -4828.204454082483   -4828.206800000000       0.002345917517
 31  13   -4827.797703696774   -4827.800100000000       0.002396303226
 31  14   -4827.359701519807   -4827.362100000000       0.002398480194
 31  15   -4826.890464974129   -4826.892900000000       0.002435025871
 31  16   -4826.390006364557   -4826.392400000000       0.002393635443
 31  17   -4825.858326892714   -4825.860700000000       0.002373107286
 31  18   -4825.295408716135   -4825.297700000000       0.002291283865
 31  19   -4824.701204750703   -4824.703400000000       0.002195249297
 31  20   -4824.075625896404   -4824.077900000000       0.002274103596
 32   0   -4789.542125799255   -4789.541600000000      -0.000525799255
 32   1   -4789.510938180022   -4789.510300000000      -0.000638180022
 32   2   -4789.448560200804   -4789.447900000000      -0.000660200803
 32   3   -4789.354986683936   -4789.354300000000      -0.000686683936
 32   4   -4789.230210603742   -4789.229400000000      -0.000810603742
 32   5   -4789.074223922764   -4789.073400000000      -0.000823922764
 32   6   -4788.887018618903   -4788.886100000000      -0.000918618904
 32   7   -4788.668587828149   -4788.667600000000      -0.000987828149
 32   8   -4788.418927008723   -4788.418000000000      -0.000927008723
 32   9   -4788.138035013742   -4788.137100000000      -0.000935013742
 32  10   -4787.825914940534   -4787.825000000000      -0.000914940534
 32  11   -4787.482574606045   -4787.481700000000      -0.000874606045
 32  12   -4787.108026478865   -4787.107200000000      -0.000826478865
 32  13   -4786.702286879626   -4786.701500000000      -0.000786879626
 32  14   -4786.265374242610   -4786.264600000000      -0.000774242610
 32  15   -4785.797306212735   -4785.796600000000      -0.000706212735
 32  16   -4785.298095333077   -4785.297300000000      -0.000795333077
 32  17   -4784.767743059400   -4784.766900000000      -0.000843059401
 32  18   -4784.206231819259   -4784.205300000000      -0.000931819260
 32  19   -4783.613514814448   -4783.612500000000      -0.001014814447
 32  20   -4782.989503246739   -4782.988600000000      -0.000903246740
 33   0   -4748.587414831547   -4748.583800000000      -0.003614831547
 33   1   -4748.556304561264   -4748.552700000000      -0.003604561264
 33   2   -4748.494081295831   -4748.490400000000      -0.003681295831
 33   3   -4748.400739889352   -4748.397000000000      -0.003739889352
 33   4   -4748.276273363799   -4748.272500000000      -0.003773363799
 33   5   -4748.120673745248   -4748.116800000000      -0.003873745248
 33   6   -4747.933933091024   -4747.930000000000      -0.003933091024
 33   7   -4747.716044632413   -4747.712100000000      -0.003944632414
 33   8   -4747.467003938830   -4747.463000000000      -0.004003938830
 33   9   -4747.186809990455   -4747.182800000000      -0.004009990455
 33  10   -4746.875466027573   -4746.871500000000      -0.003966027572
 33  11   -4746.532980025968   -4746.529100000000      -0.003880025968
 33  12   -4746.159364628948   -4746.155500000000      -0.003864628949
 33  13   -4745.754636347752   -4745.750900000000      -0.003736347752
 33  14   -4745.318813823152   -4745.315100000000      -0.003713823152
 33  15   -4744.851914922438   -4744.848200000000      -0.003714922438
 33  16   -4744.353952426941   -4744.350200000000      -0.003752426941
 33  17   -4743.824928046564   -4743.821100000000      -0.003828046564
 33  18   -4743.264824478889   -4743.260900000000      -0.003924478889
 33  19   -4742.673595211613   -4742.669500000000      -0.004095211613
 33  20   -4742.051151748306   -4742.047200000000      -0.003951748306
 34   0   -4707.780415042392   -4707.774300000000      -0.006115042392
 34   1   -4707.749382161951   -4707.743300000000      -0.006082161951
 34   2   -4707.687313692083   -4707.681100000000      -0.006213692083
 34   3   -4707.594204518662   -4707.588000000000      -0.006204518662
 34   4   -4707.470047711311   -4707.463700000000      -0.006347711311
 34   5   -4707.314835359641   -4707.308500000000      -0.006335359641
 34   6   -4707.128559600394   -4707.122100000000      -0.006459600394
 34   7   -4706.911213760161   -4706.904700000000      -0.006513760161
 34   8   -4706.662793519543   -4706.656300000000      -0.006493519543
 34   9   -4706.383297985787   -4706.376800000000      -0.006497985787
 34  10   -4706.072730542135   -4706.066300000000      -0.006430542135
 34  11   -4705.731099323206   -4705.724700000000      -0.006399323206
 34  12   -4705.358417147033   -4705.352100000000      -0.006317147033
 34  13   -4704.954700715456   -4704.948400000000      -0.006300715456
 34  14   -4704.519968875736   -4704.513700000000      -0.006268875735
 34  15   -4704.054239717538   -4704.048000000000      -0.006239717538
 34  16   -4703.557526260447   -4703.551200000000      -0.006326260447
 34  17   -4703.029830468507   -4703.023400000000      -0.006430468507
 34  18   -4702.471135309323   -4702.464600000000      -0.006535309322
 34  19   -4701.881394556501   -4701.874800000000      -0.006594556501
 34  20   -4701.260520015400   -4701.254000000000      -0.006520015400
 35   0   -4667.121089652681   -4667.113200000000      -0.007889652681
 35   1   -4667.090134202971   -4667.082200000000      -0.007934202971
 35   2   -4667.028220610449   -4667.020300000000      -0.007920610449
 35   3   -4666.935343792759   -4666.927300000000      -0.008043792759
 35   4   -4666.811496867172   -4666.803400000000      -0.008096867172
 35   5   -4666.656671986833   -4666.648500000000      -0.008171986833
 35   6   -4666.470861367907   -4666.462600000000      -0.008261367907
 35   7   -4666.254058432286   -4666.245800000000      -0.008258432286
 35   8   -4666.006258971753   -4665.998000000000      -0.008258971753
 35   9   -4665.727462220631   -4665.719200000000      -0.008262220631
 35  10   -4665.417671705112   -4665.409400000000      -0.008271705113
 35  11   -4665.076895718654   -4665.068700000000      -0.008195718654
 35  12   -4664.705147254010   -4664.697000000000      -0.008147254010
 35  13   -4664.302443203626   -4664.294400000000      -0.008043203627
 35  14   -4663.868802621252   -4663.860800000000      -0.008002621252
 35  15   -4663.404243818925   -4663.396200000000      -0.008043818925
 35  16   -4662.908780054486   -4662.900700000000      -0.008080054486
 35  17   -4662.382413546120   -4662.374200000000      -0.008213546120
 35  18   -4661.825127531454   -4661.816800000000      -0.008327531455
 35  19   -4661.236876070004   -4661.228500000000      -0.008376070004
 35  20   -4660.617571268916   -4660.609200000000      -0.008371268917
 36   0   -4626.609416489897   -4626.600600000000      -0.008816489897
 36   1   -4626.578538511809   -4626.569700000000      -0.008838511809
 36   2   -4626.516779878416   -4626.507900000000      -0.008879878416
 36   3   -4626.424135539125   -4626.415200000000      -0.008935539125
 36   4   -4626.300598658861   -4626.291600000000      -0.008998658862
 36   5   -4626.146161454309   -4626.137000000000      -0.009161454309
 36   6   -4625.960816221045   -4625.951600000000      -0.009216221045
 36   7   -4625.744556476266   -4625.735400000000      -0.009156476266
 36   8   -4625.497378122943   -4625.488200000000      -0.009178122943
 36   9   -4625.219280522468   -4625.210100000000      -0.009180522467
 36  10   -4624.910267343985   -4624.901100000000      -0.009167343985
 36  11   -4624.570347039791   -4624.561200000000      -0.009147039791
 36  12   -4624.199532777362   -4624.190500000000      -0.009032777362
 36  13   -4623.797841639747   -4623.788900000000      -0.008941639748
 36  14   -4623.365292887184   -4623.356300000000      -0.008992887184
 36  15   -4622.901905054084   -4622.892900000000      -0.009005054084
 36  16   -4622.407691636543   -4622.398700000000      -0.008991636543
 36  17   -4621.882655106886   -4621.873500000000      -0.009155106886
 36  18   -4621.326778972765   -4621.317500000000      -0.009278972765
 36  19   -4620.740017579601   -4620.730700000000      -0.009317579601
 36  20   -4620.122283336335   -4620.113000000000      -0.009283336335
 37   0   -4586.245387988116   -4586.236500000000      -0.008887988116
 37   1   -4586.214587522540   -4586.205700000000      -0.008887522539
 37   2   -4586.152983930056   -4586.144000000000      -0.008983930055
 37   3   -4586.060572191836   -4586.051500000000      -0.009072191837
 37   4   -4585.937345520460   -4585.928300000000      -0.009045520460
 37   5   -4585.783296196141   -4585.774100000000      -0.009196196142
 37   6   -4585.598416593883   -4585.589200000000      -0.009216593882
 37   7   -4585.382700326179   -4585.373500000000      -0.009200326180
 37   8   -4585.136143407190   -4585.126900000000      -0.009243407189
 37   9   -4584.858745325373   -4584.849500000000      -0.009245325373
 37  10   -4584.550509892832   -4584.541300000000      -0.009209892832
 37  11   -4584.211445720698   -4584.202300000000      -0.009145720698
 37  12   -4583.841566151166   -4583.832500000000      -0.009066151166
 37  13   -4583.440888457895   -4583.431900000000      -0.008988457896
 37  14   -4583.009432107609   -4583.000500000000      -0.008932107608
 37  15   -4582.547215857090   -4582.538200000000      -0.009015857090
 37  16   -4582.054253440692   -4582.045200000000      -0.009053440693
 37  17   -4581.530547584881   -4581.521400000000      -0.009147584881
 37  18   -4580.976082067332   -4580.966800000000      -0.009282067332
 37  19   -4580.390811519373   -4580.381400000000      -0.009411519372
 37  20   -4579.774648651735   -4579.765300000000      -0.009348651735
 38   0   -4546.029011188004   -4546.021000000000      -0.008011188004
 38   1   -4545.998288275831   -4545.990200000000      -0.008088275831
 38   2   -4545.936839806034   -4545.928700000000      -0.008139806034
 38   3   -4545.844660791558   -4545.836500000000      -0.008160791558
 38   4   -4545.721744492630   -4545.713500000000      -0.008244492630
 38   5   -4545.568083253001   -4545.559800000000      -0.008283253001
 38   6   -4545.383669527088   -4545.375300000000      -0.008369527089
 38   7   -4545.168497022692   -4545.160100000000      -0.008397022692
 38   8   -4544.922561865158   -4544.914200000000      -0.008361865158
 38   9   -4544.645863670014   -4544.637500000000      -0.008363670015
 38  10   -4544.338406392318   -4544.330100000000      -0.008306392318
 38  11   -4544.000198802037   -4543.991900000000      -0.008298802037
 38  12   -4543.631254416088   -4543.623100000000      -0.008154416088
 38  13   -4543.231590698734   -4543.223500000000      -0.008090698734
 38  14   -4542.801227323188   -4542.793100000000      -0.008127323188
 38  15   -4542.340183268608   -4542.332100000000      -0.008083268608
 38  16   -4541.848472507600   -4541.840300000000      -0.008172507600
 38  17   -4541.326098020772   -4541.317800000000      -0.008298020773
 38  18   -4540.773043855819   -4540.764700000000      -0.008343855819
 38  19   -4540.189264929983   -4540.180800000000      -0.008464929982
 38  20   -4539.574674255781   -4539.566200000000      -0.008474255781
 39   0   -4505.960307736818   -4505.953900000000      -0.006407736818
 39   1   -4505.929662418938   -4505.923200000000      -0.006462418938
 39   2   -4505.868369153612   -4505.861900000000      -0.006469153612
 39   3   -4505.776422985549   -4505.769900000000      -0.006522985549
 39   4   -4505.653817222631   -4505.647200000000      -0.006617222631
 39   5   -4505.500544272140   -4505.493900000000      -0.006644272140
 39   6   -4505.316596667918   -4505.309900000000      -0.006696667918
 39   7   -4505.101968213062   -4505.095300000000      -0.006668213062
 39   8   -4504.856655144105   -4504.849900000000      -0.006755144105
 39   9   -4504.580657203648   -4504.574000000000      -0.006657203649
 39  10   -4504.273978489699   -4504.267300000000      -0.006678489699
 39  11   -4503.936627931066   -4503.930100000000      -0.006527931067
 39  12   -4503.568619219385   -4503.562100000000      -0.006519219385
 39  13   -4503.169970009522   -4503.163500000000      -0.006470009523
 39  14   -4502.740700181185   -4502.734300000000      -0.006400181185
 39  15   -4502.280828935897   -4502.274400000000      -0.006428935897
 39  16   -4501.790370484525   -4501.783900000000      -0.006470484524
 39  17   -4501.269328061815   -4501.262800000000      -0.006528061815
 39  18   -4500.717685985487   -4500.711000000000      -0.006685985487
 39  19   -4500.135399458687   -4500.128600000000      -0.006799458687
 39  20   -4499.522381795729   -4499.515500000000      -0.006881795729
 40   0   -4466.039313888407   -4466.035300000000      -0.004013888408
 40   1   -4466.008746205710   -4466.004700000000      -0.004046205710
 40   2   -4465.947608226635   -4465.943500000000      -0.004108226634
 40   3   -4465.855895027657   -4465.851700000000      -0.004195027657
 40   4   -4465.733599964308   -4465.729400000000      -0.004199964308
 40   5   -4465.580715507410   -4465.576400000000      -0.004315507410
 40   6   -4465.397234270217   -4465.392900000000      -0.004334270217
 40   7   -4465.183150151136   -4465.178800000000      -0.004350151136
 40   8   -4464.938459497881   -4464.934100000000      -0.004359497881
 40   9   -4464.663162180124   -4464.658900000000      -0.004262180124
 40  10   -4464.357262438827   -4464.353000000000      -0.004262438827
 40  11   -4464.020769361634   -4464.016600000000      -0.004169361634
 40  12   -4463.653696814906   -4463.649600000000      -0.004096814906
 40  13   -4463.256062644110   -4463.252000000000      -0.004062644110
 40  14   -4462.827886935443   -4462.823900000000      -0.003986935442
 40  15   -4462.369189112804   -4462.365200000000      -0.003989112804
 40  16   -4461.879983625314   -4461.875900000000      -0.004083625314
 40  17   -4461.360273961858   -4461.356100000000      -0.004173961858
 40  18   -4460.810044710181   -4460.805700000000      -0.004344710181
 40  19   -4460.229251359337   -4460.224800000000      -0.004451359337
 40  20   -4459.617807525430   -4459.613400000000      -0.004407525430
 41   0   -4426.266080503212   -4426.264900000000      -0.001180503212
 41   1   -4426.235590496589   -4426.234400000000      -0.001190496589
 41   2   -4426.174607885544   -4426.173400000000      -0.001207885544
 41   3   -4426.083127778324   -4426.081900000000      -0.001227778323
 41   4   -4425.961143578106   -4425.959900000000      -0.001243578106
 41   5   -4425.808647819251   -4425.807300000000      -0.001347819250
 41   6   -4425.625633194432   -4425.624300000000      -0.001333194432
 41   7   -4425.412093697356   -4425.410700000000      -0.001393697356
 41   8   -4425.168025786926   -4425.166600000000      -0.001425786926
 41   9   -4424.893429459882   -4424.892100000000      -0.001329459882
 41  10   -4424.588309100140   -4424.587000000000      -0.001309100139
 41  11   -4424.252673954182   -4424.251400000000      -0.001273954182
 41  12   -4423.886538063090   -4423.885400000000      -0.001138063089
 41  13   -4423.489919462936   -4423.488800000000      -0.001119462936
 41  14   -4423.062838446405   -4423.061800000000      -0.001038446405
 41  15   -4422.605314659771   -4422.604300000000      -0.001014659771
 41  16   -4422.117362790408   -4422.116300000000      -0.001062790408
 41  17   -4421.598986581343   -4421.597800000000      -0.001186581343
 41  18   -4421.050170890344   -4421.048800000000      -0.001370890344
 41  19   -4420.470871492373   -4420.469400000000      -0.001471492373
 41  20   -4419.861002305322   -4419.859500000000      -0.001502305323
 42   0   -4386.640673048265   -4386.642700000000       0.002026951735
 42   1   -4386.610260758606   -4386.612300000000       0.002039241394
 42   2   -4386.549433597373   -4386.551400000000       0.001966402628
 42   3   -4386.458186704579   -4386.460100000000       0.001913295421
 42   4   -4386.336513531057   -4386.338400000000       0.001886468943
 42   5   -4386.184406674696   -4386.186200000000       0.001793325304
 42   6   -4386.001858907593   -4386.003600000000       0.001741092407
 42   7   -4385.788864318755   -4385.790600000000       0.001735681245
 42   8   -4385.545419478271   -4385.547200000000       0.001780521729
 42   9   -4385.271524509954   -4385.273300000000       0.001775490045
 42  10   -4384.967183940670   -4384.969100000000       0.001916059330
 42  11   -4384.632407175743   -4384.634400000000       0.001992824257
 42  12   -4384.267208430970   -4384.269300000000       0.002091569030
 42  13   -4383.871605933034   -4383.873700000000       0.002094066966
 42  14   -4383.445620181106   -4383.447800000000       0.002179818894
 42  15   -4382.989271043829   -4382.991400000000       0.002128956171
 42  16   -4382.502573446840   -4382.504700000000       0.002126553160
 42  17   -4381.985531387301   -4381.987500000000       0.001968612699
 42  18   -4381.438129993007   -4381.440000000000       0.001870006992
 42  19   -4380.860325324824   -4380.862000000000       0.001674675176
 42  20   -4380.252031602440   -4380.253700000000       0.001668397560
 43   0   -4347.163171597191   -4347.168300000000       0.005128402810
 43   1   -4347.132837065386   -4347.137900000000       0.005062934613
 43   2   -4347.072165435746   -4347.077200000000       0.005034564254
 43   3   -4346.981151880050   -4346.986100000000       0.004948119950
 43   4   -4346.859789896783   -4346.864700000000       0.004910103217
 43   5   -4346.708072147370   -4346.713000000000       0.004927852629
 43   6   -4346.525991483324   -4346.530900000000       0.004908516676
 43   7   -4346.313542088957   -4346.318400000000       0.004857911043
 43   8   -4346.070720645544   -4346.075600000000       0.004879354456
 43   9   -4345.797527403966   -4345.802400000000       0.004872596033
 43  10   -4345.493967034045   -4345.498900000000       0.004932965954
 43  11   -4345.160049099940   -4345.165100000000       0.005050900060
 43  12   -4344.795787992172   -4344.800900000000       0.005112007828
 43  13   -4344.401202128028   -4344.406400000000       0.005197871972
 43  14   -4343.976312213166   -4343.981600000000       0.005287786834
 43  15   -4343.521138338606   -4343.526400000000       0.005261661394
 43  16   -4343.035695668235   -4343.040900000000       0.005204331765
 43  17   -4342.519988453359   -4342.525100000000       0.005111546640
 43  18   -4341.974002091796   -4341.978900000000       0.004897908204
 43  19   -4341.397692930320   -4341.402500000000       0.004807069680
 43  20   -4340.790975490408   -4340.795700000000       0.004724509592
 44   0   -4307.833670830202   -4307.841300000000       0.007629169798
 44   1   -4307.803414097142   -4307.811000000000       0.007585902857
 44   2   -4307.742898080875   -4307.750500000000       0.007601919125
 44   3   -4307.652117984949   -4307.659700000000       0.007582015051
 44   4   -4307.531067355498   -4307.538600000000       0.007532644502
 44   5   -4307.379738917484   -4307.387200000000       0.007461082516
 44   6   -4307.198125601839   -4307.205600000000       0.007474398161
 44   7   -4306.986221688176   -4306.993600000000       0.007378311824
 44   8   -4306.744023968956   -4306.751500000000       0.007476031044
 44   9   -4306.471532822129   -4306.479000000000       0.007467177871
 44  10   -4306.168753060475   -4306.176300000000       0.007546939525
 44  11   -4305.835694406986   -4305.843300000000       0.007605593014
 44  12   -4305.472371426908   -4305.480100000000       0.007728573091
 44  13   -4305.078802728131   -4305.086600000000       0.007797271869
 44  14   -4304.655009222802   -4304.662900000000       0.007890777199
 44  15   -4304.201011224311   -4304.208900000000       0.007888775689
 44  16   -4303.716824134805   -4303.724600000000       0.007775865194
 44  17   -4303.202452459729   -4303.210100000000       0.007647540271
 44  18   -4302.657881866923   -4302.665400000000       0.007518133077
 44  19   -4302.083068989070   -4302.090400000000       0.007331010930
 44  20   -4301.477928649438   -4301.485200000000       0.007271350562
 45   0   -4268.652280034107   -4268.661400000000       0.009119965893
 45   1   -4268.622101140682   -4268.631200000000       0.009098859317
 45   2   -4268.561740819569   -4268.570800000000       0.009059180431
 45   3   -4268.471194306085   -4268.480300000000       0.009105693915
 45   4   -4268.350455194010   -4268.359500000000       0.009044805989
 45   5   -4268.199516271849   -4268.208500000000       0.008983728151
 45   6   -4268.018370549944   -4268.027300000000       0.008929450056
 45   7   -4267.807012403217   -4267.816000000000       0.008987596783
 45   8   -4267.565438735312   -4267.574400000000       0.008961264688
 45   9   -4267.293650051253   -4267.302700000000       0.009049948747
 45  10   -4266.991651306768   -4267.000700000000       0.009048693231
 45  11   -4266.659452383691   -4266.668600000000       0.009147616309
 45  12   -4266.297068021987   -4266.306300000000       0.009231978013
 45  13   -4265.904517020151   -4265.913800000000       0.009282979850
 45  14   -4265.481820496819   -4265.491200000000       0.009379503182
 45  15   -4265.028998987754   -4265.038400000000       0.009401012247
 45  16   -4264.546068133358   -4264.555400000000       0.009331866642
 45  17   -4264.033032693218   -4264.042200000000       0.009167306782
 45  18   -4263.489878605197   -4263.498900000000       0.009021394802
 45  19   -4262.916562787884   -4262.925400000000       0.008837212116
 45  20   -4262.313000366339   -4262.321800000000       0.008799633661
 46   0   -4229.619123102304   -4229.628300000000       0.009176897696
 46   1   -4229.589022089405   -4229.598100000000       0.009077910595
 46   2   -4229.528817545226   -4229.537900000000       0.009082454774
 46   3   -4229.438504736852   -4229.447600000000       0.009095263148
 46   4   -4229.318077305719   -4229.327100000000       0.009022694281
 46   5   -4229.167528103858   -4229.176500000000       0.008971896142
 46   6   -4228.986850221039   -4228.995800000000       0.008949778960
 46   7   -4228.776038127480   -4228.785000000000       0.008961872520
 46   8   -4228.535088838015   -4228.544100000000       0.009011161985
 46   9   -4228.264002984735   -4228.273000000000       0.008997015265
 46  10   -4227.962785666325   -4227.971900000000       0.009114333675
 46  11   -4227.631446923452   -4227.640600000000       0.009153076548
 46  12   -4227.270001670807   -4227.279300000000       0.009298329193
 46  13   -4226.878468897485   -4226.887800000000       0.009331102516
 46  14   -4226.456869928616   -4226.466300000000       0.009430071384
 46  15   -4226.005225522333   -4226.014600000000       0.009374477668
 46  16   -4225.523551557294   -4225.532900000000       0.009348442706
 46  17   -4225.011853047225   -4225.021000000000       0.009146952774
 46  18   -4224.470116200015   -4224.479100000000       0.008983799985
 46  19   -4223.898298220158   -4223.907100000000       0.008801779843
 46  20   -4223.296314534508   -4223.305100000000       0.008785465491
 47   0   -4190.734338534781   -4190.741500000000       0.007161465219
 47   1   -4190.704315443298   -4190.711500000000       0.007184556703
 47   2   -4190.644266757835   -4190.651400000000       0.007133242165
 47   3   -4190.554187777244   -4190.561300000000       0.007112222756
 47   4   -4190.434072190612   -4190.441100000000       0.007027809388
 47   5   -4190.283912913505   -4190.291000000000       0.007087086495
 47   6   -4190.103703115113   -4190.110700000000       0.006996884887
 47   7   -4189.893437360955   -4189.900500000000       0.007062639044
 47   8   -4189.653112777051   -4189.660200000000       0.007087222949
 47   9   -4189.382730122565   -4189.389800000000       0.007069877435
 47  10   -4189.082294639131   -4189.089500000000       0.007205360869
 47  11   -4188.751816526257   -4188.759100000000       0.007283473743
 47  12   -4188.391310873354   -4188.398700000000       0.007389126646
 47  13   -4188.000796860123   -4188.008200000000       0.007403139877
 47  14   -4187.580296018182   -4187.587800000000       0.007503981818
 47  15   -4187.129829328035   -4187.137300000000       0.007470671965
 47  16   -4186.649412906600   -4186.656800000000       0.007387093400
 47  17   -4186.139052021739   -4186.146300000000       0.007247978261
 47  18   -4185.598733151366   -4185.605800000000       0.007066848634
 47  19   -4185.028413785883   -4185.035300000000       0.006886214116
 47  20   -4184.428009653935   -4184.434800000000       0.006790346065
 48   0   -4151.998079438119   -4152.001100000000       0.003020561881
 48   1   -4151.968134308941   -4151.971100000000       0.002965691058
 48   2   -4151.908241563976   -4151.911200000000       0.002958436024
 48   3   -4151.818396533838   -4151.821300000000       0.002903466162
 48   4   -4151.698592955268   -4151.701500000000       0.002907044732
 48   5   -4151.548823807369   -4151.551700000000       0.002876192631
 48   6   -4151.369082338744   -4151.371900000000       0.002817661256
 48   7   -4151.159363210220   -4151.162200000000       0.002836789779
 48   8   -4150.919663659001   -4150.922500000000       0.002836340998
 48   9   -4150.649984571321   -4150.652900000000       0.002915428679
 48  10   -4150.350331331767   -4150.353300000000       0.002968668233
 48  11   -4150.020714298687   -4150.023800000000       0.003085701313
 48  12   -4149.661148736211   -4149.664300000000       0.003151263790
 48  13   -4149.271654014646   -4149.274900000000       0.003245985355
 48  14   -4148.852251872097   -4148.855500000000       0.003248127903
 48  15   -4148.402963511443   -4148.406200000000       0.003236488557
 48  16   -4147.923805287855   -4147.927000000000       0.003194712144
 48  17   -4147.414782723339   -4147.417800000000       0.003017276661
 48  18   -4146.875882565829   -4146.878800000000       0.002917434172
 48  19   -4146.307062591638   -4146.309700000000       0.002637408362
 48  20   -4145.708238831199   -4145.710800000000       0.002561168801
 49   0   -4113.410513525490   -4113.406800000000      -0.003713525491
 49   1   -4113.380646399510   -4113.376900000000      -0.003746399510
 49   2   -4113.320909676821   -4113.317200000000      -0.003709676820
 49   3   -4113.231298719807   -4113.227500000000      -0.003798719807
 49   4   -4113.111807312862   -4113.108000000000      -0.003807312862
 49   5   -4112.962428498620   -4112.958600000000      -0.003828498620
 49   6   -4112.783155605107   -4112.779300000000      -0.003855605107
 49   7   -4112.573983388450   -4112.570100000000      -0.003883388450
 49   8   -4112.334909197039   -4112.331100000000      -0.003809197038
 49   9   -4112.065934044176   -4112.062200000000      -0.003734044176
 49  10   -4111.767063457408   -4111.763400000000      -0.003663457408
 49  11   -4111.438307953916   -4111.434700000000      -0.003607953916
 49  12   -4111.079682972550   -4111.076200000000      -0.003482972549
 49  13   -4110.691208074225   -4110.687800000000      -0.003408074225
 49  14   -4110.272905203535   -4110.269500000000      -0.003405203534
 49  15   -4109.824795785728   -4109.821400000000      -0.003395785729
 49  16   -4109.346896414235   -4109.343400000000      -0.003496414235
 49  17   -4108.839212865199   -4108.835600000000      -0.003612865199
 49  18   -4108.301732156579   -4108.297900000000      -0.003832156580
 49  19   -4107.734412350596   -4107.730400000000      -0.004012350596
 49  20   -4107.137169779473   -4107.133100000000      -0.004069779473
 50   0   -4074.971823116660   -4074.958900000000      -0.012923116660
 50   1   -4074.942034034767   -4074.929100000000      -0.012934034768
 50   2   -4074.882453416134   -4074.869500000000      -0.012953416134
 50   3   -4074.793076654918   -4074.780100000000      -0.012976654917
 50   4   -4074.673897583158   -4074.660900000000      -0.012997583158
 50   5   -4074.524909307027   -4074.511900000000      -0.013009307027
 50   6   -4074.346105233966   -4074.333000000000      -0.013105233967
 50   7   -4074.137480215406   -4074.124400000000      -0.013080215406
 50   8   -4073.899031710926   -4073.886000000000      -0.013031710926
 50   9   -4073.630760860899   -4073.617800000000      -0.012960860899
 50  10   -4073.332673335818   -4073.319800000000      -0.012873335817
 50  11   -4073.004779811705   -4072.992000000000      -0.012779811706
 50  12   -4072.647095902137   -4072.634400000000      -0.012695902137
 50  13   -4072.259641358627   -4072.247000000000      -0.012641358627
 50  14   -4071.842438332259   -4071.829900000000      -0.012538332258
 50  15   -4071.395508470654   -4071.382900000000      -0.012608470654
 50  16   -4070.918868605503   -4070.906200000000      -0.012668605503
 50  17   -4070.412524767084   -4070.399700000000      -0.012824767084
 50  18   -4069.876464243380   -4069.863500000000      -0.012964243379
 50  19   -4069.310645382522   -4069.297500000000      -0.013145382522
 50  20   -4068.714984818524   -4068.701700000000      -0.013284818523
 51   0   -4036.682205137983   -4036.657500000000      -0.024705137983
 51   1   -4036.652494141068   -4036.627800000000      -0.024694141068
 51   2   -4036.593069708273   -4036.568400000000      -0.024669708272
 51   3   -4036.503927265524   -4036.479200000000      -0.024727265523
 51   4   -4036.385060692510   -4036.360300000000      -0.024760692510
 51   5   -4036.236463158941   -4036.211700000000      -0.024763158942
 51   6   -4036.058128151676   -4036.033300000000      -0.024828151675
 51   7   -4035.850050617447   -4035.825200000000      -0.024850617447
 51   8   -4035.612228127021   -4035.587500000000      -0.024728127021
 51   9   -4035.344661947839   -4035.320000000000      -0.024661947839
 51  10   -4035.047357893350   -4035.022700000000      -0.024657893350
 51  11   -4034.720326798413   -4034.695800000000      -0.024526798413
 51  12   -4034.363584451325   -4034.339200000000      -0.024384451325
 51  13   -4033.977150794204   -4033.952800000000      -0.024350794204
 51  14   -4033.561048184624   -4033.536800000000      -0.024248184624
 51  15   -4033.115298492579   -4033.091000000000      -0.024298492579
 51  16   -4032.639918788013   -4032.615600000000      -0.024318788012
 51  17   -4032.134915355347   -4032.110400000000      -0.024515355347
 51  18   -4031.600275752586   -4031.575600000000      -0.024675752587
 51  19   -4031.035958613770   -4031.011100000000      -0.024858613770
 51  20   -4030.441880874703   -4030.416800000000      -0.025080874703
 52   0   -3998.541871122403   -3998.502900000000      -0.038971122403
 52   1   -3998.512238251356   -3998.473300000000      -0.038938251356
 52   2   -3998.452970086180   -3998.414000000000      -0.038970086181
 52   3   -3998.364062084569   -3998.325000000000      -0.039062084569
 52   4   -3998.245508173865   -3998.206400000000      -0.039108173864
 52   5   -3998.097301587308   -3998.058200000000      -0.039101587308
 52   6   -3997.919435891181   -3997.880300000000      -0.039135891181
 52   7   -3997.711906127516   -3997.672800000000      -0.039106127516
 52   8   -3997.474709978266   -3997.435700000000      -0.039009978266
 52   9   -3997.207848837944   -3997.168900000000      -0.038948837943
 52  10   -3996.911328662951   -3996.872400000000      -0.038928662951
 52  11   -3996.585160446983   -3996.546400000000      -0.038760446982
 52  12   -3996.229360153059   -3996.190700000000      -0.038660153059
 52  13   -3995.843947913902   -3995.805400000000      -0.038547913902
 52  14   -3995.428946293576   -3995.390400000000      -0.038546293576
 52  15   -3994.984377384445   -3994.945800000000      -0.038577384445
 52  16   -3994.510258494710   -3994.471700000000      -0.038558494710
 52  17   -3994.006596162934   -3993.967900000000      -0.038696162934
 52  18   -3993.473378217143   -3993.434400000000      -0.038978217143
 52  19   -3992.910563577287   -3992.871400000000      -0.039163577287
 52  20   -3992.318069480958   -3992.278800000000      -0.039269480957
 53   0   -3960.551047209462   -3960.495300000000      -0.055747209462
 53   1   -3960.521492505174   -3960.465700000000      -0.055792505173
 53   2   -3960.462380689398   -3960.406600000000      -0.055780689398
 53   3   -3960.373707251596   -3960.317900000000      -0.055807251595
 53   4   -3960.255466166761   -3960.199600000000      -0.055866166761
 53   5   -3960.107650731670   -3960.051800000000      -0.055850731670
 53   6   -3959.930254592022   -3959.874400000000      -0.055854592022
 53   7   -3959.723272885154   -3959.667400000000      -0.055872885154
 53   8   -3959.486703404204   -3959.430900000000      -0.055803404203
 53   9   -3959.220547670754   -3959.164800000000      -0.055747670754
 53  10   -3958.924811784159   -3958.869200000000      -0.055611784160
 53  11   -3958.599506896955   -3958.544000000000      -0.055506896954
 53  12   -3958.244649146880   -3958.189200000000      -0.055449146880
 53  13   -3957.860258857263   -3957.805000000000      -0.055258857264
 53  14   -3957.446358798655   -3957.391100000000      -0.055258798655
 53  15   -3957.002971285793   -3956.947700000000      -0.055271285793
 53  16   -3956.530113865137   -3956.474800000000      -0.055313865137
 53  17   -3956.027793329386   -3955.972400000000      -0.055393329386
 53  18   -3955.495997776592   -3955.440400000000      -0.055597776592
 53  19   -3954.934686412611   -3954.878900000000      -0.055786412610
 53  20   -3954.343776776828   -3954.287800000000      -0.055976776827
 54   0   -3922.709974145288   -3922.634900000000      -0.075074145288
 54   1   -3922.680497648647   -3922.605400000000      -0.075097648648
 54   2   -3922.621542264053   -3922.546400000000      -0.075142264052
 54   3   -3922.533103512731   -3922.458000000000      -0.075103512731
 54   4   -3922.415175417328   -3922.340000000000      -0.075175417328
 54   5   -3922.267751338154   -3922.192600000000      -0.075151338154
 54   6   -3922.090825000328   -3922.015700000000      -0.075125000328
 54   7   -3921.884391636489   -3921.809300000000      -0.075091636489
 54   8   -3921.648449150960   -3921.573400000000      -0.075049150960
 54   9   -3921.382999192397   -3921.308000000000      -0.074999192397
 54  10   -3921.088048003105   -3921.013200000000      -0.074848003104
 54  11   -3920.763606894458   -3920.688800000000      -0.074806894459
 54  12   -3920.409692178916   -3920.335100000000      -0.074592178917
 54  13   -3920.026324370413   -3919.951800000000      -0.074524370414
 54  14   -3919.613526445988   -3919.539100000000      -0.074426445988
 54  15   -3919.171320942752   -3919.096900000000      -0.074420942752
 54  16   -3918.699725645419   -3918.625200000000      -0.074525645418
 54  17   -3918.198747600829   -3918.124100000000      -0.074647600829
 54  18   -3917.668375177060   -3917.593600000000      -0.074775177060
 54  19   -3917.108567865871   -3917.033600000000      -0.074967865870
 54  20   -3916.519243508441   -3916.444100000000      -0.075143508441
 55   0   -3885.018907282602   -3884.921900000000      -0.097007282603
 55   1   -3884.989509034501   -3884.892500000000      -0.097009034501
 55   2   -3884.930710162867   -3884.833700000000      -0.097010162867
 55   3   -3884.842506220697   -3884.745500000000      -0.097006220697
 55   4   -3884.724891278286   -3884.627900000000      -0.096991278287
 55   5   -3884.577858759482   -3884.480800000000      -0.097058759482
 55   6   -3884.401402468819   -3884.304400000000      -0.097002468819
 55   7   -3884.195517734242   -3884.098500000000      -0.097017734241
 55   8   -3883.960202571259   -3883.863300000000      -0.096902571259
 55   9   -3883.695458755594   -3883.598600000000      -0.096858755594
 55  10   -3883.401292672509   -3883.304600000000      -0.096692672510
 55  11   -3883.077715792214   -3882.981100000000      -0.096615792214
 55  12   -3882.724744601890   -3882.628300000000      -0.096444601891
 55  13   -3882.342399806075   -3882.246100000000      -0.096299806075
 55  14   -3881.930704588299   -3881.834500000000      -0.096204588299
 55  15   -3881.489681708044   -3881.393500000000      -0.096181708043
 55  16   -3881.019349188280   -3880.923100000000      -0.096249188280
 55  17   -3880.519714329988   -3880.423300000000      -0.096414329988
 55  18   -3879.990765771268   -3879.894200000000      -0.096565771269
 55  19   -3879.432463289789   -3879.335700000000      -0.096763289789
 55  20   -3878.844725028520   -3878.747900000000      -0.096825028520
 56   0   -3847.478116580718   -3847.356600000000      -0.121516580718
 56   1   -3847.448796622045   -3847.327300000000      -0.121496622046
 56   2   -3847.390154345154   -3847.268700000000      -0.121454345154
 56   3   -3847.302185334806   -3847.180700000000      -0.121485334806
 56   4   -3847.184883708950   -3847.063400000000      -0.121483708950
 56   5   -3847.038242954966   -3846.916700000000      -0.121542954966
 56   6   -3846.862256956811   -3846.740700000000      -0.121556956811
 56   7   -3846.656921137726   -3846.535500000000      -0.121421137726
 56   8   -3846.422233624412   -3846.300800000000      -0.121433624413
 56   9   -3846.158196319660   -3846.036900000000      -0.121296319660
 56  10   -3845.864815751685   -3845.743700000000      -0.121115751685
 56  11   -3845.542103549535   -3845.421100000000      -0.121003549534
 56  12   -3845.190076375113   -3845.069200000000      -0.120876375114
 56  13   -3844.808755123562   -3844.688000000000      -0.120755123562
 56  14   -3844.398163184900   -3844.277500000000      -0.120663184899
 56  15   -3843.958323540981   -3843.837700000000      -0.120623540981
 56  16   -3843.489254453032   -3843.368600000000      -0.120654453032
 56  17   -3842.990963476174   -3842.870200000000      -0.120763476175
 56  18   -3842.463439518531   -3842.342500000000      -0.120939518531
 56  19   -3841.906642643678   -3841.785600000000      -0.121042643678
 56  20   -3841.320491296377   -3841.199300000000      -0.121191296376
 57   0   -3810.087886605538   -3809.939200000000      -0.148686605537
 57   1   -3810.058644977185   -3809.909900000000      -0.148744977185
 57   2   -3810.000159376816   -3809.851400000000      -0.148759376815
 57   3   -3809.912425420962   -3809.763700000000      -0.148725420962
 57   4   -3809.795437275221   -3809.646700000000      -0.148737275221
 57   5   -3809.649188490510   -3809.500400000000      -0.148788490510
 57   6   -3809.473673030203   -3809.325000000000      -0.148673030203
 57   7   -3809.268886412846   -3809.120200000000      -0.148686412846
 57   8   -3809.034826876323   -3808.886300000000      -0.148526876323
 57   9   -3808.771496450496   -3808.623000000000      -0.148496450496
 57  10   -3808.478901806536   -3808.330600000000      -0.148301806536
 57  11   -3808.157054732325   -3808.008900000000      -0.148154732325
 57  12   -3807.805972064489   -3807.658000000000      -0.147972064489
 57  13   -3807.425674888776   -3807.277800000000      -0.147874888777
 57  14   -3807.016186801692   -3806.868500000000      -0.147686801692
 57  15   -3806.577531007465   -3806.429900000000      -0.147631007466
 57  16   -3806.109726005578   -3805.962000000000      -0.147726005578
 57  17   -3805.612779605291   -3805.465000000000      -0.147779605290
 57  18   -3805.086680984751   -3804.938700000000      -0.147980984751
 57  19   -3804.531390493441   -3804.383300000000      -0.148090493441
 57  20   -3803.946826877915   -3803.798600000000      -0.148226877915
 58   0   -3772.848516529558   -3772.669700000000      -0.178816529557
 58   1   -3772.819353272415   -3772.640500000000      -0.178853272415
 58   2   -3772.761024430350   -3772.582200000000      -0.178824430350
 58   3   -3772.673525651660   -3772.494700000000      -0.178825651660
 58   4   -3772.556851149597   -3772.378000000000      -0.178851149597
 58   5   -3772.410994538610   -3772.232200000000      -0.178794538610
 58   6   -3772.235949861493   -3772.057200000000      -0.178749861493
 58   7   -3772.031712732096   -3771.853000000000      -0.178712732096
 58   8   -3771.798281499487   -3771.619700000000      -0.178581499486
 58   9   -3771.535658320599   -3771.357200000000      -0.178458320600
 58  10   -3771.243850009556   -3771.065500000000      -0.178350009556
 58  11   -3770.922868513079   -3770.744700000000      -0.178168513078
 58  12   -3770.572730842514   -3770.394800000000      -0.177930842514
 58  13   -3770.193458274214   -3770.015600000000      -0.177858274214
 58  14   -3769.785074611174   -3769.607400000000      -0.177674611175
 58  15   -3769.347603279995   -3769.170000000000      -0.177603279994
 58  16   -3768.881063018414   -3768.703400000000      -0.177663018414
 58  17   -3768.385461889834   -3768.207800000000      -0.177661889834
 58  18   -3767.860789342423   -3767.683000000000      -0.177789342423
 58  19   -3767.307006011574   -3767.129000000000      -0.178006011574
 58  20   -3766.724030945630   -3766.546000000000      -0.178030945631
 59   0   -3735.760320131864   -3735.548300000000      -0.212020131864
 59   1   -3735.731235286822   -3735.519300000000      -0.211935286822
 59   2   -3735.673063284840   -3735.461100000000      -0.211963284840
 59   3   -3735.585799805987   -3735.373800000000      -0.211999805987
 59   4   -3735.469439111162   -3735.257500000000      -0.211939111162
 59   5   -3735.323974878352   -3735.112000000000      -0.211974878353
 59   6   -3735.149401229768   -3734.937500000000      -0.211901229767
 59   7   -3734.945713874562   -3734.733900000000      -0.211813874562
 59   8   -3734.712911272991   -3734.501200000000      -0.211711272991
 59   9   -3734.450995709054   -3734.239400000000      -0.211595709055
 59  10   -3734.159974139833   -3733.948600000000      -0.211374139833
 59  11   -3733.839858670883   -3733.628700000000      -0.211158670882
 59  12   -3733.490666488274   -3733.279700000000      -0.210966488275
 59  13   -3733.112419058961   -3732.901600000000      -0.210819058962
 59  14   -3732.705140392431   -3732.494500000000      -0.210640392431
 59  15   -3732.268854137653   -3732.058300000000      -0.210554137653
 59  16   -3731.803579270626   -3731.593000000000      -0.210579270626
 59  17   -3731.309324108888   -3731.098700000000      -0.210624108888
 59  18   -3730.786078370634   -3730.575300000000      -0.210778370633
 59  19   -3730.233802977163   -3730.022900000000      -0.210902977163
 59  20   -3729.652417278608   -3729.441500000000      -0.210917278609
 60   0   -3698.823625798137   -3698.575300000000      -0.248325798137
 60   1   -3698.794619406085   -3698.546300000000      -0.248319406085
 60   2   -3698.736604325969   -3698.488300000000      -0.248304325968
 60   3   -3698.649576269622   -3698.401300000000      -0.248276269622
 60   4   -3698.533529545597   -3698.285200000000      -0.248329545598
 60   5   -3698.388457895415   -3698.140200000000      -0.248257895416
 60   6   -3698.214355520707   -3697.966200000000      -0.248155520708
 60   7   -3698.011218225925   -3697.763100000000      -0.248118225925
 60   8   -3697.779044582514   -3697.531100000000      -0.247944582513
 60   9   -3697.517837001543   -3697.270000000000      -0.247837001543
 60  10   -3697.227602583047   -3696.980000000000      -0.247602583047
 60  11   -3696.908353591418   -3696.660900000000      -0.247453591418
 60  12   -3696.560107387449   -3696.312900000000      -0.247207387449
 60  13   -3696.182885628698   -3695.935900000000      -0.246985628698
 60  14   -3695.776712531142   -3695.529900000000      -0.246812531142
 60  15   -3695.341611966123   -3695.094900000000      -0.246711966123
 60  16   -3694.877603147895   -3694.630900000000      -0.246703147895
 60  17   -3694.384694648135   -3694.138000000000      -0.246694648135
 60  18   -3693.862876455064   -3693.616100000000      -0.246776455064
 60  19   -3693.312109775887   -3693.065200000000      -0.246909775887
 60  20   -3692.732314262530   -3692.485300000000      -0.247014262530
 61   0   -3662.038776520644   -3661.750600000000      -0.288176520645
 61   1   -3662.009848622473   -3661.721700000000      -0.288148622473
 61   2   -3661.951990546003   -3661.663900000000      -0.288090546003
 61   3   -3661.865198034834   -3661.577100000000      -0.288098034834
 61   4   -3661.749465445171   -3661.461400000000      -0.288065445171
 61   5   -3661.604786582070   -3661.316700000000      -0.288086582070
 61   6   -3661.431155726578   -3661.143200000000      -0.287955726578
 61   7   -3661.228568778454   -3660.940700000000      -0.287868778453
 61   8   -3660.997024420325   -3660.709300000000      -0.287724420325
 61   9   -3660.736525190333   -3660.449000000000      -0.287525190333
 61  10   -3660.447078331465   -3660.159700000000      -0.287378331465
 61  11   -3660.128696266953   -3659.841600000000      -0.287096266952
 61  12   -3659.781396532306   -3659.494500000000      -0.286896532306
 61  13   -3659.405200975694   -3659.118600000000      -0.286600975694
 61  14   -3659.000134019577   -3658.713700000000      -0.286434019577
 61  15   -3658.566219757671   -3658.279900000000      -0.286319757671
 61  16   -3658.103477642487   -3657.817200000000      -0.286277642487
 61  17   -3657.611916499843   -3657.325700000000      -0.286216499843
 61  18   -3657.091526587981   -3656.805200000000      -0.286326587981
 61  19   -3656.542269400016   -3656.255800000000      -0.286469400015
 61  20   -3655.964064889663   -3655.677600000000      -0.286464889664
 62   0   -3625.406129898248   -3625.074400000000      -0.331729898248
 62   1   -3625.377280534849   -3625.045600000000      -0.331680534849
 62   2   -3625.319579543805   -3624.987900000000      -0.331679543805
 62   3   -3625.233022700486   -3624.901300000000      -0.331722700485
 62   4   -3625.117604408746   -3624.785900000000      -0.331704408746
 62   5   -3624.973318537176   -3624.641700000000      -0.331618537176
 62   6   -3624.800159446243   -3624.468600000000      -0.331559446243
 62   7   -3624.598123131008   -3624.266700000000      -0.331423131008
 62   8   -3624.367208385286   -3624.036000000000      -0.331208385286
 62   9   -3624.107417874287   -3623.776400000000      -0.331017874287
 62  10   -3623.818758983950   -3623.487900000000      -0.330858983950
 62  11   -3623.501244296347   -3623.170700000000      -0.330544296347
 62  12   -3623.154891521710   -3622.824600000000      -0.330291521710
 62  13   -3622.779722698809   -3622.449700000000      -0.330022698809
 62  14   -3622.375762456596   -3622.045900000000      -0.329862456596
 62  15   -3621.943035111160   -3621.613400000000      -0.329635111160
 62  16   -3621.481560353267   -3621.152000000000      -0.329560353267
 62  17   -3620.991347262874   -3620.661800000000      -0.329547262874
 62  18   -3620.472386368248   -3620.142800000000      -0.329586368248
 62  19   -3619.924639448411   -3619.594900000000      -0.329739448411
 62  20   -3619.348026758870   -3619.018300000000      -0.329726758870
 63   0   -3588.926058136402   -3588.546600000000      -0.379458136402
 63   1   -3588.897287348664   -3588.517800000000      -0.379487348664
 63   2   -3588.839743524828   -3588.460300000000      -0.379443524827
 63   3   -3588.753422472028   -3588.374000000000      -0.379422472029
 63   4   -3588.638318641772   -3588.258900000000      -0.379418641773
 63   5   -3588.494425966187   -3588.115100000000      -0.379325966186
 63   6   -3588.321738885156   -3587.942500000000      -0.379238885156
 63   7   -3588.120253489044   -3587.741200000000      -0.379053489044
 63   8   -3587.889968682849   -3587.511100000000      -0.378868682849
 63   9   -3587.630887258856   -3587.252200000000      -0.378687258856
 63  10   -3587.343016745955   -3586.964600000000      -0.378416745955
 63  11   -3587.026369885056   -3586.648200000000      -0.378169885055
 63  12   -3586.680964561111   -3586.303100000000      -0.377864561110
 63  13   -3586.306823003497   -3585.929200000000      -0.377623003497
 63  14   -3585.903970047654   -3585.526600000000      -0.377370047654
 63  15   -3585.472430232043   -3585.095300000000      -0.377130232043
 63  16   -3585.012223485685   -3584.635200000000      -0.377023485685
 63  17   -3584.523359142680   -3584.146300000000      -0.377059142680
 63  18   -3584.005828001317   -3583.628800000000      -0.377028001317
 63  19   -3583.459592126525   -3583.082500000000      -0.377092126525
 63  20   -3582.884572075604   -3582.507500000000      -0.377072075604
 64   0   -3552.598948047148   -3552.167200000000      -0.431748047148
 64   1   -3552.570255875963   -3552.138500000000      -0.431755875962
 64   2   -3552.512869301115   -3552.081200000000      -0.431669301114
 64   3   -3552.426784161506   -3551.995100000000      -0.431684161506
 64   4   -3552.311994956297   -3551.880400000000      -0.431594956297
 64   5   -3552.168495681146   -3551.737000000000      -0.431495681146
 64   6   -3551.996280855359   -3551.564900000000      -0.431380855359
 64   7   -3551.795346664601   -3551.364100000000      -0.431246664602
 64   8   -3551.565692125059   -3551.134600000000      -0.431092125059
 64   9   -3551.307320156084   -3550.876500000000      -0.430820156084
 64  10   -3551.020238429523   -3550.589700000000      -0.430538429523
 64  11   -3550.704459845121   -3550.274200000000      -0.430259845121
 64  12   -3550.360002462553   -3549.930000000000      -0.430002462554
 64  13   -3549.986888701801   -3549.557200000000      -0.429688701802
 64  14   -3549.585143604793   -3549.155700000000      -0.429443604793
 64  15   -3549.154791932362   -3548.725600000000      -0.429191932361
 64  16   -3548.695853851787   -3548.266800000000      -0.429053851786
 64  17   -3548.208338951305   -3547.779400000000      -0.428938951306
 64  18   -3547.692238299232   -3547.263300000000      -0.428938299231
 64  19   -3547.147514246402   -3546.718500000000      -0.429014246402
 64  20   -3546.574087651906   -3546.145100000000      -0.428987651906
 65   0   -3516.425201049125   -3515.936200000000      -0.489001049124
 65   1   -3516.396587535382   -3515.907600000000      -0.488987535381
 65   2   -3516.339358291302   -3515.850400000000      -0.488958291302
 65   3   -3516.253509187556   -3515.764600000000      -0.488909187557
 65   4   -3516.139034770953   -3515.650200000000      -0.488834770954
 65   5   -3515.995929100690   -3515.507100000000      -0.488829100691
 65   6   -3515.824186775490   -3515.335500000000      -0.488686775489
 65   7   -3515.623804076319   -3515.135300000000      -0.488504076319
 65   8   -3515.394780130552   -3514.906500000000      -0.488280130551
 65   9   -3515.137117984609   -3514.649100000000      -0.488017984609
 65  10   -3514.850825453290   -3514.363100000000      -0.487725453290
 65  11   -3514.535915595180   -3514.048500000000      -0.487415595180
 65  12   -3514.192406644674   -3513.705300000000      -0.487106644674
 65  13   -3513.820321212359   -3513.333600000000      -0.486721212358
 65  14   -3513.419684546649   -3512.933200000000      -0.486484546650
 65  15   -3512.990521630755   -3512.504300000000      -0.486221630755
 65  16   -3512.532852870207   -3512.046800000000      -0.486052870207
 65  17   -3512.046688107386   -3511.560700000000      -0.485988107386
 65  18   -3511.532018680628   -3511.046100000000      -0.485918680629
 65  19   -3510.988807226678   -3510.502900000000      -0.485907226678
 65  20   -3510.416974906416   -3509.931100000000      -0.485874906416
 66   0   -3480.405233167557   -3479.853500000000      -0.551733167557
 66   1   -3480.376698352147   -3479.825000000000      -0.551698352147
 66   2   -3480.319626520617   -3479.767900000000      -0.551726520617
 66   3   -3480.234013575404   -3479.682400000000      -0.551613575404
 66   4   -3480.119854110971   -3479.568300000000      -0.551554110972
 66   5   -3479.977142250047   -3479.425700000000      -0.551442250047
 66   6   -3479.805872670775   -3479.254500000000      -0.551372670775
 66   7   -3479.606041749424   -3479.054900000000      -0.551141749424
 66   8   -3479.377648724553   -3478.826700000000      -0.550948724553
 66   9   -3479.120696769656   -3478.570100000000      -0.550596769656
 66  10   -3478.835193842484   -3478.284900000000      -0.550293842484
 66  11   -3478.521153160460   -3477.971200000000      -0.549953160461
 66  12   -3478.178593132700   -3477.629000000000      -0.549593132700
 66  13   -3477.807536560395   -3477.258300000000      -0.549236560395
 66  14   -3477.408008898451   -3476.859100000000      -0.548908898451
 66  15   -3476.980035352448   -3476.431400000000      -0.548635352447
 66  16   -3476.523636566174   -3475.975200000000      -0.548436566174
 66  17   -3476.038822636149   -3475.490500000000      -0.548322636149
 66  18   -3475.525585170734   -3474.977300000000      -0.548285170734
 66  19   -3474.983887092580   -3474.435600000000      -0.548287092580
 66  20   -3474.413649864359   -3473.865500000000      -0.548149864359
 67   0   -3444.539475034264   -3443.919100000000      -0.620375034264
 67   1   -3444.511018958077   -3443.890700000000      -0.620318958077
 67   2   -3444.454104620877   -3443.833800000000      -0.620304620877
 67   3   -3444.368727956870   -3443.748500000000      -0.620227956870
 67   4   -3444.254883608166   -3443.634700000000      -0.620183608166
 67   5   -3444.112565761034   -3443.492500000000      -0.620065761034
 67   6   -3443.941769173031   -3443.321900000000      -0.619869173031
 67   7   -3443.742490315733   -3443.122800000000      -0.619690315733
 67   8   -3443.514728538883   -3442.895300000000      -0.619428538883
 67   9   -3443.258487143044   -3442.639300000000      -0.619187143045
 67  10   -3442.973774228924   -3442.355000000000      -0.618774228923
 67  11   -3442.660603172779   -3442.042200000000      -0.618403172779
 67  12   -3442.318992558449   -3441.700900000000      -0.618092558449
 67  13   -3441.948965377730   -3441.331300000000      -0.617665377730
 67  14   -3441.550547292016   -3440.933200000000      -0.617347292016
 67  15   -3441.123763729260   -3440.506800000000      -0.616963729260
 67  16   -3440.668635571506   -3440.051900000000      -0.616735571505
 67  17   -3440.185173169413   -3439.568600000000      -0.616573169413
 67  18   -3439.673368401367   -3439.056800000000      -0.616568401368
 67  19   -3439.133184475926   -3438.516700000000      -0.616484475925
 67  20   -3438.564543157553   -3437.948200000000      -0.616343157553
 68   0   -3408.828371887657   -3408.133100000000      -0.695271887657
 68   1   -3408.799994591584   -3408.104800000000      -0.695194591583
 68   2   -3408.743237830494   -3408.048100000000      -0.695137830494
 68   3   -3408.658097570363   -3407.963000000000      -0.695097570363
 68   4   -3408.544568500951   -3407.849500000000      -0.695068500951
 68   5   -3408.402644872061   -3407.707700000000      -0.694944872061
 68   6   -3408.232321520672   -3407.537600000000      -0.694721520672
 68   7   -3408.033595013658   -3407.339100000000      -0.694495013658
 68   8   -3407.806464811952   -3407.112200000000      -0.694264811952
 68   9   -3407.550934343185   -3406.857000000000      -0.693934343185
 68  10   -3407.267011851018   -3406.573500000000      -0.693511851018
 68  11   -3406.954710870547   -3406.261600000000      -0.693110870548
 68  12   -3406.614050160332   -3405.921300000000      -0.692750160332
 68  13   -3406.245052902774   -3405.552700000000      -0.692352902774
 68  14   -3405.847744965756   -3405.155800000000      -0.691944965755
 68  15   -3405.422151999601   -3404.730600000000      -0.691551999601
 68  16   -3404.968295124612   -3404.277000000000      -0.691295124612
 68  17   -3404.486184945588   -3403.795000000000      -0.691184945588
 68  18   -3403.975813610938   -3403.284800000000      -0.691013610938
 68  19   -3403.437144615127   -3402.746200000000      -0.690944615127
 68  20   -3402.870100024410   -3402.179400000000      -0.690700024410
 69   0   -3373.272383572735   -3372.495600000000      -0.776783572735
 69   1   -3373.244085097665   -3372.467400000000      -0.776685097665
 69   2   -3373.187485994468   -3372.410800000000      -0.776685994468
 69   3   -3373.102582260883   -3372.326000000000      -0.776582260883
 69   4   -3372.989368634325   -3372.212900000000      -0.776468634325
 69   5   -3372.847839428130   -3372.071500000000      -0.776339428129
 69   6   -3372.677989558696   -3371.901800000000      -0.776189558695
 69   7   -3372.479815688199   -3371.703900000000      -0.775915688199
 69   8   -3372.253317388759   -3371.477700000000      -0.775617388758
 69   9   -3371.998498215077   -3371.223200000000      -0.775298215077
 69  10   -3371.715366553768   -3370.940500000000      -0.774866553768
 69  11   -3371.403936098765   -3370.629500000000      -0.774436098765
 69  12   -3371.064225783350   -3370.290200000000      -0.774025783349
 69  13   -3370.696258980527   -3369.922700000000      -0.773558980526
 69  14   -3370.300061764668   -3369.526900000000      -0.773161764669
 69  15   -3369.875660008472   -3369.102900000000      -0.772760008472
 69  16   -3369.423075070494   -3368.650600000000      -0.772475070494
 69  17   -3368.942317809676   -3368.170100000000      -0.772217809676
 69  18   -3368.433380644447   -3367.661300000000      -0.772080644447
 69  19   -3367.896227355183   -3367.124300000000      -0.771927355184
 69  20   -3367.330780309929   -3366.559100000000      -0.771680309929
 70   0   -3337.871984541093   -3337.006900000000      -0.865084541093
 70   1   -3337.843764927918   -3336.978700000000      -0.865064927918
 70   2   -3337.787323564392   -3336.922300000000      -0.865023564392
 70   3   -3337.702656480026   -3336.837700000000      -0.864956480026
 70   4   -3337.589758459882   -3336.724900000000      -0.864858459882
 70   5   -3337.448623880833   -3336.583900000000      -0.864723880833
 70   6   -3337.279247738696   -3336.414800000000      -0.864447738696
 70   7   -3337.081626790949   -3336.217400000000      -0.864226790950
 70   8   -3336.855760720899   -3335.991900000000      -0.863860720899
 70   9   -3336.601653210315   -3335.738100000000      -0.863553210315
 70  10   -3336.319312788768   -3335.456200000000      -0.863112788768
 70  11   -3336.008753309027   -3335.146100000000      -0.862653309027
 70  12   -3335.669993879094   -3334.807800000000      -0.862193879094
 70  13   -3335.303058062582   -3334.441400000000      -0.861658062581
 70  14   -3334.907972140349   -3334.046700000000      -0.861272140349
 70  15   -3334.484762207466   -3333.623900000000      -0.860862207465
 70  16   -3334.033449860745   -3333.173000000000      -0.860449860746
 70  17   -3333.554046213268   -3332.693800000000      -0.860246213269
 70  18   -3333.046543953488   -3332.186600000000      -0.859943953488
 70  19   -3332.510907147688   -3331.651100000000      -0.859807147688
 70  20   -3331.947058465704   -3331.087500000000      -0.859558465704
 71   0   -3302.627663850915   -3301.667000000000      -0.960663850915
 71   1   -3302.599523140524   -3301.638900000000      -0.960623140524
 71   2   -3302.543239598452   -3301.582700000000      -0.960539598452
 71   3   -3302.458809285974   -3301.498400000000      -0.960409285974
 71   4   -3302.346227035807   -3301.385900000000      -0.960327035807
 71   5   -3302.205487288356   -3301.245400000000      -0.960087288357
 71   6   -3302.036585118858   -3301.076700000000      -0.959885118858
 71   7   -3301.839517380095   -3300.879900000000      -0.959617380096
 71   8   -3301.614283866556   -3300.655000000000      -0.959283866557
 71   9   -3301.360888387085   -3300.402000000000      -0.958888387085
 71  10   -3301.079339614202   -3300.120900000000      -0.958439614203
 71  11   -3300.769651559518   -3299.811700000000      -0.957951559517
 71  12   -3300.431843505753   -3299.474400000000      -0.957443505752
 71  13   -3300.065939207125   -3299.109000000000      -0.956939207125
 71  14   -3299.671965150982   -3298.715600000000      -0.956365150982
 71  15   -3299.249947654768   -3298.294000000000      -0.955947654768
 71  16   -3298.799908553551   -3297.844300000000      -0.955608553551
 71  17   -3298.321859214550   -3297.366600000000      -0.955259214551
 71  18   -3297.815792596246   -3296.860800000000      -0.954992596246
 71  19   -3297.281673050827   -3296.326900000000      -0.954773050827
 71  20   -3296.719423549921   -3295.765000000000      -0.954423549921
 72   0   -3267.539925166976   -3266.476500000000      -1.063425166976
 72   1   -3267.511863400261   -3266.448400000000      -1.063463400261
 72   2   -3267.455737761422   -3266.392400000000      -1.063337761422
 72   3   -3267.371544343505   -3266.308300000000      -1.063244343505
 72   4   -3267.259278026876   -3266.196100000000      -1.063178026875
 72   5   -3267.118933315475   -3266.056000000000      -1.062933315475
 72   6   -3266.950505363959   -3265.887800000000      -1.062705363959
 72   7   -3266.753991120410   -3265.691600000000      -1.062391120410
 72   8   -3266.529390490507   -3265.467400000000      -1.061990490506
 72   9   -3266.276707410160   -3265.215100000000      -1.061607410160
 72  10   -3265.995950694846   -3264.934900000000      -1.061050694846
 72  11   -3265.687134515011   -3264.626600000000      -1.060534515012
 72  12   -3265.350278328099   -3264.290300000000      -1.059978328099
 72  13   -3264.985406078931   -3263.926000000000      -1.059406078931
 72  14   -3264.592544461344   -3263.533600000000      -1.058944461344
 72  15   -3264.171720015153   -3263.113300000000      -1.058420015153
 72  16   -3263.722954813685   -3262.665000000000      -1.057954813686
 72  17   -3263.246260478299   -3262.188600000000      -1.057660478299
 72  18   -3262.741630237497   -3261.684300000000      -1.057330237497
 72  19   -3262.209028729376   -3261.152000000000      -1.057028729376
 72  20   -3261.648379227354   -3260.591700000000      -1.056679227354
 73   0   -3232.609286760645   -3231.435400000000      -1.173886760645
 73   1   -3232.581303978495   -3231.407500000000      -1.173803978495
 73   2   -3232.525336324671   -3231.351600000000      -1.173736324671
 73   3   -3232.441379923985   -3231.267700000000      -1.173679923985
 73   4   -3232.329429704454   -3231.155900000000      -1.173529704454
 73   5   -3232.189480233556   -3231.016200000000      -1.173280233556
 73   6   -3232.021526745363   -3230.848500000000      -1.173026745363
 73   7   -3231.825566283262   -3230.652900000000      -1.172666283262
 73   8   -3231.601598864117   -3230.429300000000      -1.172298864117
 73   9   -3231.349628550909   -3230.177800000000      -1.171828550909
 73  10   -3231.069664302068   -3229.898400000000      -1.171264302068
 73  11   -3230.761720446877   -3229.591000000000      -1.170720446878
 73  12   -3230.425816617501   -3229.255700000000      -1.170116617501
 73  13   -3230.061976949367   -3228.892400000000      -1.169576949367
 73  14   -3229.670228342802   -3228.501300000000      -1.168928342801
 73  15   -3229.250597559991   -3228.082200000000      -1.168397559991
 73  16   -3228.803106912517   -3227.635200000000      -1.167906912518
 73  17   -3228.327768275880   -3227.160300000000      -1.167468275880
 73  18   -3227.824575148607   -3226.657400000000      -1.167175148607
 73  19   -3227.293492454701   -3226.126700000000      -1.166792454701
 73  20   -3226.734443769372   -3225.568000000000      -1.166443769372
 74   0   -3197.836281509879   -3196.544200000000      -1.292081509880
 74   1   -3197.808377753185   -3196.516400000000      -1.291977753185
 74   2   -3197.752568166156   -3196.460600000000      -1.291968166156
 74   3   -3197.668848905373   -3196.377100000000      -1.291748905373
 74   4   -3197.557214946503   -3196.265600000000      -1.291614946503
 74   5   -3197.417660920558   -3196.126300000000      -1.291360920558
 74   6   -3197.250182141031   -3195.959100000000      -1.291082141031
 74   7   -3197.054775746611   -3195.764000000000      -1.290775746610
 74   8   -3196.831441865346   -3195.541100000000      -1.290341865347
 74   9   -3196.580184687290   -3195.290400000000      -1.289784687290
 74  10   -3196.301013313825   -3195.011800000000      -1.289213313824
 74  11   -3195.993942233072   -3194.705300000000      -1.288642233071
 74  12   -3195.658991251917   -3194.371000000000      -1.287991251917
 74  13   -3195.296184696392   -3194.008800000000      -1.287384696392
 74  14   -3194.905549673312   -3193.618800000000      -1.286749673312
 74  15   -3194.487113167237   -3193.201000000000      -1.286113167237
 74  16   -3194.040897728004   -3192.755300000000      -1.285597728004
 74  17   -3193.566915485254   -3192.281800000000      -1.285115485253
 74  18   -3193.065160207536   -3191.780500000000      -1.284660207536
 74  19   -3192.535597104761   -3191.251300000000      -1.284297104761
 74  20   -3191.978150053932   -3190.694300000000      -1.283850053932
 75   0   -3163.221456899230   -3161.803300000000      -1.418156899231
 75   1   -3163.193632208882   -3161.775500000000      -1.418132208882
 75   2   -3163.137980770430   -3161.719900000000      -1.418080770430
 75   3   -3163.054498772220   -3161.636600000000      -1.417898772220
 75   4   -3162.943181237571   -3161.525500000000      -1.417681237571
 75   5   -3162.804022861033   -3161.386500000000      -1.417522861032
 75   6   -3162.637019035513   -3161.219900000000      -1.417119035513
 75   7   -3162.442166995005   -3161.025400000000      -1.416766995005
 75   8   -3162.219466978745   -3160.803200000000      -1.416266978745
 75   9   -3161.968923303853   -3160.553200000000      -1.415723303854
 75  10   -3161.690545214668   -3160.275400000000      -1.415145214668
 75  11   -3161.384347358147   -3159.969800000000      -1.414547358148
 75  12   -3161.050349715898   -3159.636500000000      -1.413849715898
 75  13   -3160.688576804558   -3159.275400000000      -1.413176804558
 75  14   -3160.299055937428   -3158.886600000000      -1.412455937429
 75  15   -3159.881814321443   -3158.470000000000      -1.411814321444
 75  16   -3159.436874744698   -3158.025700000000      -1.411174744698
 75  17   -3158.964249590969   -3157.553600000000      -1.410649590969
 75  18   -3158.463932898833   -3157.053700000000      -1.410232898833
 75  19   -3157.935890164107   -3156.526200000000      -1.409690164107
 75  20   -3157.380045565585   -3155.970900000000      -1.409145565584
 76   0   -3128.765375019838   -3127.212800000000      -1.552575019839
 76   1   -3128.737629436726   -3127.185100000000      -1.552529436726
 76   2   -3128.682136228630   -3127.129700000000      -1.552436228631
 76   3   -3128.598891615665   -3127.046600000000      -1.552291615665
 76   4   -3128.487890668800   -3126.935900000000      -1.551990668800
 76   5   -3128.349128146118   -3126.797400000000      -1.551728146119
 76   6   -3128.182599519950   -3126.631200000000      -1.551399519950
 76   7   -3127.988302119587   -3126.437300000000      -1.551002119587
 76   8   -3127.766236295454   -3126.215700000000      -1.550536295454
 76   9   -3127.516406491740   -3125.966500000000      -1.549906491740
 76  10   -3127.238822095739   -3125.689600000000      -1.549222095739
 76  11   -3126.933497913244   -3125.384900000000      -1.548597913244
 76  12   -3126.600454100585   -3125.052600000000      -1.547854100584
 76  13   -3126.239715365002   -3124.692600000000      -1.547115365002
 76  14   -3125.851309226290   -3124.305000000000      -1.546309226290
 76  15   -3125.435263113751   -3123.889600000000      -1.545663113750
 76  16   -3124.991600053737   -3123.446600000000      -1.545000053737
 76  17   -3124.520332684167   -3122.976000000000      -1.544332684168
 76  18   -3124.021455313640   -3122.477600000000      -1.543855313640
 76  19   -3123.494933723880   -3121.951600000000      -1.543333723880
 76  20   -3122.940692395471   -3121.398000000000      -1.542692395471
 77   0   -3094.468612569437   -3092.773300000000      -1.695312569437
 77   1   -3094.440946134453   -3092.745700000000      -1.695246134453
 77   2   -3094.385611238495   -3092.690500000000      -1.695111238495
 77   3   -3094.302604133444   -3092.607600000000      -1.695004133444
 77   4   -3094.191919937924   -3092.497200000000      -1.694719937925
 77   5   -3094.053553473552   -3092.359100000000      -1.694453473552
 77   6   -3093.887500292076   -3092.193400000000      -1.694100292076
 77   7   -3093.693757818091   -3092.000100000000      -1.693657818091
 77   8   -3093.472326513208   -3091.779200000000      -1.693126513208
 77   9   -3093.223210948686   -3091.530700000000      -1.692510948687
 77  10   -3092.946420654771   -3091.254600000000      -1.691820654772
 77  11   -3092.641970596096   -3090.950900000000      -1.691070596096
 77  12   -3092.309881103712   -3090.619600000000      -1.690281103712
 77  13   -3091.950177075463   -3090.260700000000      -1.689477075463
 77  14   -3091.562886237632   -3089.874200000000      -1.688686237631
 77  15   -3091.148036241895   -3089.460200000000      -1.687836241895
 77  16   -3090.705650352859   -3089.018500000000      -1.687150352859
 77  17   -3090.235741462584   -3088.549300000000      -1.686441462584
 77  18   -3089.738304149692   -3088.052400000000      -1.685904149692
 77  19   -3089.213304481814   -3087.528000000000      -1.685304481814
 77  20   -3088.660667241327   -3086.976100000000      -1.684567241326
 78   0   -3060.331760852352   -3058.485000000000      -1.846760852352
 78   1   -3060.304173606384   -3058.457400000000      -1.846773606384
 78   2   -3060.248997104344   -3058.402400000000      -1.846597104344
 78   3   -3060.166227629880   -3058.319800000000      -1.846427629880
 78   4   -3060.055860349268   -3058.209700000000      -1.846160349268
 78   5   -3059.917890147657   -3058.072000000000      -1.845890147656
 78   6   -3059.752312656215   -3057.906900000000      -1.845412656215
 78   7   -3059.559125394841   -3057.714200000000      -1.844925394841
 78   8   -3059.338328936330   -3057.493900000000      -1.844428936330
 78   9   -3059.089927979013   -3057.246200000000      -1.843727979013
 78  10   -3058.813932196089   -3056.970900000000      -1.843032196089
 78  11   -3058.510356711028   -3056.668200000000      -1.842156711028
 78  12   -3058.179222029602   -3056.337900000000      -1.841322029602
 78  13   -3057.820553240261   -3055.980100000000      -1.840453240261
 78  14   -3057.434378275776   -3055.594800000000      -1.839578275777
 78  15   -3057.020725010197   -3055.181900000000      -1.838825010197
 78  16   -3056.579616946385   -3054.741600000000      -1.838016946385
 78  17   -3056.111067230541   -3054.273800000000      -1.837267230540
 78  18   -3055.615070711310   -3053.778500000000      -1.836570711311
 78  19   -3055.091593742232   -3053.255700000000      -1.835893742232
 78  20   -3054.540561407474   -3052.705500000000      -1.835061407474
 79   0   -3026.355425779499   -3024.348200000000      -2.007225779499
 79   1   -3026.327917763440   -3024.320700000000      -2.007217763440
 79   2   -3026.272899737099   -3024.265800000000      -2.007099737099
 79   3   -3026.190368015893   -3024.183500000000      -2.006868015892
 79   4   -3026.080317813748   -3024.073700000000      -2.006617813748
 79   5   -3025.942744079349   -3023.936500000000      -2.006244079349
 79   6   -3025.777642523284   -3023.771800000000      -2.005842523285
 79   7   -3025.585010760754   -3023.579700000000      -2.005310760754
 79   8   -3025.364849475738   -3023.360200000000      -2.004649475738
 79   9   -3025.117163493640   -3023.113200000000      -2.003963493639
 79  10   -3024.841962630610   -3022.838800000000      -2.003162630611
 79  11   -3024.539262168957   -3022.536900000000      -2.002362168957
 79  12   -3024.209082789174   -3022.207700000000      -2.001382789173
 79  13   -3023.851449770316   -3021.851000000000      -2.000449770317
 79  14   -3023.466391251643   -3021.466800000000      -1.999591251643
 79  15   -3023.053935329576   -3021.055300000000      -1.998635329576
 79  16   -3022.614105745235   -3020.616300000000      -1.997805745234
 79  17   -3022.146915898958   -3020.150000000000      -1.996915898958
 79  18   -3021.652360909415   -3019.656200000000      -1.996160909415
 79  19   -3021.130407416053   -3019.135000000000      -1.995407416053
 79  20   -3020.580980804832   -3018.586400000000      -1.994580804831
 80   0   -2992.540227868385   -2990.363200000000      -2.177027868385
 80   1   -2992.512799123123   -2990.335900000000      -2.176899123123
 80   2   -2992.457939654262   -2990.281200000000      -2.176739654262
 80   3   -2992.375645808985   -2990.199100000000      -2.176545808985
 80   4   -2992.265912848869   -2990.089600000000      -2.176312848870
 80   5   -2992.128735786136   -2989.952800000000      -2.175935786136
 80   6   -2991.964110410790   -2989.788700000000      -2.175410410789
 80   7   -2991.772034433335   -2989.597200000000      -2.174834433335
 80   8   -2991.552508648938   -2989.378300000000      -2.174208648938
 80   9   -2991.305538010071   -2989.132100000000      -2.173438010072
 80  10   -2991.031132475839   -2988.858500000000      -2.172632475839
 80  11   -2990.729307487389   -2988.557600000000      -2.171707487389
 80  12   -2990.400083899933   -2988.229400000000      -2.170683899933
 80  13   -2990.043487183133   -2987.873800000000      -2.169687183133
 80  14   -2989.659545682736   -2987.490800000000      -2.168745682736
 80  15   -2989.248287717537   -2987.080500000000      -2.167787717537
 80  16   -2988.809737266912   -2986.642900000000      -2.166837266912
 80  17   -2988.343907985338   -2986.178000000000      -2.165907985339
 80  18   -2987.850795261510   -2985.685800000000      -2.164995261510
 80  19   -2987.330366020782   -2985.166200000000      -2.164166020782
 80  20   -2986.782545950904   -2984.619300000000      -2.163245950905
 81   0   -2958.886802243109   -2956.530400000000      -2.356402243109
 81   1   -2958.859452809536   -2956.503200000000      -2.356252809536
 81   2   -2958.804751979935   -2956.448600000000      -2.356151979934
 81   3   -2958.722696133258   -2956.366800000000      -2.355896133257
 81   4   -2958.613280578732   -2956.257700000000      -2.355580578732
 81   5   -2958.476500392116   -2956.121300000000      -2.355200392117
 81   6   -2958.312351442832   -2955.957700000000      -2.354651442832
 81   7   -2958.120831536685   -2955.766800000000      -2.354031536685
 81   8   -2957.901941580029   -2955.548600000000      -2.353341580029
 81   9   -2957.655686652407   -2955.303100000000      -2.352586652407
 81  10   -2957.382076855877   -2955.030400000000      -2.351676855877
 81  11   -2957.081127790423   -2954.730400000000      -2.350727790423
 81  12   -2956.752860485979   -2954.403200000000      -2.349660485978
 81  13   -2956.397300602811   -2954.048700000000      -2.348600602812
 81  14   -2956.014476693157   -2953.666900000000      -2.347576693156
 81  15   -2955.604417298181   -2953.258000000000      -2.346417298181
 81  16   -2955.167146635517   -2952.821700000000      -2.345446635517
 81  17   -2954.702678613784   -2952.358200000000      -2.344478613783
 81  18   -2954.211008891697   -2951.867500000000      -2.343508891697
 81  19   -2953.692104680519   -2951.349600000000      -2.342504680519
 81  20   -2953.145891969792   -2950.804400000000      -2.341491969792
 82   0   -2925.395798634362   -2922.850000000000      -2.545798634362
 82   1   -2925.368528553367   -2922.822800000000      -2.545728553367
 82   2   -2925.313986444807   -2922.768400000000      -2.545586444807
 82   3   -2925.232168719401   -2922.686900000000      -2.545268719400
 82   4   -2925.123070734028   -2922.578100000000      -2.544970734028
 82   5   -2924.986687627981   -2922.442200000000      -2.544487627981
 82   6   -2924.823015350099   -2922.279000000000      -2.544015350099
 82   7   -2924.632051801493   -2922.088700000000      -2.543351801493
 82   8   -2924.413797999702   -2921.871200000000      -2.542597999703
 82   9   -2924.168259151338   -2921.626500000000      -2.541759151338
 82  10   -2923.895445501413   -2921.354700000000      -2.540745501413
 82  11   -2923.595372808749   -2921.055600000000      -2.539772808749
 82  12   -2923.268062278001   -2920.729400000000      -2.538662278002
 82  13   -2922.913539760041   -2920.376000000000      -2.537539760041
 82  14   -2922.531834013594   -2919.995500000000      -2.536334013594
 82  15   -2922.122973802197   -2919.587800000000      -2.535173802197
 82  16   -2921.686983581740   -2919.152900000000      -2.534083581740
 82  17   -2921.223877514983   -2918.690900000000      -2.532977514983
 82  18   -2920.733651530664   -2918.201700000000      -2.531951530665
 82  19   -2920.216273125954   -2917.685300000000      -2.530973125954
 82  20   -2919.671668592185   -2917.141900000000      -2.529768592184
 83   0   -2892.067881379426   -2889.322200000000      -2.745681379426
 83   1   -2892.040690691900   -2889.295100000000      -2.745590691899
 83   2   -2891.986307386162   -2889.240900000000      -2.745407386162
 83   3   -2891.904727904699   -2889.159600000000      -2.745127904699
 83   4   -2891.795947652039   -2889.051200000000      -2.744747652039
 83   5   -2891.659961831012   -2888.915700000000      -2.744261831011
 83   6   -2891.496766469876   -2888.753000000000      -2.743766469875
 83   7   -2891.306359565043   -2888.563300000000      -2.743059565043
 83   8   -2891.088742245240   -2888.346500000000      -2.742242245239
 83   9   -2890.843919844147   -2888.102600000000      -2.741319844147
 83  10   -2890.571902749731   -2887.831600000000      -2.740302749731
 83  11   -2890.272706879651   -2887.533500000000      -2.739206879652
 83  12   -2889.946353613284   -2887.208300000000      -2.738053613284
 83  13   -2889.592868992106   -2886.856000000000      -2.736868992105
 83  14   -2889.212281981330   -2886.476700000000      -2.735581981330
 83  15   -2888.804621566869   -2886.070300000000      -2.734321566869
 83  16   -2888.369912442865   -2885.636800000000      -2.733112442865
 83  17   -2887.908169026220   -2885.176200000000      -2.731969026220
 83  18   -2887.419387515696   -2884.688500000000      -2.730887515695
 83  19   -2886.903535694370   -2884.173800000000      -2.729735694370
 83  20   -2886.360540155366   -2883.632100000000      -2.728440155366
 84   0   -2858.903729422174   -2855.947300000000      -2.956429422174
 84   1   -2858.876618169008   -2855.920300000000      -2.956318169007
 84   2   -2858.822393747872   -2855.866200000000      -2.956193747873
 84   3   -2858.741052633022   -2855.785200000000      -2.955852633022
 84   4   -2858.632590276638   -2855.677100000000      -2.955490276639
 84   5   -2858.497001945083   -2855.542000000000      -2.955001945083
 84   6   -2858.334283746034   -2855.379900000000      -2.954383746034
 84   7   -2858.144433771208   -2855.190800000000      -2.953633771208
 84   8   -2857.927453260515   -2854.974700000000      -2.952753260514
 84   9   -2857.683347674706   -2854.731500000000      -2.951847674706
 84  10   -2857.412127544703   -2854.461400000000      -2.950727544703
 84  11   -2857.113808947002   -2854.164200000000      -2.949608947002
 84  12   -2856.788413435700   -2853.840100000000      -2.948313435701
 84  13   -2856.435967242879   -2853.488900000000      -2.947067242879
 84  14   -2856.056499540240   -2853.110800000000      -2.945699540240
 84  15   -2855.650039536068   -2852.705600000000      -2.944439536069
 84  16   -2855.216612162764   -2852.273500000000      -2.943112162765
 84  17   -2854.756232091367   -2851.814400000000      -2.941832091367
 84  18   -2854.268895790664   -2851.328300000000      -2.940595790664
 84  19   -2853.754571329639   -2850.815200000000      -2.939371329639
 84  20   -2853.213185603209   -2850.275200000000      -2.937985603209
 85   0   -2825.904036313071   -2822.725400000000      -3.178636313071
 85   1   -2825.877004535154   -2822.698500000000      -3.178504535154
 85   2   -2825.822939080403   -2822.644600000000      -3.178339080402
 85   3   -2825.741836454836   -2822.563800000000      -3.178036454837
 85   4   -2825.633692158289   -2822.456100000000      -3.177592158289
 85   5   -2825.498501520658   -2822.321400000000      -3.177101520658
 85   6   -2825.336260729040   -2822.159800000000      -3.176460729040
 85   7   -2825.146967970451   -2821.971300000000      -3.175667970451
 85   8   -2824.930624595991   -2821.755900000000      -3.174724595991
 85   9   -2824.687236193481   -2821.513500000000      -3.173736193480
 85  10   -2824.416813436795   -2821.244200000000      -3.172613436795
 85  11   -2824.119372561265   -2820.948000000000      -3.171372561265
 85  12   -2823.794935295713   -2820.624900000000      -3.170035295713
 85  13   -2823.443528062823   -2820.274900000000      -3.168628062823
 85  14   -2823.065180240787   -2819.897900000000      -3.167280240787
 85  15   -2822.659921260260   -2819.494100000000      -3.165821260261
 85  16   -2822.227776291902   -2819.063300000000      -3.164476291902
 85  17   -2821.768760260889   -2818.605700000000      -3.163060260889
 85  18   -2821.282869906033   -2818.121100000000      -3.161769906033
 85  19   -2820.770073582227   -2817.609700000000      -3.160373582227
 85  20   -2820.230298486177   -2817.071400000000      -3.158898486176
 86   0   -2793.069510209173   -2789.656800000000      -3.412710209172
 86   1   -2793.042557947396   -2789.629900000000      -3.412657947397
 86   2   -2792.988651540808   -2789.576300000000      -3.412351540808
 86   3   -2792.907787527198   -2789.495700000000      -3.412087527198
 86   4   -2792.799961454049   -2789.388300000000      -3.411661454050
 86   5   -2792.665168714794   -2789.254100000000      -3.411068714794
 86   6   -2792.503405575947   -2789.093000000000      -3.410405575948
 86   7   -2792.314670319830   -2788.905100000000      -3.409570319830
 86   8   -2792.098964408727   -2788.690400000000      -3.408564408727
 86   9   -2791.856293557527   -2788.448800000000      -3.407493557527
 86  10   -2791.586668583061   -2788.180400000000      -3.406268583060
 86  11   -2791.290105879498   -2787.885100000000      -3.405005879497
 86  12   -2790.966627350379   -2787.563100000000      -3.403527350379
 86  13   -2790.616259608995   -2787.214100000000      -3.402159608994
 86  14   -2790.239032240027   -2786.838400000000      -3.400632240026
 86  15   -2789.834974896502   -2786.435900000000      -3.399074896502
 86  16   -2789.404112987334   -2786.006500000000      -3.397612987334
 86  17   -2788.946461691842   -2785.550300000000      -3.396161691841
 86  18   -2788.462018018861   -2785.067300000000      -3.394718018861
 86  19   -2787.950750609190   -2784.557500000000      -3.393250609191
 86  20   -2787.412586961327   -2784.021000000000      -3.391586961327
 87   0   -2760.400873874129   -2756.741700000000      -3.659173874129
 87   1   -2760.374001169382   -2756.715000000000      -3.659001169382
 87   2   -2760.320253892739   -2756.661400000000      -3.658853892740
 87   3   -2760.239628613756   -2756.581200000000      -3.658428613756
 87   4   -2760.132120927567   -2756.474100000000      -3.658020927566
 87   5   -2759.997726291138   -2756.340300000000      -3.657426291139
 87   6   -2759.836441050406   -2756.179800000000      -3.656641050407
 87   7   -2759.648263582993   -2755.992500000000      -3.655763582993
 87   8   -2759.433195462369   -2755.778400000000      -3.654795462368
 87   9   -2759.191242530494   -2755.537600000000      -3.653642530494
 87  10   -2758.922415747151   -2755.270100000000      -3.652315747151
 87  11   -2758.626731665348   -2754.975800000000      -3.650931665348
 87  12   -2758.304212363348   -2754.654700000000      -3.649512363348
 87  13   -2757.954884645045   -2754.307000000000      -3.647884645045
 87  14   -2757.578778301609   -2753.932500000000      -3.646278301610
 87  15   -2757.175923208441   -2753.531200000000      -3.644723208441
 87  16   -2756.746345012709   -2753.103200000000      -3.643145012709
 87  17   -2756.290059147875   -2752.648500000000      -3.641559147875
 87  18   -2755.807062892794   -2752.167100000000      -3.639962892795
 87  19   -2755.297325174176   -2751.659000000000      -3.638325174176
 87  20   -2754.760773792307   -2751.124100000000      -3.636673792307
 88   0   -2727.898864678176   -2723.980400000000      -3.918464678177
 88   1   -2727.872071571351   -2723.953800000000      -3.918271571351
 88   2   -2727.818483506434   -2723.900400000000      -3.918083506434
 88   3   -2727.738097084748   -2723.820400000000      -3.917697084748
 88   4   -2727.630907949080   -2723.713700000000      -3.917207949080
 88   5   -2727.496911619931   -2723.580400000000      -3.916511619931
 88   6   -2727.336104522656   -2723.420300000000      -3.915804522656
 88   7   -2727.148485130179   -2723.233600000000      -3.914885130179
 88   8   -2726.934055127156   -2723.020300000000      -3.913755127156
 88   9   -2726.692820482619   -2722.780300000000      -3.912520482619
 88  10   -2726.424792299304   -2722.513600000000      -3.911192299303
 88  11   -2726.129987289055   -2722.220200000000      -3.909787289055
 88  12   -2725.808427704857   -2721.900300000000      -3.908127704857
 88  13   -2725.460140541210   -2721.553600000000      -3.906540541210
 88  14   -2725.085155795772   -2721.180300000000      -3.904855795772
 88  15   -2724.683503566316   -2720.780400000000      -3.903103566317
 88  16   -2724.255209738267   -2720.353800000000      -3.901409738267
 88  17   -2723.800289999226   -2719.900600000000      -3.899689999226
 88  18   -2723.318741898073   -2719.420700000000      -3.898041898073
 88  19   -2722.810534647424   -2718.914200000000      -3.896334647424
 88  20   -2722.275596349357   -2718.381100000000      -3.894496349357
 89   0   -2695.564234598147   -2691.373200000000      -4.191034598147
 89   1   -2695.537521130133   -2691.346700000000      -4.190821130132
 89   2   -2695.484092358722   -2691.293500000000      -4.190592358721
 89   3   -2695.403944917005   -2691.213700000000      -4.190244917005
 89   4   -2695.297074495419   -2691.107400000000      -4.189674495419
 89   5   -2695.163476678002   -2690.974500000000      -4.188976678001
 89   6   -2695.003147969526   -2690.815000000000      -4.188147969526
 89   7   -2694.816086938217   -2690.628900000000      -4.187186938217
 89   8   -2694.602295379919   -2690.416200000000      -4.186095379920
 89   9   -2694.361779390733   -2690.177000000000      -4.184779390734
 89  10   -2694.094550216349   -2689.911200000000      -4.183350216349
 89  11   -2693.800624727449   -2689.618800000000      -4.181824727449
 89  12   -2693.480025351737   -2689.299900000000      -4.180125351738
 89  13   -2693.132779274321   -2688.954400000000      -4.178379274322
 89  14   -2692.758916699346   -2688.582300000000      -4.176616699346
 89  15   -2692.358467946957   -2688.183700000000      -4.174767946956
 89  16   -2691.931459140837   -2687.758500000000      -4.172959140838
 89  17   -2691.477906222725   -2687.306700000000      -4.171206222725
 89  18   -2690.997807011526   -2686.828500000000      -4.169307011526
 89  19   -2690.491131005763   -2686.323600000000      -4.167531005763
 89  20   -2689.957806609306   -2685.792300000000      -4.165506609306
 90   0   -2663.397750217463   -2658.920500000000      -4.477250217463
 90   1   -2663.371116429151   -2658.894000000000      -4.477116429151
 90   2   -2663.317847033027   -2658.841000000000      -4.476847033026
 90   3   -2663.237938693949   -2658.761500000000      -4.476438693949
 90   4   -2663.131387150008   -2658.655500000000      -4.475887150008
 90   5   -2662.998188048773   -2658.523100000000      -4.475088048774
 90   6   -2662.838337974438   -2658.364100000000      -4.474237974438
 90   7   -2662.651835590531   -2658.178600000000      -4.473235590531
 90   8   -2662.438682804081   -2657.966700000000      -4.471982804081
 90   9   -2662.198885838260   -2657.728200000000      -4.470685838260
 90  10   -2661.932456081710   -2657.463300000000      -4.469156081710
 90  11   -2661.639410563952   -2657.171900000000      -4.467510563952
 90  12   -2661.319771887413   -2656.854000000000      -4.465771887413
 90  13   -2660.973567427801   -2656.509600000000      -4.463967427801
 90  14   -2660.600827595754   -2656.138800000000      -4.462027595754
 90  15   -2660.201582933788   -2655.741400000000      -4.460182933789
 90  16   -2659.775859803843   -2655.317700000000      -4.458159803843
 90  17   -2659.323674401796   -2654.867400000000      -4.456274401796
 90  18   -2658.845024816578   -2654.390700000000      -4.454324816578
 90  19   -2658.339880832618   -2653.887600000000      -4.452280832618
 90  20   -2657.808171155578   -2653.357900000000      -4.450271155579
 91   0   -2631.400192726138   -2626.622600000000      -4.777592726138
 91   1   -2631.373638658418   -2626.596200000000      -4.777438658418
 91   2   -2631.320528719362   -2626.543400000000      -4.777128719362
 91   3   -2631.240859605596   -2626.464100000000      -4.776759605596
 91   4   -2631.134627102860   -2626.358500000000      -4.776127102860
 91   5   -2631.001826922260   -2626.226500000000      -4.775326922260
 91   6   -2630.842455727408   -2626.068000000000      -4.774455727408
 91   7   -2630.656512277135   -2625.883200000000      -4.773312277134
 91   8   -2630.443998589656   -2625.671900000000      -4.772098589656
 91   9   -2630.204921015212   -2625.434300000000      -4.770621015212
 91  10   -2629.939291085400   -2625.170200000000      -4.769091085401
 91  11   -2629.647125988579   -2624.879800000000      -4.767325988579
 91  12   -2629.328448501895   -2624.562900000000      -4.765548501896
 91  13   -2628.983286191664   -2624.219700000000      -4.763586191664
 91  14   -2628.611669675010   -2623.850100000000      -4.761569675010
 91  15   -2628.213629716823   -2623.454100000000      -4.759529716823
 91  16   -2627.789192917298   -2623.031700000000      -4.757492917298
 91  17   -2627.338375726453   -2622.583000000000      -4.755375726453
 91  18   -2626.861176503242   -2622.107900000000      -4.753276503242
 91  19   -2626.357565318002   -2621.606400000000      -4.751165318002
 91  20   -2625.827471178186   -2621.078500000000      -4.748971178186
 92   0   -2599.572357920776   -2594.479900000000      -5.092457920776
 92   1   -2599.545883614539   -2594.453600000000      -5.092283614539
 92   2   -2599.492933214331   -2594.400900000000      -5.092033214331
 92   3   -2599.413503448546   -2594.322000000000      -5.091503448546
 92   4   -2599.307590150577   -2594.216700000000      -5.090890150577
 92   5   -2599.175189095065   -2594.085100000000      -5.090089095064
 92   6   -2599.016297025038   -2593.927200000000      -5.089097025038
 92   7   -2598.830912794631   -2593.743000000000      -5.087912794631
 92   8   -2598.619038533245   -2593.532400000000      -5.086638533246
 92   9   -2598.380680718193   -2593.295600000000      -5.085080718193
 92  10   -2598.115851024023   -2593.032400000000      -5.083451024023
 92  11   -2597.824566797933   -2592.742900000000      -5.081666797932
 92  12   -2597.506850991789   -2592.427200000000      -5.079650991788
 92  13   -2597.162731362513   -2592.085100000000      -5.077631362513
 92  14   -2596.792238733717   -2591.716700000000      -5.075538733717
 92  15   -2596.395404092663   -2591.322000000000      -5.073404092663
 92  16   -2595.972254277804   -2590.901100000000      -5.071154277804
 92  17   -2595.522805993298   -2590.453800000000      -5.069005993298
 92  18   -2595.047057868121   -2589.980300000000      -5.066757868120
 92  19   -2594.544980258518   -2589.480500000000      -5.064480258518
 92  20   -2594.016502473733   -2588.954400000000      -5.062102473733
 93   0   -2567.915056204575   -2562.492900000000      -5.422156204575
 93   1   -2567.888661700710   -2562.466700000000      -5.421961700710
 93   2   -2567.835870921131   -2562.414200000000      -5.421670921131
 93   3   -2567.756680626000   -2562.335600000000      -5.421080626001
 93   4   -2567.651086696359   -2562.230600000000      -5.420486696360
 93   5   -2567.519084970386   -2562.099500000000      -5.419584970386
 93   6   -2567.360672270526   -2561.942100000000      -5.418572270526
 93   7   -2567.175847546218   -2561.758500000000      -5.417347546218
 93   8   -2566.964613038050   -2561.548700000000      -5.415913038049
 93   9   -2566.726975350401   -2561.312600000000      -5.414375350400
 93  10   -2566.462946300777   -2561.050300000000      -5.412646300777
 93  11   -2566.172543395212   -2560.761800000000      -5.410743395211
 93  12   -2565.855789760292   -2560.447100000000      -5.408689760293
 93  13   -2565.512713343545   -2560.106200000000      -5.406513343545
 93  14   -2565.143345175073   -2559.739100000000      -5.404245175073
 93  15   -2564.747716464509   -2559.345700000000      -5.402016464509
 93  16   -2564.325854288562   -2558.926200000000      -5.399654288562
 93  17   -2563.877775605530   -2558.480500000000      -5.397275605530
 93  18   -2563.403479314413   -2558.008500000000      -5.394979314414
 93  19   -2562.902936057365   -2557.510400000000      -5.392536057364
 93  20   -2562.376075445418   -2556.986100000000      -5.389975445418
 94   0   -2536.429112587323   -2530.662200000000      -5.766912587323
 94   1   -2536.402797926721   -2530.636000000000      -5.766797926722
 94   2   -2536.350166849552   -2530.583700000000      -5.766466849552
 94   3   -2536.271216147746   -2530.505300000000      -5.765916147747
 94   4   -2536.165941749995   -2530.400700000000      -5.765241749995
 94   5   -2536.034339558012   -2530.270000000000      -5.764339558012
 94   6   -2535.876406473662   -2530.113200000000      -5.763206473663
 94   7   -2535.692141541685   -2529.930200000000      -5.761941541686
 94   8   -2535.481547113857   -2529.721100000000      -5.760447113857
 94   9   -2535.244629921626   -2529.485800000000      -5.758829921626
 94  10   -2534.981401925451   -2529.224500000000      -5.756901925452
 94  11   -2534.691880790204   -2528.936900000000      -5.754980790204
 94  12   -2534.376089817193   -2528.623300000000      -5.752789817193
 94  13   -2534.034057144551   -2528.283500000000      -5.750557144551
 94  14   -2533.665814008867   -2527.917700000000      -5.748114008867
 94  15   -2533.271391842148   -2527.525700000000      -5.745691842148
 94  16   -2532.850817959359   -2527.107600000000      -5.743217959359
 94  17   -2532.404109572937   -2526.663400000000      -5.740709572937
 94  18   -2531.931265851907   -2526.193000000000      -5.738265851907
 94  19   -2531.432257724330   -2525.696600000000      -5.735657724329
 94  20   -2530.907015103030   -2525.174100000000      -5.732915103029
 95   0   -2505.115366685399   -2498.988100000000      -6.127266685399
 95   1   -2505.089131908950   -2498.962000000000      -6.127131908950
 95   2   -2505.036660615972   -2498.909900000000      -6.126760615972
 95   3   -2504.957949630161   -2498.831800000000      -6.126149630160
 95   4   -2504.852994927861   -2498.727600000000      -6.125394927861
 95   5   -2504.721792474320   -2498.597300000000      -6.124492474320
 95   6   -2504.564339250823   -2498.441000000000      -6.123339250823
 95   7   -2504.380634397411   -2498.258600000000      -6.122034397410
 95   8   -2504.170680377044   -2498.050200000000      -6.120480377044
 95   9   -2503.934484048244   -2497.815800000000      -6.118684048243
 95  10   -2503.672057514423   -2497.555300000000      -6.116757514423
 95  11   -2503.383418599287   -2497.268800000000      -6.114618599287
 95  12   -2503.068590778870   -2496.956200000000      -6.112390778871
 95  13   -2502.727602381908   -2496.617600000000      -6.110002381908
 95  14   -2502.360484851476   -2496.253000000000      -6.107484851476
 95  15   -2501.967269841959   -2495.862400000000      -6.104869841959
 95  16   -2501.547984906573   -2495.445700000000      -6.102284906573
 95  17   -2501.102647511898   -2495.003000000000      -6.099647511898
 95  18   -2500.631257096982   -2494.534300000000      -6.096957096982
 95  19   -2500.133784875792   -2494.039600000000      -6.094184875792
 95  20   -2499.610161062945   -2493.518900000000      -6.091261062945
 96   0   -2473.974672721772   -2467.471200000000      -6.503472721773
 96   1   -2473.948517870367   -2467.445200000000      -6.503317870367
 96   2   -2473.896206443361   -2467.393300000000      -6.502906443361
 96   3   -2473.817735296216   -2467.315400000000      -6.502335296216
 96   4   -2473.713100452929   -2467.211600000000      -6.501500452930
 96   5   -2473.582297942282   -2467.081800000000      -6.500497942282
 96   6   -2473.425324824978   -2466.926000000000      -6.499324824978
 96   7   -2473.242180336363   -2466.744300000000      -6.497880336364
 96   8   -2473.032867050582   -2466.536600000000      -6.496267050582
 96   9   -2472.797391953226   -2466.303000000000      -6.494391953226
 96  10   -2472.535767290662   -2466.043400000000      -6.492367290662
 96  11   -2472.248011045433   -2465.757900000000      -6.490111045433
 96  12   -2471.934146868294   -2465.446400000000      -6.487746868294
 96  13   -2471.594203278584   -2465.109000000000      -6.485203278585
 96  14   -2471.228211925872   -2464.745600000000      -6.482611925871
 96  15   -2470.836204686911   -2464.356300000000      -6.479904686911
 96  16   -2470.418209353174   -2463.941100000000      -6.477109353174
 96  17   -2469.974243645383   -2463.499900000000      -6.474343645384
 96  18   -2469.504307272607   -2463.032800000000      -6.471507272607
 96  19   -2469.008371734722   -2462.539800000000      -6.468571734721
 96  20   -2468.486367548136   -2462.020900000000      -6.465467548135
 97   0   -2443.007899526008   -2436.112100000000      -6.895799526008
 97   1   -2442.981824640537   -2436.086200000000      -6.895624640537
 97   2   -2442.929673161283   -2436.034500000000      -6.895173161282
 97   3   -2442.851441975475   -2435.956900000000      -6.894541975475
 97   4   -2442.747127154763   -2435.853400000000      -6.893727154763
 97   5   -2442.616724791462   -2435.724000000000      -6.892724791462
 97   6   -2442.460232025695   -2435.568800000000      -6.891432025695
 97   7   -2442.277648188108   -2435.387700000000      -6.889948188108
 97   8   -2442.068975964036   -2435.180700000000      -6.888275964036
 97   9   -2441.834222466137   -2434.947900000000      -6.886322466137
 97  10   -2441.573400083733   -2434.689300000000      -6.884100083734
 97  11   -2441.286526958205   -2434.404700000000      -6.881826958205
 97  12   -2440.973626915028   -2434.094300000000      -6.879326915027
 97  13   -2440.634728664147   -2433.758100000000      -6.876628664147
 97  14   -2440.269864061619   -2433.396000000000      -6.873864061618
 97  15   -2439.879065206569   -2433.008100000000      -6.870965206569
 97  16   -2439.462360128728   -2432.594300000000      -6.868060128728
 97  17   -2439.019766802955   -2432.154700000000      -6.865066802956
 97  18   -2438.551285208347   -2431.689200000000      -6.862085208347
 97  19   -2438.056887130683   -2431.197900000000      -6.858987130683
 97  20   -2437.536503388165   -2430.680800000000      -6.855703388165
 98   0   -2412.215930534258   -2404.911200000000      -7.304730534258
 98   1   -2412.189935655612   -2404.885400000000      -7.304535655612
 98   2   -2412.137944205891   -2404.833900000000      -7.304044205891
 98   3   -2412.059953104092   -2404.756500000000      -7.303453104092
 98   4   -2411.955958469516   -2404.653400000000      -7.302558469516
 98   5   -2411.825956458012   -2404.524500000000      -7.301456458013
 98   6   -2411.669944289124   -2404.369800000000      -7.300144289124
 98   7   -2411.487921388799   -2404.189400000000      -7.298521388800
 98   8   -2411.279890553557   -2403.983200000000      -7.296690553557
 98   9   -2411.045859023130   -2403.751200000000      -7.294659023130
 98  10   -2410.785839329790   -2403.493400000000      -7.292439329790
 98  11   -2410.499849773756   -2403.209900000000      -7.289949773755
 98  12   -2410.187914355226   -2402.900600000000      -7.287314355225
 98  13   -2409.850061974749   -2402.565500000000      -7.284561974749
 98  14   -2409.486324694869   -2402.204700000000      -7.281624694870
 98  15   -2409.096734837085   -2401.818100000000      -7.278634837086
 98  16   -2408.681320669387   -2401.405800000000      -7.275520669386
 98  17   -2408.240100420769   -2400.967700000000      -7.272400420769
 98  18   -2407.773074340354   -2400.503900000000      -7.269174340353
 98  19   -2407.280214499829   -2400.014400000000      -7.265814499829
 98  20   -2406.761452019186   -2399.499100000000      -7.262352019186
 99   0   -2381.599663789269   -2373.869100000000      -7.730563789269
 99   1   -2381.573748958338   -2373.843500000000      -7.730248958338
 99   2   -2381.521917619930   -2373.792100000000      -7.729817619930
 99   3   -2381.444166724811   -2373.715000000000      -7.729166724811
 99   4   -2381.340492439931   -2373.612200000000      -7.728292439931
 99   5   -2381.210890984678   -2373.483800000000      -7.727090984678
 99   6   -2381.055359658010   -2373.329700000000      -7.725659658011
 99   7   -2380.873897981180   -2373.149900000000      -7.723997981179
 99   8   -2380.666508861892   -2372.944400000000      -7.722108861893
 99   9   -2380.433199666949   -2372.713200000000      -7.719999666949
 99  10   -2380.173983071576   -2372.456300000000      -7.717683071577
 99  11   -2379.888877534831   -2372.173800000000      -7.715077534832
 99  12   -2379.577907231632   -2371.865600000000      -7.712307231633
 99  13   -2379.241101253133   -2371.531700000000      -7.709401253133
 99  14   -2378.878491868368   -2371.172200000000      -7.706291868368
 99  15   -2378.490111621207   -2370.787000000000      -7.703111621207
 99  16   -2378.075989017894   -2370.376100000000      -7.699889017894
 99  17   -2377.636142541569   -2369.939600000000      -7.696542541569
 99  18   -2377.170572711374   -2369.477500000000      -7.693072711373
 99  19   -2376.679251884904   -2368.989700000000      -7.689551884904
 99  20   -2376.162111483944   -2368.476200000000      -7.685911483944
100   0   -2351.160011940377   -2342.986300000000      -8.173711940376
100   1   -2351.134177198051   -2342.960700000000      -8.173477198051
100   2   -2351.082506052737   -2342.909500000000      -8.173006052737
100   3   -2351.004995486969   -2342.832700000000      -8.172295486969
100   4   -2350.901641715348   -2342.730400000000      -8.171241715349
100   5   -2350.772441020796   -2342.602400000000      -8.170041020796
100   6   -2350.617390781691   -2342.448800000000      -8.168590781691
100   7   -2350.436490614588   -2342.269600000000      -8.166890614588
100   8   -2350.229743538378   -2342.064900000000      -8.164843538379
100   9   -2349.997157046932   -2341.834500000000      -8.162657046932
100  10   -2349.738743958430   -2341.578600000000      -8.160143958431
100  11   -2349.454522890768   -2341.297100000000      -8.157422890768
100  12   -2349.144518193584   -2340.990000000000      -8.154518193584
100  13   -2348.808759148637   -2340.657300000000      -8.151459148638
100  14   -2348.447278231451   -2340.299000000000      -8.148278231452
100  15   -2348.060108208269   -2339.915200000000      -8.144908208269
100  16   -2347.647277823590   -2339.505800000000      -8.141477823589
100  17   -2347.208805814692   -2339.070900000000      -8.137905814691
100  18   -2346.744692970743   -2338.610400000000      -8.134292970743
100  19   -2346.254911935246   -2338.124300000000      -8.130611935246
100  20   -2345.739394431776   -2337.612700000000      -8.126694431777
101   0   -2320.897902243510   -2312.263300000000      -8.634602243509
101   1   -2320.872147630680   -2312.237800000000      -8.634347630680
101   2   -2320.820636760241   -2312.186800000000      -8.633836760241
101   3   -2320.743366646495   -2312.110300000000      -8.633066646496
101   4   -2320.640333551694   -2312.008300000000      -8.632033551695
101   5   -2320.511533822295   -2311.880700000000      -8.630833822295
101   6   -2320.356964916095   -2311.727700000000      -8.629264916096
101   7   -2320.176626544952   -2311.549200000000      -8.627426544952
101   8   -2319.970521838942   -2311.345200000000      -8.625321838942
101   9   -2319.738658419006   -2311.115600000000      -8.623058419006
101  10   -2319.481049246280   -2310.860600000000      -8.620449246279
101  11   -2319.197713097494   -2310.580100000000      -8.617613097494
101  12   -2318.888674497010   -2310.274100000000      -8.614574497010
101  13   -2318.553962917191   -2309.942700000000      -8.611262917191
101  14   -2318.193611040050   -2309.585700000000      -8.607911040050
101  15   -2317.807651854200   -2309.203300000000      -8.604351854200
101  16   -2317.396114342400   -2308.795400000000      -8.600714342400
101  17   -2316.959017496066   -2308.362000000000      -8.597017496066
101  18   -2316.496362374391   -2307.903100000000      -8.593262374391
101  19   -2316.008121906783   -2307.418800000000      -8.589321906783
101  20   -2315.494228118611   -2306.909100000000      -8.585128118611
102   0   -2290.814276561188   -2281.700500000000      -9.113776561188
102   1   -2290.788602118744   -2281.675100000000      -9.113502118744
102   2   -2290.737251604961   -2281.624300000000      -9.112951604961
102   3   -2290.660222065908   -2281.548100000000      -9.112122065908
102   4   -2290.557509811489   -2281.446400000000      -9.111109811490
102   5   -2290.429111251695   -2281.319400000000      -9.109711251695
102   6   -2290.275023923743   -2281.166900000000      -9.108123923742
102   7   -2290.095247634791   -2280.989000000000      -9.106247634792
102   8   -2289.889785626104   -2280.785700000000      -9.104085626103
102   9   -2289.658645645692   -2280.557000000000      -9.101645645692
102  10   -2289.401840797645   -2280.303000000000      -9.098840797645
102  11   -2289.119390017529   -2280.023500000000      -9.095890017529
102  12   -2288.811318004429   -2279.718600000000      -9.092718004429
102  13   -2288.477654421314   -2279.388300000000      -9.089354421313
102  14   -2288.118432156681   -2279.032700000000      -9.085732156681
102  15   -2287.733684421521   -2278.651600000000      -9.082084421520
102  16   -2287.323440436845   -2278.245200000000      -9.078240436845
102  17   -2286.887719448212   -2277.813400000000      -9.074319448212
102  18   -2286.426522784835   -2277.356200000000      -9.070322784835
102  19   -2285.939823662035   -2276.873700000000      -9.066123662035
102  20   -2285.427554406967   -2276.365800000000      -9.061754406967
103   0   -2260.910091362522   -2251.298500000000      -9.611591362523
103   1   -2260.884497131354   -2251.273200000000      -9.611297131354
103   2   -2260.833307056008   -2251.222600000000      -9.610707056007
103   3   -2260.756518214319   -2251.146600000000      -9.609918214320
103   4   -2260.654126963844   -2251.045300000000      -9.608826963843
103   5   -2260.526129778106   -2250.918700000000      -9.607429778106
103   6   -2260.372524273744   -2250.766800000000      -9.605724273743
103   7   -2260.193310353216   -2250.589600000000      -9.603710353217
103   8   -2259.988491368975   -2250.387100000000      -9.601391368976
103   9   -2259.758075196101   -2250.159200000000      -9.598875196100
103  10   -2259.502075081636   -2249.906100000000      -9.595975081636
103  11   -2259.220510119986   -2249.627600000000      -9.592910119986
103  12   -2258.913405184953   -2249.323900000000      -9.589505184954
103  13   -2258.580790130115   -2248.994800000000      -9.585990130115
103  14   -2258.222698050457   -2248.640400000000      -9.582298050457
103  15   -2257.839162379341   -2248.260800000000      -9.578362379340
103  16   -2257.430212576036   -2247.855900000000      -9.574312576035
103  17   -2256.995868140240   -2247.425600000000      -9.570268140239
103  18   -2256.536130671189   -2246.970100000000      -9.566030671190
103  19   -2256.050973670113   -2246.489400000000      -9.561573670113
103  20   -2255.540329765957   -2245.983300000000      -9.557029765957
104   0   -2231.186317723215   -2221.057800000000     -10.128517723216
104   1   -2231.160803744215   -2221.032500000000     -10.128303744214
104   2   -2231.109774189086   -2220.982100000000     -10.127674189086
104   3   -2231.033226167432   -2220.906400000000     -10.126826167432
104   4   -2230.931156084460   -2220.805500000000     -10.125656084460
104   5   -2230.803560477232   -2220.679400000000     -10.124160477232
104   6   -2230.650437041801   -2220.528000000000     -10.122437041801
104   7   -2230.471785775931   -2220.351500000000     -10.120285775932
104   8   -2230.267610143259   -2220.149700000000     -10.117910143259
104   9   -2230.037918145935   -2219.922700000000     -10.115218145935
104  10   -2229.782723173956   -2219.670500000000     -10.112223173955
104  11   -2229.502044480564   -2219.393000000000     -10.109044480564
104  12   -2229.195907114285   -2219.090400000000     -10.105507114285
104  13   -2228.864341119298   -2218.762600000000     -10.101741119298
104  14   -2228.507379797080   -2218.409500000000     -10.097879797080
104  15   -2228.125056803365   -2218.031300000000     -10.093756803365
104  16   -2227.717401835676   -2217.627800000000     -10.089601835675
104  17   -2227.284434647852   -2217.199200000000     -10.085234647852
104  18   -2226.826157109155   -2216.745400000000     -10.080757109155
104  19   -2226.342543006719   -2216.266400000000     -10.076143006719
104  20   -2225.833525271282   -2215.762200000000     -10.071325271282
105   0   -2201.643941325559   -2190.978800000000     -10.665141325559
105   1   -2201.618507639615   -2190.953600000000     -10.664907639616
105   2   -2201.567638686485   -2190.903400000000     -10.664238686485
105   3   -2201.491331607538   -2190.828000000000     -10.663331607538
105   4   -2201.389582855632   -2190.727400000000     -10.662182855632
105   5   -2201.262389031364   -2190.601800000000     -10.660589031365
105   6   -2201.109747910207   -2190.451000000000     -10.658747910207
105   7   -2200.931659585227   -2190.275100000000     -10.656559585227
105   8   -2200.728127631246   -2190.074100000000     -10.654027631246
105   9   -2200.499160177486   -2189.847900000000     -10.651260177486
105  10   -2200.244770756896   -2189.596600000000     -10.648170756896
105  11   -2199.964978781558   -2189.320200000000     -10.644778781559
105  12   -2199.659809474716   -2189.018700000000     -10.641109474716
105  13   -2199.329293071156   -2188.692100000000     -10.637193071157
105  14   -2198.973463078843   -2188.340400000000     -10.633063078842
105  15   -2198.592353375883   -2187.963600000000     -10.628753375883
105  16   -2198.185993898056   -2187.561600000000     -10.624393898056
105  17   -2197.754404653341   -2187.134600000000     -10.619804653342
105  18   -2197.297587781024   -2186.682500000000     -10.615087781024
105  19   -2196.815517354145   -2186.205300000000     -10.610217354145
105  20   -2196.308126605235   -2185.703000000000     -10.605126605235
106   0   -2172.283962458444   -2161.062000000000     -11.221962458444
106   1   -2172.258609106447   -2161.037000000000     -11.221609106447
106   2   -2172.207900837095   -2160.986900000000     -11.221000837096
106   3   -2172.131834823525   -2160.911800000000     -11.220034823526
106   4   -2172.030407566248   -2160.811600000000     -11.218807566248
106   5   -2171.903615729392   -2160.686500000000     -11.217115729391
106   6   -2171.751457167851   -2160.536200000000     -11.215257167851
106   7   -2171.573932069993   -2160.361000000000     -11.212932069992
106   8   -2171.371044121827   -2160.160700000000     -11.210344121827
106   9   -2171.142801579645   -2159.935400000000     -11.207401579645
106  10   -2170.889218119348   -2159.685100000000     -11.204118119348
106  11   -2170.610313311856   -2159.409700000000     -11.200613311857
106  12   -2170.306112555136   -2159.109400000000     -11.196712555136
106  13   -2169.976646274578   -2158.784000000000     -11.192646274578
106  14   -2169.621948184634   -2158.433600000000     -11.188348184634
106  15   -2169.242052385785   -2158.058100000000     -11.183952385784
106  16   -2168.836989052066   -2157.657700000000     -11.179289052066
106  17   -2168.406778445597   -2157.232300000000     -11.174478445597
106  18   -2167.951422975686   -2156.781900000000     -11.169522975685
106  19   -2167.470897001281   -2156.306500000000     -11.164397001281
106  20   -2166.965134056705   -2155.806100000000     -11.159034056705
107   0   -2143.107396017343   -2131.308000000000     -11.799396017343
107   1   -2143.082123040184   -2131.283100000000     -11.799023040184
107   2   -2143.031575536392   -2131.233200000000     -11.798375536392
107   3   -2142.955750710871   -2131.158400000000     -11.797350710871
107   4   -2142.854645111781   -2131.058600000000     -11.796045111781
107   5   -2142.728255466790   -2130.933900000000     -11.794355466790
107   6   -2142.576579710207   -2130.784200000000     -11.792379710208
107   7   -2142.399618125704   -2130.609700000000     -11.789918125704
107   8   -2142.197374510476   -2130.410200000000     -11.787174510476
107   9   -2141.969857247884   -2130.185700000000     -11.784157247884
107  10   -2141.717080156784   -2129.936300000000     -11.780780156784
107  11   -2141.439062966933   -2129.662000000000     -11.777062966933
107  12   -2141.135831251019   -2129.362800000000     -11.773031251019
107  13   -2140.807415625036   -2129.038600000000     -11.768815625036
107  14   -2140.453850009929   -2128.689600000000     -11.764250009929
107  15   -2140.075168728546   -2128.315600000000     -11.759568728546
107  16   -2139.671402193181   -2127.916700000000     -11.754702193181
107  17   -2139.242570920094   -2127.492900000000     -11.749670920094
107  18   -2138.788677588615   -2127.044200000000     -11.744477588615
107  19   -2138.309696843602   -2126.570500000000     -11.739196843602
107  20   -2137.805562521167   -2126.072100000000     -11.733462521167
108   0   -2114.115271504325   -2101.717299999999     -12.397971504326
108   1   -2114.090078942895   -2101.692500000000     -12.397578942895
108   2   -2114.039692286442   -2101.642800000001     -12.396892286441
108   3   -2113.964108771641   -2101.568300000000     -12.395808771641
108   4   -2113.863324994303   -2101.468900000000     -12.394424994302
108   5   -2113.737337745627   -2101.344599999999     -12.392737745628
108   6   -2113.586145039345   -2101.195600000000     -12.390545039346
108   7   -2113.409747254430   -2101.021700000000     -12.388047254430
108   8   -2113.208148299262   -2100.822900000000     -12.385248299262
108   9   -2112.981356684274   -2100.599300000000     -12.382056684274
108  10   -2112.729386371274   -2100.350900000000     -12.378486371274
108  11   -2112.452257248859   -2100.077600000000     -12.374657248859
108  12   -2112.149995064435   -2099.779500000000     -12.370495064436
108  13   -2111.822630624603   -2099.456600000000     -12.366030624603
108  14   -2111.470198056796   -2099.108900000000     -12.361298056795
108  15   -2111.092731906234   -2098.736300000000     -12.356431906234
108  16   -2110.690262823470   -2098.339000000000     -12.351262823470
108  17   -2110.262811578900   -2097.916800000000     -12.346011578900
108  18   -2109.810381121880   -2097.469800000000     -12.340581121881
108  19   -2109.332946383176   -2096.998000000001     -12.334946383176
108  20   -2108.830441500689   -2096.501400000000     -12.329041500690
109   0   -2085.308633028050   -2072.290500000000     -13.018133028050
109   1   -2085.283520923238   -2072.265800000000     -13.017720923238
109   2   -2085.233295195907   -2072.216300000000     -13.016995195908
109   3   -2085.157953114497   -2072.142000000000     -13.015953114497
109   4   -2085.057491322470   -2072.043000000001     -13.014491322469
109   5   -2084.931906674562   -2071.919300000000     -13.012606674562
109   6   -2084.781197263922   -2071.770799999999     -13.010397263924
109   7   -2084.605363564828   -2071.597500000000     -13.007863564828
109   8   -2084.404409596843   -2071.399600000000     -13.004809596844
109   9   -2084.178343997472   -2071.176800000000     -13.001543997471
109  10   -2083.927180871477   -2070.929400000000     -12.997780871477
109  11   -2083.650940266290   -2070.657200000001     -12.993740266290
109  12   -2083.349648104041   -2070.360200000000     -12.989448104041
109  13   -2083.023335381935   -2070.038600000000     -12.984735381936
109  14   -2082.672036433893   -2069.692200000000     -12.979836433892
109  15   -2082.295786027509   -2069.321100000000     -12.974686027509
109  16   -2081.894615051590   -2068.925200000001     -12.969415051590
109  17   -2081.468544530674   -2068.504700000000     -12.963844530674
109  18   -2081.017577684140   -2068.059400000000     -12.958177684140
109  19   -2080.541689728661   -2067.589400000000     -12.952289728662
109  20   -2080.040815103931   -2067.094800000000     -12.946015103930
110   0   -2056.688539303772   -2043.028200000000     -13.660339303772
110   1   -2056.663507696469   -2043.003500000000     -13.660007696470
110   2   -2056.613442980039   -2042.954200000000     -13.659242980039
110   3   -2056.538342454691   -2042.880300000000     -13.658042454691
110   4   -2056.438202811537   -2042.781600000000     -13.656602811537
110   5   -2056.313020968850   -2042.658400000000     -13.654620968849
110   6   -2056.162795099195   -2042.510500000000     -13.652295099195
110   7   -2055.987525772152   -2042.337900000000     -13.649625772153
110   8   -2055.787217118474   -2042.140700000000     -13.646517118475
110   9   -2055.561877902733   -2041.918800000000     -13.643077902733
110  10   -2055.311522372646   -2041.672300000000     -13.639222372646
110  11   -2055.036170734482   -2041.401200000000     -13.634970734482
110  12   -2054.735849085092   -2041.105399999999     -13.630449085093
110  13   -2054.410588612288   -2040.785000000000     -13.625588612288
110  14   -2054.060423856475   -2040.440000000000     -13.620423856476
110  15   -2053.685389807625   -2040.070300000000     -13.615089807624
110  16   -2053.285517592797   -2039.676000000000     -13.609517592797
110  17   -2052.860828490671   -2039.257100000000     -13.603728490672
110  18   -2052.411325990650   -2038.813600000000     -13.597725990649
110  19   -2051.936985595313   -2038.345400000000     -13.591585595313
110  20   -2051.437742046146   -2037.852700000000     -13.585042046146
111   0   -2028.256063653331   -2013.930900000000     -14.325163653330
111   1   -2028.231112584427   -2013.906400000000     -14.324712584427
111   2   -2028.181208960680   -2013.857300000000     -14.323908960680
111   3   -2028.106350114064   -2013.783600000000     -14.322750114064
111   4   -2028.006532783345   -2013.685400000000     -14.321132783344
111   5   -2027.881753950330   -2013.562600000000     -14.319153950330
111   6   -2027.732011867002   -2013.415200000000     -14.316811867002
111   7   -2027.557307198244   -2013.243400000000     -14.313907198244
111   8   -2027.357644185996   -2013.046900000000     -14.310744185996
111   9   -2027.133031721898   -2012.825900000000     -14.307131721898
111  10   -2026.883484196622   -2012.580400000000     -14.303084196622
111  11   -2026.609021975275   -2012.310300000000     -14.298721975275
111  12   -2026.309671329429   -2012.015700000000     -14.293971329430
111  13   -2025.985463637500   -2011.696600000000     -14.288863637500
111  14   -2025.636433646384   -2011.352900000000     -14.283533646384
111  15   -2025.262616568421   -2010.984700000000     -14.277916568421
111  16   -2024.864043768931   -2010.591900000000     -14.272143768931
111  17   -2024.440736780732   -2010.174700000000     -14.266036780731
111  18   -2023.992699363250   -2009.732900000000     -14.259799363250
111  19   -2023.519907304972   -2009.266600000000     -14.253307304972
111  20   -2023.022295649175   -2008.775800000000     -14.246495649174
112   0   -2000.012294005162   -1984.999400000000     -15.012894005162
112   1   -1999.987423515548   -1984.974999999999     -15.012423515548
112   2   -1999.937681066264   -1984.926000000000     -15.011681066263
112   3   -1999.863064021052   -1984.852700000000     -15.010364021051
112   4   -1999.763569166329   -1984.754800000000     -15.008769166329
112   5   -1999.639193547437   -1984.632500000000     -15.006693547438
112   6   -1999.489935495779   -1984.485799999999     -15.004135495779
112   7   -1999.315795771538   -1984.314600000000     -15.001195771539
112   8   -1999.116778727843   -1984.118900000000     -14.997878727842
112   9   -1998.892893383401   -1983.898800000000     -14.994093383401
112  10   -1998.644154271841   -1983.654300000000     -14.989854271841
112  11   -1998.370581917105   -1983.385300000000     -14.985281917106
112  12   -1998.072202765487   -1983.091800000000     -14.980402765487
112  13   -1997.749048386008   -1982.773900000000     -14.975148386008
112  14   -1997.401153732052   -1982.431600000000     -14.969553732052
112  15   -1997.028554238334   -1982.064900000000     -14.963654238333
112  16   -1996.631281508427   -1981.673700000000     -14.957581508426
112  17   -1996.209357329290   -1981.258100000000     -14.951257329290
112  18   -1995.762785730374   -1980.818100000000     -14.944685730375
112  19   -1995.291542786072   -1980.353700000000     -14.937842786073
112  20   -1994.795563841453   -1979.864800000000     -14.930763841452
113   0   -1971.958332894289   -1956.234400000000     -15.723932894289
113   1   -1971.933543024855   -1956.210000000000     -15.723543024855
113   2   -1971.883961831815   -1956.161300000000     -15.722661831815
113   3   -1971.809586710678   -1956.088200000000     -15.721386710678
113   4   -1971.710414495513   -1955.990700000000     -15.719714495513
113   5   -1971.586442295196   -1955.868900000000     -15.717542295196
113   6   -1971.437668520549   -1955.722800000000     -15.714868520549
113   7   -1971.264094027060   -1955.552300000000     -15.711794027059
113   8   -1971.065723279039   -1955.357400000000     -15.708323279039
113   9   -1970.842565422268   -1955.138200000000     -15.704365422268
113  10   -1970.594635133326   -1954.894600000001     -15.700035133325
113  11   -1970.321953094996   -1954.626700000000     -15.695253094996
113  12   -1970.024545928290   -1954.334400000000     -15.690145928290
113  13   -1969.702445392835   -1954.017800000001     -15.684645392835
113  14   -1969.355686648506   -1953.676899999999     -15.678786648507
113  15   -1968.984305352387   -1953.311600000000     -15.672705352386
113  16   -1968.588333346308   -1952.922000000000     -15.666333346308
113  17   -1968.167792671371   -1952.508100000000     -15.659692671371
113  18   -1967.722687627047   -1952.069800000000     -15.652887627047
113  19   -1967.252994573638   -1951.607300000000     -15.645694573638
113  20   -1966.758649158004   -1951.120400000000     -15.638249158004
114   0   -1944.095297462333   -1927.636500000000     -16.458797462333
114   1   -1944.070588253969   -1927.612200000000     -16.458388253969
114   2   -1944.021168398954   -1927.563700000000     -16.457468398954
114   3   -1943.947035324563   -1927.490900000000     -16.456135324564
114   4   -1943.848185912517   -1927.393800000000     -16.454385912518
114   5   -1943.724617335228   -1927.272500000000     -16.452117335228
114   6   -1943.576328082934   -1927.126999999999     -16.449328082935
114   7   -1943.403319106427   -1926.957100000001     -16.446219106427
114   8   -1943.205594981205   -1926.763100000000     -16.442494981205
114   9   -1942.983164980118   -1926.544699999999     -16.438464980119
114  10   -1942.736043922698   -1926.302100000000     -16.433943922698
114  11   -1942.464252650567   -1926.035300000000     -16.428952650566
114  12   -1942.167817959458   -1925.744200000000     -16.423617959458
114  13   -1941.846771799603   -1925.428900000000     -16.417871799603
114  14   -1941.501149537364   -1925.089400000000     -16.411749537364
114  15   -1941.130987052200   -1924.725600000000     -16.405387052200
114  16   -1940.736316424197   -1924.337500000001     -16.398816424196
114  17   -1940.317159948594   -1923.925300000000     -16.391859948594
114  18   -1939.873522194889   -1923.488800000000     -16.384722194889
114  19   -1939.405379809290   -1923.028100000000     -16.377279809290
114  20   -1938.912668740449   -1922.543200000000     -16.369468740449
115   0   -1916.424319457500   -1899.206500000000     -17.217819457500
115   1   -1916.399690951097   -1899.182299999999     -17.217390951098
115   2   -1916.350432515887   -1899.134000000000     -17.216432515887
115   3   -1916.276541610914   -1899.061500000000     -17.215041610913
115   4   -1916.178015165548   -1898.964800000000     -17.213215165549
115   5   -1916.054850415738   -1898.844000000000     -17.210850415738
115   6   -1915.907045931141   -1898.699100000000     -17.207945931141
115   7   -1915.734602757849   -1898.529900000000     -17.204702757848
115   8   -1915.537525582547   -1898.336600000000     -17.200925582548
115   9   -1915.315823805156   -1898.119200000000     -17.196623805156
115  10   -1915.069512388164   -1897.877600000000     -17.191912388163
115  11   -1914.798612332025   -1897.611900000000     -17.186712332025
115  12   -1914.503150607198   -1897.322000000000     -17.181150607198
115  13   -1914.183159354517   -1897.008000000000     -17.175159354517
115  14   -1913.838674146834   -1896.669800000000     -17.168874146834
115  15   -1913.469731085981   -1896.307500000000     -17.162231085981
115  16   -1913.076362490298   -1895.921100000000     -17.155262490298
115  17   -1912.658590909167   -1895.510500000000     -17.148090909167
115  18   -1912.216421182107   -1895.075800000000     -17.140621182108
115  19   -1911.749830241235   -1894.617000000000     -17.132830241236
115  20   -1911.258754336994   -1894.134100000000     -17.124654336993
116   0   -1888.946545234590   -1870.945100000000     -18.001445234590
116   1   -1888.921997471038   -1870.921100000000     -18.000897471038
116   2   -1888.872900537414   -1870.872900000000     -18.000000537414
116   3   -1888.799251924530   -1870.800700000000     -17.998551924530
116   4   -1888.701048609407   -1870.704500000000     -17.996548609407
116   5   -1888.578287891527   -1870.584200000000     -17.994087891527
116   6   -1888.430968419967   -1870.439800000000     -17.991168419967
116   7   -1888.259091336124   -1870.271400000001     -17.987691336123
116   8   -1888.062661437867   -1870.078900000000     -17.983761437868
116   9   -1887.841688252186   -1869.862400000000     -17.979288252186
116  10   -1887.596186884522   -1869.621800000000     -17.974386884523
116  11   -1887.326178494171   -1869.357100000000     -17.969078494171
116  12   -1887.031690226309   -1869.068400000000     -17.963290226309
116  13   -1886.712754412378   -1868.755700000000     -17.957054412378
116  14   -1886.369406831716   -1868.418900000000     -17.950506831717
116  15   -1886.001683808528   -1868.058100000000     -17.943583808528
116  16   -1885.609617899413   -1867.673299999999     -17.936317899414
116  17   -1885.193231907889   -1867.264400000000     -17.928831907889
116  18   -1884.752530943501   -1866.831600000000     -17.920930943501
116  19   -1884.287492224273   -1866.374700000000     -17.912792224273
116  20   -1883.798052302439   -1865.893800000000     -17.904252302439
117   0   -1861.663135754995   -1842.853100000000     -18.810035754995
117   1   -1861.638668775185   -1842.829200000000     -18.809468775185
117   2   -1861.589733424928   -1842.781200000000     -18.808533424927
117   3   -1861.516327226803   -1842.709400000000     -18.806927226803
117   4   -1861.418447205483   -1842.613500000000     -18.804947205483
117   5   -1861.296090723986   -1842.493700000000     -18.802390723986
117   6   -1861.149256510807   -1842.349900000000     -18.799356510806
117   7   -1860.977945802643   -1842.182200000000     -18.795745802643
117   8   -1860.782163508553   -1841.990500000000     -18.791663508553
117   9   -1860.561919282596   -1841.774899999999     -18.787019282597
117  10   -1860.317228373166   -1841.535300000000     -18.781928373165
117  11   -1860.048112098396   -1841.271800000000     -18.776312098397
117  12   -1859.754597778184   -1840.984300000000     -18.770297778184
117  13   -1859.436717934576   -1840.672900000000     -18.763817934576
117  14   -1859.094508553401   -1840.337500000001     -18.757008553401
117  15   -1858.728006181235   -1839.978200000000     -18.749806181234
117  16   -1858.337243612932   -1839.595000000000     -18.742243612932
117  17   -1857.922243906151   -1839.187900000000     -18.734343906151
117  18   -1857.483012440463   -1838.756800000000     -18.726212440462
117  19   -1857.019526719796   -1838.301800000000     -18.717726719796
117  20   -1856.531723598176   -1837.822900000000     -18.708823598176
118   0   -1834.575266586700   -1814.931300000000     -19.643966586699
118   1   -1834.550880431521   -1814.907400000000     -19.643480431521
118   2   -1834.502106746411   -1814.859700000000     -19.642406746411
118   3   -1834.428943085717   -1814.788100000000     -19.640843085717
118   4   -1834.331386521763   -1814.692700000001     -19.638686521762
118   5   -1834.209434481099   -1814.573400000000     -19.636034481099
118   6   -1834.063085771643   -1814.430200000000     -19.632885771643
118   7   -1833.892341725393   -1814.263200000000     -19.629141725392
118   8   -1833.697207362592   -1814.072300000000     -19.624907362592
118   9   -1833.477692464372   -1813.857600000000     -19.620092464372
118  10   -1833.233812422079   -1813.619000000000     -19.614812422079
118  11   -1832.965588712684   -1813.356600000000     -19.608988712685
118  12   -1832.673048830807   -1813.070300000000     -19.602748830806
118  13   -1832.356225489098   -1812.760200000000     -19.596025489098
118  14   -1832.015154879874   -1812.426300000000     -19.588854879874
118  15   -1831.649873772084   -1812.068500000000     -19.581373772084
118  16   -1831.260415198839   -1811.686900000000     -19.573515198840
118  17   -1830.846802471939   -1811.281500000000     -19.565302471940
118  18   -1830.409041240976   -1810.852200000000     -19.556841240976
118  19   -1829.947109295787   -1810.399200000000     -19.547909295787
118  20   -1829.460943792188   -1809.922300000000     -19.538643792188
119   0   -1807.684127904277   -1787.180300000000     -20.503827904276
119   1   -1807.659822614620   -1787.156500000000     -20.503322614621
119   2   -1807.611210676439   -1787.108999999999     -20.502210676440
119   3   -1807.538289675846   -1787.037700000000     -20.500589675847
119   4   -1807.441056732818   -1786.942700000001     -20.498356732817
119   5   -1807.319509337442   -1786.823900000000     -20.495609337441
119   6   -1807.173646377050   -1786.681300000000     -20.492346377049
119   7   -1807.003469278945   -1786.515000000000     -20.488469278945
119   8   -1806.808983174558   -1786.325000000000     -20.483983174558
119   9   -1806.590197972087   -1786.111200000000     -20.478997972086
119  10   -1806.347129205835   -1785.873600000000     -20.473529205835
119  11   -1806.079798511609   -1785.612300000000     -20.467498511610
119  12   -1805.788233558751   -1785.327300000000     -20.460933558751
119  13   -1805.472467250515   -1785.018500000000     -20.453967250514
119  14   -1805.132535985708   -1784.686000000000     -20.446535985708
119  15   -1804.768476755651   -1784.329700000000     -20.438776755650
119  16   -1804.380322831710   -1783.949700000000     -20.430622831710
119  17   -1803.968097779826   -1783.546000000000     -20.422097779826
119  18   -1803.531807519614   -1783.118600000000     -20.413207519614
119  19   -1803.071430126820   -1782.667500000000     -20.403930126819
119  20   -1802.586903059051   -1782.192700000001     -20.394203059051
120   0   -1780.990924488892   -1759.600900000000     -21.390024488892
120   1   -1780.966700105648   -1759.577200000000     -21.389500105649
120   2   -1780.918249996176   -1759.529900000000     -21.388349996176
120   3   -1780.845571778356   -1759.458900000001     -21.386671778356
120   4   -1780.748662619816   -1759.364300000000     -21.384362619816
120   5   -1780.627520074177   -1759.246000000000     -21.381520074177
120   6   -1780.482143108192   -1759.104100000000     -21.378043108193
120   7   -1780.312533244466   -1758.938500000000     -21.374033244466
120   8   -1780.118695725614   -1758.749300000000     -21.369395725614
120   9   -1779.900640586907   -1758.536400000000     -21.364240586907
120  10   -1779.658383505599   -1758.299900000000     -21.358483505599
120  11   -1779.391946276337   -1758.039700000000     -21.352246276337
120  12   -1779.101356743182   -1757.755900000000     -21.345456743182
120  13   -1778.786647999994   -1757.448400000000     -21.338247999994
120  14   -1778.447856652069   -1757.117300000000     -21.330556652068
120  15   -1778.085019913099   -1756.762600000000     -21.322419913099
120  16   -1777.698171292709   -1756.384300000000     -21.313871292709
120  17   -1777.287334610977   -1755.982300000000     -21.305034610978
120  18   -1776.852516057543   -1755.556800000000     -21.295716057543
120  19   -1776.393693994061   -1755.107600000000     -21.286093994061
120  20   -1775.910806179928   -1754.634800000000     -21.276006179928
121   0   -1754.496875728304   -1732.193900000000     -22.302975728304
121   1   -1754.472732292363   -1732.170400000000     -22.302332292363
121   2   -1754.424444093380   -1732.123300000000     -22.301144093380
121   3   -1754.352008781005   -1732.052600000000     -22.299408781005
121   4   -1754.255423570514   -1731.958400000000     -22.297023570513
121   5   -1754.134686079065   -1731.840600000000     -22.294086079064
121   6   -1753.989795352829   -1731.699300000000     -22.290495352830
121   7   -1753.820753009713   -1731.534400000000     -22.286353009714
121   8   -1753.627564403520   -1731.346000000000     -22.281564403520
121   9   -1753.410239696589   -1731.134100000000     -22.276139696589
121  10   -1753.168794709130   -1730.898600000000     -22.270194709131
121  11   -1752.903251394625   -1730.639500000000     -22.263751394626
121  12   -1752.613637771857   -1730.356900000000     -22.256737771858
121  13   -1752.299987125292   -1730.050800000000     -22.249187125292
121  14   -1751.962336266714   -1729.721200000000     -22.241136266714
121  15   -1751.600722632188   -1729.367999999999     -22.232722632189
121  16   -1751.215179969593   -1728.991300000000     -22.223879969594
121  17   -1750.805732353150   -1728.591100000001     -22.214632353150
121  18   -1750.372386242522   -1728.167400000000     -22.204986242522
121  19   -1749.915120285268   -1727.720200000000     -22.194920285268
121  20   -1749.433872542579   -1727.249500000000     -22.184372542579
122   0   -1728.203215616860   -1704.960100000000     -23.243115616860
122   1   -1728.179153169112   -1704.936700000000     -23.242453169112
122   2   -1728.131026962400   -1704.889800000000     -23.241226962400
122   3   -1728.058834678139   -1704.819400000000     -23.239434678138
122   4   -1727.962573579259   -1704.725600000000     -23.236973579259
122   5   -1727.842241346452   -1704.608400000000     -23.233841346452
122   6   -1727.697837105308   -1704.467700000000     -23.230137105307
122   7   -1727.529362569035   -1704.303500000000     -23.225862569035
122   8   -1727.336823202624   -1704.115900000000     -23.220923202624
122   9   -1727.120229295483   -1703.904900000000     -23.215329295482
122  10   -1726.879596810775   -1703.670500000000     -23.209096810775
122  11   -1726.614947860822   -1703.412600000001     -23.202347860822
122  12   -1726.326310639125   -1703.131200000000     -23.195110639125
122  13   -1726.013718620758   -1702.826500000000     -23.187218620758
122  14   -1725.677208823992   -1702.498300000000     -23.178908823992
122  15   -1725.316818907265   -1702.146700000000     -23.170118907265
122  16   -1724.932582856712   -1701.771600000000     -23.160982856713
122  17   -1724.524525000694   -1701.373200000000     -23.151325000694
122  18   -1724.092652068897   -1700.951400000000     -23.141252068897
122  19   -1723.636942994789   -1700.506100000000     -23.130842994789
122  20   -1723.157336141351   -1700.037499999999     -23.119836141352
123   0   -1702.111192755502   -1677.900300000000     -24.210892755501
123   1   -1702.087211336838   -1677.876999999999     -24.210211336838
123   2   -1702.039247204177   -1677.830300000001     -24.208947204176
123   3   -1701.967298070702   -1677.760200000000     -24.207098070702
123   4   -1701.871361246995   -1677.666800000000     -24.204561246995
123   5   -1701.751434477281   -1677.550099999999     -24.201334477281
123   6   -1701.607516966570   -1677.410000000000     -24.197516966570
123   7   -1701.439610523373   -1677.246599999999     -24.193010523374
123   8   -1701.247720723866   -1677.059900000000     -24.187820723866
123   9   -1701.031857984529   -1676.849800000000     -24.182057984529
123  10   -1700.792038411477   -1676.616400000000     -24.175638411477
123  11   -1700.528284275869   -1676.359600000000     -24.168684275869
123  12   -1700.240623945929   -1676.079600000000     -24.161023945929
123  13   -1699.929091087334   -1675.776200000000     -24.152891087334
123  14   -1699.593722924845   -1675.449400000000     -24.144322924844
123  15   -1699.234557339272   -1675.099400000000     -24.135157339272
123  16   -1698.851628555007   -1674.726000000000     -24.125628555007
123  17   -1698.444961154550   -1674.329400000000     -24.115561154550
123  18   -1698.014562137611   -1673.909400000000     -24.105162137611
123  19   -1697.560410723566   -1673.466100000001     -24.094310723565
123  20   -1697.082445577186   -1672.999600000000     -24.082845577185
124   0   -1676.222070351761   -1651.015300000000     -25.206770351760
124   1   -1676.198170003071   -1650.992000000000     -25.206170003071
124   2   -1676.150368026242   -1650.945500000000     -25.204868026242
124   3   -1676.078662166224   -1650.875800000000     -25.202862166224
124   4   -1675.983049781251   -1650.782900000000     -25.200149781251
124   5   -1675.863528679082   -1650.666700000000     -25.196828679083
124   6   -1675.720098144147   -1650.527200000000     -25.192898144147
124   7   -1675.552760080259   -1650.364500000000     -25.188260080259
124   8   -1675.361520174779   -1650.178600000000     -25.182920174780
124   9   -1675.146388971258   -1649.969500000000     -25.176888971258
124  10   -1674.907382718766   -1649.737100000000     -25.170282718766
124  11   -1674.644523847296   -1649.481500000000     -25.163023847296
124  12   -1674.357840899798   -1649.202700000000     -25.155140899798
124  13   -1674.047367732549   -1648.900700000000     -25.146667732549
124  14   -1673.713141776803   -1648.575400000000     -25.137741776803
124  15   -1673.355201135739   -1648.227000000000     -25.128201135739
124  16   -1672.973580272008   -1647.855300000000     -25.118280272008
124  17   -1672.568304022248   -1647.460400000000     -25.107904022248
124  18   -1672.139379656194   -1647.042300000000     -25.097079656194
124  19   -1671.686786679128   -1646.601100000000     -25.085686679128
124  20   -1671.210464057614   -1646.136600000000     -25.073864057615
125   0   -1650.537126219760   -1624.305800000000     -26.231326219759
125   1   -1650.513306981935   -1624.282700000000     -26.230606981935
125   2   -1650.465667242718   -1624.236400000000     -26.229267242718
125   3   -1650.394204778829   -1624.167000000000     -26.227204778829
125   4   -1650.298916996151   -1624.074500000000     -26.224416996151
125   5   -1650.179801765980   -1623.958800000000     -26.221001765979
125   6   -1650.036858452162   -1623.820000000000     -26.216858452162
125   7   -1649.870089053815   -1623.658100000000     -26.211989053815
125   8   -1649.679499369486   -1623.473000000000     -26.206499369486
125   9   -1649.465100069794   -1623.264800000000     -26.200300069794
125  10   -1649.226907546765   -1623.033500000000     -26.193407546764
125  11   -1648.964944389229   -1622.779100000000     -26.185844389229
125  12   -1648.679239314855   -1622.501500000000     -26.177739314855
125  13   -1648.369826370529   -1622.200900000000     -26.168926370529
125  14   -1648.036743193989   -1621.877100000000     -26.159643193990
125  15   -1647.680028110792   -1621.530200000000     -26.149828110792
125  16   -1647.299715821840   -1621.160200000000     -26.139515821839
125  17   -1646.895831417914   -1620.767100000000     -26.128731417914
125  18   -1646.468382438771   -1620.351000000000     -26.117382438772
125  19   -1646.017348675601   -1619.911700000000     -26.105648675602
125  20   -1645.542669396761   -1619.449400000000     -26.093269396760
126   0   -1625.057652780214   -1597.772800000000     -27.284852780213
126   1   -1625.033914694143   -1597.749800000001     -27.284114694143
126   2   -1624.986437274320   -1597.703700000000     -27.282737274320
126   3   -1624.915218329231   -1597.634600000000     -27.280618329230
126   4   -1624.820255312409   -1597.542500000000     -27.277755312408
126   5   -1624.701546158687   -1597.427400000000     -27.274146158687
126   6   -1624.559090311329   -1597.289200000000     -27.269890311330
126   7   -1624.392889864756   -1597.128000000000     -27.264889864756
126   8   -1624.202950728700   -1596.943800000000     -27.259150728700
126   9   -1623.989283700851   -1596.736600000000     -27.252683700851
126  10   -1623.751905316188   -1596.506300000000     -27.245605316189
126  11   -1623.490838322380   -1596.253100000000     -27.237738322380
126  12   -1623.206111611815   -1595.976799999999     -27.229311611816
126  13   -1622.897759421986   -1595.677500000000     -27.220259421986
126  14   -1622.565819597119   -1595.355200000000     -27.210619597119
126  15   -1622.210330685142   -1595.010000000000     -27.200330685141
126  16   -1621.831327625216   -1594.641700000000     -27.189627625216
126  17   -1621.428835762259   -1594.250400000000     -27.178435762259
126  18   -1621.002862906054   -1593.836200000000     -27.166662906055
126  19   -1620.553389133698   -1593.398900000000     -27.154489133698
126  20   -1620.080354015338   -1592.938700000000     -27.141654015338
127   0   -1599.784957060429   -1571.417100000000     -28.367857060430
127   1   -1599.761300167004   -1571.394100000000     -28.367200167004
127   2   -1599.713985148355   -1571.348300000001     -28.365685148355
127   3   -1599.643009844736   -1571.279500000000     -28.363509844737
127   4   -1599.548371757333   -1571.187900000000     -28.360471757333
127   5   -1599.430068884512   -1571.073200000000     -28.356868884512
127   6   -1599.288100748956   -1570.935700000000     -28.352400748956
127   7   -1599.122469540389   -1570.775300000000     -28.347169540389
127   8   -1598.933181279729   -1570.591900000000     -28.341281279729
127   9   -1598.720246891737   -1570.385700000000     -28.334546891737
127  10   -1598.483683054344   -1570.156500000000     -28.327183054344
127  11   -1598.223512674057   -1569.904400000000     -28.319112674057
127  12   -1597.939764817987   -1569.629400000000     -28.310364817987
127  13   -1597.632473914229   -1569.331500000000     -28.300973914229
127  14   -1597.301678013499   -1569.010800000000     -28.290878013499
127  15   -1596.947415886098   -1568.667100000000     -28.280315886099
127  16   -1596.569722709443   -1568.300500000000     -28.269222709442
127  17   -1596.168624082592   -1567.911100000000     -28.257524082592
127  18   -1595.744128085352   -1567.498700000000     -28.245428085352
127  19   -1595.296215080727   -1567.063500000000     -28.232715080727
127  20   -1594.824824940654   -1566.605500000000     -28.219324940655
128   0   -1574.720360694304   -1545.239500000000     -29.480860694304
128   1   -1574.696785034414   -1545.216700000000     -29.480085034415
128   2   -1574.649632498720   -1545.171000000000     -29.478632498720
128   3   -1574.578900959243   -1545.102600000000     -29.476300959243
128   4   -1574.484587964819   -1545.011300000000     -29.473287964819
128   5   -1574.366691577350   -1544.897300000000     -29.469391577351
128   6   -1574.225211398940   -1544.760400000000     -29.464811398940
128   7   -1574.060149714611   -1544.600700000000     -29.459449714611
128   8   -1573.871512656470   -1544.418200000000     -29.453312656470
128   9   -1573.659311276348   -1544.212900000000     -29.446411276348
128  10   -1573.423562395129   -1543.984800000000     -29.438762395129
128  11   -1573.164289078157   -1543.733900000000     -29.430389078157
128  12   -1572.881520567265   -1543.460200000000     -29.421320567265
128  13   -1572.575291481153   -1543.163800000000     -29.411491481153
128  14   -1572.245640077027   -1542.844500000000     -29.401140077026
128  15   -1571.892605347557   -1542.502400000000     -29.390205347557
128  16   -1571.516222708419   -1542.137600000000     -29.378622708419
128  17   -1571.116518012811   -1541.750000000000     -29.366518012811
128  18   -1570.693499610562   -1541.339600000000     -29.353899610562
128  19   -1570.247148150584   -1540.906400000000     -29.340748150584
128  20   -1569.777403806606   -1540.450500000000     -29.326903806606
129   0   -1549.865199922326   -1519.240900000000     -30.624299922327
129   1   -1549.841705536863   -1519.218200000000     -30.623505536862
129   2   -1549.794715565904   -1519.172800000000     -30.621915565904
129   3   -1549.724227913239   -1519.104700000000     -30.619527913240
129   4   -1549.630240175357   -1519.013900000000     -30.616340175357
129   5   -1549.512750477693   -1518.900300000000     -30.612450477693
129   6   -1549.371758501769   -1518.764100000000     -30.607658501768
129   7   -1549.207266627911   -1518.605200000000     -30.602066627911
129   8   -1549.019281099413   -1518.423600000000     -30.595681099413
129   9   -1548.807813095173   -1518.219300000000     -30.588513095173
129  10   -1548.572879579031   -1517.992200000000     -30.580679579031
129  11   -1548.314503775169   -1517.742500000000     -30.572003775169
129  12   -1548.032715100140   -1517.470200000000     -30.562515100140
129  13   -1547.727548363249   -1517.175099999999     -30.552448363250
129  14   -1547.399042028190   -1516.857300000000     -30.541742028191
129  15   -1547.047235310008   -1516.516900000000     -30.530335310009
129  16   -1546.672163862633   -1516.153800000000     -30.518363862633
129  17   -1546.273853793403   -1515.768000000000     -30.505853793403
129  18   -1545.852313722171   -1515.359600000000     -30.492713722172
129  19   -1545.407524583758   -1514.928500000000     -30.479024583758
129  20   -1544.939426853682   -1514.474800000000     -30.464626853683
130   0   -1525.220825591576   -1493.422300000000     -31.798525591576
130   1   -1525.197412521429   -1493.399700000000     -31.797712521429
130   2   -1525.150585196987   -1493.354500000000     -31.796085196986
130   3   -1525.080341553806   -1493.286700000000     -31.793641553806
130   4   -1524.986679236026   -1493.196400000000     -31.790279236026
130   5   -1524.869596432618   -1493.083400000000     -31.786196432618
130   6   -1524.729092904523   -1492.947800000000     -31.781292904523
130   7   -1524.565171127369   -1492.789700000000     -31.775471127369
130   8   -1524.377837455636   -1492.608900000000     -31.768937455636
130   9   -1524.167103195292   -1492.405600000000     -31.761503195292
130  10   -1523.932985453132   -1492.179700000000     -31.753285453132
130  11   -1523.675507612173   -1491.931200000000     -31.744307612174
130  12   -1523.394699263691   -1491.660100000000     -31.734599263691
130  13   -1523.090595407596   -1491.366400000000     -31.724195407596
130  14   -1522.763234714070   -1491.050200000000     -31.713034714070
130  15   -1522.412656620531   -1490.711400000000     -31.701256620531
130  16   -1522.038897019164   -1490.350100000001     -31.688797019164
130  17   -1521.641982271449   -1489.966200000000     -31.675782271449
130  18   -1521.221921267262   -1489.559700000000     -31.662221267262
130  19   -1520.778695227330   -1489.130700000000     -31.647995227330
130  20   -1520.312244928964   -1488.679200000000     -31.633044928964
131   0   -1500.788603155728   -1467.784600000000     -33.004003155728
131   1   -1500.765271441787   -1467.762100000000     -33.003171441787
131   2   -1500.718606845642   -1467.717200000000     -33.001406845642
131   3   -1500.648607334616   -1467.649700000000     -32.998907334616
131   4   -1500.555270600500   -1467.559800000000     -32.995470600500
131   5   -1500.438594895800   -1467.447400000000     -32.991194895801
131   6   -1500.298580060876   -1467.312400000000     -32.986180060876
131   7   -1500.135228666659   -1467.155100000000     -32.980128666659
131   8   -1499.948547178813   -1466.975200000000     -32.973347178814
131   9   -1499.738547030380   -1466.772900000000     -32.965647030380
131  10   -1499.505245471103   -1466.548000000000     -32.957245471103
131  11   -1499.248666042842   -1466.300800000000     -32.947866042842
131  12   -1498.968838511592   -1466.031000000000     -32.937838511592
131  13   -1498.665798067867   -1465.738800000000     -32.926998067867
131  14   -1498.339583588340   -1465.424100000000     -32.915483588339
131  15   -1497.990234732799   -1465.087000000000     -32.903234732798
131  16   -1497.617787631687   -1464.727400000000     -32.890387631687
131  17   -1497.222268900622   -1464.345400000000     -32.876868900622
131  18   -1496.803687699506   -1463.940900000001     -32.862787699505
131  19   -1496.362025534972   -1463.514000000000     -32.848025534972
131  20   -1495.897223486123   -1463.064600000000     -32.832623486123
132   0   -1476.569912675043   -1442.328800000000     -34.241112675043
132   1   -1476.546662358200   -1442.306400000000     -34.240262358199
132   2   -1476.500160572132   -1442.261700000000     -34.238460572132
132   3   -1476.430405315932   -1442.194600000000     -34.235805315932
132   4   -1476.337394329042   -1442.105100000000     -34.232294329042
132   5   -1476.221125927502   -1441.993200000000     -34.227925927502
132   6   -1476.081600031091   -1441.858900000000     -34.222700031091
132   7   -1475.918819306043   -1441.702300000000     -34.216519306043
132   8   -1475.732790329208   -1441.523400000000     -34.209390329209
132   9   -1475.523524660697   -1441.322000000000     -34.201524660697
132  10   -1475.291039693210   -1441.098300000001     -34.192739693209
132  11   -1475.035359127440   -1440.852200000000     -34.183159127439
132  12   -1474.756512904106   -1440.583800000000     -34.172712904106
132  13   -1474.454536404326   -1440.293100000000     -34.161436404326
132  14   -1474.129468711262   -1439.979900000000     -34.149568711261
132  15   -1473.781349707075   -1439.644500000000     -34.136849707074
132  16   -1473.410215760463   -1439.286700000000     -34.123515760463
132  17   -1473.016093741186   -1438.906500000000     -34.109593741186
132  18   -1472.598993079166   -1438.504000000000     -34.094993079167
132  19   -1472.158895566948   -1438.079200000000     -34.079695566948
132  20   -1471.695742585424   -1437.632100000000     -34.063642585424
133   0   -1452.566148816377   -1417.055800000000     -35.510348816378
133   1   -1452.542979937521   -1417.033600000000     -35.509379937522
133   2   -1452.496641043312   -1416.989000000000     -35.507641043311
133   3   -1452.427130164609   -1416.922200000000     -35.504930164610
133   4   -1452.334445088506   -1416.833200000000     -35.501245088506
133   5   -1452.218584194578   -1416.721900000000     -35.496684194578
133   6   -1452.079547482022   -1416.588300000000     -35.491247482022
133   7   -1451.917337712376   -1416.432500000000     -35.484837712376
133   8   -1451.731961573675   -1416.254400000000     -35.477561573675
133   9   -1451.523430753100   -1416.054100000000     -35.469330753100
133  10   -1451.291762786305   -1415.831500000000     -35.460262786304
133  11   -1451.036981532821   -1415.586600000000     -35.450381532822
133  12   -1450.759117108087   -1415.319600000000     -35.439517108087
133  13   -1450.458205083827   -1415.030200000000     -35.428005083827
133  14   -1450.134284749691   -1414.718700000000     -35.415584749690
133  15   -1449.787396210213   -1414.384900000000     -35.402496210213
133  16   -1449.417576072347   -1414.028900000000     -35.388676072347
133  17   -1449.024851459994   -1413.650600000000     -35.374251459994
133  18   -1448.609232073099   -1413.250199999999     -35.359032073099
133  19   -1448.170699990113   -1412.827500000000     -35.343199990112
133  20   -1447.709196893719   -1412.382600000000     -35.326596893719
134   0   -1428.778720853176   -1391.966700000000     -36.812020853176
134   1   -1428.755633453198   -1391.944500000001     -36.811133453197
134   2   -1428.709457532628   -1391.900200000000     -36.809257532628
134   3   -1428.640191154093   -1391.833800000000     -36.806391154093
134   4   -1428.547832152338   -1391.745200000000     -36.802632152338
134   5   -1428.432378970474   -1391.634400000000     -36.797978970474
134   6   -1428.293831687116   -1391.501500000000     -36.792331687116
134   7   -1428.132193159104   -1391.346500000001     -36.785693159103
134   8   -1427.947470185660   -1391.169300000000     -36.778170185659
134   9   -1427.739674581034   -1390.970000000000     -36.769674581034
134  10   -1427.508824023834   -1390.748500000000     -36.760324023834
134  11   -1427.254942532430   -1390.504900000000     -36.750042532431
134  12   -1426.978060396980   -1390.239200000000     -36.738860396980
134  13   -1426.678213379816   -1389.951300000000     -36.726913379816
134  14   -1426.355440977073   -1389.641300000000     -36.714140977073
134  15   -1426.009783515660   -1389.309200000000     -36.700583515661
134  16   -1425.641277840787   -1388.955000000000     -36.686277840787
134  17   -1425.249951330492   -1388.578700000000     -36.671251330492
134  18   -1424.835813954748   -1388.180300000000     -36.655513954748
134  19   -1424.398848077911   -1387.759700000000     -36.639148077911
134  20   -1423.938995684457   -1387.317100000000     -36.621895684457
135   0   -1405.209052665479   -1367.062300000001     -38.146752665478
135   1   -1405.186046785268   -1367.040300000000     -38.145746785268
135   2   -1405.140033920118   -1366.996200000000     -38.143833920118
135   3   -1405.071012164423   -1366.930100000000     -38.140912164423
135   4   -1404.978979400578   -1366.842000000000     -38.136979400579
135   5   -1404.863934135229   -1366.731800000000     -38.132134135229
135   6   -1404.725876526411   -1366.599600000000     -38.126276526411
135   7   -1404.564809526265   -1366.445300000000     -38.119509526266
135   8   -1404.380740045201   -1366.269000000000     -38.111740045201
135   9   -1404.173680024538   -1366.070700000000     -38.102980024537
135  10   -1403.943647285838   -1365.850400000000     -38.093247285838
135  11   -1403.690666006308   -1365.608100000000     -38.082566006307
135  12   -1403.414766650827   -1365.343700000000     -38.071066650827
135  13   -1403.115985172331   -1365.057299999999     -38.058685172332
135  14   -1402.794361273447   -1364.748900000000     -38.045461273447
135  15   -1402.449935503455   -1364.418500000000     -38.031435503455
135  16   -1402.082744945820   -1364.066100000000     -38.016644945819
135  17   -1401.692817232720   -1363.691700000000     -38.001117232720
135  18   -1401.280162604153   -1363.295300000000     -37.984862604154
135  19   -1400.844763710382   -1362.876999999999     -37.967763710383
135  20   -1400.386562837675   -1362.436600000000     -37.949962837675
136   0   -1381.858582739914   -1342.343900000000     -39.514682739914
136   1   -1381.835658420362   -1342.322000000000     -39.513658420362
136   2   -1381.789808692413   -1342.278100000000     -39.511708692412
136   3   -1381.721031682228   -1342.212300000000     -39.508731682227
136   4   -1381.629325319854   -1342.124700000000     -39.504625319853
136   5   -1381.514688175473   -1342.015000000000     -39.499688175472
136   6   -1381.377120486537   -1341.883500000000     -39.493620486537
136   7   -1381.216625300490   -1341.730100000000     -39.486525300490
136   8   -1381.033209638928   -1341.554700000000     -39.478509638929
136   9   -1380.826885570241   -1341.357400000000     -39.469485570241
136  10   -1380.597671058944   -1341.138300000000     -39.459371058944
136  11   -1380.345590441081   -1340.897200000000     -39.448390441081
136  12   -1380.070674356255   -1340.634200000000     -39.436474356256
136  13   -1379.772958948003   -1340.349300000000     -39.423658948003
136  14   -1379.452484125443   -1340.042500000000     -39.409984125443
136  15   -1379.109290660226   -1339.713800000000     -39.395490660226
136  16   -1378.743415874075   -1339.363200000000     -39.380215874075
136  17   -1378.354887653308   -1338.990800000000     -39.364087653307
136  18   -1377.943716507944   -1338.596399999999     -39.347316507945
136  19   -1377.509885374157   -1338.180200000000     -39.329685374157
136  20   -1377.053336840002   -1337.742100000000     -39.311236840002
137   0   -1358.728764169702   -1317.812400000000     -40.916364169702
137   1   -1358.705921451699   -1317.790500000000     -40.915421451698
137   2   -1358.660234942731   -1317.746900000000     -40.913334942731
137   3   -1358.591702800728   -1317.681500000000     -40.910202800728
137   4   -1358.500323003387   -1317.594300000000     -40.906023003387
137   5   -1358.386094184425   -1317.485200000000     -40.900894184425
137   6   -1358.249016660713   -1317.354400000000     -40.894616660713
137   7   -1358.089093574998   -1317.201800000000     -40.887293574998
137   8   -1357.906332060062   -1317.027300000000     -40.879032060062
137   9   -1357.700744311364   -1316.831100000000     -40.869644311363
137  10   -1357.472348436374   -1316.613100000000     -40.859248436373
137  11   -1357.221168929973   -1316.373200000000     -40.847968929973
137  12   -1356.947236606483   -1316.111600000000     -40.835636606483
137  13   -1356.650587800051   -1315.828200000000     -40.822387800052
137  14   -1356.331262626280   -1315.523000000000     -40.808262626279
137  15   -1355.989302079194   -1315.196100000000     -40.793202079194
137  16   -1355.624743718772   -1314.847400000000     -40.777343718772
137  17   -1355.237615685474   -1314.476900000000     -40.760715685475
137  18   -1354.827928759341   -1314.084600000000     -40.743328759340
137  19   -1354.395666162453   -1313.670600000000     -40.725066162453
137  20   -1353.940770784660   -1313.234800000000     -40.705970784660
138   0   -1335.821064654656   -1293.468800000000     -42.352264654656
138   1   -1335.798303579092   -1293.447100000000     -42.351203579091
138   2   -1335.752780370886   -1293.403700000000     -42.349080370886
138   3   -1335.684493219735   -1293.338700000000     -42.345793219735
138   4   -1335.593440150989   -1293.251900000000     -42.341540150989
138   5   -1335.479619861898   -1293.143500000000     -42.336119861898
138   6   -1335.343032748752   -1293.013300000000     -42.329732748753
138   7   -1335.183682049602   -1292.861500000000     -42.322182049602
138   8   -1335.001575008414   -1292.688000000000     -42.313575008414
138   9   -1334.796723947719   -1292.492800000000     -42.303923947718
138  10   -1334.569147117939   -1292.275900000000     -42.293247117939
138  11   -1334.318869172794   -1292.037400000000     -42.281469172794
138  12   -1334.045921101327   -1291.777100000000     -42.268821101326
138  13   -1333.750339428288   -1291.495200000000     -42.255139428288
138  14   -1333.432164475771   -1291.191700000000     -42.240464475771
138  15   -1333.091437460172   -1290.866500000000     -42.224937460172
138  16   -1332.728196179726   -1290.519600000001     -42.208596179725
138  17   -1332.342469029031   -1290.151100000000     -42.191369029031
138  18   -1331.934267058156   -1289.760900000000     -42.173367058155
138  19   -1331.503573775085   -1289.349100000000     -42.154473775085
138  20   -1331.050332371460   -1288.915600000000     -42.134732371460
139   0   -1313.136966501177   -1269.314400000000     -43.822566501177
139   1   -1313.114287108943   -1269.292800000000     -43.821487108943
139   2   -1313.068927283280   -1269.249700000000     -43.819227283279
139   3   -1313.000885245654   -1269.184900000000     -43.815985245653
139   4   -1312.910159069063   -1269.098600000000     -43.811559069062
139   5   -1312.796747514294   -1268.990800000000     -43.805947514294
139   6   -1312.660651057058   -1268.861300000000     -43.799351057058
139   7   -1312.501873030704   -1268.710300000000     -43.791573030704
139   8   -1312.320420790387   -1268.537700000000     -43.782720790387
139   9   -1312.116306785708   -1268.343600000000     -43.772706785708
139  10   -1311.889549410042   -1268.127900000000     -43.761649410042
139  11   -1311.640173475947   -1267.890600000000     -43.749573475947
139  12   -1311.368210147187   -1267.631800000000     -43.736410147187
139  13   -1311.073696139117   -1267.351500000000     -43.722196139117
139  14   -1310.756671980319   -1267.049500000000     -43.707171980318
139  15   -1310.417179109561   -1266.726100000000     -43.691079109562
139  16   -1310.055255563337   -1266.381100000000     -43.674155563337
139  17   -1309.670929990383   -1266.014500000000     -43.656429990383
139  18   -1309.264213710791   -1265.626500000000     -43.637713710791
139  19   -1308.835090518454   -1265.216900000000     -43.618190518454
139  20   -1308.383503906805   -1264.785800000001     -43.597703906804
140   0   -1290.677966622264   -1245.350200000000     -45.327766622265
140   1   -1290.655368954250   -1245.328700000000     -45.326668954250
140   2   -1290.610172592911   -1245.285800000001     -45.324372592911
140   3   -1290.542375791479   -1245.221399999999     -45.320975791479
140   4   -1290.451976670605   -1245.135600000001     -45.316376670605
140   5   -1290.338974054612   -1245.028300000000     -45.310674054612
140   6   -1290.203368498626   -1244.899600000000     -45.303768498626
140   7   -1290.045163431301   -1244.749400000000     -45.295763431302
140   8   -1289.864366318979   -1244.577800000000     -45.286566318980
140   9   -1289.660989738329   -1244.384700000000     -45.276289738329
140  10   -1289.435052225681   -1244.170200000000     -45.264852225681
140  11   -1289.186578752429   -1243.934200000000     -45.252378752430
140  12   -1288.915600657060   -1243.676800000000     -45.238800657060
140  13   -1288.622154845533   -1243.398000000000     -45.224154845533
140  14   -1288.306282052919   -1243.097700000000     -45.208582052919
140  15   -1287.968023940360   -1242.776000000000     -45.192023940360
140  16   -1287.607418782603   -1242.432900000000     -45.174518782603
140  17   -1287.224495482526   -1242.068400000000     -45.156095482526
140  18   -1286.819265630244   -1241.682400000000     -45.136865630245
140  19   -1286.391713305558   -1241.275100000000     -45.116613305559
140  20   -1285.941782303692   -1240.846300000000     -45.095482303692
141   0   -1268.445576537502   -1221.577300000000     -46.868276537502
141   1   -1268.423060634598   -1221.556000000000     -46.867060634599
141   2   -1268.378027819363   -1221.513300000000     -46.864727819364
141   3   -1268.310476376797   -1221.449300000000     -46.861176376797
141   4   -1268.220404475202   -1221.363900000000     -46.856504475202
141   5   -1268.107811002435   -1221.257200000000     -46.850611002435
141   6   -1267.972696593042   -1221.129200000000     -46.843496593042
141   7   -1267.815064770980   -1220.979900000000     -46.835164770980
141   8   -1267.634923113775   -1220.809200000000     -46.825723113775
141   9   -1267.432284325167   -1220.617200000000     -46.815084325167
141  10   -1267.207167084440   -1220.403800000000     -46.803367084441
141  11   -1266.959596521827   -1220.169200000000     -46.790396521827
141  12   -1266.689604150533   -1219.913200000000     -46.776404150533
141  13   -1266.397227067125   -1219.635900000000     -46.761327067125
141  14   -1266.082506213160   -1219.337300000000     -46.745206213160
141  15   -1265.745483472153   -1219.017400000000     -46.728083472154
141  16   -1265.386197357109   -1218.676200000000     -46.709997357109
141  17   -1265.004677025046   -1218.313700000000     -46.690977025047
141  18   -1264.600934336101   -1217.929900000000     -46.671034336100
141  19   -1264.174953655983   -1217.524800000000     -46.650153655983
141  20   -1263.726679081706   -1217.098400000000     -46.628279081707
142   0   -1246.441322373068   -1197.997000000000     -48.444322373068
142   1   -1246.418888276165   -1197.975700000000     -48.443188276166
142   2   -1246.374019088816   -1197.933300000000     -48.440719088816
142   3   -1246.306713127786   -1197.869700000000     -48.437013127786
142   4   -1246.216968609031   -1197.784800000000     -48.432168609031
142   5   -1246.104784483943   -1197.678699999999     -48.426084483944
142   6   -1245.970161466485   -1197.551400000000     -48.418761466485
142   7   -1245.813103175917   -1197.402900000000     -48.410203175918
142   8   -1245.633617300953   -1197.233200000000     -48.400417300953
142   9   -1245.431716672401   -1197.042200000000     -48.389516672401
142  10   -1245.207420112499   -1196.830100000000     -48.377320112499
142  11   -1244.960752910317   -1196.596700000000     -48.364052910317
142  12   -1244.691746753783   -1196.342200000000     -48.349546753783
142  13   -1244.400438930068   -1196.066500000000     -48.333938930068
142  14   -1244.086870587217   -1195.769600000001     -48.317270587217
142  15   -1243.751083831120   -1195.451400000000     -48.299683831120
142  16   -1243.393117413034   -1195.112100000000     -48.281017413035
142  17   -1243.013000744121   -1194.751700000000     -48.261300744120
142  18   -1242.610745954539   -1194.370000000000     -48.240745954538
142  19   -1242.186337695906   -1193.967200000000     -48.219137695906
142  20   -1241.739720367027   -1193.543200000000     -48.196520367027
143   0   -1224.666744861733   -1174.610300000000     -50.056444861732
143   1   -1224.644392611721   -1174.589199999999     -50.055192611721
143   2   -1224.599687134037   -1174.547000000000     -50.052687134037
143   3   -1224.532626777215   -1174.483700000000     -50.048926777215
143   4   -1224.443209804862   -1174.399300000000     -50.043909804862
143   5   -1224.331435231904   -1174.293800000000     -50.037635231904
143   6   -1224.197303851724   -1174.167300000000     -50.030003851723
143   7   -1224.040819378883   -1174.019600000001     -50.021219378882
143   8   -1223.861989613281   -1173.850800000000     -50.011189613281
143   9   -1223.660827512798   -1173.661000000000     -49.999827512798
143  10   -1223.437352042625   -1173.450100000000     -49.987252042625
143  11   -1223.191588650669   -1173.218000000000     -49.973588650670
143  12   -1222.923569199580   -1172.965000000000     -49.958569199580
143  13   -1222.633331167132   -1172.690800000000     -49.942531167132
143  14   -1222.320915907861   -1172.395600000000     -49.925315907861
143  15   -1221.986365750028   -1172.079300000000     -49.907065750027
143  16   -1221.629719683147   -1171.741900000000     -49.887819683147
143  17   -1221.251007372519   -1171.383500000000     -49.867507372519
143  18   -1220.850241218327   -1171.004000000000     -49.846241218327
143  19   -1220.427406158096   -1170.603500000000     -49.823906158095
143  20   -1219.982446892422   -1170.181900000000     -49.800546892421
144   0   -1203.123399342857   -1151.418500000000     -51.704899342857
144   1   -1203.101128980626   -1151.397500000000     -51.703628980626
144   2   -1203.056587294389   -1151.355500000000     -51.701087294389
144   3   -1202.989772664447   -1151.292600000000     -51.697172664447
144   4   -1202.900683402057   -1151.208700000000     -51.691983402057
144   5   -1202.789318585680   -1151.103800000000     -51.685518585680
144   6   -1202.655679088120   -1150.978000000000     -51.677679088119
144   7   -1202.499768719239   -1150.831200000000     -51.668568719239
144   8   -1202.321595390123   -1150.663400000000     -51.658195390123
144   9   -1202.121172185722   -1150.474600000000     -51.646572185722
144  10   -1201.898518214182   -1150.264900000000     -51.633618214182
144  11   -1201.653659082246   -1150.034200000000     -51.619459082246
144  12   -1201.386626827285   -1149.782600000000     -51.604026827285
144  13   -1201.097459117679   -1149.510000000000     -51.587459117679
144  14   -1200.786197514453   -1149.216500000000     -51.569697514454
144  15   -1200.452884568240   -1148.902000000000     -51.550884568240
144  16   -1200.097559506810   -1148.566600000000     -51.530959506809
144  17   -1199.720252249603   -1148.210300000000     -51.509952249603
144  18   -1199.320975466828   -1147.833000000000     -51.487975466828
144  19   -1198.899714381915   -1147.434800000000     -51.464914381915
144  20   -1198.456413997253   -1147.015700000000     -51.440713997254
145   0   -1181.812855762393   -1128.422600000000     -53.390255762393
145   1   -1181.790667328834   -1128.401800000001     -53.388867328834
145   2   -1181.746289515824   -1128.360100000000     -53.386189515824
145   3   -1181.679720735433   -1128.297500000000     -53.382220735433
145   4   -1181.590959346567   -1128.214100000000     -53.376859346567
145   5   -1181.480004491225   -1128.109800000000     -53.370204491224
145   6   -1181.346857121626   -1127.984700000000     -53.362157121625
145   7   -1181.191521142937   -1127.838800000000     -53.352721142936
145   8   -1181.014004577430   -1127.672000000000     -53.342004577431
145   9   -1180.814320637125   -1127.484300000000     -53.330020637125
145  10   -1180.592488573121   -1127.275800000000     -53.316688573121
145  11   -1180.348534150999   -1127.046499999999     -53.302034150999
145  12   -1180.082489582850   -1126.796400000000     -53.286089582850
145  13   -1179.794392727662   -1126.525400000000     -53.268992727662
145  14   -1179.484285352946   -1126.233600000000     -53.250685352946
145  15   -1179.152210231707   -1125.920900000000     -53.231310231708
145  16   -1178.798206829974   -1125.587500000001     -53.210706829974
145  17   -1178.422305321326   -1125.233200000000     -53.189105321326
145  18   -1178.024518645993   -1124.858200000000     -53.166318645994
145  19   -1177.604832313317   -1124.462300000000     -53.142532313316
145  20   -1177.163191627474   -1124.045600000000     -53.117591627474
146   0   -1160.736698672885   -1105.624000000000     -55.112698672886
146   1   -1160.714592208888   -1105.603300000000     -55.111292208889
146   2   -1160.670378350887   -1105.561800000000     -55.108578350886
146   3   -1160.604055542716   -1105.499600000000     -55.104455542716
146   4   -1160.515622190937   -1105.416700000000     -55.098922190938
146   5   -1160.405077501080   -1105.313000000000     -55.092077501080
146   6   -1160.272422504785   -1105.188700000000     -55.083722504785
146   7   -1160.117661202521   -1105.043600000000     -55.074061202521
146   8   -1159.940801727746   -1104.877800000000     -55.063001727746
146   9   -1159.741857419550   -1104.691200000000     -55.050657419551
146  10   -1159.520847671986   -1104.483999999999     -55.036847671986
146  11   -1159.277798409471   -1104.256000000000     -55.021798409471
146  12   -1159.012742018821   -1104.007400000000     -55.005342018821
146  13   -1158.725716549624   -1103.738000000000     -54.987716549624
146  14   -1158.416763975883   -1103.447900000000     -54.968863975883
146  15   -1158.085927292975   -1103.137100000000     -54.948827292975
146  16   -1157.733246205185   -1102.805700000000     -54.927546205185
146  17   -1157.358751140230   -1102.453500000001     -54.905251140229
146  18   -1156.962455308367   -1102.080700000000     -54.881755308367
146  19   -1156.544344504843   -1101.687200000000     -54.857144504843
146  20   -1156.104364335628   -1101.273000000000     -54.831364335628
147   0   -1139.896527233468   -1083.023700000000     -56.872827233467
147   1   -1139.874502779923   -1083.003100000000     -56.871402779923
147   2   -1139.830452958710   -1082.961900000000     -56.868552958710
147   3   -1139.764376245432   -1082.900100000000     -56.864276245433
147   4   -1139.676271094301   -1082.817700000001     -56.858571094300
147   5   -1139.566136774381   -1082.714600000000     -56.851536774380
147   6   -1139.433974396732   -1082.590999999999     -56.842974396733
147   7   -1139.279788057125   -1082.446800000000     -56.832988057125
147   8   -1139.103586000206   -1082.282000000000     -56.821586000206
147   9   -1138.905381692132   -1082.096600000000     -56.808781692132
147  10   -1138.685194669911   -1081.890600000000     -56.794594669911
147  11   -1138.443051016798   -1081.664000000000     -56.779051016799
147  12   -1138.178983294330   -1081.416800000000     -56.762183294330
147  13   -1137.893029742699   -1081.149100000000     -56.743929742700
147  14   -1137.585232542398   -1080.860700000000     -56.724532542398
147  15   -1137.255634911176   -1080.551800000000     -56.703834911176
147  16   -1136.904276791574   -1080.222400000000     -56.681876791575
147  17   -1136.531188865450   -1079.872300000000     -56.658888865451
147  18   -1136.136384613084   -1079.501700000000     -56.634684613085
147  19   -1135.719850115629   -1079.110600000000     -56.609250115630
147  20   -1135.281531280848   -1078.698900000000     -56.582631280848
148   0   -1119.293955209868   -1060.623000000001     -58.670955209868
148   1   -1119.272012807667   -1060.602600000000     -58.669412807667
148   2   -1119.228127105023   -1060.561600000000     -58.666527105023
148   3   -1119.162296609309   -1060.500199999999     -58.662096609310
148   4   -1119.074519822386   -1060.418300000000     -58.656219822386
148   5   -1118.964796076856   -1060.315900000001     -58.648896076856
148   6   -1118.833126563195   -1060.193000000000     -58.640126563195
148   7   -1118.679515472479   -1060.049700000000     -58.629815472478
148   8   -1118.503971160537   -1059.885900000000     -58.618071160537
148   9   -1118.306507220598   -1059.701600000000     -58.604907220598
148  10   -1118.087143332624   -1059.496800000000     -58.590343332625
148  11   -1117.845905738708   -1059.271600000000     -58.574305738707
148  12   -1117.582827175105   -1059.026000000000     -58.556827175105
148  13   -1117.297946072617   -1058.759900000000     -58.538046072616
148  14   -1116.991304818221   -1058.473300000001     -58.518004818220
148  15   -1116.662946852041   -1058.166300000000     -58.496646852041
148  16   -1116.312912354873   -1057.838800000000     -58.474112354872
148  17   -1115.941232262715   -1057.490900000000     -58.450332262715
148  18   -1115.547920325872   -1057.122600000000     -58.425320325872
148  19   -1115.132962911404   -1056.733800000000     -58.399162911404
148  20   -1114.696306228864   -1056.324700000000     -58.371606228864
149   0   -1098.930610974406   -1038.423200000000     -60.507410974406
149   1   -1098.908750664438   -1038.402900000000     -60.505850664437
149   2   -1098.865029162144   -1038.362200000000     -60.502829162144
149   3   -1098.799445006665   -1038.301100000000     -60.498345006665
149   4   -1098.711996747512   -1038.219700000001     -60.492296747511
149   5   -1098.602683780823   -1038.117999999999     -60.484683780824
149   6   -1098.471507376493   -1037.995900000000     -60.475607376493
149   7   -1098.318471820899   -1037.853400000000     -60.465071820900
149   8   -1098.143585581058   -1037.690600000000     -60.452985581058
149   9   -1097.946862377268   -1037.507500000000     -60.439362377268
149  10   -1097.728322032445   -1037.304000000000     -60.424322032444
149  11   -1097.487990947518   -1037.080200000000     -60.407790947518
149  12   -1097.225902033466   -1036.836100000000     -60.389802033466
149  13   -1096.942093911694   -1036.571600000000     -60.370493911693
149  14   -1096.636609175669   -1036.286800000000     -60.349809175669
149  15   -1096.309491487885   -1035.981700000000     -60.327791487884
149  16   -1095.960781267397   -1035.656300000000     -60.304481267398
149  17   -1095.590509704343   -1035.310500000001     -60.280009704343
149  18   -1095.198690819049   -1034.944500000001     -60.254190819049
149  19   -1094.785311264485   -1034.558200000000     -60.227111264484
149  20   -1094.350317551993   -1034.151500000000     -60.198817551994
150   0   -1078.808137505989   -1016.425600000000     -62.382537505990
150   1   -1078.786359329144   -1016.405400000000     -62.380959329145
150   2   -1078.742802108982   -1016.364900000000     -62.377902108982
150   3   -1078.677464416408   -1016.304300000000     -62.373164416408
150   4   -1078.590344848588   -1016.223400000000     -62.366944848588
150   5   -1078.481442865192   -1016.122200000000     -62.359242865192
150   6   -1078.350759815534   -1016.000900000000     -62.349859815534
150   7   -1078.198300081295   -1015.859400000000     -62.338900081295
150   8   -1078.024072240678   -1015.697600000000     -62.326472240678
150   9   -1077.828090141050   -1015.515600000000     -62.312490141051
150  10   -1077.610373748281   -1015.313400000000     -62.296973748281
150  11   -1077.370949622139   -1015.091000000000     -62.279949622139
150  12   -1077.109850848322   -1014.848400000000     -62.261450848322
150  13   -1076.827116238840   -1014.585600000000     -62.241516238840
150  14   -1076.522788593650   -1014.302600000000     -62.220188593650
150  15   -1076.196911797620   -1013.999400000000     -62.197511797620
150  16   -1075.849526508058   -1013.676000000000     -62.173526508057
150  17   -1075.480664169242   -1013.332500000000     -62.148164169243
150  18   -1075.090339071525   -1012.968700000000     -62.121639071524
150  19   -1074.678538153781   -1012.584800000000     -62.093738153781
150  20   -1074.245208229145   -1012.180800000000     -62.064408229146
151   0   -1058.928192390119    -994.631400000000     -64.296792390119
151   1   -1058.906496387288    -994.611300000000     -64.295196387288
151   2   -1058.863103531037    -994.571100000000     -64.292003531037
151   3   -1058.798012424040    -994.510800000000     -64.287212424040
151   4   -1058.711221711113    -994.430500000000     -64.280721711112
151   5   -1058.602730915462    -994.330000000000     -64.272730915462
151   6   -1058.472541465819    -994.209400000000     -64.263141465820
151   7   -1058.320657839168    -994.068800000000     -64.251857839168
151   8   -1058.147088724897    -993.908100000000     -64.238988724897
151   9   -1057.951848097445    -993.727200000000     -64.224648097445
151  10   -1057.734956065634    -993.526300000000     -64.208656065633
151  11   -1057.496439348070    -993.305400000000     -64.191039348069
151  12   -1057.236331205172    -993.064300000000     -64.172031205172
151  13   -1056.954670639556    -992.803200000000     -64.151470639556
151  14   -1056.651500657667    -992.522000000000     -64.129500657667
151  15   -1056.326865366744    -992.220700000000     -64.106165366745
151  16   -1055.980805662354    -991.899400000000     -64.081405662354
151  17   -1055.613353242914    -991.558100000000     -64.055253242914
151  18   -1055.224522668799    -991.196700000000     -64.027822668800
151  19   -1054.814301164793    -990.815200000000     -63.999101164793
151  20   -1054.382635845821    -990.413700000000     -63.968935845821
152   0   -1039.292447818889    -973.042100000000     -66.250347818889
152   1   -1039.270834030962    -973.022100000000     -66.248734030963
152   2   -1039.227605620404    -972.982200000000     -66.245405620403
152   3   -1039.162761221655    -972.922300000000     -66.240461221655
152   4   -1039.076299527183    -972.842400000000     -66.233899527182
152   5   -1038.968220123728    -972.742600000000     -66.225620123728
152   6   -1038.838524519443    -972.622800000000     -66.215724519443
152   7   -1038.687217286612    -972.483100000000     -66.204117286611
152   8   -1038.514307225810    -972.323400000000     -66.190907225809
152   9   -1038.319808438547    -972.143700000000     -66.176108438547
152  10   -1038.103741176597    -971.944100000000     -66.159641176598
152  11   -1037.866132317405    -971.724600000000     -66.141532317405
152  12   -1037.607015296111    -971.485100000000     -66.121915296111
152  13   -1037.326429305936    -971.225700000000     -66.100729305936
152  14   -1037.024417559812    -970.946300000000     -66.078117559813
152  15   -1036.701024387354    -970.647000000000     -66.054024387354
152  16   -1036.356290922381    -970.327800000000     -66.028490922380
152  17   -1035.990249117452    -969.988600000000     -66.001649117453
152  18   -1035.602913802966    -969.629600000000     -65.973313802966
152  19   -1035.194272489615    -969.250600000000     -65.943672489614
152  20   -1034.764272594113    -968.851700000000     -65.912572594113
153   0   -1019.902590590983    -951.658900000000     -68.243690590983
153   1   -1019.881059058851    -951.639100000000     -68.241959058851
153   2   -1019.837995175766    -951.599400000000     -68.238595175765
153   3   -1019.773397607936    -951.539900000000     -68.233497607936
153   4   -1019.687265095480    -951.460600000000     -68.226665095480
153   5   -1019.579597288674    -951.361400000000     -68.218197288674
153   6   -1019.450395775088    -951.242400000000     -68.207995775088
153   7   -1019.299665222310    -951.103600000000     -68.196065222310
153   8   -1019.127414542100    -950.945000000000     -68.182414542101
153   9   -1018.933657963039    -950.766500000000     -68.167157963039
153  10   -1018.718415879855    -950.568200000000     -68.150215879855
153  11   -1018.481715328829    -950.350100000000     -68.131615328830
153  12   -1018.223589919823    -950.112200000000     -68.111389919823
153  13   -1017.944079036663    -949.854500000000     -68.089579036662
153  14   -1017.643226098770    -949.577000000000     -68.066226098770
153  15   -1017.321075658130    -949.279700000000     -68.041375658130
153  16   -1016.977669086821    -948.962500000000     -68.015169086822
153  17   -1016.613038591541    -948.625600000000     -67.987438591540
153  18   -1016.227199272711    -948.268900000000     -67.958299272711
153  19   -1015.820138926930    -947.892500000000     -67.927638926931
153  20   -1015.391805272707    -947.496200000000     -67.895605272707
154   0   -1000.760322111676    -930.483400000000     -70.276922111676
154   1   -1000.738872876229    -930.463700000000     -70.275172876230
154   2   -1000.695973602398    -930.424300000000     -70.271673602399
154   3   -1000.631622988159    -930.365200000000     -70.266422988158
154   4   -1000.545819821280    -930.286400000000     -70.259419821280
154   5   -1000.438563815574    -930.187900000000     -70.250663815575
154   6   -1000.309856638030    -930.069700000000     -70.240156638030
154   7   -1000.159703051538    -929.931800000000     -70.227903051537
154   8    -999.988112079043    -929.774300000000     -70.213812079043
154   9    -999.795098076197    -929.597000000000     -70.198098076197
154  10    -999.580681580682    -929.400000000000     -70.180681580682
154  11    -999.344889787617    -929.183400000000     -70.161489787617
154  12    -999.087756481583    -928.947100000000     -70.140656481583
154  13    -998.809321237013    -928.691100000000     -70.118221237012
154  14    -998.509627679816    -928.415400000000     -70.094227679817
154  15    -998.188720584351    -928.120100000000     -70.068620584351
154  16    -997.846641560951    -927.805100000000     -70.041541560950
154  17    -997.483423070454    -927.470400000000     -70.013023070454
154  18    -997.099080483307    -927.116100000000     -69.982980483307
154  19    -996.693601882015    -926.742200000000     -69.951401882015
154  20    -996.266935286877    -926.348600000000     -69.918335286877
155   0    -981.867358392836    -909.517000000000     -72.350358392837
155   1    -981.845991494965    -909.497500000000     -72.348491494965
155   2    -981.803256912168    -909.458300000000     -72.344956912169
155   3    -981.739153374190    -909.399600000000     -72.339553374190
155   4    -981.653679716451    -909.321400000000     -72.332279716451
155   5    -981.546835716297    -909.223500000000     -72.323335716297
155   6    -981.418623120137    -909.106100000000     -72.312523120137
155   7    -981.269046786162    -908.969200000000     -72.299846786162
155   8    -981.098115848506    -908.812699999999     -72.285415848506
155   9    -980.905844789889    -908.636600000000     -72.269244789889
155  10    -980.692254290946    -908.441000000000     -72.251254290946
155  11    -980.457371705635    -908.225800000000     -72.231571705634
155  12    -980.201230993258    -907.991100000000     -72.210130993259
155  13    -979.923871918852    -907.736900000000     -72.186971918853
155  14    -979.625338314817    -907.463100000000     -72.162238314817
155  15    -979.305675177882    -907.169800000000     -72.135875177883
155  16    -978.964924356637    -906.856900000000     -72.108024356638
155  17    -978.603118566061    -906.524500000000     -72.078618566060
155  18    -978.220273446623    -906.172600000000     -72.047673446623
155  19    -977.816377366736    -905.801200000000     -72.015177366736
155  20    -977.391378648491    -905.410300000000     -71.981078648490
156   0    -963.225430052921    -888.761200000000     -74.464230052920
156   1    -963.204145533515    -888.741800000000     -74.462345533516
156   2    -963.161575723534    -888.702900000000     -74.458675723534
156   3    -963.097719384488    -888.644600000000     -74.453119384489
156   4    -963.012575399450    -888.566900000000     -74.445675399450
156   5    -962.906143609299    -888.469700000000     -74.436443609300
156   6    -962.778425839865    -888.353200000000     -74.425225839865
156   7    -962.629427044641    -888.217200000000     -74.412227044641
156   8    -962.459156468946    -888.061700000000     -74.397456468946
156   9    -962.267628722571    -887.886900000000     -74.380728722570
156  10    -962.054864629104    -887.692600000000     -74.362264629104
156  11    -961.820891701341    -887.478900000000     -74.341991701342
156  12    -961.565744073306    -887.245900000000     -74.319844073307
156  13    -961.289461700640    -886.993400000000     -74.296061700639
156  14    -960.992088622231    -886.721500000000     -74.270588622231
156  15    -960.673670057181    -886.430200000000     -74.243470057181
156  16    -960.334248092338    -886.119500000000     -74.214748092338
156  17    -959.973855696818    -885.789400000000     -74.184455696818
156  18    -959.592508781115    -885.440000000000     -74.152508781115
156  19    -959.190195999550    -885.071100000000     -74.119095999550
156  20    -958.766865976005    -884.682900000000     -74.083965976005
157   0    -944.836282316981    -868.217400000000     -76.618882316980
157   1    -944.815080216932    -868.198100000000     -76.616980216932
157   2    -944.772675261546    -868.159500000000     -76.613175261547
157   3    -944.709066244104    -868.101700000000     -76.607366244104
157   4    -944.624252095328    -868.024500000000     -76.599752095327
157   5    -944.518232719633    -867.928000000000     -76.590232719634
157   6    -944.391010022267    -867.812300000001     -76.578710022267
157   7    -944.242589052026    -867.677200000000     -76.565389052026
157   8    -944.072979165415    -867.522900000000     -76.550079165415
157   9    -943.882195099295    -867.349300000000     -76.532895099295
157  10    -943.670257820209    -867.156400000000     -76.513857820209
157  11    -943.437194999788    -866.944200000000     -76.492994999788
157  12    -943.183040946779    -866.712700000000     -76.470340946778
157  13    -942.907835807426    -866.462000000000     -76.445835807426
157  14    -942.611623827109    -866.192000000000     -76.419623827109
157  15    -942.294450447300    -865.902800000000     -76.391650447300
157  16    -941.956357993103    -865.594300000000     -76.362057993104
157  17    -941.597379687776    -865.266500000000     -76.330879687776
157  18    -941.217531711836    -864.919500000000     -76.298031711835
157  19    -940.816803005510    -864.553300000000     -76.263503005510
157  20    -940.395142494472    -864.167800000000     -76.227342494472
158   0    -926.701675016657    -847.887100000000     -78.814575016658
158   1    -926.680555376854    -847.868000000000     -78.812555376854
158   2    -926.638315357846    -847.829700000000     -78.808615357846
158   3    -926.574953784678    -847.772200000000     -78.802753784678
158   4    -926.490469635726    -847.695600000000     -78.794869635725
158   5    -926.384862878939    -847.599800000000     -78.785062878939
158   6    -926.258135498983    -847.484800000000     -78.773335498983
158   7    -926.110292639957    -847.350800000000     -78.759492639957
158   8    -925.941343769554    -847.197500000000     -78.743843769554
158   9    -925.751303751702    -847.025100000000     -78.726203751702
158  10    -925.540193695899    -846.833600000000     -78.706593695900
158  11    -925.308041432615    -846.623000000001     -78.685041432615
158  12    -925.054881445316    -846.393200000000     -78.661681445316
158  13    -924.780754070852    -846.144200000000     -78.636554070853
158  14    -924.485703761091    -845.876200000000     -78.609503761091
158  15    -924.169776179879    -845.589000000000     -78.580776179880
158  16    -923.833013890575    -845.282700000000     -78.550313890575
158  17    -923.475450370577    -844.957300000000     -78.518150370576
158  18    -923.097102070425    -844.612800000000     -78.484302070426
158  19    -922.697958216256    -844.249200000000     -78.448758216256
158  20    -922.277968035533    -843.866500000000     -78.411468035532
159   0    -908.823382590183    -827.771700000000     -81.051682590183
159   1    -908.802345451517    -827.752700000000     -81.049645451518
159   2    -908.760270450667    -827.714600000000     -81.045670450666
159   3    -908.697156444445    -827.657600000000     -81.039556444445
159   4    -908.613002458877    -827.581500000000     -81.031502458877
159   5    -908.507808525450    -827.486400000000     -81.021408525450
159   6    -908.381576708247    -827.372300000000     -81.009276708247
159   7    -908.234312246669    -827.239200000000     -80.995112246669
159   8    -908.066024719595    -827.087100000000     -80.978924719595
159   9    -907.876729118025    -826.916000000000     -80.960729118025
159  10    -907.666446694410    -826.725800000000     -80.940646694410
159  11    -907.435205438056    -826.516700000000     -80.918505438055
159  12    -907.183040007151    -826.288600000000     -80.894440007151
159  13    -906.909990929151    -826.041500000000     -80.868490929151
159  14    -906.616102862412    -825.775400000000     -80.840702862412
159  15    -906.301421693152    -825.490300000000     -80.811121693151
159  16    -905.965990222987    -825.186200000000     -80.779790222987
159  17    -905.609842183453    -824.863100000000     -80.746742183454
159  18    -905.232994295117    -824.521100000000     -80.711894295117
159  19    -904.835436070021    -824.160200000000     -80.675236070020
159  20    -904.417117037420    -823.780200000000     -80.636917037420
160   0    -891.203194082382    -807.872600000000     -83.330594082382
160   1    -891.182239485743    -807.853700000000     -83.328539485744
160   2    -891.140329584831    -807.815900000001     -83.324429584830
160   3    -891.077463268226    -807.759300000000     -83.318163268225
160   4    -890.993639609604    -807.683800000000     -83.309839609605
160   5    -890.888858703988    -807.589400000000     -83.299458703988
160   6    -890.763122694880    -807.476200000000     -83.286922694880
160   7    -890.616436916983    -807.344000000000     -83.272436916983
160   8    -890.448811060362    -807.193000000000     -83.255811060362
160   9    -890.260260243087    -807.023200000000     -83.237060243087
160  10    -890.050805860563    -806.834400000000     -83.216405860563
160  11    -889.820476060933    -806.626800000000     -83.193676060933
160  12    -889.569305677108    -806.400400000000     -83.168905677108
160  13    -889.297335427146    -806.155100000000     -83.142235427146
160  14    -889.004610175894    -805.891000000000     -83.113610175894
160  15    -888.691176031941    -805.608000000000     -83.083176031941
160  16    -888.357076035160    -805.306200000000     -83.050876035160
160  17    -888.002344171228    -804.985500000000     -83.016844171229
160  18    -887.626997430734    -804.646000000000     -82.980997430735
160  19    -887.231025611628    -804.287700000000     -82.943325611628
160  20    -886.814378544956    -803.910600000000     -82.903778544956
161   0    -873.842913144671    -788.191200000000     -85.651713144671
161   1    -873.822041130950    -788.172500000000     -85.649541130950
161   2    -873.780296411756    -788.135000000000     -85.645296411756
161   3    -873.717677907439    -788.078800000000     -85.638877907439
161   4    -873.634184739326    -788.003900000000     -85.630284739326
161   5    -873.529817065973    -787.910200000000     -85.619617065972
161   6    -873.404577110301    -787.797800000000     -85.606777110301
161   7    -873.258470302318    -787.666600000000     -85.591870302318
161   8    -873.091506443273    -787.516800000000     -85.574706443273
161   9    -872.903700778306    -787.348200000000     -85.555500778306
161  10    -872.695074845776    -787.160900000000     -85.534174845777
161  11    -872.465656952665    -786.954800000000     -85.510856952665
161  12    -872.215482106603    -786.730100000000     -85.485382106603
161  13    -871.944591216255    -786.486600000000     -85.457991216254
161  14    -871.653029352954    -786.224500000000     -85.428529352954
161  15    -871.340842847664    -785.943600000000     -85.397242847665
161  16    -871.008074978514    -785.644100000000     -85.363974978513
161  17    -870.654759985320    -785.325800000000     -85.328959985320
161  18    -870.280915128694    -784.988900000000     -85.292015128693
161  19    -869.886530492495    -784.633300000000     -85.253230492494
161  20    -869.471556209560    -784.259000000000     -85.212556209560
162   0    -856.744358035057    -768.729100000000     -88.015258035057
162   1    -856.723568645144    -768.710500000000     -88.013068645144
162   2    -856.681989189450    -768.673300000000     -88.008689189450
162   3    -856.619618620091    -768.617500000000     -88.002118620091
162   4    -856.536456106048    -768.543200000000     -87.993256106048
162   5    -856.432501869410    -768.450200000000     -87.982301869410
162   6    -856.307758212518    -768.338700000000     -87.969058212518
162   7    -856.162230660679    -768.208500000000     -87.953730660680
162   8    -855.995929126333    -768.059800000000     -87.936129126333
162   9    -855.808868981689    -767.892500000000     -87.916368981689
162  10    -855.601071908057    -767.706600000000     -87.894471908056
162  11    -855.372566371258    -767.502200000000     -87.870366371258
162  12    -855.123387553644    -767.279100000000     -87.844287553644
162  13    -854.853576554483    -767.037500000000     -87.816076554483
162  14    -854.563178651600    -766.777400000000     -87.785778651600
162  15    -854.252240398329    -766.498700000000     -87.753540398328
162  16    -853.920805311054    -766.201400000000     -87.719405311054
162  17    -853.568907883734    -765.885600000000     -87.683307883734
162  18    -853.196565647003    -765.551200000000     -87.645365647003
162  19    -852.803768970628    -765.198300000000     -87.605468970628
162  20    -852.390468289237    -764.826900000000     -87.563568289237
163   0    -839.909361618138    -749.487800000000     -90.421561618138
163   1    -839.888654892923    -749.469300000000     -90.419354892923
163   2    -839.847240782510    -749.432400000000     -90.414840782510
163   3    -839.785118270781    -749.377100000000     -90.408018270781
163   4    -839.702286574369    -749.303300000000     -90.398986574368
163   5    -839.598745978897    -749.211100000000     -90.387645978898
163   6    -839.474498866127    -749.100400000000     -90.374098866127
163   7    -839.329550856667    -748.971200000000     -90.358350856667
163   8    -839.163911974142    -748.823700000000     -90.340211974142
163   9    -838.977597717832    -748.657700000000     -90.319897717833
163  10    -838.770629912003    -748.473200000000     -90.297429912002
163  11    -838.543037181310    -748.270400000000     -90.272637181310
163  12    -838.294854882828    -748.049100000000     -90.245754882828
163  13    -838.026124306431    -747.809400000000     -90.216724306430
163  14    -837.736890936429    -747.551200000000     -90.185690936429
163  15    -837.427201548532    -747.274700000000     -90.152501548532
163  16    -837.097099897380    -746.979700000000     -90.117399897380
163  17    -836.746620731069    -746.666400000000     -90.080220731069
163  18    -836.375781850260    -746.334600000000     -90.041181850261
163  19    -835.984573910626    -745.984500000000     -90.000073910626
163  20    -835.572947648586    -745.615900000000     -89.957047648587
164   0    -823.339771365103    -730.468800000000     -92.870971365103
164   1    -823.319147345477    -730.450500000000     -92.868647345477
164   2    -823.277898662125    -730.413900000000     -92.863998662125
164   3    -823.216024330698    -730.359000000000     -92.857024330698
164   4    -823.133523615478    -730.285800000000     -92.847723615479
164   5    -823.030396865625    -730.194300000000     -92.836096865625
164   6    -822.906646542318    -730.084500000000     -92.822146542318
164   7    -822.762278361469    -729.956300000000     -92.805978361469
164   8    -822.597302457889    -729.809900000000     -92.787402457889
164   9    -822.411734457928    -729.645300000000     -92.766434457927
164  10    -822.205596328804    -729.462300000000     -92.743296328804
164  11    -821.978916854011    -729.261000000000     -92.717916854012
164  12    -821.731731565346    -729.041500000000     -92.690231565345
164  13    -821.464081943286    -728.803700000000     -92.660381943286
164  14    -821.176013678632    -728.547600000000     -92.628413678632
164  15    -820.867573769464    -728.273200000000     -92.594373769464
164  16    -820.538806208679    -727.980600000000     -92.558206208680
164  17    -820.189745998515    -727.669700000000     -92.520045998515
164  18    -819.820411209655    -727.340600000000     -92.479811209655
164  19    -819.430792783679    -726.993200000000     -92.437592783679
164  20    -819.020841758798    -726.627600000000     -92.393241758798
165   0    -807.037449353737    -711.673800000000     -95.363649353738
165   1    -807.016908080590    -711.655600000000     -95.361308080591
165   2    -806.975824906080    -711.619300000000     -95.356524906080
165   3    -806.914198877625    -711.564900000000     -95.349298877625
165   4    -806.832029307159    -711.492200000000     -95.339829307160
165   5    -806.729316607377    -711.401500000000     -95.327816607377
165   6    -806.606063318875    -711.292500000000     -95.313563318875
165   7    -806.462275252870    -711.165500000000     -95.296775252870
165   8    -806.297962655357    -711.020200000000     -95.277762655357
165   9    -806.113141279757    -710.856900000000     -95.256241279758
165  10    -805.907833236243    -710.675400000000     -95.232433236243
165  11    -805.682067467145    -710.475700000000     -95.206367467145
165  12    -805.435879678980    -710.258000000000     -95.177879678980
165  13    -805.169311542833    -710.022100000000     -95.147211542832
165  14    -804.882408955991    -709.768000000000     -95.114408955991
165  15    -804.575219138908    -709.495900000000     -95.079319138908
165  16    -804.247786322737    -709.205600000000     -95.042186322738
165  17    -803.900145763856    -708.897200000000     -95.002945763856
165  18    -803.532315802970    -708.570800000000     -94.961515802970
165  19    -803.144287667569    -708.226200000000     -94.918087667569
165  20    -802.736012697654    -707.863500000000     -94.872512697653
166   0    -791.004272268412    -693.104400000000     -97.899872268411
166   1    -790.983813782634    -693.086400000000     -97.897413782634
166   2    -790.942896198747    -693.050400000000     -97.892496198747
166   3    -790.881518595935    -692.996400000000     -97.885118595935
166   4    -790.799680333784    -692.924300000000     -97.875380333784
166   5    -790.697381888524    -692.834300000000     -97.863081888524
166   6    -790.574625880170    -692.726300000000     -97.848325880170
166   7    -790.431418215241    -692.600200000000     -97.831218215241
166   8    -790.267769250919    -692.456200000000     -97.811569250920
166   9    -790.083694867694    -692.294200000000     -97.789494867694
166  10    -789.879217318692    -692.114200000000     -97.765017318692
166  11    -789.654365705083    -691.916200000000     -97.738165705084
166  12    -789.409175908103    -691.700200000000     -97.708975908104
166  13    -789.143689789443    -691.466200000000     -97.677489789443
166  14    -788.857953452879    -691.214300000000     -97.643653452879
166  15    -788.552014341237    -690.944400000000     -97.607614341237
166  16    -788.225916923926    -690.656500000000     -97.569416923926
166  17    -787.879696711463    -690.350700000000     -97.528996711462
166  18    -787.513372314579    -690.026900000000     -97.486472314578
166  19    -787.126935246669    -689.685100000000     -97.441835246669
166  20    -786.720337149527    -689.325400000000     -97.394937149527
167   0    -775.242131400091    -674.762400000000    -100.479731400091
167   1    -775.221755742573    -674.744500000000    -100.477255742573
167   2    -775.181003831089    -674.708800000000    -100.472203831089
167   3    -775.119874776592    -674.655200000000    -100.464674776592
167   4    -775.038367986318    -674.583800000000    -100.454567986318
167   5    -774.936484000032    -674.494500000000    -100.441984000032
167   6    -774.814225517168    -674.387400000000    -100.426825517168
167   7    -774.671598539548    -674.262400000000    -100.409198539548
167   8    -774.508613535539    -674.119600000000    -100.389013535540
167   9    -774.325286512702    -673.958900000000    -100.366386512703
167  10    -774.121639867117    -673.780400000000    -100.341239867117
167  11    -773.897702858790    -673.584100000000    -100.313602858791
167  12    -773.653511543680    -673.369900000000    -100.283611543680
167  13    -773.389107974082    -673.137900000000    -100.251207974082
167  14    -773.104538460260    -672.888000000000    -100.216538460260
167  15    -772.799850667414    -672.620400000000    -100.179450667414
167  16    -772.475089303208    -672.334900000000    -100.140189303208
167  17    -772.130290132300    -672.031600000000    -100.098690132300
167  18    -771.765472035444    -671.710600000000    -100.054872035445
167  19    -771.380626811943    -671.371700000000    -100.008926811944
167  20    -770.975706405382    -671.015000000000     -99.960706405382
168   0    -759.752932646330    -656.649400000000    -103.103532646331
168   1    -759.732639857963    -656.631700000000    -103.100939857964
168   2    -759.692053700663    -656.596300000000    -103.095753700662
168   3    -759.631173317152    -656.543200000000    -103.087973317151
168   4    -759.549998162316    -656.472400000000    -103.077598162316
168   5    -759.448528839455    -656.383900000000    -103.064628839456
168   6    -759.326768127424    -656.277600000000    -103.049168127424
168   7    -759.184722123345    -656.153700000000    -103.031022123345
168   8    -759.022401406773    -656.012100000000    -103.010301406773
168   9    -758.839822112337    -655.852800000000    -102.987022112337
168  10    -758.637006779072    -655.675800000000    -102.961206779072
168  11    -758.413984825822    -655.481100000000    -102.932884825822
168  12    -758.170792483266    -655.268800000000    -102.901992483266
168  13    -757.907471994304    -655.038800000000    -102.868671994304
168  14    -757.624069875690    -654.791000000000    -102.833069875690
168  15    -757.320634014996    -654.525700000000    -102.794934014995
168  16    -756.997209358141    -654.242600000000    -102.754609358140
168  17    -756.653831923924    -653.941900000000    -102.711931923925
168  18    -756.290520863123    -653.623600000000    -102.666920863124
168  19    -755.907268260948    -653.287600000000    -102.619668260949
168  20    -755.504026362775    -652.934000000000    -102.570026362774
169   0    -744.538596511278    -638.767200000000    -105.771396511278
169   1    -744.518386632951    -638.749600000000    -105.768786632952
169   2    -744.477966311616    -638.714500000000    -105.763466311616
169   3    -744.417334721761    -638.661900000000    -105.755434721761
169   4    -744.336491365925    -638.591700000000    -105.744791365925
169   5    -744.235436910943    -638.503900000000    -105.731536910943
169   6    -744.114174215086    -638.398600000000    -105.715574215086
169   7    -743.972709470781    -638.275800000000    -105.696909470780
169   8    -743.811053368768    -638.135400000000    -105.675653368768
169   9    -743.629222170747    -637.977500000000    -105.651722170746
169  10    -743.427238558706    -637.802000000000    -105.625238558706
169  11    -743.205132110326    -637.609100000000    -105.596032110327
169  12    -742.962939231009    -637.398500000000    -105.564439231009
169  13    -742.700702354258    -637.170500000000    -105.530202354258
169  14    -742.418468203317    -636.925000000000    -105.493468203317
169  15    -742.116284888129    -636.661900000000    -105.454384888129
169  16    -741.794197592872    -636.381300000000    -105.412897592872
169  17    -741.452242590483    -636.083200000000    -105.369042590482
169  18    -741.090439301763    -635.767700000000    -105.322739301762
169  19    -740.708780097830    -635.434600000000    -105.274180097831
169  20    -740.307217525852    -635.084000000000    -105.223217525852
170   0    -729.601058105673    -621.117300000000    -108.483758105674
170   1    -729.580931178278    -621.099900000000    -108.481031178278
170   2    -729.540676774688    -621.065100000000    -108.475576774688
170   3    -729.480294101161    -621.012900000000    -108.467394101162
170   4    -729.399782707886    -620.943400000000    -108.456382707885
170   5    -729.299143325233    -620.856400000000    -108.442743325233
170   6    -729.178378890893    -620.751999999999    -108.426378890894
170   7    -729.037495692594    -620.630300000000    -108.407195692595
170   8    -728.876504532263    -620.491100000000    -108.385404532263
170   9    -728.695421798671    -620.334600000000    -108.360821798670
170  10    -728.494270316757    -620.160700000000    -108.333570316757
170  11    -728.273079823042    -619.969400000000    -108.303679823042
170  12    -728.031886897648    -619.760800000000    -108.271086897647
170  13    -727.770734164683    -619.534800000000    -108.235934164682
170  14    -727.489668553880    -619.291400000000    -108.198268553880
170  15    -727.188738397555    -619.030600000000    -108.158138397554
170  16    -726.867989118140    -618.752500000000    -108.115489118140
170  17    -726.527457242714    -618.457100000000    -108.070357242715
170  18    -726.167162462103    -618.144300000000    -108.022862462103
170  19    -725.787097433330    -617.814200000000    -107.972897433330
170  20    -725.387215005354    -617.466800000000    -107.920415005354
171   0    -714.942267146847    -603.701400000000    -111.240867146847
171   1    -714.922223211272    -603.684099999999    -111.238123211273
171   2    -714.882134807209    -603.649700000000    -111.232434807210
171   3    -714.822001172681    -603.598000000000    -111.224001172682
171   4    -714.741821905529    -603.529000000000    -111.212821905529
171   5    -714.641597799657    -603.442800000000    -111.198797799658
171   6    -714.521331872176    -603.339400000000    -111.181931872176
171   7    -714.381030506116    -603.218700000000    -111.162330506116
171   8    -714.220704614590    -603.080800000000    -111.139904614591
171   9    -714.040370713439    -602.925700000000    -111.114670713439
171  10    -713.840051770557    -602.753400000001    -111.086651770556
171  11    -713.619777681300    -602.563800000000    -111.055977681301
171  12    -713.379585200513    -602.357100000000    -111.022485200513
171  13    -713.119517142909    -602.133100000000    -110.986417142909
171  14    -712.839620644709    -601.891900000000    -110.947720644710
171  15    -712.539944260602    -601.633500000000    -110.906444260602
171  16    -712.220533651277    -601.357900000000    -110.862633651277
171  17    -711.881425597951    -601.065200000000    -110.816225597951
171  18    -711.522640061473    -600.755200000000    -110.767440061474
171  19    -711.144169984777    -600.428100000000    -110.716069984777
171  20    -710.745968518611    -600.083800000000    -110.662168518611
172   0    -700.564187958720    -586.521000000000    -114.043187958720
172   1    -700.544227055857    -586.503900000000    -114.040327055857
172   2    -700.504304733101    -586.469700000000    -114.034604733101
172   3    -700.444420260243    -586.418500000000    -114.025920260243
172   4    -700.364573282774    -586.350200000000    -114.014373282775
172   5    -700.264764658136    -586.264800000000    -113.999964658136
172   6    -700.144997482856    -586.162300000000    -113.982697482857
172   7    -700.005278235268    -586.042700000000    -113.962578235268
172   8    -699.845617939670    -585.906100000000    -113.939517939670
172   9    -699.666033238973    -585.752400000000    -113.913633238973
172  10    -699.466547244026    -585.581700000000    -113.884847244026
172  11    -699.247190009022    -585.393900000000    -113.853290009022
172  12    -699.007998463526    -585.189000000000    -113.818998463526
172  13    -698.749015612858    -584.967100000000    -113.781915612858
172  14    -698.470288799727    -584.728100000000    -113.742188799727
172  15    -698.171866801193    -584.472100000000    -113.699766801193
172  16    -697.853795516202    -584.199100000000    -113.654695516202
172  17    -697.516111980112    -583.909000000000    -113.607111980113
172  18    -697.158836423796    -583.601900000000    -113.556936423796
172  19    -696.781962076093    -583.277700000000    -113.504262076093
172  20    -696.385442389545    -582.936600000000    -113.448842389545
173   0    -686.468799471805    -569.577700000000    -116.891099471805
173   1    -686.448921642544    -569.560800000000    -116.888121642543
173   2    -686.409165482875    -569.526900000000    -116.882265482875
173   3    -686.349530294358    -569.476200000000    -116.873330294358
173   4    -686.270015770135    -569.408500000000    -116.861515770135
173   5    -686.170622831182    -569.323900000000    -116.846722831182
173   6    -686.051354653446    -569.222400000000    -116.828954653446
173   7    -685.912217810561    -569.104000000000    -116.808217810561
173   8    -685.753223438015    -568.968600000000    -116.784623438014
173   9    -685.574388305785    -568.816400000000    -116.757988305786
173  10    -685.375735667677    -568.647200000000    -116.728535667677
173  11    -685.157295736720    -568.461200000000    -116.696095736720
173  12    -684.919105617200    -568.258200000000    -116.660905617200
173  13    -684.661208505042    -568.038400000000    -116.622808505042
173  14    -684.383651949444    -567.801600000000    -116.582051949445
173  15    -684.086484949839    -567.548000000000    -116.538484949840
173  16    -683.769753643429    -567.277500000000    -116.492253643429
173  17    -683.433495319712    -566.990200000000    -116.443295319711
173  18    -683.077730479583    -566.686000000000    -116.391730479583
173  19    -682.702452637791    -566.364900000000    -116.337552637791
173  20    -682.307615548667    -566.027000000000    -116.280615548667
174   0    -672.658095223208    -552.873200000000    -119.784895223208
174   1    -672.638300508440    -552.856500000000    -119.781800508440
174   2    -672.598710593640    -552.822900000000    -119.775810593640
174   3    -672.539324812135    -552.772700000000    -119.766624812134
174   4    -672.460142904719    -552.705600000000    -119.754542904719
174   5    -672.361165855903    -552.621800000000    -119.739365855903
174   6    -672.242396921052    -552.521300000000    -119.721096921052
174   7    -672.103842769104    -552.404000000000    -119.699842769104
174   8    -671.945514646731    -552.270000000000    -119.675514646731
174   9    -671.767429450983    -552.119200000000    -119.648229450983
174  10    -671.569610578617    -551.951600000000    -119.618010578616
174  11    -671.352088401500    -551.767300000000    -119.584788401500
174  12    -671.114900198641    -551.566300000000    -119.548600198642
174  13    -670.858089356569    -551.348600000000    -119.509489356568
174  14    -670.581703630969    -551.114100000000    -119.467603630969
174  15    -670.285792243648    -550.862900000000    -119.422892243648
174  16    -669.970401570065    -550.595000000000    -119.375401570064
174  17    -669.635569153856    -550.310400000000    -119.325169153855
174  18    -669.281315765941    -550.009100000000    -119.272215765941
174  19    -668.907635206977    -549.691100000000    -119.216535206977
174  20    -668.514481533084    -549.356400000000    -119.158081533084
175   0    -659.134083356625    -536.409200000000    -122.724883356625
175   1    -659.114371797240    -536.392600000000    -122.721771797239
175   2    -659.074948209089    -536.359400000000    -122.715548209088
175   3    -659.015811957267    -536.309600000000    -122.706211957267
175   4    -658.936962830220    -536.243300000000    -122.693662830220
175   5    -658.838401875993    -536.160300000000    -122.678101875992
175   6    -658.720132429369    -536.060700000000    -122.659432429369
175   7    -658.582161254590    -535.944600000000    -122.637561254591
175   8    -658.424499709514    -535.811800000000    -122.612699709513
175   9    -658.247164818261    -535.662500000000    -122.584664818261
175  10    -658.050180120540    -535.496599999999    -122.553580120541
175  11    -657.833576147059    -535.314100000001    -122.519476147058
175  12    -657.597390351545    -535.115100000000    -122.482290351544
175  13    -657.341666311132    -534.899500000000    -122.442166311132
175  14    -657.066451987996    -534.667300000000    -122.399151987996
175  15    -656.771796826315    -534.418500000000    -122.353296826315
175  16    -656.457747439804    -534.153300000000    -122.304447439804
175  17    -656.124341626240    -533.871400000000    -122.252941626240
175  18    -655.771600426566    -533.573100000000    -122.198500426566
175  19    -655.399517927346    -533.258200000000    -122.141317927346
175  20    -655.008048486493    -532.926700000000    -122.081348486493
176   0    -645.898786622344    -520.187400000000    -125.711386622344
176   1    -645.879158259232    -520.171000000000    -125.708158259232
176   2    -645.839901079511    -520.138100000000    -125.701801079511
176   3    -645.781014480044    -520.088900000000    -125.692114480044
176   4    -645.702498296927    -520.023100000000    -125.679398296927
176   5    -645.604353641740    -519.941000000000    -125.663353641740
176   6    -645.486583928686    -519.842400000000    -125.644183928685
176   7    -645.349196017309    -519.727400000000    -125.621796017309
176   8    -645.192201376653    -519.596000000000    -125.596201376652
176   9    -645.015617157907    -519.448200000000    -125.567417157908
176  10    -644.819467043736    -519.283900000000    -125.535567043736
176  11    -644.603781723684    -519.103200000000    -125.500581723683
176  12    -644.368598826198    -518.906200000000    -125.462398826198
176  13    -644.113962119020    -518.692700000000    -125.421262119021
176  14    -643.839919770813    -518.462800000000    -125.377119770813
176  15    -643.546521448128    -518.216600000000    -125.329921448128
176  16    -643.233814002935    -517.954000000000    -125.279814002935
176  17    -642.901835487151    -517.674900000000    -125.226935487151
176  18    -642.550607211745    -517.379500000000    -125.171107211745
176  19    -642.180123549186    -517.067800000000    -125.112323549186
176  20    -641.790339159180    -516.739700000000    -125.050639159180
177   0    -632.954242377243    -504.209700000000    -128.744542377242
177   1    -632.934697251294    -504.193400000000    -128.741297251293
177   2    -632.895606561784    -504.160900000000    -128.734706561784
177   3    -632.836969737342    -504.112100000000    -128.724869737342
177   4    -632.758786661716    -504.047100000000    -128.711686661716
177   5    -632.661058510021    -503.965700000000    -128.695358510022
177   6    -632.543788775880    -503.868200000000    -128.675588775880
177   7    -632.406984414137    -503.754300000000    -128.652684414137
177   8    -632.250657005024    -503.624300000000    -128.626357005023
177   9    -632.074823826799    -503.477900000000    -128.596923826799
177  10    -631.879508705081    -503.315300000000    -128.564208705081
177  11    -631.664742488251    -503.136500000000    -128.528242488252
177  12    -631.430562979480    -502.941500000000    -128.489062979480
177  13    -631.177014137111    -502.730200000000    -128.446814137112
177  14    -630.904144336298    -502.502600000000    -128.401544336298
177  15    -630.612003465963    -502.258900000000    -128.353103465964
177  16    -630.300638616335    -501.998900000000    -128.301738616335
177  17    -629.970088093468    -501.722700000000    -128.247388093468
177  18    -629.620373478356    -501.430400000000    -128.189973478356
177  19    -629.251489429376    -501.121800000000    -128.129689429376
177  20    -628.863390908023    -500.797000000000    -128.066390908023
178   0    -620.302502584794    -488.477800000000    -131.824702584794
178   1    -620.283040736899    -488.461700000000    -131.821340736898
178   2    -620.244116619380    -488.429500000000    -131.814616619380
178   3    -620.185729692635    -488.381200000000    -131.804529692635
178   4    -620.107879888062    -488.316800000000    -131.791079888062
178   5    -620.010568444312    -488.236300000000    -131.774268444312
178   6    -619.893798934425    -488.139800000000    -131.753998934425
178   7    -619.757578408549    -488.027100000000    -131.730478408548
178   8    -619.601918558101    -487.898400000000    -131.703518558101
178   9    -619.426836788410    -487.753600000000    -131.673236788411
178  10    -619.232357068050    -487.592700000000    -131.639657068049
178  11    -619.018510404236    -487.415700000000    -131.602810404236
178  12    -618.785334774863    -487.222700000000    -131.562634774863
178  13    -618.532874328878    -487.013600000000    -131.519274328878
178  14    -618.261177647924    -486.788400000000    -131.472777647924
178  15    -617.970294843296    -486.547200000000    -131.423094843296
178  16    -617.660273243477    -486.290000000000    -131.370273243477
178  17    -617.331151408664    -486.016700000000    -131.314451408664
178  18    -616.982951189873    -485.727300000000    -131.255651189873
178  19    -616.615667531387    -485.421900000000    -131.193767531387
178  20    -616.229255696496    -485.100600000000    -131.128655696496
179   0    -607.945633815058    -472.993400000000    -134.952233815057
179   1    -607.926255286107    -472.977500000000    -134.948755286107
179   2    -607.887497822361    -472.945600000000    -134.941897822360
179   3    -607.829360915983    -472.897800000000    -134.931560915983
179   4    -607.751844546024    -472.834100000000    -134.917744546025
179   5    -607.654950014670    -472.754500000000    -134.900450014670
179   6    -607.538680974380    -472.659000000000    -134.879680974380
179   7    -607.403044570603    -472.547500000000    -134.855544570603
179   8    -607.248052605944    -472.420200000000    -134.827852605944
179   9    -607.073722612801    -472.276900000000    -134.796822612801
179  10    -606.880078702701    -472.117700000000    -134.762378702701
179  11    -606.667152041699    -471.942600000000    -134.724552041698
179  12    -606.434980782407    -471.751600000000    -134.683380782408
179  13    -606.183609264382    -471.544800000000    -134.638809264382
179  14    -605.913086275752    -471.322000000000    -134.591086275752
179  15    -605.623462150185    -471.083300000000    -134.540162150185
179  16    -605.314784454422    -470.828800000000    -134.485984454422
179  17    -604.987092002799    -470.558400000000    -134.428692002799
179  18    -604.640406916355    -470.272100000000    -134.368306916354
179  19    -604.274724425282    -469.970000000000    -134.304724425281
179  20    -603.890000094658    -469.652100000000    -134.237900094658
180   0    -595.885717244689    -457.758200000000    -138.127517244689
180   1    -595.866422075573    -457.742500000000    -138.123922075572
180   2    -595.827831347380    -457.711000000000    -138.116831347379
180   3    -595.769944584041    -457.663700000000    -138.106244584041
180   4    -595.692761812258    -457.600700000000    -138.092061812258
180   5    -595.596284397752    -457.522000000000    -138.074284397751
180   6    -595.480516072400    -457.427500000000    -138.053016072400
180   7    -595.345464076955    -457.317200000000    -138.028264076955
180   8    -595.191140325207    -457.191200000000    -137.999940325207
180   9    -595.017562476626    -457.049500000000    -137.968062476625
180  10    -594.824754785689    -456.892000000000    -137.932754785689
180  11    -594.612748577292    -456.718900000000    -137.893848577292
180  12    -594.381582178768    -456.529900000000    -137.851682178767
180  13    -594.131300120276    -456.325300000000    -137.806000120276
180  14    -593.861951396435    -456.105000000000    -137.756951396434
180  15    -593.573586563286    -455.868900000000    -137.704686563286
180  16    -593.266253425825    -455.617100000000    -137.649153425824
180  17    -592.939991052527    -455.349700000000    -137.590291052527
180  18    -592.594821834457    -455.066500000000    -137.528321834457
180  19    -592.230741287713    -454.767700000000    -137.463041287712
180  20    -591.847705279165    -454.453200000000    -137.394505279165
181   0    -584.124848656932    -442.773900000000    -141.350948656932
181   1    -584.105636888541    -442.758300000000    -141.347336888541
181   2    -584.067212977681    -442.727200000000    -141.340012977681
181   3    -584.009576480052    -442.680500000000    -141.329076480052
181   4    -583.932727470007    -442.618100000000    -141.314627470007
181   5    -583.836667376800    -442.540300000000    -141.296367376801
181   6    -583.721400011729    -442.446800000000    -141.274600011729
181   7    -583.586932710849    -442.337800000000    -141.249132710848
181   8    -583.433277499135    -442.213200000000    -141.220077499135
181   9    -583.260452163128    -442.073000000000    -141.187452163128
181  10    -583.068481100260    -441.917300000000    -141.151181100260
181  11    -582.857395794261    -441.746000000000    -141.111395794262
181  12    -582.627234747188    -441.559200000000    -141.068034747189
181  13    -582.378042679805    -441.356900000000    -141.021142679805
181  14    -582.109868793219    -441.138900000000    -140.970968793218
181  15    -581.822763865842    -440.905500000000    -140.917263865843
181  16    -581.516775940928    -440.656500000000    -140.860275940929
181  17    -581.191944341093    -440.392000000000    -140.799944341094
181  18    -580.848291727423    -440.112000000000    -140.736291727423
181  19    -580.485813901925    -439.816500000000    -140.669313901925
181  20    -580.104467033261    -439.505500000000    -140.598967033261
182   0    -572.665138441624    -428.042000000000    -144.623138441623
182   1    -572.646010114848    -428.026600000000    -144.619410114848
182   2    -572.607753103102    -427.995800000000    -144.611953103103
182   3    -572.550366993854    -427.949600000000    -144.600766993854
182   4    -572.473851909108    -427.888000000000    -144.585851909108
182   5    -572.378209341653    -427.811000000000    -144.567209341653
182   6    -572.263443182205    -427.718600000000    -144.544843182204
182   7    -572.129560862121    -427.610800000000    -144.518760862121
182   8    -571.976574517565    -427.487600000000    -144.488974517565
182   9    -571.804502062146    -427.349000000000    -144.455502062146
182  10    -571.613368036249    -427.195100000000    -144.418268036249
182  11    -571.403204082443    -427.025800000000    -144.377404082443
182  12    -571.174048877506    -426.841000000000    -144.333048877505
182  13    -570.925947332806    -426.641000000000    -144.284947332806
182  14    -570.658948855939    -426.425500000000    -144.233448855938
182  15    -570.373104447691    -426.194700000000    -144.178404447691
182  16    -570.068462389570    -425.948600000000    -144.119862389571
182  17    -569.745062258334    -425.687100000000    -144.057962258334
182  18    -569.402926985090    -425.410200000000    -143.992726985090
182  19    -569.042052657755    -425.118100000000    -143.923952657756
182  20    -568.662395746782    -424.810600000000    -143.851795746782
183   0    -561.508711595190    -413.564100000000    -147.944611595191
183   1    -561.489666750920    -413.548900000000    -147.940766750919
183   2    -561.451576720069    -413.518400000000    -147.933176720069
183   3    -561.394441121873    -413.472700000000    -147.921741121873
183   4    -561.318260125987    -413.411800000000    -147.906460125987
183   5    -561.223035288735    -413.335700000000    -147.887335288736
183   6    -561.108770580252    -413.244400000000    -147.864370580252
183   7    -560.975473527199    -413.137900000000    -147.837573527199
183   8    -560.823156376923    -413.016100000000    -147.807056376923
183   9    -560.651837170104    -412.879100000000    -147.772737170104
183  10    -560.461540590083    -412.727000000000    -147.734540590082
183  11    -560.252298438264    -412.559600000000    -147.692698438264
183  12    -560.024149566147    -412.377000000000    -147.647149566146
183  13    -559.777139075704    -412.179200000000    -147.597939075705
183  14    -559.511316581022    -411.966300000000    -147.545016581023
183  15    -559.226733305258    -411.738200000000    -147.488533305258
183  16    -558.923437768177    -411.494900000000    -147.428537768177
183  17    -558.601469800674    -411.236400000000    -147.365069800675
183  18    -558.260852603885    -410.962800000000    -147.298052603885
183  19    -557.901582551630    -410.674000000000    -147.227582551630
183  20    -557.523616416154    -410.370100000000    -147.153516416154
184   0    -550.657707720654    -399.341800000000    -151.315907720654
184   1    -550.638746399779    -399.326700000000    -151.312046399779
184   2    -550.600823431605    -399.296600000000    -151.304223431605
184   3    -550.543938467132    -399.251500000000    -151.292438467131
184   4    -550.468091723667    -399.191300000000    -151.276791723667
184   5    -550.373284821071    -399.116100000000    -151.257184821070
184   6    -550.259521808895    -399.025900000000    -151.233621808896
184   7    -550.126810309104    -398.920600000000    -151.206210309104
184   8    -549.975162680232    -398.800300000000    -151.174862680232
184   9    -549.804597090027    -398.664900000000    -151.139697090027
184  10    -549.615138364784    -398.514600000000    -151.100538364784
184  11    -549.406818464746    -398.349200000000    -151.057618464747
184  12    -549.179676416133    -398.168800000000    -151.010876416133
184  13    -548.933757511524    -397.973300000000    -150.960457511525
184  14    -548.669111571491    -397.762900000000    -150.906211571491
184  15    -548.385790041567    -397.537500000000    -150.848290041567
184  16    -548.083841679770    -397.297100000000    -150.786741679771
184  17    -547.763306571139    -397.041700000000    -150.721606571139
184  18    -547.424208186829    -396.771300000000    -150.652908186829
184  19    -547.066543186572    -396.485900000000    -150.580643186572
184  20    -546.690268644401    -396.185600000000    -150.504668644401
185   0    -540.114281027624    -385.376800000000    -154.737481027624
185   1    -540.095403271036    -385.361900000000    -154.733503271036
185   2    -540.057647447318    -385.332200000000    -154.725447447318
185   3    -540.001013239239    -385.287600000000    -154.713413239239
185   4    -539.925500911758    -385.228200000000    -154.697300911757
185   5    -539.831112148268    -385.153900000000    -154.677212148268
185   6    -539.717851077743    -385.064700000000    -154.653151077743
185   7    -539.585725417446    -384.960700000000    -154.625025417447
185   8    -539.434747637100    -384.841800000000    -154.592947637099
185   9    -539.264936031522    -384.708100000000    -154.556836031523
185  10    -539.076315569962    -384.559600000000    -154.516715569963
185  11    -538.868918371500    -384.396200000000    -154.472718371499
185  12    -538.642783637075    -384.218000000000    -154.424783637075
185  13    -538.397956849873    -384.024900000000    -154.373056849873
185  14    -538.134488036956    -383.817000000000    -154.317488036956
185  15    -537.852428866226    -383.594300000000    -154.258128866226
185  16    -537.551828333960    -383.356800000000    -154.195028333960
185  17    -537.232726779336    -383.104500000000    -154.128226779335
185  18    -536.895147943533    -382.837400000000    -154.057747943532
185  19    -536.539088772189    -382.555500000000    -153.983588772189
185  20    -536.164506641131    -382.258900000000    -153.905606641131
186   0    -529.880600332303    -371.670800000000    -158.209800332303
186   1    -529.861806180891    -371.656100000000    -158.205706180891
186   2    -529.824217583411    -371.626800000000    -158.197417583411
186   3    -529.767834254398    -371.582700000000    -158.185134254398
186   4    -529.692656506461    -371.524000000000    -158.168656506460
186   5    -529.598686086530    -371.450700000000    -158.147986086530
186   6    -529.485927202996    -371.362600000000    -158.123327202996
186   7    -529.354387668427    -371.259900000000    -158.094487668427
186   8    -529.204080063730    -371.142500000000    -158.061580063730
186   9    -529.035022810793    -371.010400000000    -158.024622810794
186  10    -528.847241021819    -370.863700000000    -157.983541021819
186  11    -528.640766974726    -370.702400000000    -157.938366974726
186  12    -528.415640045175    -370.526300000000    -157.889340045174
186  13    -528.171905906955    -370.335700000000    -157.836205906955
186  14    -527.909614793617    -370.130400000000    -157.779214793617
186  15    -527.628818595438    -369.910500000000    -157.718318595437
186  16    -527.329566546949    -369.675900000000    -157.653666546948
186  17    -527.011899241468    -369.426700000000    -157.585199241467
186  18    -526.675840690198    -369.162900000000    -157.512940690198
186  19    -526.321388124685    -368.884500000000    -157.436888124686
186  20    -525.948499222546    -368.591600000000    -157.356899222546
187   0    -519.958849057484    -358.225500000000    -161.733349057484
187   1    -519.940138552140    -358.211000000000    -161.729138552139
187   2    -519.902717262677    -358.182000000000    -161.720717262678
187   3    -519.846584935400    -358.138500000000    -161.708084935401
187   4    -519.771741930569    -358.080600000000    -161.691141930569
187   5    -519.678190058649    -358.008100000000    -161.670090058649
187   6    -519.565933607450    -357.921200000000    -161.644733607450
187   7    -519.434980484840    -357.819800000000    -161.615180484840
187   8    -519.285343382915    -357.703900000000    -161.581443382915
187   9    -519.117040850633    -357.573500000000    -161.543540850632
187  10    -518.930098143148    -357.428600000000    -161.501498143148
187  11    -518.724547697218    -357.269300000000    -161.455247697218
187  12    -518.500429063224    -357.095500000000    -161.404929063224
187  13    -518.257788105562    -356.907300000000    -161.350488105561
187  14    -517.996675264269    -356.704600000000    -161.292075264269
187  15    -517.717142651995    -356.487500000000    -161.229642651995
187  16    -517.419239741530    -356.255900000000    -161.163339741529
187  17    -517.103007380327    -356.009900000000    -161.093107380328
187  18    -516.768469849618    -355.749500000000    -161.018969849618
187  19    -516.415624666853    -355.474600000000    -160.941024666852
187  20    -516.044429811441    -355.185300000000    -160.859129811442
188   0    -510.351225232553    -345.042400000000    -165.308825232552
188   1    -510.332598414167    -345.028100000000    -165.304498414166
188   2    -510.295344514503    -344.999500000000    -165.295844514503
188   3    -510.239463311634    -344.956500000000    -165.282963311633
188   4    -510.164955213470    -344.899300000000    -165.265655213469
188   5    -510.071822094013    -344.827800000000    -165.244022094013
188   6    -509.960068320489    -344.742000000000    -165.218068320489
188   7    -509.829701896072    -344.641900000000    -165.187801896072
188   8    -509.680735624042    -344.527500000000    -165.153235624041
188   9    -509.513188180427    -344.398800000000    -165.114388180426
188  10    -509.327084963336    -344.255900000000    -165.071184963336
188  11    -509.122458568363    -344.098600000000    -165.023858568363
188  12    -508.899348720611    -343.927100000000    -164.972248720611
188  13    -508.657801475080    -343.741300000000    -164.916501475081
188  14    -508.397867478298    -343.541300000000    -164.856567478299
188  15    -508.119599065286    -343.326900000000    -164.792699065286
188  16    -507.823045947088    -343.098400000000    -164.724645947088
188  17    -507.508249225302    -342.855600000000    -164.652649225302
188  18    -507.175233451179    -342.598500000000    -164.576733451178
188  19    -506.823996428079    -342.327300000000    -164.496696428078
188  20    -506.454496437201    -342.041800000000    -164.412696437201
189   0    -501.059941493486    -332.122900000000    -168.937041493487
189   1    -501.041398402948    -332.108800000000    -168.932598402947
189   2    -501.004311974864    -332.080600000000    -168.923711974863
189   3    -500.948682019073    -332.038300000000    -168.910382019073
189   4    -500.874508991138    -331.981800000000    -168.892708991138
189   5    -500.781794828595    -331.911200000000    -168.870594828596
189   6    -500.670543978090    -331.826600000000    -168.843943978090
189   7    -500.540764538099    -331.727800000000    -168.812964538099
189   8    -500.392469423086    -331.614900000000    -168.777569423087
189   9    -500.225677436151    -331.488000000000    -168.737677436151
189  10    -500.040414118358    -331.346900000000    -168.693514118359
189  11    -499.836712224136    -331.191700000000    -168.645012224135
189  12    -499.614611653310    -331.022500000000    -168.592111653310
189  13    -499.374158651486    -330.839200000000    -168.534958651486
189  14    -499.115404071680    -330.641800000000    -168.473604071679
189  15    -498.838400471284    -330.430400000000    -168.408000471283
189  16    -498.543197799600    -330.204800000000    -168.338397799600
189  17    -498.229837412366    -329.965300000000    -168.264537412366
189  18    -497.898344130856    -329.711700000000    -168.186644130857
189  19    -497.548716044338    -329.444000000000    -168.104716044338
189  20    -497.180911735802    -329.162300000000    -168.018611735802
190   0    -492.087225082852    -319.468600000000    -172.618625082852
190   1    -492.068765761052    -319.454600000000    -172.614165761051
190   2    -492.031846886328    -319.426800000000    -172.605046886328
190   3    -491.976468300287    -319.385000000000    -172.591468300287
190   4    -491.902630506143    -319.329400000000    -172.573230506143
190   5    -491.810335504966    -319.259800000000    -172.550535504966
190   6    -491.699587822822    -319.176200000000    -172.523387822822
190   7    -491.570395653488    -319.078800000000    -172.491595653488
190   8    -491.422772022616    -318.967500000000    -172.455272022616
190   9    -491.256735860375    -318.842200000000    -172.414535860375
190  10    -491.072312850782    -318.703100000000    -172.369212850783
190  11    -490.869535907105    -318.550100000000    -172.319435907105
190  12    -490.648445103891    -318.383100000000    -172.265345103890
190  13    -490.409086877348    -318.202300000000    -172.206786877347
190  14    -490.151512286982    -318.007600000000    -172.143912286982
190  15    -489.875774112558    -317.799100000000    -172.076674112558
190  16    -489.581922541635    -317.576600000000    -172.005322541635
190  17    -489.269999184089    -317.340300000000    -171.929699184089
190  18    -488.940029131219    -317.090200000000    -171.849829131219
190  19    -488.592010758199    -316.826200000000    -171.765810758198
190  20    -488.225902949812    -316.548300000000    -171.677602949811
191   0    -483.435317849810    -307.080600000000    -176.354717849810
191   1    -483.416942337639    -307.066900000000    -176.350042337639
191   2    -483.380191098056    -307.039400000000    -176.340791098056
191   3    -483.325064004435    -306.998300000000    -176.326764004435
191   4    -483.251561607643    -306.943400000000    -176.308161607643
191   5    -483.159685972284    -306.874700000000    -176.284985972284
191   6    -483.049441703843    -306.792400000000    -176.257041703843
191   7    -482.920837091399    -306.696300000000    -176.224537091400
191   8    -482.773885271791    -306.586500000000    -176.187385271791
191   9    -482.608605302257    -306.463000000000    -176.145605302258
191  10    -482.425023009769    -306.325800000000    -176.099223009770
191  11    -482.223171466431    -306.174900000000    -176.048271466431
191  12    -482.003090921512    -306.010300000000    -175.992790921512
191  13    -481.764828001825    -305.832100000000    -175.932728001825
191  14    -481.508433973365    -305.640100000000    -175.868333973365
191  15    -481.233961838269    -305.434400000000    -175.799561838268
191  16    -480.941462022352    -305.215100000000    -175.726362022351
191  17    -480.630976389630    -304.982100000000    -175.648876389630
191  18    -480.302530301426    -304.735500000000    -175.567030301426
191  19    -479.956122418822    -304.475200000000    -175.480922418822
191  20    -479.591711928392    -304.201200000000    -175.390511928391
192   0    -475.106476250110    -294.960500000000    -180.145976250110
192   1    -475.088184588458    -294.947000000000    -180.141184588458
192   2    -475.051601065796    -294.919900000000    -180.131701065797
192   3    -474.996725587268    -294.879300000000    -180.117425587268
192   4    -474.923558751389    -294.825200000000    -180.098358751389
192   5    -474.832102686300    -294.757600000000    -180.074502686301
192   6    -474.722362076904    -294.676400000000    -180.045962076903
192   7    -474.594345307583    -294.581700000000    -180.012645307583
192   8    -474.448065626361    -294.473500000000    -179.974565626361
192   9    -474.283542217548    -294.351800000000    -179.931742217548
192  10    -474.100801051068    -294.216500000000    -179.884301051069
192  11    -473.899875357864    -294.067800000000    -179.832075357864
192  12    -473.680805561924    -293.905600000000    -179.775205561924
192  13    -473.443638480668    -293.729800000000    -179.713838480668
192  14    -473.188425586578    -293.540600000000    -179.647825586578
192  15    -472.915220104165    -293.337900000000    -179.577320104166
192  16    -472.624072697500    -293.121700000000    -179.502372697501
192  17    -472.315025484739    -292.892100000000    -179.422925484739
192  18    -471.988104097228    -292.649000000000    -179.339104097227
192  19    -471.643307481957    -292.392400000000    -179.250907481957
192  20    -471.280595127290    -292.122400000000    -179.158195127290
193   0    -467.102971346097    -283.109600000000    -183.993371346097
193   1    -467.084763575854    -283.096300000000    -183.988463575854
193   2    -467.048347851895    -283.069600000000    -183.978747851895
193   3    -466.993724111130    -283.029600000000    -183.964124111129
193   4    -466.920892999726    -282.976300000000    -183.944592999726
193   5    -466.829856709358    -282.909600000000    -183.920256709359
193   6    -466.720620004349    -282.829700000000    -183.890920004349
193   7    -466.593191364383    -282.736400000000    -183.856791364384
193   8    -466.447584148671    -282.629700000000    -183.817884148671
193   9    -466.283817668592    -282.509800000000    -183.774017668592
193  10    -466.101918037024    -282.376600000000    -183.725318037024
193  11    -465.901918643746    -282.230000000000    -183.671918643746
193  12    -465.683860087471    -282.070200000000    -183.613660087471
193  13    -465.447789376220    -281.897000000000    -183.550789376220
193  14    -465.193758188966    -281.710600000000    -183.483158188966
193  15    -464.921819972592    -281.510800000000    -183.411019972592
193  16    -464.632025629425    -281.297800000000    -183.334225629425
193  17    -464.324417531760    -281.071600000000    -183.252817531760
193  18    -463.999021580969    -280.832000000000    -183.167021580969
193  19    -463.655837009947    -280.579300000000    -183.076537009947
193  20    -463.294823608852    -280.313200000000    -182.981623608852
194   0    -459.427088806704    -271.529300000000    -187.897788806704
194   1    -459.408964968760    -271.516200000000    -187.892764968760
194   2    -459.372717125285    -271.489900000000    -187.882817125285
194   3    -459.318345244953    -271.450500000000    -187.867845244954
194   4    -459.245850021586    -271.398000000000    -187.847850021586
194   5    -459.155233710392    -271.332300000000    -187.822933710392
194   6    -459.046501155112    -271.253600000000    -187.792901155112
194   7    -458.919660930734    -271.161700000000    -187.757960930735
194   8    -458.774726507655    -271.056700000000    -187.718026507655
194   9    -458.611717324323    -270.938500000000    -187.673217324323
194  10    -458.430659636570    -270.807300000000    -187.623359636570
194  11    -458.231586993014    -270.662900000000    -187.568686993013
194  12    -458.014540167086    -270.505500000000    -187.509040167086
194  13    -457.779566357416    -270.335000000000    -187.444566357416
194  14    -457.526717449463    -270.151300000000    -187.375417449462
194  15    -457.256047112484    -269.954600000000    -187.301447112483
194  16    -456.967606487060    -269.744800000000    -187.222806487060
194  17    -456.661438199628    -269.522000000000    -187.139438199629
194  18    -456.337568421583    -269.286100000000    -187.051468421582
194  19    -455.995996671728    -269.037100000000    -186.958896671727
194  20    -455.636683042010    -268.775100000000    -186.861583042010
195   0    -452.081128907456    -260.220800000000    -191.860328907455
195   1    -452.063089042702    -260.207800000000    -191.855289042702
195   2    -452.027009161490    -260.182000000000    -191.845009161490
195   3    -451.972889264265    -260.143200000000    -191.829689264265
195   4    -451.900730092495    -260.091500000000    -191.809230092495
195   5    -451.810533964926    -260.026900000000    -191.783633964927
195   6    -451.702305804718    -259.949300000000    -191.753005804718
195   7    -451.576054282161    -259.858800000000    -191.717254282161
195   8    -451.431792978837    -259.755400000000    -191.676392978837
195   9    -451.269541460265    -259.639100000000    -191.630441460265
195  10    -451.089326125231    -259.509900000000    -191.579426125231
195  11    -450.891180681190    -259.367800000000    -191.523380681190
195  12    -450.675146076295    -259.212800000000    -191.462346076295
195  13    -450.441269699780    -259.044900000000    -191.396369699781
195  14    -450.189603643594    -258.864100000000    -191.325503643594
195  15    -449.920201799364    -258.670400000000    -191.249801799364
195  16    -449.633115545930    -258.463900000000    -191.169215545930
195  17    -449.328387763867    -258.244500000000    -191.083887763867
195  18    -449.006044894594    -258.012300000000    -190.993744894594
195  19    -448.666086742823    -257.767200000000    -190.898886742822
195  20    -448.308473702291    -257.509200000000    -190.799273702291
196   0    -445.067406530470    -249.185100000000    -195.882306530470
196   1    -445.049450679796    -249.172400000000    -195.877050679796
196   2    -445.013538842629    -249.147000000000    -195.866538842630
196   3    -444.959671051180    -249.108800000000    -195.850871051180
196   4    -444.887848094569    -249.057900000000    -195.829948094570
196   5    -444.798072355078    -248.994300000000    -195.803772355078
196   6    -444.690348835284    -248.918000000000    -195.772348835284
196   7    -444.564686300779    -248.828900000000    -195.735786300779
196   8    -444.421098444333    -248.727200000000    -195.693898444333
196   9    -444.259604958535    -248.612700000000    -195.646904958536
196  10    -444.080232385124    -248.485500000000    -195.594732385125
196  11    -443.883014590393    -248.345700000000    -195.537314590393
196  12    -443.667992697215    -248.193100000000    -195.474892697215
196  13    -443.435214285430    -248.027900000000    -195.407314285429
196  14    -443.184731653475    -247.850000000000    -195.334731653475
196  15    -442.916598915350    -247.659400000000    -195.257198915350
196  16    -442.630867688151    -247.456100000000    -195.174767688150
196  17    -442.327581106594    -247.240200000000    -195.087381106594
196  18    -442.006765882121    -247.011700000000    -194.995065882121
196  19    -441.668422105350    -246.770500000000    -194.897922105350
196  20    -441.312510471811    -246.516600000000    -194.795910471811
197   0    -438.388251164454    -238.423300000000    -199.964951164453
197   1    -438.370379368751    -238.410800000000    -199.959579368751
197   2    -438.334635657409    -238.385700000000    -199.948935657409
197   3    -438.281020094407    -238.348200000000    -199.932820094407
197   4    -438.209533516518    -238.298100000000    -199.911433516518
197   5    -438.120178369555    -238.235500000000    -199.884678369555
197   6    -438.012959735517    -238.160500000000    -199.852459735517
197   7    -437.887886475298    -238.072900000000    -199.814986475298
197   8    -437.744972392854    -237.972800000000    -199.772172392853
197   9    -437.584237307843    -237.860200000000    -199.724037307843
197  10    -437.405707904958    -237.735100000000    -199.670607904958
197  11    -437.209418209330    -237.597500000000    -199.611918209330
197  12    -436.995409518554    -237.447400000000    -199.548009518553
197  13    -436.763729603073    -237.284900000000    -199.478829603073
197  14    -436.514430967814    -237.109900000000    -199.404530967814
197  15    -436.247567949150    -236.922400000000    -199.325167949150
197  16    -435.963192402433    -236.722500000000    -199.240692402433
197  17    -435.661347716517    -236.510100000000    -199.151247716517
197  18    -435.342060872869    -236.285300000000    -199.056760872869
197  19    -435.005332248016    -236.048000000000    -198.957332248016
197  20    -434.651122839277    -235.798300000000    -198.852822839277
198   0    -432.046006904708    -227.936200000000    -204.109806904708
198   1    -432.028219204866    -227.923800000000    -204.104419204867
198   2    -431.992643701131    -227.899200000000    -204.093443701131
198   3    -431.939280489247    -227.862300000000    -204.076980489248
198   4    -431.868130453640    -227.813100000000    -204.055030453639
198   5    -431.779196103658    -227.751600000000    -204.027596103659
198   6    -431.672482600718    -227.677700000000    -203.994782600718
198   7    -431.547998901017    -227.591600000000    -203.956398901018
198   8    -431.405758919697    -227.493200000000    -203.912558919697
198   9    -431.245782603486    -227.382500000000    -203.863282603486
198  10    -431.068096780032    -227.259500000000    -203.808596780032
198  11    -430.872735633301    -227.124200000000    -203.748535633301
198  12    -430.659740635611    -226.976600000000    -203.683140635610
198  13    -430.429159748009    -226.816800000000    -203.612359748009
198  14    -430.181045681912    -226.644700000000    -203.536345681912
198  15    -429.915452996064    -226.460400000000    -203.455052996064
198  16    -429.632433784074    -226.263800000000    -203.368633784075
198  17    -429.332031688936    -226.055000000000    -203.277031688936
198  18    -429.014273962141    -225.833900000000    -203.180373962141
198  19    -428.679161266122    -225.600600000000    -203.078561266122
198  20    -428.326654899991    -225.355100000000    -202.971554899991
199   0    -426.043032453124    -217.724600000000    -208.318432453123
199   1    -426.025328890034    -217.712500000000    -208.312828890034
199   2    -425.989921675685    -217.688300000000    -208.301621675685
199   3    -425.936810937591    -217.652000000000    -208.284810937591
199   4    -425.865997607827    -217.603700000000    -208.262297607827
199   5    -425.777484259279    -217.543200000000    -208.234284259279
199   6    -425.671276132779    -217.470600000000    -208.200676132779
199   7    -425.547382279829    -217.386000000000    -208.161382279828
199   8    -425.405816726755    -217.289200000000    -208.116616726756
199   9    -425.246599547358    -217.180400000000    -208.066199547358
199  10    -425.069757712238    -217.059500000000    -208.010257712237
199  11    -424.875325564198    -216.926600000000    -207.948725564199
199  12    -424.663344750278    -216.781600000000    -207.881744750278
199  13    -424.433863422131    -216.624500000000    -207.809363422130
199  14    -424.186934497660    -216.455400000000    -207.731534497661
199  15    -423.922612757984    -216.274200000000    -207.648412757984
199  16    -423.640950534967    -216.081000000000    -207.559950534966
199  17    -423.341991725743    -215.875800000000    -207.466191725744
199  18    -423.025763851827    -215.658500000000    -207.367263851826
199  19    -422.692267861559    -215.429300000000    -207.262967861559
199  20    -422.341465355843    -215.188000000000    -207.153465355843
200   0    -420.381701118183    -207.789400000000    -212.592301118184
200   1    -420.364081732736    -207.777600000000    -212.586481732736
200   2    -420.328842889554    -207.753800000000    -212.575042889554
200   3    -420.275984747921    -207.718200000000    -212.557784747921
200   4    -420.205508287562    -207.670600000000    -212.534908287562
200   5    -420.117416144898    -207.611200000000    -212.506216144898
200   6    -420.011713640181    -207.539900000000    -212.471813640182
200   7    -419.888409920214    -207.456800000000    -212.431609920214
200   8    -419.747519122511    -207.361800000000    -212.385719122512
200   9    -419.589061447941    -207.254900000000    -212.334161447940
200  10    -419.413064010057    -207.136100000000    -212.276964010058
200  11    -419.219561310503    -207.005500000000    -212.214061310503
200  12    -419.008595171038    -206.863100000000    -212.145495171038
200  13    -418.780213933920    -206.708800000000    -212.071413933919
200  14    -418.534470723541    -206.542600000000    -211.991870723541
200  15    -418.271420543392    -206.364700000000    -211.906720543392
200  16    -417.991115963593    -206.174900000000    -211.816215963593
200  17    -417.693601135420    -205.973300000000    -211.720301135420
200  18    -417.378903850410    -205.759900000000    -211.619003850409
200  19    -417.047025342810    -205.534700000000    -211.512325342810
200  20    -416.697927515316    -205.297700000000    -211.400227515316
201   0    -415.064400814959    -198.131200000000    -216.933200814959
201   1    -415.046865648044    -198.119600000000    -216.927265648044
201   2    -415.011795257811    -198.096200000000    -216.915595257811
201   3    -414.959189835310    -198.061200000000    -216.897989835310
201   4    -414.889050407917    -198.014600000000    -216.874450407917
201   5    -414.801379675589    -197.956200000000    -216.845179675590
201   6    -414.696183037997    -197.886300000000    -216.809883037998
201   7    -414.573469737246    -197.804600000000    -216.768869737246
201   8    -414.433254022036    -197.711300000000    -216.721954022036
201   9    -414.275556220306    -197.606400000000    -216.669156220306
201  10    -414.100403588564    -197.489800000000    -216.610603588563
201  11    -413.907830787289    -197.361500000000    -216.546330787289
201  12    -413.697879812963    -197.221700000000    -216.476179812963
201  13    -413.470599198448    -197.070200000000    -216.400399198448
201  14    -413.226042274626    -196.907100000000    -216.318942274626
201  15    -412.964264267360    -196.732300000000    -216.231964267360
201  16    -412.685317985026    -196.546000000000    -216.139317985026
201  17    -412.389247833039    -196.348100000000    -216.041147833040
201  18    -412.076081872961    -196.138600000000    -215.937481872961
201  19    -411.745821624947    -195.917500000000    -215.828321624947
201  20    -411.398429293483    -195.684800000000    -215.713629293483
202   0    -410.093534065122    -188.750400000000    -221.343134065121
202   1    -410.076083157629    -188.739000000000    -221.337083157629
202   2    -410.041181302125    -188.716100000000    -221.325081302125
202   3    -409.988828721426    -188.681700000000    -221.307128721426
202   4    -409.919026490562    -188.635900000000    -221.283126490562
202   5    -409.831777373022    -188.578700000000    -221.253077373022
202   6    -409.727086847897    -188.510000000000    -221.217086847897
202   7    -409.604964252594    -188.429900000000    -221.175064252594
202   8    -409.465423947000    -188.338300000000    -221.127123947000
202   9    -409.308486386123    -188.235300000000    -221.073186386123
202  10    -409.134178969426    -188.120900000000    -221.013278969426
202  11    -408.942536516225    -187.995100000000    -220.947436516225
202  12    -408.733601197722    -187.857800000000    -220.875801197722
202  13    -408.507421737386    -187.709100000000    -220.798321737386
202  14    -408.264051672586    -187.549100000000    -220.714951672586
202  15    -408.003546451558    -187.377600000000    -220.625946451558
202  16    -407.725959120934    -187.194800000000    -220.531159120934
202  17    -407.431334340271    -187.000500000000    -220.430834340271
202  18    -407.119700441151    -186.794900000000    -220.324800441152
202  19    -406.791059229639    -186.578000000000    -220.213059229639
202  20    -406.445373212012    -186.349700000000    -220.095673212012
203   0    -405.471517996925    -179.647200000000    -225.824317996924
203   1    -405.454151389745    -179.636000000000    -225.818151389744
203   2    -405.419418150751    -179.613500000000    -225.805918150751
203   3    -405.367318534526    -179.579800000000    -225.787518534526
203   4    -405.297853663751    -179.534900000000    -225.762953663751
203   5    -405.211026365452    -179.478700000000    -225.732326365453
203   6    -405.106842198136    -179.411400000000    -225.695442198135
203   7    -404.985310594514    -179.332800000000    -225.652510594514
203   8    -404.846446025658    -179.243000000000    -225.603446025658
203   9    -404.690269073649    -179.142000000000    -225.548269073649
203  10    -404.516807280900    -179.029700000000    -225.487107280899
203  11    -404.326095625566    -178.906300000000    -225.419795625567
203  12    -404.118176453571    -178.771700000000    -225.346476453571
203  13    -403.893098678988    -178.625900000000    -225.267198678987
203  14    -403.650916045675    -178.468900000000    -225.182016045675
203  15    -403.391684224241    -178.300700000000    -225.090984224241
203  16    -403.115456499574    -178.121400000000    -224.994056499574
203  17    -402.822277785369    -177.930900000000    -224.891377785369
203  18    -402.512176683235    -177.729200000000    -224.782976683235
203  19    -402.185155285142    -177.516500000000    -224.668655285142
203  20    -401.841176399159    -177.292600000000    -224.548576399159
204   0    -401.200784345217    -170.821600000000    -230.379184345217
204   1    -401.183502079241    -170.810600000000    -230.372902079242
204   2    -401.148937538537    -170.788600000000    -230.360337538537
204   3    -401.097091009458    -170.755600000000    -230.341491009458
204   4    -401.027963662334    -170.711500000000    -230.316463662334
204   5    -400.941558387726    -170.656500000000    -230.285058387726
204   6    -400.837880823562    -170.590500000000    -230.247380823562
204   7    -400.716940497853    -170.513400000000    -230.203540497853
204   8    -400.578751992860    -170.425400000000    -230.153351992860
204   9    -400.423336017730    -170.326400000000    -230.096936017730
204  10    -400.250720257833    -170.216400000000    -230.034320257832
204  11    -400.060939850161    -170.095400000000    -229.965539850161
204  12    -399.854037315358    -169.963400000000    -229.890637315359
204  13    -399.630061758103    -169.820500000000    -229.809561758103
204  14    -399.389067128743    -169.666600000000    -229.722467128743
204  15    -399.131109320257    -169.501700000000    -229.629409320258
204  16    -398.856241855792    -169.325900000000    -229.530341855792
204  17    -398.564509903183    -169.139200000000    -229.425309903184
204  18    -398.255942334061    -168.941600000000    -229.314342334061
204  19    -397.930541526304    -168.733000000000    -229.197541526304
204  20    -397.588270589772    -168.513500000000    -229.074770589772
205   0    -397.283779451440    -162.273700000000    -235.010079451440
205   1    -397.266581567557    -162.263000000000    -235.003581567557
205   2    -397.232185806924    -162.241400000000    -234.990785806925
205   3    -397.180592487661    -162.209000000000    -234.971592487662
205   4    -397.111802827750    -162.165900000000    -234.945902827750
205   5    -397.025819781286    -162.112000000000    -234.913819781285
205   6    -396.922649065615    -162.047300000000    -234.875349065615
205   7    -396.802300304052    -161.971800000000    -234.830500304052
205   8    -396.664788190043    -161.885500000000    -234.779288190043
205   9    -396.510133559807    -161.788500000000    -234.721633559807
205  10    -396.338364241666    -161.680700000000    -234.657664241666
205  11    -396.149515531449    -161.562200000000    -234.587315531449
205  12    -395.943630124523    -161.432900000000    -234.510730124523
205  13    -395.720757316170    -161.292900000000    -234.427857316170
205  14    -395.480951263228    -161.142100000000    -234.338851263227
205  15    -395.224268081047    -160.980600000000    -234.243668081047
205  16    -394.950761531030    -160.808400000000    -234.142361531030
205  17    -394.660477035152    -160.625500000000    -234.034977035152
205  18    -394.353443735069    -160.431900000000    -233.921543735069
205  19    -394.029664294565    -160.227600000000    -233.802064294565
205  20    -393.689102125292    -160.012600000000    -233.676502125292
206   0    -393.722964263623    -154.003200000000    -239.719764263623
206   1    -393.705850802725    -153.992700000000    -239.713150802725
206   2    -393.671623903944    -153.971600000000    -239.700023903944
206   3    -393.620283917168    -153.939900000000    -239.680383917168
206   4    -393.551832108031    -153.897600000000    -239.654232108031
206   5    -393.466271494162    -153.844800000000    -239.621471494163
206   6    -393.363607872327    -153.781500000000    -239.582107872327
206   7    -393.243850961143    -153.707600000000    -239.536250961143
206   8    -393.107015565242    -153.623100000000    -239.483915565242
206   9    -392.953122647912    -153.528100000000    -239.425022647912
206  10    -392.782200180430    -153.422600000000    -239.359600180430
206  11    -392.594283617463    -153.306600000000    -239.287683617464
206  12    -392.389415829098    -153.180000000000    -239.209415829098
206  13    -392.167646301223    -153.042900000000    -239.124746301222
206  14    -391.929029397163    -152.895300000000    -239.033729397162
206  15    -391.673621454642    -152.737200000000    -238.936421454643
206  16    -391.401476473320    -152.568600000000    -238.832876473320
206  17    -391.112640129309    -152.389500000000    -238.723140129309
206  18    -390.807141834291    -152.199900000000    -238.607241834291
206  19    -390.484984537957    -151.999900000000    -238.485084537958
206  20    -390.146131953750    -151.789400000000    -238.356731953751
207   0    -390.520814336391    -146.009600000000    -244.511214336390
207   1    -390.503785339367    -145.999300000000    -244.504485339367
207   2    -390.469727384219    -145.978600000000    -244.491127384218
207   3    -390.418640852601    -145.947600000000    -244.471040852601
207   4    -390.350527057799    -145.906300000000    -244.444227057799
207   5    -390.265389080978    -145.854600000000    -244.410789080978
207   6    -390.163232798321    -145.792600000000    -244.370632798321
207   7    -390.044068023748    -145.720300000000    -244.323768023748
207   8    -389.907909673077    -145.637700000000    -244.270209673077
207   9    -389.754778836667    -145.544700000000    -244.210078836667
207  10    -389.584703628749    -145.441400000000    -244.143303628749
207  11    -389.397719662826    -145.327900000000    -244.069819662825
207  12    -389.193869983706    -145.204000000000    -243.989869983706
207  13    -388.973204267883    -145.069900000000    -243.903304267882
207  14    -388.735777085170    -144.925500000000    -243.810277085170
207  15    -388.481644995666    -144.770700000000    -243.710944995665
207  16    -388.210862237282    -144.605800000000    -243.605062237282
207  17    -387.923474740276    -144.430500000000    -243.492974740276
207  18    -387.619512186349    -144.245100000000    -243.374412186349
207  19    -387.298977811103    -144.049300000000    -243.249677811103
207  20    -386.961835629769    -143.843400000000    -243.118435629770
208   0    -387.679819830957    -138.292000000000    -249.387819830957
208   1    -387.662875338698    -138.281900000000    -249.380975338698
208   2    -387.628986408963    -138.261700000000    -249.367286408963
208   3    -387.578153455175    -138.231400000000    -249.346753455176
208   4    -387.510377838270    -138.190900000000    -249.319477838270
208   5    -387.425662702948    -138.140400000000    -249.285262702947
208   6    -387.324014004811    -138.079800000000    -249.244214004811
208   7    -387.205441653082    -138.009100000000    -249.196341653082
208   8    -387.069960674764    -137.928300000000    -249.141660674765
208   9    -386.917592287288    -137.837400000000    -249.080192287288
208  10    -386.748364747836    -137.736400000000    -249.011964747836
208  11    -386.562313828750    -137.625400000000    -248.936913828750
208  12    -386.359482749560    -137.504300000000    -248.855182749561
208  13    -386.139921377364    -137.373100000000    -248.766821377365
208  14    -385.903684488465    -137.231800000000    -248.671884488465
208  15    -385.650828865331    -137.080600000000    -248.570228865331
208  16    -385.381408984133    -136.919200000000    -248.462208984133
208  17    -385.095471029267    -136.747900000000    -248.347571029267
208  18    -384.793044952459    -136.566500000000    -248.226544952458
208  19    -384.474134275216    -136.375200000000    -248.098934275215
208  20    -384.138703314564    -136.173800000000    -247.964903314564
209   0    -385.202485515126    -130.849400000000    -254.353085515126
209   1    -385.185625568522    -130.839600000000    -254.346025568521
209   2    -385.151905745981    -130.819800000000    -254.332105745981
209   3    -385.101326492694    -130.790200000000    -254.311126492694
209   4    -385.033889217247    -130.750700000000    -254.283189217247
209   5    -384.949597127876    -130.701300000000    -254.248297127876
209   6    -384.848456259601    -130.642100000000    -254.206356259601
209   7    -384.730476616948    -130.573000000000    -254.157476616948
209   8    -384.595673338108    -130.494000000000    -254.101673338108
209   9    -384.444067767578    -130.405200000000    -254.038867767577
209  10    -384.275688305496    -130.306500000000    -253.969188305497
209  11    -384.090570883042    -130.198000000000    -253.892570883042
209  12    -383.888758894466    -130.079600000000    -253.809158894466
209  13    -383.670302397472    -129.951400000000    -253.718902397472
209  14    -383.435256374850    -129.813400000000    -253.621856374851
209  15    -383.183677831443    -129.665600000000    -253.518077831443
209  16    -382.915621481677    -129.508000000000    -253.407621481678
209  17    -382.631133764087    -129.340500000000    -253.290633764087
209  18    -382.330244900424    -129.163300000000    -253.166944900424
209  19    -382.012958698102    -128.976300000000    -253.036658698102
209  20    -381.679239775938    -128.779600000000    -252.899639775938
210   0    -383.091330763298    -123.680600000000    -259.410730763298
210   1    -383.074555403239    -123.671000000000    -259.403555403239
210   2    -383.041004769674    -123.651700000000    -259.389304769674
210   3    -382.990679339558    -123.622800000000    -259.367879339558
210   4    -382.923580569131    -123.584200000000    -259.339380569131
210   5    -382.839711730163    -123.536000000000    -259.303711730163
210   6    -382.739078937093    -123.478100000000    -259.260978937093
210   7    -382.621692289749    -123.410600000000    -259.211092289748
210   8    -382.487567037507    -123.333500000000    -259.154067037508
210   9    -382.336724651937    -123.246800000000    -259.089924651938
210  10    -382.169193676129    -123.150400000000    -259.018793676129
210  11    -381.985010200101    -123.044400000000    -258.940610200101
210  12    -381.784217792824    -122.928900000000    -258.855317792824
210  13    -381.566866702606    -122.803700000000    -258.763166702606
210  14    -381.333012118728    -122.668900000000    -258.664112118729
210  15    -381.082711268403    -122.524600000000    -258.558111268403
210  16    -380.816019104314    -122.370600000000    -258.445419104314
210  17    -380.532982319137    -122.207100000000    -258.325882319137
210  18    -380.233631404645    -122.034100000000    -258.199531404644
210  19    -379.917970454161    -121.851500000000    -258.066470454161
210  20    -379.585964388292    -121.659400000000    -257.926564388293
211   0    -381.348889556460    -116.784000000000    -264.564889556460
211   1    -381.332198823838    -116.774600000000    -264.557598823838
211   2    -381.298817461028    -116.755700000000    -264.543117461028
211   3    -381.248745976755    -116.727500000000    -264.521245976755
211   4    -381.181985874909    -116.689900000000    -264.492085874909
211   5    -381.098540490795    -116.642800000000    -264.455740490796
211   6    -380.998416018272    -116.586300000000    -264.412116018272
211   7    -380.881622652470    -116.520500000000    -264.361122652470
211   8    -380.748175753950    -116.445200000000    -264.302975753951
211   9    -380.598096921353    -116.360600000000    -264.237496921353
211  10    -380.431414840723    -116.266500000000    -264.164914840723
211  11    -380.248165760915    -116.163100000000    -264.085065760915
211  12    -380.048393425621    -116.050300000000    -263.998093425621
211  13    -379.832148273754    -115.928200000000    -263.903948273754
211  14    -379.599485701084    -115.796700000000    -263.802785701084
211  15    -379.350463157196    -115.655800000000    -263.694663157197
211  16    -379.085135833031    -115.505600000000    -263.579535833031
211  17    -378.803550675403    -115.346000000000    -263.457550675402
211  18    -378.505738446109    -115.177200000000    -263.328538446109
211  19    -378.191703524380    -114.999000000000    -263.192703524380
211  20    -377.861411132614    -114.811500000000    -263.049911132614
212   0    -379.977710482194    -110.157500000000    -269.820210482193
212   1    -379.961104417897    -110.148300000000    -269.812804417897
212   2    -379.927892407624    -110.130000000000    -269.797892407624
212   3    -379.878074991865    -110.102400000000    -269.775674991865
212   4    -379.811653722162    -110.065700000000    -269.745953722161
212   5    -379.728631997354    -110.019800000000    -269.708831997355
212   6    -379.629016090720    -109.964800000000    -269.664216090720
212   7    -379.512816292692    -109.900500000000    -269.612316292692
212   8    -379.380048075018    -109.827200000000    -269.552848075018
212   9    -379.230733163407    -109.744600000000    -269.486133163407
212  10    -379.064900386858    -109.652900000000    -269.412000386858
212  11    -378.882586153064    -109.552000000000    -269.330586153064
212  12    -378.683834380437    -109.442100000000    -269.241734380437
212  13    -378.468695698497    -109.322900000000    -269.145795698497
212  14    -378.237225709499    -109.194700000000    -269.042525709499
212  15    -377.989482085405    -109.057300000000    -268.932182085405
212  16    -377.725520255409    -108.910900000000    -268.814620255409
212  17    -377.445387420465    -108.755300000000    -268.690087420466
212  18    -377.149114612396    -108.590600000000    -268.558514612396
212  19    -376.836706496339    -108.416900000000    -268.419806496339
212  20    -376.508128596483    -108.234100000000    -268.274028596484
213   0    -378.980356734669    -103.798900000000    -275.181456734669
213   1    -378.963835379589    -103.790000000000    -275.173835379589
213   2    -378.930792803633    -103.772100000000    -275.158692803633
213   3    -378.881229579059    -103.745300000000    -275.135929579060
213   4    -378.815147305060    -103.709500000000    -275.105647305060
213   5    -378.732549444011    -103.664800000000    -275.067749444011
213   6    -378.633442348608    -103.611100000000    -275.022342348608
213   7    -378.517836404586    -103.548500000000    -274.969336404586
213   8    -378.385747194880    -103.477000000000    -274.908747194881
213   9    -378.237196572269    -103.396600000000    -274.840596572270
213  10    -378.072213508706    -103.307200000000    -274.765013508705
213  11    -377.890834570719    -103.208900000000    -274.681934570719
213  12    -377.693103851444    -103.101700000000    -274.591403851444
213  13    -377.479072171004    -102.985700000000    -274.493372171004
213  14    -377.248795338145    -102.860700000000    -274.388095338145
213  15    -377.002331247200    -102.726900000000    -274.275431247200
213  16    -376.739735565618    -102.584100000000    -274.155635565618
213  17    -376.461055748496    -102.432600000000    -274.028455748497
213  18    -376.166323097678    -102.272100000000    -273.894223097678
213  19    -375.855542564210    -102.102900000000    -273.752642564210
213  20    -375.528679974071    -101.924800000000    -273.603879974072
214   0    -378.359406114650     -97.705600000000    -280.653806114650
214   1    -378.342969509678     -97.696900000000    -280.646069509678
214   2    -378.310096449819     -97.679400000000    -280.630696449819
214   3    -378.260787539101     -97.653300000000    -280.607487539101
214   4    -378.195044424368     -97.618500000000    -280.576544424368
214   5    -378.112870631529     -97.574900000000    -280.537970631529
214   6    -378.014272592699     -97.522700000000    -280.491572592699
214   7    -377.899260788916     -97.461700000000    -280.437560788917
214   8    -377.767850914302     -97.392100000000    -280.375750914302
214   9    -377.620064948704     -97.313800000000    -280.306264948704
214  10    -377.455932007029     -97.226800000000    -280.229132007028
214  11    -377.275488814644     -97.131100000000    -280.144388814644
214  12    -377.078779639405     -97.026700000000    -280.052079639405
214  13    -376.865855492041     -96.913700000000    -279.952155492041
214  14    -376.636772387786     -96.792000000000    -279.844772387785
214  15    -376.391588443344     -96.661700000000    -279.729888443344
214  16    -376.130359564423     -96.522700000000    -279.607659564423
214  17    -375.853133460259     -96.375200000000    -279.477933460258
214  18    -375.559941702719     -96.219000000000    -279.340941702719
214  19    -375.250789528756     -96.054200000000    -279.196589528757
214  20    -374.925643066142     -95.880800000000    -279.044843066143
215   0    -378.117451029491     -91.874400000000    -286.243051029492
215   1    -378.101099215516     -91.865900000000    -286.235199215516
215   2    -378.068395753536     -91.849000000000    -286.219395753536
215   3    -378.019341279346     -91.823600000000    -286.195741279346
215   4    -377.953937487439     -91.789700000000    -286.164237487439
215   5    -377.872187967262     -91.747300000000    -286.124887967262
215   6    -377.774099230348     -91.696400000000    -286.077699230348
215   7    -377.659681853037     -91.637200000000    -286.022481853037
215   8    -377.528951640636     -91.569400000000    -285.959551640636
215   9    -377.381930700065     -91.493200000000    -285.888730700065
215  10    -377.218648289182     -91.408500000000    -285.810148289182
215  11    -377.039141292193     -91.315400000000    -285.723741292192
215  12    -376.843454151675     -91.213900000000    -285.629554151675
215  13    -376.631638068961     -91.103900000000    -285.527738068960
215  14    -376.403749265774     -90.985500000000    -285.418249265775
215  15    -376.159846081192     -90.858700000000    -285.301146081192
215  16    -375.899984659178     -90.723600000000    -285.176384659178
215  17    -375.624212963107     -90.580000000000    -285.044212963107
215  18    -375.332562834872     -90.428000000000    -284.904562834871
215  19    -375.025039797332     -90.267700000000    -284.757339797331
215  20    -374.701610280050     -90.099000000000    -284.602610280050
216   0    -378.257098493139     -86.301900000000    -291.955198493139
216   1    -378.240831511052     -86.293700000000    -291.947131511052
216   2    -378.208297728731     -86.277200000000    -291.931097728732
216   3    -378.159497813739     -86.252500000000    -291.906997813740
216   4    -378.094433508221     -86.219500000000    -291.874933508221
216   5    -378.013108465158     -86.178300000000    -291.834808465158
216   6    -377.915529275502     -86.128900000000    -291.786629275502
216   7    -377.801706610895     -86.071300000000    -291.730406610895
216   8    -377.671656387831     -86.005400000000    -291.666256387831
216   9    -377.525400840299     -85.931300000000    -291.594100840299
216  10    -377.362969369112     -85.849000000000    -291.513969369112
216  11    -377.184399017313     -85.758500000000    -291.425899017313
216  12    -376.989734402200     -85.659800000000    -291.329934402200
216  13    -376.779026915711     -85.552900000000    -291.226126915711
216  14    -376.552332986058     -85.437800000000    -291.114532986058
216  15    -376.309711174691     -85.314500000000    -290.995211174691
216  16    -376.051217863830     -85.183100000000    -290.868117863830
216  17    -375.776901270989     -85.043500000000    -290.733401270989
216  18    -375.486793508084     -84.895800000000    -290.590993508084
216  19    -375.180900383884     -84.739900000000    -290.441000383884
216  20    -374.859188629742     -84.576000000000    -290.283188629742
217   0    -378.780970126131     -80.984200000000    -297.796770126130
217   1    -378.764788016821     -80.976200000000    -297.788588016821
217   2    -378.732423995941     -80.960200000000    -297.772223995940
217   3    -378.683878762818     -80.936200000000    -297.747678762817
217   4    -378.619154107250     -80.904200000000    -297.714954107250
217   5    -378.538253745753     -80.864200000000    -297.674053745753
217   6    -378.441184348696     -80.816200000000    -297.624984348696
217   7    -378.327956683026     -80.760100000000    -297.567856683026
217   8    -378.198586776422     -80.696200000000    -297.502386776422
217   9    -378.053096989943     -80.624200000000    -297.428896989943
217  10    -377.891516867356     -80.544200000000    -297.347316867355
217  11    -377.713883610541     -80.456300000000    -297.257583610541
217  12    -377.520242011517     -80.360400000000    -297.159842011517
217  13    -377.310643652828     -80.256500000000    -297.054143652827
217  14    -377.085145169174     -80.144800000000    -296.940345169174
217  15    -376.843805344377     -80.025000000000    -296.818805344378
217  16    -376.586680798914     -79.897400000000    -296.689280798914
217  17    -376.313820004440     -79.761800000000    -296.552020004439
217  18    -376.025255342893     -79.618300000000    -296.406955342893
217  19    -375.720992908949     -79.466900000000    -296.254092908948
217  20    -375.400999735753     -79.307700000000    -296.093299735753
218   0    -379.691702155593     -75.917000000000    -303.774702155592
218   1    -379.675604959952     -75.909200000000    -303.766404959953
218   2    -379.643410782293     -75.893700000000    -303.749710782293
218   3    -379.595120353710     -75.870400000000    -303.724720353710
218   4    -379.530735511654     -75.839300000000    -303.691435511654
218   5    -379.450260036174     -75.800400000000    -303.649860036174
218   6    -379.353700677059     -75.753800000000    -303.599900677059
218   7    -379.241068296558     -75.699400000000    -303.541668296558
218   8    -379.112379033537     -75.637300000000    -303.475079033537
218   9    -378.967655376124     -75.567500000000    -303.400155376125
218  10    -378.806927011041     -75.489800000000    -303.317127011041
218  11    -378.630231299003     -75.404500000000    -303.225731299003
218  12    -378.437613206753     -75.311400000000    -303.126213206754
218  13    -378.229124507439     -75.210600000000    -303.018524507438
218  14    -378.004822042249     -75.102100000000    -302.902722042249
218  15    -377.764764817379     -74.985900000000    -302.778864817379
218  16    -377.509009691560     -74.862000000000    -302.647009691560
218  17    -377.237605390587     -74.730400000000    -302.507205390587
218  18    -376.950584566425     -74.591200000000    -302.359384566425
218  19    -376.647953599654     -74.444200000000    -302.203753599654
218  20    -376.329679825213     -74.289700000000    -302.039979825213
219   0    -380.991945415251     -71.095300000000    -309.896645415251
219   1    -380.975933174169     -71.087800000000    -309.888133174170
219   2    -380.943908921511     -71.072700000000    -309.871208921511
219   3    -380.895873420140     -71.050100000000    -309.845773420140
219   4    -380.831828555157     -71.020000000000    -309.811828555156
219   5    -380.751778170146     -70.982300000000    -309.769478170146
219   6    -380.655729094316     -70.937100000000    -309.718629094315
219   7    -380.543692285217     -70.884300000000    -309.659392285217
219   8    -380.415683992902     -70.824100000000    -309.591583992902
219   9    -380.271726832568     -70.756300000000    -309.515426832568
219  10    -380.111850633891     -70.681000000000    -309.430850633892
219  11    -379.936092916426     -70.598300000000    -309.337792916426
219  12    -379.744498821634     -70.508000000000    -309.236498821634
219  13    -379.537120313269     -70.410200000000    -309.126920313269
219  14    -379.314014439008     -70.305000000000    -309.009014439008
219  15    -379.075240427420     -70.192300000000    -308.882940427420
219  16    -378.820855375491     -70.072100000000    -308.748755375491
219  17    -378.550908263157     -69.944500000000    -308.606408263157
219  18    -378.265432012405     -69.809500000000    -308.455932012404
219  19    -377.964433289725     -69.667000000000    -308.297433289725
219  20    -377.647879731845     -69.517100000000    -308.130779731845
220   0    -382.684365345414     -66.514000000000    -316.170365345413
220   1    -382.668438099781     -66.506700000000    -316.161738099781
220   2    -382.636583853905     -66.492000000000    -316.144583853905
220   3    -382.588803402417     -66.470100000000    -316.118703402417
220   4    -382.525098678068     -66.440900000000    -316.084198678068
220   5    -382.445473587978     -66.404400000000    -316.041073587978
220   6    -382.349935040775     -66.360600000000    -315.989335040775
220   7    -382.238494089310     -66.309500000000    -315.928994089310
220   8    -382.111167094823     -66.251100000000    -315.860067094823
220   9    -381.967976799583     -66.185400000000    -315.782576799583
220  10    -381.808953176217     -66.112400000000    -315.696553176217
220  11    -381.634133903117     -66.032200000000    -315.601933903117
220  12    -381.443564296468     -65.944700000000    -315.498864296468
220  13    -381.237296510627     -65.850000000000    -315.387296510627
220  14    -381.015387799761     -65.748000000000    -315.267387799761
220  15    -380.777897614809     -65.638800000000    -315.139097614809
220  16    -380.524883291016     -65.522400000000    -315.002483291016
220  17    -380.256394062457     -65.398700000000    -314.857694062457
220  18    -379.972463121142     -65.267800000000    -314.704663121142
220  19    -379.673097419470     -65.129800000000    -314.543297419471
220  20    -379.358264895959     -64.984500000000    -314.373764895960
221   0    -384.771641992985     -62.167100000000    -322.604541992985
221   1    -384.755799783692     -62.160000000000    -322.595799783692
221   2    -384.724115626379     -62.145800000000    -322.578315626379
221   3    -384.676590347444     -62.124600000000    -322.551990347444
221   4    -384.613225927291     -62.096300000000    -322.516925927291
221   5    -384.534026336574     -62.060900000000    -322.473126336574
221   6    -384.438998563340     -62.018500000000    -322.420498563340
221   7    -384.328153755742     -61.969000000000    -322.359153755742
221   8    -384.201508386207     -61.912500000000    -322.289008386207
221   9    -384.059085324072     -61.848900000000    -322.210185324072
221  10    -383.900914684921     -61.778200000000    -322.122714684921
221  11    -383.727034305981     -61.700500000000    -322.026534305981
221  12    -383.537489678159     -61.615800000000    -321.921689678159
221  13    -383.332333146416     -61.524100000000    -321.808233146417
221  14    -383.111622171410     -61.425300000000    -321.686322171410
221  15    -382.875416426450     -61.319500000000    -321.555916426450
221  16    -382.623773485040     -61.206800000000    -321.416973485039
221  17    -382.356742835392     -61.087100000000    -321.269642835392
221  18    -382.074357939541     -60.960300000000    -321.114057939541
221  19    -381.776626035793     -60.826700000000    -320.949926035793
221  20    -381.463515364458     -60.686100000000    -320.777415364458
222   0    -387.256470011460     -58.048300000000    -329.208170011460
222   1    -387.240712879397     -58.041400000000    -329.199312879397
222   2    -387.209198892427     -58.027700000000    -329.181498892428
222   3    -387.161928908718     -58.007200000000    -329.154728908718
222   4    -387.098904956322     -57.979800000000    -329.119104956322
222   5    -387.020131069430     -57.945600000000    -329.074531069430
222   6    -386.925614315506     -57.904500000000    -329.021114315507
222   7    -386.815365938008     -57.856600000000    -328.958765938009
222   8    -386.689402520548     -57.801900000000    -328.887502520547
222   9    -386.547747059533     -57.740300000000    -328.807447059532
222  10    -386.390429813499     -57.672000000000    -328.718429813499
222  11    -386.217488778513     -57.596800000000    -328.620688778513
222  12    -386.028969620202     -57.514800000000    -328.514169620203
222  13    -385.824924874134     -57.426000000000    -328.398924874134
222  14    -385.605412207451     -57.330500000000    -328.274912207451
222  15    -385.370491515840     -57.228200000000    -328.142291515841
222  16    -385.120220611057     -57.119100000000    -328.001120611057
222  17    -384.854649235456     -57.003200000000    -327.851449235456
222  18    -384.573811121096     -56.880600000000    -327.693211121096
222  19    -384.277713792190     -56.751300000000    -327.526413792190
222  20    -383.966325790838     -56.615200000000    -327.351125790838
223   0    -390.141558660924     -54.150800000000    -335.990758660924
223   1    -390.125886646982     -54.144200000000    -335.981686646982
223   2    -390.094542912137     -54.131000000000    -335.963542912136
223   3    -390.047528346323     -54.111100000000    -335.936428346323
223   4    -389.984845025246     -54.084600000000    -335.900245025246
223   5    -389.906497046631     -54.051500000000    -335.854997046631
223   6    -389.812491557360     -54.011800000000    -335.800691557360
223   7    -389.702839896194     -53.965500000000    -335.737339896194
223   8    -389.577558757931     -53.912600000000    -335.664958757931
223   9    -389.436671266049     -53.853100000000    -335.583571266048
223  10    -389.280207822037     -53.786900000000    -335.493307822037
223  11    -389.108206580799     -53.714300000000    -335.393906580800
223  12    -388.920713382684     -53.635000000000    -335.285713382684
223  13    -388.717780953863     -53.549100000000    -335.168680953863
223  14    -388.499467167971     -53.456700000000    -335.042767167971
223  15    -388.265832143063     -53.357800000000    -334.908032143064
223  16    -388.016933929153     -53.252300000000    -334.764633929153
223  17    -387.752822522736     -53.140300000000    -334.612522522736
223  18    -387.473531925893     -53.021800000000    -334.451731925893
223  19    -387.179069948745     -52.896700000000    -334.282369948745
223  20    -386.869405435184     -52.765200000000    -334.104205435184
224   0    -393.429631808056     -50.467700000000    -342.961931808056
224   1    -393.414044953124     -50.461300000000    -342.952744953124
224   2    -393.382871552184     -50.448500000000    -342.934371552184
224   3    -393.336112526938     -50.429300000000    -342.906812526938
224   4    -393.273770000741     -50.403700000000    -342.870070000741
224   5    -393.195848134854     -50.371700000000    -342.824148134854
224   6    -393.102354155579     -50.333300000000    -342.769054155578
224   7    -392.993299496978     -50.288600000000    -342.704699496978
224   8    -392.868700965035     -50.237400000000    -342.631300965035
224   9    -392.728581810298     -50.179900000000    -342.548681810298
224  10    -392.572972577211     -50.116100000000    -342.456872577211
224  11    -392.401911579516     -50.045800000000    -342.356111579516
224  12    -392.215444832281     -49.969200000000    -342.246244832280
224  13    -392.013625252284     -49.886300000000    -342.127325252283
224  14    -391.796510919646     -49.797000000000    -341.999510919646
224  15    -391.564162174797     -49.701400000000    -341.862762174797
224  16    -391.316637306007     -49.599500000000    -341.717137306006
224  17    -391.053986563910     -49.491300000000    -341.562686563910
224  18    -390.776244220610     -49.376800000000    -341.399444220610
224  19    -390.483418372138     -49.256000000000    -341.227418372137
224  20    -390.175478164174     -49.128900000000    -341.046578164174
225   0    -397.123427926125     -46.991500000000    -350.131927926125
225   1    -397.107926271094     -46.985300000000    -350.122626271093
225   2    -397.076923285840     -46.973000000000    -350.103923285840
225   3    -397.030419923832     -46.954400000000    -350.076019923832
225   4    -396.968418356077     -46.929700000000    -350.038718356077
225   5    -396.890922807370     -46.898800000000    -349.992122807370
225   6    -396.797940583432     -46.861800000000    -349.936140583432
225   7    -396.689483213629     -46.818600000000    -349.870883213629
225   8    -396.565567615129     -46.769200000000    -349.796367615129
225   9    -396.426217165552     -46.713700000000    -349.712517165552
225  10    -396.271462552294     -46.652000000000    -349.619462552294
225  11    -396.101342247935     -46.584100000000    -349.517242247935
225  12    -395.915902442264     -46.510200000000    -349.405702442265
225  13    -395.715196242665     -46.430100000000    -349.285096242665
225  14    -395.499281935747     -46.343900000000    -349.155381935747
225  15    -395.268220084313     -46.251600000000    -349.016620084313
225  16    -395.022069214888     -46.153200000000    -348.868869214888
225  17    -394.760879832246     -46.048700000000    -348.712179832246
225  18    -394.484686478517     -45.938100000000    -348.546586478517
225  19    -394.193497535637     -45.821500000000    -348.371997535637
225  20    -393.887282451079     -45.698900000000    -348.188382451079
226   0    -401.225700094989     -43.714400000000    -357.511300094990
226   1    -401.210283680750     -43.708500000000    -357.501783680750
226   2    -401.179451192962     -43.696500000000    -357.482951192962
226   3    -401.133203616863     -43.678600000000    -357.454603616863
226   4    -401.071543171111     -43.654800000000    -357.416743171111
226   5    -400.994474144037     -43.625000000000    -357.369474144037
226   6    -400.902003920779     -43.589200000000    -357.312803920779
226   7    -400.794144126005     -43.547500000000    -357.246644126006
226   8    -400.670911788072     -43.499900000000    -357.171011788072
226   9    -400.532330411667     -43.446300000000    -357.086030411668
226  10    -400.378430827142     -43.386700000000    -356.991730827142
226  11    -400.209251665913     -43.321300000000    -356.887951665913
226  12    -400.024839292491     -43.249900000000    -356.774939292492
226  13    -399.825247004864     -43.172600000000    -356.652647004864
226  14    -399.610533296132     -43.089500000000    -356.521033296131
226  15    -399.380758951467     -43.000400000000    -356.380358951467
226  16    -399.135982735653     -42.905400000000    -356.230582735653
226  17    -398.876255407604     -42.804600000000    -356.071655407603
226  18    -398.601611779472     -42.697900000000    -355.903711779472
226  19    -398.312060519101     -42.585400000000    -355.726660519101
226  20    -398.007571375755     -42.467100000000    -355.540471375755
227   0    -405.739216001105     -40.628000000000    -365.111216001105
227   1    -405.723884868547     -40.622200000000    -365.101684868548
227   2    -405.693222960007     -40.610700000000    -365.082522960007
227   3    -405.647231292488     -40.593500000000    -365.053731292488
227   4    -405.585912132301     -40.570500000000    -365.015412132301
227   5    -405.509269831310     -40.541700000000    -364.967569831310
227   6    -405.417311854074     -40.507200000000    -364.910111854075
227   7    -405.310049920563     -40.467000000000    -364.843049920563
227   8    -405.187501170319     -40.421000000000    -364.766501170318
227   9    -405.049689235100     -40.369300000000    -364.680389235100
227  10    -404.896645088211     -40.311900000000    -364.584745088211
227  11    -404.728407519906     -40.248800000000    -364.479607519906
227  12    -404.545023069418     -40.179900000000    -364.365123069418
227  13    -404.346545225338     -40.105400000000    -364.241145225338
227  14    -404.133032687256     -40.025200000000    -364.107832687256
227  15    -403.904546462717     -39.939300000000    -363.965246462717
227  16    -403.661145554760     -39.847700000000    -363.813445554760
227  17    -403.402880976439     -39.750500000000    -363.652380976439
227  18    -403.129787809931     -39.647600000000    -363.482187809931
227  19    -402.841875008986     -39.539100000000    -363.302775008986
227  20    -402.539112624660     -39.425000000000    -363.114112624660
228   0    -410.666757937513     -37.723800000000    -372.942957937513
228   1    -410.651512127527     -37.718200000000    -372.933312127528
228   2    -410.621020880015     -37.707100000000    -372.913920880016
228   3    -410.575285243748     -37.690500000000    -372.884785243748
228   4    -410.514307532687     -37.668300000000    -372.846007532687
228   5    -410.438092162232     -37.640600000000    -372.797492162233
228   6    -410.346646676360     -37.607300000000    -372.739346676361
228   7    -410.239982890344     -37.568600000000    -372.671382890345
228   8    -410.118118054912     -37.524300000000    -372.593818054912
228   9    -409.981075928892     -37.474400000000    -372.506675928892
228  10    -409.828887628543     -37.419100000000    -372.409787628543
228  11    -409.661592102956     -37.358200000000    -372.303392102956
228  12    -409.479236066086     -37.291900000000    -372.187336066086
228  13    -409.281873197128     -37.220000000000    -372.061873197128
228  14    -409.069562402161     -37.142700000000    -371.926862402162
228  15    -408.842364911104     -37.059900000000    -371.782464911103
228  16    -408.600339965249     -36.971600000000    -371.628739965249
228  17    -408.343538831793     -36.877900000000    -371.465638831793
228  18    -408.071996862935     -36.778800000000    -371.293196862935
228  19    -407.785723298333     -36.674200000000    -371.111523298332
228  20    -407.484688490835     -36.564200000000    -370.920488490835
229   0    -416.011122803850     -34.993600000000    -381.017522803851
229   1    -415.995962357327     -34.988300000000    -381.007662357328
229   2    -415.965641852624     -34.977600000000    -380.988041852624
229   3    -415.920162370280     -34.961600000000    -380.958562370280
229   4    -415.859526271906     -34.940200000000    -380.919326271906
229   5    -415.783738036439     -34.913500000000    -380.870238036439
229   6    -415.692805287273     -34.881500000000    -380.811305287273
229   7    -415.586739934984     -34.844100000000    -380.742639934984
229   8    -415.465559341487     -34.801400000000    -380.664159341487
229   9    -415.329287392680     -34.753400000000    -380.575887392681
229  10    -415.177955347774     -34.700100000000    -380.477855347774
229  11    -415.011602314700     -34.641500000000    -380.370102314700
229  12    -414.830275182131     -34.577500000000    -380.252775182131
229  13    -414.634027819871     -34.508300000000    -380.125727819871
229  14    -414.422919340484     -34.433800000000    -379.989119340485
229  15    -414.197011196263     -34.354100000000    -379.842911196263
229  16    -413.956362866758     -34.269000000000    -379.687362866757
229  17    -413.701025873302     -34.178800000000    -379.522225873302
229  18    -413.431035838121     -34.083300000000    -379.347735838121
229  19    -413.146402286779     -33.982500000000    -379.163902286778
229  20    -412.847095873915     -33.876600000000    -378.970495873916
230   0    -421.775122106342     -32.429600000000    -389.345522106341
230   1    -421.760047064172     -32.424400000000    -389.335647064172
230   2    -421.729897384058     -32.414100000000    -389.315797384058
230   3    -421.684674178307     -32.398700000000    -389.285974178308
230   4    -421.624379856182     -32.378100000000    -389.246279856183
230   5    -421.549018960155     -32.352400000000    -389.196618960154
230   6    -421.458599193038     -32.321600000000    -389.136999193038
230   7    -421.353132560709     -32.285600000000    -389.067532560709
230   8    -421.232636536270     -32.244500000000    -388.988136536270
230   9    -421.097135132688     -32.198300000000    -388.898835132688
230  10    -420.946659752130     -32.146900000000    -388.799759752130
230  11    -420.781249661362     -32.090500000000    -388.690749661361
230  12    -420.600951923780     -32.028900000000    -388.572051923779
230  13    -420.405820599791     -31.962300000000    -388.443520599791
230  14    -420.195915008450     -31.890600000000    -388.305315008451
230  15    -419.971296824421     -31.813800000000    -388.157496824420
230  16    -419.732025765509     -31.731900000000    -388.000125765509
230  17    -419.478153607191     -31.645000000000    -387.833153607191
230  18    -419.209716241713     -31.553000000000    -387.656716241713
230  19    -418.926723480548     -31.456100000000    -387.470623480548
230  20    -418.629146280126     -31.354100000000    -387.275046280127
231   0    -427.961581957806     -30.023500000000    -397.938081957806
231   1    -427.946592360879     -30.018600000000    -397.927992360879
231   2    -427.916613587136     -30.008700000000    -397.907913587136
231   3    -427.871646780650     -29.993800000000    -397.877846780650
231   4    -427.811694398336     -29.974000000000    -397.837694398336
231   5    -427.736761046199     -29.949300000000    -397.787461046199
231   6    -427.646854506473     -29.919600000000    -397.727254506472
231   7    -427.541986880337     -29.885000000000    -397.656986880337
231   8    -427.422175752079     -29.845400000000    -397.576775752079
231   9    -427.287445261736     -29.800900000000    -397.486545261736
231  10    -427.137826954429     -29.751500000000    -397.386326954428
231  11    -426.973360255761     -29.697200000000    -397.276160255761
231  12    -426.794092403850     -29.637900000000    -397.156192403850
231  13    -426.600077649707     -29.573800000000    -397.026277649707
231  14    -426.391375518877     -29.504800000000    -396.886575518877
231  15    -426.168047908395     -29.430900000000    -396.737147908395
231  16    -425.930154774324     -29.352100000000    -396.578054774324
231  17    -425.677748146279     -29.268500000000    -396.409248146279
231  18    -425.410864186531     -29.180000000000    -396.230864186531
231  19    -425.129512992460     -29.086700000000    -396.042812992460
231  20    -424.833665822288     -28.988500000000    -395.845165822288
232   0    -434.573343077652     -27.767300000000    -406.806043077652
232   1    -434.558438966859     -27.762500000000    -406.795938966859
232   2    -434.528631181267     -27.753000000000    -406.775631181267
232   3    -434.483920896716     -27.738700000000    -406.745220896716
232   4    -434.424310617774     -27.719700000000    -406.704610617775
232   5    -434.349805013981     -27.695900000000    -406.653905013981
232   6    -434.260411946987     -27.667300000000    -406.593111946987
232   7    -434.156143613277     -27.634000000000    -406.522143613277
232   8    -434.037017708322     -27.595900000000    -406.441117708322
232   9    -433.903058499232     -27.553100000000    -406.349958499231
232  10    -433.754297674079     -27.505600000000    -406.248697674078
232  11    -433.590774817305     -27.453300000000    -406.137474817306
232  12    -433.412537341750     -27.396300000000    -406.016237341749
232  13    -433.219639689028     -27.334700000000    -405.884939689028
232  14    -433.012141591174     -27.268300000000    -405.743841591174
232  15    -432.790105167595     -27.197200000000    -405.592905167595
232  16    -432.553590612610     -27.121400000000    -405.432190612611
232  17    -432.302650209975     -27.041000000000    -405.261650209975
232  18    -432.037320391983     -26.955900000000    -405.081420391984
232  19    -431.757611541923     -26.866100000000    -404.891511541923
232  20    -431.463495219807     -26.771800000000    -404.691695219807
233   0    -441.613260791881     -25.653100000000    -415.960160791881
233   1    -441.598442208112     -25.648600000000    -415.949842208111
233   2    -441.568805492451     -25.639400000000    -415.929405492451
233   3    -441.524351852508     -25.625700000000    -415.898651852509
233   4    -441.465083840500     -25.607300000000    -415.857783840500
233   5    -441.391006189501     -25.584400000000    -415.806606189502
233   6    -441.302126840583     -25.557000000000    -415.745126840583
233   7    -441.198458085530     -25.524900000000    -415.673558085529
233   8    -441.080017731002     -25.488300000000    -415.591717731002
233   9    -440.946830171177     -25.447200000000    -415.499630171177
233  10    -440.798927237083     -25.401500000000    -415.397427237082
233  11    -440.636348671998     -25.351200000000    -415.285148671997
233  12    -440.459142063481     -25.296500000000    -415.162642063481
233  13    -440.267362043756     -25.237100000000    -415.030262043756
233  14    -440.061068551343     -25.173300000000    -414.887768551343
233  15    -439.840323928022     -25.105000000000    -414.735323928023
233  16    -439.605188606370     -25.032100000000    -414.573088606369
233  17    -439.355715124280     -24.954800000000    -414.400915124280
233  18    -439.091940184071     -24.873000000000    -414.218940184071
233  19    -438.813874454939     -24.786700000000    -414.027174454939
233  20    -438.521489798687     -24.696000000000    -413.825489798687
234   0    -449.084205033086     -23.673400000000    -425.410805033086
234   1    -449.069472017231     -23.669000000000    -425.400472017232
234   2    -449.040006453283     -23.660200000000    -425.379806453283
234   3    -448.995809580618     -23.647000000000    -425.348809580618
234   4    -448.936883999104     -23.629400000000    -425.307483999104
234   5    -448.863234505352     -23.607400000000    -425.255834505352
234   6    -448.774869119851     -23.581000000000    -425.193869119851
234   7    -448.671800229688     -23.550200000000    -425.121600229689
234   8    -448.554045752710     -23.515100000000    -425.038945752711
234   9    -448.421630210164     -23.475500000000    -424.946130210165
234  10    -448.274585576032     -23.431600000000    -424.842985576032
234  11    -448.112951752429     -23.383300000000    -424.729651752429
234  12    -447.936776501637     -23.330700000000    -424.606076501636
234  13    -447.746114646482     -23.273700000000    -424.472414646482
234  14    -447.541026331975     -23.212300000000    -424.328726331975
234  15    -447.321574122268     -23.146700000000    -424.174874122268
234  16    -447.087818688194     -23.076700000000    -424.011118688194
234  17    -446.839812821786     -23.002400000000    -423.837412821786
234  18    -446.577593495387     -22.923800000000    -423.653793495388
234  19    -446.301171664100     -22.840900000000    -423.460271664099
234  20    -446.010519491519     -22.753700000000    -423.256819491518
235   0    -456.989060340449     -21.821000000000    -435.168060340448
235   1    -456.974412933398     -21.816800000000    -435.157612933399
235   2    -456.945118602943     -21.808300000000    -435.136818602944
235   3    -456.901178620227     -21.795600000000    -435.105578620227
235   4    -456.842595632770     -21.778700000000    -435.063895632770
235   5    -456.769374500717     -21.757600000000    -435.011774500716
235   6    -456.681523323975     -21.732200000000    -434.949323323975
235   7    -456.579054584936     -21.702700000000    -434.876354584936
235   8    -456.461986312630     -21.668900000000    -434.793086312630
235   9    -456.330343155376     -21.630900000000    -434.699443155377
235  10    -456.184157230109     -21.588700000000    -434.595457230109
235  11    -456.023468597783     -21.542300000000    -434.481168597783
235  12    -455.848325195399     -21.491800000000    -434.356525195400
235  13    -455.658782036390     -21.437000000000    -434.221782036390
235  14    -455.454899472254     -21.378100000000    -434.076799472254
235  15    -455.236740289517     -21.315000000000    -433.921740289517
235  16    -455.004365397266     -21.247800000000    -433.756565397266
235  17    -454.757827841676     -21.176500000000    -433.581327841677
235  18    -454.497164865114     -21.101000000000    -433.396164865114
235  19    -454.222387708588     -21.021400000000    -433.200987708588
235  20    -453.933468837486     -20.937700000000    -432.995768837485
236   0    -465.330725859747     -20.088900000000    -445.241825859747
236   1    -465.316164102392     -20.084800000000    -445.231364102392
236   2    -465.287041087211     -20.076700000000    -445.210341087211
236   3    -465.243358117115     -20.064500000000    -445.178858117115
236   4    -465.185117887276     -20.048200000000    -445.136917887276
236   5    -465.112325321373     -20.028000000000    -445.084325321372
236   6    -465.024988598733     -20.003600000000    -445.021388598733
236   7    -464.923120297049     -19.975200000000    -444.947920297049
236   8    -464.806738556539     -19.942800000000    -444.863938556538
236   9    -464.675868152591     -19.906300000000    -444.769568152591
236  10    -464.530541345093     -19.865800000000    -444.664741345093
236  11    -464.370798353837     -19.821300000000    -444.549498353837
236  12    -464.196687290546     -19.772700000000    -444.423987290545
236  13    -464.008263359257     -19.720200000000    -444.288063359258
236  14    -463.805587117957     -19.663600000000    -444.141987117958
236  15    -463.588721575545     -19.603100000000    -443.985621575544
236  16    -463.357727879364     -19.538600000000    -443.819127879364
236  17    -463.112659329729     -19.470100000000    -443.642559329729
236  18    -462.853553439029     -19.397600000000    -443.455953439029
236  19    -462.580421734182     -19.321200000000    -443.259221734182
236  20    -462.293236982366     -19.240900000000    -443.052336982366
237   0    -474.112115343346     -18.470200000000    -455.641915343346
237   1    -474.097639276577     -18.466300000000    -455.631339276577
237   2    -474.068687658450     -18.458500000000    -455.610187658451
237   3    -474.025261823646     -18.446800000000    -455.578461823646
237   4    -473.967364514985     -18.431300000000    -455.536064514985
237   5    -473.895000719685     -18.411800000000    -455.483200719685
237   6    -473.808178696489     -18.388400000000    -455.419778696490
237   7    -473.706911118393     -18.361200000000    -455.345711118393
237   8    -473.591216236801     -18.330000000000    -455.261216236801
237   9    -473.461118954172     -18.295000000000    -455.166118954172
237  10    -473.316651673347     -18.256200000000    -455.060451673347
237  11    -473.157854772956     -18.213400000000    -454.944454772956
237  12    -472.984776539442     -18.166900000000    -454.817876539441
237  13    -472.797472367448     -18.116400000000    -454.681072367448
237  14    -472.596003021450     -18.062200000000    -454.533803021449
237  15    -472.380431732718     -18.004100000000    -454.376331732718
237  16    -472.150819886852     -17.942200000000    -454.208619886852
237  17    -471.907221038308     -17.876400000000    -454.030821038307
237  18    -471.649672969497     -17.806900000000    -453.842772969498
237  19    -471.378187493246     -17.733700000000    -453.644487493247
237  20    -471.092737678523     -17.656600000000    -453.436137678523
238   0    -483.336157150205     -16.958600000000    -466.377557150206
238   1    -483.321766814911     -16.954900000000    -466.366866814911
238   2    -483.292986675620     -16.947400000000    -466.345586675620
238   3    -483.249818098778     -16.936200000000    -466.313618098779
238   4    -483.192263874859     -16.921200000000    -466.271063874859
238   5    -483.120329054612     -16.902500000000    -466.217829054612
238   6    -483.034021976202     -16.880100000000    -466.153921976203
238   7    -482.933355407927     -16.854000000000    -466.079355407926
238   8    -482.818347712377     -16.824100000000    -465.994247712377
238   9    -482.689023919079     -16.790600000000    -465.898423919080
238  10    -482.545416573831     -16.753300000000    -465.792116573831
238  11    -482.387566214098     -16.712300000000    -465.675266214098
238  12    -482.215521301046     -16.667600000000    -465.547921301047
238  13    -482.029337419922     -16.619200000000    -465.410137419922
238  14    -481.829075541690     -16.567200000000    -465.261875541690
238  15    -481.614799119994     -16.511500000000    -465.103299119995
238  16    -481.386569778690     -16.452100000000    -464.934469778690
238  17    -481.144441326372     -16.389100000000    -464.755341326372
238  18    -480.888451815478     -16.322500000000    -464.565951815478
238  19    -480.618613344740     -16.252200000000    -464.366413344740
238  20    -480.334899284917     -16.178300000000    -464.156599284917
239   0    -493.005794245873     -15.547700000000    -477.458094245873
239   1    -492.991489682946     -15.544200000000    -477.447289682946
239   2    -492.962881104271     -15.537000000000    -477.425881104270
239   3    -492.919969908062     -15.526200000000    -477.393769908062
239   4    -492.862758932445     -15.511900000000    -477.350858932445
239   5    -492.791253291704     -15.494000000000    -477.297253291705
239   6    -492.705461403423     -15.472500000000    -477.232961403423
239   7    -492.605396131201     -15.447400000000    -477.157996131201
239   8    -492.491075948815     -15.418800000000    -477.072275948814
239   9    -492.362526012863     -15.386600000000    -476.975926012863
239  10    -492.219779012095     -15.350900000000    -476.868879012094
239  11    -492.062875642814     -15.311600000000    -476.751275642814
239  12    -491.891864540908     -15.268800000000    -476.623064540908
239  13    -491.706801482229     -15.222400000000    -476.484401482229
239  14    -491.507747644228     -15.172500000000    -476.335247644229
239  15    -491.294766702924     -15.119100000000    -476.175666702924
239  16    -491.067920520427     -15.062200000000    -476.005720520427
239  17    -490.827263159472     -15.001800000000    -475.825463159473
239  18    -490.572832942521     -14.937900000000    -475.634932942521
239  19    -490.304642254212     -14.870600000000    -475.434042254212
239  20    -490.022664767097     -14.799800000000    -475.222864767097
240   0    -503.123984202491     -14.231900000000    -488.892084202492
240   1    -503.109765452820     -14.228400000000    -488.881365452820
240   2    -503.081328516542     -14.221600000000    -488.859728516542
240   3    -503.038674823638     -14.211300000000    -488.827374823639
240   4    -502.981807259885     -14.197500000000    -488.784307259884
240   5    -502.910731003102     -14.180400000000    -488.730331003102
240   6    -502.825454550291     -14.159800000000    -488.665654550291
240   7    -502.725990860354     -14.135800000000    -488.590190860355
240   8    -502.612358518256     -14.108300000000    -488.504058518256
240   9    -502.484582807662     -14.077500000000    -488.407082807662
240  10    -502.342696560278     -14.043300000000    -488.299396560278
240  11    -502.186740631244     -14.005600000000    -488.181140631244
240  12    -502.016763831169     -13.964600000000    -488.052163831168
240  13    -501.832822126508     -13.920200000000    -487.912622126509
240  14    -501.634976901205     -13.872400000000    -487.762576901205
240  15    -501.423292053647     -13.821200000000    -487.602092053647
240  16    -501.197829684204     -13.766700000000    -487.431129684203
240  17    -500.958644109748     -13.708900000000    -487.249744109748
240  18    -500.705773922766     -13.647700000000    -487.058073922765
240  19    -500.439231793804     -13.583200000000    -486.856031793804
240  20    -500.158991697204     -13.515400000000    -486.643591697203
241   0    -513.693699198792     -13.005700000000    -500.687999198793
241   1    -513.679566303268     -13.002500000000    -500.677066303268
241   2    -513.651301091167     -12.995900000000    -500.655401091168
241   3    -513.608905024239     -12.986000000000    -500.622905024239
241   4    -513.552381035911     -12.972900000000    -500.579481035911
241   5    -513.481734367538     -12.956400000000    -500.525334367538
241   6    -513.396973595539     -12.936700000000    -500.460273595540
241   7    -513.298111774121     -12.913700000000    -500.384411774121
241   8    -513.185167599432     -12.887500000000    -500.297667599432
241   9    -513.058166482212     -12.858000000000    -500.200166482211
241  10    -512.917141397115     -12.825200000000    -500.091941397114
241  11    -512.762133358121     -12.789100000000    -499.973033358121
241  12    -512.593191350560     -12.749900000000    -499.843291350560
241  13    -512.410371531494     -12.707300000000    -499.703071531494
241  14    -512.213735491353     -12.661600000000    -499.552135491353
241  15    -512.003347350897     -12.612600000000    -499.390747350897
241  16    -511.779269448753     -12.560500000000    -499.218769448753
241  17    -511.541556355933     -12.505100000000    -499.036456355932
241  18    -511.290246934946     -12.446500000000    -498.843746934946
241  19    -511.025354142248     -12.384800000000    -498.640554142248
241  20    -510.746852253970     -12.319900000000    -498.426952253970
242   0    -524.717926020099     -11.864500000000    -512.853426020100
242   1    -524.703879019612     -11.861400000000    -512.842479019612
242   2    -524.675785613470     -11.855100000000    -512.820685613470
242   3    -524.633647295189     -11.845600000000    -512.788047295189
242   4    -524.577467045847     -11.833100000000    -512.744367045848
242   5    -524.507250170335     -11.817300000000    -512.689950170336
242   6    -524.423005324492     -11.798500000000    -512.624505324492
242   7    -524.324745657824     -11.776500000000    -512.548245657824
242   8    -524.212489977669     -11.751400000000    -512.461089977668
242   9    -524.086263821833     -11.723100000000    -512.363163821833
242  10    -523.946100307927     -11.691800000000    -512.254300307927
242  11    -523.792040608769     -11.657300000000    -512.134740608769
242  12    -523.624133884407     -11.619700000000    -512.004433884406
242  13    -523.442436482509     -11.579100000000    -511.863336482509
242  14    -523.247010199995     -11.535300000000    -511.711710199996
242  15    -523.037919379998     -11.488500000000    -511.549419379998
242  16    -522.815226599398     -11.438600000000    -511.376626599397
242  17    -522.578986683350     -11.385600000000    -511.193386683351
242  18    -522.329238764386     -11.329600000000    -510.999638764386
242  19    -522.065996084868     -11.270600000000    -510.795396084868
242  20    -521.789233222720     -11.208600000000    -510.580633222720
243   0    -536.199666058327     -10.803600000000    -525.396066058327
243   1    -536.185704993768     -10.800500000000    -525.385204993768
243   2    -536.157783475365     -10.794500000000    -525.363283475365
243   3    -536.115903028402     -10.785500000000    -525.330403028403
243   4    -536.060066681609     -10.773500000000    -525.286566681608
243   5    -535.990279803410     -10.758400000000    -525.231879803409
243   6    -535.906551129063     -10.740400000000    -525.166151129063
243   7    -535.808893903379     -10.719400000000    -525.089493903380
243   8    -535.697327044880     -10.695400000000    -525.001927044880
243   9    -535.571876218443     -10.668400000000    -524.903476218443
243  10    -535.432574684632     -10.638400000000    -524.794174684632
243  11    -535.279463775102     -10.605500000000    -524.673963775102
243  12    -535.112592824624     -10.569600000000    -524.542992824624
243  13    -534.932018371469     -10.530700000000    -524.401318371470
243  14    -534.737802419048     -10.488900000000    -524.248902419047
243  15    -534.530009532863     -10.444100000000    -524.085909532863
243  16    -534.308702528054     -10.396500000000    -523.912202528055
243  17    -534.073936483914     -10.345900000000    -523.728036483914
243  18    -533.825750802999     -10.292400000000    -523.533350802999
243  19    -533.564159013579     -10.236000000000    -523.328159013578
243  20    -533.289135995368     -10.176700000000    -523.112435995367
244   0    -548.141935311987      -9.818400000000    -538.323535311986
244   1    -548.128060224245      -9.815500000000    -538.312560224245
244   2    -548.100310675362      -9.809800000000    -538.290510675362
244   3    -548.058688222388      -9.801200000000    -538.257488222388
244   4    -548.003195941704      -9.789700000000    -538.213495941704
244   5    -547.933839265270      -9.775300000000    -538.158539265270
244   6    -547.850627007763      -9.758100000000    -538.092527007763
244   7    -547.753572509295      -9.738000000000    -538.015572509295
244   8    -547.642694799574      -9.715100000000    -537.927594799574
244   9    -547.518019670549      -9.689300000000    -537.828719670550
244  10    -547.379580525737      -9.660700000000    -537.718880525736
244  11    -547.227418855629      -9.629200000000    -537.598218855629
244  12    -547.061584169719      -9.594900000000    -537.466684169719
244  13    -546.882133196884      -9.557800000000    -537.324333196884
244  14    -546.689128147019      -9.517900000000    -537.171228147019
244  15    -546.482633808004      -9.475200000000    -537.007433808004
244  16    -546.262713233231      -9.429700000000    -536.833013233231
244  17    -546.029421756135      -9.381400000000    -536.648021756135
244  18    -545.782799049296      -9.330300000000    -536.452499049296
244  19    -545.522858926890      -9.276500000000    -536.246358926889
244  20    -545.249576570423      -9.219900000000    -536.029676570423
245   0    -560.547764386173      -8.904900000000    -551.642864386172
245   1    -560.533975316140      -8.902100000000    -551.631875316139
245   2    -560.506397818557      -8.896600000000    -551.609797818557
245   3    -560.465033482243      -8.888400000000    -551.576633482243
245   4    -560.409885431230      -8.877500000000    -551.532385431231
245   5    -560.340959161013      -8.863800000000    -551.477159161013
245   6    -560.258263565688      -8.847300000000    -551.410963565687
245   7    -560.161812080668      -8.828200000000    -551.333612080668
245   8    -560.051623846849      -8.806300000000    -551.245323846849
245   9    -559.927724783249      -8.781700000000    -551.146024783249
245  10    -559.790148436339      -8.754400000000    -551.035748436339
245  11    -559.638936455449      -8.724400000000    -550.914536455449
245  12    -559.474138524791      -8.691700000000    -550.782438524790
245  13    -559.295811563848      -8.656200000000    -550.639611563848
245  14    -559.104017989006      -8.618200000000    -550.485817989006
245  15    -558.898822810515      -8.577400000000    -550.321422810514
245  16    -558.680289320025      -8.534000000000    -550.146289320025
245  17    -558.448473105109      -8.487900000000    -549.960573105110
245  18    -558.203414108372      -8.439200000000    -549.764214108372
245  19    -557.945126429897      -8.387900000000    -549.557226429898
245  20    -557.673585552983      -8.334000000000    -549.339585552982
246   0    -573.420198492577      -8.058900000000    -565.361298492578
246   1    -573.406495481143      -8.056300000000    -565.350195481143
246   2    -573.379090116642      -8.051100000000    -565.327990116642
246   3    -573.337984019659      -8.043200000000    -565.294784019658
246   4    -573.283180361879      -8.032800000000    -565.250380361878
246   5    -573.214684702330      -8.019700000000    -565.194984702331
246   6    -573.132506014528      -8.004100000000    -565.128406014528
246   7    -573.036657829190      -7.985800000000    -565.050857829189
246   8    -572.927159398396      -7.965000000000    -564.962159398396
246   9    -572.804036768234      -7.941500000000    -564.862536768234
246  10    -572.667323628130      -7.915500000000    -564.751823628130
246  11    -572.517061786250      -7.886900000000    -564.630161786250
246  12    -572.353301101529      -7.855700000000    -564.497601101529
246  13    -572.176098684054      -7.822000000000    -564.354098684054
246  14    -571.985517156700      -7.785700000000    -564.199817156699
246  15    -571.781621752089      -7.746800000000    -564.034821752089
246  16    -571.564476000127      -7.705500000000    -563.858976000127
246  17    -571.334135742528      -7.661600000000    -563.672535742528
246  18    -571.090641191920      -7.615200000000    -563.475441191919
246  19    -570.834006734293      -7.566300000000    -563.267706734293
246  20    -570.564208154737      -7.514900000000    -563.049308154737
247   0    -586.762297449480      -7.276700000000    -579.485597449480
247   1    -586.748680537535      -7.274200000000    -579.474480537536
247   2    -586.721447387896      -7.269300000000    -579.452147387896
247   3    -586.680599652916      -7.261800000000    -579.418799652915
247   4    -586.626140551929      -7.251800000000    -579.374340551929
247   5    -586.558075707501      -7.239400000000    -579.318675707501
247   6    -586.476414172565      -7.224500000000    -579.251914172565
247   7    -586.381169573141      -7.207100000000    -579.174069573141
247   8    -586.272361272494      -7.187200000000    -579.085161272494
247   9    -586.150015443785      -7.164900000000    -578.985115443785
247  10    -586.014165919390      -7.140100000000    -578.874065919390
247  11    -585.864854666314      -7.112900000000    -578.751954666314
247  12    -585.702131718215      -7.083200000000    -578.618931718214
247  13    -585.526054375782      -7.051100000000    -578.474954375783
247  14    -585.336685468381      -7.016500000000    -578.320185468381
247  15    -585.134090451005      -6.979600000000    -578.154490451006
247  16    -584.918333091817      -6.940200000000    -577.978133091817
247  17    -584.689469486671      -6.898400000000    -577.791069486671
247  18    -584.447540118218      -6.854300000000    -577.593240118218
247  19    -584.192559658357      -6.807700000000    -577.384859658357
247  20    -583.924504193968      -6.758900000000    -577.165604193968
248   0    -600.577135681755      -6.554600000000    -594.022535681755
248   1    -600.563604910189      -6.552200000000    -594.011404910189
248   2    -600.536544057193      -6.547500000000    -593.989044057193
248   3    -600.495954806886      -6.540400000000    -593.955554806887
248   4    -600.441840426255      -6.530900000000    -593.910940426255
248   5    -600.374206601399      -6.519100000000    -593.855106601399
248   6    -600.293062464671      -6.504900000000    -593.788162464672
248   7    -600.198421737393      -6.488300000000    -593.710121737393
248   8    -600.090303894017      -6.469400000000    -593.620903894018
248   9    -599.968735234773      -6.448200000000    -593.520535234773
248  10    -599.833749734991      -6.424600000000    -593.409149734991
248  11    -599.685389520514      -6.398700000000    -593.286689520514
248  12    -599.523704799720      -6.370500000000    -593.153204799720
248  13    -599.348753063905      -6.339900000000    -593.008853063905
248  14    -599.160597348921      -6.307100000000    -592.853497348921
248  15    -598.959303332136      -6.272000000000    -592.687303332136
248  16    -598.744935019969      -6.234500000000    -592.510435019969
248  17    -598.517548762412      -6.194800000000    -592.322748762412
248  18    -598.277185312141      -6.152800000000    -592.124385312140
248  19    -598.023859626962      -6.108600000000    -591.915259626962
248  20    -597.757548095546      -6.062200000000    -591.695348095546
249   0    -614.867802220865      -5.888900000000    -608.978902220865
249   1    -614.854357630569      -5.886700000000    -608.967657630569
249   2    -614.827469155996      -5.882200000000    -608.945269155996
249   3    -614.787138513034      -5.875400000000    -608.911738513034
249   4    -614.733369016319      -5.866400000000    -608.866969016320
249   5    -614.666166415488      -5.855200000000    -608.810966415488
249   6    -614.585539922311      -5.841700000000    -608.743839922311
249   7    -614.491503353411      -5.826000000000    -608.665503353411
249   8    -614.384076294429      -5.808100000000    -608.575976294429
249   9    -614.263285172662      -5.787900000000    -608.475385172662
249  10    -614.129164106398      -5.765500000000    -608.363664106398
249  11    -613.981755380314      -5.740900000000    -608.240855380314
249  12    -613.821109377510      -5.714100000000    -608.107009377510
249  13    -613.647283779887      -5.685100000000    -607.962183779887
249  14    -613.460341829786      -5.653900000000    -607.806441829785
249  15    -613.260349426947      -5.620500000000    -607.639849426947
249  16    -613.047370816045      -5.584900000000    -607.462470816045
249  17    -612.821462601214      -5.547200000000    -607.274262601214
249  18    -612.582665805151      -5.507400000000    -607.075265805151
249  19    -612.330995671571      -5.465400000000    -606.865595671571
249  20    -612.066428890937      -5.421300000000    -606.645128890937
250   0    -629.637400704868      -5.276600000000    -624.360800704867
250   1    -629.624042336732      -5.274400000000    -624.349642336731
250   2    -629.597326322363      -5.270200000000    -624.327126322363
250   3    -629.557254409416      -5.263800000000    -624.293454409416
250   4    -629.503829960180      -5.255200000000    -624.248629960181
250   5    -629.437058787825      -5.244600000000    -624.192458787825
250   6    -629.356950183540      -5.231800000000    -624.125150183540
250   7    -629.263518059252      -5.216800000000    -624.046718059251
250   8    -629.156782111786      -5.199800000000    -623.956982111786
250   9    -629.036768895511      -5.180700000000    -623.856068895511
250  10    -628.903512671667      -5.159400000000    -623.744112671668
250  11    -628.757055883770      -5.136100000000    -623.620955883770
250  12    -628.597449089640      -5.110700000000    -623.486749089640
250  13    -628.424750161784      -5.083100000000    -623.341650161784
250  14    -628.239022549031      -5.053600000000    -623.185422549032
250  15    -628.040332373494      -5.021900000000    -623.018432373495
250  16    -627.828744118104      -4.988200000000    -622.840544118105
250  17    -627.604314641134      -4.952400000000    -622.651914641135
250  18    -627.367085235307      -4.914700000000    -622.452385235307
250  19    -627.117071430243      -4.874900000000    -622.242171430244
250  20    -626.854250218197      -4.833100000000    -622.021150218197
251   0    -644.889049378408      -4.714400000000    -640.174649378409
251   1    -644.875777273323      -4.712400000000    -640.163377273323
251   2    -644.849233800939      -4.708300000000    -640.140933800939
251   3    -644.809420740679      -4.702300000000    -640.107120740679
251   4    -644.756341502483      -4.694200000000    -640.062141502483
251   5    -644.690001963056      -4.684100000000    -640.005901963055
251   6    -644.610411493005      -4.671900000000    -639.938511493006
251   7    -644.517584099561      -4.657800000000    -639.859784099561
251   8    -644.411539590735      -4.641700000000    -639.769839590735
251   9    -644.292304647965      -4.623500000000    -639.668804647966
251  10    -644.159913675445      -4.603400000000    -639.556513675445
251  11    -644.014409275529      -4.581300000000    -639.433109275529
251  12    -643.855842180757      -4.557200000000    -639.298642180757
251  13    -643.684270454243      -4.531200000000    -639.153070454243
251  14    -643.499757751304      -4.503100000000    -638.996657751303
251  15    -643.302370416424      -4.473200000000    -638.829170416423
251  16    -643.092173170791      -4.441300000000    -638.650873170791
251  17    -642.869223126819      -4.407400000000    -638.461823126819
251  18    -642.633561847253      -4.371700000000    -638.261861847253
251  19    -642.385205147623      -4.334000000000    -638.051205147623
251  20    -642.124130321973      -4.294500000000    -637.829630321972
252   0    -660.625881092724      -4.199500000000    -656.426381092725
252   1    -660.612695291580      -4.197600000000    -656.415095291580
252   2    -660.586324442962      -4.193800000000    -656.392524442962
252   3    -660.546770358059      -4.188100000000    -656.358670358059
252   4    -660.494036494465      -4.180400000000    -656.313636494465
252   5    -660.428128792417      -4.170800000000    -656.257328792417
252   6    -660.349056701943      -4.159400000000    -656.189656701944
252   7    -660.256834325576      -4.146000000000    -656.110834325576
252   8    -660.151481582512      -4.130800000000    -656.020681582512
252   9    -660.033025281260      -4.113600000000    -655.919425281260
252  10    -659.901499968968      -4.094600000000    -655.806899968968
252  11    -659.756948406827      -4.073700000000    -655.683248406826
252  12    -659.599421502099      -4.050900000000    -655.548521502098
252  13    -659.428977508501      -4.026200000000    -655.402777508501
252  14    -659.245680287839      -3.999800000000    -655.245880287840
252  15    -659.049596406973      -3.971400000000    -655.078196406972
252  16    -658.840790825343      -3.941300000000    -654.899490825343
252  17    -658.619320909505      -3.909300000000    -654.710020909505
252  18    -658.385228492228      -3.875500000000    -654.509728492228
252  19    -658.138529674947      -3.839900000000    -654.298629674947
252  20    -657.879202053500      -3.802600000000    -654.076602053500
253   0    -676.851043305651      -3.729200000000    -673.121843305651
253   1    -676.837943849338      -3.727400000000    -673.110543849338
253   2    -676.811745706266      -3.723800000000    -673.087945706266
253   3    -676.772450719393      -3.718400000000    -673.054050719393
253   4    -676.720062393960      -3.711200000000    -673.008862393961
253   5    -676.654586733744      -3.702100000000    -672.952486733744
253   6    -676.576033268190      -3.691300000000    -672.884733268190
253   7    -676.484416195131      -3.678700000000    -672.805716195130
253   8    -676.379755544953      -3.664300000000    -672.715455544952
253   9    -676.262078253232      -3.648100000000    -672.613978253232
253  10    -676.131419010072      -3.630100000000    -672.501319010072
253  11    -675.987820735499      -3.610400000000    -672.377420735499
253  12    -675.831334511499      -3.588900000000    -672.242434511499
253  13    -675.662018782392      -3.565600000000    -672.096418782392
253  14    -675.479937616474      -3.540700000000    -671.939237616474
253  15    -675.285157802975      -3.513900000000    -671.771257802976
253  16    -675.077744539596      -3.485500000000    -671.592244539595
253  17    -674.857755447028      -3.455300000000    -671.402455447028
253  18    -674.625232628065      -3.423500000000    -671.201732628065
253  19    -674.380192470051      -3.389900000000    -670.990292470051
253  20    -674.122612870615      -3.354700000000    -670.767912870615
254   0    -693.567698081605      -3.300900000000    -690.266798081605
254   1    -693.554685011014      -3.299200000000    -690.255485011014
254   2    -693.528659655269      -3.295800000000    -690.232859655270
254   3    -693.489623889096      -3.290700000000    -690.198923889096
254   4    -693.437581265388      -3.283900000000    -690.153681265388
254   5    -693.372537851455      -3.275400000000    -690.097137851455
254   6    -693.294503256162      -3.265200000000    -690.029303256162
254   7    -693.203491772645      -3.253300000000    -689.950191772645
254   8    -693.099523542475      -3.239700000000    -689.859823542475
254   9    -692.982625628299      -3.224500000000    -689.758125628299
254  10    -692.852832863174      -3.207500000000    -689.645332863173
254  11    -692.710188325964      -3.188900000000    -689.521288325964
254  12    -692.554743273376      -3.168700000000    -689.386043273375
254  13    -692.386556340335      -3.146800000000    -689.239756340335
254  14    -692.205691801626      -3.123300000000    -689.082391801626
254  15    -692.012216668851      -3.098100000000    -688.914116668851
254  16    -691.806196377966      -3.071300000000    -688.734896377966
254  17    -691.587688803804      -3.042900000000    -688.544788803804
254  18    -691.356736319183      -3.012900000000    -688.343836319184
254  19    -691.113355597354      -2.981400000000    -688.131955597354
254  20    -690.857524837735      -2.948300000000    -687.909224837735
255   0    -710.779022091602      -2.912100000000    -707.866922091603
255   1    -710.766095447623      -2.910500000000    -707.855595447623
255   2    -710.740242960986      -2.907300000000    -707.832942960987
255   3    -710.701466538184      -2.902500000000    -707.798966538184
255   4    -710.649769779762      -2.896100000000    -707.753669779761
255   5    -710.585158816564      -2.888100000000    -707.697058816564
255   6    -710.507643336874      -2.878500000000    -707.629143336874
255   7    -710.417237729131      -2.867300000000    -707.549937729132
255   8    -710.313962246092      -2.854500000000    -707.459462246092
255   9    -710.197844077475      -2.840200000000    -707.357644077475
255  10    -710.068918199288      -2.824300000000    -707.244618199288
255  11    -709.927227849236      -2.806800000000    -707.120427849235
255  12    -709.772824458743      -2.787800000000    -706.985024458743
255  13    -709.605766853343      -2.767200000000    -706.838566853343
255  14    -709.426119514308      -2.745100000000    -706.681019514307
255  15    -709.233949675612      -2.721400000000    -706.512549675612
255  16    -709.029323011468      -2.696300000000    -706.333023011469
255  17    -708.812297650849      -2.669600000000    -706.142697650849
255  18    -708.582916236596      -2.641500000000    -705.941416236597
255  19    -708.341195727868      -2.611900000000    -705.729295727868
255  20    -708.087114625874      -2.580800000000    -705.506314625874
256   0    -728.488206613246      -2.560300000000    -725.927906613246
256   1    -728.475366436769      -2.558800000000    -725.916566436769
256   2    -728.449686901020      -2.555800000000    -725.893886901020
256   3    -728.411169944261      -2.551300000000    -725.859869944260
256   4    -728.359819214686      -2.545300000000    -725.814519214686
256   5    -728.295640906675      -2.537700000000    -725.757940906675
256   6    -728.218644787931      -2.528700000000    -725.689944787930
256   7    -728.128845342194      -2.518300000000    -725.610545342195
256   8    -728.026262933410      -2.506300000000    -725.519962933409
256   9    -727.910924878364      -2.492800000000    -725.418124878363
256  10    -727.782866296019      -2.477900000000    -725.304966296019
256  11    -727.642130582918      -2.461500000000    -725.180630582918
256  12    -727.488769345206      -2.443700000000    -725.045069345207
256  13    -727.322841599022      -2.424400000000    -724.898441599022
256  14    -727.144412032125      -2.403600000000    -724.740812032125
256  15    -726.953548100864      -2.381500000000    -724.572048100864
256  16    -726.750315717707      -2.357900000000    -724.392415717707
256  17    -726.534773265767      -2.332900000000    -724.201873265767
256  18    -726.306963657909      -2.306600000000    -724.000363657909
256  19    -726.066904139198      -2.278800000000    -723.788104139197
256  20    -725.814573512636      -2.249700000000    -723.564873512636
257   0    -746.698457530732      -2.243000000000    -744.455457530731
257   1    -746.685703862648      -2.241600000000    -744.444103862647
257   2    -746.660197359568      -2.238800000000    -744.421397359568
257   3    -746.621939991522      -2.234600000000    -744.387339991522
257   4    -746.570935454355      -2.229000000000    -744.341935454355
257   5    -746.507190005984      -2.221900000000    -744.285290005984
257   6    -746.430713493527      -2.213500000000    -744.217213493527
257   7    -746.341520496030      -2.203700000000    -744.137820496030
257   8    -746.239631488623      -2.192500000000    -744.047131488623
257   9    -746.125073915161      -2.179900000000    -743.945173915161
257  10    -745.997883037563      -2.165900000000    -743.831983037563
257  11    -745.858102411206      -2.150600000000    -743.707502411206
257  12    -745.705783816960      -2.133900000000    -743.571883816961
257  13    -745.540986461565      -2.115800000000    -743.425186461566
257  14    -745.363775239273      -2.096400000000    -743.267375239272
257  15    -745.174217828802      -2.075700000000    -743.098517828802
257  16    -744.972380380878      -2.053700000000    -742.918680380877
257  17    -744.758321532753      -2.030300000000    -742.728021532753
257  18    -744.532084467316      -2.005700000000    -742.526384467316
257  19    -744.293686715540      -1.979700000000    -742.313986715540
257  20    -744.043107382218      -1.952600000000    -742.090507382218
258   0    -765.412995334847      -1.957900000000    -763.455095334847
258   1    -765.400328216047      -1.956600000000    -763.443728216046
258   2    -765.374994827417      -1.953900000000    -763.421094827417
258   3    -765.336997170755      -1.950000000000    -763.386997170755
258   4    -765.286338989559      -1.944700000000    -763.341638989558
258   5    -765.223026605278      -1.938100000000    -763.284926605277
258   6    -765.147069944451      -1.930300000000    -763.216769944452
258   7    -765.058483681426      -1.921100000000    -763.137383681426
258   8    -764.957288402518      -1.910600000000    -763.046688402518
258   9    -764.843511678655      -1.898900000000    -762.944611678655
258  10    -764.717188914707      -1.885800000000    -762.831388914707
258  11    -764.578363824889      -1.871500000000    -762.706863824889
258  12    -764.427088364792      -1.855900000000    -762.571188364793
258  13    -764.263421931763      -1.839100000000    -762.424321931762
258  14    -764.087429626539      -1.821000000000    -762.266429626539
258  15    -763.899179350214      -1.801600000000    -762.097579350214
258  16    -763.698737491768      -1.781100000000    -761.917637491769
258  17    -763.486162942595      -1.759300000000    -761.726862942595
258  18    -763.261499155606      -1.736300000000    -761.525199155606
258  19    -763.024763947682      -1.712100000000    -761.312663947682
258  20    -762.775936725406      -1.686800000000    -761.089136725406
259   0    -784.635055122972      -1.702400000000    -782.932655122971
259   1    -784.622474594345      -1.701200000000    -782.921274594344
259   2    -784.597314401946      -1.698700000000    -782.898614401946
259   3    -784.559576579340      -1.695000000000    -782.864576579340
259   4    -784.509264917675      -1.690100000000    -782.819164917675
259   5    -784.446385801936      -1.684000000000    -782.762385801936
259   6    -784.370949238082      -1.676700000000    -782.694249238082
259   7    -784.282969995761      -1.668100000000    -782.614869995761
259   8    -784.182468772476      -1.658300000000    -782.524168772477
259   9    -784.069473266225      -1.647400000000    -782.422073266224
259  10    -783.944019024829      -1.635200000000    -782.308819024830
259  11    -783.806149921345      -1.621900000000    -782.184249921344
259  12    -783.655918086082      -1.607400000000    -782.048518086082
259  13    -783.493383106992      -1.591700000000    -781.901683106992
259  14    -783.318610291303      -1.574800000000    -781.743810291302
259  15    -783.131667762479      -1.556800000000    -781.574867762479
259  16    -782.932622147758      -1.537700000000    -781.394922147758
259  17    -782.721532592672      -1.517400000000    -781.204132592672
259  18    -782.498442820157      -1.496100000000    -781.002342820157
259  19    -782.263370933002      -1.473600000000    -780.789770933002
259  20    -782.016296639581      -1.450000000000    -780.566296639580
260   0    -804.367886599073      -1.474200000000    -802.893686599073
260   1    -804.355392701509      -1.473100000000    -802.882292701509
260   2    -804.330405787122      -1.470800000000    -802.859605787122
260   3    -804.292927921242      -1.467400000000    -802.825527921242
260   4    -804.242962942670      -1.462800000000    -802.780162942670
260   5    -804.180517299926      -1.457100000000    -802.723417299926
260   6    -804.105601078386      -1.450300000000    -802.655301078386
260   7    -804.018229143003      -1.442400000000    -802.575829143003
260   8    -803.918422302464      -1.433300000000    -802.485122302464
260   9    -803.806208381836      -1.423100000000    -802.383108381837
260  10    -803.681623071898      -1.411800000000    -802.269823071899
260  11    -803.544710404541      -1.399400000000    -802.145310404540
260  12    -803.395522684796      -1.385900000000    -802.009622684796
260  13    -803.234119691221      -1.371300000000    -801.862819691220
260  14    -803.060566937531      -1.355700000000    -801.704866937531
260  15    -802.874932769564      -1.339000000000    -801.535932769564
260  16    -802.677284052813      -1.321200000000    -801.356084052813
260  17    -802.467680186951      -1.302400000000    -801.165280186951
260  18    -802.246165164937      -1.282600000000    -800.963565164938
260  19    -802.012757375467      -1.261700000000    -800.751057375467
260  20    -801.767436828708      -1.239900000000    -800.527536828708
261   0    -824.614754073717      -1.271200000000    -823.343554073716
261   1    -824.602346848108      -1.270100000000    -823.332246848108
261   2    -824.577533293513      -1.268000000000    -823.309533293513
261   3    -824.540315507031      -1.264800000000    -823.275515507031
261   4    -824.490697375113      -1.260600000000    -823.230097375113
261   5    -824.428685409815      -1.255300000000    -823.173385409816
261   6    -824.354289775932      -1.249000000000    -823.105289775933
261   7    -824.267525433718      -1.241600000000    -823.025925433718
261   8    -824.168413303048      -1.233200000000    -822.935213303048
261   9    -824.056981336058      -1.223700000000    -822.833281336058
261  10    -823.933265366481      -1.213200000000    -822.720065366480
261  11    -823.797309585045      -1.201700000000    -822.595609585045
261  12    -823.649166471503      -1.189200000000    -822.459966471502
261  13    -823.488895995016      -1.175700000000    -822.313195995017
261  14    -823.316563875791      -1.161200000000    -822.155363875791
261  15    -823.132238682036      -1.145700000000    -821.986538682036
261  16    -822.935987517501      -1.129300000000    -821.806687517502
261  17    -822.727870035999      -1.111900000000    -821.615970035999
261  18    -822.507930500513      -1.093500000000    -821.414430500513
261  19    -822.276187585646      -1.074300000000    -821.201887585646
261  20    -822.032621603356      -1.054100000000    -820.978521603355
262   0    -845.378936464055      -1.091000000000    -844.287936464055
262   1    -845.366615951291      -1.090000000000    -844.276615951290
262   2    -845.341975838269      -1.088000000000    -844.253975838269
262   3    -845.305018253855      -1.085100000000    -844.219918253855
262   4    -845.255747132154      -1.081200000000    -844.174547132155
262   5    -845.194169048754      -1.076300000000    -844.117869048754
262   6    -845.120294247870      -1.070400000000    -844.049894247870
262   7    -845.034137785058      -1.063600000000    -843.970537785057
262   8    -844.935720691379      -1.055800000000    -843.879920691378
262   9    -844.825071046041      -1.047000000000    -843.778071046041
262  10    -844.702224825728      -1.037300000000    -843.664924825728
262  11    -844.567226380007      -1.026700000000    -843.540526380007
262  12    -844.420128363352      -1.015100000000    -843.405028363352
262  13    -844.260990935529      -1.002700000000    -843.258290935530
262  14    -844.089880023233      -0.989248000000    -843.100632023234
262  15    -843.906864417046      -0.974943000000    -842.931921417046
262  16    -843.712011458974      -0.959748000000    -842.752263458973
262  17    -843.505381056968      -0.943675000000    -842.561706056968
262  18    -843.287017744036      -0.926737000000    -842.360280744036
262  19    -843.056940480688      -0.908948000000    -842.147992480688
262  20    -842.815129880674      -0.890324000000    -841.924805880674
263   0    -866.663727293831      -0.931540000000    -865.732187293831
263   1    -866.651493534802      -0.930633000000    -865.720860534801
263   2    -866.627026945133      -0.928819000000    -865.698207945134
263   3    -866.590329685460      -0.926099000000    -865.664230685460
263   4    -866.541405737536      -0.922477000000    -865.618928737535
263   5    -866.480261740486      -0.917955000000    -865.562306740486
263   6    -866.406908017942      -0.912536000000    -865.494372017943
263   7    -866.321359720765      -0.906226000000    -865.415133720765
263   8    -866.223637991201      -0.899030000000    -865.324607991201
263   9    -866.113771035527      -0.890953000000    -865.222818035527
263  10    -865.991794973383      -0.882002000000    -865.109792973382
263  11    -865.857754313171      -0.872185000000    -864.985569313170
263  12    -865.711701884087      -0.861511000000    -864.850190884087
263  13    -865.553698036503      -0.849988000000    -864.703710036503
263  14    -865.383808903602      -0.837626000000    -864.546182903603
263  15    -865.202103498338      -0.824436000000    -864.377667498338
263  16    -865.008649400973      -0.810431000000    -864.198218400973
263  17    -864.803506773600      -0.795621000000    -864.007885773600
263  18    -864.586720419249      -0.780020000000    -863.806700419249
263  19    -864.358309584338      -0.763643000000    -863.594666584338
263  20    -864.118255184407      -0.746504000000    -863.371751184408
264   0    -888.472434693384      -0.790814000000    -887.681620693384
264   1    -888.460287728979      -0.789977000000    -887.670310728979
264   2    -888.435994744446      -0.788304000000    -887.647690744446
264   3    -888.399557932183      -0.785796000000    -887.613761932183
264   4    -888.350981321598      -0.782455000000    -887.568526321598
264   5    -888.290271615349      -0.778285000000    -887.511986615349
264   6    -888.217439216490      -0.773289000000    -887.444150216490
264   7    -888.132499371179      -0.767471000000    -887.365028371180
264   8    -888.035473332853      -0.760838000000    -887.274635332852
264   9    -887.926389434857      -0.753394000000    -887.172995434857
264  10    -887.805283939784      -0.745146000000    -887.060137939784
264  11    -887.672201514875      -0.736103000000    -886.936098514875
264  12    -887.527195164047      -0.726272000000    -886.800923164047
264  13    -887.370325428277      -0.715662000000    -886.654663428278
264  14    -887.201658647236      -0.704283000000    -886.497375647236
264  15    -887.021264056251      -0.692146000000    -886.329118056251
264  16    -886.829209473839      -0.679262000000    -886.149947473840
264  17    -886.625555316235      -0.665644000000    -885.959911316235
264  18    -886.410346656491      -0.651305000000    -885.759041656491
264  19    -886.183603026934      -0.636258000000    -885.547345026934
264  20    -885.945305644894      -0.620518000000    -885.324787644894
265   0    -910.808381399638      -0.666834000000    -910.141547399639
265   1    -910.796321270750      -0.666063000000    -910.130258270750
265   2    -910.772201973131      -0.664522000000    -910.107679973132
265   3    -910.736025730951      -0.662213000000    -910.073812730951
265   4    -910.687796621266      -0.659137000000    -910.028659621266
265   5    -910.627521410271      -0.655298000000    -909.972223410271
265   6    -910.555210580436      -0.650699000000    -909.904511580437
265   7    -910.470879473226      -0.645345000000    -909.825534473226
265   8    -910.374549453260      -0.639240000000    -909.735309453259
265   9    -910.266248980955      -0.632391000000    -909.633857980954
265  10    -910.146014461857      -0.624805000000    -909.521209461857
265  11    -910.013890722046      -0.616488000000    -909.397402722046
265  12    -909.869930940158      -0.607449000000    -909.262481940158
265  13    -909.714195847777      -0.597697000000    -909.116498847777
265  14    -909.546751991060      -0.587242000000    -908.959509991061
265  15    -909.367668827709      -0.576093000000    -908.791575827709
265  16    -909.177014414498      -0.564264000000    -908.612750414498
265  17    -908.974849421798      -0.551765000000    -908.423084421797
265  18    -908.761219192688      -0.538610000000    -908.222609192689
265  19    -908.536143545401      -0.524812000000    -908.011331545402
265  20    -908.299603999060      -0.510387000000    -907.789216999059
266   0    -933.674904756112      -0.557779000000    -933.117125756113
266   1    -933.662931503630      -0.557071000000    -933.105860503630
266   2    -933.638985974707      -0.555655000000    -933.083330974708
266   3    -933.603070425280      -0.553533000000    -933.049537425281
266   4    -933.555188980057      -0.550706000000    -933.004482980057
266   5    -933.495348468767      -0.547179000000    -932.948169468767
266   6    -933.423559453300      -0.542954000000    -932.880605453301
266   7    -933.339837370423      -0.538036000000    -932.801801370423
266   8    -933.244203695940      -0.532430000000    -932.711773695940
266   9    -933.136687017339      -0.526142000000    -932.610545017339
266  10    -933.017323883121      -0.519178000000    -932.498145883122
266  11    -932.886159278200      -0.511547000000    -932.374612278200
266  12    -932.743246555938      -0.503255000000    -932.239991555938
266  13    -932.588646638519      -0.494313000000    -932.094333638519
266  14    -932.422426278593      -0.484730000000    -931.937696278593
266  15    -932.244655156231      -0.474517000000    -931.770138156232
266  16    -932.055401566465      -0.463685000000    -931.591716566465
266  17    -931.854726433806      -0.452247000000    -931.402479433807
266  18    -931.642675371357      -0.440215000000    -931.202460371358
266  19    -931.419268483258      -0.427604000000    -930.991664483257
266  20    -931.184487590422      -0.414430000000    -930.770057590422
267   0    -957.075356712921      -0.462169000000    -956.613187712920
267   1    -957.063470377735      -0.461520000000    -956.601950377735
267   2    -957.039698699289      -0.460223000000    -956.579475699289
267   3    -957.004043965286      -0.458280000000    -956.545763965286
267   4    -956.956510348086      -0.455692000000    -956.500818348086
267   5    -956.897104740954      -0.452463000000    -956.444641740954
267   6    -956.825837785196      -0.448596000000    -956.377241785196
267   7    -956.742725012884      -0.444095000000    -956.298630012884
267   8    -956.647788011007      -0.438967000000    -956.208821011007
267   9    -956.541055494124      -0.433216000000    -956.107839494124
267  10    -956.422564153688      -0.426850000000    -955.995714153689
267  11    -956.292359133453      -0.419877000000    -955.872482133454
267  12    -956.150493961500      -0.412304000000    -955.738189961499
267  13    -955.997029750619      -0.404141000000    -955.592888750619
267  14    -955.832033459948      -0.395397000000    -955.436636459947
267  15    -955.655574991932      -0.386085000000    -955.269489991932
267  16    -955.467722879856      -0.376215000000    -955.091507879856
267  17    -955.268538302375      -0.365800000000    -954.902738302376
267  18    -955.058067142613      -0.354854000000    -954.703213142613
267  19    -954.836329790618      -0.343391000000    -954.492938790618
267  20    -954.603308369095      -0.331427000000    -954.271881369095
268   0    -981.013103826762      -0.378903000000    -980.634200826763
268   1    -981.001304449763      -0.378312000000    -980.622992449764
268   2    -980.977706703575      -0.377130000000    -980.600576703575
268   3    -980.942312907667      -0.375359000000    -980.566953907667
268   4    -980.895127282052      -0.373002000000    -980.522125282051
268   5    -980.836156783528      -0.370061000000    -980.466095783529
268   6    -980.765412132823      -0.366540000000    -980.398872132823
268   7    -980.682908957308      -0.362444000000    -980.320464957307
268   8    -980.588668955160      -0.357777000000    -980.230891955161
268   9    -980.482720968009      -0.352547000000    -980.130173968008
268  10    -980.365101830259      -0.346760000000    -980.018341830259
268  11    -980.235856844503      -0.340424000000    -979.895432844503
268  12    -980.095039713543      -0.333547000000    -979.761492713543
268  13    -979.942711740775      -0.326139000000    -979.616572740775
268  14    -979.778940091824      -0.318210000000    -979.460730091824
268  15    -979.603794891509      -0.309771000000    -979.294023891508
268  16    -979.417344911371      -0.300835000000    -979.116509911370
268  17    -979.219651584203      -0.291415000000    -978.928236584204
268  18    -979.010761063155      -0.281525000000    -978.729236063155
268  19    -978.790694024181      -0.271180000000    -978.519514024181
268  20    -978.559432891778      -0.260397000000    -978.299035891778
269   0   -1005.491527260929      -0.307041000000   -1005.184486260930
269   1   -1005.479814883007      -0.306506000000   -1005.173308883007
269   2   -1005.456391150857      -0.305436000000   -1005.150955150857
269   3   -1005.421258415716      -0.303834000000   -1005.117424415716
269   4   -1005.374420945247      -0.301701000000   -1005.072719945247
269   5   -1005.315885759784      -0.299041000000   -1005.016844759783
269   6   -1005.245663659473      -0.295857000000   -1004.949806659472
269   7   -1005.163770366988      -0.292154000000   -1004.871616366988
269   8   -1005.070227691692      -0.287938000000   -1004.782289691692
269   9   -1004.965064602285      -0.283215000000   -1004.681849602284
269  10   -1004.848318076125      -0.277992000000   -1004.570326076125
269  11   -1004.720033574643      -0.272278000000   -1004.447755574643
269  12   -1004.580264975361      -0.266080000000   -1004.314184975360
269  13   -1004.429073772280      -0.259410000000   -1004.169663772280
269  14   -1004.266527337514      -0.252277000000   -1004.014250337515
269  15   -1004.092696018255      -0.244694000000   -1003.848002018255
269  16   -1003.907648824300      -0.236673000000   -1003.670975824300
269  17   -1003.711447442582      -0.228228000000   -1003.483219442583
269  18   -1003.504138296274      -0.219374000000   -1003.284764296274
269  19   -1003.285742347239      -0.210126000000   -1003.075616347239
269  20   -1003.056242321764      -0.200502000000   -1002.855740321764
270   0   -1030.514022785311      -0.245767000000   -1030.268255785310
270   1   -1030.502397447357      -0.245287000000   -1030.257110447356
270   2   -1030.479147811025      -0.244326000000   -1030.234821811025
270   3   -1030.444276259321      -0.242888000000   -1030.201388259322
270   4   -1030.397787107560      -0.240974000000   -1030.156813107559
270   5   -1030.339687439610      -0.238587000000   -1030.101100439610
270   6   -1030.269988135035      -0.235732000000   -1030.034256135035
270   7   -1030.188705011812      -0.232413000000   -1029.956292011812
270   8   -1030.095859990492      -0.228636000000   -1029.867223990493
270   9   -1029.991482166842      -0.224407000000   -1029.767075166842
270  10   -1029.875608661177      -0.219734000000   -1029.655874661176
270  11   -1029.748285093761      -0.214626000000   -1029.533659093761
270  12   -1029.609565516841      -0.209090000000   -1029.400475516841
270  13   -1029.459511615022      -0.203139000000   -1029.256372615022
270  14   -1029.298190966908      -0.196781000000   -1029.101409966908
270  15   -1029.125674142060      -0.190030000000   -1028.935644142060
270  16   -1028.942030388534      -0.182899000000   -1028.759131388533
270  17   -1028.747321647402      -0.175401000000   -1028.571920647401
270  18   -1028.541594611861      -0.167552000000   -1028.374042611861
270  19   -1028.324870529681      -0.159368000000   -1028.165502529681
270  20   -1028.097132428941      -0.150868000000   -1027.946264428941
271   0   -1056.084000776381      -0.194201000000   -1055.889799776381
271   1   -1056.072462519285      -0.193773000000   -1055.878689519285
271   2   -1056.049387060553      -0.192918000000   -1055.856469060554
271   3   -1056.014776814958      -0.191636000000   -1055.823140814959
271   4   -1055.968636145466      -0.189932000000   -1055.778704145466
271   5   -1055.910972199480      -0.187807000000   -1055.723165199480
271   6   -1055.841795935984      -0.185267000000   -1055.656528935984
271   7   -1055.761123268256      -0.182315000000   -1055.578808268257
271   8   -1055.668976228035      -0.178958000000   -1055.490018228034
271   9   -1055.565384038155      -0.175202000000   -1055.390182038155
271  10   -1055.450383961887      -0.171055000000   -1055.279328961887
271  11   -1055.324021778333      -0.166525000000   -1055.157496778334
271  12   -1055.186351714460      -0.161621000000   -1055.024730714459
271  13   -1055.037435645478      -0.156354000000   -1054.881081645478
271  14   -1054.877341356479      -0.150735000000   -1054.726606356478
271  15   -1054.706139639398      -0.144776000000   -1054.561363639398
271  16   -1054.523899980547      -0.138489000000   -1054.385410980546
271  17   -1054.330684575137      -0.131891000000   -1054.198793575138
271  18   -1054.126540386390      -0.124996000000   -1054.001544386390
271  19   -1053.911488947982      -0.117821000000   -1053.793667947982
271  20   -1053.685513589783      -0.110384000000   -1053.575129589784
272   0   -1082.204886217208      -0.151283000000   -1082.053603217209
272   1   -1082.193435081860      -0.150904000000   -1082.042531081860
272   2   -1082.170533882508      -0.150148000000   -1082.020385882509
272   3   -1082.136185065694      -0.149015000000   -1081.987170065694
272   4   -1082.090393042032      -0.147508000000   -1081.942885042032
272   5   -1082.033165022463      -0.145630000000   -1081.887535022463
272   6   -1081.964512045387      -0.143386000000   -1081.821126045387
272   7   -1081.884450119387      -0.140781000000   -1081.743669119387
272   8   -1081.793001387386      -0.137819000000   -1081.655182387386
272   9   -1081.690195199291      -0.134509000000   -1081.555686199291
272  10   -1081.576068961324      -0.130856000000   -1081.445212961324
272  11   -1081.450668611425      -0.126871000000   -1081.323797611425
272  12   -1081.314048551283      -0.122562000000   -1081.191486551284
272  13   -1081.166270846712      -0.117939000000   -1081.048331846713
272  14   -1081.007403489295      -0.113014000000   -1080.894389489295
272  15   -1080.837517493336      -0.107800000000   -1080.729717493336
272  16   -1080.656682583405      -0.102309000000   -1080.554373583405
272  17   -1080.464961208855      -0.096557000000   -1080.368404208854
272  18   -1080.262400602927      -0.090559000000   -1080.171841602927
272  19   -1080.049022585209      -0.084332600000   -1079.964689985208
272  20   -1079.824810787359      -0.077896300000   -1079.746914487359
273   0   -1108.880118697451      -0.115942000000   -1108.764176697450
273   1   -1108.868754724741      -0.115609000000   -1108.753145724741
273   2   -1108.846027866550      -0.114945000000   -1108.731082866550
273   3   -1108.811940601187      -0.113950000000   -1108.697990601187
273   4   -1108.766497386917      -0.112628000000   -1108.653869386917
273   5   -1108.709705498215      -0.110981000000   -1108.598724498216
273   6   -1108.641576052903      -0.109015000000   -1108.532561052903
273   7   -1108.562125154863      -0.106732000000   -1108.455393154863
273   8   -1108.471375058206      -0.104141000000   -1108.367234058206
273   9   -1108.369355239908      -0.101246000000   -1108.268109239908
273  10   -1108.256103249146      -0.098056300000   -1108.158046949146
273  11   -1108.131665182697      -0.094579900000   -1108.037085282697
273  12   -1107.996095616970      -0.090826400000   -1107.905269216970
273  13   -1107.849456808386      -0.086806400000   -1107.762650408386
273  14   -1107.691816955014      -0.082531500000   -1107.609285455014
273  15   -1107.523247293534      -0.078014400000   -1107.445232893534
273  16   -1107.343817786769      -0.073269000000   -1107.270548786769
273  17   -1107.153591138214      -0.068310500000   -1107.085280638214
273  18   -1106.952614851132      -0.063155500000   -1106.889459351132
273  19   -1106.740911031020      -0.057822100000   -1106.683088931020
273  20   -1106.518463611328      -0.052329900000   -1106.466133711328
274   0   -1136.113152413360      -0.087174700000   -1136.025977713361
274   1   -1136.101875644180      -0.086885300000   -1136.014990344180
274   2   -1136.079323208931      -0.086307300000   -1135.993015908931
274   3   -1136.045497617689      -0.085442400000   -1135.960055217689
274   4   -1136.000403376373      -0.084293000000   -1135.916110376373
274   5   -1135.944047822991      -0.082862500000   -1135.861185322991
274   6   -1135.876442154784      -0.081155000000   -1135.795287154784
274   7   -1135.797602570937      -0.079175600000   -1135.718426970938
274   8   -1135.707551436747      -0.076930100000   -1135.630621336747
274   9   -1135.606318356260      -0.074425500000   -1135.531892856260
274  10   -1135.493941021606      -0.071669500000   -1135.422271521606
274  11   -1135.370465688400      -0.068670800000   -1135.301794888400
274  12   -1135.235947107773      -0.065439200000   -1135.170507907774
274  13   -1135.090447726750      -0.061985600000   -1135.028462126750
274  14   -1134.934035949890      -0.058321900000   -1134.875714049890
274  15   -1134.766783236243      -0.054461300000   -1134.712321936243
274  16   -1134.588759786891      -0.050418100000   -1134.538341686891
274  17   -1134.400028559466      -0.046208400000   -1134.353820159466
274  18   -1134.200637327258      -0.041849500000   -1134.158787827258
274  19   -1133.990608481668      -0.037360500000   -1133.953247981668
274  20   -1133.769926257941      -0.032762500000   -1133.737163757941
275   0   -1163.907456167778      -0.064114600000   -1163.843341567778
275   1   -1163.896266643017      -0.063865500000   -1163.832401143017
275   2   -1163.873888712490      -0.063368300000   -1163.810520412490
275   3   -1163.840324918042      -0.062624600000   -1163.777700318042
275   4   -1163.795579813240      -0.061636900000   -1163.733942913240
275   5   -1163.739660799631      -0.060408500000   -1163.679252299630
275   6   -1163.672579153871      -0.058943700000   -1163.613635453871
275   7   -1163.594351170449      -0.057247700000   -1163.537103470450
275   8   -1163.504999325849      -0.055326400000   -1163.449672925849
275   9   -1163.404553351186      -0.053186800000   -1163.351366551186
275  10   -1163.293051081544      -0.050836800000   -1163.242214281544
275  11   -1163.170538931376      -0.048285500000   -1163.122253431376
275  12   -1163.037071826533      -0.045542900000   -1162.991528926533
275  13   -1162.892712404646      -0.042620000000   -1162.850092404647
275  14   -1162.737529276761      -0.039529300000   -1162.697999976761
275  15   -1162.571594124304      -0.036284500000   -1162.535309624304
275  16   -1162.394977386610      -0.032900700000   -1162.362076686610
275  17   -1162.207742275452      -0.029394600000   -1162.178347675452
275  18   -1162.009936834144      -0.025784600000   -1161.984152234144
275  19   -1161.801583739995      -0.022091300000   -1161.779492439994
275  20   -1161.582667530038      -0.018337400000   -1161.564330130038
276   0   -1192.266513370138      -0.045964600000   -1192.220548770139
276   1   -1192.255411130687      -0.045753100000   -1192.209658030687
276   2   -1192.233207786664      -0.045331000000   -1192.187876786663
276   3   -1192.199905911679      -0.044700000000   -1192.155205911678
276   4   -1192.155510106954      -0.043862500000   -1192.111647606955
276   5   -1192.100027837568      -0.042822100000   -1192.057205737568
276   6   -1192.033470459598      -0.041582900000   -1191.991887559598
276   7   -1191.955854362835      -0.040150300000   -1191.915704062835
276   8   -1191.867202134947      -0.038530300000   -1191.828671834947
276   9   -1191.767543634121      -0.036730100000   -1191.730813534122
276  10   -1191.656916838395      -0.034757700000   -1191.622159138395
276  11   -1191.535368321058      -0.032622300000   -1191.502746021058
276  12   -1191.402953182684      -0.030334200000   -1191.372618982684
276  13   -1191.259734251508      -0.027904800000   -1191.231829451507
276  14   -1191.105780345064      -0.025347000000   -1191.080433345064
276  15   -1190.941163367152      -0.022675000000   -1190.918488367151
276  16   -1190.765953995361      -0.019904300000   -1190.746049695361
276  17   -1190.580215695607      -0.017052200000   -1190.563163495607
276  18   -1190.383996781226      -0.014137800000   -1190.369858981226
276  19   -1190.177320215433      -0.011181900000   -1190.166138315433
276  20   -1189.960170837056      -0.008206970000   -1189.951963867055
277   0   -1221.193822036465      -0.031974900000   -1221.161847136465
277   1   -1221.182807123213      -0.031798000000   -1221.151009123213
277   2   -1221.160778447474      -0.031444900000   -1221.129333547474
277   3   -1221.127738614625      -0.030917300000   -1221.096821314625
277   4   -1221.083692273538      -0.030217900000   -1221.053474373538
277   5   -1221.028646952827      -0.029350000000   -1220.999296952828
277   6   -1220.962614087989      -0.028318000000   -1220.934296087989
277   7   -1220.885610164116      -0.027127000000   -1220.858483164116
277   8   -1220.797657880064      -0.025783200000   -1220.771874680064
277   9   -1220.698787221089      -0.024293500000   -1220.674493721089
277  10   -1220.589036308182      -0.022666200000   -1220.566370108182
277  11   -1220.468451873470      -0.020910200000   -1220.447541673470
277  12   -1220.337089192249      -0.019035500000   -1220.318053692249
277  13   -1220.195011283358      -0.017053300000   -1220.177957983358
277  14   -1220.042287170821      -0.014975600000   -1220.027311570821
277  15   -1219.878988980809      -0.012815700000   -1219.866173280809
277  16   -1219.705187629168      -0.010587800000   -1219.694599829168
277  17   -1219.520946835954      -0.008307480000   -1219.512639355953
277  18   -1219.326315184525      -0.005991420000   -1219.320323764526
277  19   -1219.121315924007      -0.003657350000   -1219.117658574007
277  20   -1218.905934195015      -0.001319720000   -1218.904614475015
278   0   -1250.692894789377      -0.021404700000   -1250.671490089378
278   1   -1250.681967243216      -0.021258200000   -1250.660709043216
278   2   -1250.660113317542      -0.020965900000   -1250.639147417542
278   3   -1250.627335649498      -0.020529600000   -1250.606806049498
278   4   -1250.583638935611      -0.019951500000   -1250.563687435611
278   5   -1250.529030768028      -0.019234800000   -1250.509795968028
278   6   -1250.463522661663      -0.018383600000   -1250.445139061664
278   7   -1250.387131196914      -0.017402500000   -1250.369728696914
278   8   -1250.299879183820      -0.016297400000   -1250.283581783819
278   9   -1250.201796734709      -0.015074500000   -1250.186722234709
278  10   -1250.092922113525      -0.013741300000   -1250.079180813525
278  11   -1249.973302211233      -0.012305800000   -1249.960996411233
278  12   -1249.842992477849      -0.010777200000   -1249.832215277849
278  13   -1249.702056122819      -0.009164980000   -1249.692891142819
278  14   -1249.550562376653      -0.007478790000   -1249.543083586653
278  15   -1249.388583587896      -0.005723940000   -1249.382859647896
278  16   -1249.216190910652      -0.003875130000   -1249.212315780652
279   0   -1280.767258858082      -0.013423800000   -1280.753835058082
279   1   -1280.756418719902      -0.013302100000   -1280.743116619901
279   2   -1280.734739626072      -0.013059400000   -1280.721680226073
279   3   -1280.702224245507      -0.012696900000   -1280.689527345507
279   4   -1280.658877322380      -0.012216600000   -1280.646660722380
279   5   -1280.604706512376      -0.011620700000   -1280.593085812377
279   6   -1280.539723409828      -0.010911300000   -1280.528812109828
279   7   -1280.463944690434      -0.010089200000   -1280.453855490434
279   8   -1280.377393275422      -0.009149420000   -1280.368243855422
279   9   -1280.280099404188      -0.008058000000   -1280.272041404188
--------------------------------------------------------------------------------------


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Su_Rb85.inp <==
E0 -80.3083
maxlevels 451
fit 1 0
fit 2 0
fit 3 0
fit 4 0
fit 0 1
fit 0 2
fit 0 3
fit 0 4
fit 1 1
fit 1 2
fit 2 1
   0    0      -78.4390  0.0026647403 -5.5310441E-09 -1.5634688E-14 -1.3885448E-19 -1.4781742E-24 -1.8352510E-29 -2.5562176E-34
   0    1      -78.4337  0.0026647182 -5.5311379E-09 -1.5635798E-14 -1.3886926E-19 -1.4783945E-24 -1.8356089E-29 -2.5568235E-34
   0    2      -78.4230  0.0026646739 -5.5313255E-09 -1.5638021E-14 -1.3889884E-19 -1.4788351E-24 -1.8363250E-29 -2.5580359E-34
   0    3      -78.4070  0.0026646075 -5.5316070E-09 -1.5641355E-14 -1.3894321E-19 -1.4794964E-24 -1.8373998E-29 -2.5598550E-34
   0    4      -78.3857  0.0026645190 -5.5319825E-09 -1.5645802E-14 -1.3900241E-19 -1.4803787E-24 -1.8388340E-29 -2.5622838E-34
   0    5      -78.3591  0.0026644084 -5.5324519E-09 -1.5651363E-14 -1.3907645E-19 -1.4814825E-24 -1.8406286E-29 -2.5653225E-34
   0    6      -78.3271  0.0026642756 -5.5330155E-09 -1.5658041E-14 -1.3916538E-19 -1.4828085E-24 -1.8427850E-29 -2.5689737E-34
   0    7      -78.2898  0.0026641207 -5.5336733E-09 -1.5665837E-14 -1.3926923E-19 -1.4843575E-24 -1.8453048E-29 -2.5732413E-34
   0    8      -78.2472  0.0026639436 -5.5344255E-09 -1.5674754E-14 -1.3938805E-19 -1.4861304E-24 -1.8481895E-29 -2.5781282E-34
   0    9      -78.1992  0.0026637443 -5.5352722E-09 -1.5684795E-14 -1.3952190E-19 -1.4881282E-24 -1.8514413E-29 -2.5836371E-34
   0   10      -78.1459  0.0026635229 -5.5362136E-09 -1.5695963E-14 -1.3967082E-19 -1.4903521E-24 -1.8550628E-29 -2.5897729E-34
   1    0      -74.7779  0.0026258909 -5.6877588E-09 -1.7284798E-14 -1.6149953E-19 -1.8594879E-24 -2.4108249E-29 -2.9162988E-34
   1    1      -74.7727  0.0026258681 -5.6878625E-09 -1.7286090E-14 -1.6151812E-19 -1.8597772E-24 -2.4112333E-29 -2.9169954E-34
   1    2      -74.7622  0.0026258226 -5.6880700E-09 -1.7288674E-14 -1.6155532E-19 -1.8603560E-24 -2.4120498E-29 -2.9183848E-34
   1    3      -74.7464  0.0026257544 -5.6883812E-09 -1.7292552E-14 -1.6161115E-19 -1.8612246E-24 -2.4132760E-29 -2.9204756E-34
   1    4      -74.7254  0.0026256634 -5.6887963E-09 -1.7297725E-14 -1.6168562E-19 -1.8623833E-24 -2.4149131E-29 -2.9232748E-34
   1    5      -74.6992  0.0026255496 -5.6893153E-09 -1.7304194E-14 -1.6177878E-19 -1.8638328E-24 -2.4169603E-29 -2.9267705E-34
   1    6      -74.6677  0.0026254130 -5.6899384E-09 -1.7311962E-14 -1.6189066E-19 -1.8655739E-24 -2.4194207E-29 -2.9309790E-34
   1    7      -74.6309  0.0026252537 -5.6906657E-09 -1.7321032E-14 -1.6202132E-19 -1.8676075E-24 -2.4222951E-29 -2.9358994E-34
   1    8      -74.5889  0.0026250716 -5.6914974E-09 -1.7331406E-14 -1.6217082E-19 -1.8699344E-24 -2.4255866E-29 -2.9415476E-34
   1    9      -74.5417  0.0026248667 -5.6924336E-09 -1.7343088E-14 -1.6233923E-19 -1.8725561E-24 -2.4292969E-29 -2.9479229E-34
   1   10      -74.4892  0.0026246390 -5.6934745E-09 -1.7356083E-14 -1.6252663E-19 -1.8754737E-24 -2.4334289E-29 -2.9550370E-34
   2    0      -71.2209  0.0025865275 -5.8533179E-09 -1.9156112E-14 -1.8580668E-19 -2.0994700E-24 -3.1412532E-29 -6.0305590E-34
   2    1      -71.2157  0.0025865041 -5.8534328E-09 -1.9157598E-14 -1.8582767E-19 -2.0998471E-24 -3.1420973E-29 -6.0316612E-34
   2    2      -71.2054  0.0025864572 -5.8536627E-09 -1.9160572E-14 -1.8586968E-19 -2.1006015E-24 -3.1437870E-29 -6.0338827E-34
   2    3      -71.1898  0.0025863870 -5.8540077E-09 -1.9165034E-14 -1.8593271E-19 -2.1017336E-24 -3.1463214E-29 -6.0372068E-34
   2    4      -71.1692  0.0025862933 -5.8544677E-09 -1.9170985E-14 -1.8601681E-19 -2.1032447E-24 -3.1497039E-29 -6.0416484E-34
   2    5      -71.1433  0.0025861762 -5.8550429E-09 -1.9178428E-14 -1.8612202E-19 -2.1051358E-24 -3.1539349E-29 -6.0471944E-34
   2    6      -71.1123  0.0025860357 -5.8557335E-09 -1.9187365E-14 -1.8624840E-19 -2.1074082E-24 -3.1590182E-29 -6.0538689E-34
   2    7      -71.0761  0.0025858717 -5.8565396E-09 -1.9197799E-14 -1.8639601E-19 -2.1100646E-24 -3.1649539E-29 -6.0616172E-34
   2    8      -71.0347  0.0025856843 -5.8574614E-09 -1.9209733E-14 -1.8656494E-19 -2.1131061E-24 -3.1717474E-29 -6.0705002E-34
   2    9      -70.9881  0.0025854734 -5.8584991E-09 -1.9223173E-14 -1.8675527E-19 -2.1165358E-24 -3.1794025E-29 -6.0804941E-34
   2   10      -70.9364  0.0025852391 -5.8596529E-09 -1.9238122E-14 -1.8696712E-19 -2.1203562E-24 -3.1879230E-29 -6.0916023E-34
   3    0      -67.7678  0.0025466258 -6.0264885E-09 -2.1075084E-14 -2.1774455E-19 -2.7103765E-24 -3.2485197E-29 -5.7623038E-34
   3    1      -67.7627  0.0025466017 -6.0266150E-09 -2.1076826E-14 -2.1777166E-19 -2.7107662E-24 -3.2493264E-29 -5.7652977E-34
   3    2      -67.7525  0.0025465534 -6.0268679E-09 -2.1080311E-14 -2.1782588E-19 -2.7115463E-24 -3.2509420E-29 -5.7712801E-34
   3    3      -67.7372  0.0025464811 -6.0272474E-09 -2.1085539E-14 -2.1790724E-19 -2.7127171E-24 -3.2533669E-29 -5.7802406E-34
   3    4      -67.7168  0.0025463847 -6.0277535E-09 -2.1092514E-14 -2.1801578E-19 -2.7142796E-24 -3.2566074E-29 -5.7922065E-34
   3    5      -67.6914  0.0025462641 -6.0283865E-09 -2.1101238E-14 -2.1815155E-19 -2.7162346E-24 -3.2606681E-29 -5.8071899E-34
   3    6      -67.6608  0.0025461194 -6.0291463E-09 -2.1111713E-14 -2.1831459E-19 -2.7185842E-24 -3.2655537E-29 -5.8251630E-34
   3    7      -67.6252  0.0025459506 -6.0300332E-09 -2.1123944E-14 -2.1850499E-19 -2.7213295E-24 -3.2712726E-29 -5.8461545E-34
   3    8      -67.5844  0.0025457576 -6.0310475E-09 -2.1137935E-14 -2.1872282E-19 -2.7244731E-24 -3.2778340E-29 -5.8701623E-34
   3    9      -67.5386  0.0025455405 -6.0321894E-09 -2.1153692E-14 -2.1896818E-19 -2.7280173E-24 -3.2852470E-29 -5.8971689E-34
   3   10      -67.4877  0.0025452992 -6.0334591E-09 -2.1171220E-14 -2.1924118E-19 -2.7319645E-24 -3.2935236E-29 -5.9272199E-34
   4    0      -64.4183  0.0025062036 -6.2094886E-09 -2.3191204E-14 -2.4714595E-19 -3.4561383E-24 -4.8610014E-29  2.9842727E-35
   4    1      -64.4133  0.0025061787 -6.2096277E-09 -2.3193181E-14 -2.4718051E-19 -3.4567220E-24 -4.8609549E-29  2.9800332E-35
   4    2      -64.4033  0.0025061291 -6.2099061E-09 -2.3197136E-14 -2.4724966E-19 -3.4578881E-24 -4.8608755E-29  2.9689166E-35
   4    3      -64.3882  0.0025060545 -6.2103237E-09 -2.3203072E-14 -2.4735342E-19 -3.4596382E-24 -4.8607496E-29  2.9537228E-35
   4    4      -64.3682  0.0025059552 -6.2108807E-09 -2.3210989E-14 -2.4749185E-19 -3.4619712E-24 -4.8605854E-29  2.9317740E-35
   4    5      -64.3431  0.0025058309 -6.2115771E-09 -2.3220892E-14 -2.4766502E-19 -3.4648876E-24 -4.8603795E-29  2.9038363E-35
   4    6      -64.3131  0.0025056819 -6.2124133E-09 -2.3232785E-14 -2.4787302E-19 -3.4683869E-24 -4.8601398E-29  2.8682158E-35
   4    7      -64.2780  0.0025055079 -6.2133894E-09 -2.3246673E-14 -2.4811595E-19 -3.4724695E-24 -4.8598580E-29  2.8253510E-35
   4    8      -64.2379  0.0025053091 -6.2145056E-09 -2.3262561E-14 -2.4839393E-19 -3.4771346E-24 -4.8595478E-29  2.7719900E-35
   4    9      -64.1928  0.0025050853 -6.2157622E-09 -2.3280457E-14 -2.4870711E-19 -3.4823831E-24 -4.8592000E-29  2.7098914E-35
   4   10      -64.1427  0.0025048366 -6.2171597E-09 -2.3300367E-14 -2.4905564E-19 -3.4882138E-24 -4.8588276E-29  2.6349179E-35
   5    0      -61.1723  0.0024652625 -6.4015625E-09 -2.5597822E-14 -2.7580953E-19 -3.4165813E-24 -8.3582892E-29 -2.6893903E-33
   5    1      -61.1674  0.0024652369 -6.4017161E-09 -2.5600029E-14 -2.7584370E-19 -3.4175847E-24 -8.3620511E-29 -2.6891491E-33
   5    2      -61.1575  0.0024651856 -6.4020234E-09 -2.5604443E-14 -2.7591207E-19 -3.4195928E-24 -8.3695772E-29 -2.6886692E-33
   5    3      -61.1427  0.0024651088 -6.4024843E-09 -2.5611066E-14 -2.7601470E-19 -3.4226077E-24 -8.3808697E-29 -2.6879594E-33
   5    4      -61.1230  0.0024650064 -6.4030991E-09 -2.5619901E-14 -2.7615169E-19 -3.4266340E-24 -8.3959207E-29 -2.6869957E-33
   5    5      -61.0983  0.0024648783 -6.4038678E-09 -2.5630950E-14 -2.7632315E-19 -3.4316775E-24 -8.4147249E-29 -2.6857582E-33
   5    6      -61.0688  0.0024647246 -6.4047908E-09 -2.5644219E-14 -2.7652923E-19 -3.4377442E-24 -8.4372801E-29 -2.6842532E-33
   5    7      -61.0342  0.0024645453 -6.4058682E-09 -2.5659711E-14 -2.7677012E-19 -3.4448428E-24 -8.4635752E-29 -2.6824448E-33
   5    8      -60.9948  0.0024643402 -6.4071003E-09 -2.5677433E-14 -2.7704603E-19 -3.4529819E-24 -8.4936090E-29 -2.6803332E-33
   5    9      -60.9505  0.0024641096 -6.4084874E-09 -2.5697392E-14 -2.7735721E-19 -3.4621733E-24 -8.5273665E-29 -2.6778786E-33
   5   10      -60.9012  0.0024638532 -6.4100299E-09 -2.5719594E-14 -2.7770395E-19 -3.4724286E-24 -8.5648345E-29 -2.6750512E-33
   6    0      -58.0293  0.0024237969 -6.6003653E-09 -2.8058947E-14 -3.3083563E-19 -4.6506604E-24 -3.5509671E-29 -6.2080567E-34
   6    1      -58.0245  0.0024237705 -6.6005336E-09 -2.8061594E-14 -3.3088214E-19 -4.6510868E-24 -3.5518352E-29 -6.2277152E-34
   6    2      -58.0148  0.0024237177 -6.6008704E-09 -2.8066888E-14 -3.3097517E-19 -4.6519392E-24 -3.5535885E-29 -6.2673302E-34
   6    3      -58.0002  0.0024236385 -6.6013757E-09 -2.8074833E-14 -3.3111475E-19 -4.6532199E-24 -3.5562281E-29 -6.3264744E-34
   6    4      -57.9808  0.0024235329 -6.6020496E-09 -2.8085432E-14 -3.3130091E-19 -4.6549273E-24 -3.5597958E-29 -6.4056921E-34
   6    5      -57.9566  0.0024234008 -6.6028924E-09 -2.8098689E-14 -3.3153371E-19 -4.6570650E-24 -3.5643042E-29 -6.5046558E-34
   6    6      -57.9275  0.0024232423 -6.6039042E-09 -2.8114609E-14 -3.3181321E-19 -4.6596326E-24 -3.5698287E-29 -6.6241334E-34
   6    7      -57.8936  0.0024230574 -6.6050854E-09 -2.8133200E-14 -3.3213949E-19 -4.6626337E-24 -3.5763899E-29 -6.7635269E-34
   6    8      -57.8548  0.0024228460 -6.6064363E-09 -2.8154469E-14 -3.3251263E-19 -4.6660710E-24 -3.5840509E-29 -6.9230209E-34
   6    9      -57.8112  0.0024226082 -6.6079573E-09 -2.8178425E-14 -3.3293276E-19 -4.6699469E-24 -3.5928862E-29 -7.1030362E-34
   6   10      -57.7628  0.0024223438 -6.6096488E-09 -2.8205078E-14 -3.3339997E-19 -4.6742645E-24 -3.6029694E-29 -7.3036673E-34
   7    0      -54.9888  0.0023818209 -6.8101119E-09 -3.0758758E-14 -3.6832802E-19 -5.7036985E-24 -8.9409725E-29  1.1503971E-33
   7    1      -54.9841  0.0023817936 -6.8102964E-09 -3.0761705E-14 -3.6838506E-19 -5.7047718E-24 -8.9393552E-29  1.1509541E-33
   7    2      -54.9745  0.0023817392 -6.8106656E-09 -3.0767600E-14 -3.6849917E-19 -5.7069149E-24 -8.9361422E-29  1.1519518E-33
   7    3      -54.9602  0.0023816574 -6.8112195E-09 -3.0776446E-14 -3.6867043E-19 -5.7101336E-24 -8.9312865E-29  1.1535967E-33
   7    4      -54.9412  0.0023815484 -6.8119583E-09 -3.0788247E-14 -3.6889892E-19 -5.7144184E-24 -8.9248252E-29  1.1556316E-33
   7    5      -54.9174  0.0023814122 -6.8128821E-09 -3.0803009E-14 -3.6918478E-19 -5.7197701E-24 -8.9167307E-29  1.1581250E-33
   7    6      -54.8888  0.0023812487 -6.8139914E-09 -3.0820738E-14 -3.6952816E-19 -5.7261879E-24 -8.9069803E-29  1.1611009E-33
   7    7      -54.8555  0.0023810579 -6.8152863E-09 -3.0841443E-14 -3.6992925E-19 -5.7336642E-24 -8.8955922E-29  1.1643807E-33
   7    8      -54.8174  0.0023808398 -6.8167672E-09 -3.0865133E-14 -3.7038829E-19 -5.7421980E-24 -8.8825233E-29  1.1680303E-33
   7    9      -54.7745  0.0023805943 -6.8184347E-09 -3.0891820E-14 -3.7090551E-19 -5.7517814E-24 -8.8678031E-29  1.1718575E-33
   7   10      -54.7269  0.0023803215 -6.8202891E-09 -3.0921515E-14 -3.7148123E-19 -5.7624150E-24 -8.8513484E-29  1.1760043E-33
   8    0      -52.0503  0.0023393407 -7.0289464E-09 -3.3680324E-14 -4.0395652E-19 -5.4979136E-24 -1.6153587E-28 -5.7152796E-33
   8    1      -52.0456  0.0023393125 -7.0291485E-09 -3.3683555E-14 -4.0401151E-19 -5.4998540E-24 -1.6161574E-28 -5.7124009E-33
   8    2      -52.0362  0.0023392563 -7.0295527E-09 -3.3690021E-14 -4.0412155E-19 -5.5037355E-24 -1.6177550E-28 -5.7066701E-33
   8    3      -52.0222  0.0023391719 -7.0301592E-09 -3.3699721E-14 -4.0428675E-19 -5.5095629E-24 -1.6201505E-28 -5.6981361E-33
   8    4      -52.0035  0.0023390595 -7.0309682E-09 -3.3712662E-14 -4.0450728E-19 -5.5173462E-24 -1.6233385E-28 -5.6866834E-33
   8    5      -51.9801  0.0023389188 -7.0319798E-09 -3.3728848E-14 -4.0478339E-19 -5.5270976E-24 -1.6273153E-28 -5.6722764E-33
   8    6      -51.9520  0.0023387500 -7.0331944E-09 -3.3748285E-14 -4.0511537E-19 -5.5388336E-24 -1.6320718E-28 -5.6547707E-33
   8    7      -51.9193  0.0023385531 -7.0346123E-09 -3.3770983E-14 -4.0550357E-19 -5.5525649E-24 -1.6376045E-28 -5.6342778E-33
   8    8      -51.8819  0.0023383280 -7.0362339E-09 -3.3796949E-14 -4.0594841E-19 -5.5683160E-24 -1.6439008E-28 -5.6105767E-33
   8    9      -51.8398  0.0023380746 -7.0380597E-09 -3.3826196E-14 -4.0645036E-19 -5.5861103E-24 -1.6509524E-28 -5.5835409E-33
   8   10      -51.7930  0.0023377931 -7.0400903E-09 -3.3858734E-14 -4.0700996E-19 -5.6059674E-24 -1.6587485E-28 -5.5532522E-33
   9    0      -49.2129  0.0022963746 -7.2538422E-09 -3.6621231E-14 -4.6920534E-19 -6.6331075E-24 -4.9870450E-29 -7.1724569E-33
   9    1      -49.2084  0.0022963456 -7.2540620E-09 -3.6624985E-14 -4.6927167E-19 -6.6337088E-24 -4.9970766E-29 -7.1839791E-33
   9    2      -49.1992  0.0022962876 -7.2545015E-09 -3.6632494E-14 -4.6940435E-19 -6.6349095E-24 -5.0172506E-29 -7.2072589E-33
   9    3      -49.1854  0.0022962005 -7.2551610E-09 -3.6643762E-14 -4.6960344E-19 -6.6367220E-24 -5.0475669E-29 -7.2420195E-33
   9    4      -49.1670  0.0022960844 -7.2560406E-09 -3.6658794E-14 -4.6986895E-19 -6.6391545E-24 -5.0882746E-29 -7.2885242E-33
   9    5      -49.1441  0.0022959393 -7.2571407E-09 -3.6677595E-14 -4.7020099E-19 -6.6422234E-24 -5.1394795E-29 -7.3465832E-33
   9    6      -49.1165  0.0022957651 -7.2584615E-09 -3.6700175E-14 -4.7059963E-19 -6.6459457E-24 -5.2014931E-29 -7.4163594E-33
   9    7      -49.0844  0.0022955618 -7.2600034E-09 -3.6726541E-14 -4.7106500E-19 -6.6503446E-24 -5.2745643E-29 -7.4977593E-33
   9    8      -49.0476  0.0022953295 -7.2617670E-09 -3.6756706E-14 -4.7159723E-19 -6.6554477E-24 -5.3590697E-29 -7.5908673E-33
   9    9      -49.0063  0.0022950680 -7.2637528E-09 -3.6790683E-14 -4.7219649E-19 -6.6612887E-24 -5.4553670E-29 -7.6955923E-33
   9   10      -48.9604  0.0022947774 -7.2659614E-09 -3.6828485E-14 -4.7286294E-19 -6.6679002E-24 -5.5639323E-29 -7.8120405E-33
  10    0      -46.4760  0.0022529590 -7.4862272E-09 -3.9652744E-14 -5.3026031E-19 -1.1466988E-23 -2.9241320E-28  3.0850916E-33
  10    1      -46.4715  0.0022529290 -7.4864652E-09 -3.9656987E-14 -5.3037500E-19 -1.1470497E-23 -2.9236995E-28  3.0922196E-33
  10    2      -46.4625  0.0022528692 -7.4869411E-09 -3.9665475E-14 -5.3060448E-19 -1.1477512E-23 -2.9228328E-28  3.1063121E-33
  10    3      -46.4490  0.0022527793 -7.4876552E-09 -3.9678213E-14 -5.3094897E-19 -1.1488034E-23 -2.9215209E-28  3.1276643E-33
  10    4      -46.4309  0.0022526595 -7.4886077E-09 -3.9695211E-14 -5.3140877E-19 -1.1502051E-23 -2.9197626E-28  3.1558808E-33
  10    5      -46.4084  0.0022525097 -7.4897988E-09 -3.9716479E-14 -5.3198431E-19 -1.1519564E-23 -2.9175406E-28  3.1913473E-33
  10    6      -46.3814  0.0022523299 -7.4912291E-09 -3.9742031E-14 -5.3267611E-19 -1.1540559E-23 -2.9148423E-28  3.2336724E-33
  10    7      -46.3498  0.0022521202 -7.4928989E-09 -3.9771883E-14 -5.3348481E-19 -1.1565032E-23 -2.9116472E-28  3.2831698E-33
  10    8      -46.3138  0.0022518804 -7.4948087E-09 -3.9806056E-14 -5.3441112E-19 -1.1592968E-23 -2.9079415E-28  3.3395878E-33
  10    9      -46.2733  0.0022516105 -7.4969593E-09 -3.9844571E-14 -5.3545591E-19 -1.1624350E-23 -2.9036945E-28  3.4029546E-33
  10   10      -46.2283  0.0022513106 -7.4993513E-09 -3.9887454E-14 -5.3662009E-19 -1.1659165E-23 -2.8988781E-28  3.4733675E-33
  11    0      -43.8383  0.0022091286 -7.7284078E-09 -4.3700799E-14 -6.4001243E-19 -1.2235788E-23 -1.1369283E-28  1.1913646E-32
  11    1      -43.8339  0.0022090977 -7.7286700E-09 -4.3705920E-14 -6.4013480E-19 -1.2237152E-23 -1.1352577E-28  1.1915241E-32
  11    2      -43.8251  0.0022090358 -7.7291946E-09 -4.3716164E-14 -6.4037957E-19 -1.2239875E-23 -1.1319189E-28  1.1918325E-32
  11    3      -43.8118  0.0022089431 -7.7299816E-09 -4.3731537E-14 -6.4074683E-19 -1.2243939E-23 -1.1269148E-28  1.1922372E-32
  11    4      -43.7941  0.0022088194 -7.7310314E-09 -4.3752049E-14 -6.4123670E-19 -1.2249331E-23 -1.1202373E-28  1.1927532E-32
  11    5      -43.7721  0.0022086648 -7.7323443E-09 -4.3777711E-14 -6.4184933E-19 -1.2256027E-23 -1.1118830E-28  1.1933635E-32
  11    6      -43.7456  0.0022084792 -7.7339209E-09 -4.3808537E-14 -6.4258493E-19 -1.2263998E-23 -1.1018572E-28  1.1940067E-32
  11    7      -43.7146  0.0022082626 -7.7357616E-09 -4.3844546E-14 -6.4344373E-19 -1.2273203E-23 -1.0901525E-28  1.1946354E-32
  11    8      -43.6793  0.0022080150 -7.7378671E-09 -4.3885758E-14 -6.4442601E-19 -1.2283605E-23 -1.0767692E-28  1.1952074E-32
  11    9      -43.6396  0.0022077364 -7.7402382E-09 -4.3932196E-14 -6.4553206E-19 -1.2295155E-23 -1.0617064E-28  1.1956606E-32
  11   10      -43.5954  0.0022074267 -7.7428757E-09 -4.3983888E-14 -6.4676221E-19 -1.2307794E-23 -1.0449649E-28  1.1959185E-32
  12    0      -41.2989  0.0021648535 -7.9871788E-09 -4.8195012E-14 -6.7717239E-19 -7.6133190E-24 -4.0130903E-28 -4.3153393E-32
  12    1      -41.2946  0.0021648216 -7.9874680E-09 -4.8200430E-14 -6.7724856E-19 -7.6181361E-24 -4.0191330E-28 -4.3148675E-32
  12    2      -41.2859  0.0021647577 -7.9880464E-09 -4.8211267E-14 -6.7740101E-19 -7.6278019E-24 -4.0312096E-28 -4.3138465E-32
  12    3      -41.2729  0.0021646618 -7.9889144E-09 -4.8227527E-14 -6.7763006E-19 -7.6423451E-24 -4.0493277E-28 -4.3123393E-32
  12    4      -41.2556  0.0021645340 -7.9900721E-09 -4.8249216E-14 -6.7793614E-19 -7.6618377E-24 -4.0734722E-28 -4.3102316E-32
  12    5      -41.2340  0.0021643741 -7.9915200E-09 -4.8276341E-14 -6.7831986E-19 -7.6863719E-24 -4.1036290E-28 -4.3074449E-32
  12    6      -41.2080  0.0021641823 -7.9932585E-09 -4.8308912E-14 -6.7878193E-19 -7.7160476E-24 -4.1397982E-28 -4.3039554E-32
  12    7      -41.1777  0.0021639585 -7.9952883E-09 -4.8346939E-14 -6.7932328E-19 -7.7509968E-24 -4.1819554E-28 -4.2996211E-32
  12    8      -41.1431  0.0021637026 -7.9976100E-09 -4.8390435E-14 -6.7994497E-19 -7.7913797E-24 -4.2300795E-28 -4.2943053E-32
  12    9      -41.1041  0.0021634146 -8.0002244E-09 -4.8439417E-14 -6.8064826E-19 -7.8373513E-24 -4.2841521E-28 -4.2879665E-32
  12   10      -41.0609  0.0021630946 -8.0031324E-09 -4.8493900E-14 -6.8143458E-19 -7.8891276E-24 -4.3441307E-28 -4.2803330E-32
  13    0      -38.8567  0.0021201171 -8.2538484E-09 -5.2081500E-14 -7.8778582E-19 -1.5535185E-23 -1.0075045E-28  1.6280126E-33
  13    1      -38.8525  0.0021200841 -8.2541609E-09 -5.2087803E-14 -7.8794118E-19 -1.5536386E-23 -1.0072819E-28  1.5850726E-33
  13    2      -38.8440  0.0021200181 -8.2547860E-09 -5.2100413E-14 -7.8825194E-19 -1.5538802E-23 -1.0068482E-28  1.4999806E-33
  13    3      -38.8313  0.0021199190 -8.2557240E-09 -5.2119337E-14 -7.8871815E-19 -1.5542426E-23 -1.0062465E-28  1.3718445E-33
  13    4      -38.8143  0.0021197869 -8.2569752E-09 -5.2144586E-14 -7.8933993E-19 -1.5547255E-23 -1.0055315E-28  1.2003612E-33
  13    5      -38.7931  0.0021196218 -8.2585400E-09 -5.2176175E-14 -7.9011746E-19 -1.5553286E-23 -1.0047595E-28  9.8536998E-34
  13    6      -38.7677  0.0021194235 -8.2604190E-09 -5.2214123E-14 -7.9105087E-19 -1.5560521E-23 -1.0040380E-28  7.2602108E-34
  13    7      -38.7380  0.0021191922 -8.2626129E-09 -5.2258452E-14 -7.9214040E-19 -1.5568955E-23 -1.0034750E-28  4.2144944E-34
  13    8      -38.7041  0.0021189278 -8.2651226E-09 -5.2309189E-14 -7.9338632E-19 -1.5578585E-23 -1.0032005E-28  7.0453367E-35
  13    9      -38.6660  0.0021186302 -8.2679488E-09 -5.2366363E-14 -7.9478888E-19 -1.5589420E-23 -1.0033645E-28 -3.2743761E-34
  13   10      -38.6236  0.0021182994 -8.2710927E-09 -5.2430009E-14 -7.9634842E-19 -1.5601461E-23 -1.0041360E-28 -7.7350618E-34
  14    0      -36.5107  0.0020749694 -8.5295557E-09 -5.6585875E-14 -8.9763277E-19 -2.1882094E-23 -6.8728414E-28 -2.6003012E-33
  14    1      -36.5065  0.0020749353 -8.5298952E-09 -5.6593057E-14 -8.9785162E-19 -2.1890344E-23 -6.8732076E-28 -2.5688427E-33
  14    2      -36.4982  0.0020748671 -8.5305744E-09 -5.6607426E-14 -8.9828960E-19 -2.1906840E-23 -6.8739169E-28 -2.5061002E-33
  14    3      -36.4858  0.0020747647 -8.5315935E-09 -5.6628993E-14 -8.9894717E-19 -2.1931586E-23 -6.8749543E-28 -2.4115631E-33
  14    4      -36.4692  0.0020746282 -8.5329530E-09 -5.6657773E-14 -8.9982509E-19 -2.1964590E-23 -6.8762629E-28 -2.2848077E-33
  14    5      -36.4485  0.0020744575 -8.5346533E-09 -5.6693788E-14 -9.0092437E-19 -2.2005857E-23 -6.8778072E-28 -2.1257351E-33
  14    6      -36.4236  0.0020742527 -8.5366950E-09 -5.6737065E-14 -9.0224619E-19 -2.2055376E-23 -6.8795153E-28 -1.9343112E-33
  14    7      -36.3945  0.0020740136 -8.5390790E-09 -5.6787634E-14 -9.0379209E-19 -2.2113172E-23 -6.8813003E-28 -1.7089465E-33
  14    8      -36.3613  0.0020737403 -8.5418062E-09 -5.6845533E-14 -9.0556379E-19 -2.2179247E-23 -6.8830664E-28 -1.4494307E-33
  14    9      -36.3240  0.0020734328 -8.5448776E-09 -5.6910805E-14 -9.0756328E-19 -2.2253591E-23 -6.8847041E-28 -1.1551769E-33
  14   10      -36.2826  0.0020730909 -8.5482945E-09 -5.6983500E-14 -9.0979278E-19 -2.2336213E-23 -6.8860922E-28 -8.2563980E-34
  15    0      -34.2596  0.0020294341 -8.8179769E-09 -6.2286787E-14 -1.0822940E-18 -2.4194214E-23 -1.8160173E-29  4.7409459E-32
  15    1      -34.2555  0.0020293988 -8.8183506E-09 -6.2295446E-14 -1.0825360E-18 -2.4194431E-23 -1.7495600E-29  4.7377296E-32
  15    2      -34.2474  0.0020293283 -8.8190983E-09 -6.2312771E-14 -1.0830198E-18 -2.4194828E-23 -1.6170963E-29  4.7311519E-32
  15    3      -34.2352  0.0020292225 -8.8202202E-09 -6.2338772E-14 -1.0837457E-18 -2.4195368E-23 -1.4186485E-29  4.7211774E-32
  15    4      -34.2190  0.0020290813 -8.8217167E-09 -6.2373467E-14 -1.0847135E-18 -2.4195997E-23 -1.1545259E-29  4.7078551E-32
  15    5      -34.1987  0.0020289049 -8.8235886E-09 -6.2416880E-14 -1.0859233E-18 -2.4196586E-23 -8.2559533E-30  4.6906734E-32
  15    6      -34.1743  0.0020286931 -8.8258365E-09 -6.2469039E-14 -1.0873752E-18 -2.4197044E-23 -4.3245918E-30  4.6696133E-32
  15    7      -34.1459  0.0020284459 -8.8284615E-09 -6.2529979E-14 -1.0890689E-18 -2.4197220E-23  2.3942049E-31  4.6443305E-32
  15    8      -34.1135  0.0020281633 -8.8314646E-09 -6.2599742E-14 -1.0910047E-18 -2.4196943E-23  5.4238647E-30  4.6144295E-32
  15    9      -34.0770  0.0020278454 -8.8348471E-09 -6.2678373E-14 -1.0931824E-18 -2.4196042E-23  1.1216124E-29  4.5796319E-32
  15   10      -34.0364  0.0020274919 -8.8386104E-09 -6.2765924E-14 -1.0956020E-18 -2.4194319E-23  1.7600012E-29  4.5395373E-32
  16    0      -32.1021  0.0019834890 -9.1258210E-09 -6.8435165E-14 -1.1124059E-18 -1.7048974E-23 -1.3330786E-27 -1.1212676E-31
  16    1      -32.0981  0.0019834525 -9.1262316E-09 -6.8444065E-14 -1.1125765E-18 -1.7064979E-23 -1.3346491E-27 -1.1206396E-31
  16    2      -32.0902  0.0019833794 -9.1270531E-09 -6.8461869E-14 -1.1129181E-18 -1.7097064E-23 -1.3377841E-27 -1.1193547E-31
  16    3      -32.0783  0.0019832699 -9.1282856E-09 -6.8488585E-14 -1.1134318E-18 -1.7145298E-23 -1.3424826E-27 -1.1174411E-31
  16    4      -32.0624  0.0019831238 -9.1299298E-09 -6.8524226E-14 -1.1141189E-18 -1.7209887E-23 -1.3487315E-27 -1.1148411E-31
  16    5      -32.0426  0.0019829412 -9.1319862E-09 -6.8568808E-14 -1.1149814E-18 -1.7291047E-23 -1.3565248E-27 -1.1115469E-31
  16    6      -32.0188  0.0019827220 -9.1344556E-09 -6.8622352E-14 -1.1160218E-18 -1.7389065E-23 -1.3658434E-27 -1.1075036E-31
  16    7      -31.9910  0.0019824662 -9.1373391E-09 -6.8684883E-14 -1.1172430E-18 -1.7504238E-23 -1.3766752E-27 -1.1027176E-31
  16    8      -31.9593  0.0019821738 -9.1406377E-09 -6.8756432E-14 -1.1186487E-18 -1.7636978E-23 -1.3889951E-27 -1.0971090E-31
  16    9      -31.9236  0.0019818446 -9.1443527E-09 -6.8837032E-14 -1.1202428E-18 -1.7787752E-23 -1.4027763E-27 -1.0906067E-31
  16   10      -31.8840  0.0019814788 -9.1484856E-09 -6.8926723E-14 -1.1220301E-18 -1.7957005E-23 -1.4179927E-27 -1.0831835E-31
  17    0      -30.0369  0.0019371347 -9.4414662E-09 -7.4032934E-14 -1.3186709E-18 -3.2276296E-23 -6.2167220E-28  7.1591654E-33
  17    1      -30.0331  0.0019370969 -9.4419104E-09 -7.4043484E-14 -1.3189936E-18 -3.2283747E-23 -6.2157350E-28  7.0841136E-33
  17    2      -30.0253  0.0019370214 -9.4427991E-09 -7.4064594E-14 -1.3196394E-18 -3.2298657E-23 -6.2137818E-28  6.9344927E-33
  17    3      -30.0137  0.0019369081 -9.4441325E-09 -7.4096276E-14 -1.3206087E-18 -3.2321035E-23 -6.2109069E-28  6.7112386E-33
  17    4      -29.9982  0.0019367569 -9.4459113E-09 -7.4138557E-14 -1.3219022E-18 -3.2350821E-23 -6.2072583E-28  6.4079489E-33
  17    5      -29.9788  0.0019365680 -9.4481363E-09 -7.4191465E-14 -1.3235206E-18 -3.2388062E-23 -6.2028834E-28  6.0299904E-33
  17    6      -29.9556  0.0019363412 -9.4508083E-09 -7.4255041E-14 -1.3254653E-18 -3.2432696E-23 -6.1980178E-28  5.5687065E-33
  17    7      -29.9285  0.0019360765 -9.4539286E-09 -7.4329330E-14 -1.3277374E-18 -3.2484748E-23 -6.1928157E-28  5.0270722E-33
  17    8      -29.8975  0.0019357740 -9.4574984E-09 -7.4414389E-14 -1.3303385E-18 -3.2544163E-23 -6.1875444E-28  4.3973808E-33
  17    9      -29.8627  0.0019354334 -9.4615194E-09 -7.4510279E-14 -1.3332706E-18 -3.2610959E-23 -6.1824575E-28  3.6796924E-33
  17   10      -29.8240  0.0019350549 -9.4659932E-09 -7.4617071E-14 -1.3365354E-18 -3.2685127E-23 -6.1778550E-28  2.8712836E-33
  18    0      -28.0628  0.0018904229 -9.7688043E-09 -8.0864495E-14 -1.5412212E-18 -3.6695044E-23 -1.0074700E-27 -2.3303171E-32
  18    1      -28.0590  0.0018903839 -9.7692896E-09 -8.0876826E-14 -1.5415882E-18 -3.6707146E-23 -1.0077932E-27 -2.3172888E-32
  18    2      -28.0515  0.0018903057 -9.7702602E-09 -8.0901498E-14 -1.5423226E-18 -3.6731326E-23 -1.0084396E-27 -2.2917662E-32
  18    3      -28.0401  0.0018901885 -9.7717168E-09 -8.0938527E-14 -1.5434250E-18 -3.6767650E-23 -1.0093950E-27 -2.2530766E-32
  18    4      -28.0250  0.0018900321 -9.7736599E-09 -8.0987940E-14 -1.5448967E-18 -3.6816128E-23 -1.0106400E-27 -2.2011125E-32
  18    5      -28.0061  0.0018898366 -9.7760905E-09 -8.1049772E-14 -1.5467391E-18 -3.6876822E-23 -1.0121581E-27 -2.1357681E-32
  18    6      -27.9834  0.0018896019 -9.7790096E-09 -8.1124069E-14 -1.5489539E-18 -3.6949752E-23 -1.0139197E-27 -2.0568710E-32
  18    7      -27.9570  0.0018893281 -9.7824186E-09 -8.1210883E-14 -1.5515433E-18 -3.7035013E-23 -1.0158898E-27 -1.9638153E-32
  18    8      -27.9267  0.0018890150 -9.7863191E-09 -8.1310277E-14 -1.5545100E-18 -3.7132652E-23 -1.0180285E-27 -1.8563732E-32
  18    9      -27.8927  0.0018886626 -9.7907129E-09 -8.1422322E-14 -1.5578570E-18 -3.7242714E-23 -1.0202899E-27 -1.7341578E-32
  18   10      -27.8550  0.0018882709 -9.7956020E-09 -8.1547100E-14 -1.5615874E-18 -3.7365290E-23 -1.0226230E-27 -1.5967862E-32
  19    0      -26.1782  0.0018433667 -1.0112489E-08 -8.8538602E-14 -1.7489623E-18 -3.0404568E-23  1.0285857E-27 -2.8889256E-32
  19    1      -26.1745  0.0018433262 -1.0113020E-08 -8.8552595E-14 -1.7492664E-18 -3.0392231E-23  1.0281815E-27 -2.9293427E-32
  19    2      -26.1671  0.0018432453 -1.0114083E-08 -8.8580588E-14 -1.7498739E-18 -3.0367567E-23  1.0273493E-27 -3.0102667E-32
  19    3      -26.1561  0.0018431239 -1.0115678E-08 -8.8622596E-14 -1.7507844E-18 -3.0330584E-23  1.0260577E-27 -3.1323636E-32
  19    4      -26.1413  0.0018429621 -1.0117806E-08 -8.8678640E-14 -1.7519966E-18 -3.0281405E-23  1.0242611E-27 -3.2949514E-32
  19    5      -26.1229  0.0018427597 -1.0120467E-08 -8.8748750E-14 -1.7535092E-18 -3.0220007E-23  1.0218807E-27 -3.4996511E-32
  19    6      -26.1008  0.0018425168 -1.0123663E-08 -8.8832962E-14 -1.7553202E-18 -3.0146544E-23  1.0188382E-27 -3.7460596E-32
  19    7      -26.0750  0.0018422332 -1.0127396E-08 -8.8931319E-14 -1.7574275E-18 -3.0061124E-23  1.0150261E-27 -4.0351434E-32
  19    8      -26.0455  0.0018419091 -1.0131668E-08 -8.9043871E-14 -1.7598285E-18 -2.9963897E-23  1.0103199E-27 -4.3677542E-32
  19    9      -26.0124  0.0018415443 -1.0136480E-08 -8.9170676E-14 -1.7625203E-18 -2.9855073E-23  1.0045792E-27 -4.7444281E-32
  19   10      -25.9755  0.0018411387 -1.0141834E-08 -8.9311797E-14 -1.7654999E-18 -2.9734954E-23  9.9764349E-28 -5.1657852E-32
  20    0      -24.3815  0.0017959753 -1.0468658E-08 -9.5002098E-14 -1.7267452E-18 -4.5106405E-23 -3.5480343E-27 -1.5646201E-31
  20    1      -24.3779  0.0017959334 -1.0469228E-08 -9.5015913E-14 -1.7271966E-18 -4.5149000E-23 -3.5502239E-27 -1.5622009E-31
  20    2      -24.3708  0.0017958497 -1.0470369E-08 -9.5043556E-14 -1.7281004E-18 -4.5234263E-23 -3.5545903E-27 -1.5573318E-31
  20    3      -24.3600  0.0017957240 -1.0472080E-08 -9.5085046E-14 -1.7294593E-18 -4.5362342E-23 -3.5611145E-27 -1.5500257E-31
  20    4      -24.3456  0.0017955564 -1.0474362E-08 -9.5140418E-14 -1.7312773E-18 -4.5533466E-23 -3.5697690E-27 -1.5402351E-31
  20    5      -24.3277  0.0017953469 -1.0477218E-08 -9.5209715E-14 -1.7335593E-18 -4.5747988E-23 -3.5805056E-27 -1.5278681E-31
  20    6      -24.3061  0.0017950954 -1.0480647E-08 -9.5292992E-14 -1.7363119E-18 -4.6006247E-23 -3.5932789E-27 -1.5129358E-31
  20    7      -24.2810  0.0017948019 -1.0484651E-08 -9.5390316E-14 -1.7395429E-18 -4.6308691E-23 -3.6080222E-27 -1.4953471E-31
  20    8      -24.2523  0.0017944663 -1.0489233E-08 -9.5501765E-14 -1.7432615E-18 -4.6655871E-23 -3.6246541E-27 -1.4749798E-31
  20    9      -24.2200  0.0017940886 -1.0494393E-08 -9.5627432E-14 -1.7474782E-18 -4.7048353E-23 -3.6430922E-27 -1.4517738E-31
  20   10      -24.1841  0.0017936687 -1.0500135E-08 -9.5767419E-14 -1.7522050E-18 -4.7486741E-23 -3.6632331E-27 -1.4256601E-31
  21    0      -22.6712  0.0017483352 -1.0822558E-08 -1.0205181E-13 -2.1673250E-18 -8.1097655E-23 -1.9700668E-27  1.0276918E-31
  21    1      -22.6677  0.0017482919 -1.0823170E-08 -1.0206915E-13 -2.1681362E-18 -8.1121283E-23 -1.9686279E-27  1.0253377E-31
  21    2      -22.6607  0.0017482053 -1.0824395E-08 -1.0210385E-13 -2.1697590E-18 -8.1168484E-23 -1.9657688E-27  1.0205974E-31
  21    3      -22.6502  0.0017480754 -1.0826233E-08 -1.0215596E-13 -2.1721951E-18 -8.1239171E-23 -1.9614951E-27  1.0134782E-31
  21    4      -22.6362  0.0017479021 -1.0828686E-08 -1.0222552E-13 -2.1754466E-18 -8.1333234E-23 -1.9558418E-27  1.0039409E-31
  21    5      -22.6188  0.0017476855 -1.0831754E-08 -1.0231262E-13 -2.1795162E-18 -8.1450361E-23 -1.9488580E-27  9.9178821E-32
  21    6      -22.5978  0.0017474255 -1.0835439E-08 -1.0241735E-13 -2.1844075E-18 -8.1590368E-23 -1.9405902E-27  9.7699019E-32
  21    7      -22.5733  0.0017471221 -1.0839743E-08 -1.0253984E-13 -2.1901245E-18 -8.1752957E-23 -1.9311028E-27  9.5941457E-32
  21    8      -22.5454  0.0017467751 -1.0844668E-08 -1.0268022E-13 -2.1966721E-18 -8.1937832E-23 -1.9204728E-27  9.3897154E-32
  21    9      -22.5139  0.0017463846 -1.0850217E-08 -1.0283864E-13 -2.2040559E-18 -8.2144654E-23 -1.9087880E-27  9.1554219E-32
  21   10      -22.4790  0.0017459505 -1.0856393E-08 -1.0301530E-13 -2.2122818E-18 -8.2372922E-23 -1.8961560E-27  8.8881570E-32
  22    0      -21.0453  0.0017005173 -1.1191824E-08 -1.1253089E-13 -2.6477166E-18 -9.0437987E-23 -3.7917539E-27 -4.9288059E-32
  22    1      -21.0419  0.0017004726 -1.1192500E-08 -1.1255208E-13 -2.6486212E-18 -9.0483518E-23 -3.7924426E-27 -4.8901962E-32
  22    2      -21.0351  0.0017003830 -1.1193850E-08 -1.1259447E-13 -2.6504318E-18 -9.0574515E-23 -3.7938049E-27 -4.8138589E-32
  22    3      -21.0249  0.0017002487 -1.1195878E-08 -1.1265811E-13 -2.6531511E-18 -9.0711179E-23 -3.7957965E-27 -4.6977696E-32
  22    4      -21.0113  0.0017000695 -1.1198583E-08 -1.1274307E-13 -2.6567832E-18 -9.0893426E-23 -3.7983870E-27 -4.5441277E-32
  22    5      -20.9943  0.0016998455 -1.1201966E-08 -1.1284943E-13 -2.6613336E-18 -9.1121422E-23 -3.8014966E-27 -4.3514683E-32
  22    6      -20.9739  0.0016995766 -1.1206031E-08 -1.1297731E-13 -2.6668091E-18 -9.1395269E-23 -3.8050572E-27 -4.1201694E-32
  22    7      -20.9501  0.0016992628 -1.1210780E-08 -1.1312683E-13 -2.6732180E-18 -9.1715069E-23 -3.8089612E-27 -3.8498904E-32
  22    8      -20.9229  0.0016989040 -1.1216214E-08 -1.1329815E-13 -2.6805698E-18 -9.2080919E-23 -3.8131021E-27 -3.5412052E-32
  22    9      -20.8923  0.0016985001 -1.1222337E-08 -1.1349145E-13 -2.6888757E-18 -9.2492970E-23 -3.8173378E-27 -3.1930739E-32
  22   10      -20.8583  0.0016980510 -1.1229153E-08 -1.1370693E-13 -2.6981480E-18 -9.2951360E-23 -3.8215374E-27 -2.8064696E-32
  23    0      -19.5018  0.0016524903 -1.1591516E-08 -1.2559972E-13 -3.1735452E-18 -9.3048824E-23 -3.0642218E-27 -3.2889315E-31
  23    1      -19.4985  0.0016524439 -1.1592269E-08 -1.2562511E-13 -3.1744759E-18 -9.3085655E-23 -3.0688252E-27 -3.2914339E-31
  23    2      -19.4919  0.0016523512 -1.1593777E-08 -1.2567591E-13 -3.1763383E-18 -9.3159429E-23 -3.0780472E-27 -3.2964179E-31
  23    3      -19.4820  0.0016522120 -1.1596040E-08 -1.2575218E-13 -3.1791348E-18 -9.3270485E-23 -3.0919099E-27 -3.3038506E-31
  23    4      -19.4687  0.0016520265 -1.1599059E-08 -1.2585397E-13 -3.1828686E-18 -9.3419318E-23 -3.1104383E-27 -3.3134682E-31
  23    5      -19.4522  0.0016517944 -1.1602837E-08 -1.2598138E-13 -3.1875442E-18 -9.3606629E-23 -3.1336724E-27 -3.3250579E-31
  23    6      -19.4324  0.0016515159 -1.1607375E-08 -1.2613452E-13 -3.1931674E-18 -9.3833273E-23 -3.1616636E-27 -3.3383411E-31
  23    7      -19.4093  0.0016511908 -1.1612676E-08 -1.2631352E-13 -3.1997451E-18 -9.4100272E-23 -3.1944462E-27 -3.3529034E-31
  23    8      -19.3829  0.0016508191 -1.1618744E-08 -1.2651854E-13 -3.2072854E-18 -9.4408737E-23 -3.2320865E-27 -3.3684531E-31
  23    9      -19.3532  0.0016504007 -1.1625582E-08 -1.2674977E-13 -3.2157981E-18 -9.4760065E-23 -3.2746294E-27 -3.3844533E-31
  23   10      -19.3202  0.0016499356 -1.1633195E-08 -1.2700742E-13 -3.2252940E-18 -9.5155897E-23 -3.3221239E-27 -3.4002518E-31
  24    0      -18.0390  0.0016041839 -1.2027431E-08 -1.3995186E-13 -3.6719319E-18 -1.0494427E-22  1.4471178E-27  9.0455903E-31
  24    1      -18.0358  0.0016041358 -1.2028271E-08 -1.3998124E-13 -3.6729814E-18 -1.0492685E-22  1.4597922E-27  9.0457760E-31
  24    2      -18.0294  0.0016040396 -1.2029951E-08 -1.4004002E-13 -3.6750795E-18 -1.0489147E-22  1.4851141E-27  9.0457947E-31
  24    3      -18.0197  0.0016038952 -1.2032472E-08 -1.4012826E-13 -3.6782254E-18 -1.0483733E-22  1.5231035E-27  9.0454809E-31
  24    4      -18.0069  0.0016037027 -1.2035837E-08 -1.4024603E-13 -3.6824174E-18 -1.0476305E-22  1.5737617E-27  9.0443050E-31
  24    5      -17.9909  0.0016034619 -1.2040046E-08 -1.4039344E-13 -3.6876533E-18 -1.0466668E-22  1.6370552E-27  9.0414102E-31
  24    6      -17.9716  0.0016031729 -1.2045104E-08 -1.4057059E-13 -3.6939297E-18 -1.0454609E-22  1.7129900E-27  9.0361396E-31
  24    7      -17.9492  0.0016028355 -1.2051012E-08 -1.4077766E-13 -3.7012428E-18 -1.0439850E-22  1.8014983E-27  9.0273498E-31
  24    8      -17.9236  0.0016024498 -1.2057775E-08 -1.4101481E-13 -3.7095877E-18 -1.0422070E-22  1.9025355E-27  9.0137840E-31
  24    9      -17.8947  0.0016020156 -1.2065397E-08 -1.4128223E-13 -3.7189582E-18 -1.0400906E-22  2.0159835E-27  8.9939574E-31
  24   10      -17.8627  0.0016015328 -1.2073883E-08 -1.4158017E-13 -3.7293469E-18 -1.0375964E-22  2.1417253E-27  8.9664631E-31
  25    0      -16.6552  0.0015555490 -1.2494314E-08 -1.5310174E-13 -3.4307141E-18 -2.6514432E-23 -6.2851501E-27 -1.5652466E-30
  25    1      -16.6521  0.0015554990 -1.2495233E-08 -1.5312918E-13 -3.4309796E-18 -2.6589941E-23 -6.3070621E-27 -1.5645953E-30
  25    2      -16.6459  0.0015553991 -1.2497071E-08 -1.5318408E-13 -3.4315128E-18 -2.6741826E-23 -6.3508603E-27 -1.5632580E-30
  25    3      -16.6366  0.0015552491 -1.2499829E-08 -1.5326645E-13 -3.4323186E-18 -2.6971604E-23 -6.4164714E-27 -1.5612003E-30
  25    4      -16.6241  0.0015550491 -1.2503509E-08 -1.5337630E-13 -3.4334037E-18 -2.7281674E-23 -6.5038179E-27 -1.5583551E-30
  25    5      -16.6086  0.0015547989 -1.2508112E-08 -1.5351367E-13 -3.4347775E-18 -2.7675255E-23 -6.6127654E-27 -1.5546235E-30
  25    6      -16.5899  0.0015544987 -1.2513642E-08 -1.5367858E-13 -3.4364525E-18 -2.8155997E-23 -6.7431610E-27 -1.5499517E-30
  25    7      -16.5682  0.0015541482 -1.2520100E-08 -1.5387107E-13 -3.4384434E-18 -2.8728832E-23 -6.8947817E-27 -1.5441706E-30
  25    8      -16.5433  0.0015537475 -1.2527491E-08 -1.5409121E-13 -3.4407685E-18 -2.9399094E-23 -7.0673268E-27 -1.5371420E-30
  25    9      -16.5153  0.0015532963 -1.2535819E-08 -1.5433904E-13 -3.4434492E-18 -3.0172792E-23 -7.2604924E-27 -1.5287406E-30
  25   10      -16.4843  0.0015527947 -1.2545087E-08 -1.5461464E-13 -3.4465106E-18 -3.1056853E-23 -7.4738331E-27 -1.5187670E-30
  26    0      -15.3489  0.0015066496 -1.2950898E-08 -1.6051833E-13 -3.6010690E-18 -1.1939320E-22 -7.5097388E-27 -1.0631031E-30
  26    1      -15.3459  0.0015065978 -1.2951862E-08 -1.6054715E-13 -3.6022634E-18 -1.1948346E-22 -7.5246487E-27 -1.0669788E-30
  26    2      -15.3399  0.0015064942 -1.2953788E-08 -1.6060480E-13 -3.6046549E-18 -1.1966439E-22 -7.5546319E-27 -1.0747555E-30
  26    3      -15.3308  0.0015063388 -1.2956680E-08 -1.6069136E-13 -3.6082489E-18 -1.1993718E-22 -7.6000233E-27 -1.0864322E-30
  26    4      -15.3188  0.0015061314 -1.2960538E-08 -1.6080690E-13 -3.6130538E-18 -1.2030341E-22 -7.6612878E-27 -1.1020170E-30
  26    5      -15.3037  0.0015058722 -1.2965364E-08 -1.6095154E-13 -3.6190804E-18 -1.2076539E-22 -7.7391198E-27 -1.1215370E-30
  26    6      -15.2856  0.0015055609 -1.2971162E-08 -1.6112543E-13 -3.6263432E-18 -1.2132605E-22 -7.8343107E-27 -1.1449939E-30
  26    7      -15.2646  0.0015051976 -1.2977933E-08 -1.6132874E-13 -3.6348592E-18 -1.2198898E-22 -7.9478526E-27 -1.1723962E-30
  26    8      -15.2405  0.0015047822 -1.2985683E-08 -1.6156169E-13 -3.6446492E-18 -1.2275828E-22 -8.0809225E-27 -1.2037970E-30
  26    9      -15.2134  0.0015043146 -1.2994414E-08 -1.6182450E-13 -3.6557370E-18 -1.2363928E-22 -8.2348320E-27 -1.2391575E-30
  26   10      -15.1833  0.0015037946 -1.3004132E-08 -1.6211746E-13 -3.6681508E-18 -1.2463796E-22 -8.4110708E-27 -1.2784752E-30
  27    0      -14.1179  0.0014577040 -1.3384538E-08 -1.7022580E-13 -4.7887943E-18 -3.0975197E-22 -1.6827342E-26  2.8544152E-30
  27    1      -14.1150  0.0014576505 -1.3385559E-08 -1.7026412E-13 -4.7918929E-18 -3.0995373E-22 -1.6787300E-26  2.8652693E-30
  27    2      -14.1092  0.0014575434 -1.3387603E-08 -1.7034084E-13 -4.7980960E-18 -3.1035556E-22 -1.6706775E-26  2.8869314E-30
  27    3      -14.1005  0.0014573827 -1.3390670E-08 -1.7045611E-13 -4.8074157E-18 -3.1095477E-22 -1.6584837E-26  2.9194628E-30
  27    4      -14.0888  0.0014571684 -1.3394763E-08 -1.7061015E-13 -4.8198697E-18 -3.1174693E-22 -1.6420134E-26  2.9628554E-30
  27    5      -14.0742  0.0014569005 -1.3399884E-08 -1.7080325E-13 -4.8354816E-18 -3.1272589E-22 -1.6210839E-26  3.0171097E-30
  27    6      -14.0567  0.0014565788 -1.3406037E-08 -1.7103581E-13 -4.8542801E-18 -3.1388390E-22 -1.5954652E-26  3.0822257E-30
  27    7      -14.0364  0.0014562033 -1.3413227E-08 -1.7130826E-13 -4.8762987E-18 -3.1521134E-22 -1.5648867E-26  3.1581779E-30
  27    8      -14.0131  0.0014557740 -1.3421457E-08 -1.7162115E-13 -4.9015754E-18 -3.1669655E-22 -1.5290293E-26  3.2449261E-30
  27    9      -13.9869  0.0014552907 -1.3430734E-08 -1.7197510E-13 -4.9301519E-18 -3.1832562E-22 -1.4875288E-26  3.3423977E-30
  27   10      -13.9578  0.0014547532 -1.3441064E-08 -1.7237078E-13 -4.9620722E-18 -3.2008225E-22 -1.4399789E-26  3.4504805E-30
  28    0      -12.9600  0.0014088404 -1.3837735E-08 -1.9029479E-13 -5.8061251E-18  1.8810159E-23  3.8305568E-26 -3.3358387E-30
  28    1      -12.9572  0.0014087851 -1.3838877E-08 -1.9034124E-13 -5.8059348E-18  1.9269627E-23  3.8258701E-26 -3.3602040E-30
  28    2      -12.9515  0.0014086744 -1.3841161E-08 -1.9043413E-13 -5.8055402E-18  2.0186716E-23  3.8163933E-26 -3.4089242E-30
  28    3      -12.9431  0.0014085082 -1.3844590E-08 -1.9057345E-13 -5.8049139E-18  2.1558015E-23  3.8019215E-26 -3.4821524E-30
  28    4      -12.9318  0.0014082867 -1.3849166E-08 -1.9075920E-13 -5.8040152E-18  2.3378192E-23  3.7821469E-26 -3.5800146E-30
  28    5      -12.9177  0.0014080096 -1.3854893E-08 -1.9099133E-13 -5.8027898E-18  2.5639798E-23  3.7566592E-26 -3.7027008E-30
  28    6      -12.9008  0.0014076770 -1.3861773E-08 -1.9126983E-13 -5.8011704E-18  2.8333440E-23  3.7249337E-26 -3.8504944E-30
  28    7      -12.8811  0.0014072888 -1.3869813E-08 -1.9159464E-13 -5.7990782E-18  3.1446134E-23  3.6863528E-26 -4.0235201E-30
  28    8      -12.8586  0.0014068448 -1.3879019E-08 -1.9196570E-13 -5.7964217E-18  3.4963084E-23  3.6401788E-26 -4.2221268E-30
  28    9      -12.8333  0.0014063450 -1.3889396E-08 -1.9238292E-13 -5.7930993E-18  3.8865175E-23  3.5855678E-26 -4.4465109E-30
  28   10      -12.8052  0.0014057892 -1.3900953E-08 -1.9284621E-13 -5.7889982E-18  4.3129793E-23  3.5215654E-26 -4.6968963E-30
  29    0      -11.8726  0.0013600139 -1.4307017E-08 -1.9764045E-13 -4.4256060E-18 -3.4111192E-22 -8.7484377E-26 -1.7552156E-30
  29    1      -11.8699  0.0013599567 -1.4308203E-08 -1.9767587E-13 -4.4290227E-18 -3.4216193E-22 -8.7508664E-26 -1.7223121E-30
  29    2      -11.8645  0.0013598422 -1.4310575E-08 -1.9774678E-13 -4.4358869E-18 -3.4426265E-22 -8.7556000E-26 -1.6564757E-30
  29    3      -11.8563  0.0013596705 -1.4314136E-08 -1.9785337E-13 -4.4462620E-18 -3.4741602E-22 -8.7623472E-26 -1.5572609E-30
  29    4      -11.8454  0.0013594414 -1.4318886E-08 -1.9799587E-13 -4.4602429E-18 -3.5162400E-22 -8.7706960E-26 -1.4243217E-30
  29    5      -11.8318  0.0013591550 -1.4324828E-08 -1.9817464E-13 -4.4779558E-18 -3.5688925E-22 -8.7800814E-26 -1.2570717E-30
  29    6      -11.8155  0.0013588111 -1.4331967E-08 -1.9839010E-13 -4.4995589E-18 -3.6321451E-22 -8.7897946E-26 -1.0547866E-30
  29    7      -11.7965  0.0013584097 -1.4340304E-08 -1.9864279E-13 -4.5252425E-18 -3.7060205E-22 -8.7989663E-26 -8.1660926E-31
  29    8      -11.7748  0.0013579506 -1.4349846E-08 -1.9893336E-13 -4.5552289E-18 -3.7905291E-22 -8.8065751E-26 -5.4166763E-31
  29    9      -11.7503  0.0013574338 -1.4360597E-08 -1.9926258E-13 -4.5897721E-18 -3.8856704E-22 -8.8114337E-26 -2.2893035E-31
  29   10      -11.7232  0.0013568592 -1.4372564E-08 -1.9963132E-13 -4.6291567E-18 -3.9914146E-22 -8.8121809E-26  1.2264447E-31
  30    0      -10.8534  0.0013114213 -1.4741568E-08 -2.1576008E-13 -8.4381149E-18 -3.8871161E-22  7.5071855E-26  8.9943004E-30
  30    1      -10.8508  0.0013113623 -1.4742863E-08 -2.1582760E-13 -8.4419969E-18 -3.8781008E-22  7.5197586E-26  8.9600487E-30
  30    2      -10.8456  0.0013112444 -1.4745454E-08 -2.1596274E-13 -8.4497348E-18 -3.8600234E-22  7.5447444E-26  8.8910196E-30
  30    3      -10.8377  0.0013110674 -1.4749343E-08 -2.1616567E-13 -8.4612742E-18 -3.8327950E-22  7.5818700E-26  8.7866363E-30
  30    4      -10.8272  0.0013108314 -1.4754534E-08 -2.1643667E-13 -8.4765321E-18 -3.7962832E-22  7.6306775E-26  8.6457728E-30
  30    5      -10.8141  0.0013105362 -1.4761032E-08 -2.1677611E-13 -8.4953990E-18 -3.7503199E-22  7.6905791E-26  8.4671692E-30
  30    6      -10.7984  0.0013101818 -1.4768843E-08 -2.1718443E-13 -8.5177346E-18 -3.6946935E-22  7.7607895E-26  8.2489481E-30
  30    7      -10.7800  0.0013097682 -1.4777975E-08 -2.1766214E-13 -8.5433688E-18 -3.6291668E-22  7.8403612E-26  7.9891194E-30
  30    8      -10.7591  0.0013092951 -1.4788436E-08 -2.1820984E-13 -8.5721001E-18 -3.5534783E-22  7.9281440E-26  7.6853219E-30
  30    9      -10.7355  0.0013087625 -1.4800236E-08 -2.1882818E-13 -8.6036950E-18 -3.4673382E-22  8.0227816E-26  7.3347211E-30
  30   10      -10.7093  0.0013081703 -1.4813386E-08 -2.1951784E-13 -8.6378835E-18 -3.3704582E-22  8.1226725E-26  6.9344137E-30
  31    0       -9.8997  0.0012630743 -1.5233232E-08 -2.3699951E-13 -6.2928528E-18 -5.8199449E-23 -1.0358315E-25 -1.9343392E-29
  31    1       -9.8972  0.0012630134 -1.5234654E-08 -2.3704985E-13 -6.2934402E-18 -5.9444125E-23 -1.0385368E-25 -1.9306159E-29
  31    2       -9.8921  0.0012628915 -1.5237500E-08 -2.3715055E-13 -6.2946541E-18 -6.1943219E-23 -1.0439321E-25 -1.9231125E-29
  31    3       -9.8845  0.0012627086 -1.5241770E-08 -2.3730165E-13 -6.2965689E-18 -6.5715873E-23 -1.0519854E-25 -1.9116955E-29
  31    4       -9.8744  0.0012624647 -1.5247467E-08 -2.3750318E-13 -6.2992988E-18 -7.0790871E-23 -1.0626476E-25 -1.8961711E-29
  31    5       -9.8618  0.0012621597 -1.5254596E-08 -2.3775523E-13 -6.3029985E-18 -7.7206399E-23 -1.0758517E-25 -1.8762699E-29
  31    6       -9.8467  0.0012617935 -1.5263161E-08 -2.3805789E-13 -6.3078650E-18 -8.5009134E-23 -1.0915089E-25 -1.8516572E-29
  31    7       -9.8290  0.0012613660 -1.5273167E-08 -2.3841130E-13 -6.3141383E-18 -9.4253586E-23 -1.1095108E-25 -1.8219630E-29
  31    8       -9.8088  0.0012608770 -1.5284620E-08 -2.3881566E-13 -6.3221079E-18 -1.0500252E-22 -1.1297203E-25 -1.7867101E-29
  31    9       -9.7861  0.0012603266 -1.5297528E-08 -2.3927120E-13 -6.3321094E-18 -1.1732391E-22 -1.1519750E-25 -1.7454165E-29
  31   10       -9.7609  0.0012597144 -1.5311900E-08 -2.3977826E-13 -6.3445377E-18 -1.3129295E-22 -1.1760780E-25 -1.6974858E-29
  32    0       -9.0089  0.0012149752 -1.5702537E-08 -2.5167551E-13 -9.8876809E-18 -6.7207149E-22  7.5122597E-26  1.8187633E-29
  32    1       -9.0065  0.0012149124 -1.5704047E-08 -2.5175464E-13 -9.8943964E-18 -6.7116847E-22  7.5376809E-26  1.8123011E-29
  32    2       -9.0016  0.0012147868 -1.5707069E-08 -2.5191306E-13 -9.9078016E-18 -6.6935333E-22  7.5882379E-26  1.7992867E-29
  32    3       -8.9944  0.0012145983 -1.5711606E-08 -2.5215109E-13 -9.9278410E-18 -6.6660789E-22  7.6633957E-26  1.7795671E-29
  32    4       -8.9846  0.0012143468 -1.5717661E-08 -2.5246920E-13 -9.9544317E-18 -6.6290609E-22  7.7623101E-26  1.7529156E-29
  32    5       -8.9725  0.0012140324 -1.5725241E-08 -2.5286804E-13 -9.9874602E-18 -6.5821189E-22  7.8838312E-26  1.7189819E-29
  32    6       -8.9579  0.0012136549 -1.5734353E-08 -2.5334838E-13 -1.0026782E-17 -6.5248399E-22  8.0264831E-26  1.6773981E-29
  32    7       -8.9409  0.0012132142 -1.5745006E-08 -2.5391116E-13 -1.0072218E-17 -6.4567348E-22  8.1884458E-26  1.6277119E-29
  32    8       -8.9215  0.0012127101 -1.5757209E-08 -2.5455743E-13 -1.0123556E-17 -6.3772600E-22  8.3674951E-26  1.5693797E-29
  32    9       -8.8997  0.0012121426 -1.5770975E-08 -2.5528838E-13 -1.0180540E-17 -6.2858401E-22  8.5610077E-26  1.5018502E-29
  32   10       -8.8755  0.0012115115 -1.5786316E-08 -2.5610532E-13 -1.0242881E-17 -6.1818653E-22  8.7658747E-26  1.4244626E-29
  33    0       -8.1786  0.0011672245 -1.6202970E-08 -2.7628905E-13 -9.2461400E-18 -3.9122485E-22 -1.1345898E-25 -8.7066362E-30
  33    1       -8.1762  0.0011671597 -1.6204628E-08 -2.7636303E-13 -9.2500585E-18 -3.9258714E-22 -1.1358032E-25 -8.6303039E-30
  33    2       -8.1716  0.0011670301 -1.6207945E-08 -2.7651110E-13 -9.2579376E-18 -3.9531610E-22 -1.1381985E-25 -8.4774323E-30
  33    3       -8.1646  0.0011668355 -1.6212924E-08 -2.7673343E-13 -9.2698587E-18 -3.9941985E-22 -1.1417106E-25 -8.2472225E-30
  33    4       -8.1552  0.0011665761 -1.6219569E-08 -2.7703032E-13 -9.2859455E-18 -4.0491083E-22 -1.1462425E-25 -7.9386283E-30
  33    5       -8.1436  0.0011662516 -1.6227886E-08 -2.7740217E-13 -9.3063633E-18 -4.1180470E-22 -1.1516639E-25 -7.5502487E-30
  33    6       -8.1296  0.0011658620 -1.6237880E-08 -2.7784947E-13 -9.3313208E-18 -4.2011921E-22 -1.1578091E-25 -7.0804790E-30
  33    7       -8.1133  0.0011654072 -1.6249561E-08 -2.7837286E-13 -9.3610710E-18 -4.2987312E-22 -1.1644778E-25 -6.5278456E-30
  33    8       -8.0946  0.0011648870 -1.6262937E-08 -2.7897308E-13 -9.3959103E-18 -4.4108626E-22 -1.1714314E-25 -5.8902998E-30
  33    9       -8.0737  0.0011643013 -1.6278020E-08 -2.7965102E-13 -9.4361759E-18 -4.5377580E-22 -1.1783991E-25 -5.1664946E-30
  33   10       -8.0504  0.0011636498 -1.6294822E-08 -2.8040775E-13 -9.4822624E-18 -4.6795810E-22 -1.1850629E-25 -4.3543625E-30
  34    0       -7.4061  0.0011198234 -1.6705836E-08 -2.9885340E-13 -1.1801093E-17 -5.8539312E-22 -2.2538946E-27 -6.4228701E-30
  34    1       -7.4039  0.0011197565 -1.6707630E-08 -2.9894783E-13 -1.1806946E-17 -5.8542097E-22 -2.3440093E-27 -6.4622498E-30
  34    2       -7.3994  0.0011196228 -1.6711218E-08 -2.9913684E-13 -1.1818656E-17 -5.8547919E-22 -2.5259956E-27 -6.5410183E-30
  34    3       -7.3927  0.0011194223 -1.6716605E-08 -2.9942069E-13 -1.1836221E-17 -5.8557543E-22 -2.8032309E-27 -6.6582829E-30
  34    4       -7.3837  0.0011191548 -1.6723796E-08 -2.9979983E-13 -1.1859647E-17 -5.8571861E-22 -3.1804790E-27 -6.8134315E-30
  34    5       -7.3725  0.0011188202 -1.6732797E-08 -3.0027480E-13 -1.1888938E-17 -5.8592414E-22 -3.6640342E-27 -7.0045472E-30
  34    6       -7.3591  0.0011184185 -1.6743617E-08 -3.0084632E-13 -1.1924103E-17 -5.8620934E-22 -4.2620369E-27 -7.2303998E-30
  34    7       -7.3434  0.0011179495 -1.6756267E-08 -3.0151522E-13 -1.1965152E-17 -5.8659733E-22 -4.9831539E-27 -7.4884203E-30
  34    8       -7.3256  0.0011174130 -1.6770758E-08 -3.0228248E-13 -1.2012097E-17 -5.8711609E-22 -5.8382029E-27 -7.7762134E-30
  34    9       -7.3054  0.0011168090 -1.6787105E-08 -3.0314926E-13 -1.2064968E-17 -5.8780073E-22 -6.8377450E-27 -8.0896489E-30
  34   10       -7.2831  0.0011161372 -1.6805322E-08 -3.0411681E-13 -1.2123792E-17 -5.8869005E-22 -7.9939605E-27 -8.4256677E-30
  35    0       -6.6890  0.0010728252 -1.7227335E-08 -3.2565694E-13 -1.3296714E-17 -6.5753947E-22 -1.8414729E-26 -2.7768788E-30
  35    1       -6.6868  0.0010727562 -1.7229289E-08 -3.2576334E-13 -1.3303290E-17 -6.5775931E-22 -1.8454311E-26 -2.8327190E-30
  35    2       -6.6825  0.0010726184 -1.7233199E-08 -3.2597630E-13 -1.3316449E-17 -6.5820370E-22 -1.8535039E-26 -2.9429822E-30
  35    3       -6.6761  0.0010724116 -1.7239070E-08 -3.2629613E-13 -1.3336206E-17 -6.5887342E-22 -1.8662080E-26 -3.1098195E-30
  35    4       -6.6675  0.0010721357 -1.7246906E-08 -3.2672331E-13 -1.3362579E-17 -6.5977325E-22 -1.8842620E-26 -3.3347351E-30
  35    5       -6.6568  0.0010717906 -1.7256716E-08 -3.2725847E-13 -1.3395596E-17 -6.6091095E-22 -1.9085982E-26 -3.6188108E-30
  35    6       -6.6439  0.0010713763 -1.7268509E-08 -3.2790242E-13 -1.3435293E-17 -6.6229633E-22 -1.9404499E-26 -3.9643728E-30
  35    7       -6.6289  0.0010708926 -1.7282296E-08 -3.2865609E-13 -1.3481713E-17 -6.6394351E-22 -1.9812817E-26 -4.3731694E-30
  35    8       -6.6118  0.0010703393 -1.7298093E-08 -3.2952062E-13 -1.3534902E-17 -6.6587000E-22 -2.0329264E-26 -4.8478008E-30
  35    9       -6.5926  0.0010697163 -1.7315913E-08 -3.3049729E-13 -1.3594930E-17 -6.6809948E-22 -2.0974050E-26 -5.3905144E-30
  35   10       -6.5712  0.0010690233 -1.7335776E-08 -3.3158756E-13 -1.3661868E-17 -6.7066347E-22 -2.1771594E-26 -6.0033083E-30
  36    0       -6.0247  0.0010262558 -1.7761933E-08 -3.5258232E-13 -1.5173744E-17 -1.1327949E-21 -9.3541112E-26  2.4647090E-29
  36    1       -6.0227  0.0010261848 -1.7764049E-08 -3.5270376E-13 -1.5185078E-17 -1.1339153E-21 -9.3195568E-26  2.4734282E-29
  36    2       -6.0186  0.0010260426 -1.7768283E-08 -3.5294690E-13 -1.5207778E-17 -1.1361436E-21 -9.2500476E-26  2.4907343E-29
  36    3       -6.0124  0.0010258294 -1.7774639E-08 -3.5331229E-13 -1.5241912E-17 -1.1394551E-21 -9.1448965E-26  2.5163004E-29
  36    4       -6.0042  0.0010255449 -1.7783125E-08 -3.5380077E-13 -1.5287578E-17 -1.1438107E-21 -9.0030458E-26  2.5496123E-29
  36    5       -5.9939  0.0010251891 -1.7793748E-08 -3.5441342E-13 -1.5344904E-17 -1.1491588E-21 -8.8231644E-26  2.5899698E-29
  36    6       -5.9816  0.0010247619 -1.7806520E-08 -3.5515163E-13 -1.5414043E-17 -1.1554330E-21 -8.6036278E-26  2.6365411E-29
  36    7       -5.9673  0.0010242632 -1.7821454E-08 -3.5601709E-13 -1.5495176E-17 -1.1625512E-21 -8.3426689E-26  2.6881801E-29
  36    8       -5.9509  0.0010236926 -1.7838567E-08 -3.5701176E-13 -1.5588492E-17 -1.1704138E-21 -8.0384861E-26  2.7434851E-29
  36    9       -5.9325  0.0010230501 -1.7857876E-08 -3.5813793E-13 -1.5694215E-17 -1.1789075E-21 -7.6891255E-26  2.8008711E-29
  36   10       -5.9120  0.0010223353 -1.7879402E-08 -3.5939820E-13 -1.5812559E-17 -1.1878974E-21 -7.2929118E-26  2.8583405E-29
  37    0       -5.4109  0.0009801624 -1.8312929E-08 -3.8622106E-13 -1.7028160E-17 -8.3090538E-22 -2.1099279E-25 -5.4137581E-29
  37    1       -5.4089  0.0009800891 -1.8315247E-08 -3.8635732E-13 -1.7036482E-17 -8.3344070E-22 -2.1174964E-25 -5.3973374E-29
  37    2       -5.4050  0.0009799426 -1.8319885E-08 -3.8663004E-13 -1.7053201E-17 -8.3854200E-22 -2.1325627E-25 -5.3638860E-29
  37    3       -5.3991  0.0009797227 -1.8326848E-08 -3.8703962E-13 -1.7078474E-17 -8.4625962E-22 -2.1549816E-25 -5.3127829E-29
  37    4       -5.3913  0.0009794294 -1.8336143E-08 -3.8758668E-13 -1.7112532E-17 -8.5667484E-22 -2.1845377E-25 -5.2427007E-29
  37    5       -5.3815  0.0009790626 -1.8347781E-08 -3.8827204E-13 -1.7155697E-17 -8.6989152E-22 -2.2209190E-25 -5.1520233E-29
  37    6       -5.3697  0.0009786221 -1.8361774E-08 -3.8909678E-13 -1.7208374E-17 -8.8603712E-22 -2.2637258E-25 -5.0387342E-29
  37    7       -5.3560  0.0009781077 -1.8378136E-08 -3.9006220E-13 -1.7271070E-17 -9.0525843E-22 -2.3124316E-25 -4.9004590E-29
  37    8       -5.3404  0.0009775193 -1.8396885E-08 -3.9116987E-13 -1.7344379E-17 -9.2771644E-22 -2.3664016E-25 -4.7346369E-29
  37    9       -5.3228  0.0009768566 -1.8418042E-08 -3.9242170E-13 -1.7429033E-17 -9.5359180E-22 -2.4248303E-25 -4.5380921E-29
  37   10       -5.3033  0.0009761194 -1.8441630E-08 -3.9381988E-13 -1.7525860E-17 -9.8306445E-22 -2.4867644E-25 -4.3078234E-29
  38    0       -4.8450  0.0009345712 -1.8877963E-08 -4.2280187E-13 -2.1756491E-17 -9.9298826E-22  1.2039439E-25 -5.7154710E-29
  38    1       -4.8432  0.0009344957 -1.8880500E-08 -4.2297596E-13 -2.1766414E-17 -9.9154896E-22  1.1959077E-25 -5.7654727E-29
  38    2       -4.8394  0.0009343446 -1.8885578E-08 -4.2332438E-13 -2.1786216E-17 -9.8869893E-22  1.1796259E-25 -5.8652783E-29
  38    3       -4.8338  0.0009341180 -1.8893202E-08 -4.2384761E-13 -2.1815814E-17 -9.8449672E-22  1.1546793E-25 -6.0145168E-29
  38    4       -4.8263  0.0009338156 -1.8903383E-08 -4.2454634E-13 -2.1855085E-17 -9.7903527E-22  1.1204420E-25 -6.2124797E-29
  38    5       -4.8170  0.0009334374 -1.8916132E-08 -4.2542153E-13 -2.1903872E-17 -9.7244526E-22  1.0760946E-25 -6.4580059E-29
  38    6       -4.8058  0.0009329832 -1.8931467E-08 -4.2647431E-13 -2.1961993E-17 -9.6489632E-22  1.0206242E-25 -6.7496732E-29
  38    7       -4.7928  0.0009324529 -1.8949404E-08 -4.2770606E-13 -2.2029238E-17 -9.5660513E-22  9.5282586E-26 -7.0855216E-29
  38    8       -4.7778  0.0009318462 -1.8969968E-08 -4.2911837E-13 -2.2105410E-17 -9.4784581E-22  8.7134580E-26 -7.4629092E-29
  38    9       -4.7611  0.0009311629 -1.8993184E-08 -4.3071302E-13 -2.2190308E-17 -9.3895262E-22  7.7468242E-26 -7.8783501E-29
  38   10       -4.7425  0.0009304026 -1.9019080E-08 -4.3249199E-13 -2.2283761E-17 -9.3033065E-22  6.6122803E-26 -8.3273742E-29
  39    0       -4.3248  0.0008895055 -1.9469029E-08 -4.6055314E-13 -2.5376937E-17 -2.4550431E-21  3.3203207E-26  1.1997880E-28
  39    1       -4.3230  0.0008894276 -1.9471793E-08 -4.6075626E-13 -2.5401485E-17 -2.4546332E-21  3.4880540E-26  1.1970281E-28
  39    2       -4.3195  0.0008892718 -1.9477324E-08 -4.6116307E-13 -2.5450568E-17 -2.4537568E-21  3.8224314E-26  1.1914049E-28
  39    3       -4.3142  0.0008890380 -1.9485631E-08 -4.6177477E-13 -2.5524160E-17 -2.4522912E-21  4.3209966E-26  1.1826461E-28
  39    4       -4.3070  0.0008887261 -1.9496723E-08 -4.6259311E-13 -2.5622210E-17 -2.4500581E-21  4.9798802E-26  1.1703599E-28
  39    5       -4.2982  0.0008883361 -1.9510616E-08 -4.6362045E-13 -2.5744635E-17 -2.4468257E-21  5.7935183E-26  1.1540553E-28
  39    6       -4.2875  0.0008878676 -1.9527329E-08 -4.6485972E-13 -2.5891315E-17 -2.4423084E-21  6.7542518E-26  1.1330941E-28
  39    7       -4.2751  0.0008873206 -1.9546884E-08 -4.6631441E-13 -2.6062061E-17 -2.4361710E-21  7.8518670E-26  1.1067140E-28
  39    8       -4.2609  0.0008866947 -1.9569307E-08 -4.6798861E-13 -2.6256638E-17 -2.4280441E-21  9.0733687E-26  1.0740713E-28
  39    9       -4.2449  0.0008859898 -1.9594629E-08 -4.6988694E-13 -2.6474700E-17 -2.4175226E-21  1.0401963E-25  1.0341877E-28
  39   10       -4.2272  0.0008852054 -1.9622886E-08 -4.7201457E-13 -2.6715799E-17 -2.4041846E-21  1.1816544E-25  9.8601945E-29
  40    0       -3.8479  0.0008449915 -2.0090151E-08 -5.0754582E-13 -2.7555536E-17 -2.7803690E-21 -5.8992876E-25  8.1847418E-29
  40    1       -3.8462  0.0008449111 -2.0093196E-08 -5.0776637E-13 -2.7583374E-17 -2.7874413E-21 -5.8877579E-25  8.2881049E-29
  40    2       -3.8429  0.0008447503 -2.0099292E-08 -5.0820816E-13 -2.7639263E-17 -2.8015422E-21 -5.8642662E-25  8.4940575E-29
  40    3       -3.8378  0.0008445091 -2.0108446E-08 -5.0887251E-13 -2.7723627E-17 -2.8225913E-21 -5.8279332E-25  8.8019031E-29
  40    4       -3.8310  0.0008441873 -2.0120670E-08 -5.0976148E-13 -2.7837090E-17 -2.8504441E-21 -5.7775056E-25  9.2089029E-29
  40    5       -3.8226  0.0008437847 -2.0135979E-08 -5.1087783E-13 -2.7980477E-17 -2.8849124E-21 -5.7112767E-25  9.7125697E-29
  40    6       -3.8125  0.0008433012 -2.0154395E-08 -5.1222507E-13 -2.8154805E-17 -2.9257354E-21 -5.6271743E-25  1.0308814E-28
  40    7       -3.8007  0.0008427366 -2.0175942E-08 -5.1380749E-13 -2.8361242E-17 -2.9725685E-21 -5.5227956E-25  1.0992025E-28
  40    8       -3.7872  0.0008420906 -2.0200648E-08 -5.1563027E-13 -2.8601152E-17 -3.0249809E-21 -5.3953996E-25  1.1754948E-28
  40    9       -3.7721  0.0008413628 -2.0228548E-08 -5.1769941E-13 -2.8875998E-17 -3.0824357E-21 -5.2419998E-25  1.2588868E-28
  40   10       -3.7552  0.0008405531 -2.0259679E-08 -5.2002191E-13 -2.9187351E-17 -3.1442555E-21 -5.0594678E-25  1.3481222E-28
  41    0       -3.4121  0.0008010449 -2.0736998E-08 -5.6281550E-13 -3.1959248E-17 -1.5443590E-21 -5.5775213E-25 -1.9919611E-28
  41    1       -3.4105  0.0008009619 -2.0740376E-08 -5.6307124E-13 -3.1974724E-17 -1.5510682E-21 -5.6053474E-25 -1.9832009E-28
  41    2       -3.4073  0.0008007959 -2.0747135E-08 -5.6358308E-13 -3.2005880E-17 -1.5645862E-21 -5.6606376E-25 -1.9654669E-28
  41    3       -3.4025  0.0008005469 -2.0757287E-08 -5.6435179E-13 -3.2053126E-17 -1.5851144E-21 -5.7426091E-25 -1.9382706E-28
  41    4       -3.3961  0.0008002147 -2.0770844E-08 -5.6537851E-13 -3.2117086E-17 -1.6129356E-21 -5.8501184E-25 -1.9010258E-28
  41    5       -3.3881  0.0007997991 -2.0787824E-08 -5.6666483E-13 -3.2198620E-17 -1.6484356E-21 -5.9815118E-25 -1.8527955E-28
  41    6       -3.3785  0.0007993000 -2.0808252E-08 -5.6821276E-13 -3.2298837E-17 -1.6920584E-21 -6.1346304E-25 -1.7925998E-28
  41    7       -3.3673  0.0007987170 -2.0832155E-08 -5.7002483E-13 -3.2419089E-17 -1.7443133E-21 -6.3067447E-25 -1.7192483E-28
  41    8       -3.3545  0.0007980499 -2.0859566E-08 -5.7210417E-13 -3.2561079E-17 -1.8057670E-21 -6.4944290E-25 -1.6314092E-28
  41    9       -3.3402  0.0007972984 -2.0890523E-08 -5.7445450E-13 -3.2726787E-17 -1.8769927E-21 -6.6935010E-25 -1.5276890E-28
  41   10       -3.3243  0.0007964621 -2.0925069E-08 -5.7708025E-13 -3.2918546E-17 -1.9585666E-21 -6.8989652E-25 -1.4066776E-28
  42    0       -3.0152  0.0007576925 -2.1396563E-08 -6.1240291E-13 -3.6630266E-17 -1.1118995E-21  2.9185355E-26 -3.6016969E-28
  42    1       -3.0136  0.0007576069 -2.1400239E-08 -6.1269599E-13 -3.6641380E-17 -1.1115778E-21  2.4133461E-26 -3.6147431E-28
  42    2       -3.0106  0.0007574357 -2.1407594E-08 -6.1328243E-13 -3.6663604E-17 -1.1111202E-21  1.3977028E-26 -3.6404635E-28
  42    3       -3.0061  0.0007571787 -2.1418641E-08 -6.1416276E-13 -3.6696936E-17 -1.1108940E-21 -1.3929463E-27 -3.6782990E-28
  42    4       -3.0000  0.0007568359 -2.1433395E-08 -6.1533778E-13 -3.6741383E-17 -1.1114596E-21 -2.2128834E-26 -3.7272518E-28
  42    5       -2.9924  0.0007564071 -2.1451878E-08 -6.1680855E-13 -3.6797007E-17 -1.1135761E-21 -4.8425600E-26 -3.7860061E-28
  42    6       -2.9834  0.0007558919 -2.1474115E-08 -6.1857640E-13 -3.6863939E-17 -1.1182111E-21 -8.0514087E-26 -3.8529092E-28
  42    7       -2.9728  0.0007552903 -2.1500138E-08 -6.2064298E-13 -3.6942487E-17 -1.1265695E-21 -1.1863348E-25 -3.9257562E-28
  42    8       -2.9607  0.0007546018 -2.1529986E-08 -6.2301019E-13 -3.7033124E-17 -1.1400853E-21 -1.6303630E-25 -4.0019455E-28
  42    9       -2.9471  0.0007538261 -2.1563700E-08 -6.2568029E-13 -3.7136608E-17 -1.1604336E-21 -2.1395321E-25 -4.0784045E-28
  42   10       -2.9321  0.0007529628 -2.1601330E-08 -6.2865590E-13 -3.7254048E-17 -1.1895512E-21 -2.7157732E-25 -4.1514780E-28
  43    0       -2.6549  0.0007150333 -2.2032219E-08 -6.5165775E-13 -4.3411645E-17 -4.1357177E-21  3.2439076E-25  1.4194347E-29
  43    1       -2.6535  0.0007149452 -2.2036130E-08 -6.5200519E-13 -4.3452960E-17 -4.1318170E-21  3.2457087E-25  1.1824802E-29
  43    2       -2.6506  0.0007147689 -2.2043958E-08 -6.5270110E-13 -4.3535518E-17 -4.1240253E-21  3.2483611E-25  7.0855674E-30
  43    3       -2.6463  0.0007145043 -2.2055716E-08 -6.5374743E-13 -4.3659065E-17 -4.1123288E-21  3.2498377E-25 -5.1691548E-32
  43    4       -2.6406  0.0007141513 -2.2071423E-08 -6.5514716E-13 -4.3823250E-17 -4.0967317E-21  3.2471301E-25 -9.6099456E-30
  43    5       -2.6335  0.0007137096 -2.2091103E-08 -6.5690419E-13 -4.4027608E-17 -4.0772786E-21  3.2362152E-25 -2.1609666E-29
  43    6       -2.6249  0.0007131792 -2.2114790E-08 -6.5902335E-13 -4.4271535E-17 -4.0540580E-21  3.2119992E-25 -3.6071068E-29
  43    7       -2.6149  0.0007125596 -2.2142521E-08 -6.6151049E-13 -4.4554379E-17 -4.0272469E-21  3.1683437E-25 -5.3009574E-29
  43    8       -2.6035  0.0007118505 -2.2174342E-08 -6.6437225E-13 -4.4875349E-17 -3.9971501E-21  3.0981121E-25 -7.2402825E-29
  43    9       -2.5907  0.0007110516 -2.2210306E-08 -6.6761619E-13 -4.5233603E-17 -3.9642321E-21  2.9931519E-25 -9.4204865E-29
  43   10       -2.5765  0.0007101624 -2.2250472E-08 -6.7125069E-13 -4.5628257E-17 -3.9291768E-21  2.8443726E-25 -1.1831686E-28
  44    0       -2.3291  0.0006732164 -2.2645533E-08 -7.0336691E-13 -5.0914803E-17 -5.8587512E-21  2.5563199E-25  3.4568370E-28
  44    1       -2.3277  0.0006731258 -2.2649755E-08 -7.0377446E-13 -5.0973374E-17 -5.8556537E-21  2.6045682E-25  3.4370437E-28
  44    2       -2.3250  0.0006729446 -2.2658205E-08 -7.0459097E-13 -5.1090424E-17 -5.8492883E-21  2.7002422E-25  3.3968662E-28
  44    3       -2.3210  0.0006726726 -2.2670899E-08 -7.0581925E-13 -5.1265757E-17 -5.8393125E-21  2.8416128E-25  3.3350307E-28
  44    4       -2.3156  0.0006723097 -2.2687858E-08 -7.0746350E-13 -5.1499057E-17 -5.8252320E-21  3.0260097E-25  3.2497266E-28
  44    5       -2.3089  0.0006718558 -2.2709113E-08 -7.0952929E-13 -5.1789867E-17 -5.8064043E-21  3.2496473E-25  3.1385013E-28
  44    6       -2.3008  0.0006713104 -2.2734701E-08 -7.1202353E-13 -5.2137506E-17 -5.7820660E-21  3.5073989E-25  2.9983325E-28
  44    7       -2.2914  0.0006706734 -2.2764667E-08 -7.1495454E-13 -5.2541189E-17 -5.7513927E-21  3.7928708E-25  2.8259350E-28
  44    8       -2.2807  0.0006699444 -2.2799066E-08 -7.1833187E-13 -5.2999806E-17 -5.7134991E-21  4.0978166E-25  2.6174419E-28
  44    9       -2.2686  0.0006691230 -2.2837959E-08 -7.2216632E-13 -5.3511979E-17 -5.6675149E-21  4.4121069E-25  2.3687839E-28
  44   10       -2.2553  0.0006682086 -2.2881418E-08 -7.2646988E-13 -5.4076019E-17 -5.6126624E-21  4.7234238E-25  2.0758454E-28
  45    0       -2.0354  0.0006323320 -2.3250296E-08 -7.5822501E-13 -5.3897136E-17 -7.3464590E-21 -1.1740347E-24  4.4520067E-28
  45    1       -2.0341  0.0006322390 -2.3254847E-08 -7.5865648E-13 -5.3970671E-17 -7.3605092E-21 -1.1677918E-24  4.4705009E-28
  45    2       -2.0316  0.0006320529 -2.3263956E-08 -7.5952119E-13 -5.4118162E-17 -7.3883882E-21 -1.1552203E-24  4.5069135E-28
  45    3       -2.0278  0.0006317736 -2.3277639E-08 -7.6082270E-13 -5.4340438E-17 -7.4296341E-21 -1.1361782E-24  4.5596181E-28
  45    4       -2.0227  0.0006314011 -2.3295920E-08 -7.6256637E-13 -5.4638714E-17 -7.4835546E-21 -1.1104545E-24  4.6263910E-28
  45    5       -2.0164  0.0006309349 -2.3318829E-08 -7.6475944E-13 -5.5014556E-17 -7.5492111E-21 -1.0777942E-24  4.7041722E-28
  45    6       -2.0089  0.0006303749 -2.3346408E-08 -7.6741102E-13 -5.5469785E-17 -7.6253746E-21 -1.0379169E-24  4.7890425E-28
  45    7       -2.0000  0.0006297208 -2.3378705E-08 -7.7053232E-13 -5.6006561E-17 -7.7105734E-21 -9.9054722E-25  4.8760005E-28
  45    8       -1.9900  0.0006289721 -2.3415777E-08 -7.7413656E-13 -5.6627142E-17 -7.8030287E-21 -9.3545317E-25  4.9592061E-28
  45    9       -1.9787  0.0006281283 -2.3457691E-08 -7.7823911E-13 -5.7333859E-17 -7.9006643E-21 -8.7248468E-25  5.0316337E-28
  45   10       -1.9661  0.0006271891 -2.3504524E-08 -7.8285756E-13 -5.8129020E-17 -8.0011210E-21 -8.0163655E-25  5.0851493E-28
  46    0       -1.7717  0.0005924710 -2.3825430E-08 -8.1668232E-13 -6.0567072E-17 -7.4279129E-21 -1.8102821E-24  1.5290553E-28
  46    1       -1.7705  0.0005923756 -2.3830332E-08 -8.1716715E-13 -6.0641460E-17 -7.4496287E-21 -1.8081127E-24  1.5687370E-28
  46    2       -1.7681  0.0005921850 -2.3840143E-08 -8.1813861E-13 -6.0790886E-17 -7.4929698E-21 -1.8036086E-24  1.6477248E-28
  46    3       -1.7645  0.0005918988 -2.3854883E-08 -8.1960030E-13 -6.1016650E-17 -7.5577740E-21 -1.7964418E-24  1.7652450E-28
  46    4       -1.7598  0.0005915170 -2.3874577E-08 -8.2155770E-13 -6.1320696E-17 -7.6437622E-21 -1.7861211E-24  1.9203194E-28
  46    5       -1.7539  0.0005910392 -2.3899261E-08 -8.2401823E-13 -6.1705585E-17 -7.7505223E-21 -1.7720022E-24  2.1114178E-28
  46    6       -1.7468  0.0005904653 -2.3928979E-08 -8.2699128E-13 -6.2174383E-17 -7.8774253E-21 -1.7533291E-24  2.3358308E-28
  46    7       -1.7385  0.0005897948 -2.3963786E-08 -8.3048858E-13 -6.2730930E-17 -8.0237141E-21 -1.7291831E-24  2.5909299E-28
  46    8       -1.7291  0.0005890273 -2.4003746E-08 -8.3452404E-13 -6.3379435E-17 -8.1882650E-21 -1.6985756E-24  2.8721401E-28
  46    9       -1.7185  0.0005881623 -2.4048934E-08 -8.3911409E-13 -6.4124575E-17 -8.3696870E-21 -1.6604685E-24  3.1741879E-28
  46   10       -1.7068  0.0005871994 -2.4099435E-08 -8.4427779E-13 -6.4971413E-17 -8.5661940E-21 -1.6137949E-24  3.4900416E-28
  47    0       -1.5356  0.0005537284 -2.4365447E-08 -8.7512804E-13 -6.6973385E-17 -6.8254515E-21 -2.3627924E-24 -4.2394398E-28
  47    1       -1.5345  0.0005536310 -2.4370699E-08 -8.7566409E-13 -6.7041780E-17 -6.8538440E-21 -2.3686931E-24 -4.1893919E-28
  47    2       -1.5323  0.0005534360 -2.4381214E-08 -8.7673787E-13 -6.7179426E-17 -6.9108213E-21 -2.3802818E-24 -4.0888334E-28
  47    3       -1.5290  0.0005531433 -2.4397009E-08 -8.7835268E-13 -6.7388053E-17 -6.9968212E-21 -2.3971297E-24 -3.9362131E-28
  47    4       -1.5246  0.0005527528 -2.4418116E-08 -8.8051361E-13 -6.7670249E-17 -7.1124225E-21 -2.4185948E-24 -3.7297957E-28
  47    5       -1.5191  0.0005522642 -2.4444572E-08 -8.8322756E-13 -6.8029476E-17 -7.2582881E-21 -2.4437988E-24 -3.4680310E-28
  47    6       -1.5124  0.0005516771 -2.4476427E-08 -8.8650351E-13 -6.8470276E-17 -7.4352546E-21 -2.4715920E-24 -3.1479467E-28
  47    7       -1.5047  0.0005509912 -2.4513741E-08 -8.9035255E-13 -6.8998034E-17 -7.6441086E-21 -2.5005850E-24 -2.7673808E-28
  47    8       -1.4959  0.0005502061 -2.4556584E-08 -8.9478820E-13 -6.9619210E-17 -7.8855796E-21 -2.5290957E-24 -2.3239533E-28
  47    9       -1.4860  0.0005493212 -2.4605038E-08 -8.9982663E-13 -7.0341248E-17 -8.1601928E-21 -2.5551943E-24 -1.8167647E-28
  47   10       -1.4750  0.0005483359 -2.4659198E-08 -9.0548698E-13 -7.1172645E-17 -8.4681755E-21 -2.5766343E-24 -1.2452605E-28
  48    0       -1.3252  0.0005162041 -2.4851059E-08 -9.2810652E-13 -7.5521601E-17 -6.5746573E-21 -1.6422373E-24 -8.0157569E-28
  48    1       -1.3242  0.0005161047 -2.4856629E-08 -9.2871095E-13 -7.5587455E-17 -6.5944406E-21 -1.6534431E-24 -8.0016753E-28
  48    2       -1.3221  0.0005159058 -2.4867781E-08 -9.2992141E-13 -7.5719743E-17 -6.6343917E-21 -1.6758102E-24 -7.9728090E-28
  48    3       -1.3190  0.0005156072 -2.4884536E-08 -9.3174109E-13 -7.5919689E-17 -6.6953228E-21 -1.7092026E-24 -7.9268175E-28
  48    4       -1.3149  0.0005152089 -2.4906927E-08 -9.3417485E-13 -7.6189192E-17 -6.7784323E-21 -1.7534002E-24 -7.8603636E-28
  48    5       -1.3097  0.0005147105 -2.4934998E-08 -9.3722919E-13 -7.6530731E-17 -6.8852740E-21 -1.8081064E-24 -7.7691922E-28
  48    6       -1.3036  0.0005141117 -2.4968804E-08 -9.4091264E-13 -7.6947792E-17 -7.0177943E-21 -1.8728842E-24 -7.6485785E-28
  48    7       -1.2964  0.0005134120 -2.5008413E-08 -9.4523558E-13 -7.7444619E-17 -7.1782468E-21 -1.9470824E-24 -7.4917251E-28
  48    8       -1.2882  0.0005126110 -2.5053904E-08 -9.5021057E-13 -7.8026466E-17 -7.3691589E-21 -2.0298936E-24 -7.2922380E-28
  48    9       -1.2789  0.0005117081 -2.5105367E-08 -9.5585259E-13 -7.8699703E-17 -7.5932930E-21 -2.1202294E-24 -7.0424181E-28
  48   10       -1.2687  0.0005107027 -2.5162908E-08 -9.6217928E-13 -7.9471948E-17 -7.8535561E-21 -2.2167085E-24 -6.7344966E-28
  49    0       -1.1382  0.0004800080 -2.5264361E-08 -9.7000001E-13 -8.1560694E-17 -7.2347506E-21 -1.2502691E-24 -7.2043794E-28
  49    1       -1.1372  0.0004799069 -2.5270183E-08 -9.7065279E-13 -8.1633114E-17 -7.2498059E-21 -1.2603507E-24 -7.1972851E-28
  49    2       -1.1353  0.0004797047 -2.5281839E-08 -9.7196008E-13 -8.1778425E-17 -7.2803086E-21 -1.2804729E-24 -7.1816810E-28
  49    3       -1.1324  0.0004794012 -2.5299352E-08 -9.7392540E-13 -8.1997542E-17 -7.3269498E-21 -1.3105777E-24 -7.1559970E-28
  49    4       -1.1286  0.0004789963 -2.5322757E-08 -9.7655406E-13 -8.2291940E-17 -7.3908271E-21 -1.3505399E-24 -7.1175389E-28
  49    5       -1.1238  0.0004784895 -2.5352103E-08 -9.7985310E-13 -8.2663464E-17 -7.4733289E-21 -1.4001890E-24 -7.0625290E-28
  49    6       -1.1181  0.0004778806 -2.5387450E-08 -9.8383176E-13 -8.3114931E-17 -7.5762781E-21 -1.4591928E-24 -6.9855993E-28
  49    7       -1.1114  0.0004771692 -2.5428869E-08 -9.8850113E-13 -8.3649627E-17 -7.7017140E-21 -1.5271583E-24 -6.8823359E-28
  49    8       -1.1037  0.0004763547 -2.5476445E-08 -9.9387454E-13 -8.4271725E-17 -7.8520012E-21 -1.6035103E-24 -6.7472493E-28
  49    9       -1.0952  0.0004754366 -2.5530279E-08 -9.9996774E-13 -8.4986341E-17 -8.0297260E-21 -1.6874506E-24 -6.5739408E-28
  49   10       -1.0857  0.0004744142 -2.5590482E-08 -1.0067990E-12 -8.5799615E-17 -8.2376751E-21 -1.7779977E-24 -6.3568819E-28
  50    0  -9.72510E-01  0.0004452608 -2.5578458E-08 -9.9593552E-13 -8.3531991E-17 -6.4279012E-21 -8.9682960E-25 -1.1934956E-27
  50    1  -9.71619E-01  0.0004451585 -2.5584436E-08 -9.9660403E-13 -8.3596318E-17 -6.4387684E-21 -9.1355805E-25 -1.1958128E-27
  50    2  -9.69839E-01  0.0004449538 -2.5596403E-08 -9.9794261E-13 -8.3725325E-17 -6.4610899E-21 -9.4710550E-25 -1.2003049E-27
  50    3  -9.67170E-01  0.0004446465 -2.5614384E-08 -9.9995436E-13 -8.3919706E-17 -6.4961244E-21 -9.9762831E-25 -1.2065024E-27
  50    4  -9.63615E-01  0.0004442365 -2.5638415E-08 -1.0026440E-12 -8.4180591E-17 -6.5456369E-21 -1.0654022E-24 -1.2140964E-27
  50    5  -9.59175E-01  0.0004437234 -2.5668545E-08 -1.0060177E-12 -8.4509421E-17 -6.6120980E-21 -1.1507109E-24 -1.2222645E-27
  50    6  -9.53854E-01  0.0004431069 -2.5704835E-08 -1.0100837E-12 -8.4908701E-17 -6.6986459E-21 -1.2537436E-24 -1.2302455E-27
  50    7  -9.47655E-01  0.0004423866 -2.5747359E-08 -1.0148518E-12 -8.5381413E-17 -6.8090195E-21 -1.3746544E-24 -1.2370093E-27
  50    8  -9.40584E-01  0.0004415619 -2.5796203E-08 -1.0203338E-12 -8.5931602E-17 -6.9476728E-21 -1.5134786E-24 -1.2415000E-27
  50    9  -9.32644E-01  0.0004406323 -2.5851468E-08 -1.0265436E-12 -8.6564487E-17 -7.1195704E-21 -1.6700295E-24 -1.2427241E-27
  50   10  -9.23842E-01  0.0004395970 -2.5913269E-08 -1.0334975E-12 -8.7286826E-17 -7.3304053E-21 -1.8438431E-24 -1.2395853E-27
  51    0  -8.26185E-01  0.0004120929 -2.5760308E-08 -9.9856766E-13 -8.4942258E-17 -9.3816677E-21 -2.5481380E-24 -2.9740487E-27
  51    1  -8.25361E-01  0.0004119899 -2.5766301E-08 -9.9924751E-13 -8.5036134E-17 -9.4124507E-21 -2.5899440E-24 -2.9973165E-27
  51    2  -8.23713E-01  0.0004117837 -2.5778301E-08 -1.0006096E-12 -8.5225011E-17 -9.4756277E-21 -2.6745351E-24 -3.0438521E-27
  51    3  -8.21243E-01  0.0004114743 -2.5796330E-08 -1.0026584E-12 -8.5510778E-17 -9.5742439E-21 -2.8038391E-24 -3.1137405E-27
  51    4  -8.17953E-01  0.0004110613 -2.5820427E-08 -1.0054010E-12 -8.5896599E-17 -9.7130880E-21 -2.9808022E-24 -3.2070487E-27
  51    5  -8.13845E-01  0.0004105446 -2.5850640E-08 -1.0088465E-12 -8.6386692E-17 -9.8987023E-21 -3.2093950E-24 -3.3238993E-27
  51    6  -8.08922E-01  0.0004099238 -2.5887034E-08 -1.0130075E-12 -8.6987742E-17 -1.0139988E-20 -3.4945085E-24 -3.4642698E-27
  51    7  -8.03188E-01  0.0004091983 -2.5929683E-08 -1.0178989E-12 -8.7708163E-17 -1.0447995E-20 -3.8420537E-24 -3.6282171E-27
  51    8  -7.96648E-01  0.0004083678 -2.5978677E-08 -1.0235393E-12 -8.8559272E-17 -1.0836666E-20 -4.2588724E-24 -3.8153688E-27
  51    9  -7.89306E-01  0.0004074316 -2.6034121E-08 -1.0299511E-12 -8.9556063E-17 -1.1323073E-20 -4.7528609E-24 -4.0254770E-27
  51   10  -7.81168E-01  0.0004063890 -2.6096134E-08 -1.0371617E-12 -9.0718048E-17 -1.1927885E-20 -5.3327063E-24 -4.2579001E-27
  52    0  -6.97231E-01  0.0003806306 -2.5807306E-08 -1.0157341E-12 -1.2438271E-16 -4.1325785E-20 -1.5878906E-23 -4.9065779E-27
  52    1  -6.96470E-01  0.0003805274 -2.5813403E-08 -1.0167308E-12 -1.2479693E-16 -4.1516730E-20 -1.5947677E-23 -4.9144704E-27
  52    2  -6.94949E-01  0.0003803208 -2.5825616E-08 -1.0187342E-12 -1.2563111E-16 -4.1901111E-20 -1.6085480E-23 -4.9292946E-27
  52    3  -6.92668E-01  0.0003800108 -2.5843980E-08 -1.0217646E-12 -1.2689692E-16 -4.2483922E-20 -1.6292945E-23 -4.9496884E-27
  52    4  -6.89629E-01  0.0003795971 -2.5868552E-08 -1.0258527E-12 -1.2861216E-16 -4.3272726E-20 -1.6570756E-23 -4.9729346E-27
  52    5  -6.85836E-01  0.0003790794 -2.5899405E-08 -1.0310407E-12 -1.3080060E-16 -4.4277369E-20 -1.6919756E-23 -4.9958084E-27
  52    6  -6.81291E-01  0.0003784574 -2.5936636E-08 -1.0373835E-12 -1.3349409E-16 -4.5510696E-20 -1.7340266E-23 -5.0136606E-27
  52    7  -6.75997E-01  0.0003777306 -2.5980364E-08 -1.0449493E-12 -1.3673133E-16 -4.6987953E-20 -1.7831998E-23 -5.0198355E-27
  52    8  -6.69960E-01  0.0003768984 -2.6030734E-08 -1.0538218E-12 -1.4055953E-16 -4.8726771E-20 -1.8393730E-23 -5.0068818E-27
  52    9  -6.63185E-01  0.0003759602 -2.6087916E-08 -1.0641022E-12 -1.4503536E-16 -5.0747297E-20 -1.9022256E-23 -4.9643999E-27
  52   10  -6.55676E-01  0.0003749154 -2.6152115E-08 -1.0759111E-12 -1.5022559E-16 -5.3071432E-20 -1.9711843E-23 -4.8801346E-27
  53    0  -5.83790E-01  0.0003508671 -2.5914723E-08 -1.2296183E-12 -2.6436855E-16 -7.3362604E-20  6.0137113E-25  9.6797473E-27
  53    1  -5.83088E-01  0.0003507634 -2.5922108E-08 -1.2317361E-12 -2.6510195E-16 -7.3354543E-20  7.3693146E-25  9.6948586E-27
  53    2  -5.81685E-01  0.0003505559 -2.5936914E-08 -1.2359895E-12 -2.6656886E-16 -7.3333575E-20  1.0087823E-24  9.7225349E-27
  53    3  -5.79583E-01  0.0003502446 -2.5959219E-08 -1.2424136E-12 -2.6876831E-16 -7.3289884E-20  1.4179581E-24  9.7580927E-27
  53    4  -5.76783E-01  0.0003498290 -2.5989141E-08 -1.2510610E-12 -2.7169829E-16 -7.3208698E-20  1.9654586E-24  9.7939780E-27
  53    5  -5.73287E-01  0.0003493088 -2.6026836E-08 -1.2620021E-12 -2.7535544E-16 -7.3070173E-20  2.6520430E-24  9.8191877E-27
  53    6  -5.69099E-01  0.0003486836 -2.6072508E-08 -1.2753243E-12 -2.7973333E-16 -7.2849535E-20  3.4771030E-24  9.8191870E-27
  53    7  -5.64223E-01  0.0003479528 -2.6126402E-08 -1.2911319E-12 -2.8482162E-16 -7.2517081E-20  4.4375710E-24  9.7746404E-27
  53    8  -5.58662E-01  0.0003471158 -2.6188817E-08 -1.3095457E-12 -2.9060454E-16 -7.2038696E-20  5.5266302E-24  9.6612484E-27
  53    9  -5.52422E-01  0.0003461717 -2.6260102E-08 -1.3307020E-12 -2.9705922E-16 -7.1376489E-20  6.7314955E-24  9.4476509E-27
  53   10  -5.45509E-01  0.0003451197 -2.6340662E-08 -1.3547511E-12 -3.0415385E-16 -7.0490270E-20  8.0309259E-24  9.0953214E-27
  54    0  -4.84267E-01  0.0003224057 -2.6438161E-08 -1.5881885E-12 -2.8116607E-16 -2.3633771E-20 -1.7434754E-23 -2.7938367E-26
  54    1  -4.83623E-01  0.0003222999 -2.6447697E-08 -1.5904388E-12 -2.8140347E-16 -2.3845354E-20 -1.7827064E-23 -2.8099483E-26
  54    2  -4.82334E-01  0.0003220882 -2.6466810E-08 -1.5949451E-12 -2.8188475E-16 -2.4282720E-20 -1.8618287E-23 -2.8417450E-26
  54    3  -4.80402E-01  0.0003217705 -2.6495580E-08 -1.6017192E-12 -2.8262361E-16 -2.4974612E-20 -1.9821664E-23 -2.8884793E-26
  54    4  -4.77830E-01  0.0003213462 -2.6534129E-08 -1.6107793E-12 -2.8364200E-16 -2.5965067E-20 -2.1456187E-23 -2.9487944E-26
  54    5  -4.74619E-01  0.0003208151 -2.6582623E-08 -1.6221514E-12 -2.8497350E-16 -2.7314966E-20 -2.3545739E-23 -3.0207229E-26
  54    6  -4.70773E-01  0.0003201764 -2.6641267E-08 -1.6358703E-12 -2.8666505E-16 -2.9102382E-20 -2.6117618E-23 -3.1016274E-26
  54    7  -4.66296E-01  0.0003194295 -2.6710312E-08 -1.6519820E-12 -2.8878203E-16 -3.1425125E-20 -2.9200097E-23 -3.1876874E-26
  54    8  -4.61192E-01  0.0003185735 -2.6790052E-08 -1.6705470E-12 -2.9141279E-16 -3.4401334E-20 -3.2819929E-23 -3.2739824E-26
  54    9  -4.55466E-01  0.0003176074 -2.6880830E-08 -1.6916441E-12 -2.9467511E-16 -3.8170547E-20 -3.6997500E-23 -3.3539755E-26
  54   10  -4.49125E-01  0.0003165301 -2.6983039E-08 -1.7153769E-12 -2.9872361E-16 -4.2893997E-20 -4.1741937E-23 -3.4194342E-26
  55    0  -3.97473E-01  0.0002948201 -2.7182268E-08 -1.8529192E-12 -4.0600742E-16 -1.5268847E-19 -2.4717544E-23  3.0863960E-26
  55    1  -3.96884E-01  0.0002947113 -2.7193395E-08 -1.8561734E-12 -4.0753577E-16 -1.5298246E-19 -2.4284590E-23  3.0991344E-26
  55    2  -3.95705E-01  0.0002944937 -2.7215709E-08 -1.8627185E-12 -4.1060123E-16 -1.5355484E-19 -2.3413444E-23  3.1233419E-26
  55    3  -3.93939E-01  0.0002941669 -2.7249327E-08 -1.8726284E-12 -4.1522047E-16 -1.5437418E-19 -2.2094389E-23  3.1565116E-26
  55    4  -3.91588E-01  0.0002937306 -2.7294430E-08 -1.8860144E-12 -4.2141583E-16 -1.5539199E-19 -2.0315843E-23  3.1944139E-26
  55    5  -3.88653E-01  0.0002931841 -2.7351265E-08 -1.9030268E-12 -4.2921478E-16 -1.5654356E-19 -1.8066225E-23  3.2313197E-26
  55    6  -3.85139E-01  0.0002925268 -2.7420147E-08 -1.9238551E-12 -4.3864446E-16 -1.5774628E-19 -1.5338737E-23  3.2595918E-26
  55    7  -3.81049E-01  0.0002917579 -2.7501469E-08 -1.9487292E-12 -4.4972867E-16 -1.5890036E-19 -1.2137422E-23  3.2692866E-26
  55    8  -3.76388E-01  0.0002908764 -2.7595706E-08 -1.9779195E-12 -4.6248260E-16 -1.5989001E-19 -8.4844632E-24  3.2479660E-26
  55    9  -3.71161E-01  0.0002898810 -2.7703422E-08 -2.0117372E-12 -4.7690736E-16 -1.6058663E-19 -4.4295516E-24  3.1806037E-26
  55   10  -3.65374E-01  0.0002887704 -2.7825283E-08 -2.0505326E-12 -4.9298372E-16 -1.6085419E-19 -6.1527989E-26  3.0493639E-26
  56    0  -3.22415E-01  0.0002679667 -2.8209786E-08 -2.3199040E-12 -4.8112019E-16 -7.6717705E-20 -4.1853014E-23 -3.4154996E-26
  56    1  -3.21879E-01  0.0002678538 -2.8223717E-08 -2.3237560E-12 -4.8188989E-16 -7.7222794E-20 -4.2329333E-23 -3.3865226E-26
  56    2  -3.20808E-01  0.0002676279 -2.8251649E-08 -2.3314787E-12 -4.8344468E-16 -7.8250040E-20 -4.3269118E-23 -3.3261258E-26
  56    3  -3.19203E-01  0.0002672887 -2.8293720E-08 -2.3431100E-12 -4.8581613E-16 -7.9832753E-20 -4.4645973E-23 -3.2297436E-26
  56    4  -3.17067E-01  0.0002668355 -2.8350142E-08 -2.3587074E-12 -4.8905245E-16 -8.2018319E-20 -4.6416267E-23 -3.0905831E-26
  56    5  -3.14401E-01  0.0002662678 -2.8421197E-08 -2.3783524E-12 -4.9322400E-16 -8.4866938E-20 -4.8514187E-23 -2.8998888E-26
  56    6  -3.11210E-01  0.0002655847 -2.8507245E-08 -2.4021511E-12 -4.9842256E-16 -8.8445135E-20 -5.0845571E-23 -2.6472963E-26
  56    7  -3.07498E-01  0.0002647851 -2.8608724E-08 -2.4302389E-12 -5.0476567E-16 -9.2820773E-20 -5.3283082E-23 -2.3217331E-26
  56    8  -3.03268E-01  0.0002638677 -2.8726155E-08 -2.4627860E-12 -5.1239914E-16 -9.8053651E-20 -5.5657862E-23 -1.9123831E-26
  56    9  -2.98528E-01  0.0002628312 -2.8860147E-08 -2.5000030E-12 -5.2149813E-16 -1.0418373E-19 -5.7755216E-23 -1.4103366E-26
  56   10  -2.93283E-01  0.0002616737 -2.9011408E-08 -2.5421489E-12 -5.3226656E-16 -1.1121630E-19 -5.9315103E-23 -8.1172650E-27
  57    0  -2.58227E-01  0.0002416839 -2.9366884E-08 -2.6082570E-12 -4.7999336E-16 -4.3254769E-20  2.5733020E-24 -8.8007406E-26
  57    1  -2.57743E-01  0.0002415665 -2.9382546E-08 -2.6120983E-12 -4.8042505E-16 -4.3230777E-20  1.3282906E-24 -8.9757329E-26
  57    2  -2.56778E-01  0.0002413313 -2.9413937E-08 -2.6197921E-12 -4.8128970E-16 -4.3229638E-20 -1.2338873E-24 -9.3258670E-26
  57    3  -2.55331E-01  0.0002409780 -2.9461197E-08 -2.6313589E-12 -4.8258867E-16 -4.3346144E-20 -5.2606409E-24 -9.8523348E-26
  57    4  -2.53405E-01  0.0002405061 -2.9524535E-08 -2.6468292E-12 -4.8432851E-16 -4.3733869E-20 -1.0975424E-23 -1.0555376E-25
  57    5  -2.51003E-01  0.0002399148 -2.9604231E-08 -2.6662463E-12 -4.8653544E-16 -4.4620212E-20 -1.8671364E-23 -1.1432156E-25
  57    6  -2.48128E-01  0.0002392032 -2.9700637E-08 -2.6896650E-12 -4.8926004E-16 -4.6320896E-20 -2.8713089E-23 -1.2475043E-25
  57    7  -2.44785E-01  0.0002383700 -2.9814180E-08 -2.7171561E-12 -4.9259919E-16 -4.9262815E-20 -4.1526531E-23 -1.3668572E-25
  57    8  -2.40979E-01  0.0002374138 -2.9945362E-08 -2.7488123E-12 -4.9671971E-16 -5.4007741E-20 -5.7577661E-23 -1.4984035E-25
  57    9  -2.36715E-01  0.0002363331 -3.0094767E-08 -2.7847583E-12 -5.0189160E-16 -6.1278126E-20 -7.7345189E-23 -1.6375192E-25
  57   10  -2.32000E-01  0.0002351260 -3.0263062E-08 -2.8251681E-12 -5.0853035E-16 -7.1975385E-20 -1.0126956E-22 -1.7773018E-25
  58    0  -2.04052E-01  0.0002161935 -3.0256081E-08 -2.6951807E-12 -6.5710573E-16 -4.0330537E-19 -1.0485797E-22  1.6377172E-25
  58    1  -2.03619E-01  0.0002160724 -3.0272268E-08 -2.7004537E-12 -6.6114506E-16 -4.0454987E-19 -1.0255631E-22  1.6492757E-25
  58    2  -2.02755E-01  0.0002158301 -3.0304737E-08 -2.7110970E-12 -6.6926055E-16 -4.0695567E-19 -9.7907672E-23  1.6712304E-25
  58    3  -2.01462E-01  0.0002154662 -3.0353682E-08 -2.7273067E-12 -6.8152194E-16 -4.1035372E-19 -9.0823039E-23  1.7013572E-25
  58    4  -1.99740E-01  0.0002149800 -3.0419401E-08 -2.7493783E-12 -6.9801878E-16 -4.1448218E-19 -8.1196734E-23  1.7359280E-25
  58    5  -1.97593E-01  0.0002143708 -3.0502305E-08 -2.7777151E-12 -7.1885859E-16 -4.1898686E-19 -6.8920787E-23  1.7696923E-25
  58    6  -1.95025E-01  0.0002136375 -3.0602931E-08 -2.8128259E-12 -7.4413588E-16 -4.2341107E-19 -5.3935292E-23  1.7953678E-25
  58    7  -1.92040E-01  0.0002127789 -3.0721957E-08 -2.8553301E-12 -7.7391592E-16 -4.2720071E-19 -3.6283148E-23  1.8032047E-25
  58    8  -1.88643E-01  0.0002117936 -3.0860219E-08 -2.9059569E-12 -8.0820552E-16 -4.2971700E-19 -1.6178992E-23  1.7809116E-25
  58    9  -1.84841E-01  0.0002106798 -3.1018737E-08 -2.9655412E-12 -8.4692264E-16 -4.3026537E-19  5.8809529E-24  1.7128820E-25
  58   10  -1.80640E-01  0.0002094355 -3.1198736E-08 -3.0350142E-12 -8.8986667E-16 -4.2815352E-19  2.9006293E-23  1.5804829E-25
  59    0  -1.58898E-01  0.0001918528 -3.1046023E-08 -3.1379603E-12 -7.7163754E-16 -2.0599053E-19 -2.5095930E-22 -2.6163409E-25
  59    1  -1.58514E-01  0.0001917286 -3.1064869E-08 -3.1441417E-12 -7.7371256E-16 -2.0902385E-19 -2.5461965E-22 -2.6118599E-25
  59    2  -1.57748E-01  0.0001914799 -3.1102673E-08 -3.1565550E-12 -7.7795513E-16 -2.1522222E-19 -2.6191776E-22 -2.6013921E-25
  59    3  -1.56600E-01  0.0001911064 -3.1159660E-08 -3.1753044E-12 -7.8455485E-16 -2.2484755E-19 -2.7280553E-22 -2.5820262E-25
  59    4  -1.55073E-01  0.0001906072 -3.1236170E-08 -3.2005569E-12 -7.9381508E-16 -2.3828766E-19 -2.8717645E-22 -2.5492969E-25
  59    5  -1.53170E-01  0.0001899815 -3.1332665E-08 -3.2325536E-12 -8.0616921E-16 -2.5605046E-19 -3.0484659E-22 -2.4973060E-25
  59    6  -1.50895E-01  0.0001892281 -3.1449738E-08 -3.2716292E-12 -8.2220568E-16 -2.7874692E-19 -3.2550722E-22 -2.4188122E-25
  59    7  -1.48252E-01  0.0001883456 -3.1588121E-08 -3.3182372E-12 -8.4269791E-16 -3.0707062E-19 -3.4867402E-22 -2.3052026E-25
  59    8  -1.45247E-01  0.0001873322 -3.1748704E-08 -3.3729851E-12 -8.6863504E-16 -3.4175548E-19 -3.7363486E-22 -2.1473835E-25
  59    9  -1.41885E-01  0.0001861860 -3.1932554E-08 -3.4366784E-12 -9.0125166E-16 -3.8352311E-19 -3.9940007E-22 -1.9364961E-25
  59   10  -1.38174E-01  0.0001849045 -3.2140950E-08 -3.5103776E-12 -9.4205273E-16 -4.3300394E-19 -4.2465151E-22 -1.6651013E-25
  60    0  -1.21743E-01  0.0001687521 -3.1718739E-08 -3.4809463E-12 -1.1094146E-15 -4.5874847E-19 -7.2784888E-23 -5.6395808E-26
  60    1  -1.21406E-01  0.0001686251 -3.1739652E-08 -3.4898400E-12 -1.1140065E-15 -4.5962706E-19 -7.3605410E-23 -6.0950291E-26
  60    2  -1.20732E-01  0.0001683711 -3.1781637E-08 -3.5077381E-12 -1.1232177E-15 -4.6141520E-19 -7.5441594E-23 -7.0296910E-26
  60    3  -1.19723E-01  0.0001679893 -3.1845020E-08 -3.5348614E-12 -1.1371006E-15 -4.6418751E-19 -7.8698525E-23 -8.4862880E-26
  60    4  -1.18381E-01  0.0001674791 -3.1930295E-08 -3.5715464E-12 -1.1557450E-15 -4.6808752E-19 -8.4017388E-23 -1.0529724E-25
  60    5  -1.16709E-01  0.0001668394 -3.2038140E-08 -3.6182461E-12 -1.1792796E-15 -4.7336869E-19 -9.2328308E-23 -1.3242741E-25
  60    6  -1.14712E-01  0.0001660689 -3.2169424E-08 -3.6755365E-12 -1.2078896E-15 -4.8045100E-19 -1.0489485E-22 -1.6721570E-25
  60    7  -1.12393E-01  0.0001651660 -3.2325230E-08 -3.7441259E-12 -1.2418466E-15 -4.9000973E-19 -1.2338914E-22 -2.1071281E-25
  60    8  -1.09759E-01  0.0001641287 -3.2506876E-08 -3.8248692E-12 -1.2815535E-15 -5.0308185E-19 -1.4993636E-22 -2.6391145E-25
  60    9  -1.06815E-01  0.0001629547 -3.2715940E-08 -3.9187895E-12 -1.3276164E-15 -5.2121250E-19 -1.8716083E-22 -3.2758384E-25
  60   10  -1.03569E-01  0.0001616413 -3.2954296E-08 -4.0271155E-12 -1.3809574E-15 -5.4662958E-19 -2.3820017E-22 -4.0208937E-25
  61    0  -9.15844E-02  0.0001470357 -3.2295195E-08 -3.8727757E-12 -1.3175279E-15 -7.7878135E-19 -5.8991068E-22 -1.7190046E-25
  61    1  -9.12904E-02  0.0001469064 -3.2318463E-08 -3.8833473E-12 -1.3253514E-15 -7.8587518E-19 -5.9231309E-22 -1.7132742E-25
  61    2  -9.07033E-02  0.0001466477 -3.2365191E-08 -3.9046800E-12 -1.3412134E-15 -8.0015001E-19 -5.9709610E-22 -1.7056019E-25
  61    3  -8.98246E-02  0.0001462589 -3.2435767E-08 -3.9371590E-12 -1.3655395E-15 -8.2177220E-19 -6.0425645E-22 -1.7045576E-25
  61    4  -8.86566E-02  0.0001457392 -3.2530787E-08 -3.9813885E-12 -1.3989937E-15 -8.5100668E-19 -6.1384408E-22 -1.7236312E-25
  61    5  -8.72025E-02  0.0001450873 -3.2651077E-08 -4.0382115E-12 -1.4424705E-15 -8.8820204E-19 -6.2609462E-22 -1.7845947E-25
  61    6  -8.54661E-02  0.0001443020 -3.2797714E-08 -4.1087509E-12 -1.4971260E-15 -9.3383279E-19 -6.4160145E-22 -1.9192552E-25
  61    7  -8.34524E-02  0.0001433812 -3.2972068E-08 -4.1944558E-12 -1.5643997E-15 -9.8854837E-19 -6.6156456E-22 -2.1726491E-25
  61    8  -8.11667E-02  0.0001423228 -3.3175846E-08 -4.2971627E-12 -1.6460564E-15 -1.0532973E-18 -6.8817243E-22 -2.6057008E-25
  61    9  -7.86157E-02  0.0001411243 -3.3411155E-08 -4.4191727E-12 -1.7442543E-15 -1.1295370E-18 -7.2512846E-22 -3.2987837E-25
  61   10  -7.58066E-02  0.0001397825 -3.3680584E-08 -4.5633492E-12 -1.8616577E-15 -1.2195968E-18 -7.7832260E-22 -4.3523845E-25
  62    0  -6.74553E-02  0.0001268145 -3.2736350E-08 -4.4599874E-12 -1.9492336E-15 -1.3511490E-18 -1.2927396E-21 -8.9681120E-25
  62    1  -6.72018E-02  0.0001266835 -3.2763157E-08 -4.4756357E-12 -1.9628234E-15 -1.3667379E-18 -1.3052624E-21 -8.9208526E-25
  62    2  -6.66956E-02  0.0001264212 -3.2817053E-08 -4.5072622E-12 -1.9904770E-15 -1.3983660E-18 -1.3300957E-21 -8.8206679E-25
  62    3  -6.59382E-02  0.0001260269 -3.2898617E-08 -4.5555416E-12 -2.0331488E-15 -1.4469085E-18 -1.3668126E-21 -8.6581081E-25
  62    4  -6.49321E-02  0.0001254996 -3.3008738E-08 -4.6215426E-12 -2.0923531E-15 -1.5136702E-18 -1.4146402E-21 -8.4192186E-25
  62    5  -6.36804E-02  0.0001248381 -3.3148655E-08 -4.7067789E-12 -2.1701873E-15 -1.6002930E-18 -1.4724470E-21 -8.0916044E-25
  62    6  -6.21872E-02  0.0001240405 -3.3320003E-08 -4.8133038E-12 -2.2694338E-15 -1.7087135E-18 -1.5386527E-21 -7.6671855E-25
  62    7  -6.04571E-02  0.0001231046 -3.3524878E-08 -4.9438266E-12 -2.3936401E-15 -1.8410478E-18 -1.6112681E-21 -7.1509521E-25
  62    8  -5.84961E-02  0.0001220280 -3.3765935E-08 -5.1018663E-12 -2.5472113E-15 -1.9994665E-18 -1.6880910E-21 -6.5735415E-25
  62    9  -5.63105E-02  0.0001208074 -3.4046507E-08 -5.2919431E-12 -2.7354986E-15 -2.1861174E-18 -1.7671936E-21 -6.0030772E-25
  62   10  -5.39080E-02  0.0001194391 -3.4370768E-08 -5.5198135E-12 -2.9648781E-15 -2.4030832E-18 -1.8478700E-21 -5.5656705E-25
  63    0  -4.84490E-02  0.0001081023 -3.3271431E-08 -5.5138342E-12 -2.9066252E-15 -1.4826267E-18 -6.6554162E-22 -6.9893138E-25
  63    1  -4.82329E-02  0.0001079692 -3.3304584E-08 -5.5371468E-12 -2.9214925E-15 -1.4906727E-18 -6.7524805E-22 -6.8798688E-25
  63    2  -4.78016E-02  0.0001077025 -3.3371310E-08 -5.5841321E-12 -2.9514777E-15 -1.5071164E-18 -6.9415478E-22 -6.6216092E-25
  63    3  -4.71566E-02  0.0001073014 -3.3472466E-08 -5.6555108E-12 -2.9970628E-15 -1.5325897E-18 -7.2101415E-22 -6.1315748E-25
  63    4  -4.63003E-02  0.0001067648 -3.3609357E-08 -5.7524052E-12 -3.0590697E-15 -1.5679913E-18 -7.5306021E-22 -5.2650017E-25
  63    5  -4.52360E-02  0.0001060908 -3.3783780E-08 -5.8763514E-12 -3.1386171E-15 -1.6141924E-18 -7.8510587E-22 -3.8040337E-25
  63    6  -4.39678E-02  0.0001052775 -3.3998069E-08 -6.0293570E-12 -3.2371856E-15 -1.6716607E-18 -8.0761937E-22 -1.4200944E-25
  63    7  -4.25006E-02  0.0001043219 -3.4255155E-08 -6.2139608E-12 -3.3565863E-15 -1.7396324E-18 -8.0407527E-22  2.3581335E-25
  63    8  -4.08402E-02  0.0001032209 -3.4558653E-08 -6.4333018E-12 -3.4987993E-15 -1.8146360E-18 -7.4681951E-22  8.1949891E-25
  63    9  -3.89935E-02  0.0001019705 -3.4912960E-08 -6.6911803E-12 -3.6655540E-15 -1.8879617E-18 -5.9120389E-22  1.6996077E-24
  63   10  -3.69681E-02  0.0001005658 -3.5323381E-08 -6.9920645E-12 -3.8573740E-15 -1.9414706E-18 -2.6770997E-22  2.9935168E-24
  64    0  -3.37620E-02  0.0000908177 -3.3788369E-08 -5.8814993E-12 -1.6982855E-15  2.2761488E-18  6.5469470E-21  6.9273328E-24
  64    1  -3.35805E-02  0.0000906824 -3.3823701E-08 -5.8950111E-12 -1.6752542E-15  2.3546851E-18  6.6408607E-21  6.8756526E-24
  64    2  -3.32183E-02  0.0000904116 -3.3894604E-08 -5.9214730E-12 -1.6268473E-15  2.5149871E-18  6.8259012E-21  6.7547213E-24
  64    3  -3.26771E-02  0.0000900042 -3.4001545E-08 -5.9596476E-12 -1.5481373E-15  2.7633914E-18  7.0948255E-21  6.5272138E-24
  64    4  -3.19592E-02  0.0000894590 -3.4145171E-08 -6.0074643E-12 -1.4315033E-15  3.1085847E-18  7.4336431E-21  6.1376581E-24
  64    5  -3.10681E-02  0.0000887743 -3.4326245E-08 -6.0616642E-12 -1.2660907E-15  3.5605958E-18  7.8165622E-21  5.5132294E-24
  64    6  -3.00077E-02  0.0000879478 -3.4545536E-08 -6.1173753E-12 -1.0375705E-15  4.1284726E-18  8.2007230E-21  4.5800773E-24
  64    7  -2.87832E-02  0.0000869769 -3.4803640E-08 -6.1675273E-12 -7.2805610E-16  4.8165426E-18  8.5219376E-21  3.3098010E-24
  64    8  -2.74005E-02  0.0000858585 -3.5100727E-08 -6.2021672E-12 -3.1669340E-16  5.6189520E-18  8.6990285E-21  1.8365784E-24
  64    9  -2.58665E-02  0.0000845888 -3.5436172E-08 -6.2077691E-12  2.1857077E-16  6.5139114E-18  8.6656008E-21  7.2117927E-25
  64   10  -2.41889E-02  0.0000831638 -3.5808074E-08 -6.1667767E-12  8.9754815E-16  7.4637800E-18  8.4735110E-21  1.5002521E-24
  65    0  -2.26516E-02  0.0000753213 -3.2535447E-08 -2.1815495E-12  3.7436744E-15  5.2211670E-18  1.9879485E-20  1.0581125E-22
  65    1  -2.25011E-02  0.0000751910 -3.2549231E-08 -2.1560258E-12  3.7722238E-15  5.4476256E-18  2.1465494E-20  1.1060829E-22
  65    2  -2.22009E-02  0.0000749302 -3.2576457E-08 -2.1048969E-12  3.8333442E-15  5.9616401E-18  2.4877589E-20  1.2047609E-22
  65    3  -2.17524E-02  0.0000745386 -3.2616465E-08 -2.0279806E-12  3.9376448E-15  6.9027182E-18  3.0629011E-20  1.3586374E-22
  65    4  -2.11582E-02  0.0000740156 -3.2668339E-08 -1.9247476E-12  4.1085662E-15  8.5252969E-18  3.9570881E-20  1.5717782E-22
  65    5  -2.04213E-02  0.0000733605 -3.2731006E-08 -1.7936959E-12  4.3946934E-15  1.1266576E-17  5.2977857E-20  1.8415426E-22
  65    6  -1.95457E-02  0.0000725723 -3.2803386E-08 -1.6305335E-12  4.8926787E-15  1.5854933E-17  7.2621070E-20  2.1449714E-22
  65    7  -1.85361E-02  0.0000716498 -3.2884550E-08 -1.4239685E-12  5.7883729E-15  2.3479995E-17  1.0072523E-19  2.4079043E-22
  65    8  -1.73981E-02  0.0000705914 -3.2973793E-08 -1.1465252E-12  7.4281195E-15  3.6038944E-17  1.3955663E-19  2.4392670E-22
  65    9  -1.61382E-02  0.0000693948 -3.3070268E-08 -7.3580956E-13  1.0436759E-14  5.6457797E-17  1.9003149E-19  1.7950289E-22
  65   10  -1.47635E-02  0.0000680566 -3.3171493E-08 -5.8542693E-14  1.5899837E-14  8.9018187E-17  2.4805557E-19 -4.8894012E-23
  66    0  -1.42960E-02  0.0000623041 -2.8918198E-08  1.0953032E-11  7.7008464E-14  3.1181263E-16 -1.5596389E-19 -5.8824972E-21
  66    1  -1.41713E-02  0.0000621787 -2.8896960E-08  1.1440653E-11  7.9306807E-14  3.1833551E-16 -1.8339803E-19 -6.1440210E-21
  66    2  -1.39227E-02  0.0000619272 -2.8849874E-08  1.2461677E-11  8.4007916E-14  3.3147706E-16 -2.4189378E-19 -6.6921211E-21
  66    3  -1.35517E-02  0.0000615482 -2.8766846E-08  1.4113450E-11  9.1322961E-14  3.5127588E-16 -3.3955928E-19 -7.5759889E-21
  66    4  -1.30604E-02  0.0000610391 -2.8630475E-08  1.6549119E-11  1.0151643E-13  3.7772228E-16 -4.8862427E-19 -8.8756210E-21
  66    5  -1.24517E-02  0.0000603969 -2.8412942E-08  1.9987352E-11  1.1484106E-13  4.1050635E-16 -7.0572513E-19 -1.0703965E-20
  66    6  -1.17294E-02  0.0000596177 -2.8071143E-08  2.4718894E-11  1.3139286E-13  4.4870427E-16 -1.0104479E-18 -1.3208677E-20
  66    7  -1.08977E-02  0.0000586976 -2.7539878E-08  3.1094509E-11  1.5081654E-13  4.9073000E-16 -1.4189402E-18 -1.6582502E-20
  66    8  -9.96145E-03  0.0000576360 -2.6721038E-08  3.9487788E-11  1.7189208E-13  5.3361114E-16 -1.9342901E-18 -2.1050391E-20
  66    9  -8.92559E-03  0.0000564440 -2.5464573E-08  5.0160522E-11  1.9171302E-13  5.7223442E-16 -2.5213953E-18 -2.6831945E-20
  66   10  -7.79344E-03  0.0000551753 -2.3520625E-08  6.2877498E-11  2.0408011E-13  5.9607670E-16 -3.0588005E-18 -3.3888081E-20


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Su_Rb85.out <==
reading  fit_levels_Su_Rb85.inp  ...
read in  737  energy levels
restricting to first  451  levels
E0 =  -80.3083
Optimizing:
Y(1,0)  =  we
Y(2,0)  = -wexe
Y(3,0)  =  weye
Y(4,0)  =  weze
Y(0,1)  =  Be
Y(0,2)  = -De
Y(0,3)  =  He
Y(0,4)  =  Le
Y(1,1)  = -alpha_e
Y(1,2)  = -beta_e
Y(2,1)  =  gamma_e

optimizing  11  parameters in Dunham expansion

 Parameter           Value 
-------------------------------
Y(1,0) =       3.766841399827 
Y(2,0) =      -0.052476241271 
Y(3,0) =       0.000024636550 
Y(4,0) =       0.000003101908 
Y(0,1) =       0.002608704497 
Y(0,2) =       0.000001936387 
Y(0,3) =      -0.000000021532 
Y(0,4) =       0.000000000088 
Y(1,1) =      -0.000038972585 
Y(1,2) =      -0.000000010750 
Y(2,1) =      -0.000000144575 
-------------------------------


 v   J            E(calc)               E(ori)                Delta
--------------------------------------------------------------------------------------
  0   0     -78.437995086966     -78.439000000000       0.001004913034
  0   1     -78.432809169642     -78.433700000000       0.000890830358
  0   2     -78.422395014522     -78.423000000000       0.000604985478
  0   3     -78.406682209977     -78.407000000000       0.000317790023
  0   4     -78.385597144434     -78.385700000000       0.000102855566
  0   5     -78.359091424710     -78.359100000000       0.000008575290
  0   6     -78.327163119226     -78.327100000000      -0.000063119226
  0   7     -78.289856556537     -78.289800000000      -0.000056556537
  0   8     -78.247222842129     -78.247200000000      -0.000022842129
  0   9     -78.199219689097     -78.199200000000      -0.000019689097
  0  10     -78.145525590889     -78.145900000000       0.000374409111
  1   0     -74.776010591354     -74.777900000000       0.001889408646
  1   1     -74.770903240498     -74.772700000000       0.001796759502
  1   2     -74.760646476320     -74.762200000000       0.001553523680
  1   3     -74.745170403196     -74.746400000000       0.001229596804
  1   4     -74.724402183568     -74.725400000000       0.000997816432
  1   5     -74.698294456266     -74.699200000000       0.000905543734
  1   6     -74.666846579734     -74.667700000000       0.000853420266
  1   7     -74.630104430548     -74.630900000000       0.000795569451
  1   8     -74.588120920224     -74.588900000000       0.000779079776
  1   9     -74.540855825887     -74.541700000000       0.000844174113
  1  10     -74.487989963021     -74.489200000000       0.001210036979
  2   0     -71.218666893997     -71.220900000000       0.002233106003
  2   1     -71.213638687908     -71.215700000000       0.002061312092
  2   2     -71.203540471268     -71.205400000000       0.001859528732
  2   3     -71.188302864461     -71.189800000000       0.001497135539
  2   4     -71.167853803941     -71.169200000000       0.001346196059
  2   5     -71.142146960553     -71.143300000000       0.001153039447
  2   6     -71.111182982762     -71.112300000000       0.001117017238
  2   7     -71.075009295169     -71.076100000000       0.001090704831
  2   8     -71.033680615314     -71.034700000000       0.001019384686
  2   9     -70.987158784357     -70.988100000000       0.000941215643
  2  10     -70.935126939817     -70.936400000000       0.001273060183
  3   0     -67.765667284001     -67.767800000000       0.002132715999
  3   1     -67.760718800977     -67.762700000000       0.001981199023
  3   2     -67.750780288472     -67.752500000000       0.001719711528
  3   3     -67.735782882877     -67.737200000000       0.001417117123
  3   4     -67.715655294658     -67.716800000000       0.001144705342
  3   5     -67.690352226677     -67.691400000000       0.001047773323
  3   6     -67.659875617417     -67.660800000000       0.000924382583
  3   7     -67.624274439503     -67.625200000000       0.000925560497
  3   8     -67.583605216505     -67.584400000000       0.000794783495
  3   9     -67.537831853614     -67.538600000000       0.000768146386
  3  10     -67.486639810384     -67.487700000000       0.001060189616
  4   0     -64.416640604674     -64.418300000000       0.001659395326
  4   1     -64.411772423014     -64.413300000000       0.001527576986
  4   2     -64.401994771240     -64.403300000000       0.001305228760
  4   3     -64.387239301752     -64.388200000000       0.000960698248
  4   4     -64.367435499028     -64.368200000000       0.000764500972
  4   5     -64.342539097945     -64.343100000000       0.000560902055
  4   6     -64.312553327006     -64.313100000000       0.000546672994
  4   7     -64.277528706861     -64.278000000000       0.000471293139
  4   8     -64.237523567106     -64.237900000000       0.000376432894
  4   9     -64.192503876965     -64.192800000000       0.000296123035
  4  10     -64.142157418028     -64.142700000000       0.000542581972
  5   0     -61.171141253527     -61.172300000000       0.001158746473
  5   1     -61.166353951530     -61.167400000000       0.001046048470
  5   2     -61.156738317083     -61.157500000000       0.000761682917
  5   3     -61.142226518597     -61.142700000000       0.000473481403
  5   4     -61.122748814561     -61.123000000000       0.000251185439
  5   5     -61.098261971867     -61.098300000000       0.000038028133
  5   6     -61.068770509040     -61.068800000000       0.000029490960
  5   7     -61.034326494752     -61.034200000000      -0.000126494752
  5   8     -60.994990064627     -60.994800000000      -0.000190064627
  5   9     -60.950729251922     -60.950500000000      -0.000229251922
  5  10     -60.901234160261     -60.901200000000      -0.000034160261
  6   0     -58.028649182273     -58.029300000000       0.000650817727
  6   1     -58.023943338236     -58.024500000000       0.000556661764
  6   2     -58.014490877714     -58.014800000000       0.000309122286
  6   3     -58.000224485126     -58.000200000000      -0.000024485126
  6   4     -57.981075192970     -57.980800000000      -0.000275192970
  6   5     -57.957000800158     -57.956600000000      -0.000400800158
  6   6     -57.928007115232     -57.927500000000      -0.000507115232
  6   7     -57.894147754889     -57.893600000000      -0.000547754889
  6   8     -57.855484660782     -57.854800000000      -0.000684660782
  6   9     -57.811987930197     -57.811200000000      -0.000787930197
  6  10     -57.763349988795     -57.762800000000      -0.000549988795
  7   0     -54.988569896828     -54.988800000000       0.000230103172
  7   1     -54.983946089049     -54.984100000000       0.000153910951
  7   2     -54.974657959049     -54.974500000000      -0.000157959049
  7   3     -54.960638707252     -54.960200000000      -0.000438707252
  7   4     -54.941820140171     -54.941200000000      -0.000620140171
  7   5     -54.918161088732     -54.917400000000      -0.000761088732
  7   6     -54.889668651498     -54.888800000000      -0.000868651498
  7   7     -54.856397993188     -54.855500000000      -0.000897993188
  7   8     -54.818412861485     -54.817400000000      -0.001012861485
  7   9     -54.775685417705     -54.774500000000      -0.001185417705
  7  10     -54.727910409547     -54.726900000000      -0.001010409547
  8   0     -52.050234457308     -52.050300000000       0.000065542692
  8   1     -52.045693264086     -52.045600000000      -0.000093264086
  8   2     -52.036570621204     -52.036200000000      -0.000370621204
  8   3     -52.022800245095     -52.022200000000      -0.000600245095
  8   4     -52.004314716282     -52.003500000000      -0.000814716282
  8   5     -51.981073897708     -51.980100000000      -0.000973897708
  8   6     -51.953086177955     -51.952000000000      -0.001086177955
  8   7     -51.920408269767     -51.919300000000      -0.001108269767
  8   8     -51.883105726854     -51.881900000000      -0.001205726854
  8   9     -51.841152774565     -51.839800000000      -0.001352774565
  8  10     -51.794246482633     -51.793000000000      -0.001246482633
  9   0     -49.212899478034     -49.212900000000       0.000000521966
  9   1     -49.208441477668     -49.208400000000      -0.000041477668
  9   2     -49.199485478501     -49.199200000000      -0.000285478501
  9   3     -49.185965712973     -49.185400000000      -0.000565712973
  9   4     -49.167815535622     -49.167000000000      -0.000815535622
  9   5     -49.144995841404     -49.144100000000      -0.000895841404
  9   6     -49.117516308923     -49.116500000000      -0.001016308923
  9   7     -49.085435198946     -49.084400000000      -0.001035198946
  9   8     -49.048819871209     -49.047600000000      -0.001219871209
  9   9     -49.007646615096     -49.006300000000      -0.001346615096
  9  10     -48.961614822374     -48.960400000000      -0.001214822374
 10   0     -46.475747127530     -46.476000000000       0.000252872470
 10   1     -46.471372898318     -46.471500000000       0.000127101682
 10   2     -46.462584699462     -46.462500000000      -0.000084699462
 10   3     -46.449317279411     -46.449000000000      -0.000317279411
 10   4     -46.431504766715     -46.430900000000      -0.000604766715
 10   5     -46.409109088345     -46.408400000000      -0.000709088345
 10   6     -46.382141212925     -46.381400000000      -0.000741212925
 10   7     -46.350660949247     -46.349800000000      -0.000860949247
 10   8     -46.314737463074     -46.313800000000      -0.000937463074
 10   9     -46.274349107822     -46.273300000000      -0.001049107822
 10  10     -46.229197597293     -46.228300000000      -0.000897597293
 11   0     -43.837885128520     -43.838300000000       0.000414871480
 11   1     -43.833595248759     -43.833900000000       0.000304751241
 11   2     -43.824976006811     -43.825100000000       0.000123993189
 11   3     -43.811962667133     -43.811800000000      -0.000162667133
 11   4     -43.794490132285     -43.794100000000      -0.000390132285
 11   5     -43.772521361255     -43.772100000000      -0.000421361255
 11   6     -43.746068612686     -43.745600000000      -0.000468612686
 11   7     -43.715193243395     -43.714600000000      -0.000593243395
 11   8     -43.679966225174     -43.679300000000      -0.000666225174
 11   9     -43.640367975467     -43.639600000000      -0.000767975467
 11  10     -43.596102530115     -43.595400000000      -0.000702530115
 12   0     -41.298346757931     -41.298900000000       0.000553242070
 12   1     -41.294141805920     -41.294600000000       0.000458194079
 12   2     -41.285692677478     -41.285900000000       0.000207322522
 12   3     -41.272935153066     -41.272900000000      -0.000035153066
 12   4     -41.255804909259     -41.255600000000      -0.000204909259
 12   5     -41.234265937061     -41.234000000000      -0.000265937061
 12   6     -41.208331785134     -41.208000000000      -0.000331785134
 12   7     -41.178065358319     -41.177700000000      -0.000365358319
 12   8     -41.143539434434     -41.143100000000      -0.000439434434
 12   9     -41.104736494958     -41.104100000000      -0.000636494958
 12  10     -41.061362897767     -41.060900000000      -0.000462897767
 13   0     -38.856090846893     -38.856700000000       0.000609153107
 13   1     -38.851971400932     -38.852500000000       0.000528599068
 13   2     -38.843693542590     -38.844000000000       0.000306457410
 13   3     -38.831193568341     -38.831300000000       0.000106431659
 13   4     -38.814407928769     -38.814300000000      -0.000107928769
 13   5     -38.793301646894     -38.793100000000      -0.000201646894
 13   6     -38.767889561399     -38.767700000000      -0.000189561399
 13   7     -38.738236125147     -38.738000000000      -0.000236125147
 13   8     -38.704415921987     -38.704100000000      -0.000315921987
 13   9     -38.666413497427     -38.666000000000      -0.000413497427
 13  10     -38.623937531379     -38.623600000000      -0.000337531379
 14   0     -36.510001780739     -36.510700000000       0.000698219261
 14   1     -36.505968419125     -36.506500000000       0.000531580875
 14   2     -36.497862987481     -36.498200000000       0.000337012519
 14   3     -36.485622298289     -36.485800000000       0.000177701711
 14   4     -36.469183576145     -36.469200000000       0.000016423855
 14   5     -36.448512876085     -36.448500000000      -0.000012876085
 14   6     -36.423626326812     -36.423600000000      -0.000026326812
 14   7     -36.394589929213     -36.394500000000      -0.000089929213
 14   8     -36.361480073163     -36.361300000000      -0.000180073163
 14   9     -36.324283368204     -36.324000000000      -0.000283368204
 14  10     -36.282710816283     -36.282600000000      -0.000110816283
 15   0     -34.258889499003     -34.259600000000       0.000710500997
 15   1     -34.254942800034     -34.255500000000       0.000557199966
 15   2     -34.247010951686     -34.247400000000       0.000389048314
 15   3     -34.235031282446     -34.235200000000       0.000168717554
 15   4     -34.218941790924     -34.219000000000       0.000058209076
 15   5     -34.198709564170     -34.198700000000      -0.000009564170
 15   6     -34.174352020909     -34.174300000000      -0.000052020909
 15   7     -34.145936710050     -34.145900000000      -0.000036710050
 15   8     -34.113541827498     -34.113500000000      -0.000041827498
 15   9     -34.077156046825     -34.077000000000      -0.000156046825
 15  10     -34.036492692014     -34.036400000000      -0.000092692014
 16   0     -32.101489495423     -32.102100000000       0.000610504577
 16   1     -32.097630037398     -32.098100000000       0.000469962602
 16   2     -32.089872928941     -32.090200000000       0.000327071059
 16   3     -32.078156014548     -32.078300000000       0.000143985452
 16   4     -32.062418066841     -32.062400000000      -0.000018066841
 16   5     -32.042627204886     -32.042600000000      -0.000027204886
 16   6     -32.018802137426     -32.018800000000      -0.000002137426
 16   7     -31.991011961397     -31.991000000000      -0.000011961397
 16   8     -31.959336678729     -31.959300000000      -0.000036678729
 16   9     -31.923767027027     -31.923600000000      -0.000167027027
 16  10     -31.884018652310     -31.884000000000      -0.000018652310
 17   0     -30.036462817937     -30.036900000000       0.000437182063
 17   1     -30.032691179154     -30.033100000000       0.000408820846
 17   2     -30.025109967186     -30.025300000000       0.000190032814
 17   3     -30.013657542536     -30.013700000000       0.000042457464
 17   4     -29.998273451836     -29.998200000000      -0.000073451836
 17   5     -29.978926846171     -29.978800000000      -0.000126846171
 17   6     -29.955637724304     -29.955600000000      -0.000037724304
 17   7     -29.928476731192     -29.928500000000       0.000023268808
 17   8     -29.897525674794     -29.897500000000      -0.000025674794
 17   9     -29.862777356749     -29.862700000000      -0.000077356749
 17  10     -29.823949745109     -29.824000000000       0.000050254891
 18   0     -28.062396068689     -28.062800000000       0.000403931311
 18   1     -28.058712827446     -28.059000000000       0.000287172554
 18   2     -28.051308668562     -28.051500000000       0.000191331438
 18   3     -28.040122468550     -28.040100000000      -0.000022468550
 18   4     -28.025094548052     -28.025000000000      -0.000094548052
 18   5     -28.006195090169     -28.006100000000      -0.000095090169
 18   6     -27.983445383683     -27.983400000000      -0.000045383683
 18   7     -27.956917621577     -27.957000000000       0.000082378423
 18   8     -27.926695417837     -27.926700000000       0.000004582163
 18   9     -27.892773638133     -27.892700000000      -0.000073638133
 18  10     -27.854872572554     -27.855000000000       0.000127427446
 19   0     -26.177801404021     -26.178200000000       0.000398595979
 19   1     -26.174207138618     -26.174500000000       0.000292861382
 19   2     -26.166981189416     -26.167100000000       0.000118810584
 19   3     -26.156062948935     -26.156100000000       0.000037051065
 19   4     -26.141393511832     -26.141300000000      -0.000093511832
 19   5     -26.122944093223     -26.122900000000      -0.000044093223
 19   6     -26.100737271909     -26.100800000000       0.000062728091
 19   7     -26.074846788897     -26.075000000000       0.000153211103
 19   8     -26.045358064202     -26.045500000000       0.000141935798
 19   9     -26.012268027524     -26.012400000000       0.000131972476
 19  10     -25.975299290989     -25.975500000000       0.000200709011
 20   0     -24.381116534482     -24.381500000000       0.000383465518
 20   1     -24.377611823216     -24.377900000000       0.000288176784
 20   2     -24.370565240292     -24.370800000000       0.000234759708
 20   3     -24.359916694239     -24.360000000000       0.000083305761
 20   4     -24.345608053724     -24.345600000000      -0.000008053724
 20   5     -24.327611565880     -24.327700000000       0.000088434120
 20   6     -24.305951099528     -24.306100000000       0.000148900472
 20   7     -24.280701943699     -24.281000000000       0.000298056301
 20   8     -24.251951324435     -24.252300000000       0.000348675565
 20   9     -24.219698235468     -24.220000000000       0.000301764532
 20  10     -24.183667610960     -24.184100000000       0.000432389040
 21   0     -22.670704724820     -22.671200000000       0.000495275180
 21   1     -22.667290145989     -22.667700000000       0.000409854011
 21   2     -22.660424085940     -22.660700000000       0.000275914060
 21   3     -22.650046969209     -22.650200000000       0.000153030791
 21   4     -22.636101438476     -22.636200000000       0.000098561524
 21   5     -22.618560772889     -22.618800000000       0.000239227111
 21   6     -22.597450131289     -22.597800000000       0.000349868711
 21   7     -22.572846350731     -22.573300000000       0.000453649269
 21   8     -22.544838463285     -22.545400000000       0.000561536715
 21   9     -22.513427526715     -22.513900000000       0.000472473285
 21  10     -22.478340797218     -22.479000000000       0.000659202782
 22   0     -21.044854793987     -21.045300000000       0.000445206013
 22   1     -21.041530925890     -21.041900000000       0.000369074110
 22   2     -21.034846545312     -21.035100000000       0.000253454688
 22   3     -21.024742592799     -21.024900000000       0.000157407201
 22   4     -21.011162485041     -21.011300000000       0.000137514959
 22   5     -20.994080533202     -20.994300000000       0.000219466798
 22   6     -20.973523186145     -20.973900000000       0.000376813855
 22   7     -20.949568828946     -20.950100000000       0.000531171054
 22   8     -20.922308299704     -20.922900000000       0.000591700296
 22   9     -20.891744720215     -20.892300000000       0.000555279785
 22  10     -20.857607668713     -20.858300000000       0.000692331287
 23   0     -19.501781115136     -19.501800000000       0.000018884864
 23   1     -19.498548536071     -19.498500000000      -0.000048536071
 23   2     -19.492046991562     -19.491900000000      -0.000146991562
 23   3     -19.482217938161     -19.482000000000      -0.000217938161
 23   4     -19.469005566572     -19.468700000000      -0.000305566572
 23   5     -19.452385219974     -19.452200000000      -0.000185219974
 23   6     -19.432384637248     -19.432400000000       0.000015362752
 23   7     -19.409083751497     -19.409300000000       0.000216248503
 23   8     -19.382575206847     -19.382900000000       0.000324793153
 23   9     -19.352864189124     -19.353200000000       0.000335810876
 23  10     -19.319682598600     -19.320200000000       0.000517401400
 24   0     -18.039623615625     -18.039000000000      -0.000623615625
 24   1     -18.036482903891     -18.035800000000      -0.000682903891
 24   2     -18.030165352046     -18.029400000000      -0.000765352046
 24   3     -18.020612932653     -18.019700000000      -0.000912932653
 24   4     -18.007770610425     -18.006900000000      -0.000870610425
 24   5     -17.991614760559     -17.990900000000      -0.000714760559
 24   6     -17.972174411956     -17.971600000000      -0.000574411956
 24   7     -17.949531045741     -17.949200000000      -0.000331045741
 24   8     -17.923779112068     -17.923600000000      -0.000179112068
 24   9     -17.894925860798     -17.894700000000      -0.000225860798
 24  10     -17.862705514234     -17.862700000000      -0.000005514234
 25   0     -16.656447777012     -16.655200000000      -0.001247777012
 25   1     -16.653399510906     -16.652100000000      -0.001299510906
 25   2     -16.647267108324     -16.645900000000      -0.001367108324
 25   3     -16.637993057833     -16.636600000000      -0.001393057833
 25   4     -16.625523098160     -16.624100000000      -0.001423098160
 25   5     -16.609834636518     -16.608600000000      -0.001234636518
 25   6     -16.590957991826     -16.589900000000      -0.001057991826
 25   7     -16.568976193236     -16.568200000000      -0.000776193236
 25   8     -16.543985496929     -16.543300000000      -0.000685496929
 25   9     -16.515995216795     -16.515300000000      -0.000695216795
 25  10     -16.484741897175     -16.484300000000      -0.000441897175
 26   0     -15.350244635058     -15.348900000000      -0.001344635058
 26   1     -15.347289392879     -15.345900000000      -0.001389392879
 26   2     -15.341343296155     -15.339900000000      -0.001443296155
 26   3     -15.332349349462     -15.330800000000      -0.001549349462
 26   4     -15.320254065538     -15.318800000000      -0.001454065538
 26   5     -15.305035883611     -15.303700000000      -0.001335883611
 26   6     -15.286726412622     -15.285600000000      -0.001126412622
 26   7     -15.265410229744     -15.264600000000      -0.000810229744
 26   8     -15.241185397188     -15.240500000000      -0.000685397188
 26   9     -15.214063292876     -15.213400000000      -0.000663292876
 26  10     -15.183782783185     -15.183300000000      -0.000482783185
 27   0     -14.118930779727     -14.117900000000      -0.001030779727
 27   1     -14.116069139774     -14.115000000000      -0.001069139774
 27   2     -14.110310505505     -14.109200000000      -0.001110505505
 27   3     -14.101598397504     -14.100500000000      -0.001098397504
 27   4     -14.089880102521     -14.088800000000      -0.001080102521
 27   5     -14.075135091802     -14.074200000000      -0.000935091802
 27   6     -14.057396264305     -14.056700000000      -0.000696264305
 27   7     -14.036749745229     -14.036400000000      -0.000349745229
 27   8     -14.013295402811     -14.013100000000      -0.000195402811
 27   9     -13.987046679006     -13.986900000000      -0.000146679006
 27  10     -13.957744762226     -13.957800000000       0.000055237774
 28   0     -12.960348355185     -12.960000000000      -0.000348355185
 28   1     -12.957580895756     -12.957200000000      -0.000380895756
 28   2     -12.952010880538     -12.951500000000      -0.000510880538
 28   3     -12.943582346125     -12.943100000000      -0.000482346125
 28   4     -12.932243353278     -12.931800000000      -0.000443353278
 28   5     -12.917974405257     -12.917700000000      -0.000274405257
 28   6     -12.900809691042     -12.900800000000      -0.000009691042
 28   7     -12.880836883856     -12.881100000000       0.000263116144
 28   8     -12.858157657963     -12.858600000000       0.000442342037
 28   9     -12.832787519350     -12.833300000000       0.000512480650
 28  10     -12.804469978464     -12.805200000000       0.000730021536
 29   0     -11.872265059800     -11.872600000000       0.000334940200
 29   1     -11.869592359193     -11.869900000000       0.000307640807
 29   2     -11.864212119624     -11.864500000000       0.000287880376
 29   3     -11.856068893693     -11.856300000000       0.000231106307
 29   4     -11.845111516175     -11.845400000000       0.000288483825
 29   5     -11.831321522344     -11.831800000000       0.000478477656
 29   6     -11.814734391202     -11.815500000000       0.000765608798
 29   7     -11.795439343994     -11.796500000000       0.001060656006
 29   8     -11.773539861013     -11.774800000000       0.001260138987
 29   9     -11.749053512276     -11.750300000000       0.001246487724
 29  10     -11.721726130269     -11.723200000000       0.001473869731
 30   0     -10.852374146144     -10.853400000000       0.001025853856
 30   1     -10.849796782658     -10.850800000000       0.001003217342
 30   2     -10.844607475334     -10.845600000000       0.000992524666
 30   3     -10.836751292780     -10.837700000000       0.000948707220
 30   4     -10.826177843784     -10.827200000000       0.001022156216
 30   5     -10.812869695635     -10.814100000000       0.001230304365
 30   6     -10.796863617356     -10.798400000000       0.001536382644
 30   7     -10.778250378214     -10.780000000000       0.001749621786
 30   8     -10.757135264531     -10.759100000000       0.001964735469
 30   9     -10.733537910357     -10.735500000000       0.001962089643
 30  10     -10.707206470211     -10.709300000000       0.002093529789
 31   0      -9.898294420989      -9.899700000000       0.001405579011
 31   1      -9.895812972922      -9.897200000000       0.001387027078
 31   2      -9.890815754440      -9.892100000000       0.001284245560
 31   3      -9.883248350159      -9.884500000000       0.001251649841
 31   4      -9.873061142878      -9.874400000000       0.001338857122
 31   5      -9.860237731903      -9.861800000000       0.001562268097
 31   6      -9.844816176276      -9.846700000000       0.001883823724
 31   7      -9.826888793290      -9.829000000000       0.002111206710
 31   8      -9.806562675292      -9.808800000000       0.002237324708
 31   9      -9.783859520364      -9.786100000000       0.002240479636
 31  10      -9.758529805064      -9.760900000000       0.002370194936
 32   0      -9.007570245312      -9.008900000000       0.001329754688
 32   1      -9.005185290962      -9.006500000000       0.001314709038
 32   2      -9.000381317918      -9.001600000000       0.001218682082
 32   3      -8.993104426805      -8.994400000000       0.001295573195
 32   4      -8.983305774432      -8.984600000000       0.001294225568
 32   5      -8.970969992124      -8.972500000000       0.001530007876
 32   6      -8.956136428939      -8.957900000000       0.001763571061
 32   7      -8.938898950196      -8.940900000000       0.002001049804
 32   8      -8.919366454270      -8.921500000000       0.002133545730
 32   9      -8.897562703275      -8.899700000000       0.002137296725
 32  10      -8.873240495802      -8.875500000000       0.002259504198
 33   0      -8.177671534290      -8.178600000000       0.000928465710
 33   1      -8.175383651956      -8.176200000000       0.000816348044
 33   2      -8.170774080947      -8.171600000000       0.000825919053
 33   3      -8.163789437896      -8.164600000000       0.000810562104
 33   4      -8.154381653626      -8.155200000000       0.000818346374
 33   5      -8.142536391475      -8.143600000000       0.001063608525
 33   6      -8.128294290523      -8.129600000000       0.001305709477
 33   7      -8.111750764111      -8.113300000000       0.001549235889
 33   8      -8.093016516643      -8.094600000000       0.001583483357
 33   9      -8.072117374266      -8.073700000000       0.001582625734
 33  10      -8.048808457605      -8.050400000000       0.001591542395
 34   0      -7.405993757305      -7.406100000000       0.000106242695
 34   1      -7.403803525284      -7.403900000000       0.000096474716
 34   2      -7.399389512907      -7.399400000000       0.000010487093
 34   3      -7.392698852814      -7.392700000000       0.000001147186
 34   4      -7.383684249839      -7.383700000000       0.000015750161
 34   5      -7.372332399337      -7.372500000000       0.000167600663
 34   6      -7.358685230408      -7.359100000000       0.000414769592
 34   7      -7.342839704416      -7.343400000000       0.000560295584
 34   8      -7.324908331794      -7.325600000000       0.000691668206
 34   9      -7.304919002718      -7.305400000000       0.000480997282
 34  10      -7.282629159852      -7.283100000000       0.000470840148
 35   0      -6.689857937938      -6.689000000000      -0.000857937938
 35   1      -6.687765934530      -6.686800000000      -0.000965934530
 35   2      -6.683548637381      -6.682500000000      -0.001048637381
 35   3      -6.677153695141      -6.676100000000      -0.001053695141
 35   4      -6.668534586655      -6.667500000000      -0.001034586655
 35   5      -6.657679039293      -6.656800000000      -0.000879039293
 35   6      -6.644630272177      -6.643900000000      -0.000730272177
 35   7      -6.629486794693      -6.628900000000      -0.000586794693
 35   8      -6.612362923303      -6.611800000000      -0.000562923303
 35   9      -6.593288612215      -6.592600000000      -0.000688612215
 35  10      -6.572023626128      -6.571200000000      -0.000823626128
 36   0      -6.026510653976      -6.024700000000      -0.001810653976
 36   1      -6.024517457478      -6.022700000000      -0.001817457478
 36   2      -6.020498032155      -6.018600000000      -0.001898032155
 36   3      -6.014400542662      -6.012400000000      -0.002000542662
 36   4      -6.006179241858      -6.004200000000      -0.001979241858
 36   5      -5.995822889129      -5.993900000000      -0.001922889129
 36   6      -5.983375993615      -5.981600000000      -0.001775993615
 36   7      -5.968938612729      -5.967300000000      -0.001638612729
 36   8      -5.952626868957      -5.950900000000      -0.001726868957
 36   9      -5.934472780541      -5.932500000000      -0.001972780541
 36  10      -5.914238434216      -5.912000000000      -0.002238434216
 37   0      -5.413124037406      -5.410900000000      -0.002224037406
 37   1      -5.411230226117      -5.408900000000      -0.002330226117
 37   2      -5.407409829215      -5.405000000000      -0.002409829215
 37   3      -5.401611527365      -5.399100000000      -0.002511527365
 37   4      -5.393790347437      -5.391300000000      -0.002490347437
 37   5      -5.383936080832      -5.381500000000      -0.002436080832
 37   6      -5.372094526711      -5.369700000000      -0.002394526711
 37   7      -5.358367290510      -5.356000000000      -0.002367290510
 37   8      -5.342872300743      -5.340400000000      -0.002472300743
 37   9      -5.325643639685      -5.322800000000      -0.002843639685
 37  10      -5.306445716105      -5.303300000000      -0.003145716105
 38   0      -4.846795774418      -4.845000000000      -0.001795774418
 38   1      -4.845001926636      -4.843200000000      -0.001801926636
 38   2      -4.841381714753      -4.839400000000      -0.001981714753
 38   3      -4.835884335441      -4.833800000000      -0.002084335441
 38   4      -4.828465589581      -4.826300000000      -0.002165589581
 38   5      -4.819116300593      -4.817000000000      -0.002116300593
 38   6      -4.807883557654      -4.805800000000      -0.002083557654
 38   7      -4.794870514226      -4.792800000000      -0.002070514227
 38   8      -4.780196904852      -4.777800000000      -0.002396904852
 38   9      -4.763898875837      -4.761100000000      -0.002798875837
 38  10      -4.745743157986      -4.742500000000      -0.003243157986
 39   0      -4.324549105405      -4.324800000000       0.000250894595
 39   1      -4.322855799429      -4.323000000000       0.000144200571
 39   2      -4.319436929161      -4.319500000000       0.000063070839
 39   3      -4.314242207282      -4.314200000000      -0.000042207282
 39   4      -4.307228208684      -4.307000000000      -0.000228208684
 39   5      -4.298386788803      -4.298200000000      -0.000186788803
 39   6      -4.287766326838      -4.287500000000      -0.000266326838
 39   7      -4.275471524272      -4.275100000000      -0.000371524272
 39   8      -4.261623921677      -4.260900000000      -0.000723921677
 39   9      -4.246261729389      -4.244900000000      -0.001361729389
 39  10      -4.229154000250      -4.227200000000      -0.001954000250
 40   0      -3.843332824962      -3.847900000000       0.004567175038
 40   1      -3.841740639090      -3.846200000000       0.004459360910
 40   2      -3.838524267034      -3.842900000000       0.004375732966
 40   3      -3.833633937482      -3.837800000000       0.004166062518
 40   4      -3.827026999341      -3.831000000000       0.003973000659
 40   5      -3.818696340059      -3.822600000000       0.003903659941
 40   6      -3.808691628856      -3.812500000000       0.003808371144
 40   7      -3.797119115241      -3.800700000000       0.003580884759
 40   8      -3.784102145811      -3.787200000000       0.003097854189
 40   9      -3.769680994936      -3.772100000000       0.002419005064
 40  10      -3.753627037492      -3.755200000000       0.001572962508
 41   0      -3.400021281887      -3.412100000000       0.012078718113
 41   1      -3.398530794417      -3.410500000000       0.011969205583
 41   2      -3.395518077170      -3.407300000000       0.011781922830
 41   3      -3.390933874841      -3.402500000000       0.011566125159
 41   4      -3.384736310348      -3.396100000000       0.011363689652
 41   5      -3.376919303157      -3.388100000000       0.011180696843
 41   6      -3.367533812507      -3.378500000000       0.010966187493
 41   7      -3.356687635930      -3.367300000000       0.010612364070
 41   8      -3.344505926053      -3.354500000000       0.009994073947
 41   9      -3.331031021276      -3.340200000000       0.009168978724
 41  10      -3.316036618511      -3.324300000000       0.008263381489
 42   0      -2.991414379178      -3.015200000000       0.023785620822
 42   1      -2.990026168409      -3.013600000000       0.023573831591
 42   2      -2.987218262567      -3.010600000000       0.023381737433
 42   3      -2.982941922356      -3.006100000000       0.023158077644
 42   4      -2.977156044705      -3.000000000000       0.022843955295
 42   5      -2.969855581097      -2.992400000000       0.022544418903
 42   6      -2.961092780791      -2.983400000000       0.022307219209
 42   7      -2.950976989341      -2.972800000000       0.021823010659
 42   8      -2.939635165403      -2.960700000000       0.021064834597
 42   9      -2.927111711408      -2.947100000000       0.019988288592
 42  10      -2.913182646306      -2.932100000000       0.018917353694
 43   0      -2.614237574040      -2.654900000000       0.040662425960
 43   1      -2.612952218269      -2.653500000000       0.040547781731
 43   2      -2.610350280429      -2.650600000000       0.040249719571
 43   3      -2.606383537231      -2.646300000000       0.039916462769
 43   4      -2.601011659616      -2.640600000000       0.039588340384
 43   5      -2.594230631082      -2.633500000000       0.039269368918
 43   6      -2.586093990909      -2.624900000000       0.038806009091
 43   7      -2.576712632675      -2.614900000000       0.038187367325
 43   8      -2.566215321062      -2.603500000000       0.037284678938
 43   9      -2.554648522535      -2.590700000000       0.036051477465
 43  10      -2.541790578079      -2.576500000000       0.034709421921
 44   0      -2.265141877875      -2.329100000000       0.063958122125
 44   1      -2.263959955402      -2.327700000000       0.063740044598
 44   2      -2.261565142161      -2.325000000000       0.063434857839
 44   3      -2.257909730870      -2.321000000000       0.063090269130
 44   4      -2.252954166484      -2.315600000000       0.062645833516
 44   5      -2.246695464517      -2.308900000000       0.062204535483
 44   6      -2.239188454266      -2.300800000000       0.061611545734
 44   7      -2.230545577336      -2.291400000000       0.060854422664
 44   8      -2.220897404436      -2.280700000000       0.059802595564
 44   9      -2.210292466062      -2.268600000000       0.058307533938
 44  10      -2.198511425235      -2.255300000000       0.056788574765
 45   0      -1.940703856292      -2.035400000000       0.094696143708
 45   1      -1.939625945414      -2.034100000000       0.094474054586
 45   2      -1.937439413368      -2.031600000000       0.094160586632
 45   3      -1.934097068881      -2.027800000000       0.093702931119
 45   4      -1.929560130917      -2.022700000000       0.093139869083
 45   5      -1.923826647007      -2.016400000000       0.092573352993
 45   6      -1.916952736470      -2.008900000000       0.091947263530
 45   7      -1.909052388932      -2.000000000000       0.090947611068
 45   8      -1.900257981131      -1.990000000000       0.089742018869
 45   9      -1.890620107596      -1.978700000000       0.088079892404
 45  10      -1.879921753381      -1.966100000000       0.086178246619
 46   0      -1.637425629099      -1.771700000000       0.134274370901
 46   1      -1.636452308116      -1.770500000000       0.134047691884
 46   2      -1.634475213862      -1.768100000000       0.133624786138
 46   3      -1.631447671072      -1.764500000000       0.133052328928
 46   4      -1.627331672724      -1.759800000000       0.132468327276
 46   5      -1.622126298364      -1.753900000000       0.131773701636
 46   6      -1.615888957330      -1.746800000000       0.130911042670
 46   7      -1.608735187272      -1.738500000000       0.129764812728
 46   8      -1.600799170958      -1.729100000000       0.128300829042
 46   9      -1.592133566945      -1.718500000000       0.126366433055
 46  10      -1.582523682327      -1.706800000000       0.124276317674
 47   0      -1.351734870309      -1.535600000000       0.183865129691
 47   1      -1.350866717518      -1.534500000000       0.183633282482
 47   2      -1.349100217653      -1.532300000000       0.183199782347
 47   3      -1.346389211456      -1.529000000000       0.182610788544
 47   4      -1.342696465917      -1.524600000000       0.181903534083
 47   5      -1.338022092598      -1.519100000000       0.181077907402
 47   6      -1.332424790857      -1.512400000000       0.179975209143
 47   7      -1.326021646369      -1.504700000000       0.178678353631
 47   8      -1.318948647927      -1.495900000000       0.176951352073
 47   9      -1.311260518122      -1.486000000000       0.174739481878
 47  10      -1.302744886083      -1.475000000000       0.172255113917
 48   0      -1.079984808136      -1.325200000000       0.245215191864
 48   1      -1.079222401836      -1.324200000000       0.244977598164
 48   2      -1.077667652956      -1.322100000000       0.244432347044
 48   3      -1.075274918247      -1.319000000000       0.243725081753
 48   4      -1.072007738710      -1.314900000000       0.242892261290
 48   5      -1.067867257924      -1.309700000000       0.241832742076
 48   6      -1.062913465267      -1.303600000000       0.240686534733
 48   7      -1.057264994436      -1.296400000000       0.239135005564
 48   8      -1.051059640253      -1.288200000000       0.237140359747
 48   9      -1.044354189342      -1.278900000000       0.234545810658
 48  10      -1.036938592866      -1.268700000000       0.231761407134
 49   0      -0.818454224996      -1.138200000000       0.319745775004
 49   1      -0.817798143485      -1.137200000000       0.319401856515
 49   2      -0.816456302187      -1.135300000000       0.318843697813
 49   3      -0.814383573861      -1.132400000000       0.318016426139
 49   4      -0.811544273521      -1.128600000000       0.317055726479
 49   5      -0.807940576759      -1.123800000000       0.315859423241
 49   6      -0.803633762975      -1.118100000000       0.314466237025
 49   7      -0.798744013890      -1.111400000000       0.312655986110
 49   8      -0.793410930353      -1.103700000000       0.310289069647
 49   9      -0.787693363020      -1.095200000000       0.307506636980
 49  10      -0.781383585091      -1.085700000000       0.304316414909
 50   0      -0.563347457510      -0.972510000000       0.409162542490
 50   1      -0.562798279086      -0.971619000000       0.408820720914
 50   2      -0.561670501967      -0.969839000000       0.408168498033
 50   3      -0.559919514919      -0.967170000000       0.407250485081
 50   4      -0.557510406968      -0.963615000000       0.406104593032
 50   5      -0.554446385722      -0.959175000000       0.404728614278
 50   6      -0.550790020601      -0.953854000000       0.403063979399
 50   7      -0.546663041350      -0.947655000000       0.400991958650
 50   8      -0.542206854847      -0.940584000000       0.398377145153
 50   9      -0.537482375777      -0.932644000000       0.395161624223
 50  10      -0.532284199377      -0.923842000000       0.391557800623
 51   0      -0.310794396498      -0.826185000000       0.515390603502
 51   1      -0.310352699459      -0.825361000000       0.515008300541
 51   2      -0.309440143116      -0.823713000000       0.514272856884
 51   3      -0.308012632241      -0.821243000000       0.513230367759
 51   4      -0.306036029872      -0.817953000000       0.511916970128
 51   5      -0.303514575635      -0.813845000000       0.510330424365
 51   6      -0.300512128967      -0.808922000000       0.508409871033
 51   7      -0.297151967639      -0.803188000000       0.506036032361
 51   8      -0.293577304555      -0.796648000000       0.503070695445
 51   9      -0.289851118434      -0.789306000000       0.499454881566
 51  10      -0.285770326547      -0.781168000000       0.495397673453
 52   0      -0.056850486984      -0.697231000000       0.640380513016
 52   1      -0.056516849630      -0.696470000000       0.639953150370
 52   2      -0.055820670658      -0.694949000000       0.639128329342
 52   3      -0.054718370851      -0.692668000000       0.637949629149
 52   4      -0.053176587258      -0.689629000000       0.636452412742
 52   5      -0.051200591521      -0.685836000000       0.634635408479
 52   6      -0.048855533097      -0.681291000000       0.632435466903
 52   7      -0.046266237779      -0.675997000000       0.629730762221
 52   8      -0.043577724502      -0.669960000000       0.626382275498
 52   9      -0.040855036014      -0.663185000000       0.622329963986
 52  10      -0.037897411623      -0.655676000000       0.617778588377
 53   0       0.202503271805      -0.583790000000       0.786293271805
 53   1       0.202728271177      -0.583088000000       0.785816271177
 53   2       0.203206916180      -0.581685000000       0.784891916180
 53   3       0.203982270024      -0.579583000000       0.783565270024
 53   4       0.205086921647      -0.576783000000       0.781869921647
 53   5       0.206514567393      -0.573287000000       0.779801567393
 53   6       0.208198767784      -0.569099000000       0.777297767784
 53   7       0.210013149002      -0.564223000000       0.774236149002
 53   8       0.211810886087      -0.558662000000       0.770472886087
 53   9       0.213524872256      -0.552422000000       0.765946872256
 53  10       0.215353546167      -0.545509000000       0.760862546167
 54   0       0.471360326441      -0.484267000000       0.955627326441
 54   1       0.471476109532      -0.483623000000       0.955099109532
 54   2       0.471736063970      -0.482334000000       0.954070063970
 54   3       0.472182736955      -0.480402000000       0.952584736955
 54   4       0.472847943416      -0.477830000000       0.950677943416
 54   5       0.473724347679      -0.474619000000       0.948343347679
 54   6       0.474744220246      -0.470773000000       0.945517220246
 54   7       0.475779639277      -0.466296000000       0.942075639277
 54   8       0.476681973781      -0.461192000000       0.937873973781
 54   9       0.477382052947      -0.455466000000       0.932848052947
 54  10       0.478075993394      -0.449125000000       0.927200993394
 55   0       0.753888569292      -0.397473000000       1.151361569292
 55   1       0.753894557804      -0.396884000000       1.150778557804
 55   2       0.753934665079      -0.395705000000       1.149639665079
 55   3       0.754050922312      -0.393939000000       1.147989922312
 55   4       0.754274370417      -0.391588000000       1.145862370417
 55   5       0.754596641705      -0.388653000000       1.143249641705
 55   6       0.754948716658      -0.385139000000       1.140087716658
 55   7       0.755201125413      -0.381049000000       1.136250125413
 55   8       0.755203430951      -0.376388000000       1.131591430951
 55   9       0.754884398428      -0.371161000000       1.126045398428
 55  10       0.754437822428      -0.365374000000       1.119811822428
 56   0       1.054330338525      -0.322415000000       1.376745338525
 56   1       1.054225954159      -0.321879000000       1.376104954159
 56   2       1.054045057676      -0.320808000000       1.374853057676
 56   3       1.053829164260      -0.319203000000       1.373032164260
 56   4       1.053608540816      -0.317067000000       1.370675540816
 56   5       1.053373787637      -0.314401000000       1.367774787637
 56   6       1.053054595187      -0.311210000000       1.364264595187
 56   7       1.052519945577      -0.307498000000       1.360017945577
 56   8       1.051617595762      -0.303268000000       1.354885595762
 56   9       1.050274246865      -0.298528000000       1.348802246865
 56  10       1.048681371435      -0.293283000000       1.341964371435
 57   0       1.377002418103      -0.258227000000       1.635229418103
 57   1       1.376787082561      -0.257743000000       1.634530082561
 57   2       1.376384025723      -0.256778000000       1.633162025723
 57   3       1.375834246764      -0.255331000000       1.631165246764
 57   4       1.375167238577      -0.253405000000       1.628572238577
 57   5       1.374372569440      -0.251003000000       1.625375569440
 57   6       1.373378639796      -0.248128000000       1.621506639796
 57   7       1.372052883733      -0.244785000000       1.616837883733
 57   8       1.370241252178      -0.240979000000       1.611220252178
 57   9       1.367868382222      -0.236715000000       1.604583382222
 57  10       1.365123424379      -0.232000000000       1.597123424379
 58   0       1.726296037788      -0.204052000000       1.930348037788
 58   1       1.725969172773      -0.203619000000       1.929588172773
 58   2       1.725342798982      -0.202755000000       1.928097798982
 58   3       1.724457399585      -0.201462000000       1.925919399585
 58   4       1.723341693461      -0.199740000000       1.923081693461
 58   5       1.721984216875      -0.197593000000       1.919577216875
 58   6       1.720312080247      -0.195025000000       1.915337080247
 58   7       1.718191169643      -0.192040000000       1.910231169643
 58   8       1.715465629961      -0.188643000000       1.904108629961
 58   9       1.712058034261      -0.184841000000       1.896899034261
 58  10       1.708155211022      -0.180640000000       1.888795211022
 59   0       2.106676873140      -0.158898000000       2.265574873140
 59   1       2.106237900352      -0.158514000000       2.264751900352
 59   2       2.105387053012      -0.157748000000       2.263135053012
 59   3       2.104164298282      -0.156600000000       2.260764298282
 59   4       2.102597581029      -0.155073000000       2.257670581029
 59   5       2.100674405501      -0.153170000000       2.253844405501
 59   6       2.098320592100      -0.150895000000       2.249215592100
 59   7       2.095400478866      -0.148252000000       2.243652478866
 59   8       2.091756404671      -0.145247000000       2.237003404671
 59   9       2.087308878542      -0.141885000000       2.229193878542
 59  10       2.082242406922      -0.138174000000       2.220416406922
 60   0       2.522685045515      -0.121743000000       2.644428045515
 60   1       2.522133386656      -0.121406000000       2.643539386656
 60   2       2.521056909171      -0.120732000000       2.641788909171
 60   3       2.519495064213      -0.119723000000       2.639218064213
 60   4       2.517475022637      -0.118381000000       2.635856022637
 60   5       2.514983256675      -0.116709000000       2.631692256675
 60   6       2.511944296710      -0.114712000000       2.626656296710
 60   7       2.508220932758      -0.112393000000       2.620613932758
 60   8       2.503653697663      -0.109759000000       2.613412697663
 60   9       2.498161036420      -0.106815000000       2.604976036420
 60  10       2.491925133436      -0.103569000000       2.595494133436
 61   0       2.978935122067      -0.091584400000       3.070519522067
 61   1       2.978270198839      -0.091290400000       3.069560598839
 61   2       2.976966934612      -0.090703300000       3.067670234612
 61   3       2.975064264530      -0.089824600000       3.064888864530
 61   4       2.972588585438      -0.088656600000       3.061245185438
 61   5       2.969525337551      -0.087202500000       3.056727837551
 61   6       2.965797761232      -0.085466100000       3.051263861232
 61   7       2.961267098474      -0.083452400000       3.044719498474
 61   8       2.955772076092      -0.081166700000       3.036938776092
 61   9       2.949229075050      -0.078615700000       3.027844775050
 61  10       2.941817957719      -0.075806600000       3.017624557719
 62   0       3.480116115748      -0.067455300000       3.547571415748
 62   1       3.479337349853      -0.067201800000       3.546539149853
 62   2       3.477806142287      -0.066695600000       3.544501742287
 62   3       3.475560912187      -0.065938200000       3.541499112187
 62   4       3.472627282385      -0.064932100000       3.537559382385
 62   5       3.468989661081      -0.063680400000       3.532670061081
 62   6       3.464569998619      -0.062187200000       3.526757198619
 62   7       3.459227988966      -0.060457100000       3.519685088966
 62   8       3.452800552910      -0.058496100000       3.511296652910
 62   9       3.445202007384      -0.056310500000       3.501512507384
 62  10       3.436609892723      -0.053908000000       3.490517892723
 63   0       4.030991485308      -0.048449000000       4.079440485308
 63   1       4.030098298447      -0.048232900000       4.078331198447
 63   2       4.028337990945      -0.047801600000       4.076139590945
 63   3       4.025748465932      -0.047156600000       4.072905065932
 63   4       4.022354572228      -0.046300300000       4.068654872228
 63   5       4.018139686016      -0.045236000000       4.063375686016
 63   6       4.013024467619      -0.043967800000       4.056992267619
 63   7       4.006867062983      -0.042500600000       4.049367662983
 63   8       3.999502586867      -0.040840200000       4.040342786867
 63   9       3.990843292171      -0.038993500000       4.029836792171
 63  10       3.981064397196      -0.036968100000       4.018032497196
 64   0       4.636399135294      -0.033762000000       4.670161135294
 64   1       4.635390949169      -0.033580500000       4.668971449169
 64   2       4.633400385135      -0.033218300000       4.666618685135
 64   3       4.630464830314      -0.032677100000       4.663141930314
 64   4       4.626608359513      -0.031959200000       4.658567559513
 64   5       4.621813316901      -0.031068100000       4.652881416900
 64   6       4.615999072780      -0.030007700000       4.646006772780
 64   7       4.609022225072      -0.028783200000       4.637805425072
 64   8       4.600716082509      -0.027400500000       4.628116582509
 64   9       4.590990833959      -0.025866500000       4.616857333959
 64  10       4.580019375687      -0.024188900000       4.604208275687
 65   0       5.301251416051      -0.022651600000       5.323903016051
 65   1       5.300127652363      -0.022501100000       5.322628752363
 65   2       5.297905675200      -0.022200900000       5.320106575200
 65   3       5.294622355676      -0.021752400000       5.316374755676
 65   4       5.290300994585      -0.021158200000       5.311459194585
 65   5       5.284922904081      -0.020421300000       5.305344204081
 65   6       5.278406164447      -0.019545700000       5.297951864447
 65   7       5.270605825578      -0.018536100000       5.289141925578
 65   8       5.261353390182      -0.017398100000       5.278751490182
 65   9       5.250556983093      -0.016138200000       5.266695183093
 65  10       5.238387178539      -0.014763500000       5.253150678539
 66   0       6.030535123720      -0.014296000000       6.044831123720
 66   1       6.029295204172      -0.014171300000       6.043466504172
 66   2       6.026840657283      -0.013922700000       6.040763357283
 66   3       6.023207838160      -0.013551700000       6.036759538160
 66   4       6.018419273587      -0.013060400000       6.031479673587
 66   5       6.012455243699      -0.012451700000       6.024906943699
 66   6       6.005232538760      -0.011729400000       6.016961938760
 66   7       5.996604660644      -0.010897700000       6.007502360644
 66   8       5.986401306027      -0.009961450000       5.996362756027
 66   9       5.974528535713      -0.008925590000       5.983454125713
 66  10       5.961154601896      -0.007793440000       5.968948041896
--------------------------------------------------------------------------------------


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Su_Rb87.inp <==
E0 -80.3083
maxlevels 451
fit 1 0
fit 2 0
fit 3 0
fit 4 0
fit 0 1
fit 0 2
fit 0 3
fit 0 4
fit 1 1
fit 1 2
fit 2 1
   0    0      -78.4605  0.0026037155 -5.2788835E-09 -1.4572742E-14 -1.2641212E-19 -1.3141297E-24 -1.5932428E-29 -2.1700557E-34
   0    1      -78.4552  0.0026036943 -5.2789709E-09 -1.4573754E-14 -1.2642526E-19 -1.3143209E-24 -1.5935466E-29 -2.1705589E-34
   0    2      -78.4448  0.0026036521 -5.2791458E-09 -1.4575777E-14 -1.2645155E-19 -1.3147034E-24 -1.5941545E-29 -2.1715655E-34
   0    3      -78.4292  0.0026035888 -5.2794082E-09 -1.4578812E-14 -1.2649100E-19 -1.3152775E-24 -1.5950669E-29 -2.1730763E-34
   0    4      -78.4084  0.0026035043 -5.2797581E-09 -1.4582860E-14 -1.2654363E-19 -1.3160434E-24 -1.5962844E-29 -2.1750922E-34
   0    5      -78.3823  0.0026033987 -5.2801957E-09 -1.4587924E-14 -1.2660945E-19 -1.3170016E-24 -1.5978079E-29 -2.1776155E-34
   0    6      -78.3511  0.0026032720 -5.2807210E-09 -1.4594003E-14 -1.2668851E-19 -1.3181527E-24 -1.5996383E-29 -2.1806471E-34
   0    7      -78.3147  0.0026031241 -5.2813341E-09 -1.4601100E-14 -1.2678083E-19 -1.3194973E-24 -1.6017771E-29 -2.1841903E-34
   0    8      -78.2730  0.0026029551 -5.2820351E-09 -1.4609217E-14 -1.2688645E-19 -1.3210362E-24 -1.6042257E-29 -2.1882465E-34
   0    9      -78.2262  0.0026027649 -5.2828243E-09 -1.4618357E-14 -1.2700542E-19 -1.3227702E-24 -1.6069857E-29 -2.1928198E-34
   0   10      -78.1741  0.0026025536 -5.2837017E-09 -1.4628523E-14 -1.2713779E-19 -1.3247005E-24 -1.6100593E-29 -2.1979132E-34
   1    0      -74.8405  0.0025662033 -5.4266582E-09 -1.6091489E-14 -1.4676994E-19 -1.6511380E-24 -2.0902545E-29 -2.4487966E-34
   1    1      -74.8354  0.0025661816 -5.4267548E-09 -1.6092663E-14 -1.4678645E-19 -1.6513889E-24 -2.0905974E-29 -2.4493654E-34
   1    2      -74.8251  0.0025661382 -5.4269479E-09 -1.6095012E-14 -1.4681948E-19 -1.6518907E-24 -2.0912831E-29 -2.4505034E-34
   1    3      -74.8097  0.0025660731 -5.4272376E-09 -1.6098536E-14 -1.4686905E-19 -1.6526437E-24 -2.0923132E-29 -2.4522174E-34
   1    4      -74.7892  0.0025659862 -5.4276240E-09 -1.6103237E-14 -1.4693518E-19 -1.6536484E-24 -2.0936867E-29 -2.4544984E-34
   1    5      -74.7635  0.0025658777 -5.4281072E-09 -1.6109116E-14 -1.4701789E-19 -1.6549051E-24 -2.0954060E-29 -2.4573611E-34
   1    6      -74.7327  0.0025657474 -5.4286873E-09 -1.6116175E-14 -1.4711723E-19 -1.6564145E-24 -2.0974714E-29 -2.4608021E-34
   1    7      -74.6968  0.0025655954 -5.4293643E-09 -1.6124417E-14 -1.4723324E-19 -1.6581775E-24 -2.0998850E-29 -2.4648281E-34
   1    8      -74.6558  0.0025654216 -5.4301385E-09 -1.6133844E-14 -1.4736597E-19 -1.6601946E-24 -2.1026484E-29 -2.4694478E-34
   1    9      -74.6096  0.0025652261 -5.4310100E-09 -1.6144460E-14 -1.4751549E-19 -1.6624672E-24 -2.1057631E-29 -2.4746613E-34
   1   10      -74.5583  0.0025650089 -5.4319791E-09 -1.6156268E-14 -1.4768187E-19 -1.6649962E-24 -2.1092316E-29 -2.4804804E-34
   2    0      -71.3222  0.0025282010 -5.5826823E-09 -1.7815283E-14 -1.6859873E-19 -1.8558825E-24 -2.7160579E-29 -5.1223017E-34
   2    1      -71.3171  0.0025281787 -5.5827892E-09 -1.7816632E-14 -1.6861729E-19 -1.8562084E-24 -2.7167751E-29 -5.1232065E-34
   2    2      -71.3070  0.0025281340 -5.5830030E-09 -1.7819330E-14 -1.6865442E-19 -1.8568606E-24 -2.7182101E-29 -5.1250102E-34
   2    3      -71.2919  0.0025280670 -5.5833238E-09 -1.7823378E-14 -1.6871014E-19 -1.8578395E-24 -2.7203635E-29 -5.1277130E-34
   2    4      -71.2716  0.0025279777 -5.5837516E-09 -1.7828778E-14 -1.6878448E-19 -1.8591460E-24 -2.7232350E-29 -5.1313037E-34
   2    5      -71.2464  0.0025278660 -5.5842866E-09 -1.7835532E-14 -1.6887748E-19 -1.8607810E-24 -2.7268293E-29 -5.1358136E-34
   2    6      -71.2160  0.0025277320 -5.5849288E-09 -1.7843640E-14 -1.6898918E-19 -1.8627459E-24 -2.7311462E-29 -5.1412219E-34
   2    7      -71.1806  0.0025275756 -5.5856785E-09 -1.7853107E-14 -1.6911966E-19 -1.8650422E-24 -2.7361867E-29 -5.1475171E-34
   2    8      -71.1402  0.0025273968 -5.5865357E-09 -1.7863936E-14 -1.6926896E-19 -1.8676717E-24 -2.7419565E-29 -5.1547306E-34
   2    9      -71.0947  0.0025271957 -5.5875007E-09 -1.7876129E-14 -1.6943719E-19 -1.8706365E-24 -2.7484568E-29 -5.1628434E-34
   2   10      -71.0442  0.0025269722 -5.5885736E-09 -1.7889692E-14 -1.6962442E-19 -1.8739391E-24 -2.7556906E-29 -5.1718478E-34
   3    0      -67.9054  0.0024896844 -5.7457887E-09 -1.9577931E-14 -1.9731753E-19 -2.3926382E-24 -2.7751446E-29 -4.9065191E-34
   3    1      -67.9005  0.0024896614 -5.7459062E-09 -1.9579510E-14 -1.9734146E-19 -2.3929711E-24 -2.7758324E-29 -4.9091039E-34
   3    2      -67.8905  0.0024896154 -5.7461411E-09 -1.9582668E-14 -1.9738933E-19 -2.3936377E-24 -2.7772066E-29 -4.9142197E-34
   3    3      -67.8756  0.0024895465 -5.7464937E-09 -1.9587406E-14 -1.9746115E-19 -2.3946376E-24 -2.7792736E-29 -4.9219628E-34
   3    4      -67.8556  0.0024894545 -5.7469639E-09 -1.9593726E-14 -1.9755696E-19 -2.3959725E-24 -2.7820315E-29 -4.9322277E-34
   3    5      -67.8307  0.0024893396 -5.7475518E-09 -1.9601631E-14 -1.9767680E-19 -2.3976424E-24 -2.7854906E-29 -4.9451360E-34
   3    6      -67.8009  0.0024892016 -5.7482576E-09 -1.9611123E-14 -1.9782072E-19 -2.3996496E-24 -2.7896508E-29 -4.9605729E-34
   3    7      -67.7660  0.0024890407 -5.7490815E-09 -1.9622205E-14 -1.9798878E-19 -2.4019951E-24 -2.7945191E-29 -4.9785761E-34
   3    8      -67.7262  0.0024888567 -5.7500237E-09 -1.9634883E-14 -1.9818104E-19 -2.4046804E-24 -2.8001072E-29 -4.9992109E-34
   3    9      -67.6814  0.0024886497 -5.7510844E-09 -1.9649160E-14 -1.9839760E-19 -2.4077081E-24 -2.8064206E-29 -5.0224273E-34
   3   10      -67.6316  0.0024884196 -5.7522638E-09 -1.9665041E-14 -1.9863854E-19 -2.4110801E-24 -2.8134690E-29 -5.0482380E-34
   4    0      -64.5900  0.0024506710 -5.9180688E-09 -2.1518236E-14 -2.2358431E-19 -3.0655459E-24 -4.2262607E-29  7.3676838E-35
   4    1      -64.5851  0.0024506473 -5.9181979E-09 -2.1520024E-14 -2.2361497E-19 -3.0660529E-24 -4.2261598E-29  7.3663702E-35
   4    2      -64.5753  0.0024506000 -5.9184562E-09 -2.1523603E-14 -2.2367630E-19 -3.0670676E-24 -4.2259500E-29  7.3651608E-35
   4    3      -64.5606  0.0024505289 -5.9188436E-09 -2.1528972E-14 -2.2376833E-19 -3.0685884E-24 -4.2256433E-29  7.3612354E-35
   4    4      -64.5410  0.0024504342 -5.9193604E-09 -2.1536135E-14 -2.2389112E-19 -3.0706166E-24 -4.2252311E-29  7.3561689E-35
   4    5      -64.5165  0.0024503158 -5.9200066E-09 -2.1545093E-14 -2.2404471E-19 -3.0731518E-24 -4.2247159E-29  7.3492990E-35
   4    6      -64.4870  0.0024501737 -5.9207825E-09 -2.1555852E-14 -2.2422919E-19 -3.0761933E-24 -4.2241007E-29  7.3391606E-35
   4    7      -64.4527  0.0024500079 -5.9216881E-09 -2.1568415E-14 -2.2444465E-19 -3.0797414E-24 -4.2233796E-29  7.3261912E-35
   4    8      -64.4135  0.0024498184 -5.9227237E-09 -2.1582787E-14 -2.2469119E-19 -3.0837956E-24 -4.2225603E-29  7.3083785E-35
   4    9      -64.3695  0.0024496052 -5.9238896E-09 -2.1598975E-14 -2.2496894E-19 -3.0883554E-24 -4.2216410E-29  7.2851239E-35
   4   10      -64.3205  0.0024493682 -5.9251861E-09 -2.1616985E-14 -2.2527803E-19 -3.0934205E-24 -4.2206229E-29  7.2553163E-35
   5    0      -61.3756  0.0024111626 -6.0988277E-09 -2.3734968E-14 -2.4922909E-19 -2.9753225E-24 -7.1183191E-29 -2.3496492E-33
   5    1      -61.3707  0.0024111382 -6.0989701E-09 -2.3736962E-14 -2.4925885E-19 -2.9761770E-24 -7.1216111E-29 -2.3494918E-33
   5    2      -61.3611  0.0024110894 -6.0992550E-09 -2.3740951E-14 -2.4931839E-19 -2.9778872E-24 -7.1281852E-29 -2.3491643E-33
   5    3      -61.3466  0.0024110162 -6.0996824E-09 -2.3746936E-14 -2.4940777E-19 -2.9804551E-24 -7.1380506E-29 -2.3486818E-33
   5    4      -61.3273  0.0024109186 -6.1002524E-09 -2.3754918E-14 -2.4952706E-19 -2.9838845E-24 -7.1512015E-29 -2.3480247E-33
   5    5      -61.3032  0.0024107966 -6.1009652E-09 -2.3764903E-14 -2.4967636E-19 -2.9881802E-24 -7.1676344E-29 -2.3471827E-33
   5    6      -61.2743  0.0024106502 -6.1018210E-09 -2.3776891E-14 -2.4985580E-19 -2.9933476E-24 -7.1873476E-29 -2.3461551E-33
   5    7      -61.2406  0.0024104793 -6.1028199E-09 -2.3790889E-14 -2.5006555E-19 -2.9993947E-24 -7.2103330E-29 -2.3449064E-33
   5    8      -61.2020  0.0024102840 -6.1039622E-09 -2.3806901E-14 -2.5030577E-19 -3.0063291E-24 -7.2365919E-29 -2.3434422E-33
   5    9      -61.1586  0.0024100642 -6.1052483E-09 -2.3824933E-14 -2.5057670E-19 -3.0141607E-24 -7.2661070E-29 -2.3417239E-33
   5   10      -61.1104  0.0024098200 -6.1066784E-09 -2.3844991E-14 -2.5087855E-19 -3.0228994E-24 -7.2988768E-29 -2.3397414E-33
   6    0      -58.2619  0.0023711524 -6.2858341E-09 -2.5981596E-14 -2.9832956E-19 -4.1125711E-24 -3.0444954E-29 -4.5591911E-34
   6    1      -58.2571  0.0023711272 -6.2859900E-09 -2.5983983E-14 -2.9837069E-19 -4.1129360E-24 -3.0451360E-29 -4.5758498E-34
   6    2      -58.2476  0.0023710770 -6.2863018E-09 -2.5988757E-14 -2.9845295E-19 -4.1136669E-24 -3.0464211E-29 -4.6089843E-34
   6    3      -58.2334  0.0023710015 -6.2867697E-09 -2.5995922E-14 -2.9857638E-19 -4.1147634E-24 -3.0483749E-29 -4.6589366E-34
   6    4      -58.2144  0.0023709009 -6.2873937E-09 -2.6005479E-14 -2.9874100E-19 -4.1162271E-24 -3.0510014E-29 -4.7253444E-34
   6    5      -58.1907  0.0023707752 -6.2881740E-09 -2.6017433E-14 -2.9894685E-19 -4.1180584E-24 -3.0543423E-29 -4.8086152E-34
   6    6      -58.1623  0.0023706242 -6.2891109E-09 -2.6031788E-14 -2.9919400E-19 -4.1202599E-24 -3.0584179E-29 -4.9083740E-34
   6    7      -58.1291  0.0023704481 -6.2902046E-09 -2.6048551E-14 -2.9948251E-19 -4.1228308E-24 -3.0632824E-29 -5.0252287E-34
   6    8      -58.0912  0.0023702468 -6.2914554E-09 -2.6067728E-14 -2.9981246E-19 -4.1257739E-24 -3.0689927E-29 -5.1593232E-34
   6    9      -58.0485  0.0023700203 -6.2928636E-09 -2.6089328E-14 -3.0018393E-19 -4.1290926E-24 -3.0755815E-29 -5.3102662E-34
   6   10      -58.0011  0.0023697686 -6.2944297E-09 -2.6113359E-14 -3.0059702E-19 -4.1327877E-24 -3.0831357E-29 -5.4786759E-34
   7    0      -55.2483  0.0023306550 -6.4830005E-09 -2.8458323E-14 -3.3201802E-19 -5.0465855E-24 -7.8675250E-29  1.1150034E-33
   7    1      -55.2437  0.0023306291 -6.4831712E-09 -2.8460979E-14 -3.3206849E-19 -5.0475292E-24 -7.8659714E-29  1.1156106E-33
   7    2      -55.2344  0.0023305772 -6.4835128E-09 -2.8466293E-14 -3.3216946E-19 -5.0494168E-24 -7.8628482E-29  1.1168617E-33
   7    3      -55.2204  0.0023304994 -6.4840253E-09 -2.8474267E-14 -3.3232099E-19 -5.0522465E-24 -7.8581413E-29  1.1187542E-33
   7    4      -55.2017  0.0023303957 -6.4847088E-09 -2.8484905E-14 -3.3252315E-19 -5.0560159E-24 -7.8518846E-29  1.1211649E-33
   7    5      -55.1784  0.0023302660 -6.4855635E-09 -2.8498211E-14 -3.3277607E-19 -5.0607256E-24 -7.8440125E-29  1.1242300E-33
   7    6      -55.1505  0.0023301103 -6.4865897E-09 -2.8514191E-14 -3.3307989E-19 -5.0663701E-24 -7.8345553E-29  1.1277854E-33
   7    7      -55.1178  0.0023299287 -6.4877877E-09 -2.8532854E-14 -3.3343476E-19 -5.0729464E-24 -7.8234834E-29  1.1318458E-33
   7    8      -55.0806  0.0023297210 -6.4891578E-09 -2.8554207E-14 -3.3384090E-19 -5.0804510E-24 -7.8107778E-29  1.1363694E-33
   7    9      -55.0386  0.0023294874 -6.4907004E-09 -2.8578260E-14 -3.3429852E-19 -5.0888783E-24 -7.7964306E-29  1.1412595E-33
   7   10      -54.9920  0.0023292277 -6.4924159E-09 -2.8605024E-14 -3.3480787E-19 -5.0982248E-24 -7.7804206E-29  1.1465187E-33
   8    0      -52.3345  0.0022896756 -6.6887520E-09 -3.1153456E-14 -3.6423184E-19 -4.7374603E-24 -1.3689695E-28 -5.2323596E-33
   8    1      -52.3299  0.0022896488 -6.6889389E-09 -3.1156370E-14 -3.6427923E-19 -4.7391033E-24 -1.3697021E-28 -5.2301025E-33
   8    2      -52.3207  0.0022895953 -6.6893128E-09 -3.1162199E-14 -3.6437404E-19 -4.7423921E-24 -1.3711655E-28 -5.2255722E-33
   8    3      -52.3070  0.0022895150 -6.6898738E-09 -3.1170946E-14 -3.6451638E-19 -4.7473331E-24 -1.3733595E-28 -5.2187462E-33
   8    4      -52.2887  0.0022894080 -6.6906220E-09 -3.1182613E-14 -3.6470641E-19 -4.7539309E-24 -1.3762796E-28 -5.2096178E-33
   8    5      -52.2658  0.0022892742 -6.6915577E-09 -3.1197206E-14 -3.6494432E-19 -4.7622005E-24 -1.3799220E-28 -5.1980644E-33
   8    6      -52.2383  0.0022891136 -6.6926811E-09 -3.1214731E-14 -3.6523035E-19 -4.7721516E-24 -1.3842826E-28 -5.1841131E-33
   8    7      -52.2063  0.0022889261 -6.6939926E-09 -3.1235193E-14 -3.6556480E-19 -4.7838012E-24 -1.3893548E-28 -5.1676656E-33
   8    8      -52.1696  0.0022887119 -6.6954924E-09 -3.1258601E-14 -3.6594804E-19 -4.7971666E-24 -1.3951320E-28 -5.1486528E-33
   8    9      -52.1284  0.0022884708 -6.6971811E-09 -3.1284965E-14 -3.6638047E-19 -4.8122694E-24 -1.4016047E-28 -5.1269528E-33
   8   10      -52.0827  0.0022882029 -6.6990591E-09 -3.1314295E-14 -3.6686254E-19 -4.8291323E-24 -1.4087652E-28 -5.1025165E-33
   9    0      -49.5196  0.0022482289 -6.9002719E-09 -3.3840375E-14 -4.2285398E-19 -5.8326648E-24 -2.9805562E-29 -5.0025424E-33
   9    1      -49.5151  0.0022482013 -6.9004750E-09 -3.3843758E-14 -4.2291231E-19 -5.8330219E-24 -2.9875652E-29 -5.0123024E-33
   9    2      -49.5061  0.0022481461 -6.9008811E-09 -3.3850525E-14 -4.2302898E-19 -5.8337435E-24 -3.0016208E-29 -5.0317131E-33
   9    3      -49.4926  0.0022480633 -6.9014905E-09 -3.3860680E-14 -4.2320400E-19 -5.8348271E-24 -3.0228184E-29 -5.0609637E-33
   9    4      -49.4746  0.0022479529 -6.9023034E-09 -3.3874226E-14 -4.2343743E-19 -5.8362854E-24 -3.0512725E-29 -5.0999738E-33
   9    5      -49.4521  0.0022478148 -6.9033198E-09 -3.3891170E-14 -4.2372929E-19 -5.8381257E-24 -3.0871387E-29 -5.1487861E-33
   9    6      -49.4252  0.0022476491 -6.9045403E-09 -3.3911517E-14 -4.2407964E-19 -5.8403649E-24 -3.1306383E-29 -5.2073932E-33
   9    7      -49.3937  0.0022474558 -6.9059651E-09 -3.3935277E-14 -4.2448856E-19 -5.8430155E-24 -3.1820128E-29 -5.2758781E-33
   9    8      -49.3577  0.0022472347 -6.9075946E-09 -3.3962459E-14 -4.2495612E-19 -5.8460997E-24 -3.2415344E-29 -5.3541802E-33
   9    9      -49.3173  0.0022469860 -6.9094294E-09 -3.3993075E-14 -4.2548243E-19 -5.8496360E-24 -3.3095491E-29 -5.4424322E-33
   9   10      -49.2723  0.0022467096 -6.9114700E-09 -3.4027137E-14 -4.2606760E-19 -5.8536539E-24 -3.3864298E-29 -5.5406099E-33
  10    0      -46.8028  0.0022063496 -7.1188512E-09 -3.6595329E-14 -4.7173404E-19 -9.7478026E-24 -2.5622494E-28  1.1092585E-33
  10    1      -46.7984  0.0022063211 -7.1190708E-09 -3.6599103E-14 -4.7183153E-19 -9.7508771E-24 -2.5620938E-28  1.1141328E-33
  10    2      -46.7896  0.0022062641 -7.1195100E-09 -3.6606654E-14 -4.7202661E-19 -9.7570257E-24 -2.5617806E-28  1.1238879E-33
  10    3      -46.7764  0.0022061787 -7.1201690E-09 -3.6617986E-14 -4.7231946E-19 -9.7662476E-24 -2.5613053E-28  1.1385207E-33
  10    4      -46.7587  0.0022060648 -7.1210480E-09 -3.6633107E-14 -4.7271036E-19 -9.7785408E-24 -2.5606614E-28  1.1580793E-33
  10    5      -46.7366  0.0022059223 -7.1221473E-09 -3.6652025E-14 -4.7319967E-19 -9.7938990E-24 -2.5598452E-28  1.1822914E-33
  10    6      -46.7102  0.0022057514 -7.1234672E-09 -3.6674753E-14 -4.7378785E-19 -9.8123268E-24 -2.5588391E-28  1.2115774E-33
  10    7      -46.6793  0.0022055519 -7.1250081E-09 -3.6701304E-14 -4.7447547E-19 -9.8338175E-24 -2.5576329E-28  1.2457707E-33
  10    8      -46.6440  0.0022053239 -7.1267705E-09 -3.6731696E-14 -4.7526316E-19 -9.8583647E-24 -2.5562164E-28  1.2847706E-33
  10    9      -46.6043  0.0022050673 -7.1287549E-09 -3.6765947E-14 -4.7615166E-19 -9.8859623E-24 -2.5545702E-28  1.3285700E-33
  10   10      -46.5602  0.0022047821 -7.1309620E-09 -3.6804078E-14 -4.7714178E-19 -9.9166056E-24 -2.5526779E-28  1.3772333E-33
  11    0      -44.1832  0.0021640733 -7.3456621E-09 -4.0210577E-14 -5.7080232E-19 -1.1199279E-23 -1.3923497E-28  1.1709598E-32
  11    1      -44.1789  0.0021640439 -7.3459034E-09 -4.0215144E-14 -5.7091432E-19 -1.1200951E-23 -1.3907073E-28  1.1715853E-32
  11    2      -44.1703  0.0021639851 -7.3463860E-09 -4.0224280E-14 -5.7113838E-19 -1.1204286E-23 -1.3874241E-28  1.1728170E-32
  11    3      -44.1573  0.0021638970 -7.3471102E-09 -4.0237991E-14 -5.7147459E-19 -1.1209274E-23 -1.3824948E-28  1.1746424E-32
  11    4      -44.1400  0.0021637794 -7.3480761E-09 -4.0256286E-14 -5.7192309E-19 -1.1215889E-23 -1.3759105E-28  1.1770321E-32
  11    5      -44.1183  0.0021636324 -7.3492841E-09 -4.0279174E-14 -5.7248409E-19 -1.1224121E-23 -1.3676616E-28  1.1799913E-32
  11    6      -44.0924  0.0021634560 -7.3507347E-09 -4.0306669E-14 -5.7315782E-19 -1.1233931E-23 -1.3577364E-28  1.1834728E-32
  11    7      -44.0621  0.0021632502 -7.3524282E-09 -4.0338788E-14 -5.7394460E-19 -1.1245289E-23 -1.3461172E-28  1.1874619E-32
  11    8      -44.0275  0.0021630149 -7.3543654E-09 -4.0375550E-14 -5.7484474E-19 -1.1258149E-23 -1.3327905E-28  1.1918999E-32
  11    9      -43.9885  0.0021627501 -7.3565468E-09 -4.0416975E-14 -5.7585862E-19 -1.1272461E-23 -1.3177457E-28  1.1967258E-32
  11   10      -43.9453  0.0021624558 -7.3589732E-09 -4.0463089E-14 -5.7698666E-19 -1.1288176E-23 -1.3009535E-28  1.2019134E-32
  12    0      -41.6597  0.0021213780 -7.5878223E-09 -4.4411577E-14 -6.1491218E-19 -6.1978738E-24 -2.6079880E-28 -3.8192375E-32
  12    1      -41.6555  0.0021213477 -7.5880888E-09 -4.4416497E-14 -6.1497417E-19 -6.2010092E-24 -2.6133303E-28 -3.8196044E-32
  12    2      -41.6470  0.0021212870 -7.5886218E-09 -4.4426337E-14 -6.1509826E-19 -6.2072943E-24 -2.6240272E-28 -3.8203683E-32
  12    3      -41.6343  0.0021211959 -7.5894216E-09 -4.4441102E-14 -6.1528462E-19 -6.2167673E-24 -2.6400757E-28 -3.8214936E-32
  12    4      -41.6173  0.0021210744 -7.5904885E-09 -4.4460795E-14 -6.1553355E-19 -6.2294921E-24 -2.6614784E-28 -3.8228963E-32
  12    5      -41.5961  0.0021209226 -7.5918227E-09 -4.4485423E-14 -6.1584542E-19 -6.2455352E-24 -2.6882481E-28 -3.8245923E-32
  12    6      -41.5707  0.0021207404 -7.5934247E-09 -4.4514992E-14 -6.1622074E-19 -6.2650081E-24 -2.7203821E-28 -3.8264434E-32
  12    7      -41.5410  0.0021205278 -7.5952950E-09 -4.4549513E-14 -6.1666010E-19 -6.2880210E-24 -2.7578886E-28 -3.8283759E-32
  12    8      -41.5070  0.0021202847 -7.5974343E-09 -4.4588995E-14 -6.1716420E-19 -6.3147001E-24 -2.8007782E-28 -3.8303328E-32
  12    9      -41.4689  0.0021200111 -7.5998433E-09 -4.4633452E-14 -6.1773390E-19 -6.3452108E-24 -2.8490529E-28 -3.8321892E-32
  12   10      -41.4265  0.0021197071 -7.6025228E-09 -4.4682896E-14 -6.1837014E-19 -6.3797203E-24 -2.9027136E-28 -3.8337994E-32
  13    0      -39.2314  0.0020782381 -7.8385847E-09 -4.7944674E-14 -7.0144704E-19 -1.3619582E-23 -1.0911345E-28  5.9863646E-33
  13    1      -39.2273  0.0020782067 -7.8388724E-09 -4.7950286E-14 -7.0158324E-19 -1.3620891E-23 -1.0902975E-28  5.9585659E-33
  13    2      -39.2190  0.0020781440 -7.8394478E-09 -4.7961514E-14 -7.0185569E-19 -1.3623503E-23 -1.0886403E-28  5.9026470E-33
  13    3      -39.2065  0.0020780499 -7.8403113E-09 -4.7978363E-14 -7.0226444E-19 -1.3627415E-23 -1.0861820E-28  5.8187071E-33
  13    4      -39.1899  0.0020779245 -7.8414630E-09 -4.8000844E-14 -7.0280964E-19 -1.3632624E-23 -1.0829525E-28  5.7065041E-33
  13    5      -39.1691  0.0020777676 -7.8429035E-09 -4.8028971E-14 -7.0349144E-19 -1.3639111E-23 -1.0790040E-28  5.5653526E-33
  13    6      -39.1441  0.0020775794 -7.8446331E-09 -4.8062758E-14 -7.0431002E-19 -1.3646862E-23 -1.0744037E-28  5.3943988E-33
  13    7      -39.1151  0.0020773597 -7.8466526E-09 -4.8102226E-14 -7.0526561E-19 -1.3655866E-23 -1.0692159E-28  5.1933410E-33
  13    8      -39.0818  0.0020771086 -7.8489626E-09 -4.8147398E-14 -7.0635849E-19 -1.3666101E-23 -1.0635297E-28  4.9609530E-33
  13    9      -39.0444  0.0020768260 -7.8515639E-09 -4.8198300E-14 -7.0758895E-19 -1.3677552E-23 -1.0574448E-28  4.6966698E-33
  13   10      -39.0029  0.0020765118 -7.8544575E-09 -4.8254962E-14 -7.0895735E-19 -1.3690207E-23 -1.0510755E-28  4.3996279E-33
  14    0      -36.8972  0.0020347003 -8.0972876E-09 -5.2009643E-14 -7.9343754E-19 -1.8201254E-23 -5.6711839E-28 -9.7085270E-33
  14    1      -36.8932  0.0020346679 -8.0975997E-09 -5.2015991E-14 -7.9361959E-19 -1.8208064E-23 -5.6725362E-28 -9.6940830E-33
  14    2      -36.8850  0.0020346031 -8.0982239E-09 -5.2028692E-14 -7.9398389E-19 -1.8221677E-23 -5.6752506E-28 -9.6665597E-33
  14    3      -36.8728  0.0020345059 -8.0991606E-09 -5.2047754E-14 -7.9453085E-19 -1.8242117E-23 -5.6793009E-28 -9.6240961E-33
  14    4      -36.8565  0.0020343763 -8.1004101E-09 -5.2073191E-14 -7.9526108E-19 -1.8269392E-23 -5.6846727E-28 -9.5670978E-33
  14    5      -36.8362  0.0020342143 -8.1019728E-09 -5.2105020E-14 -7.9617539E-19 -1.8303514E-23 -5.6913449E-28 -9.4956437E-33
  14    6      -36.8118  0.0020340198 -8.1038492E-09 -5.2143262E-14 -7.9727486E-19 -1.8344524E-23 -5.6992804E-28 -9.4082849E-33
  14    7      -36.7833  0.0020337929 -8.1060402E-09 -5.2187946E-14 -7.9856063E-19 -1.8392433E-23 -5.7084560E-28 -9.3055111E-33
  14    8      -36.7508  0.0020335334 -8.1085464E-09 -5.2239101E-14 -8.0003423E-19 -1.8447286E-23 -5.7188126E-28 -9.1857706E-33
  14    9      -36.7142  0.0020332415 -8.1113689E-09 -5.2296763E-14 -8.0169727E-19 -1.8509113E-23 -5.7302993E-28 -9.0487636E-33
  14   10      -36.6735  0.0020329170 -8.1145086E-09 -5.2360973E-14 -8.0355162E-19 -1.8577951E-23 -5.7428576E-28 -8.8935517E-33
  15    0      -34.6559  0.0019907912 -8.3666966E-09 -5.7047788E-14 -9.5876875E-19 -2.2766977E-23 -1.7552313E-28  5.0937988E-32
  15    1      -34.6520  0.0019907577 -8.3670389E-09 -5.7055459E-14 -9.5899645E-19 -2.2769078E-23 -1.7480973E-28  5.0942376E-32
  15    2      -34.6440  0.0019906908 -8.3677236E-09 -5.7070807E-14 -9.5945186E-19 -2.2773255E-23 -1.7338397E-28  5.0950816E-32
  15    3      -34.6321  0.0019905903 -8.3687511E-09 -5.7093842E-14 -9.6013515E-19 -2.2779461E-23 -1.7124350E-28  5.0962963E-32
  15    4      -34.6161  0.0019904564 -8.3701217E-09 -5.7124580E-14 -9.6104648E-19 -2.2787610E-23 -1.6838916E-28  5.0977192E-32
  15    5      -34.5962  0.0019902890 -8.3718361E-09 -5.7163045E-14 -9.6218611E-19 -2.2797609E-23 -1.6482049E-28  5.0992301E-32
  15    6      -34.5723  0.0019900881 -8.3738948E-09 -5.7209263E-14 -9.6355433E-19 -2.2809320E-23 -1.6053645E-28  5.1006102E-32
  15    7      -34.5445  0.0019898536 -8.3762987E-09 -5.7263267E-14 -9.6515146E-19 -2.2822599E-23 -1.5553661E-28  5.1016975E-32
  15    8      -34.5127  0.0019895855 -8.3790488E-09 -5.7325095E-14 -9.6697786E-19 -2.2837259E-23 -1.4982283E-28  5.1021344E-32
  15    9      -34.4768  0.0019892838 -8.3821462E-09 -5.7394791E-14 -9.6903392E-19 -2.2853089E-23 -1.4339424E-28  5.1016429E-32
  15   10      -34.4371  0.0019889484 -8.3855922E-09 -5.7472405E-14 -9.7132009E-19 -2.2869865E-23 -1.3625332E-28  5.0998549E-32
  16    0      -32.5064  0.0019464967 -8.6542118E-09 -6.2861787E-14 -1.0085262E-18 -1.3025033E-23 -8.3861357E-28 -1.0424889E-31
  16    1      -32.5025  0.0019464620 -8.6545890E-09 -6.2869856E-14 -1.0086565E-18 -1.3035105E-23 -8.4007286E-28 -1.0424164E-31
  16    2      -32.4947  0.0019463928 -8.6553435E-09 -6.2885997E-14 -1.0089174E-18 -1.3055296E-23 -8.4299208E-28 -1.0422763E-31
  16    3      -32.4830  0.0019462889 -8.6564757E-09 -6.2910215E-14 -1.0093095E-18 -1.3085727E-23 -8.4736865E-28 -1.0420376E-31
  16    4      -32.4674  0.0019461504 -8.6579859E-09 -6.2942522E-14 -1.0098338E-18 -1.3126539E-23 -8.5320327E-28 -1.0417004E-31
  16    5      -32.4480  0.0019459772 -8.6598748E-09 -6.2982928E-14 -1.0104914E-18 -1.3177949E-23 -8.6049402E-28 -1.0412426E-31
  16    6      -32.4246  0.0019457694 -8.6621430E-09 -6.3031451E-14 -1.0112839E-18 -1.3240226E-23 -8.6923719E-28 -1.0406211E-31
  16    7      -32.3974  0.0019455268 -8.6647915E-09 -6.3088109E-14 -1.0122133E-18 -1.3313662E-23 -8.7943109E-28 -1.0398248E-31
  16    8      -32.3662  0.0019452495 -8.6678213E-09 -6.3152924E-14 -1.0132818E-18 -1.3398653E-23 -8.9107270E-28 -1.0388027E-31
  16    9      -32.3312  0.0019449374 -8.6712336E-09 -6.3225924E-14 -1.0144920E-18 -1.3495584E-23 -9.0415410E-28 -1.0375210E-31
  16   10      -32.2923  0.0019445904 -8.6750295E-09 -6.3307138E-14 -1.0158471E-18 -1.3604957E-23 -9.1866680E-28 -1.0359073E-31
  17    0      -30.4473  0.0019018036 -8.9507842E-09 -6.7880983E-14 -1.1579229E-18 -2.7832292E-23 -7.0915026E-28  1.6190772E-32
  17    1      -30.4435  0.0019017678 -8.9511915E-09 -6.7890248E-14 -1.1582013E-18 -2.7840791E-23 -7.0892465E-28  1.6170623E-32
  17    2      -30.4358  0.0019016962 -8.9520063E-09 -6.7908783E-14 -1.1587582E-18 -2.7857814E-23 -7.0847220E-28  1.6132771E-32
  17    3      -30.4244  0.0019015888 -8.9532289E-09 -6.7936604E-14 -1.1595944E-18 -2.7883308E-23 -7.0779469E-28  1.6073570E-32
  17    4      -30.4092  0.0019014455 -8.9548598E-09 -6.7973728E-14 -1.1607104E-18 -2.7917250E-23 -7.0689719E-28  1.5992178E-32
  17    5      -30.3902  0.0019012664 -8.9568997E-09 -6.8020185E-14 -1.1621073E-18 -2.7959637E-23 -7.0578164E-28  1.5888400E-32
  17    6      -30.3674  0.0019010514 -8.9593495E-09 -6.8076006E-14 -1.1637864E-18 -2.8010401E-23 -7.0445166E-28  1.5758861E-32
  17    7      -30.3408  0.0019008005 -8.9622100E-09 -6.8141233E-14 -1.1657492E-18 -2.8069512E-23 -7.0291504E-28  1.5601319E-32
  17    8      -30.3104  0.0019005137 -8.9654826E-09 -6.8215913E-14 -1.1679975E-18 -2.8136904E-23 -7.0117730E-28  1.5413426E-32
  17    9      -30.2762  0.0019001909 -8.9691685E-09 -6.8300100E-14 -1.1705332E-18 -2.8212528E-23 -6.9925014E-28  1.5191348E-32
  17   10      -30.2382  0.0018998320 -8.9732693E-09 -6.8393856E-14 -1.1733587E-18 -2.8296319E-23 -6.9714096E-28  1.4932332E-32
  18    0      -28.4774  0.0018567630 -9.2568268E-09 -7.3983026E-14 -1.3614932E-18 -3.0884092E-23 -8.5331396E-28 -5.4821555E-32
  18    1      -28.4736  0.0018567260 -9.2572708E-09 -7.3993920E-14 -1.3618020E-18 -3.0894325E-23 -8.5408463E-28 -5.4764938E-32
  18    2      -28.4662  0.0018566519 -9.2581588E-09 -7.4015713E-14 -1.3624202E-18 -3.0914845E-23 -8.5561388E-28 -5.4645896E-32
  18    3      -28.4551  0.0018565408 -9.2594914E-09 -7.4048423E-14 -1.3633481E-18 -3.0945690E-23 -8.5790525E-28 -5.4467038E-32
  18    4      -28.4402  0.0018563926 -9.2612691E-09 -7.4092070E-14 -1.3645867E-18 -3.0986945E-23 -8.6094900E-28 -5.4225025E-32
  18    5      -28.4217  0.0018562074 -9.2634927E-09 -7.4146684E-14 -1.3661374E-18 -3.1038707E-23 -8.6473365E-28 -5.3917726E-32
  18    6      -28.3994  0.0018559850 -9.2661631E-09 -7.4212303E-14 -1.3680016E-18 -3.1101136E-23 -8.6924790E-28 -5.3540751E-32
  18    7      -28.3734  0.0018557255 -9.2692816E-09 -7.4288972E-14 -1.3701812E-18 -3.1174384E-23 -8.7447223E-28 -5.3088399E-32
  18    8      -28.3437  0.0018554289 -9.2728496E-09 -7.4376744E-14 -1.3726785E-18 -3.1258600E-23 -8.8038892E-28 -5.2559480E-32
  18    9      -28.3103  0.0018550950 -9.2768686E-09 -7.4475678E-14 -1.3754961E-18 -3.1354045E-23 -8.8697333E-28 -5.1944730E-32
  18   10      -28.2732  0.0018547238 -9.2813405E-09 -7.4585844E-14 -1.3786369E-18 -3.1460927E-23 -8.9419428E-28 -5.1237221E-32
  19    0      -26.5952  0.0018113923 -9.5775203E-09 -8.0918271E-14 -1.5779449E-18 -3.1689913E-23  8.7956102E-28  5.8332709E-32
  19    1      -26.5916  0.0018113540 -9.5780058E-09 -8.0930895E-14 -1.5782617E-18 -3.1679359E-23  8.8037560E-28  5.8087208E-32
  19    2      -26.5844  0.0018112773 -9.5789771E-09 -8.0956153E-14 -1.5788951E-18 -3.1658209E-23  8.8199509E-28  5.7594845E-32
  19    3      -26.5735  0.0018111624 -9.5804347E-09 -8.0994057E-14 -1.5798443E-18 -3.1626412E-23  8.8439799E-28  5.6852602E-32
  19    4      -26.5590  0.0018110091 -9.5823791E-09 -8.1044633E-14 -1.5811086E-18 -3.1583893E-23  8.8755352E-28  5.5856864E-32
  19    5      -26.5409  0.0018108174 -9.5848114E-09 -8.1107909E-14 -1.5826864E-18 -3.1530511E-23  8.9141916E-28  5.4601617E-32
  19    6      -26.5192  0.0018105873 -9.5877327E-09 -8.1183923E-14 -1.5845763E-18 -3.1466167E-23  8.9594195E-28  5.3082040E-32
  19    7      -26.4938  0.0018103188 -9.5911443E-09 -8.1272721E-14 -1.5867763E-18 -3.1390715E-23  9.0105870E-28  5.1293016E-32
  19    8      -26.4648  0.0018100118 -9.5950478E-09 -8.1374355E-14 -1.5892841E-18 -3.1303922E-23  9.0668686E-28  4.9218040E-32
  19    9      -26.4323  0.0018096663 -9.5994451E-09 -8.1488885E-14 -1.5920970E-18 -3.1205676E-23  9.1273775E-28  4.6852950E-32
  19   10      -26.3961  0.0018092823 -9.6043383E-09 -8.1616377E-14 -1.5952122E-18 -3.1095765E-23  9.1911356E-28  4.4186931E-32
  20    0      -24.7994  0.0017656960 -9.9127186E-09 -8.7297823E-14 -1.5459318E-18 -3.1313695E-23 -2.3738053E-27 -1.9668191E-31
  20    1      -24.7958  0.0017656563 -9.9132424E-09 -8.7310192E-14 -1.5462451E-18 -3.1342189E-23 -2.3765585E-27 -1.9662266E-31
  20    2      -24.7888  0.0017655770 -9.9142903E-09 -8.7334937E-14 -1.5468725E-18 -3.1399278E-23 -2.3820644E-27 -1.9650282E-31
  20    3      -24.7782  0.0017654580 -9.9158626E-09 -8.7372073E-14 -1.5478158E-18 -3.1485202E-23 -2.3903094E-27 -1.9631432E-31
  20    4      -24.7641  0.0017652994 -9.9179601E-09 -8.7421623E-14 -1.5490775E-18 -3.1600182E-23 -2.4012958E-27 -1.9606211E-31
  20    5      -24.7464  0.0017651010 -9.9205837E-09 -8.7483618E-14 -1.5506611E-18 -3.1744686E-23 -2.4150090E-27 -1.9573413E-31
  20    6      -24.7252  0.0017648629 -9.9237345E-09 -8.7558096E-14 -1.5525710E-18 -3.1919144E-23 -2.4314329E-27 -1.9532789E-31
  20    7      -24.7005  0.0017645849 -9.9274137E-09 -8.7645102E-14 -1.5548125E-18 -3.2124204E-23 -2.4505531E-27 -1.9483298E-31
  20    8      -24.6723  0.0017642672 -9.9316231E-09 -8.7744693E-14 -1.5573919E-18 -3.2360487E-23 -2.4723410E-27 -1.9424308E-31
  20    9      -24.6405  0.0017639096 -9.9363643E-09 -8.7856930E-14 -1.5603164E-18 -3.2628839E-23 -2.4967716E-27 -1.9354261E-31
  20   10      -24.6053  0.0017635120 -9.9416395E-09 -8.7981886E-14 -1.5635944E-18 -3.2930109E-23 -2.5238065E-27 -1.9272081E-31
  21    0      -23.0883  0.0017197371 -1.0246418E-08 -9.3211246E-14 -1.8490469E-18 -6.9427223E-23 -2.2831221E-27  1.3419310E-31
  21    1      -23.0848  0.0017196961 -1.0246978E-08 -9.3226041E-14 -1.8497413E-18 -6.9454638E-23 -2.2812438E-27  1.3417318E-31
  21    2      -23.0780  0.0017196141 -1.0248097E-08 -9.3255648E-14 -1.8511309E-18 -6.9509313E-23 -2.2774900E-27  1.3412106E-31
  21    3      -23.0676  0.0017194911 -1.0249776E-08 -9.3300100E-14 -1.8532175E-18 -6.9591231E-23 -2.2718504E-27  1.3404903E-31
  21    4      -23.0539  0.0017193271 -1.0252016E-08 -9.3359448E-14 -1.8560033E-18 -6.9700080E-23 -2.2643488E-27  1.3393209E-31
  21    5      -23.0367  0.0017191220 -1.0254817E-08 -9.3433758E-14 -1.8594917E-18 -6.9835649E-23 -2.2549817E-27  1.3377344E-31
  21    6      -23.0161  0.0017188759 -1.0258183E-08 -9.3523114E-14 -1.8636866E-18 -6.9997628E-23 -2.2437538E-27  1.3356514E-31
  21    7      -22.9920  0.0017185886 -1.0262113E-08 -9.3627618E-14 -1.8685931E-18 -7.0185546E-23 -2.2306746E-27  1.3328746E-31
  21    8      -22.9645  0.0017182601 -1.0266610E-08 -9.3747388E-14 -1.8742166E-18 -7.0398969E-23 -2.2157660E-27  1.3292884E-31
  21    9      -22.9336  0.0017178904 -1.0271676E-08 -9.3882560E-14 -1.8805632E-18 -7.0637375E-23 -2.1990490E-27  1.3247281E-31
  21   10      -22.8992  0.0017174795 -1.0277313E-08 -9.4033288E-14 -1.8876401E-18 -7.0900154E-23 -2.1805424E-27  1.3190138E-31
  22    0      -21.4601  0.0016736027 -1.0589323E-08 -1.0221601E-13 -2.2880506E-18 -7.4961373E-23 -3.1345585E-27 -1.2534385E-31
  22    1      -21.4568  0.0016735604 -1.0589937E-08 -1.0223432E-13 -2.2888004E-18 -7.4999015E-23 -3.1363096E-27 -1.2511271E-31
  22    2      -21.4501  0.0016734757 -1.0591164E-08 -1.0227095E-13 -2.2903011E-18 -7.5074326E-23 -3.1398059E-27 -1.2465792E-31
  22    3      -21.4400  0.0016733486 -1.0593005E-08 -1.0232595E-13 -2.2925551E-18 -7.5187445E-23 -3.1450274E-27 -1.2397152E-31
  22    4      -21.4266  0.0016731790 -1.0595462E-08 -1.0239936E-13 -2.2955656E-18 -7.5338609E-23 -3.1519416E-27 -1.2304070E-31
  22    5      -21.4099  0.0016729671 -1.0598535E-08 -1.0249126E-13 -2.2993373E-18 -7.5527941E-23 -3.1605171E-27 -1.2187885E-31
  22    6      -21.3898  0.0016727127 -1.0602227E-08 -1.0260173E-13 -2.3038758E-18 -7.5755879E-23 -3.1706940E-27 -1.2045562E-31
  22    7      -21.3664  0.0016724158 -1.0606539E-08 -1.0273090E-13 -2.3091881E-18 -7.6022716E-23 -3.1824145E-27 -1.1877112E-31
  22    8      -21.3397  0.0016720763 -1.0611473E-08 -1.0287888E-13 -2.3152822E-18 -7.6328868E-23 -3.1956096E-27 -1.1681679E-31
  22    9      -21.3096  0.0016716942 -1.0617033E-08 -1.0304583E-13 -2.3221673E-18 -7.6674765E-23 -3.2101853E-27 -1.1457710E-31
  22   10      -21.2761  0.0016712694 -1.0623222E-08 -1.0323191E-13 -2.3298541E-18 -7.7060966E-23 -3.2260539E-27 -1.1203945E-31
  23    0      -19.9130  0.0016272817 -1.0957667E-08 -1.1368688E-13 -2.7810298E-18 -8.2027206E-23 -1.8806164E-27 -1.6207740E-31
  23    1      -19.9097  0.0016272378 -1.0958349E-08 -1.1370913E-13 -2.7818502E-18 -8.2049770E-23 -1.8828901E-27 -1.6261589E-31
  23    2      -19.9032  0.0016271502 -1.0959714E-08 -1.1375366E-13 -2.7834917E-18 -8.2095011E-23 -1.8874567E-27 -1.6368848E-31
  23    3      -19.8935  0.0016270186 -1.0961762E-08 -1.1382049E-13 -2.7859555E-18 -8.2163082E-23 -1.8943693E-27 -1.6530133E-31
  23    4      -19.8804  0.0016268432 -1.0964495E-08 -1.1390969E-13 -2.7892439E-18 -8.2254255E-23 -1.9036816E-27 -1.6744126E-31
  23    5      -19.8642  0.0016266239 -1.0967914E-08 -1.1402135E-13 -2.7933595E-18 -8.2368839E-23 -1.9154946E-27 -1.7011579E-31
  23    6      -19.8447  0.0016263606 -1.0972021E-08 -1.1415555E-13 -2.7983057E-18 -8.2507256E-23 -1.9299200E-27 -1.7332571E-31
  23    7      -19.8219  0.0016260533 -1.0976819E-08 -1.1431241E-13 -2.8040870E-18 -8.2670100E-23 -1.9470890E-27 -1.7705802E-31
  23    8      -19.7959  0.0016257020 -1.0982310E-08 -1.1449209E-13 -2.8107081E-18 -8.2857983E-23 -1.9671592E-27 -1.8131159E-31
  23    9      -19.7666  0.0016253065 -1.0988498E-08 -1.1469473E-13 -2.8181750E-18 -8.3071667E-23 -1.9902992E-27 -1.8607634E-31
  23   10      -19.7341  0.0016248668 -1.0995387E-08 -1.1492051E-13 -2.8264942E-18 -8.3312113E-23 -2.0167196E-27 -1.9133999E-31
  24    0      -18.4451  0.0015807119 -1.1359659E-08 -1.2659911E-13 -3.2156451E-18 -1.0194998E-22 -2.4902586E-27  6.3565962E-31
  24    1      -18.4420  0.0015806665 -1.1360419E-08 -1.2662484E-13 -3.2166648E-18 -1.0197982E-22 -2.4813546E-27  6.3696132E-31
  24    2      -18.4357  0.0015805756 -1.1361938E-08 -1.2667633E-13 -3.2187049E-18 -1.0203917E-22 -2.4634788E-27  6.3956839E-31
  24    3      -18.4262  0.0015804392 -1.1364219E-08 -1.2675361E-13 -3.2217675E-18 -1.0212733E-22 -2.4365354E-27  6.4344693E-31
  24    4      -18.4135  0.0015802574 -1.1367263E-08 -1.2685677E-13 -3.2258549E-18 -1.0224342E-22 -2.4003590E-27  6.4858753E-31
  24    5      -18.3977  0.0015800300 -1.1371070E-08 -1.2698591E-13 -3.2309707E-18 -1.0238608E-22 -2.3547316E-27  6.5496593E-31
  24    6      -18.3788  0.0015797570 -1.1375644E-08 -1.2714114E-13 -3.2371188E-18 -1.0255365E-22 -2.2993990E-27  6.6253124E-31
  24    7      -18.3567  0.0015794384 -1.1380988E-08 -1.2732262E-13 -3.2443044E-18 -1.0274406E-22 -2.2340348E-27  6.7124747E-31
  24    8      -18.3314  0.0015790741 -1.1387105E-08 -1.2753052E-13 -3.2525325E-18 -1.0295489E-22 -2.1583123E-27  6.8103740E-31
  24    9      -18.3030  0.0015786641 -1.1393998E-08 -1.2776504E-13 -3.2618087E-18 -1.0318333E-22 -2.0718201E-27  6.9185234E-31
  24   10      -18.2714  0.0015782082 -1.1401671E-08 -1.2802640E-13 -3.2721395E-18 -1.0342614E-22 -1.9741250E-27  7.0361084E-31
  25    0      -17.0550  0.0015338375 -1.1793959E-08 -1.3997457E-13 -3.2742586E-18 -1.8227939E-23  3.3583970E-28 -1.3005889E-30
  25    1      -17.0519  0.0015337903 -1.1794799E-08 -1.4000076E-13 -3.2744409E-18 -1.8224002E-23  3.1761881E-28 -1.3019037E-30
  25    2      -17.0458  0.0015336960 -1.1796479E-08 -1.4005315E-13 -3.2748053E-18 -1.8216813E-23  2.8114280E-28 -1.3045019E-30
  25    3      -17.0366  0.0015335544 -1.1799001E-08 -1.4013176E-13 -3.2753516E-18 -1.8207718E-23  2.2626802E-28 -1.3083709E-30
  25    4      -17.0243  0.0015333656 -1.1802365E-08 -1.4023658E-13 -3.2760797E-18 -1.8198615E-23  1.5285234E-28 -1.3134618E-30
  25    5      -17.0090  0.0015331295 -1.1806574E-08 -1.4036764E-13 -3.2769894E-18 -1.8192204E-23  6.0684423E-29 -1.3197076E-30
  25    6      -16.9906  0.0015328461 -1.1811630E-08 -1.4052496E-13 -3.2780810E-18 -1.8191830E-23 -5.0475670E-29 -1.3270222E-30
  25    7      -16.9691  0.0015325153 -1.1817536E-08 -1.4070857E-13 -3.2793548E-18 -1.8201564E-23 -1.8092481E-28 -1.3353139E-30
  25    8      -16.9446  0.0015321370 -1.1824295E-08 -1.4091850E-13 -3.2808118E-18 -1.8226098E-23 -3.3100265E-28 -1.3444778E-30
  25    9      -16.9170  0.0015317112 -1.1831911E-08 -1.4115477E-13 -3.2824541E-18 -1.8271035E-23 -5.0102925E-28 -1.3543517E-30
  25   10      -16.8864  0.0015312377 -1.1840388E-08 -1.4141744E-13 -3.2842848E-18 -1.8342527E-23 -6.9137886E-28 -1.3648150E-30
  26    0      -15.7409  0.0014866698 -1.2231534E-08 -1.4754965E-13 -3.1729910E-18 -9.0567128E-23 -5.1993976E-27 -1.0370860E-31
  26    1      -15.7379  0.0014866209 -1.2232420E-08 -1.4757504E-13 -3.1738969E-18 -9.0629594E-23 -5.2008580E-27 -1.0555782E-31
  26    2      -15.7320  0.0014865230 -1.2234191E-08 -1.4762584E-13 -3.1757108E-18 -9.0754405E-23 -5.2038634E-27 -1.0929754E-31
  26    3      -15.7231  0.0014863762 -1.2236849E-08 -1.4770209E-13 -3.1784363E-18 -9.0941878E-23 -5.2085697E-27 -1.1495021E-31
  26    4      -15.7112  0.0014861804 -1.2240395E-08 -1.4780385E-13 -3.1820789E-18 -9.1192014E-23 -5.2152251E-27 -1.2260911E-31
  26    5      -15.6963  0.0014859356 -1.2244831E-08 -1.4793123E-13 -3.1866464E-18 -9.1505177E-23 -5.2241511E-27 -1.3232870E-31
  26    6      -15.6785  0.0014856416 -1.2250159E-08 -1.4808432E-13 -3.1921480E-18 -9.1881735E-23 -5.2357700E-27 -1.4421823E-31
  26    7      -15.6577  0.0014852985 -1.2256382E-08 -1.4826326E-13 -3.1985951E-18 -9.2322182E-23 -5.2505900E-27 -1.5839953E-31
  26    8      -15.6339  0.0014849062 -1.2263504E-08 -1.4846821E-13 -3.2060012E-18 -9.2827127E-23 -5.2692584E-27 -1.7502914E-31
  26    9      -15.6072  0.0014844646 -1.2271527E-08 -1.4869934E-13 -3.2143814E-18 -9.3397432E-23 -5.2925154E-27 -1.9426194E-31
  26   10      -15.5775  0.0014839735 -1.2280457E-08 -1.4895687E-13 -3.2237531E-18 -9.4034267E-23 -5.3212415E-27 -2.1626962E-31
  27    0      -14.5012  0.0014393944 -1.2645807E-08 -1.5497122E-13 -3.8047511E-18 -2.1734561E-22 -2.1669370E-26 -4.0625836E-31
  27    1      -14.4983  0.0014393438 -1.2646737E-08 -1.5500167E-13 -3.8069259E-18 -2.1760567E-22 -2.1674996E-26 -3.9959283E-31
  27    2      -14.4925  0.0014392426 -1.2648597E-08 -1.5506261E-13 -3.8112832E-18 -2.1812596E-22 -2.1686017E-26 -3.8625582E-31
  27    3      -14.4839  0.0014390908 -1.2651389E-08 -1.5515416E-13 -3.8178387E-18 -2.1890695E-22 -2.1701808E-26 -3.6609769E-31
  27    4      -14.4724  0.0014388883 -1.2655114E-08 -1.5527647E-13 -3.8266158E-18 -2.1994910E-22 -2.1721568E-26 -3.3900807E-31
  27    5      -14.4580  0.0014386352 -1.2659775E-08 -1.5542976E-13 -3.8376459E-18 -2.2125302E-22 -2.1744114E-26 -3.0478938E-31
  27    6      -14.4407  0.0014383313 -1.2665374E-08 -1.5561428E-13 -3.8509682E-18 -2.2281954E-22 -2.1767945E-26 -2.6316575E-31
  27    7      -14.4206  0.0014379766 -1.2671914E-08 -1.5583038E-13 -3.8666297E-18 -2.2464908E-22 -2.1791323E-26 -2.1390036E-31
  27    8      -14.3976  0.0014375710 -1.2679400E-08 -1.5607842E-13 -3.8846854E-18 -2.2674214E-22 -2.1812081E-26 -1.5665196E-31
  27    9      -14.3717  0.0014371143 -1.2687836E-08 -1.5635885E-13 -3.9051983E-18 -2.2909879E-22 -2.1827706E-26 -9.1074386E-32
  27   10      -14.3430  0.0014366066 -1.2697227E-08 -1.5667219E-13 -3.9282394E-18 -2.3171866E-22 -2.1835275E-26 -1.6742998E-32
  28    0      -13.3335  0.0013921824 -1.3060574E-08 -1.7115642E-13 -5.5122310E-18 -1.4435518E-22  3.5227545E-26  3.0818626E-30
  28    1      -13.3307  0.0013921302 -1.3061601E-08 -1.7120052E-13 -5.5136726E-18 -1.4393224E-22  3.5270615E-26  3.0695959E-30
  28    2      -13.3252  0.0013920257 -1.3063656E-08 -1.7128877E-13 -5.5165427E-18 -1.4308471E-22  3.5356202E-26  3.0449060E-30
  28    3      -13.3168  0.0013918689 -1.3066740E-08 -1.7142121E-13 -5.5208162E-18 -1.4180969E-22  3.5483321E-26  3.0076145E-30
  28    4      -13.3057  0.0013916598 -1.3070857E-08 -1.7159797E-13 -5.5264544E-18 -1.4010241E-22  3.5650333E-26  2.9572883E-30
  28    5      -13.2918  0.0013913983 -1.3076008E-08 -1.7181917E-13 -5.5334060E-18 -1.3795721E-22  3.5855123E-26  2.8935244E-30
  28    6      -13.2751  0.0013910844 -1.3082198E-08 -1.7208497E-13 -5.5416059E-18 -1.3536700E-22  3.6094922E-26  2.8157233E-30
  28    7      -13.2556  0.0013907180 -1.3089432E-08 -1.7239556E-13 -5.5509752E-18 -1.3232359E-22  3.6366340E-26  2.7231666E-30
  28    8      -13.2334  0.0013902990 -1.3097716E-08 -1.7275116E-13 -5.5614214E-18 -1.2881797E-22  3.6665317E-26  2.6150526E-30
  28    9      -13.2083  0.0013898274 -1.3107055E-08 -1.7315200E-13 -5.5728363E-18 -1.2484052E-22  3.6986979E-26  2.4904281E-30
  28   10      -13.1805  0.0013893029 -1.3117458E-08 -1.7359832E-13 -5.5850973E-18 -1.2038162E-22  3.7325747E-26  2.3483529E-30
  29    0      -12.2356  0.0013450107 -1.3510453E-08 -1.8340442E-13 -3.8339864E-18 -3.4132656E-23 -5.5367321E-26 -8.9906095E-30
  29    1      -12.2329  0.0013449566 -1.3511553E-08 -1.8343510E-13 -3.8343310E-18 -3.4797732E-23 -5.5493140E-26 -8.9808018E-30
  29    2      -12.2275  0.0013448485 -1.3513755E-08 -1.8349645E-13 -3.8350402E-18 -3.6132706E-23 -5.5744315E-26 -8.9609148E-30
  29    3      -12.2195  0.0013446863 -1.3517059E-08 -1.8358850E-13 -3.8361544E-18 -3.8146292E-23 -5.6120039E-26 -8.9306534E-30
  29    4      -12.2087  0.0013444700 -1.3521466E-08 -1.8371129E-13 -3.8377342E-18 -4.0851947E-23 -5.6619014E-26 -8.8894048E-30
  29    5      -12.1953  0.0013441996 -1.3526980E-08 -1.8386484E-13 -3.8398621E-18 -4.4267713E-23 -5.7239427E-26 -8.8363746E-30
  29    6      -12.1791  0.0013438748 -1.3533603E-08 -1.8404922E-13 -3.8426426E-18 -4.8415655E-23 -5.7978901E-26 -8.7705553E-30
  29    7      -12.1603  0.0013434958 -1.3541337E-08 -1.8426450E-13 -3.8462031E-18 -5.3321870E-23 -5.8834557E-26 -8.6908521E-30
  29    8      -12.1388  0.0013430623 -1.3550188E-08 -1.8451080E-13 -3.8506962E-18 -5.9016684E-23 -5.9802647E-26 -8.5958060E-30
  29    9      -12.1147  0.0013425743 -1.3560159E-08 -1.8478825E-13 -3.8563004E-18 -6.5533476E-23 -6.0878721E-26 -8.4839268E-30
  29   10      -12.0878  0.0013420317 -1.3571255E-08 -1.8509703E-13 -3.8632205E-18 -7.2909684E-23 -6.2057436E-26 -8.3533943E-30
  30    0      -11.2051  0.0012979812 -1.3920969E-08 -1.9208948E-13 -6.6803965E-18 -5.7178862E-22  1.3639275E-26  1.3311894E-29
  30    1      -11.2025  0.0012979256 -1.3922121E-08 -1.9214294E-13 -6.6861127E-18 -5.7162376E-22  1.3825655E-26  1.3315692E-29
  30    2      -11.1973  0.0012978142 -1.3924428E-08 -1.9225001E-13 -6.6975419E-18 -5.7128760E-22  1.4198614E-26  1.3323050E-29
  30    3      -11.1895  0.0012976471 -1.3927890E-08 -1.9241096E-13 -6.7146728E-18 -5.7076627E-22  1.4758392E-26  1.3333378E-29
  30    4      -11.1792  0.0012974242 -1.3932510E-08 -1.9262619E-13 -6.7374890E-18 -5.7004007E-22  1.5505419E-26  1.3345996E-29
  30    5      -11.1662  0.0012971455 -1.3938293E-08 -1.9289626E-13 -6.7659672E-18 -5.6908158E-22  1.6440116E-26  1.3359726E-29
  30    6      -11.1506  0.0012968109 -1.3945243E-08 -1.9322185E-13 -6.8000760E-18 -5.6785748E-22  1.7562952E-26  1.3373389E-29
  30    7      -11.1325  0.0012964203 -1.3953366E-08 -1.9360376E-13 -6.8397732E-18 -5.6632721E-22  1.8874142E-26  1.3385267E-29
  30    8      -11.1117  0.0012959736 -1.3962670E-08 -1.9404296E-13 -6.8850055E-18 -5.6444345E-22  2.0373842E-26  1.3393479E-29
  30    9      -11.0884  0.0012954708 -1.3973162E-08 -1.9454051E-13 -6.9357041E-18 -5.6215177E-22  2.2061639E-26  1.3395653E-29
  30   10      -11.0625  0.0012949116 -1.3984851E-08 -1.9509760E-13 -6.9917818E-18 -5.5939180E-22  2.3936674E-26  1.3389331E-29
  31    0      -10.2395  0.0012512254 -1.4368665E-08 -2.1699652E-13 -6.6064535E-18  1.4113340E-22 -8.2126248E-28 -1.9420092E-29
  31    1      -10.2370  0.0012511679 -1.4369967E-08 -2.1704936E-13 -6.6050414E-18  1.4112202E-22 -1.0933396E-27 -1.9447143E-29
  31    2      -10.2320  0.0012510530 -1.4372572E-08 -2.1715502E-13 -6.6022194E-18  1.4108913E-22 -1.6385717E-27 -1.9500809E-29
  31    3      -10.2245  0.0012508805 -1.4376482E-08 -2.1731342E-13 -6.5979877E-18  1.4101548E-22 -2.4593157E-27 -1.9580452E-29
  31    4      -10.2145  0.0012506504 -1.4381700E-08 -2.1752447E-13 -6.5923497E-18  1.4087108E-22 -3.5587666E-27 -1.9684786E-29
  31    5      -10.2020  0.0012503627 -1.4388230E-08 -2.1778802E-13 -6.5853123E-18  1.4061612E-22 -4.9411837E-27 -1.9812254E-29
  31    6      -10.1870  0.0012500173 -1.4396076E-08 -2.1810392E-13 -6.5768874E-18  1.4020020E-22 -6.6116328E-27 -1.9960748E-29
  31    7      -10.1695  0.0012496141 -1.4405244E-08 -2.1847195E-13 -6.5670950E-18  1.3956250E-22 -8.5760555E-27 -2.0127901E-29
  31    8      -10.1495  0.0012491529 -1.4415741E-08 -2.1889189E-13 -6.5559661E-18  1.3863069E-22 -1.0840732E-26 -2.0310623E-29
  31    9      -10.1270  0.0012486338 -1.4427574E-08 -2.1936347E-13 -6.5435469E-18  1.3732108E-22 -1.3412197E-26 -2.0505169E-29
  31   10      -10.1020  0.0012480564 -1.4440751E-08 -2.1988640E-13 -6.5298993E-18  1.3553907E-22 -1.6297330E-26 -2.0707591E-29
  32    0       -9.3363  0.0012046618 -1.4821531E-08 -2.2619747E-13 -7.4052421E-18 -7.5506499E-22 -3.5835030E-26  2.2708175E-29
  32    1       -9.3339  0.0012046025 -1.4822888E-08 -2.2625674E-13 -7.4127943E-18 -7.5549281E-22 -3.5516975E-26  2.2735661E-29
  32    2       -9.3291  0.0012044839 -1.4825604E-08 -2.2637547E-13 -7.4279127E-18 -7.5633767E-22 -3.4879592E-26  2.2790219E-29
  32    3       -9.3219  0.0012043060 -1.4829681E-08 -2.2655401E-13 -7.4506211E-18 -7.5757591E-22 -3.3920796E-26  2.2870254E-29
  32    4       -9.3122  0.0012040687 -1.4835121E-08 -2.2679291E-13 -7.4809566E-18 -7.5917341E-22 -3.2637105E-26  2.2974072E-29
  32    5       -9.3002  0.0012037719 -1.4841929E-08 -2.2709291E-13 -7.5189636E-18 -7.6108326E-22 -3.1024529E-26  2.3098773E-29
  32    6       -9.2857  0.0012034156 -1.4850111E-08 -2.2745492E-13 -7.5646943E-18 -7.6324724E-22 -2.9078135E-26  2.3241087E-29
  32    7       -9.2689  0.0012029997 -1.4859673E-08 -2.2788004E-13 -7.6182053E-18 -7.6559394E-22 -2.6792764E-26  2.3396703E-29
  32    8       -9.2497  0.0012025240 -1.4870623E-08 -2.2836957E-13 -7.6795528E-18 -7.6803994E-22 -2.4163039E-26  2.3560650E-29
  32    9       -9.2280  0.0012019884 -1.4882970E-08 -2.2892498E-13 -7.7487879E-18 -7.7048877E-22 -2.1183744E-26  2.3727133E-29
  32   10       -9.2040  0.0012013928 -1.4896724E-08 -2.2954797E-13 -7.8259570E-18 -7.7283091E-22 -1.7850314E-26  2.3889396E-29
  33    0       -8.4931  0.0011584280 -1.5279818E-08 -2.5094273E-13 -8.6562749E-18 -1.0583781E-22 -2.8770842E-26 -2.1763514E-29
  33    1       -8.4908  0.0011583668 -1.5281324E-08 -2.5101199E-13 -8.6573342E-18 -1.0618477E-22 -2.9075614E-26 -2.1764368E-29
  33    2       -8.4861  0.0011582446 -1.5284337E-08 -2.5115052E-13 -8.6594649E-18 -1.0689003E-22 -2.9684966E-26 -2.1765097E-29
  33    3       -8.4792  0.0011580611 -1.5288860E-08 -2.5135839E-13 -8.6626878E-18 -1.0797528E-22 -3.0599103E-26 -2.1764527E-29
  33    4       -8.4699  0.0011578165 -1.5294896E-08 -2.5163566E-13 -8.6670367E-18 -1.0947307E-22 -3.1817843E-26 -2.1760327E-29
  33    5       -8.4584  0.0011575105 -1.5302450E-08 -2.5198245E-13 -8.6725593E-18 -1.1142780E-22 -3.3340702E-26 -2.1749498E-29
  33    6       -8.4445  0.0011571431 -1.5311529E-08 -2.5239890E-13 -8.6793186E-18 -1.1389415E-22 -3.5166802E-26 -2.1728219E-29
  33    7       -8.4283  0.0011567142 -1.5322140E-08 -2.5288517E-13 -8.6873969E-18 -1.1693774E-22 -3.7294538E-26 -2.1692189E-29
  33    8       -8.4098  0.0011562237 -1.5334292E-08 -2.5344147E-13 -8.6968992E-18 -1.2063438E-22 -3.9720978E-26 -2.1636019E-29
  33    9       -8.3890  0.0011556715 -1.5347995E-08 -2.5406803E-13 -8.7079519E-18 -1.2507116E-22 -4.2442227E-26 -2.1553722E-29
  33   10       -8.3659  0.0011550572 -1.5363260E-08 -2.5476518E-13 -8.7207194E-18 -1.3034520E-22 -4.5451969E-26 -2.1438390E-29
  34    0       -7.7074  0.0011125078 -1.5753669E-08 -2.6908395E-13 -9.9858953E-18 -6.0963668E-22 -9.5048791E-27  7.3821234E-30
  34    1       -7.7051  0.0011124448 -1.5755284E-08 -2.6916386E-13 -9.9919914E-18 -6.0975032E-22 -9.4017943E-27  7.3540543E-30
  34    2       -7.7007  0.0011123188 -1.5758515E-08 -2.6932382E-13 -1.0004189E-17 -6.0997348E-22 -9.1966903E-27  7.2973243E-30
  34    3       -7.6940  0.0011121296 -1.5763365E-08 -2.6956415E-13 -1.0022493E-17 -6.1029886E-22 -8.8920444E-27  7.2112228E-30
  34    4       -7.6851  0.0011118774 -1.5769838E-08 -2.6988526E-13 -1.0046914E-17 -6.1071578E-22 -8.4914486E-27  7.0945789E-30
  34    5       -7.6740  0.0011115619 -1.5777941E-08 -2.7028774E-13 -1.0077462E-17 -6.1121098E-22 -7.9998901E-27  6.9461044E-30
  34    6       -7.6607  0.0011111831 -1.5787680E-08 -2.7077234E-13 -1.0114152E-17 -6.1176633E-22 -7.4240731E-27  6.7634640E-30
  34    7       -7.6451  0.0011107409 -1.5799064E-08 -2.7133994E-13 -1.0156997E-17 -6.1236222E-22 -6.7719699E-27  6.5444162E-30
  34    8       -7.6273  0.0011102351 -1.5812104E-08 -2.7199155E-13 -1.0206012E-17 -6.1297758E-22 -6.0533850E-27  6.2868078E-30
  34    9       -7.6074  0.0011096656 -1.5826811E-08 -2.7272837E-13 -1.0261206E-17 -6.1358886E-22 -5.2801070E-27  5.9877497E-30
  34   10       -7.5852  0.0011090322 -1.5843200E-08 -2.7355172E-13 -1.0322595E-17 -6.1417331E-22 -4.4656272E-27  5.6449047E-30
  35    0       -6.9767  0.0010669613 -1.6238406E-08 -2.9326274E-13 -1.1487646E-17 -5.9614739E-22 -3.3031936E-26  3.6016101E-30
  35    1       -6.9746  0.0010668964 -1.6240166E-08 -2.9335466E-13 -1.1493609E-17 -5.9654354E-22 -3.2981410E-26  3.6141305E-30
  35    2       -6.9703  0.0010667664 -1.6243687E-08 -2.9353866E-13 -1.1505548E-17 -5.9733392E-22 -3.2879852E-26  3.6385860E-30
  35    3       -6.9639  0.0010665715 -1.6248973E-08 -2.9381500E-13 -1.1523486E-17 -5.9851476E-22 -3.2726294E-26  3.6739704E-30
  35    4       -6.9554  0.0010663114 -1.6256029E-08 -2.9418414E-13 -1.1547458E-17 -6.0008079E-22 -3.2519348E-26  3.7189638E-30
  35    5       -6.9447  0.0010659862 -1.6264862E-08 -2.9464664E-13 -1.1577511E-17 -6.0202394E-22 -3.2257199E-26  3.7713707E-30
  35    6       -6.9319  0.0010655957 -1.6275479E-08 -2.9520323E-13 -1.1613702E-17 -6.0433493E-22 -3.1937870E-26  3.8291343E-30
  35    7       -6.9170  0.0010651398 -1.6287891E-08 -2.9585478E-13 -1.1656100E-17 -6.0700220E-22 -3.1559622E-26  3.8887466E-30
  35    8       -6.9000  0.0010646184 -1.6302110E-08 -2.9660233E-13 -1.1704778E-17 -6.1001063E-22 -3.1120840E-26  3.9463962E-30
  35    9       -6.8808  0.0010640312 -1.6318149E-08 -2.9744705E-13 -1.1759830E-17 -6.1334444E-22 -3.0620143E-26  3.9976850E-30
  35   10       -6.8595  0.0010633782 -1.6336024E-08 -2.9839030E-13 -1.1821347E-17 -6.1698499E-22 -3.0057506E-26  4.0371034E-30
  36    0       -6.2987  0.0010218110 -1.6739281E-08 -3.1818651E-13 -1.2574547E-17 -6.9335963E-22 -1.2133873E-25 -1.3424062E-29
  36    1       -6.2966  0.0010217440 -1.6741191E-08 -3.1828713E-13 -1.2581488E-17 -6.9481692E-22 -1.2152606E-25 -1.3333645E-29
  36    2       -6.2925  0.0010216101 -1.6745011E-08 -3.1848855E-13 -1.2595413E-17 -6.9773816E-22 -1.2189682E-25 -1.3151706E-29
  36    3       -6.2864  0.0010214091 -1.6750747E-08 -3.1879109E-13 -1.2616411E-17 -7.0213586E-22 -1.2244357E-25 -1.2876390E-29
  36    4       -6.2782  0.0010211410 -1.6758403E-08 -3.1919527E-13 -1.2644615E-17 -7.0803038E-22 -1.2315409E-25 -1.2503522E-29
  36    5       -6.2680  0.0010208058 -1.6767986E-08 -3.1970176E-13 -1.2680202E-17 -7.1544570E-22 -1.2401279E-25 -1.2029637E-29
  36    6       -6.2558  0.0010204032 -1.6779506E-08 -3.2031145E-13 -1.2723398E-17 -7.2441028E-22 -1.2499903E-25 -1.1449605E-29
  36    7       -6.2415  0.0010199332 -1.6792975E-08 -3.2102539E-13 -1.2774477E-17 -7.3495670E-22 -1.2608719E-25 -1.0757120E-29
  36    8       -6.2252  0.0010193956 -1.6808403E-08 -3.2184484E-13 -1.2833756E-17 -7.4711723E-22 -1.2724674E-25 -9.9460075E-30
  36    9       -6.2068  0.0010187902 -1.6825808E-08 -3.2277131E-13 -1.2901617E-17 -7.6092495E-22 -1.2844129E-25 -9.0096543E-30
  36   10       -6.1865  0.0010181167 -1.6845205E-08 -3.2380650E-13 -1.2978483E-17 -7.7641137E-22 -1.2962797E-25 -7.9402786E-30
  37    0       -5.6709  0.0009770978 -1.7249074E-08 -3.4731929E-13 -1.5582427E-17 -5.9560778E-22  3.7699047E-26 -3.7255666E-29
  37    1       -5.6689  0.0009770288 -1.7251159E-08 -3.4744398E-13 -1.5588380E-17 -5.9515889E-22  3.7175719E-26 -3.7461530E-29
  37    2       -5.6650  0.0009768908 -1.7255329E-08 -3.4769349E-13 -1.5600275E-17 -5.9427917E-22  3.6121254E-26 -3.7871587E-29
  37    3       -5.6592  0.0009766837 -1.7261591E-08 -3.4806811E-13 -1.5618085E-17 -5.9300766E-22  3.4517987E-26 -3.8483151E-29
  37    4       -5.6514  0.0009764075 -1.7269951E-08 -3.4856826E-13 -1.5641773E-17 -5.9140319E-22  3.2340157E-26 -3.9291523E-29
  37    5       -5.6416  0.0009760620 -1.7280417E-08 -3.4919453E-13 -1.5671296E-17 -5.8954598E-22  2.9554618E-26 -4.0290499E-29
  37    6       -5.6299  0.0009756471 -1.7293002E-08 -3.4994760E-13 -1.5706609E-17 -5.8754154E-22  2.6120748E-26 -4.1470763E-29
  37    7       -5.6162  0.0009751627 -1.7307718E-08 -3.5082832E-13 -1.5747665E-17 -5.8552049E-22  2.1989863E-26 -4.2821666E-29
  37    8       -5.6006  0.0009746086 -1.7324582E-08 -3.5183766E-13 -1.5794424E-17 -5.8364132E-22  1.7109010E-26 -4.4328559E-29
  37    9       -5.5831  0.0009739845 -1.7343612E-08 -3.5297675E-13 -1.5846878E-17 -5.8209884E-22  1.1419349E-26 -4.5973132E-29
  37   10       -5.5636  0.0009732904 -1.7364829E-08 -3.5424683E-13 -1.5905032E-17 -5.8111967E-22  4.8589773E-27 -4.7733335E-29
  38    0       -5.0911  0.0009328492 -1.7776442E-08 -3.7622247E-13 -1.8345445E-17 -1.5677324E-21  3.1375318E-26  6.7686310E-29
  38    1       -5.0892  0.0009327781 -1.7778700E-08 -3.7636930E-13 -1.8361121E-17 -1.5673502E-21  3.2321913E-26  6.7551043E-29
  38    2       -5.0855  0.0009326358 -1.7783218E-08 -3.7666333E-13 -1.8392460E-17 -1.5665516E-21  3.4209445E-26  6.7274387E-29
  38    3       -5.0799  0.0009324224 -1.7790002E-08 -3.7710531E-13 -1.8439438E-17 -1.5652690E-21  3.7026054E-26  6.6844231E-29
  38    4       -5.0724  0.0009321377 -1.7799060E-08 -3.7769638E-13 -1.8502012E-17 -1.5634028E-21  4.0752625E-26  6.6242438E-29
  38    5       -5.0631  0.0009317816 -1.7810402E-08 -3.7843802E-13 -1.8580121E-17 -1.5608193E-21  4.5362216E-26  6.5443947E-29
  38    6       -5.0519  0.0009313540 -1.7824042E-08 -3.7933212E-13 -1.8673668E-17 -1.5573556E-21  5.0816392E-26  6.4417245E-29
  38    7       -5.0389  0.0009308547 -1.7839996E-08 -3.8038089E-13 -1.8782530E-17 -1.5528257E-21  5.7067408E-26  6.3128736E-29
  38    8       -5.0240  0.0009302835 -1.7858283E-08 -3.8158694E-13 -1.8906522E-17 -1.5470086E-21  6.4049377E-26  6.1532910E-29
  38    9       -5.0072  0.0009296402 -1.7878926E-08 -3.8295321E-13 -1.9045430E-17 -1.5396773E-21  7.1681430E-26  5.9584640E-29
  38   10       -4.9887  0.0009289246 -1.7901949E-08 -3.8448299E-13 -1.9198951E-17 -1.5305811E-21  7.9860882E-26  5.7231168E-29
  39    0       -4.5568  0.0008890984 -1.8327543E-08 -4.1219503E-13 -1.9454371E-17 -1.6982818E-21 -4.1022731E-25  2.3398483E-29
  39    1       -4.5550  0.0008890251 -1.8330017E-08 -4.1235074E-13 -1.9471378E-17 -1.7032022E-21 -4.0989587E-25  2.4005892E-29
  39    2       -4.5515  0.0008888784 -1.8334967E-08 -4.1266255E-13 -1.9505541E-17 -1.7130311E-21 -4.0920643E-25  2.5221212E-29
  39    3       -4.5462  0.0008886584 -1.8342399E-08 -4.1313130E-13 -1.9557152E-17 -1.7277430E-21 -4.0810902E-25  2.7041984E-29
  39    4       -4.5390  0.0008883648 -1.8352322E-08 -4.1375824E-13 -1.9626654E-17 -1.7472948E-21 -4.0652694E-25  2.9464759E-29
  39    5       -4.5302  0.0008879977 -1.8364746E-08 -4.1454507E-13 -1.9714629E-17 -1.7716229E-21 -4.0435850E-25  3.2484140E-29
  39    6       -4.5195  0.0008875567 -1.8379687E-08 -4.1549394E-13 -1.9821801E-17 -1.8006351E-21 -4.0147787E-25  3.6090708E-29
  39    7       -4.5071  0.0008870418 -1.8397161E-08 -4.1660750E-13 -1.9949016E-17 -1.8342042E-21 -3.9773655E-25  4.0269960E-29
  39    8       -4.4929  0.0008864528 -1.8417189E-08 -4.1788897E-13 -2.0097274E-17 -1.8721627E-21 -3.9296054E-25  4.5002780E-29
  39    9       -4.4769  0.0008857894 -1.8439794E-08 -4.1934208E-13 -2.0267669E-17 -1.9142841E-21 -3.8695861E-25  5.0258267E-29
  39   10       -4.4592  0.0008850513 -1.8465004E-08 -4.2097122E-13 -2.0461406E-17 -1.9602808E-21 -3.7951890E-25  5.5998509E-29
  40    0       -4.0659  0.0008458654 -1.8897054E-08 -4.5588914E-13 -2.3706248E-17 -9.2758397E-22 -2.9231151E-25 -1.7031166E-28
  40    1       -4.0642  0.0008457898 -1.8899790E-08 -4.5607883E-13 -2.3715542E-17 -9.3110638E-22 -2.9469416E-25 -1.7014374E-28
  40    2       -4.0609  0.0008456386 -1.8905265E-08 -4.5645843E-13 -2.3734236E-17 -9.3823676E-22 -2.9945367E-25 -1.6979340E-28
  40    3       -4.0558  0.0008454116 -1.8913487E-08 -4.5702839E-13 -2.3762545E-17 -9.4914516E-22 -3.0657334E-25 -1.6923033E-28
  40    4       -4.0490  0.0008451089 -1.8924464E-08 -4.5778940E-13 -2.3800809E-17 -9.6408725E-22 -3.1602764E-25 -1.6840956E-28
  40    5       -4.0406  0.0008447303 -1.8938212E-08 -4.5874241E-13 -2.3849495E-17 -9.8340272E-22 -3.2777696E-25 -1.6726856E-28
  40    6       -4.0304  0.0008442756 -1.8954748E-08 -4.5988862E-13 -2.3909221E-17 -1.0075077E-21 -3.4176411E-25 -1.6573415E-28
  40    7       -4.0186  0.0008437446 -1.8974091E-08 -4.6122952E-13 -2.3980762E-17 -1.0368941E-21 -3.5790957E-25 -1.6371550E-28
  40    8       -4.0051  0.0008431371 -1.8996267E-08 -4.6276697E-13 -2.4065110E-17 -1.0721293E-21 -3.7610265E-25 -1.6110747E-28
  40    9       -3.9900  0.0008424528 -1.9021303E-08 -4.6450318E-13 -2.4163463E-17 -1.1138371E-21 -3.9619738E-25 -1.5779269E-28
  40   10       -3.9731  0.0008416913 -1.9049232E-08 -4.6644077E-13 -2.4277267E-17 -1.1626950E-21 -4.1800384E-25 -1.5364289E-28
  41    0       -3.6162  0.0008031611 -1.9490829E-08 -5.0113622E-13 -3.0291866E-17 -1.5332442E-21  3.1607505E-25 -9.5698457E-29
  41    1       -3.6146  0.0008030832 -1.9493836E-08 -5.0137862E-13 -3.0307179E-17 -1.5294590E-21  3.1472695E-25 -9.6865998E-29
  41    2       -3.6114  0.0008029272 -1.9499856E-08 -5.0186378E-13 -3.0337694E-17 -1.5219385E-21  3.1198211E-25 -9.9195478E-29
  41    3       -3.6066  0.0008026931 -1.9508896E-08 -5.0259243E-13 -3.0383184E-17 -1.5107844E-21  3.0774327E-25 -1.0267320E-28
  41    4       -3.6001  0.0008023809 -1.9520970E-08 -5.0356565E-13 -3.0443322E-17 -1.4961522E-21  3.0186369E-25 -1.0728429E-28
  41    5       -3.5921  0.0008019903 -1.9536095E-08 -5.0478488E-13 -3.0517683E-17 -1.4782689E-21  2.9415382E-25 -1.1299710E-28
  41    6       -3.5825  0.0008015212 -1.9554294E-08 -5.0625186E-13 -3.0605758E-17 -1.4574408E-21  2.8437757E-25 -1.1977008E-28
  41    7       -3.5713  0.0008009734 -1.9575592E-08 -5.0796860E-13 -3.0706943E-17 -1.4340567E-21  2.7225706E-25 -1.2755013E-28
  41    8       -3.5585  0.0008003466 -1.9600022E-08 -5.0993750E-13 -3.0820641E-17 -1.4086209E-21  2.5748126E-25 -1.3626521E-28
  41    9       -3.5441  0.0007996405 -1.9627619E-08 -5.1216112E-13 -3.0946193E-17 -1.3817604E-21  2.3970722E-25 -1.4581794E-28
  41   10       -3.5281  0.0007988548 -1.9658423E-08 -5.1464230E-13 -3.1082973E-17 -1.3542504E-21  2.1857007E-25 -1.5608395E-28
  42    0       -3.2054  0.0007610058 -2.0112832E-08 -5.4562264E-13 -3.3408169E-17 -2.9025445E-21  3.2625988E-25  1.8196293E-28
  42    1       -3.2039  0.0007609253 -2.0116106E-08 -5.4589002E-13 -3.3437173E-17 -2.8986132E-21  3.2879902E-25  1.8080364E-28
  42    2       -3.2009  0.0007607643 -2.0122660E-08 -5.4642548E-13 -3.3495067E-17 -2.8906627E-21  3.3382869E-25  1.7846120E-28
  42    3       -3.1963  0.0007605228 -2.0132503E-08 -5.4723040E-13 -3.3581608E-17 -2.8785118E-21  3.4124986E-25  1.7488017E-28
  42    4       -3.1902  0.0007602006 -2.0145649E-08 -5.4830685E-13 -3.3696417E-17 -2.8618982E-21  3.5090649E-25  1.6997840E-28
  42    5       -3.1826  0.0007597975 -2.0162119E-08 -5.4965757E-13 -3.3838985E-17 -2.8404917E-21  3.6258524E-25  1.6365666E-28
  42    6       -3.1735  0.0007593134 -2.0181936E-08 -5.5128592E-13 -3.4008627E-17 -2.8139015E-21  3.7600459E-25  1.5578811E-28
  42    7       -3.1629  0.0007587480 -2.0205130E-08 -5.5319589E-13 -3.4204468E-17 -2.7816847E-21  3.9080597E-25  1.4622335E-28
  42    8       -3.1508  0.0007581010 -2.0231736E-08 -5.5539206E-13 -3.4425480E-17 -2.7434006E-21  4.0654704E-25  1.3480315E-28
  42    9       -3.1371  0.0007573721 -2.0261794E-08 -5.5787953E-13 -3.4670382E-17 -2.6986082E-21  4.2269215E-25  1.2136061E-28
  42   10       -3.1220  0.0007565610 -2.0295350E-08 -5.6066389E-13 -3.4937675E-17 -2.6469096E-21  4.3859717E-25  1.0571593E-28
  43    0       -2.8316  0.0007194583 -2.0733807E-08 -5.8467587E-13 -3.3190233E-17 -4.1988590E-21 -7.5631217E-25  2.4636830E-28
  43    1       -2.8301  0.0007193753 -2.0737316E-08 -5.8494155E-13 -3.3232254E-17 -4.2079101E-21 -7.5285618E-25  2.4749757E-28
  43    2       -2.8273  0.0007192094 -2.0744338E-08 -5.8547394E-13 -3.3316592E-17 -4.2258959E-21 -7.4589536E-25  2.4972681E-28
  43    3       -2.8230  0.0007189604 -2.0754884E-08 -5.8627506E-13 -3.3443772E-17 -4.2525585E-21 -7.3533822E-25  2.5299206E-28
  43    4       -2.8172  0.0007186282 -2.0768967E-08 -5.8734800E-13 -3.3614576E-17 -4.2875124E-21 -7.2105111E-25  2.5719684E-28
  43    5       -2.8100  0.0007182127 -2.0786608E-08 -5.8869689E-13 -3.3830033E-17 -4.3302338E-21 -7.0286969E-25  2.6220768E-28
  43    6       -2.8014  0.0007177135 -2.0807830E-08 -5.9032698E-13 -3.4091337E-17 -4.3800392E-21 -6.8060627E-25  2.6785023E-28
  43    7       -2.7914  0.0007171306 -2.0832664E-08 -5.9224472E-13 -3.4399915E-17 -4.4360981E-21 -6.5405512E-25  2.7391481E-28
  43    8       -2.7799  0.0007164635 -2.0861145E-08 -5.9445772E-13 -3.4757277E-17 -4.4974082E-21 -6.2301923E-25  2.8014773E-28
  43    9       -2.7670  0.0007157119 -2.0893314E-08 -5.9697489E-13 -3.5165014E-17 -4.5627718E-21 -5.8732716E-25  2.8622799E-28
  43   10       -2.7527  0.0007148754 -2.0929217E-08 -5.9980643E-13 -3.5624734E-17 -4.6308302E-21 -5.4685001E-25  2.9180502E-28
  44    0       -2.4925  0.0006786492 -2.1321093E-08 -6.3026128E-13 -3.9021898E-17 -4.3248768E-21 -1.1738020E-24  4.3650355E-29
  44    1       -2.4911  0.0006785639 -2.1324875E-08 -6.3057363E-13 -3.9065220E-17 -4.3389618E-21 -1.1731728E-24  4.6231632E-29
  44    2       -2.4884  0.0006783933 -2.1332446E-08 -6.3119937E-13 -3.9152279E-17 -4.3670999E-21 -1.1718065E-24  5.1389011E-29
  44    3       -2.4843  0.0006781373 -2.1343816E-08 -6.3214061E-13 -3.9283926E-17 -4.4092448E-21 -1.1694858E-24  5.9120652E-29
  44    4       -2.4789  0.0006777956 -2.1359003E-08 -6.3340053E-13 -3.9461421E-17 -4.4652988E-21 -1.1658857E-24  6.9416854E-29
  44    5       -2.4721  0.0006773683 -2.1378028E-08 -6.3498349E-13 -3.9686443E-17 -4.5350952E-21 -1.1605776E-24  8.2245265E-29
  44    6       -2.4640  0.0006768549 -2.1400922E-08 -6.3689499E-13 -3.9961035E-17 -4.6183911E-21 -1.1530272E-24  9.7571780E-29
  44    7       -2.4545  0.0006762553 -2.1427719E-08 -6.3914192E-13 -4.0287701E-17 -4.7148173E-21 -1.1425934E-24  1.1532051E-28
  44    8       -2.4437  0.0006755691 -2.1458460E-08 -6.4173250E-13 -4.0669258E-17 -4.8238507E-21 -1.1285492E-24  1.3538681E-28
  44    9       -2.4316  0.0006747960 -2.1493193E-08 -6.4467644E-13 -4.1108859E-17 -4.9447607E-21 -1.1100879E-24  1.5759412E-28
  44   10       -2.4181  0.0006739355 -2.1531972E-08 -6.4798511E-13 -4.1609953E-17 -5.0765796E-21 -1.0863267E-24  1.8172522E-28
  45    0       -2.1860  0.0006386911 -2.1895315E-08 -6.8590054E-13 -4.5112383E-17 -2.7012263E-21 -1.1736444E-24 -5.0263790E-28
  45    1       -2.1847  0.0006386035 -2.1899431E-08 -6.8626154E-13 -4.5139469E-17 -2.7153539E-21 -1.1806684E-24 -5.0084623E-28
  45    2       -2.1821  0.0006384283 -2.1907671E-08 -6.8698421E-13 -4.5194058E-17 -2.7438580E-21 -1.1946423E-24 -4.9720221E-28
  45    3       -2.1783  0.0006381653 -2.1920046E-08 -6.8806986E-13 -4.5277026E-17 -2.7872394E-21 -1.2154064E-24 -4.9158110E-28
  45    4       -2.1732  0.0006378145 -2.1936577E-08 -6.8952053E-13 -4.5389696E-17 -2.8462387E-21 -1.2427165E-24 -4.8379913E-28
  45    5       -2.1668  0.0006373756 -2.1957290E-08 -6.9133901E-13 -4.5533902E-17 -2.9218122E-21 -1.2762280E-24 -4.7362823E-28
  45    6       -2.1592  0.0006368483 -2.1982218E-08 -6.9352886E-13 -4.5711973E-17 -3.0151128E-21 -1.3154817E-24 -4.6078204E-28
  45    7       -2.1503  0.0006362324 -2.2011400E-08 -6.9609472E-13 -4.5926946E-17 -3.1274882E-21 -1.3598694E-24 -4.4492212E-28
  45    8       -2.1401  0.0006355275 -2.2044883E-08 -6.9904216E-13 -4.6182430E-17 -3.2603951E-21 -1.4086312E-24 -4.2568142E-28
  45    9       -2.1287  0.0006347332 -2.2082721E-08 -7.0237802E-13 -4.6482795E-17 -3.4153743E-21 -1.4608359E-24 -4.0268889E-28
  45   10       -2.1160  0.0006338490 -2.2124976E-08 -7.0611054E-13 -4.6833205E-17 -3.5939825E-21 -1.5153304E-24 -3.7554579E-28
  46    0       -1.9098  0.0005996583 -2.2449276E-08 -7.3708207E-13 -5.3781736E-17 -3.6044138E-21 -4.5626532E-25 -5.8384268E-28
  46    1       -1.9086  0.0005995685 -2.2453700E-08 -7.3751247E-13 -5.3817809E-17 -3.6099433E-21 -4.6444482E-25 -5.8487947E-28
  46    2       -1.9062  0.0005993888 -2.2462555E-08 -7.3837413E-13 -5.3890121E-17 -3.6212780E-21 -4.8085035E-25 -5.8690880E-28
  46    3       -1.9026  0.0005991192 -2.2475857E-08 -7.3966880E-13 -5.3999025E-17 -3.6390385E-21 -5.0556110E-25 -5.8973966E-28
  46    4       -1.8978  0.0005987594 -2.2493630E-08 -7.4139912E-13 -5.4145090E-17 -3.6641013E-21 -5.3868696E-25 -5.9317454E-28
  46    5       -1.8918  0.0005983093 -2.2515905E-08 -7.4356861E-13 -5.4329146E-17 -3.6976790E-21 -5.8033791E-25 -5.9688159E-28
  46    6       -1.8847  0.0005977686 -2.2542720E-08 -7.4618172E-13 -5.4552260E-17 -3.7412612E-21 -6.3063827E-25 -6.0049435E-28
  46    7       -1.8763  0.0005971370 -2.2574124E-08 -7.4924402E-13 -5.4816060E-17 -3.7967092E-21 -6.8964766E-25 -6.0352762E-28
  46    8       -1.8668  0.0005964141 -2.2610172E-08 -7.5276202E-13 -5.5122528E-17 -3.8661647E-21 -7.5736309E-25 -6.0540118E-28
  46    9       -1.8560  0.0005955994 -2.2650929E-08 -7.5674347E-13 -5.5474292E-17 -3.9520780E-21 -8.3367231E-25 -6.0548728E-28
  46   10       -1.8441  0.0005946924 -2.2696467E-08 -7.6119735E-13 -5.5874668E-17 -4.0572023E-21 -9.1830141E-25 -6.0303722E-28
  47    0       -1.6619  0.0005616442 -2.2975828E-08 -7.8929680E-13 -6.2583610E-17 -4.7409314E-21  2.9047536E-25 -4.8788245E-28
  47    1       -1.6608  0.0005615523 -2.2980566E-08 -7.8979766E-13 -6.2631001E-17 -4.7374890E-21  2.8361526E-25 -4.9224607E-28
  47    2       -1.6585  0.0005613684 -2.2990049E-08 -7.9080051E-13 -6.2725689E-17 -4.7308457E-21  2.6971038E-25 -5.0094043E-28
  47    3       -1.6552  0.0005610924 -2.3004297E-08 -7.9230764E-13 -6.2867474E-17 -4.7215164E-21  2.4840069E-25 -5.1385920E-28
  47    4       -1.6507  0.0005607242 -2.3023337E-08 -7.9432243E-13 -6.3056124E-17 -4.7102966E-21  2.1914684E-25 -5.3085799E-28
  47    5       -1.6451  0.0005602635 -2.3047204E-08 -7.9684940E-13 -6.3291354E-17 -4.6982906E-21  1.8125889E-25 -5.5170705E-28
  47    6       -1.6384  0.0005597100 -2.3075946E-08 -7.9989410E-13 -6.3572840E-17 -4.6869130E-21  1.3387878E-25 -5.7614885E-28
  47    7       -1.6305  0.0005590634 -2.3109616E-08 -8.0346336E-13 -6.3900589E-17 -4.6780762E-21  7.6053568E-26 -6.0376347E-28
  47    8       -1.6216  0.0005583233 -2.3148281E-08 -8.0756496E-13 -6.4274628E-17 -4.6740854E-21  6.7231794E-27 -6.3403860E-28
  47    9       -1.6116  0.0005574892 -2.3192014E-08 -8.1220789E-13 -6.4695400E-17 -4.6777435E-21 -7.5217166E-26 -6.6635862E-28
  47   10       -1.6004  0.0005565605 -2.3240903E-08 -8.1740225E-13 -6.5163816E-17 -4.6924593E-21 -1.7089863E-25 -6.9995206E-28
  48    0       -1.4401  0.0005247385 -2.3464782E-08 -8.3663333E-13 -6.9475686E-17 -7.4114818E-21  3.4120685E-25  3.0369029E-29
  48    1       -1.4391  0.0005246446 -2.3469804E-08 -8.3718943E-13 -6.9549783E-17 -7.4073808E-21  3.4160728E-25  2.5627843E-29
  48    2       -1.4370  0.0005244568 -2.3479856E-08 -8.3830341E-13 -6.9697851E-17 -7.3991743E-21  3.4218359E-25  1.6082268E-29
  48    3       -1.4339  0.0005241749 -2.3494961E-08 -8.3997883E-13 -6.9919646E-17 -7.3868473E-21  3.4256333E-25  1.6999377E-30
  48    4       -1.4297  0.0005237989 -2.3515147E-08 -8.4222100E-13 -7.0214810E-17 -7.3704222E-21  3.4211862E-25 -1.7626495E-29
  48    5       -1.4244  0.0005233283 -2.3540456E-08 -8.4503693E-13 -7.0582792E-17 -7.3499424E-21  3.4003700E-25 -4.2008565E-29
  48    6       -1.4181  0.0005227630 -2.3570939E-08 -8.4843547E-13 -7.1023054E-17 -7.3256197E-21  3.3525711E-25 -7.1590566E-29
  48    7       -1.4108  0.0005221025 -2.3606657E-08 -8.5242711E-13 -7.1534870E-17 -7.2977950E-21  3.2653525E-25 -1.0643437E-28
  48    8       -1.4025  0.0005213464 -2.3647683E-08 -8.5702399E-13 -7.2117454E-17 -7.2670933E-21  3.1237294E-25 -1.4659130E-28
  48    9       -1.3931  0.0005204943 -2.3694103E-08 -8.6223996E-13 -7.2770010E-17 -7.2344592E-21  2.9103650E-25 -1.9208919E-28
  48   10       -1.3827  0.0005195455 -2.3746013E-08 -8.6809045E-13 -7.3491770E-17 -7.2012882E-21  2.6060500E-25 -2.4279486E-28
  49    0       -1.2424  0.0004890421 -2.3898230E-08 -8.7992079E-13 -7.4164608E-17 -8.7273786E-21 -7.0268636E-26  1.7646230E-28
  49    1       -1.2414  0.0004889465 -2.3903512E-08 -8.8051446E-13 -7.4251881E-17 -8.7282026E-21 -6.7824342E-26  1.7258358E-28
  49    2       -1.2395  0.0004887552 -2.3914085E-08 -8.8170389E-13 -7.4426463E-17 -8.7297661E-21 -6.3103634E-26  1.6476098E-28
  49    3       -1.2366  0.0004884681 -2.3929972E-08 -8.8349327E-13 -7.4688399E-17 -8.7319251E-21 -5.6436888E-26  1.5291975E-28
  49    4       -1.2327  0.0004880851 -2.3951204E-08 -8.8588891E-13 -7.5037755E-17 -8.7344402E-21 -4.8308147E-26  1.3693206E-28
  49    5       -1.2278  0.0004876058 -2.3977826E-08 -8.8889911E-13 -7.5474497E-17 -8.7370623E-21 -3.9444394E-26  1.1659954E-28
  49    6       -1.2219  0.0004870299 -2.4009892E-08 -8.9253448E-13 -7.5998802E-17 -8.7395720E-21 -3.0684810E-26  9.1772003E-29
  49    7       -1.2151  0.0004863571 -2.4047468E-08 -8.9680754E-13 -7.6610657E-17 -8.7418134E-21 -2.3133437E-26  6.2249894E-29
  49    8       -1.2073  0.0004855869 -2.4090633E-08 -9.0173300E-13 -7.7310087E-17 -8.7437678E-21 -1.8079447E-26  2.7884468E-29
  49    9       -1.1986  0.0004847188 -2.4139477E-08 -9.0732766E-13 -7.8097107E-17 -8.7456109E-21 -1.7036286E-26 -1.1432107E-29
  49   10       -1.1889  0.0004837521 -2.4194105E-08 -9.1361042E-13 -7.8971776E-17 -8.7478717E-21 -2.1730328E-26 -5.5701616E-29
  50    0       -1.0667  0.0004546622 -2.4253539E-08 -9.1245416E-13 -7.7106149E-17 -9.6497661E-21  1.6381796E-27  5.5531040E-28
  50    1       -1.0658  0.0004545652 -2.4259016E-08 -9.1307140E-13 -7.7202641E-17 -9.6496885E-21  9.3646809E-27  5.5046791E-28
  50    2       -1.0640  0.0004543711 -2.4269980E-08 -9.1430819E-13 -7.7395642E-17 -9.6492848E-21  2.4647716E-26  5.4069148E-28
  50    3       -1.0613  0.0004540797 -2.4286454E-08 -9.1616918E-13 -7.7685129E-17 -9.6479874E-21  4.7042252E-26  5.2561110E-28
  50    4       -1.0576  0.0004536910 -2.4308472E-08 -9.1866131E-13 -7.8071031E-17 -9.6450463E-21  7.5915978E-26  5.0487552E-28
  50    5       -1.0531  0.0004532045 -2.4336079E-08 -9.2179373E-13 -7.8553082E-17 -9.6394447E-21  1.1030558E-25  4.7784738E-28
  50    6       -1.0477  0.0004526200 -2.4369331E-08 -9.2557816E-13 -7.9131181E-17 -9.6300876E-21  1.4902020E-25  4.4382121E-28
  50    7       -1.0413  0.0004519372 -2.4408299E-08 -9.3002837E-13 -7.9804804E-17 -9.6157908E-21  1.9049250E-25  4.0209687E-28
  50    8       -1.0341  0.0004511554 -2.4453063E-08 -9.3516047E-13 -8.0573285E-17 -9.5954450E-21  2.3274463E-25  3.5190919E-28
  50    9       -1.0260  0.0004502742 -2.4503719E-08 -9.4099282E-13 -8.1435676E-17 -9.5680456E-21  2.7336372E-25  2.9239168E-28
  50   10       -1.0170  0.0004492929 -2.4560375E-08 -9.4754590E-13 -8.2390758E-17 -9.5329751E-21  3.0945607E-25  2.2284587E-28
  51    0  -9.11071E-01  0.0004217162 -2.4504340E-08 -9.2694217E-13 -7.5043575E-17 -1.0395496E-20 -1.2713779E-24  6.7855336E-28
  51    1  -9.10228E-01  0.0004216181 -2.4509904E-08 -9.2754294E-13 -7.5147608E-17 -1.0410696E-20 -1.2618832E-24  6.7571196E-28
  51    2  -9.08542E-01  0.0004214220 -2.4521042E-08 -9.2874697E-13 -7.5356121E-17 -1.0440775E-20 -1.2430584E-24  6.6964091E-28
  51    3  -9.06014E-01  0.0004211277 -2.4537775E-08 -9.3055930E-13 -7.5670036E-17 -1.0485013E-20 -1.2151418E-24  6.5954940E-28
  51    4  -9.02647E-01  0.0004207349 -2.4560138E-08 -9.3298751E-13 -7.6090662E-17 -1.0542471E-20 -1.1786161E-24  6.4439621E-28
  51    5  -8.98442E-01  0.0004202434 -2.4588173E-08 -9.3604163E-13 -7.6619427E-17 -1.0611811E-20 -1.1342483E-24  6.2277874E-28
  51    6  -8.93402E-01  0.0004196529 -2.4621937E-08 -9.3973468E-13 -7.7258551E-17 -1.0691639E-20 -1.0831588E-24  5.9271763E-28
  51    7  -8.87532E-01  0.0004189629 -2.4661497E-08 -9.4408218E-13 -7.8010097E-17 -1.0780234E-20 -1.0270292E-24  5.5180466E-28
  51    8  -8.80835E-01  0.0004181730 -2.4706933E-08 -9.4910250E-13 -7.8876381E-17 -1.0875960E-20 -9.6819059E-25  4.9732070E-28
  51    9  -8.73316E-01  0.0004172826 -2.4758339E-08 -9.5481695E-13 -7.9859814E-17 -1.0977292E-20 -9.0994147E-25  4.2585886E-28
  51   10  -8.64980E-01  0.0004162912 -2.4815820E-08 -9.6124978E-13 -8.0962892E-17 -1.1083151E-20 -8.5661046E-25  3.3377377E-28
  52    0  -7.73518E-01  0.0003903305 -2.4622038E-08 -9.2600201E-13 -7.8552678E-17 -1.7920750E-20 -8.3208897E-24 -2.4938555E-27
  52    1  -7.72738E-01  0.0003902320 -2.4627596E-08 -9.2663114E-13 -7.8732367E-17 -1.8020788E-20 -8.3558704E-24 -2.5032704E-27
  52    2  -7.71177E-01  0.0003900349 -2.4638723E-08 -9.2789376E-13 -7.9094796E-17 -1.8222167E-20 -8.4262371E-24 -2.5223595E-27
  52    3  -7.68838E-01  0.0003897391 -2.4655442E-08 -9.2979865E-13 -7.9646069E-17 -1.8527433E-20 -8.5327673E-24 -2.5515420E-27
  52    4  -7.65722E-01  0.0003893445 -2.4677788E-08 -9.3235934E-13 -8.0395493E-17 -1.8940492E-20 -8.6767506E-24 -2.5916020E-27
  52    5  -7.61831E-01  0.0003888506 -2.4705807E-08 -9.3559417E-13 -8.1355490E-17 -1.9466536E-20 -8.8600171E-24 -2.6436999E-27
  52    6  -7.57168E-01  0.0003882573 -2.4739559E-08 -9.3952757E-13 -8.2542772E-17 -2.0112525E-20 -9.0848077E-24 -2.7089373E-27
  52    7  -7.51737E-01  0.0003875640 -2.4779117E-08 -9.4418989E-13 -8.3977625E-17 -2.0886896E-20 -9.3541689E-24 -2.7890028E-27
  52    8  -7.45543E-01  0.0003867704 -2.4824568E-08 -9.4961870E-13 -8.5684892E-17 -2.1800072E-20 -9.6718802E-24 -2.8855402E-27
  52    9  -7.38589E-01  0.0003858758 -2.4876015E-08 -9.5585978E-13 -8.7694505E-17 -2.2864527E-20 -1.0042650E-23 -3.0006714E-27
  52   10  -7.30881E-01  0.0003848796 -2.4933579E-08 -9.6296843E-13 -9.0042059E-17 -2.4095219E-20 -1.0472155E-23 -3.1363324E-27
  53    0  -6.52206E-01  0.0003606007 -2.4647920E-08 -9.8875853E-13 -1.5002149E-16 -5.7058172E-20 -1.8578809E-23 -3.9135881E-28
  53    1  -6.51485E-01  0.0003605021 -2.4653856E-08 -9.8996099E-13 -1.5059318E-16 -5.7281133E-20 -1.8583974E-23 -3.4535226E-28
  53    2  -6.50043E-01  0.0003603048 -2.4665750E-08 -9.9237969E-13 -1.5174328E-16 -5.7727244E-20 -1.8592335E-23 -2.5235025E-28
  53    3  -6.47882E-01  0.0003600087 -2.4683646E-08 -9.9604242E-13 -1.5348518E-16 -5.8396725E-20 -1.8599965E-23 -1.1059414E-28
  53    4  -6.45004E-01  0.0003596136 -2.4707610E-08 -1.0009916E-12 -1.5583906E-16 -5.9289686E-20 -1.8600692E-23  8.2980020E-29
  53    5  -6.41410E-01  0.0003591191 -2.4737734E-08 -1.0072847E-12 -1.5883122E-16 -6.0405270E-20 -1.8586317E-23  3.3112439E-28
  53    6  -6.37104E-01  0.0003585250 -2.4774135E-08 -1.0149962E-12 -1.6249568E-16 -6.1742211E-20 -1.8545636E-23  6.3883207E-28
  53    7  -6.32090E-01  0.0003578307 -2.4816957E-08 -1.0242180E-12 -1.6687209E-16 -6.3296927E-20 -1.8464917E-23  1.0105925E-27
  53    8  -6.26371E-01  0.0003570358 -2.4866379E-08 -1.0350614E-12 -1.7200656E-16 -6.5063300E-20 -1.8327221E-23  1.4513779E-27
  53    9  -6.19952E-01  0.0003561396 -2.4922610E-08 -1.0476588E-12 -1.7795100E-16 -6.7031613E-20 -1.8112095E-23  1.9666546E-27
  53   10  -6.12839E-01  0.0003551414 -2.4985902E-08 -1.0621658E-12 -1.8476226E-16 -6.9186937E-20 -1.7795406E-23  2.5610144E-27
  54    0  -5.45410E-01  0.0003323967 -2.4874408E-08 -1.2815796E-12 -2.6873538E-16 -4.4210324E-20  1.0838002E-23  3.2650033E-27
  54    1  -5.44745E-01  0.0003322972 -2.4882104E-08 -1.2837312E-12 -2.6917686E-16 -4.4080048E-20  1.0883125E-23  3.1736788E-27
  54    2  -5.43416E-01  0.0003320981 -2.4897535E-08 -1.2880451E-12 -2.7005583E-16 -4.3817748E-20  1.0969353E-23  2.9866260E-27
  54    3  -5.41424E-01  0.0003317992 -2.4920778E-08 -1.2945422E-12 -2.7136450E-16 -4.3420721E-20  1.1088781E-23  2.6972351E-27
  54    4  -5.38772E-01  0.0003314002 -2.4951952E-08 -1.3032537E-12 -2.7309087E-16 -4.2885085E-20  1.1228665E-23  2.2938342E-27
  54    5  -5.35460E-01  0.0003309008 -2.4991214E-08 -1.3142198E-12 -2.7521787E-16 -4.2206804E-20  1.1370657E-23  1.7612763E-27
  54    6  -5.31493E-01  0.0003303004 -2.5038764E-08 -1.3274906E-12 -2.7772563E-16 -4.1383398E-20  1.1490363E-23  1.0805996E-27
  54    7  -5.26874E-01  0.0003295986 -2.5094846E-08 -1.3431237E-12 -2.8058861E-16 -4.0414949E-20  1.1555099E-23  2.2906708E-28
  54    8  -5.21606E-01  0.0003287945 -2.5159749E-08 -1.3611839E-12 -2.8377744E-16 -3.9306334E-20  1.1522676E-23 -8.2074447E-28
  54    9  -5.15696E-01  0.0003278874 -2.5233807E-08 -1.3817419E-12 -2.8725923E-16 -3.8070291E-20  1.1339814E-23 -2.0991577E-27
  54   10  -5.09149E-01  0.0003268764 -2.5317404E-08 -1.4048731E-12 -2.9099891E-16 -3.6731366E-20  1.0939549E-23 -3.6393103E-27
  55    0  -4.51742E-01  0.0003052415 -2.5485054E-08 -1.5549407E-12 -2.4951301E-16 -5.8469008E-20 -5.2534464E-23 -2.0813556E-26
  55    1  -4.51131E-01  0.0003051395 -2.5494389E-08 -1.5569392E-12 -2.5010087E-16 -5.9101140E-20 -5.2824944E-23 -2.0676150E-26
  55    2  -4.49911E-01  0.0003049355 -2.5513097E-08 -1.5609503E-12 -2.5129562E-16 -6.0375846E-20 -5.3399914E-23 -2.0392946E-26
  55    3  -4.48083E-01  0.0003046291 -2.5541248E-08 -1.5670034E-12 -2.5313604E-16 -6.2313757E-20 -5.4247092E-23 -1.9947945E-26
  55    4  -4.45647E-01  0.0003042202 -2.5578954E-08 -1.5751441E-12 -2.5568085E-16 -6.4943931E-20 -5.5346984E-23 -1.9319675E-26
  55    5  -4.42607E-01  0.0003037081 -2.5626362E-08 -1.5854374E-12 -2.5901175E-16 -6.8304793E-20 -5.6669988E-23 -1.8473820E-26
  55    6  -4.38967E-01  0.0003030924 -2.5683663E-08 -1.5979703E-12 -2.6323355E-16 -7.2439828E-20 -5.8176292E-23 -1.7373693E-26
  55    7  -4.34728E-01  0.0003023723 -2.5751089E-08 -1.6128566E-12 -2.6847698E-16 -7.7396281E-20 -5.9811317E-23 -1.5973298E-26
  55    8  -4.29897E-01  0.0003015471 -2.5828922E-08 -1.6302422E-12 -2.7490060E-16 -8.3220881E-20 -6.1503629E-23 -1.4222232E-26
  55    9  -4.24478E-01  0.0003006156 -2.5917495E-08 -1.6503119E-12 -2.8269219E-16 -8.9955316E-20 -6.3161906E-23 -1.2066680E-26
  55   10  -4.18476E-01  0.0002995769 -2.6017199E-08 -1.6732973E-12 -2.9206987E-16 -9.7628963E-20 -6.4671036E-23 -9.4543186E-27
  56    0  -3.70150E-01  0.0002788756 -2.6246085E-08 -1.8869820E-12 -4.3557635E-16 -1.0468335E-19  1.7117988E-23  8.0391364E-27
  56    1  -3.69592E-01  0.0002787706 -2.6257417E-08 -1.8904708E-12 -4.3662215E-16 -1.0447730E-19  1.7227993E-23  7.6743553E-27
  56    2  -3.68478E-01  0.0002785605 -2.6280145E-08 -1.8974735E-12 -4.3870756E-16 -1.0406128E-19  1.7432516E-23  6.9339089E-27
  56    3  -3.66807E-01  0.0002782449 -2.6314394E-08 -1.9080400E-12 -4.4182017E-16 -1.0342894E-19  1.7700096E-23  5.7990808E-27
  56    4  -3.64583E-01  0.0002778235 -2.6360357E-08 -1.9222441E-12 -4.4593996E-16 -1.0257208E-19  1.7981409E-23  4.2402716E-27
  56    5  -3.61807E-01  0.0002772957 -2.6418293E-08 -1.9401839E-12 -4.5104148E-16 -1.0148571E-19  1.8207990E-23  2.2235101E-27
  56    6  -3.58484E-01  0.0002766609 -2.6488531E-08 -1.9619794E-12 -4.5709117E-16 -1.0017046E-19  1.8289839E-23 -2.8917340E-28
  56    7  -3.54616E-01  0.0002759180 -2.6571475E-08 -1.9877718E-12 -4.6404946E-16 -9.8639390E-20  1.8113447E-23 -3.3325814E-27
  56    8  -3.50208E-01  0.0002750662 -2.6667605E-08 -2.0177220E-12 -4.7187164E-16 -9.6924888E-20  1.7539653E-23 -6.9342280E-27
  56    9  -3.45265E-01  0.0002741042 -2.6777484E-08 -2.0520088E-12 -4.8051127E-16 -9.5087187E-20  1.6404095E-23 -1.1104875E-26
  56   10  -3.39794E-01  0.0002730306 -2.6901766E-08 -2.0908275E-12 -4.8992501E-16 -9.3225206E-20  1.4519786E-23 -1.5823447E-26
  57    0  -2.99717E-01  0.0002531298 -2.7305033E-08 -2.2645422E-12 -4.4405884E-16 -1.0339753E-19 -3.3749691E-23  2.7316458E-26
  57    1  -2.99210E-01  0.0002530205 -2.7318631E-08 -2.2680988E-12 -4.4509484E-16 -1.0380029E-19 -3.3364121E-23  2.7767026E-26
  57    2  -2.98199E-01  0.0002528019 -2.7345891E-08 -2.2752370E-12 -4.4717885E-16 -1.0459159E-19 -3.2574046E-23  2.8651047E-26
  57    3  -2.96683E-01  0.0002524735 -2.7386942E-08 -2.2860073E-12 -4.5033438E-16 -1.0574253E-19 -3.1343738E-23  2.9929967E-26
  57    4  -2.94665E-01  0.0002520348 -2.7441980E-08 -2.3004857E-12 -4.5459309E-16 -1.0720568E-19 -2.9622062E-23  3.1541605E-26
  57    5  -2.92147E-01  0.0002514853 -2.7511268E-08 -2.3187772E-12 -4.5999671E-16 -1.0891550E-19 -2.7348334E-23  3.3389915E-26
  57    6  -2.89133E-01  0.0002508240 -2.7595143E-08 -2.3410148E-12 -4.6658866E-16 -1.1078156E-19 -2.4459798E-23  3.5332119E-26
  57    7  -2.85627E-01  0.0002500500 -2.7694018E-08 -2.3673622E-12 -4.7441185E-16 -1.1268810E-19 -2.0903267E-23  3.7168814E-26
  57    8  -2.81634E-01  0.0002491619 -2.7808384E-08 -2.3980147E-12 -4.8350180E-16 -1.1449205E-19 -1.6651804E-23  3.8624341E-26
  57    9  -2.77158E-01  0.0002481585 -2.7938824E-08 -2.4331996E-12 -4.9387908E-16 -1.1602544E-19 -1.1730145E-23  3.9327490E-26
  57   10  -2.72206E-01  0.0002470380 -2.8086010E-08 -2.4731757E-12 -5.0554099E-16 -1.1710308E-19 -6.2439560E-24  3.8801755E-26
  58    0  -2.39632E-01  0.0002279585 -2.8359073E-08 -2.4567032E-12 -3.8129872E-16 -7.4953420E-20 -1.4788261E-22 -1.4532308E-25
  58    1  -2.39176E-01  0.0002278451 -2.8373823E-08 -2.4597565E-12 -3.8205696E-16 -7.6740130E-20 -1.4991677E-22 -1.4524820E-25
  58    2  -2.38266E-01  0.0002276180 -2.8403376E-08 -2.4658819E-12 -3.8362828E-16 -8.0386996E-20 -1.5398086E-22 -1.4502199E-25
  58    3  -2.36901E-01  0.0002272769 -2.8447845E-08 -2.4751189E-12 -3.8612474E-16 -8.6040132E-20 -1.6006111E-22 -1.4448564E-25
  58    4  -2.35084E-01  0.0002268212 -2.8507397E-08 -2.4875312E-12 -3.8972171E-16 -9.3916396E-20 -1.6812418E-22 -1.4339771E-25
  58    5  -2.32819E-01  0.0002262503 -2.8582258E-08 -2.5032174E-12 -3.9467470E-16 -1.0430367E-19 -1.7809687E-22 -1.4142513E-25
  58    6  -2.30108E-01  0.0002255633 -2.8672716E-08 -2.5223183E-12 -4.0132615E-16 -1.1755125E-19 -1.8984585E-22 -1.3813878E-25
  58    7  -2.26956E-01  0.0002247589 -2.8779129E-08 -2.5450335E-12 -4.1012606E-16 -1.3406059E-19 -2.0314367E-22 -1.3300874E-25
  58    8  -2.23367E-01  0.0002238360 -2.8901926E-08 -2.5716417E-12 -4.2164978E-16 -1.5426449E-19 -2.1763258E-22 -1.2541516E-25
  58    9  -2.19347E-01  0.0002227931 -2.9041624E-08 -2.6025262E-12 -4.3661635E-16 -1.7859909E-19 -2.3278148E-22 -1.1465523E-25
  58   10  -2.14903E-01  0.0002216283 -2.9198838E-08 -2.6382078E-12 -4.5590410E-16 -2.0745699E-19 -2.4784004E-22 -9.9991936E-26
  59    0  -1.89033E-01  0.0002036766 -2.9100564E-08 -2.6590041E-12 -7.3909262E-16 -2.6392415E-19  7.9529748E-23  5.1860412E-26
  59    1  -1.88626E-01  0.0002035602 -2.9116536E-08 -2.6649274E-12 -7.4172710E-16 -2.6296555E-19  8.0238879E-23  4.9483625E-26
  59    2  -1.87812E-01  0.0002033271 -2.9148586E-08 -2.6768371E-12 -7.4696726E-16 -2.6102368E-19  8.1557338E-23  4.4627464E-26
  59    3  -1.86593E-01  0.0002029770 -2.9196931E-08 -2.6948585E-12 -7.5475489E-16 -2.5805674E-19  8.3275486E-23  3.7087250E-26
  59    4  -1.84971E-01  0.0002025094 -2.9261899E-08 -2.7191743E-12 -7.6499504E-16 -2.5401343E-19  8.5058288E-23  2.6551272E-26
  59    5  -1.82949E-01  0.0002019233 -2.9343936E-08 -2.7500264E-12 -7.7756730E-16 -2.4886363E-19  8.6434536E-23  1.2642180E-26
  59    6  -1.80530E-01  0.0002012179 -2.9443613E-08 -2.7877049E-12 -7.9231181E-16 -2.4261962E-19  8.6759943E-23 -5.0829863E-27
  59    7  -1.77719E-01  0.0002003918 -2.9561635E-08 -2.8325452E-12 -8.0904121E-16 -2.3538245E-19  8.5194921E-23 -2.7100678E-26
  59    8  -1.74520E-01  0.0001994436 -2.9698849E-08 -2.8849195E-12 -8.2754949E-16 -2.2739688E-19  8.0675057E-23 -5.3868629E-26
  59    9  -1.70940E-01  0.0001983717 -2.9856257E-08 -2.9452307E-12 -8.4763566E-16 -2.1912173E-19  7.1896799E-23 -8.5743786E-26
  59   10  -1.66984E-01  0.0001971738 -3.0035022E-08 -3.0139070E-12 -8.6914304E-16 -2.1131721E-19  5.7311078E-23 -1.2288827E-25
  60    0  -1.46931E-01  0.0001805196 -2.9846030E-08 -2.9864478E-12 -7.5219375E-16 -3.5289063E-19 -2.7941071E-22 -4.4338270E-26
  60    1  -1.46570E-01  0.0001804002 -2.9863966E-08 -2.9924795E-12 -7.5573946E-16 -3.5624723E-19 -2.8001750E-22 -4.2303813E-26
  60    2  -1.45849E-01  0.0001801611 -2.9899949E-08 -3.0046289E-12 -7.6293225E-16 -3.6298189E-19 -2.8114468E-22 -3.8211714E-26
  60    3  -1.44769E-01  0.0001798020 -2.9954198E-08 -3.0230709E-12 -7.7397322E-16 -3.7313031E-19 -2.8262014E-22 -3.2032388E-26
  60    4  -1.43332E-01  0.0001793221 -3.0027051E-08 -3.0480797E-12 -7.8917033E-16 -3.8673539E-19 -2.8418226E-22 -2.3751734E-26
  60    5  -1.41542E-01  0.0001787207 -3.0118970E-08 -3.0800390E-12 -8.0893404E-16 -4.0382870E-19 -2.8548238E-22 -1.3392605E-26
  60    6  -1.39402E-01  0.0001779965 -3.0230558E-08 -3.1194592E-12 -8.3378106E-16 -4.2441173E-19 -2.8608862E-22 -1.0676786E-27
  60    7  -1.36916E-01  0.0001771482 -3.0362567E-08 -3.1669985E-12 -8.6433079E-16 -4.4842807E-19 -2.8550327E-22  1.2932308E-26
  60    8  -1.34089E-01  0.0001761741 -3.0515930E-08 -3.2234870E-12 -9.0129883E-16 -4.7573895E-19 -2.8319617E-22  2.8067346E-26
  60    9  -1.30928E-01  0.0001750724 -3.0691778E-08 -3.2899548E-12 -9.4548517E-16 -5.0609727E-19 -2.7867153E-22  4.3390256E-26
  60   10  -1.27439E-01  0.0001738407 -3.0891486E-08 -3.3676623E-12 -9.9775366E-16 -5.3913131E-19 -2.7157228E-22  5.7395271E-26
  61    0  -1.12348E-01  0.0001585966 -3.0452815E-08 -3.3731270E-12 -1.0433567E-15 -3.6428181E-19 -1.5369182E-22 -2.8505209E-25
  61    1  -1.12031E-01  0.0001584748 -3.0473079E-08 -3.3814885E-12 -1.0470090E-15 -3.6615079E-19 -1.5771747E-22 -2.8987132E-25
  61    2  -1.11397E-01  0.0001582308 -3.0513758E-08 -3.3982997E-12 -1.0543713E-15 -3.7003467E-19 -1.6596646E-22 -2.9948812E-25
  61    3  -1.10449E-01  0.0001578643 -3.0575156E-08 -3.4237381E-12 -1.0655632E-15 -3.7623914E-19 -1.7884876E-22 -3.1385785E-25
  61    4  -1.09188E-01  0.0001573744 -3.0657737E-08 -3.4580789E-12 -1.0807902E-15 -3.8525443E-19 -1.9695703E-22 -3.3284112E-25
  61    5  -1.07617E-01  0.0001567603 -3.0762131E-08 -3.5016998E-12 -1.1003601E-15 -3.9778664E-19 -2.2107631E-22 -3.5618991E-25
  61    6  -1.05741E-01  0.0001560204 -3.0889150E-08 -3.5550978E-12 -1.1247269E-15 -4.1480877E-19 -2.5214496E-22 -3.8341873E-25
  61    7  -1.03563E-01  0.0001551534 -3.1039799E-08 -3.6189099E-12 -1.1545424E-15 -4.3760970E-19 -2.9122257E-22 -4.1378836E-25
  61    8  -1.01088E-01  0.0001541574 -3.1215298E-08 -3.6939457E-12 -1.1907299E-15 -4.6785078E-19 -3.3940634E-22 -4.4619190E-25
  61    9  -9.83234E-02  0.0001530300 -3.1417114E-08 -3.7812353E-12 -1.2345787E-15 -5.0761931E-19 -3.9774513E-22 -4.7915031E-25
  61   10  -9.52754E-02  0.0001517687 -3.1646992E-08 -3.8820984E-12 -1.2878638E-15 -5.5946671E-19 -4.6711017E-22 -5.1088847E-25
  62    0  -8.43228E-02  0.0001380223 -3.0946447E-08 -3.7318607E-12 -1.3701181E-15 -8.0934297E-19 -3.9774407E-22 -1.7712982E-25
  62    1  -8.40468E-02  0.0001378985 -3.0968871E-08 -3.7428541E-12 -1.3782355E-15 -8.1413087E-19 -4.0028909E-22 -1.8600900E-25
  62    2  -8.34957E-02  0.0001376505 -3.1013918E-08 -3.7650372E-12 -1.3946165E-15 -8.2380398E-19 -4.0574775E-22 -2.0435809E-25
  62    3  -8.26710E-02  0.0001372780 -3.1081992E-08 -3.7988056E-12 -1.4195490E-15 -8.3857050E-19 -4.1493865E-22 -2.3350346E-25
  62    4  -8.15747E-02  0.0001367799 -3.1173713E-08 -3.8447722E-12 -1.4534948E-15 -8.5882026E-19 -4.2917054E-22 -2.7529709E-25
  62    5  -8.02101E-02  0.0001361553 -3.1289937E-08 -3.9037794E-12 -1.4970895E-15 -8.8518755E-19 -4.5040596E-22 -3.3221397E-25
  62    6  -7.85807E-02  0.0001354026 -3.1431782E-08 -3.9769302E-12 -1.5511948E-15 -9.1869514E-19 -4.8140607E-22 -4.0712523E-25
  62    7  -7.66912E-02  0.0001345202 -3.1600662E-08 -4.0656248E-12 -1.6169602E-15 -9.6093790E-19 -5.2594320E-22 -5.0323799E-25
  62    8  -7.45470E-02  0.0001335058 -3.1798336E-08 -4.1716145E-12 -1.6959309E-15 -1.0143436E-18 -5.8894223E-22 -6.2356513E-25
  62    9  -7.21542E-02  0.0001323570 -3.2026960E-08 -4.2970791E-12 -1.7902191E-15 -1.0825200E-18 -6.7665360E-22 -7.7056450E-25
  62   10  -6.95199E-02  0.0001310707 -3.2289170E-08 -4.4447395E-12 -1.9027586E-15 -1.1706733E-18 -7.9665571E-22 -9.4541239E-25
  63    0  -6.19347E-02  0.0001188955 -3.1361050E-08 -4.3543823E-12 -2.0615048E-15 -1.5747594E-18 -1.0549898E-21 -1.2236300E-27
  63    1  -6.16970E-02  0.0001187700 -3.1387226E-08 -4.3709376E-12 -2.0773158E-15 -1.5874197E-18 -1.0549734E-21  3.5298683E-27
  63    2  -6.12224E-02  0.0001185187 -3.1439877E-08 -4.4044311E-12 -2.1093216E-15 -1.6127397E-18 -1.0547431E-21  1.2240844E-26
  63    3  -6.05125E-02  0.0001181410 -3.1519617E-08 -4.4556387E-12 -2.1582687E-15 -1.6506945E-18 -1.0540025E-21  2.3121697E-26
  63    4  -5.95694E-02  0.0001176358 -3.1627389E-08 -4.5257705E-12 -2.2253082E-15 -1.7012513E-18 -1.0523943E-21  3.3441067E-26
  63    5  -5.83962E-02  0.0001170019 -3.1764515E-08 -4.6165051E-12 -2.3119476E-15 -1.7643188E-18 -1.0498139E-21  3.8833458E-26
  63    6  -5.69967E-02  0.0001162375 -3.1932737E-08 -4.7300555E-12 -2.4200723E-15 -1.8397901E-18 -1.0466874E-21  3.3265434E-26
  63    7  -5.53757E-02  0.0001153406 -3.2134297E-08 -4.8692430E-12 -2.5519323E-15 -1.9276025E-18 -1.0444704E-21  8.6161221E-27
  63    8  -5.35385E-02  0.0001143085 -3.2372020E-08 -5.0375867E-12 -2.7101512E-15 -2.0279084E-18 -1.0462591E-21 -4.5241945E-26
  63    9  -5.14914E-02  0.0001131382 -3.2649438E-08 -5.2394104E-12 -2.8977617E-15 -2.1414075E-18 -1.0575385E-21 -1.3980306E-25
  63   10  -4.92418E-02  0.0001118258 -3.2970931E-08 -5.4799671E-12 -3.1182960E-15 -2.2698659E-18 -1.0868642E-21 -2.8604481E-25
  64    0  -4.43317E-02  0.0001011868 -3.1925050E-08 -5.3544010E-12 -2.6293217E-15 -1.3100891E-18 -5.4383623E-22  9.7563736E-25
  64    1  -4.41295E-02  0.0001010590 -3.1957240E-08 -5.3754883E-12 -2.6424561E-15 -1.3165362E-18 -5.2973751E-22  1.0413832E-24
  64    2  -4.37258E-02  0.0001008031 -3.2022000E-08 -5.4179812E-12 -2.6689207E-15 -1.3288985E-18 -4.9869464E-22  1.1782000E-24
  64    3  -4.31221E-02  0.0001004183 -3.2120103E-08 -5.4825135E-12 -2.7090404E-15 -1.3459114E-18 -4.4476111E-22  1.3968242E-24
  64    4  -4.23208E-02  0.0000999033 -3.2252731E-08 -5.5700690E-12 -2.7632813E-15 -1.3652655E-18 -3.5788046E-22  1.7146629E-24
  64    5  -4.13250E-02  0.0000992566 -3.2421505E-08 -5.6819728E-12 -2.8320236E-15 -1.3828751E-18 -2.2287133E-22  2.1558637E-24
  64    6  -4.01386E-02  0.0000984760 -3.2628527E-08 -5.8199086E-12 -2.9153491E-15 -1.3918829E-18 -1.7544583E-23  2.7522887E-24
  64    7  -3.87664E-02  0.0000975589 -3.2876430E-08 -5.9858958E-12 -3.0125697E-15 -1.3810970E-18  2.8958492E-22  3.5434888E-24
  64    8  -3.72139E-02  0.0000965022 -3.3168437E-08 -6.1822085E-12 -3.1214403E-15 -1.3326842E-18  7.4195004E-22  4.5737288E-24
  64    9  -3.54876E-02  0.0000953021 -3.3508421E-08 -6.4111758E-12 -3.2368558E-15 -1.2189955E-18  1.3973680E-21  5.8845635E-24
  64   10  -3.35950E-02  0.0000939539 -3.3900956E-08 -6.6747633E-12 -3.3487776E-15 -9.9839101E-19  2.3287199E-21  7.4971179E-24
  65    0  -3.07639E-02  0.0000848588 -3.2237026E-08 -5.1086827E-12 -1.7411811E-16  4.1925827E-18  6.0205605E-21  1.0761788E-25
  65    1  -3.05943E-02  0.0000847298 -3.2267690E-08 -5.1099732E-12 -1.3227260E-16  4.2629691E-18  6.0130602E-21 -1.0306437E-25
  65    2  -3.02559E-02  0.0000844714 -3.2329038E-08 -5.1115515E-12 -4.6566447E-17  4.4030743E-18  5.9881039E-21 -5.2888897E-25
  65    3  -2.97502E-02  0.0000840829 -3.2421081E-08 -5.1113147E-12  8.7060172E-17  4.6109607E-18  5.9250225E-21 -1.1719441E-24
  65    4  -2.90796E-02  0.0000835631 -3.2543751E-08 -5.1059524E-12  2.7434275E-16  4.8818593E-18  5.7929862E-21 -2.0102229E-24
  65    5  -2.82473E-02  0.0000829107 -3.2696809E-08 -5.0906979E-12  5.2247088E-16  5.2062101E-18  5.5527209E-21 -2.9577488E-24
  65    6  -2.72571E-02  0.0000821238 -3.2879687E-08 -5.0591254E-12  8.3915161E-16  5.5670543E-18  5.1666126E-21 -3.7811880E-24
  65    7  -2.61138E-02  0.0000812002 -3.3091297E-08 -5.0029746E-12  1.2311570E-15  5.9383613E-18  4.6261463E-21 -3.9435024E-24
  65    8  -2.48231E-02  0.0000801374 -3.3329781E-08 -4.9121667E-12  1.7020914E-15  6.2878706E-18  4.0181827E-21 -2.3219981E-24
  65    9  -2.33914E-02  0.0000789326 -3.3592240E-08 -4.7752020E-12  2.2498345E-15  6.5935669E-18  3.6697235E-21  3.2681218E-24
  65   10  -2.18263E-02  0.0000775831 -3.3874498E-08 -4.5801631E-12  2.8657665E-15  6.8948416E-18  4.4410837E-21  1.6790249E-23
  66    0  -2.05056E-02  0.0000704468 -3.0351228E-08 -1.1675458E-12  3.7582858E-15  1.3944806E-17  6.8476778E-20  1.8201856E-22
  66    1  -2.03649E-02  0.0000703250 -3.0360260E-08 -1.1479112E-12  3.8469399E-15  1.4832080E-17  7.1729182E-20  1.8486084E-22
  66    2  -2.00841E-02  0.0000700813 -3.0378257E-08 -1.1077478E-12  4.0454548E-15  1.6746113E-17  7.8502015E-20  1.8980313E-22
  66    3  -1.96646E-02  0.0000697153 -3.0405116E-08 -1.0445511E-12  4.4023568E-15  1.9988912E-17  8.9326302E-20  1.9497120E-22
  66    4  -1.91089E-02  0.0000692265 -3.0440754E-08 -9.5273712E-13  5.0068921E-15  2.5076161E-17  1.0495909E-19  1.9633776E-22
  66    5  -1.84196E-02  0.0000686142 -3.0485149E-08 -8.2034948E-13  6.0133288E-15  3.2818976E-17  1.2626077E-19  1.8569516E-22
  66    6  -1.76006E-02  0.0000678771 -3.0538292E-08 -6.2294953E-13  7.6805516E-15  4.4438260E-17  1.5384954E-19  1.4683634E-22
  66    7  -1.66563E-02  0.0000670137 -3.0599863E-08 -3.1249034E-13  1.0433413E-14  6.1712662E-17  1.8727270E-19  4.8295669E-23
  66    8  -1.55919E-02  0.0000660215 -3.0668274E-08  2.0260928E-13  1.4953102E-14  8.7116029E-17  2.2315625E-19 -1.6936292E-22
  66    9  -1.44134E-02  0.0000648969 -3.0738364E-08  1.0907208E-12  2.2294720E-14  1.2387161E-16  2.5146023E-19 -6.1549560E-22
  66   10  -1.31276E-02  0.0000636343 -3.0796512E-08  2.6504773E-12  3.4011523E-14  1.7568136E-16  2.4850805E-19 -1.4821668E-21
  67    0  -1.27525E-02  0.0000582455 -2.6044684E-08  2.3233753E-11  1.1926967E-13  3.9364449E-16 -9.4093791E-19 -1.1497708E-20
  67    1  -1.26357E-02  0.0000581240 -2.5980645E-08  2.4005427E-11  1.2167525E-13  3.9872947E-16 -9.8930284E-19 -1.1872473E-20
  67    2  -1.24028E-02  0.0000578802 -2.5844340E-08  2.5596818E-11  1.2648315E-13  4.0871699E-16 -1.0891161E-18 -1.2644620E-20
  67    3  -1.20550E-02  0.0000575133 -2.5618269E-08  2.8103757E-11  1.3364514E-13  4.2319018E-16 -1.2456147E-18 -1.3859015E-20
  67    4  -1.15945E-02  0.0000570220 -2.5273192E-08  3.1666132E-11  1.4300481E-13  4.4134789E-16 -1.4660219E-18 -1.5581907E-20
  67    5  -1.10238E-02  0.0000564060 -2.4764354E-08  3.6456605E-11  1.5413638E-13  4.6181560E-16 -1.7554389E-18 -1.7896008E-20
  67    6  -1.03459E-02  0.0000556683 -2.4024639E-08  4.2651120E-11  1.6608027E-13  4.8220679E-16 -2.1095408E-18 -2.0883182E-20
  67    7  -9.56387E-03  0.0000548216 -2.2951865E-08  5.0342751E-11  1.7693059E-13  4.9823292E-16 -2.5043549E-18 -2.4574378E-20
  67    8  -8.68000E-03  0.0000539081 -2.1379555E-08  5.9320896E-11  1.8280138E-13  5.0252859E-16 -2.8602694E-18 -2.8816795E-20
  67    9  -7.69206E-03  0.0000530622 -1.8982044E-08  6.8370151E-11  1.7544834E-13  4.8156738E-16 -2.9807873E-18 -3.2798740E-20
  67   10  -6.57595E-03  0.0000527989 -1.4797774E-08  7.2558668E-11  1.3301916E-13  3.9652387E-16 -2.3587229E-18 -3.2648242E-20


==> anc/SupplementaryMaterial/RovibStructure/fit_levels_Su_Rb87.out <==
reading  fit_levels_Su_Rb87.inp  ...
read in  748  energy levels
restricting to first  451  levels
E0 =  -80.3083
Optimizing:
Y(1,0)  =  we
Y(2,0)  = -wexe
Y(3,0)  =  weye
Y(4,0)  =  weze
Y(0,1)  =  Be
Y(0,2)  = -De
Y(0,3)  =  He
Y(0,4)  =  Le
Y(1,1)  = -alpha_e
Y(1,2)  = -beta_e
Y(2,1)  =  gamma_e

optimizing  11  parameters in Dunham expansion

 Parameter           Value 
-------------------------------
Y(1,0) =       3.723177680675 
Y(2,0) =      -0.051251219688 
Y(3,0) =       0.000022920417 
Y(4,0) =       0.000002973325 
Y(0,1) =       0.002557424324 
Y(0,2) =       0.000001692777 
Y(0,3) =      -0.000000018863 
Y(0,4) =       0.000000000077 
Y(1,1) =      -0.000037781033 
Y(1,2) =      -0.000000009191 
Y(2,1) =      -0.000000139333 
-------------------------------


 v   J            E(calc)               E(ori)                Delta
--------------------------------------------------------------------------------------
  0   0     -78.459520913700     -78.460500000000       0.000979086300
  0   1     -78.454437312686     -78.455200000000       0.000762687314
  0   2     -78.444233119245     -78.444800000000       0.000566880755
  0   3     -78.428846816108     -78.429200000000       0.000353183892
  0   4     -78.408214167712     -78.408400000000       0.000185832288
  0   5     -78.382293122577     -78.382300000000       0.000006877423
  0   6     -78.351082439811     -78.351100000000       0.000017560189
  0   7     -78.314621545406     -78.314700000000       0.000078454594
  0   8     -78.272956000463     -78.273000000000       0.000043999537
  0   9     -78.226049839885     -78.226200000000       0.000150160115
  0  10     -78.173622916510     -78.174100000000       0.000477083490
  1   0     -74.838756314421     -74.840500000000       0.001743685579
  1   1     -74.833748869569     -74.835400000000       0.001651130431
  1   2     -74.823697209022     -74.825100000000       0.001402790978
  1   3     -74.808540256659     -74.809700000000       0.001159743341
  1   4     -74.788214438631     -74.789200000000       0.000985561369
  1   5     -74.762678585752     -74.763500000000       0.000821414248
  1   6     -74.731932559991     -74.732700000000       0.000767440009
  1   7     -74.696017110775     -74.696800000000       0.000782889225
  1   8     -74.654979343212     -74.655800000000       0.000820656788
  1   9     -74.608785056786     -74.609600000000       0.000814943214
  1  10     -74.557156089488     -74.558300000000       0.001143910512
  2   0     -71.320201644340     -71.322200000000       0.001998355660
  2   1     -71.315270912982     -71.317100000000       0.001829087018
  2   2     -71.305372899995     -71.307000000000       0.001627100005
  2   3     -71.290446970404     -71.291900000000       0.001453029596
  2   4     -71.270430212077     -71.271600000000       0.001169787923
  2   5     -71.245282338119     -71.246400000000       0.001117661881
  2   6     -71.215004313359     -71.216000000000       0.000995686641
  2   7     -71.179638210662     -71.180600000000       0.000961789338
  2   8     -71.139232679142     -71.140200000000       0.000967320858
  2   9     -71.093755282865     -71.094700000000       0.000944717135
  2  10     -71.042929844972     -71.044200000000       0.001270155028
  3   0     -67.903576661352     -67.905400000000       0.001823338648
  3   1     -67.898723200820     -67.900500000000       0.001776799180
  3   2     -67.888979950060     -67.890500000000       0.001520049940
  3   3     -67.874286715239     -67.875600000000       0.001313284761
  3   4     -67.854581245945     -67.855600000000       0.001018754055
  3   5     -67.829824137571     -67.830700000000       0.000875862429
  3   6     -67.800017457811     -67.800900000000       0.000882542189
  3   7     -67.765204602963     -67.766000000000       0.000795397037
  3   8     -67.725435766150     -67.726200000000       0.000764233850
  3   9     -67.680680276016     -67.681400000000       0.000719723984
  3  10     -67.630663940858     -67.631600000000       0.000936059142
  4   0     -64.588529763551     -64.590000000000       0.001470236449
  4   1     -64.583754131179     -64.585100000000       0.001345868821
  4   2     -64.574166757311     -64.575300000000       0.001133242689
  4   3     -64.559707889259     -64.560600000000       0.000892110741
  4   4     -64.540315938330     -64.541000000000       0.000684061670
  4   5     -64.515952382204     -64.516500000000       0.000547617796
  4   6     -64.486620391441     -64.487000000000       0.000379608559
  4   7     -64.452364685772     -64.452700000000       0.000335314228
  4   8     -64.413237002328     -64.413500000000       0.000262997672
  4   9     -64.369208434334     -64.369500000000       0.000291565666
  4  10     -64.320006775239     -64.320500000000       0.000493224761
  5   0     -61.374637989230     -61.375600000000       0.000962010770
  5   1     -61.369940742351     -61.370700000000       0.000759257649
  5   2     -61.360510360040     -61.361100000000       0.000589639960
  5   3     -61.346287530756     -61.346600000000       0.000312469244
  5   4     -61.327211327522     -61.327300000000       0.000088672478
  5   5     -61.303244110310     -61.303200000000      -0.000044110310
  5   6     -61.274390152541     -61.274300000000      -0.000090152541
  5   7     -61.240695497381     -61.240600000000      -0.000095497381
  5   8     -61.202213425969     -61.202000000000      -0.000213425969
  5   9     -61.158916796112     -61.158600000000      -0.000316796112
  5  10     -61.110535386408     -61.110400000000      -0.000135386408
  6   0     -58.261407016878     -58.261900000000       0.000492983122
  6   1     -58.256788712825     -58.257100000000       0.000311287175
  6   2     -58.247516436737     -58.247600000000       0.000083563263
  6   3     -58.233531318220     -58.233400000000      -0.000131318220
  6   4     -58.214773092013     -58.214400000000      -0.000373092013
  6   5     -58.191205000379     -58.190700000000      -0.000505000379
  6   6     -58.162832419601     -58.162300000000      -0.000532419601
  6   7     -58.129702716280     -58.129100000000      -0.000602716280
  6   8     -58.091870715565     -58.091200000000      -0.000670715565
  6   9     -58.049311039839     -58.048500000000      -0.000811039839
  6  10     -58.001755452856     -58.001100000000      -0.000655452856
  7   0     -55.248271165186     -55.248300000000       0.000028834814
  7   1     -55.243732361291     -55.243700000000      -0.000032361291
  7   2     -55.234619306092     -55.234400000000      -0.000219306092
  7   3     -55.220873570341     -55.220400000000      -0.000473570341
  7   4     -55.202435550492     -55.201700000000      -0.000735550492
  7   5     -55.179269371100     -55.178400000000      -0.000869371100
  7   6     -55.151381511310     -55.150500000000      -0.000881511310
  7   7     -55.118820661159     -55.117800000000      -0.001020661159
  7   8     -55.081643189802     -55.080600000000      -0.001043189802
  7   9     -55.039825484204     -55.038600000000      -0.001225484204
  7  10     -54.993101293271     -54.992000000000      -0.001101293271
  8   0     -52.334593393039     -52.334500000000      -0.000093393039
  8   1     -52.330134646635     -52.329900000000      -0.000234646635
  8   2     -52.321181926992     -52.320700000000      -0.000481926992
  8   3     -52.307677246004     -52.307000000000      -0.000677246004
  8   4     -52.289561661846     -52.288700000000      -0.000861661846
  8   5     -52.266800181360     -52.265800000000      -0.001000181360
  8   6     -52.239400386556     -52.238300000000      -0.001100386556
  8   7     -52.207412290905     -52.206300000000      -0.001112290905
  8   8     -52.170893807569     -52.169600000000      -0.001293807569
  8   9     -52.129823088095     -52.128400000000      -0.001423088095
  8  10     -52.083935866540     -52.082700000000      -0.001235866540
  9   0     -49.519665299524     -49.519600000000      -0.000065299524
  9   1     -49.515287167944     -49.515100000000      -0.000187167944
  9   2     -49.506495898521     -49.506100000000      -0.000395898521
  9   3     -49.493233944296     -49.492600000000      -0.000633944296
  9   4     -49.475443025159     -49.474600000000      -0.000843025159
  9   5     -49.453089030245     -49.452100000000      -0.000989030245
  9   6     -49.426180644423     -49.425200000000      -0.000980644423
  9   7     -49.394769204602     -49.393700000000      -0.001069204602
  9   8     -49.358914167952     -49.357700000000      -0.001214167952
  9   9     -49.318595450597     -49.317300000000      -0.001295450597
  9  10     -49.273550771749     -49.272300000000      -0.001250771749
 10   0     -46.802707123923     -46.802800000000       0.000092876077
 10   1     -46.798410164500     -46.798400000000      -0.000010164500
 10   2     -46.789781459964     -46.789600000000      -0.000181459964
 10   3     -46.776763904500     -46.776400000000      -0.000363904500
 10   4     -46.759299879716     -46.758700000000      -0.000599879716
 10   5     -46.737356157037     -46.736600000000      -0.000756157037
 10   6     -46.710942524196     -46.710200000000      -0.000742524196
 10   7     -46.680111641535     -46.679300000000      -0.000811641535
 10   8     -46.644924510233     -46.644000000000      -0.000924510233
 10   9     -46.605362810993     -46.604300000000      -0.001062810993
 10  10     -46.561166248181     -46.560200000000      -0.000966248181
 11   0     -44.182867745719     -44.183200000000       0.000332254281
 11   1     -44.178652515786     -44.178900000000       0.000247484214
 11   2     -44.170187490803     -44.170300000000       0.000112509197
 11   3     -44.157416006098     -44.157300000000      -0.000116006098
 11   4     -44.140281104999     -44.140000000000      -0.000281104999
 11   5     -44.118750441220     -44.118300000000      -0.000450441220
 11   6     -44.092834905356     -44.092400000000      -0.000434905356
 11   7     -44.062588481186     -44.062100000000      -0.000488481186
 11   8     -44.028073713894     -44.027500000000      -0.000573713894
 11   9     -43.989274048766     -43.988500000000      -0.000774048766
 11  10     -43.945931175319     -43.945300000000      -0.000631175319
 12   0     -41.659224684592     -41.659700000000       0.000475315408
 12   1     -41.655091741482     -41.655500000000       0.000408258518
 12   2     -41.646791510717     -41.647000000000       0.000208489283
 12   3     -41.634267768770     -41.634300000000       0.000032231230
 12   4     -41.617464220688     -41.617300000000      -0.000164220688
 12   5     -41.596349402473     -41.596100000000      -0.000249402473
 12   6     -41.570935307584     -41.570700000000      -0.000235307584
 12   7     -41.541277243234     -41.541000000000      -0.000277243234
 12   8     -41.507439298616     -41.507000000000      -0.000439298616
 12   9     -41.469406683595     -41.468900000000      -0.000506683595
 12  10     -41.426923072842     -41.426500000000      -0.000423072842
 13   0     -39.230784100421     -39.231400000000       0.000615899579
 13   1     -39.226734001466     -39.227300000000       0.000565998534
 13   2     -39.218599679585     -39.219000000000       0.000400320415
 13   3     -39.206325352395     -39.206500000000       0.000174647605
 13   4     -39.189855386660     -39.189900000000       0.000044613340
 13   5     -39.169159200674     -39.169100000000      -0.000059200674
 13   6     -39.144249890758     -39.144100000000      -0.000149890758
 13   7     -39.115184087558     -39.115100000000      -0.000084087558
 13   8     -39.082027424277     -39.081800000000      -0.000227424277
 13   9     -39.044766875360     -39.044400000000      -0.000366875360
 13  10     -39.003148100629     -39.002900000000      -0.000248100629
 14   0     -36.896480793282     -36.897200000000       0.000719206718
 14   1     -36.892514095815     -36.893200000000       0.000685904185
 14   2     -36.884546797483     -36.885000000000       0.000453202517
 14   3     -36.872523557050     -36.872800000000       0.000276442950
 14   4     -36.856389402994     -36.856500000000       0.000110597006
 14   5     -36.836114635901     -36.836200000000       0.000085364099
 14   6     -36.811713454954     -36.811800000000       0.000086545046
 14   7     -36.783243814236     -36.783300000000       0.000056185764
 14   8     -36.750772890954     -36.750800000000       0.000027109046
 14   9     -36.714289424136     -36.714200000000      -0.000089424136
 14  10     -36.673541058757     -36.673500000000      -0.000041058757
 15   0     -34.655178203450     -34.655900000000       0.000721796550
 15   1     -34.651295464805     -34.652000000000       0.000704535195
 15   2     -34.643496304688     -34.644000000000       0.000503695312
 15   3     -34.631725823009     -34.632100000000       0.000374176991
 15   4     -34.615929709964     -34.616100000000       0.000170290036
 15   5     -34.596079148429     -34.596200000000       0.000120851571
 15   6     -34.572189440448     -34.572300000000       0.000110559552
 15   7     -34.544319863541     -34.544500000000       0.000180136459
 15   8     -34.512539138922     -34.512700000000       0.000160861078
 15   9     -34.476837770200     -34.476800000000      -0.000037770200
 15  10     -34.436965387500     -34.437100000000       0.000134612500
 16   0     -32.505668411398     -32.506400000000       0.000731588602
 16   1     -32.501870188908     -32.502500000000       0.000629811092
 16   2     -32.494240281672     -32.494700000000       0.000459718328
 16   3     -32.482724230745     -32.483000000000       0.000275769255
 16   4     -32.467268388043     -32.467400000000       0.000131611957
 16   5     -32.447844818730     -32.448000000000       0.000155181270
 16   6     -32.424469927713     -32.424600000000       0.000130072287
 16   7     -32.397204315947     -32.397400000000       0.000195684053
 16   8     -32.366118248655     -32.366200000000       0.000081751345
 16   9     -32.331203994023     -32.331200000000      -0.000003994023
 16  10     -32.292213167332     -32.292300000000       0.000086832668
 17   0     -30.446672137799     -30.447300000000       0.000627862201
 17   1     -30.442958988795     -30.443500000000       0.000541011205
 17   2     -30.435499449107     -30.435800000000       0.000300550893
 17   3     -30.424239500932     -30.424400000000       0.000160499068
 17   4     -30.409126157903     -30.409200000000       0.000073842097
 17   5     -30.390132367476     -30.390200000000       0.000067632524
 17   6     -30.367275637421     -30.367400000000       0.000124362579
 17   7     -30.340617892126     -30.340800000000       0.000182107874
 17   8     -30.310230940823     -30.310400000000       0.000169059177
 17   9     -30.276108816278     -30.276200000000       0.000091183722
 17  10     -30.238005118925     -30.238200000000       0.000194881075
 18   0     -28.476838743521     -28.477400000000       0.000561256479
 18   1     -28.473211225338     -28.473600000000       0.000388774662
 18   2     -28.465923167862     -28.466200000000       0.000276832138
 18   3     -28.454920994437     -28.455100000000       0.000179005563
 18   4     -28.440152380414     -28.440200000000       0.000047619586
 18   5     -28.421591155538     -28.421700000000       0.000108844462
 18   6     -28.399255930441     -28.399400000000       0.000144069559
 18   7     -28.373209952948     -28.373400000000       0.000190047052
 18   8     -28.343526576297     -28.343700000000       0.000173423703
 18   9     -28.310201597835     -28.310300000000       0.000098402165
 18  10     -28.272990603149     -28.273200000000       0.000209396851
 19   0     -26.594746229634     -26.595200000000       0.000453770366
 19   1     -26.591204899604     -26.591600000000       0.000395100396
 19   2     -26.584089439006     -26.584400000000       0.000310560994
 19   3     -26.573346712330     -26.573500000000       0.000153287670
 19   4     -26.558925056644     -26.559000000000       0.000074943356
 19   5     -26.540799183982     -26.540900000000       0.000100816018
 19   6     -26.518988807841     -26.519200000000       0.000211192159
 19   7     -26.493558499480     -26.493800000000       0.000241500520
 19   8     -26.464583156145     -26.464800000000       0.000216843855
 19   9     -26.432060339762     -26.432300000000       0.000239660238
 19  10     -26.395747621071     -26.396100000000       0.000352378929
 20   0     -24.798901237403     -24.799400000000       0.000498762597
 20   1     -24.795446652859     -24.795800000000       0.000353347141
 20   2     -24.788504903805     -24.788800000000       0.000295096195
 20   3     -24.778023295877     -24.778200000000       0.000176704123
 20   4     -24.763950827859     -24.764100000000       0.000149172141
 20   5     -24.746263094077     -24.746400000000       0.000136905923
 20   6     -24.724980910889     -24.725200000000       0.000219089111
 20   7     -24.700170172990     -24.700500000000       0.000329827010
 20   8     -24.671907321633     -24.672300000000       0.000392678367
 20   9     -24.640191683325     -24.640500000000       0.000308316675
 20  10     -24.604782813958     -24.605300000000       0.000517186042
 21   0     -23.087739048293     -23.088300000000       0.000560951707
 21   1     -23.084371766568     -23.084800000000       0.000428233432
 21   2     -23.077604843724     -23.078000000000       0.000395156276
 21   3     -23.067386026542     -23.067600000000       0.000213973458
 21   4     -23.053664975524     -23.053900000000       0.000235024476
 21   5     -23.036418167286     -23.036700000000       0.000281832714
 21   6     -23.015667521049     -23.016100000000       0.000432478951
 21   7     -22.991480254941     -22.992000000000       0.000519745059
 21   8     -22.963934354225     -22.964500000000       0.000565645775
 21   9     -22.933030909989     -22.933600000000       0.000569090011
 21  10     -22.898531463275     -22.899200000000       0.000668536725
 22   0     -21.459623583968     -21.460100000000       0.000476416032
 22   1     -21.456344162394     -21.456800000000       0.000455837606
 22   2     -21.449753180426     -21.450100000000       0.000346819574
 22   3     -21.439798825988     -21.440000000000       0.000201174012
 22   4     -21.426431421303     -21.426600000000       0.000168578697
 22   5     -21.409628325273     -21.409900000000       0.000271674727
 22   6     -21.389412559983     -21.389800000000       0.000387440017
 22   7     -21.365852666998     -21.366400000000       0.000547333002
 22   8     -21.339028175586     -21.339700000000       0.000671824414
 22   9     -21.308941941416     -21.309600000000       0.000658058584
 22  10     -21.275357490684     -21.276100000000       0.000742509316
 23   0     -19.912847406288     -19.913000000000       0.000152593712
 23   1     -19.909656402198     -19.909700000000       0.000043597802
 23   2     -19.903242475772     -19.903200000000      -0.000042475772
 23   3     -19.893554256078     -19.893500000000      -0.000054256078
 23   4     -19.880542727055     -19.880400000000      -0.000142727055
 23   5     -19.864186129898     -19.864200000000       0.000013870102
 23   6     -19.844508589553     -19.844700000000       0.000191410447
 23   7     -19.821579971020     -19.821900000000       0.000320028980
 23   8     -19.795481347576     -19.795900000000       0.000418652424
 23   9     -19.766217339469     -19.766600000000       0.000382660531
 23  10     -19.733553458047     -19.734100000000       0.000546541953
 24   0     -18.445631717313     -18.445100000000      -0.000531717313
 24   1     -18.442529688040     -18.442000000000      -0.000529688040
 24   2     -18.436293931821     -18.435700000000      -0.000593931821
 24   3     -18.426873518869     -18.426200000000      -0.000673518869
 24   4     -18.414220094841     -18.413500000000      -0.000720094841
 24   5     -18.398312783221     -18.397700000000      -0.000612783221
 24   6     -18.379176811819     -18.378800000000      -0.000376811819
 24   7     -18.356883369068     -18.356700000000      -0.000183369068
 24   8     -18.331515072255     -18.331400000000      -0.000115072255
 24   9     -18.303078306206     -18.303000000000      -0.000078306206
 24  10     -18.271340567424     -18.271400000000       0.000059432576
 25   0     -17.056126359300     -17.055000000000      -0.001126359300
 25   1     -17.053113862178     -17.051900000000      -0.001213862178
 25   2     -17.047057390832     -17.045800000000      -0.001257390832
 25   3     -17.037906456621     -17.036600000000      -0.001306456621
 25   4     -17.025613366919     -17.024300000000      -0.001313366919
 25   5     -17.010158127500     -17.009000000000      -0.001158127500
 25   6     -16.991567069037     -16.990600000000      -0.000967069037
 25   7     -16.969912703400     -16.969100000000      -0.000812703400
 25   8     -16.945279191880     -16.944600000000      -0.000679191880
 25   9     -16.917674683886     -16.917000000000      -0.000674683886
 25  10     -16.886868661072     -16.886400000000      -0.000468661072
 26   0     -15.742409814707     -15.740900000000      -0.001509814707
 26   1     -15.739487407068     -15.737900000000      -0.001587407068
 26   2     -15.733611335260     -15.732000000000      -0.001611335260
 26   3     -15.724731551789     -15.723100000000      -0.001631551789
 26   4     -15.712801025744     -15.711200000000      -0.001601025744
 26   5     -15.697800645191     -15.696300000000      -0.001500645191
 26   6     -15.679757843665     -15.678500000000      -0.001257843665
 26   7     -15.658746456471     -15.657700000000      -0.001046456471
 26   8     -15.634852188908     -15.633900000000      -0.000952188908
 26   9     -15.608084954964     -15.607200000000      -0.000884954964
 26  10     -15.578216221447     -15.577500000000      -0.000716221447
 27   0     -14.502489206186     -14.501200000000      -0.001289206186
 27   1     -14.499657445363     -14.498300000000      -0.001357445363
 27   2     -14.493962887760     -14.492500000000      -0.001462887760
 27   3     -14.485355927027     -14.483900000000      -0.001455927027
 27   4     -14.473790193971     -14.472400000000      -0.001390193971
 27   5     -14.459247458949     -14.458000000000      -0.001247458949
 27   6     -14.441756258357     -14.440700000000      -0.001056258357
 27   7     -14.421391750936     -14.420600000000      -0.000791750936
 27   8     -14.398241185992     -14.397600000000      -0.000641185992
 27   9     -14.372316242095     -14.371700000000      -0.000616242095
 27  10     -14.343390371204     -14.343000000000      -0.000390371204
 28   0     -13.334300296592     -13.333500000000      -0.000800296592
 28   1     -13.331559739918     -13.330700000000      -0.000859739918
 28   2     -13.326047811185     -13.325200000000      -0.000847811185
 28   3     -13.317715345188     -13.316800000000      -0.000915345188
 28   4     -13.306516634453     -13.305700000000      -0.000816634453
 28   5     -13.292434331626     -13.291800000000      -0.000634331626
 28   6     -13.275498075965     -13.275100000000      -0.000398075966
 28   7     -13.255784349647     -13.255600000000      -0.000184349647
 28   8     -13.233381945986     -13.233400000000       0.000018054014
 28   9     -13.208304308131     -13.208300000000      -0.000004308132
 28  10     -13.180326873195     -13.180500000000       0.000173126805
 29   0     -12.235707488974     -12.235600000000      -0.000107488974
 29   1     -12.233058693782     -12.232900000000      -0.000158693782
 29   2     -12.227730508585     -12.227500000000      -0.000230508585
 29   3     -12.219674209323     -12.219500000000      -0.000174209323
 29   4     -12.208844750241     -12.208700000000      -0.000144750241
 29   5     -12.195225666273     -12.195300000000       0.000074333727
 29   6     -12.178847699541     -12.179100000000       0.000252300459
 29   7     -12.159788655656     -12.160300000000       0.000511344344
 29   8     -12.138138871941     -12.138800000000       0.000661128059
 29   9     -12.113913556124     -12.114700000000       0.000786443876
 29  10     -12.086890130471     -12.087800000000       0.000909869529
 30   0     -11.204503826582     -11.205100000000       0.000596173418
 30   1     -11.201947350204     -11.202500000000       0.000552649796
 30   2     -11.196804023209     -11.197300000000       0.000495976791
 30   3     -11.189025562682     -11.189500000000       0.000474437318
 30   4     -11.178567584583     -11.179200000000       0.000632415417
 30   5     -11.165414506138     -11.166200000000       0.000785493862
 30   6     -11.149598172333     -11.150600000000       0.001001827667
 30   7     -11.131197712212     -11.132500000000       0.001302287788
 30   8     -11.110305007105     -11.111700000000       0.001394992895
 30   9     -11.086937029323     -11.088400000000       0.001462970677
 30  10     -11.060873186282     -11.062500000000       0.001626813718
 31   0     -10.238410992864     -10.239500000000       0.001089007136
 31   1     -10.235947392633     -10.237000000000       0.001052607367
 31   2     -10.230990038506     -10.232000000000       0.001009961494
 31   3     -10.223491088711     -10.224500000000       0.001008911289
 31   4     -10.213406820928     -10.214500000000       0.001093179072
 31   5     -10.200722534671     -10.202000000000       0.001277465329
 31   6     -10.185471177789     -10.187000000000       0.001528822211
 31   7     -10.167733202761     -10.169500000000       0.001766797239
 31   8     -10.147602034927     -10.149500000000       0.001897965073
 31   9     -10.125096411175     -10.127000000000       0.001903588825
 31  10     -10.099997724075     -10.102000000000       0.002002275925
 32   0      -9.335079311464      -9.336300000000       0.001220688536
 32   1      -9.332709144714      -9.333900000000       0.001190855286
 32   2      -9.327938878120      -9.329100000000       0.001161121880
 32   3      -9.320721111057      -9.321900000000       0.001178888943
 32   4      -9.311012782920      -9.312200000000       0.001187217080
 32   5      -9.298800075516      -9.300200000000       0.001399924484
 32   6      -9.284117039554      -9.285700000000       0.001582960446
 32   7      -9.267045450951      -9.268900000000       0.001854549049
 32   8      -9.247680279051      -9.249700000000       0.002019720949
 32   9      -9.226042025325      -9.228000000000       0.001957974675
 32  10      -9.201914067495      -9.204000000000       0.002085932505
 33   0      -8.492087746228      -8.493100000000       0.001012253772
 33   1      -8.489811570291      -8.490800000000       0.000988429709
 33   2      -8.485229505896      -8.486100000000       0.000870494104
 33   3      -8.478294593563      -8.479200000000       0.000905406437
 33   4      -8.468964434404      -8.469900000000       0.000935565596
 33   5      -8.457226092517      -8.458400000000       0.001173907483
 33   6      -8.443114721473      -8.444500000000       0.001385278527
 33   7      -8.426713420624      -8.428300000000       0.001586579376
 33   8      -8.408118703322      -8.409800000000       0.001681296678
 33   9      -8.387352835618      -8.389000000000       0.001647164382
 33  10      -8.364201180387      -8.365900000000       0.001698819613
 34   0      -7.706943901197      -7.707400000000       0.000456098803
 34   1      -7.704762273407      -7.705100000000       0.000337726593
 34   2      -7.700369525877      -7.700700000000       0.000330474123
 34   3      -7.693719140271      -7.694000000000       0.000280859729
 34   4      -7.684769379423      -7.685100000000       0.000330620577
 34   5      -7.673508189717      -7.674000000000       0.000491810283
 34   6      -7.659971827588      -7.660700000000       0.000728172412
 34   7      -7.644244715823      -7.645100000000       0.000855284177
 34   8      -7.626424911783      -7.627300000000       0.000875088217
 34   9      -7.606536446097      -7.607400000000       0.000863553903
 34  10      -7.584366666793      -7.585200000000       0.000833333207
 35   0      -6.977084020613      -6.976700000000      -0.000384020613
 35   1      -6.974997498301      -6.974600000000      -0.000397498301
 35   2      -6.970795182301      -6.970300000000      -0.000495182301
 35   3      -6.964430995424      -6.963900000000      -0.000530995424
 35   4      -6.955863862216      -6.955400000000      -0.000463862216
 35   5      -6.945082611356      -6.944700000000      -0.000382611356
 35   6      -6.932124602140      -6.931900000000      -0.000224602140
 35   7      -6.917075580789      -6.917000000000      -0.000075580789
 35   8      -6.900035148673      -6.900000000000      -0.000035148673
 35   9      -6.881029101001      -6.880800000000      -0.000229101001
 35  10      -6.859846770954      -6.859500000000      -0.000346770954
 36   0      -6.299872988913      -6.298700000000      -0.001172988913
 36   1      -6.297882129413      -6.296600000000      -0.001282129413
 36   2      -6.293871359610      -6.292500000000      -0.001371359610
 36   3      -6.287795043458      -6.286400000000      -0.001395043458
 36   4      -6.279612767224      -6.278200000000      -0.001412767224
 36   5      -6.269314241873      -6.268000000000      -0.001314241873
 36   6      -6.256937929567      -6.255800000000      -0.001137929567
 36   7      -6.242570899961      -6.241500000000      -0.001070899961
 36   8      -6.226314298432      -6.225200000000      -0.001114298432
 36   9      -6.208195684769      -6.206800000000      -0.001395684769
 36  10      -6.188006377308      -6.186500000000      -0.001506377308
 37   0      -5.672604330735      -5.670900000000      -0.001704330735
 37   1      -5.670709691380      -5.668900000000      -0.001809691380
 37   2      -5.666891582439      -5.665000000000      -0.001891582439
 37   3      -5.661104809011      -5.659200000000      -0.001904809012
 37   4      -5.653309619082      -5.651400000000      -0.001909619082
 37   5      -5.643496605906      -5.641600000000      -0.001896605906
 37   6      -5.631705334506      -5.629900000000      -0.001805334506
 37   7      -5.618024197975      -5.616200000000      -0.001824197975
 37   8      -5.602555885696      -5.600600000000      -0.001955885696
 37   9      -5.585329722040      -5.583100000000      -0.002229722040
 37  10      -5.566139010492      -5.563600000000      -0.002539010492
 38   0      -5.092500210915      -5.091100000000      -0.001400210915
 38   1      -5.090702349038      -5.089200000000      -0.001502349038
 38   2      -5.087078015624      -5.085500000000      -0.001578015624
 38   3      -5.081582456920      -5.079900000000      -0.001682456920
 38   4      -5.074176582626      -5.072400000000      -0.001776582626
 38   5      -5.064851868289      -5.063100000000      -0.001751868289
 38   6      -5.053648981794      -5.051900000000      -0.001748981794
 38   7      -5.040657639668      -5.038900000000      -0.001757639668
 38   8      -5.025982075302      -5.024000000000      -0.001982075302
 38   9      -5.009653377647      -5.007200000000      -0.002453377647
 38  10      -4.991466835342      -4.988700000000      -0.002766835342
 39   0      -4.556711434485      -4.556800000000       0.000088565515
 39   1      -4.555010907419      -4.555000000000      -0.000010907419
 39   2      -4.551581464199      -4.551500000000      -0.000081464199
 39   3      -4.546378792217      -4.546200000000      -0.000178792217
 39   4      -4.539364462890      -4.539000000000      -0.000364462890
 39   5      -4.530530834056      -4.530200000000      -0.000330834056
 39   6      -4.519919676463      -4.519500000000      -0.000419676463
 39   7      -4.507622030072      -4.507100000000      -0.000522030072
 39   8      -4.493743672283      -4.492900000000      -0.000843672283
 39   9      -4.478317456625      -4.476900000000      -0.001417456625
 39  10      -4.461140656892      -4.459200000000      -0.001940656892
 40   0      -4.062317446679      -4.065900000000       0.003582553321
 40   1      -4.060714811756      -4.064200000000       0.003485188244
 40   2      -4.057481373396      -4.060900000000       0.003418626604
 40   3      -4.052573260134      -4.055800000000       0.003226739866
 40   4      -4.045952705107      -4.049000000000       0.003047294894
 40   5      -4.037612948440      -4.040600000000       0.002987051560
 40   6      -4.027596863746      -4.030400000000       0.002803136254
 40   7      -4.015996814420      -4.018600000000       0.002603185580
 40   8      -4.002920121870      -4.005100000000       0.002179878130
 40   9      -3.988401404206      -3.990000000000       0.001598595794
 40  10      -3.972239920374      -3.973100000000       0.000860079626
 41   0      -3.606326332927      -3.616200000000       0.009873667073
 41   1      -3.604822147480      -3.614600000000       0.009777852520
 41   2      -3.601785828645      -3.611400000000       0.009614171355
 41   3      -3.597173946102      -3.606600000000       0.009426053898
 41   4      -3.590949394705      -3.600100000000       0.009150605295
 41   5      -3.583106296870      -3.592100000000       0.008993703130
 41   6      -3.573688629072      -3.582500000000       0.008811370928
 41   7      -3.562790078142      -3.571300000000       0.008509921858
 41   8      -3.550519509495      -3.558500000000       0.007980490505
 41   9      -3.536913305820      -3.544100000000       0.007186694180
 41  10      -3.521772711217      -3.528100000000       0.006327288783
 42   0      -3.185674818856      -3.205400000000       0.019725181144
 42   1      -3.184269640218      -3.203900000000       0.019630359782
 42   2      -3.181431555574      -3.200900000000       0.019468444426
 42   3      -3.177117575749      -3.196300000000       0.019182424251
 42   4      -3.171291257314      -3.190200000000       0.018908742686
 42   5      -3.163947604976      -3.182600000000       0.018652395024
 42   6      -3.155131698071      -3.173500000000       0.018368301929
 42   7      -3.144938546867      -3.162900000000       0.017961453133
 42   8      -3.133478560785      -3.150800000000       0.017321439215
 42   9      -3.120789887096      -3.137100000000       0.016310112904
 42  10      -3.106675755051      -3.122000000000       0.015324244949
 43   0      -2.797228270293      -2.831600000000       0.034371729707
 43   1      -2.795922655798      -2.830100000000       0.034177344202
 43   2      -2.793283920011      -2.827300000000       0.034016079989
 43   3      -2.789269514902      -2.823000000000       0.033730485098
 43   4      -2.783843658760      -2.817200000000       0.033356341240
 43   5      -2.777002238583      -2.810000000000       0.032997761417
 43   6      -2.768791436570      -2.801400000000       0.032608563430
 43   7      -2.759307586421      -2.791400000000       0.032092413579
 43   8      -2.748662641567      -2.779900000000       0.031237358433
 43   9      -2.736896513860      -2.767000000000       0.030103486140
 43  10      -2.723814417701      -2.752700000000       0.028885582299
 44   0      -2.437780693265      -2.492500000000       0.054719306735
 44   1      -2.436575200244      -2.491100000000       0.054524799756
 44   2      -2.434136927979      -2.488400000000       0.054263072021
 44   3      -2.430423769585      -2.484300000000       0.053876230415
 44   4      -2.425400605069      -2.478900000000       0.053499394931
 44   5      -2.419064203718      -2.472100000000       0.053035796282
 44   6      -2.411461850592      -2.464000000000       0.052538149408
 44   7      -2.402691202829      -2.454500000000       0.051808797171
 44   8      -2.392865757867      -2.443700000000       0.050834242133
 44   9      -2.382027192137      -2.431600000000       0.049572807863
 44  10      -2.369982705194      -2.418100000000       0.048117294806
 45   0      -2.104054733993      -2.186000000000       0.081945266007
 45   1      -2.102949919781      -2.184700000000       0.081750080219
 45   2      -2.100713225704      -2.182100000000       0.081386774296
 45   3      -2.097302986024      -2.178300000000       0.080997013976
 45   4      -2.092684742464      -2.173200000000       0.080515257536
 45   5      -2.086856146602      -2.166800000000       0.079943853398
 45   6      -2.079865586362      -2.159200000000       0.079334413638
 45   7      -2.071812042316      -2.150300000000       0.078487957684
 45   8      -2.062810555908      -2.140100000000       0.077289444092
 45   9      -2.052904568151      -2.128700000000       0.075795431849
 45  10      -2.041903263753      -2.116000000000       0.074096736247
 46   0      -1.792701678901      -1.909800000000       0.117098321099
 46   1      -1.791698100829      -1.908600000000       0.116901899171
 46   2      -1.789664099606      -1.906200000000       0.116535900394
 46   3      -1.786558450638      -1.902600000000       0.116041549362
 46   4      -1.782347357367      -1.897800000000       0.115452642633
 46   5      -1.777029353659      -1.891800000000       0.114770646341
 46   6      -1.770653930301      -1.884700000000       0.114046069699
 46   7      -1.763321391301      -1.876300000000       0.112978608699
 46   8      -1.755148322111      -1.866800000000       0.111651677889
 46   9      -1.746179928324      -1.856000000000       0.109820071676
 46  10      -1.736227379799      -1.844100000000       0.107872620201
 47   0      -1.500301454607      -1.661900000000       0.161598545393
 47   1      -1.499399670009      -1.660800000000       0.161400329991
 47   2      -1.497569476306      -1.658500000000       0.160930523694
 47   3      -1.494770090048      -1.655200000000       0.160429909952
 47   4      -1.490968376397      -1.650700000000       0.159731623603
 47   5      -1.486163751508      -1.645100000000       0.158936248492
 47   6      -1.480406809030      -1.638400000000       0.157993190970
 47   7      -1.473799176406      -1.630500000000       0.156700823594
 47   8      -1.466458983097      -1.621600000000       0.155141016903
 47   9      -1.458433199274      -1.611600000000       0.153166800726
 47  10      -1.449534979952      -1.600400000000       0.150865020048
 48   0      -1.223362627930      -1.440100000000       0.216737372070
 48   1      -1.222563194138      -1.439100000000       0.216536805862
 48   2      -1.220937922620      -1.437000000000       0.216062077380
 48   3      -1.218446471073      -1.433900000000       0.215453528927
 48   4      -1.215056366373      -1.429700000000       0.214643633627
 48   5      -1.210767906966      -1.424400000000       0.213632093034
 48   6      -1.205632789366      -1.418100000000       0.212467210634
 48   7      -1.199753964449      -1.410800000000       0.211046035551
 48   8      -1.193251105683      -1.402500000000       0.209248894317
 48   9      -1.186172947822      -1.393100000000       0.206927052178
 48  10      -1.178334631030      -1.382700000000       0.204365368970
 49   0      -0.958322405886      -1.242400000000       0.284077594114
 49   1      -0.957625880233      -1.241400000000       0.283774119767
 49   2      -0.956206645567      -1.239500000000       0.283293354433
 49   3      -0.954024800728      -1.236600000000       0.282575199272
 49   4      -0.951048534310      -1.232700000000       0.281651465690
 49   5      -0.947279027051      -1.227800000000       0.280520972949
 49   6      -0.942769078325      -1.221900000000       0.279130921675
 49   7      -0.937622962445      -1.215100000000       0.277477037555
 49   8      -0.931961896887      -1.207300000000       0.275338103113
 49   9      -0.925836380982      -1.198600000000       0.272763619018
 49  10      -0.919063540050      -1.188900000000       0.269836459950
 50   0      -0.701546635690      -1.066700000000       0.365153364310
 50   1      -0.700953575510      -1.065800000000       0.364846424490
 50   2      -0.699741492361      -1.064000000000       0.364258507639
 50   3      -0.697870926228      -1.061300000000       0.363429073772
 50   4      -0.695310727425      -1.057600000000       0.362289272575
 50   5      -0.692062958977      -1.053100000000       0.361037041023
 50   6      -0.688181523123      -1.047700000000       0.359518476877
 50   7      -0.683772017610      -1.041300000000       0.357527982390
 50   8      -0.678957203922      -1.034100000000       0.355142796078
 50   9      -0.673789345970      -1.026000000000       0.352210654030
 50  10      -0.668087554227      -1.017000000000       0.348912445773
 51   0      -0.449329804755      -0.911071000000       0.461741195245
 51   1      -0.448840767380      -0.910228000000       0.461387232620
 51   2      -0.447836950414      -0.908542000000       0.460705049586
 51   3      -0.446279334987      -0.906014000000       0.459734665013
 51   4      -0.444137433129      -0.902647000000       0.458509566871
 51   5      -0.441414190158      -0.898442000000       0.457027809842
 51   6      -0.438164611173      -0.893402000000       0.455237388827
 51   7      -0.434495617357      -0.887532000000       0.453036382643
 51   8      -0.430531514202      -0.880835000000       0.450303485798
 51   9      -0.426326330199      -0.873316000000       0.446989669801
 51  10      -0.421701160973      -0.864980000000       0.443278839027
 52   0      -0.197895040692      -0.773518000000       0.575622959308
 52   1      -0.197510583456      -0.772738000000       0.575227416544
 52   2      -0.196716147338      -0.771177000000       0.574460852662
 52   3      -0.195473154615      -0.768838000000       0.573364845385
 52   4      -0.193751779035      -0.765722000000       0.571970220965
 52   5      -0.191555848204      -0.761831000000       0.570275151796
 52   6      -0.188941470086      -0.757168000000       0.568226529914
 52   7      -0.186016889297      -0.751737000000       0.565720110703
 52   8      -0.182907955338      -0.745543000000       0.562635044662
 52   9      -0.179670461279      -0.738589000000       0.558918538721
 52  10      -0.176127487900      -0.730881000000       0.554753512100
 53   0       0.056605888688      -0.652206000000       0.708811888688
 53   1       0.056885208454      -0.651485000000       0.708370208454
 53   2       0.057469149057      -0.650043000000       0.707512149057
 53   3       0.058395847077      -0.647882000000       0.706277847077
 53   4       0.059694467049      -0.645004000000       0.704698467049
 53   5       0.061360299074      -0.641410000000       0.702770299074
 53   6       0.063336132329      -0.637104000000       0.700440132329
 53   7       0.065512398760      -0.632090000000       0.697602398760
 53   8       0.067761704861      -0.626371000000       0.694132704861
 53   9       0.070026492978      -0.619952000000       0.689978492978
 53  10       0.072481697183      -0.612839000000       0.685320697183
 54   0       0.318092575379      -0.545410000000       0.863502575379
 54   1       0.318266200341      -0.544745000000       0.863011200341
 54   2       0.318638530764      -0.543416000000       0.862054530764
 54   3       0.319247262083      -0.541424000000       0.860671262083
 54   4       0.320120897114      -0.538772000000       0.858892897114
 54   5       0.321253843670      -0.535460000000       0.856713843670
 54   6       0.322587788064      -0.531493000000       0.854080788064
 54   7       0.324011838807      -0.526874000000       0.850885838807
 54   8       0.325397058386      -0.521606000000       0.847003058386
 54   9       0.326684124566      -0.515696000000       0.842380124566
 54  10       0.328045986267      -0.509149000000       0.837194986267
 55   0       0.590555971174      -0.451742000000       1.042297971174
 55   1       0.590623343999      -0.451131000000       1.041754343999
 55   2       0.590782949577      -0.449911000000       1.040693949577
 55   3       0.591072042195      -0.448083000000       1.039155042195
 55   4       0.591518462954      -0.445647000000       1.037165462954
 55   5       0.592115737377      -0.442607000000       1.034722737377
 55   6       0.592804448912      -0.438967000000       1.031771448912
 55   7       0.593472382638      -0.434728000000       1.028200382638
 55   8       0.593989057031      -0.429897000000       1.023886057031
 55   9       0.594293385279      -0.424478000000       1.018771385279
 55  10       0.594556331147      -0.418476000000       1.013032331147
 56   0       0.878058387668      -0.370150000000       1.248208387668
 56   1       0.878018951024      -0.369592000000       1.247610951024
 56   2       0.877964717090      -0.368478000000       1.246442717090
 56   3       0.877932499009      -0.366807000000       1.244739499009
 56   4       0.877949476165      -0.364583000000       1.242532476165
 56   5       0.878008291790      -0.361807000000       1.239815291790
 56   6       0.878048426470      -0.358484000000       1.236532426470
 56   7       0.877956341847      -0.354616000000       1.232572341847
 56   8       0.877600012392      -0.350208000000       1.227808012392
 56   9       0.876916586712      -0.345265000000       1.222181586712
 56  10       0.876075043418      -0.339794000000       1.215869043418
 57   0       1.184733496260      -0.299717000000       1.484450496260
 57   1       1.184586692813      -0.299210000000       1.483796692813
 57   2       1.184317504701      -0.298199000000       1.482516504701
 57   3       1.183962303924      -0.296683000000       1.480645303924
 57   4       1.183547608144      -0.294665000000       1.478212608144
 57   5       1.183065178306      -0.292147000000       1.475212178306
 57   6       1.182453392133      -0.289133000000       1.471586392133
 57   7       1.181597387832      -0.285627000000       1.467224387832
 57   8       1.180363595866      -0.281634000000       1.461997595866
 57   9       1.178687400261      -0.277158000000       1.455845400261
 57  10       1.176735794477      -0.272206000000       1.448941794477
 58   0       1.514786328147      -0.239632000000       1.754418328147
 58   1       1.514531600565      -0.239176000000       1.753707600565
 58   2       1.514046343611      -0.238266000000       1.752312343611
 58   3       1.513366488137      -0.236901000000       1.750267488137
 58   4       1.512517890091      -0.235084000000       1.747601890091
 58   5       1.511491428126      -0.232819000000       1.744310428126
 58   6       1.510224377103      -0.230108000000       1.740332377103
 58   7       1.508600551793      -0.226956000000       1.735556551793
 58   8       1.506484838653      -0.223367000000       1.729851838653
 58   9       1.503810857128      -0.219347000000       1.723157857128
 58  10       1.500743615525      -0.214903000000       1.715646615525
 59   0       1.872493274331      -0.189033000000       2.061526274331
 59   1       1.872130065281      -0.188626000000       2.060756065281
 59   2       1.871427624818      -0.187812000000       2.059239624818
 59   3       1.870421442649      -0.186593000000       2.057014442649
 59   4       1.869136713005      -0.184971000000       2.054107713005
 59   5       1.867563432249      -0.182949000000       2.050512432249
 59   6       1.865637772378      -0.180530000000       2.046167772378
 59   7       1.863242224730      -0.177719000000       2.040961224730
 59   8       1.860240131753      -0.174520000000       2.034760131753
 59   9       1.856563348311      -0.170940000000       2.027503348311
 59  10       1.852374897560      -0.166984000000       2.019358897560
 60   0       2.262202085615      -0.146931000000       2.409133085615
 60   1       2.261729837764      -0.146570000000       2.408299837764
 60   2       2.260809099125      -0.145849000000       2.406658099125
 60   3       2.259474918264      -0.144769000000       2.404243918264
 60   4       2.257751827690      -0.143332000000       2.401083827690
 60   5       2.255628941478      -0.141542000000       2.397170941478
 60   6       2.253041328763      -0.139402000000       2.392443328763
 60   7       2.249870157446      -0.136916000000       2.386786157446
 60   8       2.245977225968      -0.134089000000       2.380066225968
 60   9       2.241292624614      -0.130928000000       2.372220624614
 60  10       2.235977391386      -0.127439000000       2.363416391386
 61   0       2.688331872602      -0.112348000000       2.800679872602
 61   1       2.687750028617      -0.112031000000       2.799781028617
 61   2       2.686609877138      -0.111397000000       2.798006877138
 61   3       2.684946025584      -0.110449000000       2.795395025584
 61   4       2.682782344750      -0.109188000000       2.791970344750
 61   5       2.680107066417      -0.107617000000       2.787724066417
 61   6       2.676854156860      -0.105741000000       2.782595156860
 61   7       2.672903460545      -0.103563000000       2.776466460545
 61   8       2.668115231903      -0.101088000000       2.769203231903
 61   9       2.662417796641      -0.098323400000       2.760741196641
 61  10       2.655970207607      -0.095275400000       2.751245607607
 62   0       3.155373105698      -0.084322800000       3.239695905698
 62   1       3.154681108246      -0.084046800000       3.238727908246
 62   2       3.153320429261      -0.083495700000       3.236816129261
 62   3       3.151325235017      -0.082671000000       3.233996235017
 62   4       3.148718734590      -0.081574700000       3.230293434590
 62   5       3.145488277473      -0.080210100000       3.225698377473
 62   6       3.141566727076      -0.078580700000       3.220147427076
 62   7       3.136832604432      -0.076691200000       3.213523804432
 62   8       3.131144619963      -0.074547000000       3.205691619963
 62   9       3.124429334797      -0.072154200000       3.196583534797
 62  10       3.116843816629      -0.069519900000       3.186363716629
 63   0       3.667887615112      -0.061934700000       3.729822315112
 63   1       3.667084906860      -0.061697000000       3.728781906860
 63   2       3.665502585703      -0.061222400000       3.726724985703
 63   3       3.663174376769      -0.060512500000       3.723686876769
 63   4       3.660122827418      -0.059569400000       3.719692227418
 63   5       3.656334404852      -0.058396200000       3.714730604852
 63   6       3.651740869619      -0.056996700000       3.708737569619
 63   7       3.646219419315      -0.055375700000       3.701595119315
 63   8       3.639627220357      -0.053538500000       3.693165720357
 63   9       3.631889069291      -0.051491400000       3.683380469291
 63  10       3.623160048660      -0.049241800000       3.672401848660
 64   0       4.230508590851      -0.044331700000       4.274840290851
 64   1       4.229594614467      -0.044129500000       4.273724114467
 64   2       4.227789536473      -0.043725800000       4.271515336473
 64   3       4.225126640851      -0.043122100000       4.268248740851
 64   4       4.221627813244      -0.042320800000       4.263948613244
 64   5       4.217278638564      -0.041325000000       4.258603638564
 64   6       4.212009774498      -0.040138600000       4.252148374498
 64   7       4.205697095204      -0.038766400000       4.244463495204
 64   8       4.198196223094      -0.037213900000       4.235410123094
 64   9       4.189430190132      -0.035487600000       4.224917790132
 64  10       4.179552093708      -0.033595000000       4.213147093708
 65   0       4.847940582729      -0.030763900000       4.878704482729
 65   1       4.846914780879      -0.030594300000       4.877509080879
 65   2       4.844885831381      -0.030255900000       4.875141731381
 65   3       4.841886577073      -0.029750200000       4.871636777073
 65   4       4.837938241879      -0.029079600000       4.867017841879
 65   5       4.833025528421      -0.028247300000       4.861272828421
 65   6       4.827077991523      -0.027257100000       4.854335091523
 65   7       4.819970181910      -0.026113800000       4.846083981910
 65   8       4.811556177984      -0.024823100000       4.836379277984
 65   9       4.801757247130      -0.023391400000       4.825148647130
 65  10       4.790724501586      -0.021826300000       4.812550801586
 66   0       5.524959500356      -0.020505600000       5.545465100356
 66   1       5.523821315708      -0.020364900000       5.544186215708
 66   2       5.521567380041      -0.020084100000       5.541651480041
 66   3       5.518230095048      -0.019664600000       5.537894695048
 66   4       5.513830022935      -0.019108900000       5.532938922935
 66   5       5.508350984035      -0.018419600000       5.526770584035
 66   6       5.501721430309      -0.017600600000       5.519322030309
 66   7       5.493814589046      -0.016656300000       5.510470889046
 66   8       5.484482994641      -0.015591900000       5.500074894641
 66   9       5.473646149899      -0.014413400000       5.488059549899
 66  10       5.461453181905      -0.013127600000       5.474580781905
 67   0       6.266412613149      -0.012752500000       6.279165113149
 67   1       6.265161488369      -0.012635700000       6.277797188369
 67   2       6.262681451867      -0.012402800000       6.275084251867
 67   3       6.259004464190      -0.012055000000       6.271059464190
 67   4       6.254150425827      -0.011594500000       6.265744925827
 67   5       6.248102274820      -0.011023800000       6.259126074820
 67   6       6.240787360268      -0.010345900000       6.251133260268
 67   7       6.232077586026      -0.009563870000       6.241641456026
 67   8       6.221823942479      -0.008680000000       6.230503942479
 67   9       6.209944167853      -0.007692060000       6.217636227853
 67  10       6.196585404081      -0.006575950000       6.203161354081
--------------------------------------------------------------------------------------


==> anc/SupplementaryMaterial/RovibStructure/levels_Sg_Rb85.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 85)-Rb( 85)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0  -6178.8029  0.0172447293 -9.5344847D-09  4.9559437D-15 -5.2886907D-21  7.9007953D-27 -1.2697120D-32  1.3409552D-38
   0    1  -6178.7684  0.0172446911 -9.5344549D-09  4.9559014D-15 -5.2886117D-21  7.9006424D-27 -1.2696918D-32  1.3409479D-38
   0    2  -6178.6994  0.0172446149 -9.5343954D-09  4.9558168D-15 -5.2884537D-21  7.9003377D-27 -1.2696543D-32  1.3408811D-38
   0    3  -6178.5960  0.0172445004 -9.5343062D-09  4.9556899D-15 -5.2882167D-21  7.8998806D-27 -1.2695981D-32  1.3407802D-38
   0    4  -6178.4580  0.0172443479 -9.5341873D-09  4.9555206D-15 -5.2879007D-21  7.8992713D-27 -1.2695232D-32  1.3406473D-38
   0    5  -6178.2856  0.0172441572 -9.5340386D-09  4.9553091D-15 -5.2875058D-21  7.8985097D-27 -1.2694296D-32  1.3404802D-38
   0    6  -6178.0786  0.0172439284 -9.5338603D-09  4.9550553D-15 -5.2870319D-21  7.8975959D-27 -1.2693173D-32  1.3402796D-38
   0    7  -6177.8372  0.0172436615 -9.5336522D-09  4.9547593D-15 -5.2864791D-21  7.8965298D-27 -1.2691862D-32  1.3400463D-38
   0    8  -6177.5613  0.0172433564 -9.5334143D-09  4.9544210D-15 -5.2858474D-21  7.8953116D-27 -1.2690364D-32  1.3397794D-38
   0    9  -6177.2510  0.0172430132 -9.5331468D-09  4.9540404D-15 -5.2851369D-21  7.8939413D-27 -1.2688680D-32  1.3394796D-38
   0   10  -6176.9061  0.0172426319 -9.5328496D-09  4.9536176D-15 -5.2843476D-21  7.8924189D-27 -1.2686808D-32  1.3391485D-38
   0   11  -6176.5268  0.0172422124 -9.5325226D-09  4.9531527D-15 -5.2834796D-21  7.8907445D-27 -1.2684749D-32  1.3387825D-38
   0   12  -6176.1130  0.0172417549 -9.5321660D-09  4.9526455D-15 -5.2825328D-21  7.8889182D-27 -1.2682504D-32  1.3383858D-38
   0   13  -6175.6647  0.0172412592 -9.5317798D-09  4.9520962D-15 -5.2815074D-21  7.8869401D-27 -1.2680072D-32  1.3379556D-38
   0   14  -6175.1819  0.0172407254 -9.5313638D-09  4.9515047D-15 -5.2804033D-21  7.8848101D-27 -1.2677453D-32  1.3374965D-38
   0   15  -6174.6647  0.0172401536 -9.5309182D-09  4.9508711D-15 -5.2792208D-21  7.8825286D-27 -1.2674647D-32  1.3370036D-38
   0   16  -6174.1130  0.0172395436 -9.5304429D-09  4.9501955D-15 -5.2779598D-21  7.8800954D-27 -1.2671654D-32  1.3364791D-38
   0   17  -6173.5269  0.0172388956 -9.5299381D-09  4.9494777D-15 -5.2766204D-21  7.8775108D-27 -1.2668476D-32  1.3359251D-38
   0   18  -6172.9063  0.0172382094 -9.5294036D-09  4.9487180D-15 -5.2752027D-21  7.8747748D-27 -1.2665110D-32  1.3353402D-38
   0   19  -6172.2513  0.0172374852 -9.5288395D-09  4.9479163D-15 -5.2737068D-21  7.8718875D-27 -1.2661558D-32  1.3347248D-38
   0   20  -6171.5618  0.0172367229 -9.5282458D-09  4.9470726D-15 -5.2721327D-21  7.8688491D-27 -1.2657820D-32  1.3340792D-38
   1    0  -6132.4813  0.0172038892 -9.5477050D-09  5.0283372D-15 -5.4379697D-21  7.7536714D-27 -1.2448936D-32  1.4850132D-38
   1    1  -6132.4469  0.0172038510 -9.5476749D-09  5.0282937D-15 -5.4378919D-21  7.7535300D-27 -1.2449048D-32  1.4844344D-38
   1    2  -6132.3781  0.0172037746 -9.5476145D-09  5.0282067D-15 -5.4377369D-21  7.7532313D-27 -1.2448635D-32  1.4844116D-38
   1    3  -6132.2749  0.0172036600 -9.5475240D-09  5.0280762D-15 -5.4375043D-21  7.7527831D-27 -1.2448008D-32  1.4843936D-38
   1    4  -6132.1373  0.0172035073 -9.5474034D-09  5.0279022D-15 -5.4371942D-21  7.7521856D-27 -1.2447176D-32  1.4843589D-38
   1    5  -6131.9652  0.0172033163 -9.5472525D-09  5.0276847D-15 -5.4368066D-21  7.7514387D-27 -1.2446134D-32  1.4843219D-38
   1    6  -6131.7588  0.0172030872 -9.5470715D-09  5.0274238D-15 -5.4363415D-21  7.7505427D-27 -1.2444889D-32  1.4842655D-38
   1    7  -6131.5180  0.0172028199 -9.5468604D-09  5.0271193D-15 -5.4357990D-21  7.7494973D-27 -1.2443434D-32  1.4842068D-38
   1    8  -6131.2427  0.0172025144 -9.5466191D-09  5.0267715D-15 -5.4351791D-21  7.7483030D-27 -1.2441775D-32  1.4841305D-38
   1    9  -6130.9331  0.0172021707 -9.5463477D-09  5.0263802D-15 -5.4344818D-21  7.7469595D-27 -1.2439913D-32  1.4840364D-38
   1   10  -6130.5890  0.0172017888 -9.5460461D-09  5.0259454D-15 -5.4337072D-21  7.7454668D-27 -1.2437833D-32  1.4839531D-38
   1   11  -6130.2106  0.0172013688 -9.5457144D-09  5.0254673D-15 -5.4328553D-21  7.7438251D-27 -1.2435546D-32  1.4838594D-38
   1   12  -6129.7978  0.0172009106 -9.5453526D-09  5.0249458D-15 -5.4319262D-21  7.7420345D-27 -1.2433049D-32  1.4837616D-38
   1   13  -6129.3505  0.0172004143 -9.5449607D-09  5.0243809D-15 -5.4309198D-21  7.7400953D-27 -1.2430356D-32  1.4836298D-38
   1   14  -6128.8689  0.0171998798 -9.5445386D-09  5.0237727D-15 -5.4298363D-21  7.7380071D-27 -1.2427442D-32  1.4835179D-38
   1   15  -6128.3530  0.0171993071 -9.5440865D-09  5.0231212D-15 -5.4286758D-21  7.7357705D-27 -1.2424329D-32  1.4833770D-38
   1   16  -6127.8026  0.0171986963 -9.5436043D-09  5.0224264D-15 -5.4274383D-21  7.7333854D-27 -1.2421007D-32  1.4832314D-38
   1   17  -6127.2178  0.0171980474 -9.5430921D-09  5.0216884D-15 -5.4261238D-21  7.7308518D-27 -1.2417476D-32  1.4830779D-38
   1   18  -6126.5987  0.0171973603 -9.5425498D-09  5.0209071D-15 -5.4247325D-21  7.7281700D-27 -1.2413738D-32  1.4829140D-38
   1   19  -6125.9452  0.0171966351 -9.5419775D-09  5.0200827D-15 -5.4232644D-21  7.7253403D-27 -1.2409798D-32  1.4827291D-38
   1   20  -6125.2574  0.0171958717 -9.5413751D-09  5.0192151D-15 -5.4217197D-21  7.7223622D-27 -1.2405640D-32  1.4825562D-38
   2    0  -6086.3202  0.0171631608 -9.5609175D-09  5.0954580D-15 -5.5840004D-21  7.6608995D-27 -1.1728384D-32  9.1122531D-39
   2    1  -6086.2858  0.0171631225 -9.5608869D-09  5.0954133D-15 -5.5839235D-21  7.6607782D-27 -1.1729030D-32  9.0874133D-39
   2    2  -6086.2172  0.0171630460 -9.5608258D-09  5.0953240D-15 -5.5837704D-21  7.6604924D-27 -1.1728604D-32  9.0919912D-39
   2    3  -6086.1142  0.0171629313 -9.5607341D-09  5.0951900D-15 -5.5835407D-21  7.6600632D-27 -1.1727944D-32  9.0995131D-39
   2    4  -6085.9769  0.0171627783 -9.5606118D-09  5.0950113D-15 -5.5832341D-21  7.6595128D-27 -1.1727939D-32  9.0820818D-39
   2    5  -6085.8053  0.0171625871 -9.5604590D-09  5.0947880D-15 -5.5828511D-21  7.6588092D-27 -1.1727304D-32  9.0799692D-39
   2    6  -6085.5993  0.0171623577 -9.5602755D-09  5.0945200D-15 -5.5823916D-21  7.6579653D-27 -1.1726552D-32  9.0770062D-39
   2    7  -6085.3590  0.0171620900 -9.5600616D-09  5.0942074D-15 -5.5818556D-21  7.6569800D-27 -1.1725654D-32  9.0745886D-39
   2    8  -6085.0845  0.0171617841 -9.5598171D-09  5.0938502D-15 -5.5812431D-21  7.6558548D-27 -1.1724651D-32  9.0708441D-39
   2    9  -6084.7755  0.0171614399 -9.5595420D-09  5.0934484D-15 -5.5805541D-21  7.6545882D-27 -1.1723497D-32  9.0677176D-39
   2   10  -6084.4323  0.0171610576 -9.5592364D-09  5.0930020D-15 -5.5797887D-21  7.6531815D-27 -1.1722228D-32  9.0637928D-39
   2   11  -6084.0548  0.0171606370 -9.5589003D-09  5.0925110D-15 -5.5789470D-21  7.6516340D-27 -1.1720826D-32  9.0598042D-39
   2   12  -6083.6429  0.0171601781 -9.5585337D-09  5.0919754D-15 -5.5780289D-21  7.6499468D-27 -1.1719320D-32  9.0545481D-39
   2   13  -6083.1968  0.0171596811 -9.5581365D-09  5.0913954D-15 -5.5770345D-21  7.6481185D-27 -1.1717664D-32  9.0499845D-39
   2   14  -6082.7163  0.0171591459 -9.5577089D-09  5.0907708D-15 -5.5759639D-21  7.6461501D-27 -1.1715892D-32  9.0447036D-39
   2   15  -6082.2015  0.0171585724 -9.5572507D-09  5.0901018D-15 -5.5748171D-21  7.6440413D-27 -1.1713991D-32  9.0393466D-39
   2   16  -6081.6525  0.0171579608 -9.5567621D-09  5.0893883D-15 -5.5735943D-21  7.6417924D-27 -1.1711964D-32  9.0336611D-39
   2   17  -6081.0691  0.0171573109 -9.5562430D-09  5.0886303D-15 -5.5722954D-21  7.6394034D-27 -1.1709816D-32  9.0275884D-39
   2   18  -6080.4515  0.0171566229 -9.5556935D-09  5.0878280D-15 -5.5709205D-21  7.6368743D-27 -1.1707541D-32  9.0214650D-39
   2   19  -6079.7995  0.0171558967 -9.5551135D-09  5.0869814D-15 -5.5694697D-21  7.6342054D-27 -1.1705147D-32  9.0148757D-39
   2   20  -6079.1133  0.0171551323 -9.5545031D-09  5.0860904D-15 -5.5679432D-21  7.6313962D-27 -1.1702615D-32  9.0085946D-39
   3    0  -6040.3188  0.0171225300 -9.5741638D-09  5.1578752D-15 -5.7208321D-21  7.5064521D-27 -1.1004020D-32  4.9202472D-38
   3    1  -6040.2845  0.0171224917 -9.5741328D-09  5.1578294D-15 -5.7207569D-21  7.5063319D-27 -1.1003800D-32  4.9184921D-38
   3    2  -6040.2160  0.0171224152 -9.5740709D-09  5.1577379D-15 -5.7206068D-21  7.5060611D-27 -1.1002156D-32  4.9200524D-38
   3    3  -6040.1133  0.0171223003 -9.5739781D-09  5.1576006D-15 -5.7203817D-21  7.5056545D-27 -1.0999677D-32  4.9224468D-38
   3    4  -6039.9763  0.0171221471 -9.5738543D-09  5.1574175D-15 -5.7200817D-21  7.5051116D-27 -1.0996330D-32  4.9258081D-38
   3    5  -6039.8051  0.0171219556 -9.5736996D-09  5.1571888D-15 -5.7197061D-21  7.5044854D-27 -1.0994216D-32  4.9213127D-38
   3    6  -6039.5996  0.0171217258 -9.5735139D-09  5.1569142D-15 -5.7192559D-21  7.5036941D-27 -1.0990089D-32  4.9225699D-38
   3    7  -6039.3599  0.0171214578 -9.5732973D-09  5.1565940D-15 -5.7187306D-21  7.5027714D-27 -1.0985273D-32  4.9240415D-38
   3    8  -6039.0860  0.0171211514 -9.5730498D-09  5.1562280D-15 -5.7181305D-21  7.5017170D-27 -1.0979753D-32  4.9257701D-38
   3    9  -6038.7778  0.0171208068 -9.5727714D-09  5.1558163D-15 -5.7174554D-21  7.5005315D-27 -1.0973542D-32  4.9277135D-38
   3   10  -6038.4354  0.0171204239 -9.5724621D-09  5.1553589D-15 -5.7167054D-21  7.4992151D-27 -1.0966642D-32  4.9298556D-38
   3   11  -6038.0588  0.0171200027 -9.5721218D-09  5.1548559D-15 -5.7158805D-21  7.4977682D-27 -1.0959056D-32  4.9321820D-38
   3   12  -6037.6479  0.0171195433 -9.5717507D-09  5.1543072D-15 -5.7149809D-21  7.4961906D-27 -1.0950768D-32  4.9347398D-38
   3   13  -6037.2028  0.0171190456 -9.5713487D-09  5.1537129D-15 -5.7140065D-21  7.4944828D-27 -1.0941776D-32  4.9375435D-38
   3   14  -6036.7235  0.0171185096 -9.5709158D-09  5.1530730D-15 -5.7129574D-21  7.4926456D-27 -1.0932099D-32  4.9404817D-38
   3   15  -6036.2099  0.0171179353 -9.5704521D-09  5.1523875D-15 -5.7118336D-21  7.4906787D-27 -1.0921725D-32  4.9436503D-38
   3   16  -6035.6622  0.0171173228 -9.5699575D-09  5.1516565D-15 -5.7106353D-21  7.4885824D-27 -1.0910632D-32  4.9470904D-38
   3   17  -6035.0802  0.0171166721 -9.5694320D-09  5.1508799D-15 -5.7093624D-21  7.4863582D-27 -1.0898867D-32  4.9505886D-38
   3   18  -6034.4640  0.0171159831 -9.5688758D-09  5.1500579D-15 -5.7080151D-21  7.4840050D-27 -1.0886372D-32  4.9544184D-38
   3   19  -6033.8136  0.0171152559 -9.5682887D-09  5.1491903D-15 -5.7065934D-21  7.4815242D-27 -1.0873179D-32  4.9584107D-38
   3   20  -6033.1290  0.0171144905 -9.5676709D-09  5.1482774D-15 -5.7050973D-21  7.4789162D-27 -1.0859286D-32  4.9625621D-38
   4    0  -5994.4767  0.0170819838 -9.5874607D-09  5.2155306D-15 -5.8435194D-21  7.8811659D-27 -6.9709060D-33  3.8479110D-38
   4    1  -5994.4425  0.0170819455 -9.5874294D-09  5.2154839D-15 -5.8434406D-21  7.8810869D-27 -6.9705487D-33  3.8463061D-38
   4    2  -5994.3742  0.0170818688 -9.5873668D-09  5.2153904D-15 -5.8432831D-21  7.8809082D-27 -6.9690096D-33  3.8476029D-38
   4    3  -5994.2717  0.0170817537 -9.5872729D-09  5.2152501D-15 -5.8430468D-21  7.8806378D-27 -6.9665892D-33  3.8501255D-38
   4    4  -5994.1351  0.0170816003 -9.5871477D-09  5.2150632D-15 -5.8427318D-21  7.8802763D-27 -6.9633271D-33  3.8536865D-38
   4    5  -5993.9642  0.0170814086 -9.5869913D-09  5.2148295D-15 -5.8423373D-21  7.8799201D-27 -6.9631743D-33  3.8372779D-38
   4    6  -5993.7593  0.0170811785 -9.5868036D-09  5.2145490D-15 -5.8418645D-21  7.8794193D-27 -6.9599657D-33  3.8336702D-38
   4    7  -5993.5201  0.0170809101 -9.5865846D-09  5.2142219D-15 -5.8413130D-21  7.8788350D-27 -6.9562164D-33  3.8295100D-38
   4    8  -5993.2468  0.0170806033 -9.5863343D-09  5.2138481D-15 -5.8406827D-21  7.8781671D-27 -6.9519213D-33  3.8248554D-38
   4    9  -5992.9394  0.0170802582 -9.5860528D-09  5.2134276D-15 -5.8399737D-21  7.8774158D-27 -6.9470752D-33  3.8197256D-38
   4   10  -5992.5978  0.0170798748 -9.5857400D-09  5.2129604D-15 -5.8391860D-21  7.8765838D-27 -6.9417765D-33  3.8134927D-38
   4   11  -5992.2220  0.0170794530 -9.5853959D-09  5.2124466D-15 -5.8383196D-21  7.8756675D-27 -6.9358995D-33  3.8070369D-38
   4   12  -5991.8121  0.0170789929 -9.5850206D-09  5.2118862D-15 -5.8373746D-21  7.8746686D-27 -6.9294903D-33  3.8000280D-38
   4   13  -5991.3681  0.0170784945 -9.5846141D-09  5.2112791D-15 -5.8363510D-21  7.8735889D-27 -6.9226057D-33  3.7920367D-38
   4   14  -5990.8899  0.0170779578 -9.5841764D-09  5.2106255D-15 -5.8352487D-21  7.8724257D-27 -6.9151590D-33  3.7838305D-38
   4   15  -5990.3776  0.0170773827 -9.5837075D-09  5.2099254D-15 -5.8340680D-21  7.8711820D-27 -6.9072289D-33  3.7747384D-38
   4   16  -5989.8311  0.0170767694 -9.5832074D-09  5.2091787D-15 -5.8328087D-21  7.8698560D-27 -6.8987648D-33  3.7652173D-38
   4   17  -5989.2505  0.0170761178 -9.5826761D-09  5.2083855D-15 -5.8314709D-21  7.8684500D-27 -6.8898298D-33  3.7547900D-38
   4   18  -5988.6358  0.0170754278 -9.5821136D-09  5.2075459D-15 -5.8300547D-21  7.8669632D-27 -6.8803976D-33  3.7437363D-38
   4   19  -5987.9869  0.0170746996 -9.5815200D-09  5.2066598D-15 -5.8285602D-21  7.8653953D-27 -6.8704398D-33  3.7321737D-38
   4   20  -5987.3040  0.0170739331 -9.5808953D-09  5.2057274D-15 -5.8269873D-21  7.8637471D-27 -6.8599905D-33  3.7199995D-38
   5    0  -5948.7935  0.0170415092 -9.6007928D-09  5.2713561D-15 -5.9190817D-21  8.4748364D-27 -9.6180297D-33 -7.9496105D-38
   5    1  -5948.7594  0.0170414708 -9.6007612D-09  5.2713088D-15 -5.9189969D-21  8.4747385D-27 -9.6198699D-33 -7.9553154D-38
   5    2  -5948.6912  0.0170413940 -9.6006979D-09  5.2712141D-15 -5.9188274D-21  8.4745061D-27 -9.6220346D-33 -7.9573702D-38
   5    3  -5948.5890  0.0170412788 -9.6006030D-09  5.2710720D-15 -5.9185732D-21  8.4741559D-27 -9.6252297D-33 -7.9600458D-38
   5    4  -5948.4527  0.0170411252 -9.6004765D-09  5.2708826D-15 -5.9182342D-21  8.4736888D-27 -9.6294860D-33 -7.9636282D-38
   5    5  -5948.2822  0.0170409332 -9.6003184D-09  5.2706459D-15 -5.9178106D-21  8.4731057D-27 -9.6348382D-33 -7.9683424D-38
   5    6  -5948.0778  0.0170407028 -9.6001287D-09  5.2703619D-15 -5.9173023D-21  8.4724050D-27 -9.6412757D-33 -7.9738543D-38
   5    7  -5947.8392  0.0170404340 -9.5999073D-09  5.2700305D-15 -5.9167093D-21  8.4715890D-27 -9.6488531D-33 -7.9808771D-38
   5    8  -5947.5665  0.0170401268 -9.5996544D-09  5.2696519D-15 -5.9160316D-21  8.4706553D-27 -9.6575294D-33 -7.9887474D-38
   5    9  -5947.2598  0.0170397812 -9.5993698D-09  5.2692260D-15 -5.9152693D-21  8.4696065D-27 -9.6674031D-33 -7.9982797D-38
   5   10  -5946.9190  0.0170393972 -9.5990537D-09  5.2687528D-15 -5.9144224D-21  8.4684418D-27 -9.6784596D-33 -8.0093895D-38
   5   11  -5946.5442  0.0170389749 -9.5987060D-09  5.2682323D-15 -5.9134910D-21  8.4671597D-27 -9.6906858D-33 -8.0216492D-38
   5   12  -5946.1352  0.0170385141 -9.5983267D-09  5.2676647D-15 -5.9124750D-21  8.4657654D-27 -9.7042701D-33 -8.0367004D-38
   5   13  -5945.6922  0.0170380150 -9.5979158D-09  5.2670499D-15 -5.9113745D-21  8.4642528D-27 -9.7190478D-33 -8.0529595D-38
   5   14  -5945.2152  0.0170374776 -9.5974734D-09  5.2663878D-15 -5.9101896D-21  8.4626248D-27 -9.7351491D-33 -8.0712432D-38
   5   15  -5944.7041  0.0170369017 -9.5969995D-09  5.2656787D-15 -5.9089203D-21  8.4608814D-27 -9.7525925D-33 -8.0917694D-38
   5   16  -5944.1589  0.0170362875 -9.5964940D-09  5.2649224D-15 -5.9075665D-21  8.4590321D-27 -9.7717879D-33 -8.1171783D-38
   5   17  -5943.5797  0.0170356350 -9.5959570D-09  5.2641191D-15 -5.9061287D-21  8.4570350D-27 -9.7910676D-33 -8.1368116D-38
   5   18  -5942.9664  0.0170349441 -9.5953885D-09  5.2632687D-15 -5.9046066D-21  8.4549191D-27 -9.8116586D-33 -8.1583537D-38
   5   19  -5942.3191  0.0170342149 -9.5947886D-09  5.2623714D-15 -5.9030004D-21  8.4526793D-27 -9.8333664D-33 -8.1805372D-38
   5   20  -5941.6377  0.0170334473 -9.5941571D-09  5.2614270D-15 -5.9013101D-21  8.4503160D-27 -9.8562920D-33 -8.2037465D-38
   6    0  -5903.2687  0.0170010974 -9.6140277D-09  5.3280174D-15 -5.9806460D-21  8.0343300D-27 -2.2183595D-32 -6.2764202D-38
   6    1  -5903.2347  0.0170010590 -9.6139958D-09  5.3279696D-15 -5.9805657D-21  8.0340608D-27 -2.2184341D-32 -6.2747028D-38
   6    2  -5903.1667  0.0170009820 -9.6139318D-09  5.3278739D-15 -5.9804051D-21  8.0335190D-27 -2.2185723D-32 -6.2702952D-38
   6    3  -5903.0647  0.0170008667 -9.6138359D-09  5.3277303D-15 -5.9801641D-21  8.0327076D-27 -2.2187806D-32 -6.2641078D-38
   6    4  -5902.9287  0.0170007129 -9.6137081D-09  5.3275390D-15 -5.9798429D-21  8.0316239D-27 -2.2190534D-32 -6.2553762D-38
   6    5  -5902.7587  0.0170005206 -9.6135483D-09  5.3272998D-15 -5.9794415D-21  8.0302675D-27 -2.2193893D-32 -6.2439975D-38
   6    6  -5902.5547  0.0170002899 -9.6133565D-09  5.3270128D-15 -5.9789599D-21  8.0286393D-27 -2.2197908D-32 -6.2302313D-38
   6    7  -5902.3167  0.0170000207 -9.6131327D-09  5.3266780D-15 -5.9783975D-21  8.0268722D-27 -2.2208148D-32 -6.2532580D-38
   6    8  -5902.0447  0.0169997131 -9.6128771D-09  5.3262954D-15 -5.9777554D-21  8.0247400D-27 -2.2215153D-32 -6.2466375D-38
   6    9  -5901.7387  0.0169993670 -9.6125895D-09  5.3258650D-15 -5.9770333D-21  8.0223412D-27 -2.2223053D-32 -6.2394429D-38
   6   10  -5901.3987  0.0169989825 -9.6122699D-09  5.3253869D-15 -5.9762312D-21  8.0196720D-27 -2.2231725D-32 -6.2303966D-38
   6   11  -5901.0247  0.0169985596 -9.6119185D-09  5.3248610D-15 -5.9753492D-21  8.0167394D-27 -2.2241389D-32 -6.2219982D-38
   6   12  -5900.6168  0.0169980982 -9.6115351D-09  5.3242874D-15 -5.9743874D-21  8.0135342D-27 -2.2251779D-32 -6.2113416D-38
   6   13  -5900.1748  0.0169975984 -9.6111198D-09  5.3236662D-15 -5.9733458D-21  8.0100622D-27 -2.2263077D-32 -6.2003701D-38
   6   14  -5899.6989  0.0169970602 -9.6106727D-09  5.3229972D-15 -5.9722247D-21  8.0063189D-27 -2.2275152D-32 -6.1878075D-38
   6   15  -5899.1890  0.0169964836 -9.6101936D-09  5.3222806D-15 -5.9710240D-21  8.0023109D-27 -2.2288223D-32 -6.1757956D-38
   6   16  -5898.6451  0.0169958686 -9.6096827D-09  5.3215164D-15 -5.9697440D-21  7.9980297D-27 -2.2302016D-32 -6.1618575D-38
   6   17  -5898.0673  0.0169952151 -9.6091400D-09  5.3207046D-15 -5.9683847D-21  7.9934772D-27 -2.2316620D-32 -6.1466869D-38
   6   18  -5897.4555  0.0169945233 -9.6085654D-09  5.3198453D-15 -5.9669463D-21  7.9886559D-27 -2.2332121D-32 -6.1312840D-38
   6   19  -5896.8097  0.0169937931 -9.6079590D-09  5.3189384D-15 -5.9654290D-21  7.9835624D-27 -2.2348411D-32 -6.1147057D-38
   6   20  -5896.1300  0.0169930244 -9.6073208D-09  5.3179841D-15 -5.9638328D-21  7.9781965D-27 -2.2365501D-32 -6.0970306D-38
   7    0  -5857.9020  0.0169607449 -9.6270606D-09  5.3828977D-15 -6.1124806D-21  6.8617359D-27 -2.6208097D-32  1.1681409D-37
   7    1  -5857.8681  0.0169607064 -9.6270283D-09  5.3828488D-15 -6.1124119D-21  6.8614435D-27 -2.6207427D-32  1.1676713D-37
   7    2  -5857.8002  0.0169606294 -9.6269637D-09  5.3827510D-15 -6.1122746D-21  6.8608129D-27 -2.6204098D-32  1.1683004D-37
   7    3  -5857.6985  0.0169605138 -9.6268668D-09  5.3826043D-15 -6.1120689D-21  6.8598624D-27 -2.6198889D-32  1.1694310D-37
   7    4  -5857.5628  0.0169603598 -9.6267376D-09  5.3824087D-15 -6.1117945D-21  6.8586000D-27 -2.6192091D-32  1.1707655D-37
   7    5  -5857.3932  0.0169601673 -9.6265762D-09  5.3821642D-15 -6.1114516D-21  6.8570203D-27 -2.6183544D-32  1.1725093D-37
   7    6  -5857.1897  0.0169599362 -9.6263824D-09  5.3818709D-15 -6.1110403D-21  6.8551256D-27 -2.6173281D-32  1.1746006D-37
   7    7  -5856.9522  0.0169596667 -9.6261564D-09  5.3815287D-15 -6.1105606D-21  6.8529196D-27 -2.6161413D-32  1.1769050D-37
   7    8  -5856.6809  0.0169593587 -9.6258981D-09  5.3811376D-15 -6.1100124D-21  6.8504022D-27 -2.6147960D-32  1.1794450D-37
   7    9  -5856.3756  0.0169590121 -9.6256075D-09  5.3806977D-15 -6.1093961D-21  6.8475703D-27 -2.6132755D-32  1.1823794D-37
   7   10  -5856.0364  0.0169586271 -9.6252847D-09  5.3802090D-15 -6.1087115D-21  6.8444324D-27 -2.6116095D-32  1.1853758D-37
   7   11  -5855.6633  0.0169582036 -9.6249296D-09  5.3796715D-15 -6.1079588D-21  6.8409860D-27 -2.6097851D-32  1.1885836D-37
   7   12  -5855.2563  0.0169577416 -9.6245423D-09  5.3790852D-15 -6.1071380D-21  6.8372381D-27 -2.6078284D-32  1.1917556D-37
   7   13  -5854.8154  0.0169572412 -9.6241227D-09  5.3784501D-15 -6.1062494D-21  6.8331847D-27 -2.6057160D-32  1.1950827D-37
   7   14  -5854.3407  0.0169567022 -9.6236710D-09  5.3777662D-15 -6.1052930D-21  6.8288303D-27 -2.6034669D-32  1.1984200D-37
   7   15  -5853.8320  0.0169561248 -9.6231870D-09  5.3770336D-15 -6.1042689D-21  6.8241612D-27 -2.6010101D-32  1.2022837D-37
   7   16  -5853.2894  0.0169555090 -9.6226709D-09  5.3762524D-15 -6.1031775D-21  6.8191675D-27 -2.5983033D-32  1.2070442D-37
   7   17  -5852.7129  0.0169548546 -9.6221225D-09  5.3754224D-15 -6.1020187D-21  6.8138701D-27 -2.5954267D-32  1.2119987D-37
   7   18  -5852.1025  0.0169541619 -9.6215420D-09  5.3745438D-15 -6.1007927D-21  6.8082677D-27 -2.5923666D-32  1.2172278D-37
   7   19  -5851.4583  0.0169534306 -9.6209294D-09  5.3736166D-15 -6.0994997D-21  6.8023615D-27 -2.5891235D-32  1.2227591D-37
   7   20  -5850.7802  0.0169526610 -9.6202846D-09  5.3726408D-15 -6.0981398D-21  6.7961490D-27 -2.5856824D-32  1.2287036D-37
   8    0  -5812.6928  0.0169204480 -9.6399908D-09  5.4313083D-15 -6.3206573D-21  6.5136217D-27 -9.0917516D-33  3.1293355D-37
   8    1  -5812.6590  0.0169204094 -9.6399582D-09  5.4312577D-15 -6.3205919D-21  6.5135846D-27 -9.0904732D-33  3.1264980D-37
   8    2  -5812.5913  0.0169203323 -9.6398930D-09  5.4311566D-15 -6.3204618D-21  6.5133143D-27 -9.0794330D-33  3.1286465D-37
   8    3  -5812.4898  0.0169202166 -9.6397953D-09  5.4310049D-15 -6.3202668D-21  6.5128960D-27 -9.0623514D-33  3.1324152D-37
   8    4  -5812.3544  0.0169200624 -9.6396649D-09  5.4308026D-15 -6.3200056D-21  6.5126213D-27 -9.0518332D-33  3.1261769D-37
   8    5  -5812.1852  0.0169198696 -9.6395020D-09  5.4305498D-15 -6.3196800D-21  6.5120802D-27 -9.0299918D-33  3.1262948D-37
   8    6  -5811.9822  0.0169196383 -9.6393065D-09  5.4302465D-15 -6.3192893D-21  6.5114306D-27 -9.0037227D-33  3.1265284D-37
   8    7  -5811.7453  0.0169193684 -9.6390785D-09  5.4298926D-15 -6.3188335D-21  6.5106743D-27 -8.9730476D-33  3.1268288D-37
   8    8  -5811.4746  0.0169190599 -9.6388178D-09  5.4294882D-15 -6.3183127D-21  6.5098165D-27 -8.9380690D-33  3.1270263D-37
   8    9  -5811.1700  0.0169187129 -9.6385247D-09  5.4290333D-15 -6.3177268D-21  6.5088533D-27 -8.8986882D-33  3.1273360D-37
   8   10  -5810.8317  0.0169183274 -9.6381989D-09  5.4285280D-15 -6.3170760D-21  6.5077899D-27 -8.8549512D-33  3.1275955D-37
   8   11  -5810.4595  0.0169179033 -9.6378407D-09  5.4279721D-15 -6.3163602D-21  6.5066227D-27 -8.8067323D-33  3.1280256D-37
   8   12  -5810.0535  0.0169174407 -9.6374499D-09  5.4273658D-15 -6.3155795D-21  6.5053571D-27 -8.7541278D-33  3.1284615D-37
   8   13  -5809.6136  0.0169169396 -9.6370266D-09  5.4267090D-15 -6.3147339D-21  6.5039948D-27 -8.6971459D-33  3.1289206D-37
   8   14  -5809.1399  0.0169163999 -9.6365708D-09  5.4260018D-15 -6.3138234D-21  6.5025418D-27 -8.6359185D-33  3.1292099D-37
   8   15  -5808.6325  0.0169158217 -9.6360824D-09  5.4252442D-15 -6.3128482D-21  6.5009912D-27 -8.5701342D-33  3.1297422D-37
   8   16  -5808.0912  0.0169152050 -9.6355617D-09  5.4244362D-15 -6.3118082D-21  6.4993509D-27 -8.4999668D-33  3.1302644D-37
   8   17  -5807.5161  0.0169145498 -9.6350084D-09  5.4235779D-15 -6.3107034D-21  6.4976244D-27 -8.4254767D-33  3.1307289D-37
   8   18  -5806.9071  0.0169138561 -9.6344227D-09  5.4226692D-15 -6.3095340D-21  6.4958130D-27 -8.3465712D-33  3.1311955D-37
   8   19  -5806.2644  0.0169131239 -9.6338046D-09  5.4217103D-15 -6.3083000D-21  6.4939216D-27 -8.2633421D-33  3.1315782D-37
   8   20  -5805.5879  0.0169123533 -9.6331540D-09  5.4207010D-15 -6.3070014D-21  6.4919477D-27 -8.1756031D-33  3.1320941D-37
   9    0  -5767.6407  0.0168801982 -9.6530510D-09  5.4725407D-15 -6.4989995D-21  8.2388550D-27  1.1082573D-32  2.0071836D-37
   9    1  -5767.6070  0.0168801596 -9.6530181D-09  5.4724887D-15 -6.4989170D-21  8.2390313D-27  1.1083484D-32  2.0048421D-37
   9    2  -5767.5395  0.0168800824 -9.6529525D-09  5.4723847D-15 -6.4987522D-21  8.2392812D-27  1.1089802D-32  2.0046520D-37
   9    3  -5767.4382  0.0168799665 -9.6528540D-09  5.4722288D-15 -6.4985051D-21  8.2396541D-27  1.1099357D-32  2.0044663D-37
   9    4  -5767.3031  0.0168798121 -9.6527226D-09  5.4720208D-15 -6.4981756D-21  8.2401554D-27  1.1111959D-32  2.0040271D-37
   9    5  -5767.1343  0.0168796190 -9.6525585D-09  5.4717609D-15 -6.4977637D-21  8.2407822D-27  1.1127761D-32  2.0035268D-37
   9    6  -5766.9318  0.0168793874 -9.6523615D-09  5.4714490D-15 -6.4972694D-21  8.2415353D-27  1.1146690D-32  2.0029320D-37
   9    7  -5766.6955  0.0168791171 -9.6521317D-09  5.4710852D-15 -6.4966926D-21  8.2424186D-27  1.1168584D-32  2.0020862D-37
   9    8  -5766.4254  0.0168788083 -9.6518691D-09  5.4706694D-15 -6.4960325D-21  8.2437133D-27  1.1181042D-32  1.9887670D-37
   9    9  -5766.1216  0.0168784608 -9.6515737D-09  5.4702017D-15 -6.4952905D-21  8.2449198D-27  1.1206168D-32  1.9848097D-37
   9   10  -5765.7840  0.0168780747 -9.6512455D-09  5.4696822D-15 -6.4944659D-21  8.2462623D-27  1.1234054D-32  1.9804570D-37
   9   11  -5765.4127  0.0168776501 -9.6508845D-09  5.4691107D-15 -6.4935588D-21  8.2477487D-27  1.1264444D-32  1.9753923D-37
   9   12  -5765.0077  0.0168771869 -9.6504908D-09  5.4684873D-15 -6.4925689D-21  8.2493715D-27  1.1297654D-32  1.9700064D-37
   9   13  -5764.5689  0.0168766850 -9.6500643D-09  5.4678122D-15 -6.4914964D-21  8.2511389D-27  1.1333381D-32  1.9639923D-37
   9   14  -5764.0963  0.0168761446 -9.6496050D-09  5.4670852D-15 -6.4903411D-21  8.2530473D-27  1.1371788D-32  1.9575312D-37
   9   15  -5763.5900  0.0168755657 -9.6491130D-09  5.4663064D-15 -6.4891030D-21  8.2550984D-27  1.1412812D-32  1.9506364D-37
   9   16  -5763.0500  0.0168749482 -9.6485883D-09  5.4654759D-15 -6.4877820D-21  8.2572931D-27  1.1456432D-32  1.9433295D-37
   9   17  -5762.4763  0.0168742921 -9.6480308D-09  5.4645937D-15 -6.4863781D-21  8.2596361D-27  1.1502561D-32  1.9354507D-37
   9   18  -5761.8688  0.0168735974 -9.6474407D-09  5.4636597D-15 -6.4848911D-21  8.2621283D-27  1.1551125D-32  1.9270251D-37
   9   19  -5761.2277  0.0168728643 -9.6468179D-09  5.4626741D-15 -6.4833210D-21  8.2647648D-27  1.1602368D-32  1.9183691D-37
   9   20  -5760.5528  0.0168720925 -9.6461624D-09  5.4616369D-15 -6.4816678D-21  8.2675562D-27  1.1655937D-32  1.9090654D-37
  10    0  -5722.7454  0.0168399830 -9.6663603D-09  5.5123506D-15 -6.5488747D-21  1.0978850D-26  6.1582966D-33 -1.6638878D-37
  10    1  -5722.7117  0.0168399444 -9.6663273D-09  5.5122982D-15 -6.5487649D-21  1.0978947D-26  6.1549882D-33 -1.6651835D-37
  10    2  -5722.6444  0.0168398670 -9.6662611D-09  5.5121934D-15 -6.5485455D-21  1.0979037D-26  6.1529190D-33 -1.6626926D-37
  10    3  -5722.5433  0.0168397510 -9.6661619D-09  5.5120362D-15 -6.5482164D-21  1.0979159D-26  6.1503627D-33 -1.6583327D-37
  10    4  -5722.4086  0.0168395964 -9.6660296D-09  5.5118267D-15 -6.5477766D-21  1.0979631D-26  6.1330276D-33 -1.6677190D-37
  10    5  -5722.2402  0.0168394031 -9.6658643D-09  5.5115648D-15 -6.5472277D-21  1.0979994D-26  6.1215125D-33 -1.6683170D-37
  10    6  -5722.0381  0.0168391711 -9.6656658D-09  5.5112505D-15 -6.5465689D-21  1.0980434D-26  6.1074966D-33 -1.6693181D-37
  10    7  -5721.8024  0.0168389004 -9.6654344D-09  5.5108840D-15 -6.5458002D-21  1.0980949D-26  6.0910548D-33 -1.6706423D-37
  10    8  -5721.5330  0.0168385912 -9.6651699D-09  5.5104651D-15 -6.5449217D-21  1.0981533D-26  6.0723385D-33 -1.6719920D-37
  10    9  -5721.2299  0.0168382432 -9.6648723D-09  5.5099939D-15 -6.5439334D-21  1.0982187D-26  6.0512851D-33 -1.6734658D-37
  10   10  -5720.8931  0.0168378566 -9.6645417D-09  5.5094704D-15 -6.5428351D-21  1.0982912D-26  6.0278038D-33 -1.6752293D-37
  10   11  -5720.5227  0.0168374314 -9.6641781D-09  5.5088947D-15 -6.5416269D-21  1.0983703D-26  6.0021191D-33 -1.6769333D-37
  10   12  -5720.1186  0.0168369675 -9.6637815D-09  5.5082667D-15 -6.5403088D-21  1.0984573D-26  5.9736483D-33 -1.6793841D-37
  10   13  -5719.6808  0.0168364650 -9.6633519D-09  5.5075866D-15 -6.5388807D-21  1.0985502D-26  5.9431026D-33 -1.6815720D-37
  10   14  -5719.2094  0.0168359239 -9.6628893D-09  5.5068544D-15 -6.5373427D-21  1.0986494D-26  5.9102286D-33 -1.6838208D-37
  10   15  -5718.7044  0.0168353441 -9.6623937D-09  5.5060700D-15 -6.5356947D-21  1.0987555D-26  5.8748205D-33 -1.6864448D-37
  10   16  -5718.1656  0.0168347257 -9.6618652D-09  5.5052335D-15 -6.5339366D-21  1.0988679D-26  5.8370262D-33 -1.6892160D-37
  10   17  -5717.5933  0.0168340688 -9.6613037D-09  5.5043450D-15 -6.5320684D-21  1.0989865D-26  5.7967879D-33 -1.6921796D-37
  10   18  -5716.9873  0.0168333732 -9.6607093D-09  5.5034045D-15 -6.5300901D-21  1.0991116D-26  5.7539866D-33 -1.6955470D-37
  10   19  -5716.3476  0.0168326390 -9.6600819D-09  5.5024121D-15 -6.5280017D-21  1.0992420D-26  5.7089742D-33 -1.6987389D-37
  10   20  -5715.6743  0.0168318662 -9.6594217D-09  5.5013678D-15 -6.5258031D-21  1.0993779D-26  5.6615419D-33 -1.7020674D-37
  11    0  -5678.0066  0.0167997919 -9.6797859D-09  5.5580096D-15 -6.4990994D-21  1.2482517D-26 -1.5653475D-32 -7.2247449D-37
  11    1  -5677.9730  0.0167997532 -9.6797525D-09  5.5579576D-15 -6.4989739D-21  1.2482553D-26 -1.5673745D-32 -7.2377353D-37
  11    2  -5677.9058  0.0167996758 -9.6796858D-09  5.5578536D-15 -6.4987245D-21  1.2482088D-26 -1.5690013D-32 -7.2355285D-37
  11    3  -5677.8050  0.0167995596 -9.6795858D-09  5.5576976D-15 -6.4983505D-21  1.2481379D-26 -1.5713947D-32 -7.2316633D-37
  11    4  -5677.6706  0.0167994048 -9.6794524D-09  5.5574897D-15 -6.4978504D-21  1.2480889D-26 -1.5766485D-32 -7.2504865D-37
  11    5  -5677.5026  0.0167992112 -9.6792857D-09  5.5572298D-15 -6.4972264D-21  1.2479943D-26 -1.5817291D-32 -7.2566470D-37
  11    6  -5677.3010  0.0167989789 -9.6790857D-09  5.5569179D-15 -6.4964776D-21  1.2478801D-26 -1.5878261D-32 -7.2638835D-37
  11    7  -5677.0658  0.0167987079 -9.6788523D-09  5.5565541D-15 -6.4956041D-21  1.2477465D-26 -1.5949531D-32 -7.2724336D-37
  11    8  -5676.7970  0.0167983981 -9.6785856D-09  5.5561385D-15 -6.4946060D-21  1.2475930D-26 -1.6031036D-32 -7.2820531D-37
  11    9  -5676.4946  0.0167980497 -9.6782855D-09  5.5556709D-15 -6.4934832D-21  1.2474190D-26 -1.6122754D-32 -7.2927493D-37
  11   10  -5676.1587  0.0167976626 -9.6779522D-09  5.5551515D-15 -6.4922359D-21  1.2472251D-26 -1.6224936D-32 -7.3047938D-37
  11   11  -5675.7891  0.0167972368 -9.6775856D-09  5.5545802D-15 -6.4908641D-21  1.2470098D-26 -1.6337410D-32 -7.3177234D-37
  11   12  -5675.3860  0.0167967722 -9.6771857D-09  5.5539572D-15 -6.4893678D-21  1.2467740D-26 -1.6460581D-32 -7.3321777D-37
  11   13  -5674.9493  0.0167962690 -9.6767525D-09  5.5532823D-15 -6.4877472D-21  1.2465161D-26 -1.6594170D-32 -7.3475282D-37
  11   14  -5674.4790  0.0167957272 -9.6762861D-09  5.5525558D-15 -6.4860023D-21  1.2462362D-26 -1.6738347D-32 -7.3640430D-37
  11   15  -5673.9752  0.0167951466 -9.6757864D-09  5.5517776D-15 -6.4841332D-21  1.2459331D-26 -1.6893032D-32 -7.3813342D-37
  11   16  -5673.4377  0.0167945274 -9.6752534D-09  5.5509478D-15 -6.4821399D-21  1.2456075D-26 -1.7058712D-32 -7.4001102D-37
  11   17  -5672.8667  0.0167938695 -9.6746873D-09  5.5500663D-15 -6.4800227D-21  1.2452576D-26 -1.7235065D-32 -7.4196770D-37
  11   18  -5672.2622  0.0167931729 -9.6740879D-09  5.5491334D-15 -6.4777816D-21  1.2448832D-26 -1.7422271D-32 -7.4402101D-37
  11   19  -5671.6240  0.0167924377 -9.6734554D-09  5.5481489D-15 -6.4754166D-21  1.2444840D-26 -1.7620582D-32 -7.4619568D-37
  11   20  -5670.9523  0.0167916639 -9.6727897D-09  5.5471131D-15 -6.4729281D-21  1.2440586D-26 -1.7829833D-32 -7.4844722D-37
  12    0  -5633.4240  0.0167596214 -9.6930518D-09  5.6120853D-15 -6.4649996D-21  9.9014150D-27 -7.9624820D-32  9.4646476D-38
  12    1  -5633.3904  0.0167595826 -9.6930182D-09  5.6120336D-15 -6.4649005D-21  9.9004814D-27 -7.9624480D-32  9.4740884D-38
  12    2  -5633.3234  0.0167595051 -9.6929508D-09  5.6119302D-15 -6.4647029D-21  9.8984453D-27 -7.9616120D-32  9.5907191D-38
  12    3  -5633.2228  0.0167593888 -9.6928498D-09  5.6117750D-15 -6.4644055D-21  9.8957409D-27 -7.9619571D-32  9.5636979D-38
  12    4  -5633.0888  0.0167592337 -9.6927151D-09  5.6115682D-15 -6.4640097D-21  9.8919216D-27 -7.9614277D-32  9.6504797D-38
  12    5  -5632.9212  0.0167590398 -9.6925468D-09  5.6113096D-15 -6.4635153D-21  9.8871436D-27 -7.9607439D-32  9.7620633D-38
  12    6  -5632.7201  0.0167588072 -9.6923448D-09  5.6109994D-15 -6.4629222D-21  9.8814102D-27 -7.9599105D-32  9.8956880D-38
  12    7  -5632.4854  0.0167585358 -9.6921091D-09  5.6106375D-15 -6.4622307D-21  9.8747287D-27 -7.9589505D-32  1.0047147D-37
  12    8  -5632.2173  0.0167582257 -9.6918398D-09  5.6102239D-15 -6.4614410D-21  9.8670897D-27 -7.9578190D-32  1.0222830D-37
  12    9  -5631.9157  0.0167578768 -9.6915369D-09  5.6097587D-15 -6.4605534D-21  9.8584944D-27 -7.9565121D-32  1.0421507D-37
  12   10  -5631.5805  0.0167574891 -9.6912003D-09  5.6092419D-15 -6.4595681D-21  9.8489434D-27 -7.9550232D-32  1.0643206D-37
  12   11  -5631.2119  0.0167570627 -9.6908301D-09  5.6086735D-15 -6.4584852D-21  9.8384486D-27 -7.9533816D-32  1.0881070D-37
  12   12  -5630.8097  0.0167565976 -9.6904263D-09  5.6080536D-15 -6.4573053D-21  9.8269996D-27 -7.9515371D-32  1.1141482D-37
  12   13  -5630.3740  0.0167560937 -9.6899889D-09  5.6073821D-15 -6.4560286D-21  9.8145939D-27 -7.9494762D-32  1.1426269D-37
  12   14  -5629.9049  0.0167555511 -9.6895179D-09  5.6066591D-15 -6.4546555D-21  9.8012363D-27 -7.9471911D-32  1.1732956D-37
  12   15  -5629.4022  0.0167549697 -9.6890134D-09  5.6058846D-15 -6.4531864D-21  9.7869363D-27 -7.9447059D-32  1.2055729D-37
  12   16  -5628.8661  0.0167543496 -9.6884752D-09  5.6050587D-15 -6.4516217D-21  9.7716840D-27 -7.9419616D-32  1.2401475D-37
  12   17  -5628.2964  0.0167536908 -9.6879036D-09  5.6041814D-15 -6.4499619D-21  9.7554856D-27 -7.9389665D-32  1.2766570D-37
  12   18  -5627.6933  0.0167529933 -9.6872984D-09  5.6032527D-15 -6.4482074D-21  9.7383410D-27 -7.9357005D-32  1.3151869D-37
  12   19  -5627.0567  0.0167522571 -9.6866597D-09  5.6022728D-15 -6.4463589D-21  9.7202503D-27 -7.9321480D-32  1.3557390D-37
  12   20  -5626.3866  0.0167514822 -9.6859874D-09  5.6012415D-15 -6.4444167D-21  9.7012194D-27 -7.9282975D-32  1.3980961D-37
  13    0  -5588.9973  0.0167194747 -9.7059656D-09  5.6670031D-15 -6.6609981D-21  7.1778653D-27 -5.9446040D-32 -9.8111088D-38
  13    1  -5588.9639  0.0167194359 -9.7059316D-09  5.6669498D-15 -6.6609258D-21  7.1773666D-27 -5.9457208D-32 -9.9529007D-38
  13    2  -5588.8970  0.0167193583 -9.7058636D-09  5.6668432D-15 -6.6607826D-21  7.1758111D-27 -5.9454117D-32 -9.8932051D-38
  13    3  -5588.7967  0.0167192418 -9.7057616D-09  5.6666833D-15 -6.6605669D-21  7.1738416D-27 -5.9466180D-32 -1.0027447D-37
  13    4  -5588.6630  0.0167190865 -9.7056256D-09  5.6664702D-15 -6.6602799D-21  7.1709923D-27 -5.9472024D-32 -1.0069283D-37
  13    5  -5588.4958  0.0167188924 -9.7054556D-09  5.6662038D-15 -6.6599215D-21  7.1674120D-27 -5.9478663D-32 -1.0110122D-37
  13    6  -5588.2951  0.0167186595 -9.7052516D-09  5.6658841D-15 -6.6594916D-21  7.1631356D-27 -5.9487341D-32 -1.0171793D-37
  13    7  -5588.0611  0.0167183877 -9.7050137D-09  5.6655112D-15 -6.6589903D-21  7.1581364D-27 -5.9497316D-32 -1.0237830D-37
  13    8  -5587.7936  0.0167180772 -9.7047417D-09  5.6650851D-15 -6.6584179D-21  7.1524224D-27 -5.9508773D-32 -1.0313053D-37
  13    9  -5587.4927  0.0167177278 -9.7044358D-09  5.6646057D-15 -6.6577745D-21  7.1459946D-27 -5.9521802D-32 -1.0398426D-37
  13   10  -5587.1583  0.0167173396 -9.7040960D-09  5.6640731D-15 -6.6570603D-21  7.1388546D-27 -5.9536539D-32 -1.0494956D-37
  13   11  -5586.7905  0.0167169126 -9.7037222D-09  5.6634873D-15 -6.6562754D-21  7.1309905D-27 -5.9552627D-32 -1.0595229D-37
  13   12  -5586.3893  0.0167164469 -9.7033144D-09  5.6628483D-15 -6.6554202D-21  7.1224204D-27 -5.9570758D-32 -1.0711650D-37
  13   13  -5585.9547  0.0167159423 -9.7028727D-09  5.6621562D-15 -6.6544949D-21  7.1131223D-27 -5.9590264D-32 -1.0829860D-37
  13   14  -5585.4867  0.0167153990 -9.7023972D-09  5.6614110D-15 -6.6534998D-21  7.1031094D-27 -5.9611613D-32 -1.0958291D-37
  13   15  -5584.9852  0.0167148168 -9.7018877D-09  5.6606126D-15 -6.6524351D-21  7.0923714D-27 -5.9634561D-32 -1.1091276D-37
  13   16  -5584.4504  0.0167141959 -9.7013443D-09  5.6597612D-15 -6.6513012D-21  7.0809222D-27 -5.9659722D-32 -1.1237547D-37
  13   17  -5583.8821  0.0167135363 -9.7007670D-09  5.6588567D-15 -6.6500985D-21  7.0687487D-27 -5.9686595D-32 -1.1389230D-37
  13   18  -5583.2804  0.0167128378 -9.7001559D-09  5.6578992D-15 -6.6488273D-21  7.0558499D-27 -5.9715421D-32 -1.1545770D-37
  13   19  -5582.6453  0.0167121006 -9.6995110D-09  5.6568886D-15 -6.6474880D-21  7.0422335D-27 -5.9746460D-32 -1.1713227D-37
  13   20  -5581.9769  0.0167113247 -9.6988322D-09  5.6558252D-15 -6.6460810D-21  7.0278911D-27 -5.9779488D-32 -1.1885507D-37
  14    0  -5544.7264  0.0166793554 -9.7186731D-09  5.7151515D-15 -7.0146136D-21  4.1781021D-27 -6.0864804D-32  1.0960451D-36
  14    1  -5544.6930  0.0166793165 -9.7186388D-09  5.7150954D-15 -7.0145718D-21  4.1773688D-27 -6.0849369D-32  1.0966475D-36
  14    2  -5544.6263  0.0166792388 -9.7185702D-09  5.7149831D-15 -7.0144885D-21  4.1757882D-27 -6.0812965D-32  1.0986150D-36
  14    3  -5544.5262  0.0166791222 -9.7184673D-09  5.7148148D-15 -7.0143638D-21  4.1733940D-27 -6.0757229D-32  1.1017315D-36
  14    4  -5544.3928  0.0166789667 -9.7183302D-09  5.7145903D-15 -7.0141960D-21  4.1708480D-27 -6.0712959D-32  1.1015768D-36
  14    5  -5544.2260  0.0166787723 -9.7181588D-09  5.7143098D-15 -7.0139876D-21  4.1672079D-27 -6.0635722D-32  1.1044789D-36
  14    6  -5544.0259  0.0166785391 -9.7179530D-09  5.7139731D-15 -7.0137377D-21  4.1628466D-27 -6.0542815D-32  1.1079557D-36
  14    7  -5543.7924  0.0166782670 -9.7177131D-09  5.7135804D-15 -7.0134464D-21  4.1577661D-27 -6.0434118D-32  1.1120143D-36
  14    8  -5543.5255  0.0166779560 -9.7174388D-09  5.7131315D-15 -7.0131140D-21  4.1519713D-27 -6.0309297D-32  1.1166517D-36
  14    9  -5543.2253  0.0166776062 -9.7171303D-09  5.7126266D-15 -7.0127407D-21  4.1454569D-27 -6.0168004D-32  1.1219280D-36
  14   10  -5542.8918  0.0166772175 -9.7167876D-09  5.7120656D-15 -7.0123264D-21  4.1382583D-27 -6.0010892D-32  1.1276408D-36
  14   11  -5542.5249  0.0166767900 -9.7164106D-09  5.7114485D-15 -7.0118717D-21  4.1303412D-27 -5.9836531D-32  1.1340620D-36
  14   12  -5542.1246  0.0166763236 -9.7159994D-09  5.7107754D-15 -7.0113766D-21  4.1217330D-27 -5.9645216D-32  1.1410481D-36
  14   13  -5541.6911  0.0166758184 -9.7155540D-09  5.7100462D-15 -7.0108414D-21  4.1124440D-27 -5.9436877D-32  1.1485730D-36
  14   14  -5541.2242  0.0166752743 -9.7150744D-09  5.7092611D-15 -7.0102663D-21  4.1024869D-27 -5.9211273D-32  1.1566018D-36
  14   15  -5540.7239  0.0166746914 -9.7145606D-09  5.7084199D-15 -7.0096518D-21  4.0918427D-27 -5.8967255D-32  1.1653217D-36
  14   16  -5540.1903  0.0166740697 -9.7140126D-09  5.7075227D-15 -7.0089979D-21  4.0805505D-27 -5.8705295D-32  1.1745212D-36
  14   17  -5539.6234  0.0166734092 -9.7134305D-09  5.7065695D-15 -7.0083053D-21  4.0686037D-27 -5.8424591D-32  1.1843192D-36
  14   18  -5539.0232  0.0166727098 -9.7128143D-09  5.7055603D-15 -7.0075741D-21  4.0560108D-27 -5.8124714D-32  1.1947215D-36
  14   19  -5538.3896  0.0166719717 -9.7121639D-09  5.7044952D-15 -7.0068047D-21  4.0428011D-27 -5.7805690D-32  1.2056026D-36
  14   20  -5537.7228  0.0166711947 -9.7114794D-09  5.7033742D-15 -7.0059975D-21  4.0289741D-27 -5.7466670D-32  1.2170438D-36
  15    0  -5500.6107  0.0166392618 -9.7315142D-09  5.7500363D-15 -7.4824920D-21  6.5663768D-27  1.2206087D-31  1.1159853D-36
  15    1  -5500.5774  0.0166392228 -9.7314797D-09  5.7499764D-15 -7.4824260D-21  6.5680460D-27  1.2206671D-31  1.1134484D-36
  15    2  -5500.5109  0.0166391450 -9.7314107D-09  5.7498567D-15 -7.4822947D-21  6.5708985D-27  1.2210149D-31  1.1118007D-36
  15    3  -5500.4111  0.0166390282 -9.7313072D-09  5.7496771D-15 -7.4820978D-21  6.5751607D-27  1.2215446D-31  1.1094542D-36
  15    4  -5500.2779  0.0166388725 -9.7311692D-09  5.7494377D-15 -7.4818351D-21  6.5808396D-27  1.2222503D-31  1.1063704D-36
  15    5  -5500.1116  0.0166386779 -9.7309967D-09  5.7491384D-15 -7.4815049D-21  6.5885983D-27  1.2228211D-31  1.0978929D-36
  15    6  -5499.9119  0.0166384443 -9.7307898D-09  5.7487793D-15 -7.4811093D-21  6.5974069D-27  1.2237402D-31  1.0912942D-36
  15    7  -5499.6790  0.0166381719 -9.7305483D-09  5.7483604D-15 -7.4806472D-21  6.6076834D-27  1.2248089D-31  1.0836482D-36
  15    8  -5499.4127  0.0166378605 -9.7302724D-09  5.7478816D-15 -7.4801180D-21  6.6194612D-27  1.2260126D-31  1.0747404D-36
  15    9  -5499.1133  0.0166375102 -9.7299620D-09  5.7473431D-15 -7.4795217D-21  6.6327027D-27  1.2273628D-31  1.0648705D-36
  15   10  -5498.7805  0.0166371210 -9.7296172D-09  5.7467448D-15 -7.4788577D-21  6.6474373D-27  1.2288470D-31  1.0538551D-36
  15   11  -5498.4145  0.0166366929 -9.7292379D-09  5.7460867D-15 -7.4781256D-21  6.6636709D-27  1.2304600D-31  1.0416896D-36
  15   12  -5498.0152  0.0166362259 -9.7288243D-09  5.7453688D-15 -7.4773249D-21  6.6814003D-27  1.2322001D-31  1.0284254D-36
  15   13  -5497.5827  0.0166357201 -9.7283761D-09  5.7445912D-15 -7.4764551D-21  6.7006365D-27  1.2340588D-31  1.0140248D-36
  15   14  -5497.1169  0.0166351753 -9.7278936D-09  5.7437539D-15 -7.4755155D-21  6.7213870D-27  1.2360301D-31  9.9847693D-37
  15   15  -5496.6179  0.0166345916 -9.7273767D-09  5.7428569D-15 -7.4745056D-21  6.7436591D-27  1.2381082D-31  9.8176952D-37
  15   16  -5496.0856  0.0166339691 -9.7268255D-09  5.7419002D-15 -7.4734248D-21  6.7674480D-27  1.2402879D-31  9.6398424D-37
  15   17  -5495.5200  0.0166333077 -9.7262398D-09  5.7408839D-15 -7.4722722D-21  6.7927723D-27  1.2425604D-31  9.4502584D-37
  15   18  -5494.9212  0.0166326074 -9.7256199D-09  5.7398080D-15 -7.4710470D-21  6.8196348D-27  1.2449175D-31  9.2492762D-37
  15   19  -5494.2892  0.0166318683 -9.7249656D-09  5.7386725D-15 -7.4697486D-21  6.8480467D-27  1.2473492D-31  9.0365457D-37
  15   20  -5493.6239  0.0166310903 -9.7242770D-09  5.7374774D-15 -7.4683760D-21  6.8780149D-27  1.2498473D-31  8.8120650D-37
  16    0  -5456.6500  0.0165991840 -9.7448953D-09  5.7774926D-15 -7.5581048D-21  1.2982110D-26 -2.2762379D-32 -1.5518102D-36
  16    1  -5456.6168  0.0165991451 -9.7448606D-09  5.7774321D-15 -7.5579743D-21  1.2982089D-26 -2.2795919D-32 -1.5526355D-36
  16    2  -5456.5504  0.0165990671 -9.7447913D-09  5.7773112D-15 -7.5577155D-21  1.2981215D-26 -2.2824098D-32 -1.5479726D-36
  16    3  -5456.4508  0.0165989502 -9.7446873D-09  5.7771298D-15 -7.5573250D-21  1.2980811D-26 -2.2908966D-32 -1.5478962D-36
  16    4  -5456.3181  0.0165987942 -9.7445487D-09  5.7768880D-15 -7.5568058D-21  1.2979712D-26 -2.2995581D-32 -1.5435453D-36
  16    5  -5456.1521  0.0165985994 -9.7443754D-09  5.7765857D-15 -7.5561568D-21  1.2978324D-26 -2.3103337D-32 -1.5380438D-36
  16    6  -5455.9529  0.0165983655 -9.7441674D-09  5.7762230D-15 -7.5553782D-21  1.2976649D-26 -2.3231924D-32 -1.5314129D-36
  16    7  -5455.7205  0.0165980927 -9.7439248D-09  5.7757999D-15 -7.5544698D-21  1.2974706D-26 -2.3382132D-32 -1.5238377D-36
  16    8  -5455.4549  0.0165977809 -9.7436476D-09  5.7753165D-15 -7.5534320D-21  1.2972444D-26 -2.3552045D-32 -1.5149554D-36
  16    9  -5455.1562  0.0165974301 -9.7433358D-09  5.7747727D-15 -7.5522646D-21  1.2969892D-26 -2.3742414D-32 -1.5050242D-36
  16   10  -5454.8242  0.0165970404 -9.7429893D-09  5.7741686D-15 -7.5509678D-21  1.2967019D-26 -2.3951914D-32 -1.4938444D-36
  16   11  -5454.4591  0.0165966117 -9.7426082D-09  5.7735041D-15 -7.5495416D-21  1.2963844D-26 -2.4181040D-32 -1.4816083D-36
  16   12  -5454.0608  0.0165961440 -9.7421925D-09  5.7727795D-15 -7.5479861D-21  1.2960351D-26 -2.4429123D-32 -1.4682440D-36
  16   13  -5453.6293  0.0165956375 -9.7417423D-09  5.7719946D-15 -7.5463015D-21  1.2956519D-26 -2.4694974D-32 -1.4536444D-36
  16   14  -5453.1646  0.0165950919 -9.7412575D-09  5.7711495D-15 -7.5444879D-21  1.2952341D-26 -2.4978147D-32 -1.4378048D-36
  16   15  -5452.6668  0.0165945075 -9.7407381D-09  5.7702443D-15 -7.5425454D-21  1.2947818D-26 -2.5278261D-32 -1.4207868D-36
  16   16  -5452.1358  0.0165938841 -9.7401842D-09  5.7692789D-15 -7.5404741D-21  1.2942933D-26 -2.5594510D-32 -1.4025268D-36
  16   17  -5451.5716  0.0165932218 -9.7395958D-09  5.7682536D-15 -7.5382742D-21  1.2937679D-26 -2.5926082D-32 -1.3830385D-36
  16   18  -5450.9743  0.0165925206 -9.7389729D-09  5.7671682D-15 -7.5359460D-21  1.2932030D-26 -2.6271604D-32 -1.3621856D-36
  16   19  -5450.3438  0.0165917804 -9.7383155D-09  5.7660230D-15 -7.5334894D-21  1.2926014D-26 -2.6631480D-32 -1.3402395D-36
  16   20  -5449.6801  0.0165910014 -9.7376237D-09  5.7648178D-15 -7.5309049D-21  1.2919565D-26 -2.7003126D-32 -1.3167861D-36
  17    0  -5412.8441  0.0165591095 -9.7587539D-09  5.8096071D-15 -7.5901843D-21  1.4439300D-26  1.3847345D-31  3.5668579D-36
  17    1  -5412.8110  0.0165590705 -9.7587191D-09  5.8095464D-15 -7.5900401D-21  1.4440880D-26  1.3852742D-31  3.5660598D-36
  17    2  -5412.7448  0.0165589924 -9.7586493D-09  5.8094250D-15 -7.5897518D-21  1.4443956D-26  1.3863921D-31  3.5651501D-36
  17    3  -5412.6454  0.0165588753 -9.7585448D-09  5.8092428D-15 -7.5893177D-21  1.4449281D-26  1.3877286D-31  3.5580203D-36
  17    4  -5412.5130  0.0165587192 -9.7584054D-09  5.8090000D-15 -7.5887396D-21  1.4455946D-26  1.3897190D-31  3.5521103D-36
  17    5  -5412.3474  0.0165585240 -9.7582311D-09  5.8086964D-15 -7.5880166D-21  1.4464284D-26  1.3922052D-31  3.5447564D-36
  17    6  -5412.1487  0.0165582898 -9.7580220D-09  5.8083322D-15 -7.5871484D-21  1.4474327D-26  1.3951762D-31  3.5357596D-36
  17    7  -5411.9169  0.0165580166 -9.7577780D-09  5.8079074D-15 -7.5861348D-21  1.4486062D-26  1.3986356D-31  3.5252752D-36
  17    8  -5411.6519  0.0165577043 -9.7574993D-09  5.8074219D-15 -7.5849753D-21  1.4499512D-26  1.4025758D-31  3.5132072D-36
  17    9  -5411.3539  0.0165573531 -9.7571857D-09  5.8068758D-15 -7.5836697D-21  1.4514683D-26  1.4069947D-31  3.4996064D-36
  17   10  -5411.0228  0.0165569628 -9.7568373D-09  5.8062692D-15 -7.5822174D-21  1.4531600D-26  1.4118820D-31  3.4843603D-36
  17   11  -5410.6585  0.0165565335 -9.7564541D-09  5.8056020D-15 -7.5806180D-21  1.4550253D-26  1.4172425D-31  3.4676574D-36
  17   12  -5410.2612  0.0165560652 -9.7560361D-09  5.8048744D-15 -7.5788707D-21  1.4570703D-26  1.4230514D-31  3.4491235D-36
  17   13  -5409.8307  0.0165555579 -9.7555834D-09  5.8040863D-15 -7.5769750D-21  1.4592959D-26  1.4293081D-31  3.4288268D-36
  17   14  -5409.3672  0.0165550116 -9.7550959D-09  5.8032378D-15 -7.5749303D-21  1.4617025D-26  1.4360080D-31  3.4068552D-36
  17   15  -5408.8705  0.0165544263 -9.7545736D-09  5.8023289D-15 -7.5727358D-21  1.4642939D-26  1.4431367D-31  3.3830706D-36
  17   16  -5408.3408  0.0165538020 -9.7540166D-09  5.8013597D-15 -7.5703907D-21  1.4670725D-26  1.4506846D-31  3.3574070D-36
  17   17  -5407.7780  0.0165531388 -9.7534250D-09  5.8003303D-15 -7.5678943D-21  1.4700387D-26  1.4586473D-31  3.3300297D-36
  17   18  -5407.1821  0.0165524366 -9.7527986D-09  5.7992408D-15 -7.5652453D-21  1.4731984D-26  1.4670015D-31  3.3006079D-36
  17   19  -5406.5531  0.0165516954 -9.7521375D-09  5.7980911D-15 -7.5624430D-21  1.4765535D-26  1.4757375D-31  3.2691697D-36
  17   20  -5405.8910  0.0165509152 -9.7514418D-09  5.7968813D-15 -7.5594864D-21  1.4801055D-26  1.4848479D-31  3.2357929D-36
  18    0  -5369.1929  0.0165190294 -9.7729340D-09  5.8502831D-15 -7.2080430D-21  2.5317627D-26 -1.3673613D-31 -9.5769660D-36
  18    1  -5369.1599  0.0165189903 -9.7728989D-09  5.8502254D-15 -7.2077897D-21  2.5316034D-26 -1.3687247D-31 -9.5763923D-36
  18    2  -5369.0938  0.0165189122 -9.7728287D-09  5.8501101D-15 -7.2072836D-21  2.5312653D-26 -1.3713604D-31 -9.5736164D-36
  18    3  -5368.9947  0.0165187949 -9.7727234D-09  5.8499371D-15 -7.2065246D-21  2.5307543D-26 -1.3753025D-31 -9.5692251D-36
  18    4  -5368.8626  0.0165186385 -9.7725830D-09  5.8497065D-15 -7.2055128D-21  2.5300720D-26 -1.3805582D-31 -9.5634325D-36
  18    5  -5368.6974  0.0165184431 -9.7724075D-09  5.8494183D-15 -7.2042470D-21  2.5292910D-26 -1.3874951D-31 -9.5625872D-36
  18    6  -5368.4991  0.0165182085 -9.7721969D-09  5.8490726D-15 -7.2027297D-21  2.5282896D-26 -1.3955271D-31 -9.5564933D-36
  18    7  -5368.2679  0.0165179349 -9.7719513D-09  5.8486693D-15 -7.2009603D-21  2.5271134D-26 -1.4048895D-31 -9.5492497D-36
  18    8  -5368.0036  0.0165176222 -9.7716705D-09  5.8482085D-15 -7.1989391D-21  2.5257604D-26 -1.4155819D-31 -9.5409323D-36
  18    9  -5367.7063  0.0165172704 -9.7713548D-09  5.8476902D-15 -7.1966667D-21  2.5242238D-26 -1.4275942D-31 -9.5312371D-36
  18   10  -5367.3760  0.0165168796 -9.7710039D-09  5.8471146D-15 -7.1941433D-21  2.5225027D-26 -1.4409294D-31 -9.5204112D-36
  18   11  -5367.0126  0.0165164497 -9.7706180D-09  5.8464816D-15 -7.1913696D-21  2.5205910D-26 -1.4555809D-31 -9.5082822D-36
  18   12  -5366.6162  0.0165159807 -9.7701971D-09  5.8457914D-15 -7.1883461D-21  2.5184847D-26 -1.4715477D-31 -9.4948883D-36
  18   13  -5366.1868  0.0165154727 -9.7697412D-09  5.8450440D-15 -7.1850736D-21  2.5161742D-26 -1.4888108D-31 -9.4798489D-36
  18   14  -5365.7244  0.0165149256 -9.7692502D-09  5.8442395D-15 -7.1815527D-21  2.5136580D-26 -1.5073763D-31 -9.4634718D-36
  18   15  -5365.2289  0.0165143394 -9.7687243D-09  5.8433779D-15 -7.1777843D-21  2.5109266D-26 -1.5272318D-31 -9.4454485D-36
  18   16  -5364.7005  0.0165137143 -9.7681633D-09  5.8424594D-15 -7.1737691D-21  2.5079752D-26 -1.5483715D-31 -9.4258735D-36
  18   17  -5364.1390  0.0165130500 -9.7675675D-09  5.8414841D-15 -7.1695083D-21  2.5047929D-26 -1.5707752D-31 -9.4043673D-36
  18   18  -5363.5446  0.0165123468 -9.7669366D-09  5.8404520D-15 -7.1650028D-21  2.5013744D-26 -1.5944458D-31 -9.3810841D-36
  18   19  -5362.9171  0.0165116045 -9.7662709D-09  5.8393632D-15 -7.1602537D-21  2.4977095D-26 -1.6193625D-31 -9.3557580D-36
  18   20  -5362.2567  0.0165108233 -9.7655702D-09  5.8382180D-15 -7.1552621D-21  2.4937931D-26 -1.6455250D-31 -9.3285939D-36
  19    0  -5325.6963  0.0164789412 -9.7868906D-09  5.9137840D-15 -7.1095484D-21  7.1549315D-27 -1.2749506D-31  1.0904008D-35
  19    1  -5325.6634  0.0164789021 -9.7868551D-09  5.9137272D-15 -7.1094768D-21  7.1534151D-27 -1.2734282D-31  1.0905514D-35
  19    2  -5325.5975  0.0164788238 -9.7867842D-09  5.9136134D-15 -7.1093346D-21  7.1499884D-27 -1.2701925D-31  1.0912140D-35
  19    3  -5325.4986  0.0164787064 -9.7866777D-09  5.9134428D-15 -7.1091190D-21  7.1459188D-27 -1.2658526D-31  1.0912479D-35
  19    4  -5325.3668  0.0164785498 -9.7865358D-09  5.9132153D-15 -7.1088333D-21  7.1398548D-27 -1.2597371D-31  1.0918917D-35
  19    5  -5325.2020  0.0164783541 -9.7863584D-09  5.9129310D-15 -7.1084765D-21  7.1323214D-27 -1.2520931D-31  1.0926862D-35
  19    6  -5325.0042  0.0164781192 -9.7861456D-09  5.9125898D-15 -7.1080488D-21  7.1233387D-27 -1.2429100D-31  1.0936351D-35
  19    7  -5324.7736  0.0164778452 -9.7858972D-09  5.9121917D-15 -7.1075506D-21  7.1129285D-27 -1.2321816D-31  1.0947446D-35
  19    8  -5324.5099  0.0164775320 -9.7856135D-09  5.9117369D-15 -7.1069820D-21  7.1011678D-27 -1.2199172D-31  1.0959754D-35
  19    9  -5324.2133  0.0164771798 -9.7852942D-09  5.9112252D-15 -7.1063435D-21  7.0880592D-27 -1.2060962D-31  1.0973589D-35
  19   10  -5323.8838  0.0164767883 -9.7849396D-09  5.9106567D-15 -7.1056354D-21  7.0736858D-27 -1.1907261D-31  1.0988591D-35
  19   11  -5323.5213  0.0164763578 -9.7845495D-09  5.9100314D-15 -7.1048582D-21  7.0580803D-27 -1.1737909D-31  1.1004911D-35
  19   12  -5323.1259  0.0164758882 -9.7841240D-09  5.9093494D-15 -7.1040122D-21  7.0413079D-27 -1.1552858D-31  1.1022426D-35
  19   13  -5322.6975  0.0164753794 -9.7836631D-09  5.9086106D-15 -7.1030980D-21  7.0234378D-27 -1.1352063D-31  1.1041032D-35
  19   14  -5322.2362  0.0164748315 -9.7831668D-09  5.9078151D-15 -7.1021161D-21  7.0045489D-27 -1.1135470D-31  1.1060584D-35
  19   15  -5321.7420  0.0164742446 -9.7826352D-09  5.9069630D-15 -7.1010668D-21  6.9847262D-27 -1.0903033D-31  1.1080928D-35
  19   16  -5321.2148  0.0164736185 -9.7820681D-09  5.9060541D-15 -7.0999510D-21  6.9640071D-27 -1.0654490D-31  1.1102384D-35
  19   17  -5320.6547  0.0164729533 -9.7814658D-09  5.9050886D-15 -7.0987689D-21  6.9425527D-27 -1.0390043D-31  1.1124195D-35
  19   18  -5320.0617  0.0164722491 -9.7808281D-09  5.9040664D-15 -7.0975213D-21  6.9204126D-27 -1.0109427D-31  1.1146674D-35
  19   19  -5319.4358  0.0164715058 -9.7801551D-09  5.9029877D-15 -7.0962086D-21  6.8976955D-27 -9.8125852D-32  1.1169621D-35
  19   20  -5318.7769  0.0164707234 -9.7794468D-09  5.9018524D-15 -7.0948313D-21  6.8745232D-27 -9.4995305D-32  1.1192781D-35
  20    0  -5282.3543  0.0164388532 -9.8003956D-09  5.9728383D-15 -7.2569934D-21  2.1185689D-26  2.6745614D-31 -9.0423977D-36
  20    1  -5282.3214  0.0164388140 -9.8003597D-09  5.9727802D-15 -7.2567814D-21  2.1188972D-26  2.6732590D-31 -9.0488667D-36
  20    2  -5282.2556  0.0164387356 -9.8002880D-09  5.9726641D-15 -7.2563578D-21  2.1195259D-26  2.6707874D-31 -9.0592060D-36
  20    3  -5282.1570  0.0164386180 -9.8001805D-09  5.9724900D-15 -7.2557221D-21  2.1204661D-26  2.6670805D-31 -9.0745630D-36
  20    4  -5282.0255  0.0164384612 -9.8000372D-09  5.9722578D-15 -7.2548742D-21  2.1217169D-26  2.6621314D-31 -9.0949344D-36
  20    5  -5281.8611  0.0164382652 -9.7998580D-09  5.9719676D-15 -7.2538118D-21  2.1233755D-26  2.6554296D-31 -9.1296507D-36
  20    6  -5281.6639  0.0164380300 -9.7996431D-09  5.9716195D-15 -7.2525371D-21  2.1252862D-26  2.6477423D-31 -9.1642158D-36
  20    7  -5281.4337  0.0164377556 -9.7993923D-09  5.9712134D-15 -7.2510487D-21  2.1275058D-26  2.6387439D-31 -9.2042255D-36
  20    8  -5281.1707  0.0164374420 -9.7991056D-09  5.9707494D-15 -7.2493456D-21  2.1300349D-26  2.6284050D-31 -9.2500046D-36
  20    9  -5280.8749  0.0164370893 -9.7987832D-09  5.9702275D-15 -7.2474274D-21  2.1328671D-26  2.6167195D-31 -9.3012425D-36
  20   10  -5280.5461  0.0164366973 -9.7984250D-09  5.9696478D-15 -7.2452930D-21  2.1359979D-26  2.6036627D-31 -9.3578858D-36
  20   11  -5280.1845  0.0164362662 -9.7980311D-09  5.9690103D-15 -7.2429414D-21  2.1394268D-26  2.5891983D-31 -9.4202640D-36
  20   12  -5279.7901  0.0164357959 -9.7976013D-09  5.9683151D-15 -7.2403719D-21  2.1431436D-26  2.5733162D-31 -9.4878618D-36
  20   13  -5279.3627  0.0164352865 -9.7971358D-09  5.9675622D-15 -7.2375832D-21  2.1471446D-26  2.5559802D-31 -9.5608167D-36
  20   14  -5278.9025  0.0164347378 -9.7966346D-09  5.9667518D-15 -7.2345742D-21  2.1514227D-26  2.5371642D-31 -9.6390051D-36
  20   15  -5278.4095  0.0164341501 -9.7960976D-09  5.9658838D-15 -7.2313437D-21  2.1559712D-26  2.5168366D-31 -9.7223260D-36
  20   16  -5277.8836  0.0164335231 -9.7955249D-09  5.9649584D-15 -7.2278902D-21  2.1607827D-26  2.4949588D-31 -9.8107346D-36
  20   17  -5277.3249  0.0164328570 -9.7949166D-09  5.9639757D-15 -7.2242126D-21  2.1658485D-26  2.4714970D-31 -9.9040897D-36
  20   18  -5276.7333  0.0164321518 -9.7942725D-09  5.9629357D-15 -7.2203093D-21  2.1711601D-26  2.4464151D-31 -1.0002323D-35
  20   19  -5276.1089  0.0164314075 -9.7935928D-09  5.9618385D-15 -7.2161788D-21  2.1767061D-26  2.4196768D-31 -1.0105133D-35
  20   20  -5275.4517  0.0164306240 -9.7928774D-09  5.9606843D-15 -7.2118196D-21  2.1824808D-26  2.3912260D-31 -1.0212824D-35
  21    0  -5239.1665  0.0163987717 -9.8134549D-09  6.0457748D-15 -6.8811824D-21  8.2664030D-27 -6.3218204D-31  3.4301463D-36
  21    1  -5239.1337  0.0163987324 -9.8134186D-09  6.0457198D-15 -6.8810999D-21  8.2587912D-27 -6.3213288D-31  3.4400480D-36
  21    2  -5239.0681  0.0163986539 -9.8133460D-09  6.0456097D-15 -6.8809357D-21  8.2432019D-27 -6.3201551D-31  3.4635221D-36
  21    3  -5238.9697  0.0163985362 -9.8132372D-09  6.0454445D-15 -6.8806877D-21  8.2210075D-27 -6.3189729D-31  3.4868919D-36
  21    4  -5238.8385  0.0163983792 -9.8130921D-09  6.0452243D-15 -6.8803594D-21  8.1906852D-27 -6.3170119D-31  3.5254144D-36
  21    5  -5238.6746  0.0163981829 -9.8129108D-09  6.0449491D-15 -6.8799509D-21  8.1527737D-27 -6.3145195D-31  3.5737898D-36
  21    6  -5238.4778  0.0163979474 -9.8126932D-09  6.0446189D-15 -6.8794630D-21  8.1073436D-27 -6.3115036D-31  3.6313839D-36
  21    7  -5238.2482  0.0163976726 -9.8124393D-09  6.0442337D-15 -6.8788974D-21  8.0543346D-27 -6.3079085D-31  3.6989227D-36
  21    8  -5237.9859  0.0163973586 -9.8121492D-09  6.0437934D-15 -6.8782554D-21  7.9937939D-27 -6.3037200D-31  3.7760674D-36
  21    9  -5237.6907  0.0163970054 -9.8118228D-09  6.0432982D-15 -6.8775391D-21  7.9257380D-27 -6.2989059D-31  3.8627815D-36
  21   10  -5237.3628  0.0163966129 -9.8114603D-09  6.0427481D-15 -6.8767503D-21  7.8501874D-27 -6.2934339D-31  3.9590556D-36
  21   11  -5237.0021  0.0163961813 -9.8110615D-09  6.0421429D-15 -6.8758913D-21  7.7671480D-27 -6.2872523D-31  4.0650242D-36
  21   12  -5236.6085  0.0163957103 -9.8106264D-09  6.0414829D-15 -6.8749646D-21  7.6766818D-27 -6.2803344D-31  4.1803089D-36
  21   13  -5236.1823  0.0163952002 -9.8101552D-09  6.0407680D-15 -6.8739730D-21  7.5787645D-27 -6.2726097D-31  4.3054019D-36
  21   14  -5235.7232  0.0163946508 -9.8096478D-09  6.0399981D-15 -6.8729194D-21  7.4734393D-27 -6.2640338D-31  4.4401648D-36
  21   15  -5235.2314  0.0163940623 -9.8091043D-09  6.0391735D-15 -6.8718069D-21  7.3607677D-27 -6.2545556D-31  4.5843368D-36
  21   16  -5234.7068  0.0163934345 -9.8085246D-09  6.0382939D-15 -6.8706388D-21  7.2407804D-27 -6.2441157D-31  4.7379436D-36
  21   17  -5234.1494  0.0163927676 -9.8079087D-09  6.0373596D-15 -6.8694186D-21  7.1135154D-27 -6.2326438D-31  4.9010455D-36
  21   18  -5233.5593  0.0163920614 -9.8072567D-09  6.0363705D-15 -6.8681503D-21  6.9790211D-27 -6.2200744D-31  5.0735970D-36
  21   19  -5232.9364  0.0163913161 -9.8065686D-09  6.0353267D-15 -6.8668378D-21  6.8373593D-27 -6.2063375D-31  5.2554920D-36
  21   20  -5232.2808  0.0163905316 -9.8058445D-09  6.0342281D-15 -6.8654852D-21  6.6885865D-27 -6.1913560D-31  5.4467239D-36
  22    0  -5196.1328  0.0163587081 -9.8257153D-09  6.1135436D-15 -7.6655951D-21  5.5455202D-27  6.0617690D-31  1.1959375D-35
  22    1  -5196.1001  0.0163586688 -9.8256786D-09  6.1134822D-15 -7.6655396D-21  5.5528285D-27  6.0634220D-31  1.1949263D-35
  22    2  -5196.0346  0.0163585902 -9.8256052D-09  6.1133596D-15 -7.6654285D-21  5.5673643D-27  6.0667754D-31  1.1929938D-35
  22    3  -5195.9365  0.0163584723 -9.8254952D-09  6.1131756D-15 -7.6652611D-21  5.5892036D-27  6.0717892D-31  1.1900713D-35
  22    4  -5195.8056  0.0163583151 -9.8253485D-09  6.1129303D-15 -7.6650370D-21  5.6183021D-27  6.0784719D-31  1.1862203D-35
  22    5  -5195.6420  0.0163581186 -9.8251651D-09  6.1126238D-15 -7.6647553D-21  5.6547434D-27  6.0867846D-31  1.1813742D-35
  22    6  -5195.4458  0.0163578828 -9.8249450D-09  6.1122559D-15 -7.6644147D-21  5.6985511D-27  6.0967079D-31  1.1755349D-35
  22    7  -5195.2167  0.0163576077 -9.8246883D-09  6.1118267D-15 -7.6640142D-21  5.7497563D-27  6.1082176D-31  1.1687008D-35
  22    8  -5194.9550  0.0163572933 -9.8243950D-09  6.1113362D-15 -7.6635517D-21  5.8084669D-27  6.1212593D-31  1.1607967D-35
  22    9  -5194.6606  0.0163569396 -9.8240650D-09  6.1107844D-15 -7.6630260D-21  5.8746294D-27  6.1358327D-31  1.1519158D-35
  22   10  -5194.3335  0.0163565467 -9.8236984D-09  6.1101714D-15 -7.6624348D-21  5.9484078D-27  6.1518593D-31  1.1419329D-35
  22   11  -5193.9736  0.0163561144 -9.8232951D-09  6.1094971D-15 -7.6617758D-21  6.0298378D-27  6.1693008D-31  1.1308618D-35
  22   12  -5193.5811  0.0163556429 -9.8228552D-09  6.1087616D-15 -7.6610468D-21  6.1189004D-27  6.1881509D-31  1.1187736D-35
  22   13  -5193.1558  0.0163551322 -9.8223788D-09  6.1079649D-15 -7.6602450D-21  6.2156088D-27  6.2083883D-31  1.1057092D-35
  22   14  -5192.6979  0.0163545821 -9.8218658D-09  6.1071070D-15 -7.6593675D-21  6.3200831D-27  6.2299223D-31  1.0916039D-35
  22   15  -5192.2073  0.0163539928 -9.8213162D-09  6.1061880D-15 -7.6584111D-21  6.4324220D-27  6.2526906D-31  1.0764222D-35
  22   16  -5191.6840  0.0163533643 -9.8207300D-09  6.1052078D-15 -7.6573722D-21  6.5526990D-27  6.2766209D-31  1.0601485D-35
  22   17  -5191.1280  0.0163526965 -9.8201073D-09  6.1041664D-15 -7.6562474D-21  6.6809815D-27  6.3016514D-31  1.0427855D-35
  22   18  -5190.5393  0.0163519895 -9.8194482D-09  6.1030640D-15 -7.6550326D-21  6.8173842D-27  6.3276946D-31  1.0242795D-35
  22   19  -5189.9179  0.0163512432 -9.8187525D-09  6.1019005D-15 -7.6537235D-21  6.9619662D-27  6.3546779D-31  1.0046456D-35
  22   20  -5189.2639  0.0163504577 -9.8180203D-09  6.1006761D-15 -7.6523158D-21  7.1148078D-27  6.3825165D-31  9.8387052D-36
  23    0  -5153.2527  0.0163186707 -9.8377021D-09  6.1729648D-15 -7.2481560D-21  3.3376296D-26 -3.5527742D-31 -3.1652025D-35
  23    1  -5153.2201  0.0163186314 -9.8376651D-09  6.1729069D-15 -7.2478224D-21  3.3371978D-26 -3.5571786D-31 -3.1648695D-35
  23    2  -5153.1548  0.0163185527 -9.8375910D-09  6.1727909D-15 -7.2471556D-21  3.3363105D-26 -3.5658773D-31 -3.1639573D-35
  23    3  -5153.0569  0.0163184346 -9.8374799D-09  6.1726170D-15 -7.2461556D-21  3.3349764D-26 -3.5789188D-31 -3.1625920D-35
  23    4  -5152.9264  0.0163182772 -9.8373318D-09  6.1723851D-15 -7.2448205D-21  3.3333441D-26 -3.5970912D-31 -3.1624400D-35
  23    5  -5152.7632  0.0163180805 -9.8371466D-09  6.1720954D-15 -7.2431543D-21  3.3311793D-26 -3.6192250D-31 -3.1610081D-35
  23    6  -5152.5674  0.0163178444 -9.8369244D-09  6.1717477D-15 -7.2411564D-21  3.3285634D-26 -3.6457678D-31 -3.1592592D-35
  23    7  -5152.3389  0.0163175690 -9.8366652D-09  6.1713423D-15 -7.2388274D-21  3.3254901D-26 -3.6767265D-31 -3.1572182D-35
  23    8  -5152.0778  0.0163172542 -9.8363690D-09  6.1708791D-15 -7.2361685D-21  3.3219416D-26 -3.7120662D-31 -3.1547964D-35
  23    9  -5151.7841  0.0163169001 -9.8360358D-09  6.1703582D-15 -7.2331806D-21  3.3179102D-26 -3.7517969D-31 -3.1520316D-35
  23   10  -5151.4578  0.0163165067 -9.8356656D-09  6.1697797D-15 -7.2298649D-21  3.3133825D-26 -3.7959071D-31 -3.1489113D-35
  23   11  -5151.0988  0.0163160739 -9.8352584D-09  6.1691436D-15 -7.2262230D-21  3.3083378D-26 -3.8443649D-31 -3.1453657D-35
  23   12  -5150.7073  0.0163156018 -9.8348142D-09  6.1684501D-15 -7.2222564D-21  3.3027645D-26 -3.8971763D-31 -3.1414315D-35
  23   13  -5150.2831  0.0163150904 -9.8343331D-09  6.1676992D-15 -7.2179667D-21  3.2966413D-26 -3.9543149D-31 -3.1370601D-35
  23   14  -5149.8263  0.0163145397 -9.8338151D-09  6.1668910D-15 -7.2133560D-21  3.2899464D-26 -4.0157535D-31 -3.1322078D-35
  23   15  -5149.3368  0.0163139497 -9.8332601D-09  6.1660257D-15 -7.2084266D-21  3.2826592D-26 -4.0814745D-31 -3.1268605D-35
  23   16  -5148.8148  0.0163133204 -9.8326682D-09  6.1651034D-15 -7.2031806D-21  3.2747560D-26 -4.1514528D-31 -3.1209840D-35
  23   17  -5148.2601  0.0163126518 -9.8320394D-09  6.1641241D-15 -7.1976208D-21  3.2662107D-26 -4.2256538D-31 -3.1145339D-35
  23   18  -5147.6729  0.0163119439 -9.8313737D-09  6.1630881D-15 -7.1917499D-21  3.2569970D-26 -4.3040469D-31 -3.1074754D-35
  23   19  -5147.0531  0.0163111968 -9.8306712D-09  6.1619954D-15 -7.1855710D-21  3.2470913D-26 -4.3866101D-31 -3.0998144D-35
  23   20  -5146.4006  0.0163104103 -9.8299318D-09  6.1608463D-15 -7.1790874D-21  3.2364593D-26 -4.4732869D-31 -3.0914607D-35
  24    0  -5110.5259  0.0162786642 -9.8490214D-09  6.2562705D-15 -7.5173619D-21 -1.9258660D-26 -6.6853053D-31  3.0565393D-35
  24    1  -5110.4934  0.0162786248 -9.8489838D-09  6.2562104D-15 -7.5175549D-21 -1.9266853D-26 -6.6809361D-31  3.0576615D-35
  24    2  -5110.4283  0.0162785460 -9.8489087D-09  6.2560901D-15 -7.5179413D-21 -1.9283441D-26 -6.6720951D-31  3.0601467D-35
  24    3  -5110.3306  0.0162784278 -9.8487961D-09  6.2559097D-15 -7.5185189D-21 -1.9306705D-26 -6.6596055D-31  3.0621010D-35
  24    4  -5110.2004  0.0162782702 -9.8486460D-09  6.2556691D-15 -7.5192917D-21 -1.9338610D-26 -6.6424549D-31  3.0657711D-35
  24    5  -5110.0376  0.0162780732 -9.8484583D-09  6.2553683D-15 -7.5202597D-21 -1.9378418D-26 -6.6209710D-31  3.0703898D-35
  24    6  -5109.8422  0.0162778369 -9.8482332D-09  6.2550073D-15 -7.5214239D-21 -1.9426015D-26 -6.5951504D-31  3.0759064D-35
  24    7  -5109.6143  0.0162775611 -9.8479704D-09  6.2545861D-15 -7.5227857D-21 -1.9481290D-26 -6.5649750D-31  3.0822908D-35
  24    8  -5109.3539  0.0162772460 -9.8476702D-09  6.2541045D-15 -7.5243467D-21 -1.9544124D-26 -6.5304208D-31  3.0895161D-35
  24    9  -5109.0609  0.0162768915 -9.8473325D-09  6.2535627D-15 -7.5261088D-21 -1.9614443D-26 -6.4914417D-31  3.0976206D-35
  24   10  -5108.7354  0.0162764976 -9.8469573D-09  6.2529606D-15 -7.5280741D-21 -1.9692084D-26 -6.4480112D-31  3.1065647D-35
  24   11  -5108.3773  0.0162760644 -9.8465447D-09  6.2522980D-15 -7.5302449D-21 -1.9776888D-26 -6.4000912D-31  3.1163224D-35
  24   12  -5107.9867  0.0162755917 -9.8460945D-09  6.2515750D-15 -7.5326237D-21 -1.9868675D-26 -6.3476481D-31  3.1268657D-35
  24   13  -5107.5635  0.0162750797 -9.8456069D-09  6.2507914D-15 -7.5352130D-21 -1.9967253D-26 -6.2906364D-31  3.1381718D-35
  24   14  -5107.1078  0.0162745284 -9.8450819D-09  6.2499473D-15 -7.5380158D-21 -2.0072417D-26 -6.2290108D-31  3.1502109D-35
  24   15  -5106.6196  0.0162739377 -9.8445194D-09  6.2490426D-15 -7.5410351D-21 -2.0183970D-26 -6.1627111D-31  3.1629880D-35
  24   16  -5106.0989  0.0162733077 -9.8439196D-09  6.2480771D-15 -7.5442739D-21 -2.0301595D-26 -6.0917176D-31  3.1763864D-35
  24   17  -5105.5456  0.0162726383 -9.8432823D-09  6.2470509D-15 -7.5477357D-21 -2.0425099D-26 -6.0159515D-31  3.1904482D-35
  24   18  -5104.9598  0.0162719296 -9.8426077D-09  6.2459638D-15 -7.5514239D-21 -2.0554187D-26 -5.9353618D-31  3.2051219D-35
  24   19  -5104.3415  0.0162711816 -9.8418957D-09  6.2448156D-15 -7.5553419D-21 -2.0688514D-26 -5.8499144D-31  3.2203060D-35
  24   20  -5103.6906  0.0162703943 -9.8411464D-09  6.2436064D-15 -7.5594936D-21 -2.0827839D-26 -5.7595199D-31  3.2360535D-35
  25    0  -5067.9519  0.0162387004 -9.8598482D-09  6.2991574D-15 -8.9919722D-21  2.8241924D-27  9.4339061D-31 -7.2884755D-36
  25    1  -5067.9194  0.0162386610 -9.8598104D-09  6.2990855D-15 -8.9919438D-21  2.8356146D-27  9.4328278D-31 -7.3084031D-36
  25    2  -5067.8544  0.0162385821 -9.8597348D-09  6.2989416D-15 -8.9918863D-21  2.8585535D-27  9.4306272D-31 -7.3493702D-36
  25    3  -5067.7570  0.0162384638 -9.8596214D-09  6.2987258D-15 -8.9918000D-21  2.8924977D-27  9.4275283D-31 -7.4054717D-36
  25    4  -5067.6271  0.0162383061 -9.8594703D-09  6.2984381D-15 -8.9916834D-21  2.9377330D-27  9.4233632D-31 -7.4801765D-36
  25    5  -5067.4647  0.0162381089 -9.8592813D-09  6.2980784D-15 -8.9915351D-21  2.9942628D-27  9.4180934D-31 -7.5736832D-36
  25    6  -5067.2699  0.0162378722 -9.8590546D-09  6.2976468D-15 -8.9913534D-21  3.0620402D-27  9.4116874D-31 -7.6856404D-36
  25    7  -5067.0425  0.0162375962 -9.8587901D-09  6.2971433D-15 -8.9911363D-21  3.1410656D-27  9.4040927D-31 -7.8163247D-36
  25    8  -5066.7827  0.0162372807 -9.8584879D-09  6.2965679D-15 -8.9908815D-21  3.2312851D-27  9.3952589D-31 -7.9653750D-36
  25    9  -5066.4905  0.0162369258 -9.8581479D-09  6.2959205D-15 -8.9905861D-21  3.3327140D-27  9.3851135D-31 -8.1333033D-36
  25   10  -5066.1657  0.0162365315 -9.8577701D-09  6.2952013D-15 -8.9902472D-21  3.4452654D-27  9.3735971D-31 -8.3195461D-36
  25   11  -5065.8085  0.0162360978 -9.8573547D-09  6.2944102D-15 -8.9898614D-21  3.5688902D-27  9.3606340D-31 -8.5239639D-36
  25   12  -5065.4189  0.0162356246 -9.8569015D-09  6.2935472D-15 -8.9894251D-21  3.7035720D-27  9.3461290D-31 -8.7468849D-36
  25   13  -5064.9967  0.0162351121 -9.8564106D-09  6.2926123D-15 -8.9889341D-21  3.8492651D-27  9.3299836D-31 -8.9883676D-36
  25   14  -5064.5422  0.0162345601 -9.8558821D-09  6.2916056D-15 -8.9883843D-21  4.0058295D-27  9.3121241D-31 -9.2474776D-36
  25   15  -5064.0551  0.0162339688 -9.8553159D-09  6.2905270D-15 -8.9877708D-21  4.1732921D-27  9.2924040D-31 -9.5252485D-36
  25   16  -5063.5357  0.0162333381 -9.8547121D-09  6.2893766D-15 -8.9870888D-21  4.3514890D-27  9.2707396D-31 -9.8206395D-36
  25   17  -5062.9837  0.0162326680 -9.8540706D-09  6.2881544D-15 -8.9863330D-21  4.5403715D-27  9.2469903D-31 -1.0134011D-35
  25   18  -5062.3994  0.0162319585 -9.8533916D-09  6.2868605D-15 -8.9854979D-21  4.7398008D-27  9.2210458D-31 -1.0464773D-35
  25   19  -5061.7826  0.0162312097 -9.8526749D-09  6.2854947D-15 -8.9845773D-21  4.9497400D-27  9.1927363D-31 -1.0813635D-35
  25   20  -5061.1333  0.0162304215 -9.8519208D-09  6.2840573D-15 -8.9835653D-21  5.1699893D-27  9.1619486D-31 -1.1179554D-35
  26    0  -5025.5300  0.0161987758 -9.8712088D-09  6.3261090D-15 -8.8808102D-21  7.0642904D-27 -1.1317593D-30 -2.1922227D-35
  26    1  -5025.4976  0.0161987363 -9.8711709D-09  6.3260380D-15 -8.8807394D-21  7.0509257D-27 -1.1320774D-30 -2.1906433D-35
  26    2  -5025.4328  0.0161986573 -9.8710950D-09  6.3258959D-15 -8.8805988D-21  7.0235704D-27 -1.1326805D-30 -2.1867341D-35
  26    3  -5025.3357  0.0161985389 -9.8709811D-09  6.3256827D-15 -8.8803891D-21  6.9824446D-27 -1.1335810D-30 -2.1807898D-35
  26    4  -5025.2061  0.0161983810 -9.8708293D-09  6.3253986D-15 -8.8801115D-21  6.9275340D-27 -1.1347765D-30 -2.1728232D-35
  26    5  -5025.0441  0.0161981835 -9.8706395D-09  6.3250434D-15 -8.8797654D-21  6.8604664D-27 -1.1363501D-30 -2.1648538D-35
  26    6  -5024.8497  0.0161979466 -9.8704118D-09  6.3246172D-15 -8.8793562D-21  6.7785875D-27 -1.1381639D-30 -2.1537198D-35
  26    7  -5024.6229  0.0161976703 -9.8701462D-09  6.3241199D-15 -8.8788850D-21  6.6828866D-27 -1.1402683D-30 -2.1406926D-35
  26    8  -5024.3638  0.0161973544 -9.8698427D-09  6.3235517D-15 -8.8783549D-21  6.5732881D-27 -1.1426566D-30 -2.1257515D-35
  26    9  -5024.0722  0.0161969991 -9.8695012D-09  6.3229125D-15 -8.8777688D-21  6.4497660D-27 -1.1453256D-30 -2.1089557D-35
  26   10  -5023.7483  0.0161966044 -9.8691219D-09  6.3222023D-15 -8.8771307D-21  6.3121431D-27 -1.1482647D-30 -2.0901889D-35
  26   11  -5023.3920  0.0161961701 -9.8687046D-09  6.3214211D-15 -8.8764447D-21  6.1603617D-27 -1.1514681D-30 -2.0694869D-35
  26   12  -5023.0033  0.0161956964 -9.8682495D-09  6.3205690D-15 -8.8757154D-21  5.9943015D-27 -1.1549256D-30 -2.0468166D-35
  26   13  -5022.5822  0.0161951833 -9.8677565D-09  6.3196460D-15 -8.8749479D-21  5.8138212D-27 -1.1586274D-30 -2.0221317D-35
  26   14  -5022.1287  0.0161946307 -9.8672257D-09  6.3186520D-15 -8.8741476D-21  5.6188584D-27 -1.1625656D-30 -1.9954894D-35
  26   15  -5021.6429  0.0161940387 -9.8666571D-09  6.3175872D-15 -8.8733205D-21  5.4092224D-27 -1.1667259D-30 -1.9667932D-35
  26   16  -5021.1247  0.0161934073 -9.8660507D-09  6.3164515D-15 -8.8724729D-21  5.1847921D-27 -1.1710973D-30 -1.9360426D-35
  26   17  -5020.5741  0.0161927364 -9.8654064D-09  6.3152449D-15 -8.8716119D-21  4.9453992D-27 -1.1756652D-30 -1.9031786D-35
  26   18  -5019.9912  0.0161920261 -9.8647245D-09  6.3139674D-15 -8.8707445D-21  4.6909843D-27 -1.1804187D-30 -1.8682857D-35
  26   19  -5019.3759  0.0161912764 -9.8640047D-09  6.3126191D-15 -8.8698788D-21  4.4212853D-27 -1.1853391D-30 -1.8312017D-35
  26   20  -5018.7283  0.0161904873 -9.8632473D-09  6.3112000D-15 -8.8690231D-21  4.1361726D-27 -1.1904108D-30 -1.7919294D-35
  27    0  -4983.2600  0.0161588798 -9.8830596D-09  6.3403724D-15 -1.0586988D-20 -3.7962246D-26  3.1708553D-31  5.0633158D-35
  27    1  -4983.2277  0.0161588403 -9.8830215D-09  6.3402877D-15 -1.0587368D-20 -3.7958365D-26  3.1779002D-31  5.0629804D-35
  27    2  -4983.1631  0.0161587612 -9.8829455D-09  6.3401183D-15 -1.0588127D-20 -3.7951161D-26  3.1923053D-31  5.0630498D-35
  27    3  -4983.0661  0.0161586426 -9.8828313D-09  6.3398641D-15 -1.0589265D-20 -3.7939005D-26  3.2132438D-31  5.0615102D-35
  27    4  -4982.9368  0.0161584845 -9.8826792D-09  6.3395253D-15 -1.0590782D-20 -3.7923512D-26  3.2415824D-31  5.0604985D-35
  27    5  -4982.7753  0.0161582868 -9.8824890D-09  6.3391016D-15 -1.0592678D-20 -3.7903962D-26  3.2770055D-31  5.0592188D-35
  27    6  -4982.5814  0.0161580496 -9.8822608D-09  6.3385931D-15 -1.0594951D-20 -3.7880212D-26  3.3194974D-31  5.0576341D-35
  27    7  -4982.3552  0.0161577729 -9.8819946D-09  6.3379997D-15 -1.0597602D-20 -3.7852119D-26  3.3690503D-31  5.0557337D-35
  27    8  -4982.0966  0.0161574567 -9.8816904D-09  6.3373213D-15 -1.0600629D-20 -3.7819502D-26  3.4256621D-31  5.0534921D-35
  27    9  -4981.8058  0.0161571010 -9.8813482D-09  6.3365580D-15 -1.0604031D-20 -3.7782155D-26  3.4893201D-31  5.0508742D-35
  27   10  -4981.4827  0.0161567057 -9.8809680D-09  6.3357095D-15 -1.0607807D-20 -3.7739872D-26  3.5600170D-31  5.0478795D-35
  27   11  -4981.1272  0.0161562710 -9.8805499D-09  6.3347758D-15 -1.0611956D-20 -3.7692391D-26  3.6377330D-31  5.0444647D-35
  27   12  -4980.7395  0.0161557967 -9.8800938D-09  6.3337569D-15 -1.0616476D-20 -3.7639373D-26  3.7224409D-31  5.0405128D-35
  27   13  -4980.3194  0.0161552830 -9.8795999D-09  6.3326525D-15 -1.0621365D-20 -3.7580588D-26  3.8141340D-31  5.0360775D-35
  27   14  -4979.8671  0.0161547297 -9.8790680D-09  6.3314626D-15 -1.0626622D-20 -3.7515707D-26  3.9128026D-31  5.0311147D-35
  27   15  -4979.3825  0.0161541370 -9.8784982D-09  6.3301871D-15 -1.0632244D-20 -3.7444302D-26  4.0183891D-31  5.0254812D-35
  27   16  -4978.8655  0.0161535048 -9.8778906D-09  6.3288258D-15 -1.0638229D-20 -3.7366091D-26  4.1308975D-31  5.0192438D-35
  27   17  -4978.3163  0.0161528331 -9.8772451D-09  6.3273785D-15 -1.0644574D-20 -3.7280607D-26  4.2502754D-31  5.0122681D-35
  27   18  -4977.7348  0.0161521220 -9.8765618D-09  6.3258452D-15 -1.0651276D-20 -3.7187412D-26  4.3764775D-31  5.0044800D-35
  27   19  -4977.1211  0.0161513714 -9.8758408D-09  6.3242257D-15 -1.0658332D-20 -3.7086112D-26  4.5094841D-31  4.9958875D-35
  27   20  -4976.4750  0.0161505814 -9.8750820D-09  6.3225198D-15 -1.0665738D-20 -3.6976210D-26  4.6492360D-31  4.9863967D-35
  28    0  -4941.1415  0.0161189965 -9.8965163D-09  6.2947143D-15 -1.1679246D-20  3.3047324D-26  1.3453270D-30 -3.3167386D-35
  28    1  -4941.1092  0.0161189569 -9.8964785D-09  6.2946209D-15 -1.1678916D-20  3.3063305D-26  1.3448709D-30 -3.3183200D-35
  28    2  -4941.0448  0.0161188778 -9.8964030D-09  6.2944340D-15 -1.1678255D-20  3.3094872D-26  1.3439784D-30 -3.3209738D-35
  28    3  -4940.9480  0.0161187590 -9.8962897D-09  6.2941537D-15 -1.1677260D-20  3.3144162D-26  1.3425319D-30 -3.3275902D-35
  28    4  -4940.8191  0.0161186007 -9.8961386D-09  6.2937801D-15 -1.1675933D-20  3.3208586D-26  1.3406657D-30 -3.3347741D-35
  28    5  -4940.6579  0.0161184028 -9.8959498D-09  6.2933131D-15 -1.1674271D-20  3.3288955D-26  1.3383283D-30 -3.3436902D-35
  28    6  -4940.4645  0.0161181653 -9.8957233D-09  6.2927528D-15 -1.1672271D-20  3.3385208D-26  1.3355154D-30 -3.3543525D-35
  28    7  -4940.2388  0.0161178882 -9.8954590D-09  6.2920992D-15 -1.1669930D-20  3.3497232D-26  1.3322229D-30 -3.3667328D-35
  28    8  -4939.9809  0.0161175715 -9.8951570D-09  6.2913524D-15 -1.1667245D-20  3.3624943D-26  1.3284442D-30 -3.3808587D-35
  28    9  -4939.6908  0.0161172153 -9.8948173D-09  6.2905125D-15 -1.1664212D-20  3.3768200D-26  1.3241737D-30 -3.3967073D-35
  28   10  -4939.3685  0.0161168195 -9.8944399D-09  6.2895795D-15 -1.1660827D-20  3.3926812D-26  1.3194062D-30 -3.4142000D-35
  28   11  -4939.0139  0.0161163842 -9.8940248D-09  6.2885535D-15 -1.1657086D-20  3.4100628D-26  1.3141337D-30 -3.4333453D-35
  28   12  -4938.6271  0.0161159093 -9.8935721D-09  6.2874346D-15 -1.1652982D-20  3.4289445D-26  1.3083482D-30 -3.4541002D-35
  28   13  -4938.2081  0.0161153948 -9.8930817D-09  6.2862229D-15 -1.1648512D-20  3.4493053D-26  1.3020414D-30 -3.4764353D-35
  28   14  -4937.7569  0.0161148408 -9.8925537D-09  6.2849185D-15 -1.1643667D-20  3.4711219D-26  1.2952039D-30 -3.5003161D-35
  28   15  -4937.2735  0.0161142473 -9.8919881D-09  6.2835216D-15 -1.1638443D-20  3.4943696D-26  1.2878265D-30 -3.5257086D-35
  28   16  -4936.7578  0.0161136142 -9.8913850D-09  6.2820323D-15 -1.1632832D-20  3.5190173D-26  1.2798999D-30 -3.5525234D-35
  28   17  -4936.2100  0.0161129416 -9.8907443D-09  6.2804506D-15 -1.1626828D-20  3.5450425D-26  1.2714105D-30 -3.5808123D-35
  28   18  -4935.6299  0.0161122295 -9.8900661D-09  6.2787768D-15 -1.1620422D-20  3.5724074D-26  1.2623490D-30 -3.6104438D-35
  28   19  -4935.0177  0.0161114779 -9.8893504D-09  6.2770110D-15 -1.1613607D-20  3.6010768D-26  1.2527049D-30 -3.6413522D-35
  28   20  -4934.3732  0.0161106868 -9.8885973D-09  6.2751534D-15 -1.1606375D-20  3.6310208D-26  1.2424634D-30 -3.6735701D-35
  29    0  -4899.1742  0.0160790910 -9.9121901D-09  6.2675641D-15 -1.0490384D-20  3.4598134D-26 -9.3907059D-31 -6.7184923D-36
  29    1  -4899.1421  0.0160790514 -9.9121525D-09  6.2674801D-15 -1.0490037D-20  3.4587602D-26 -9.3920335D-31 -6.7061965D-36
  29    2  -4899.0778  0.0160789721 -9.9120773D-09  6.2673123D-15 -1.0489346D-20  3.4564198D-26 -9.3934503D-31 -6.6496894D-36
  29    3  -4898.9813  0.0160788532 -9.9119645D-09  6.2670606D-15 -1.0488308D-20  3.4531566D-26 -9.3968606D-31 -6.5988193D-36
  29    4  -4898.8527  0.0160786946 -9.9118141D-09  6.2667250D-15 -1.0486928D-20  3.4486425D-26 -9.4005233D-31 -6.5089934D-36
  29    5  -4898.6919  0.0160784963 -9.9116261D-09  6.2663055D-15 -1.0485205D-20  3.4430026D-26 -9.4050453D-31 -6.3973670D-36
  29    6  -4898.4989  0.0160782585 -9.9114005D-09  6.2658023D-15 -1.0483141D-20  3.4362295D-26 -9.4103641D-31 -6.2631710D-36
  29    7  -4898.2738  0.0160779809 -9.9111374D-09  6.2652153D-15 -1.0480739D-20  3.4283198D-26 -9.4164135D-31 -6.1062066D-36
  29    8  -4898.0166  0.0160776638 -9.9108366D-09  6.2645446D-15 -1.0478000D-20  3.4192762D-26 -9.4231524D-31 -5.9271642D-36
  29    9  -4897.7272  0.0160773070 -9.9104984D-09  6.2637903D-15 -1.0474927D-20  3.4090977D-26 -9.4305036D-31 -5.7261198D-36
  29   10  -4897.4057  0.0160769106 -9.9101226D-09  6.2629525D-15 -1.0471523D-20  3.3977764D-26 -9.4383635D-31 -5.5023907D-36
  29   11  -4897.0520  0.0160764746 -9.9097092D-09  6.2620311D-15 -1.0467793D-20  3.3853113D-26 -9.4466430D-31 -5.2561761D-36
  29   12  -4896.6661  0.0160759989 -9.9092584D-09  6.2610264D-15 -1.0463738D-20  3.3717015D-26 -9.4552460D-31 -4.9876970D-36
  29   13  -4896.2482  0.0160754836 -9.9087701D-09  6.2599384D-15 -1.0459365D-20  3.3569446D-26 -9.4640629D-31 -4.6969970D-36
  29   14  -4895.7981  0.0160749288 -9.9082443D-09  6.2587672D-15 -1.0454676D-20  3.3410363D-26 -9.4729585D-31 -4.3838220D-36
  29   15  -4895.3158  0.0160743343 -9.9076811D-09  6.2575130D-15 -1.0449677D-20  3.3239763D-26 -9.4818089D-31 -4.0484168D-36
  29   16  -4894.8015  0.0160737002 -9.9070804D-09  6.2561757D-15 -1.0444374D-20  3.3057628D-26 -9.4904783D-31 -3.6909018D-36
  29   17  -4894.2550  0.0160730265 -9.9064424D-09  6.2547557D-15 -1.0438770D-20  3.2863931D-26 -9.4988071D-31 -3.3111387D-36
  29   18  -4893.6764  0.0160723133 -9.9057669D-09  6.2532529D-15 -1.0432873D-20  3.2658649D-26 -9.5066379D-31 -2.9090585D-36
  29   19  -4893.0656  0.0160715605 -9.9050542D-09  6.2516676D-15 -1.0426689D-20  3.2441852D-26 -9.5138293D-31 -2.4857739D-36
  29   20  -4892.4228  0.0160707681 -9.9043041D-09  6.2499999D-15 -1.0420223D-20  3.2213414D-26 -9.5201552D-31 -2.0396747D-36
  30    0  -4857.3585  0.0160391359 -9.9291747D-09  6.2651857D-15 -1.0554722D-20  1.7356696D-26  6.3002218D-31  2.8078594D-35
  30    1  -4857.3264  0.0160390962 -9.9291371D-09  6.2651013D-15 -1.0554549D-20  1.7364210D-26  6.3041777D-31  2.8066475D-35
  30    2  -4857.2623  0.0160390168 -9.9290619D-09  6.2649324D-15 -1.0554201D-20  1.7379723D-26  6.3118376D-31  2.8035540D-35
  30    3  -4857.1660  0.0160388976 -9.9289491D-09  6.2646791D-15 -1.0553679D-20  1.7402465D-26  6.3236019D-31  2.7997024D-35
  30    4  -4857.0377  0.0160387388 -9.9287988D-09  6.2643414D-15 -1.0552982D-20  1.7432853D-26  6.3392664D-31  2.7945613D-35
  30    5  -4856.8773  0.0160385402 -9.9286109D-09  6.2639193D-15 -1.0552110D-20  1.7470946D-26  6.3588083D-31  2.7881144D-35
  30    6  -4856.6849  0.0160383019 -9.9283854D-09  6.2634128D-15 -1.0551060D-20  1.7516814D-26  6.3821935D-31  2.7803484D-35
  30    7  -4856.4603  0.0160380239 -9.9281223D-09  6.2628220D-15 -1.0549832D-20  1.7570530D-26  6.4093998D-31  2.7712658D-35
  30    8  -4856.2037  0.0160377062 -9.9278217D-09  6.2621469D-15 -1.0548424D-20  1.7632205D-26  6.4403805D-31  2.7608363D-35
  30    9  -4855.9151  0.0160373488 -9.9274836D-09  6.2613875D-15 -1.0546834D-20  1.7701952D-26  6.4750930D-31  2.7490319D-35
  30   10  -4855.5943  0.0160369517 -9.9271079D-09  6.2605438D-15 -1.0545060D-20  1.7779882D-26  6.5134907D-31  2.7358548D-35
  30   11  -4855.2415  0.0160365149 -9.9266948D-09  6.2596159D-15 -1.0543099D-20  1.7866132D-26  6.5555124D-31  2.7212765D-35
  30   12  -4854.8566  0.0160360385 -9.9262441D-09  6.2586039D-15 -1.0540950D-20  1.7960828D-26  6.6011049D-31  2.7053064D-35
  30   13  -4854.4397  0.0160355223 -9.9257560D-09  6.2575077D-15 -1.0538608D-20  1.8064207D-26  6.6501746D-31  2.6878103D-35
  30   14  -4853.9907  0.0160349665 -9.9252304D-09  6.2563275D-15 -1.0536071D-20  1.8176362D-26  6.7026742D-31  2.6688743D-35
  30   15  -4853.5097  0.0160343710 -9.9246674D-09  6.2550634D-15 -1.0533336D-20  1.8297506D-26  6.7585064D-31  2.6484242D-35
  30   16  -4852.9966  0.0160337358 -9.9240670D-09  6.2537153D-15 -1.0530398D-20  1.8427834D-26  6.8175908D-31  2.6264283D-35
  30   17  -4852.4515  0.0160330610 -9.9234291D-09  6.2522834D-15 -1.0527253D-20  1.8567539D-26  6.8798192D-31  2.6028653D-35
  30   18  -4851.8743  0.0160323466 -9.9227540D-09  6.2507677D-15 -1.0523897D-20  1.8716849D-26  6.9450940D-31  2.5776818D-35
  30   19  -4851.2651  0.0160315925 -9.9220415D-09  6.2491683D-15 -1.0520326D-20  1.8875968D-26  7.0133052D-31  2.5508667D-35
  30   20  -4850.6238  0.0160307987 -9.9212917D-09  6.2474854D-15 -1.0516534D-20  1.9045137D-26  7.0843328D-31  2.5223644D-35
  31    0  -4815.6945  0.0159991142 -9.9472721D-09  6.2707593D-15 -9.6784683D-21  5.7498225D-26  1.7933597D-31 -3.2665317D-35
  31    1  -4815.6625  0.0159990744 -9.9472345D-09  6.2706819D-15 -9.6778938D-21  5.7500034D-26  1.7889617D-31 -3.2661865D-35
  31    2  -4815.5985  0.0159989948 -9.9471592D-09  6.2705270D-15 -9.6767431D-21  5.7504788D-26  1.7795697D-31 -3.2671873D-35
  31    3  -4815.5025  0.0159988754 -9.9470464D-09  6.2702948D-15 -9.6750179D-21  5.7511163D-26  1.7658467D-31 -3.2676294D-35
  31    4  -4815.3745  0.0159987163 -9.9468959D-09  6.2699852D-15 -9.6727173D-21  5.7519559D-26  1.7475622D-31 -3.2681682D-35
  31    5  -4815.2145  0.0159985174 -9.9467078D-09  6.2695984D-15 -9.6698410D-21  5.7530008D-26  1.7246713D-31 -3.2689281D-35
  31    6  -4815.0225  0.0159982786 -9.9464821D-09  6.2691343D-15 -9.6663889D-21  5.7542335D-26  1.6972067D-31 -3.2697667D-35
  31    7  -4814.7986  0.0159980001 -9.9462188D-09  6.2685931D-15 -9.6623605D-21  5.7556419D-26  1.6651731D-31 -3.2706377D-35
  31    8  -4814.5426  0.0159976819 -9.9459179D-09  6.2679749D-15 -9.6577552D-21  5.7572246D-26  1.6285270D-31 -3.2716616D-35
  31    9  -4814.2546  0.0159973238 -9.9455795D-09  6.2672797D-15 -9.6525730D-21  5.7589610D-26  1.5872998D-31 -3.2727153D-35
  31   10  -4813.9347  0.0159969260 -9.9452035D-09  6.2665077D-15 -9.6468131D-21  5.7608369D-26  1.5414806D-31 -3.2737809D-35
  31   11  -4813.5828  0.0159964884 -9.9447899D-09  6.2656591D-15 -9.6404751D-21  5.7628381D-26  1.4910575D-31 -3.2748654D-35
  31   12  -4813.1989  0.0159960111 -9.9443388D-09  6.2647339D-15 -9.6335585D-21  5.7649427D-26  1.4360400D-31 -3.2758851D-35
  31   13  -4812.7830  0.0159954940 -9.9438502D-09  6.2637324D-15 -9.6260625D-21  5.7671377D-26  1.3764037D-31 -3.2769053D-35
  31   14  -4812.3351  0.0159949372 -9.9433241D-09  6.2626547D-15 -9.6179870D-21  5.7693929D-26  1.3121776D-31 -3.2777668D-35
  31   15  -4811.8553  0.0159943406 -9.9427605D-09  6.2615011D-15 -9.6093311D-21  5.7716941D-26  1.2433301D-31 -3.2785590D-35
  31   16  -4811.3435  0.0159937043 -9.9421594D-09  6.2602717D-15 -9.6000945D-21  5.7740101D-26  1.1698848D-31 -3.2791465D-35
  31   17  -4810.7997  0.0159930282 -9.9415210D-09  6.2589668D-15 -9.5902767D-21  5.7763160D-26  1.0918389D-31 -3.2795130D-35
  31   18  -4810.2240  0.0159923124 -9.9408451D-09  6.2575865D-15 -9.5798773D-21  5.7785842D-26  1.0091935D-31 -3.2796209D-35
  31   19  -4809.6163  0.0159915570 -9.9401318D-09  6.2561312D-15 -9.5688958D-21  5.7807854D-26  9.2195632D-32 -3.2794192D-35
  31   20  -4808.9766  0.0159907618 -9.9393811D-09  6.2546011D-15 -9.5573321D-21  5.7828854D-26  8.3014488D-32 -3.2788286D-35
  32    0  -4774.1826  0.0159590139 -9.9657700D-09  6.3224990D-15 -8.4384080D-21  3.3236197D-26 -6.9148596D-31  1.0481839D-35
  32    1  -4774.1507  0.0159589740 -9.9657321D-09  6.3224315D-15 -8.4380745D-21  3.3228928D-26 -6.9139421D-31  1.0474537D-35
  32    2  -4774.0868  0.0159588943 -9.9656562D-09  6.3222965D-15 -8.4374103D-21  3.3212251D-26 -6.9109620D-31  1.0491830D-35
  32    3  -4773.9911  0.0159587747 -9.9655424D-09  6.3220940D-15 -8.4364143D-21  3.3187317D-26 -6.9065171D-31  1.0516678D-35
  32    4  -4773.8634  0.0159586153 -9.9653907D-09  6.3218240D-15 -8.4350877D-21  3.3154044D-26 -6.9005483D-31  1.0550507D-35
  32    5  -4773.7038  0.0159584160 -9.9652010D-09  6.3214867D-15 -8.4334310D-21  3.3112566D-26 -6.8930972D-31  1.0591612D-35
  32    6  -4773.5123  0.0159581768 -9.9649735D-09  6.3210819D-15 -8.4314459D-21  3.3062804D-26 -6.8841040D-31  1.0641326D-35
  32    7  -4773.2889  0.0159578978 -9.9647080D-09  6.3206098D-15 -8.4291335D-21  3.3004942D-26 -6.8736137D-31  1.0697401D-35
  32    8  -4773.0336  0.0159575789 -9.9644046D-09  6.3200704D-15 -8.4264959D-21  3.2938913D-26 -6.8615592D-31  1.0761235D-35
  32    9  -4772.7463  0.0159572202 -9.9640634D-09  6.3194638D-15 -8.4235347D-21  3.2864882D-26 -6.8479698D-31  1.0830846D-35
  32   10  -4772.4272  0.0159568217 -9.9636842D-09  6.3187901D-15 -8.4202520D-21  3.2782905D-26 -6.8328233D-31  1.0906023D-35
  32   11  -4772.0762  0.0159563833 -9.9632672D-09  6.3180493D-15 -8.4166506D-21  3.2692953D-26 -6.8160488D-31  1.0987909D-35
  32   12  -4771.6932  0.0159559050 -9.9628123D-09  6.3172415D-15 -8.4127330D-21  3.2595291D-26 -6.7977215D-31  1.1072931D-35
  32   13  -4771.2784  0.0159553870 -9.9623196D-09  6.3163667D-15 -8.4085024D-21  3.2489456D-26 -6.7775096D-31  1.1169074D-35
  32   14  -4770.8316  0.0159548291 -9.9617891D-09  6.3154252D-15 -8.4039619D-21  3.2375766D-26 -6.7555107D-31  1.1272387D-35
  32   15  -4770.3530  0.0159542314 -9.9612207D-09  6.3144171D-15 -8.3991147D-21  3.2254329D-26 -6.7317102D-31  1.1382156D-35
  32   16  -4769.8425  0.0159535939 -9.9606146D-09  6.3133423D-15 -8.3939642D-21  3.2125349D-26 -6.7060946D-31  1.1496493D-35
  32   17  -4769.3001  0.0159529166 -9.9599707D-09  6.3122011D-15 -8.3885145D-21  3.1988806D-26 -6.6785861D-31  1.1616693D-35
  32   18  -4768.7258  0.0159521995 -9.9592890D-09  6.3109936D-15 -8.3827695D-21  3.1844864D-26 -6.6491576D-31  1.1741599D-35
  32   19  -4768.1196  0.0159514427 -9.9585697D-09  6.3097198D-15 -8.3767334D-21  3.1693610D-26 -6.6177487D-31  1.1871184D-35
  32   20  -4767.4815  0.0159506460 -9.9578126D-09  6.3083801D-15 -8.3704105D-21  3.1535167D-26 -6.5843238D-31  1.2004989D-35
  33    0  -4732.8231  0.0159188384 -9.9837622D-09  6.3975092D-15 -8.1937729D-21  2.1331503D-26 -2.7045308D-31 -1.0127224D-35
  33    1  -4732.7913  0.0159187985 -9.9837239D-09  6.3974437D-15 -8.1935589D-21  2.1328831D-26 -2.7062559D-31 -1.0143158D-35
  33    2  -4732.7276  0.0159187186 -9.9836471D-09  6.3973126D-15 -8.1931326D-21  2.1322145D-26 -2.7090051D-31 -1.0154407D-35
  33    3  -4732.6321  0.0159185988 -9.9835319D-09  6.3971160D-15 -8.1924933D-21  2.1312180D-26 -2.7131589D-31 -1.0172381D-35
  33    4  -4732.5048  0.0159184391 -9.9833784D-09  6.3968538D-15 -8.1916413D-21  2.1298811D-26 -2.7186929D-31 -1.0195414D-35
  33    5  -4732.3456  0.0159182394 -9.9831865D-09  6.3965262D-15 -8.1905772D-21  2.1282076D-26 -2.7256281D-31 -1.0224235D-35
  33    6  -4732.1546  0.0159179998 -9.9829562D-09  6.3961331D-15 -8.1893013D-21  2.1261929D-26 -2.7339960D-31 -1.0258631D-35
  33    7  -4731.9317  0.0159177203 -9.9826876D-09  6.3956745D-15 -8.1878119D-21  2.1240576D-26 -2.7449863D-31 -1.0332916D-35
  33    8  -4731.6770  0.0159174008 -9.9823806D-09  6.3951505D-15 -8.1861137D-21  2.1214171D-26 -2.7565932D-31 -1.0388240D-35
  33    9  -4731.3905  0.0159170415 -9.9820353D-09  6.3945612D-15 -8.1842058D-21  2.1184314D-26 -2.7697164D-31 -1.0449840D-35
  33   10  -4731.0722  0.0159166422 -9.9816517D-09  6.3939065D-15 -8.1820889D-21  2.1151030D-26 -2.7844073D-31 -1.0518638D-35
  33   11  -4730.7220  0.0159162030 -9.9812297D-09  6.3931866D-15 -8.1797645D-21  2.1114130D-26 -2.8006506D-31 -1.0592555D-35
  33   12  -4730.3400  0.0159157239 -9.9807694D-09  6.3924015D-15 -8.1772333D-21  2.1073639D-26 -2.8185004D-31 -1.0672529D-35
  33   13  -4729.9262  0.0159152049 -9.9802708D-09  6.3915512D-15 -8.1744965D-21  2.1029529D-26 -2.8380092D-31 -1.0759045D-35
  33   14  -4729.4806  0.0159146461 -9.9797340D-09  6.3906358D-15 -8.1715557D-21  2.0981694D-26 -2.8591962D-31 -1.0851385D-35
  33   15  -4729.0032  0.0159140473 -9.9791589D-09  6.3896554D-15 -8.1684124D-21  2.0930008D-26 -2.8820806D-31 -1.0948602D-35
  33   16  -4728.4940  0.0159134087 -9.9785455D-09  6.3886101D-15 -8.1650679D-21  2.0874454D-26 -2.9067264D-31 -1.1051483D-35
  33   17  -4727.9529  0.0159127301 -9.9778939D-09  6.3874999D-15 -8.1615243D-21  2.0814882D-26 -2.9331581D-31 -1.1158973D-35
  33   18  -4727.3801  0.0159120118 -9.9772041D-09  6.3863249D-15 -8.1577847D-21  2.0749917D-26 -2.9607122D-31 -1.1251006D-35
  33   19  -4726.7754  0.0159112535 -9.9764762D-09  6.3850852D-15 -8.1538473D-21  2.0683201D-26 -2.9914704D-31 -1.1384996D-35
  33   20  -4726.1390  0.0159104554 -9.9757100D-09  6.3837809D-15 -8.1497179D-21  2.0611012D-26 -3.0235220D-31 -1.1505218D-35
  34    0  -4691.6165  0.0158785989 -1.0000985D-08  6.4782560D-15 -8.4774412D-21 -6.4012641D-27 -6.8368658D-31  2.1222228D-35
  34    1  -4691.5847  0.0158785589 -1.0000946D-08  6.4781882D-15 -8.4775052D-21 -6.4093238D-27 -6.8339681D-31  2.1239486D-35
  34    2  -4691.5212  0.0158784788 -1.0000868D-08  6.4780525D-15 -8.4776338D-21 -6.4259444D-27 -6.8278932D-31  2.1282237D-35
  34    3  -4691.4259  0.0158783588 -1.0000752D-08  6.4778491D-15 -8.4778272D-21 -6.4508318D-27 -6.8187614D-31  2.1346106D-35
  34    4  -4691.2989  0.0158781988 -1.0000596D-08  6.4775778D-15 -8.4780864D-21 -6.4840421D-27 -6.8065135D-31  2.1432440D-35
  34    5  -4691.1401  0.0158779988 -1.0000402D-08  6.4772386D-15 -8.4784122D-21 -6.5254342D-27 -6.7911591D-31  2.1539653D-35
  34    6  -4690.9496  0.0158777588 -1.0000169D-08  6.4768317D-15 -8.4788031D-21 -6.5724796D-27 -6.7740235D-31  2.1627976D-35
  34    7  -4690.7273  0.0158774788 -9.9998966D-09  6.4763568D-15 -8.4792652D-21 -6.6293324D-27 -6.7527462D-31  2.1765132D-35
  34    8  -4690.4732  0.0158771588 -9.9995857D-09  6.4758141D-15 -8.4797982D-21 -6.6940450D-27 -6.7282761D-31  2.1921062D-35
  34    9  -4690.1875  0.0158767988 -9.9992360D-09  6.4752036D-15 -8.4804039D-21 -6.7665601D-27 -6.7005479D-31  2.2096167D-35
  34   10  -4689.8699  0.0158763989 -9.9988475D-09  6.4745251D-15 -8.4810846D-21 -6.8467714D-27 -6.6694808D-31  2.2290411D-35
  34   11  -4689.5207  0.0158759589 -9.9984203D-09  6.4737787D-15 -8.4818426D-21 -6.9345813D-27 -6.6349892D-31  2.2503877D-35
  34   12  -4689.1396  0.0158754790 -9.9979542D-09  6.4729645D-15 -8.4826805D-21 -7.0298611D-27 -6.5969808D-31  2.2736487D-35
  34   13  -4688.7269  0.0158749591 -9.9974493D-09  6.4720822D-15 -8.4836010D-21 -7.1324602D-27 -6.5553699D-31  2.2988012D-35
  34   14  -4688.2824  0.0158743993 -9.9969057D-09  6.4711320D-15 -8.4846072D-21 -7.2421990D-27 -6.5100556D-31  2.3257916D-35
  34   15  -4687.8062  0.0158737995 -9.9963233D-09  6.4701138D-15 -8.4857024D-21 -7.3589765D-27 -6.4608942D-31  2.3547242D-35
  34   16  -4687.2982  0.0158731598 -9.9957023D-09  6.4690275D-15 -8.4868896D-21 -7.4824819D-27 -6.4078207D-31  2.3853816D-35
  34   17  -4686.7585  0.0158724801 -9.9950425D-09  6.4678732D-15 -8.4881729D-21 -7.6126533D-27 -6.3506451D-31  2.4179718D-35
  34   18  -4686.1871  0.0158717605 -9.9943440D-09  6.4666508D-15 -8.4895552D-21 -7.7490968D-27 -6.2893087D-31  2.4522007D-35
  34   19  -4685.5840  0.0158710009 -9.9936069D-09  6.4653603D-15 -8.4910412D-21 -7.8917778D-27 -6.2235884D-31  2.4883630D-35
  34   20  -4684.9492  0.0158702015 -9.9928311D-09  6.4640016D-15 -8.4926345D-21 -8.0403019D-27 -6.1533783D-31  2.5262247D-35
  35    0  -4650.5627  0.0158383073 -1.0017584D-08  6.5376675D-15 -9.5357521D-21  1.2492683D-26  1.6009013D-30  1.3699728D-35
  35    1  -4650.5310  0.0158382672 -1.0017545D-08  6.5375912D-15 -9.5356257D-21  1.2513257D-26  1.6010184D-30  1.3642381D-35
  35    2  -4650.4677  0.0158381871 -1.0017466D-08  6.5374386D-15 -9.5353754D-21  1.2551411D-26  1.6014138D-30  1.3576687D-35
  35    3  -4650.3726  0.0158380669 -1.0017349D-08  6.5372098D-15 -9.5349983D-21  1.2608723D-26  1.6020013D-30  1.3477016D-35
  35    4  -4650.2459  0.0158379066 -1.0017192D-08  6.5369047D-15 -9.5344929D-21  1.2685095D-26  1.6027811D-30  1.3345289D-35
  35    5  -4650.0875  0.0158377063 -1.0016996D-08  6.5365233D-15 -9.5338550D-21  1.2782529D-26  1.6036397D-30  1.3149053D-35
  35    6  -4649.8975  0.0158374659 -1.0016760D-08  6.5360657D-15 -9.5330845D-21  1.2898024D-26  1.6047353D-30  1.2937729D-35
  35    7  -4649.6758  0.0158371854 -1.0016486D-08  6.5355319D-15 -9.5321769D-21  1.3032881D-26  1.6059908D-30  1.2690708D-35
  35    8  -4649.4224  0.0158368649 -1.0016172D-08  6.5349219D-15 -9.5311282D-21  1.3187121D-26  1.6073967D-30  1.2408009D-35
  35    9  -4649.1373  0.0158365043 -1.0015819D-08  6.5342357D-15 -9.5299335D-21  1.3360807D-26  1.6089401D-30  1.2089270D-35
  35   10  -4648.8206  0.0158361037 -1.0015427D-08  6.5334733D-15 -9.5285878D-21  1.3553940D-26  1.6106088D-30  1.1735067D-35
  35   11  -4648.4722  0.0158356630 -1.0014996D-08  6.5326349D-15 -9.5270851D-21  1.3766694D-26  1.6123845D-30  1.1343233D-35
  35   12  -4648.0922  0.0158351823 -1.0014526D-08  6.5317204D-15 -9.5254193D-21  1.3998986D-26  1.6142553D-30  1.0915818D-35
  35   13  -4647.6804  0.0158346616 -1.0014016D-08  6.5307298D-15 -9.5235829D-21  1.4250992D-26  1.6161982D-30  1.0450616D-35
  35   14  -4647.2371  0.0158341008 -1.0013468D-08  6.5296633D-15 -9.5215688D-21  1.4522686D-26  1.6181978D-30  9.9486653D-36
  35   15  -4646.7621  0.0158335000 -1.0012880D-08  6.5285208D-15 -9.5193685D-21  1.4814135D-26  1.6202306D-30  9.4094876D-36
  35   16  -4646.2554  0.0158328592 -1.0012253D-08  6.5273025D-15 -9.5169734D-21  1.5125418D-26  1.6222739D-30  8.8324376D-36
  35   17  -4645.7171  0.0158321784 -1.0011588D-08  6.5260084D-15 -9.5143739D-21  1.5456583D-26  1.6243024D-30  8.2172066D-36
  35   18  -4645.1472  0.0158314576 -1.0010883D-08  6.5246385D-15 -9.5115602D-21  1.5807602D-26  1.6262926D-30  7.5646049D-36
  35   19  -4644.5456  0.0158306968 -1.0010139D-08  6.5231930D-15 -9.5085214D-21  1.6178664D-26  1.6282105D-30  6.8719494D-36
  35   20  -4643.9124  0.0158298960 -1.0009357D-08  6.5216719D-15 -9.5052466D-21  1.6569656D-26  1.6300328D-30  6.1411888D-36
  36    0  -4609.6619  0.0157979690 -1.0034050D-08  6.5958623D-15 -8.5455924D-21  4.8267302D-26 -1.1897577D-30 -7.0668173D-35
  36    1  -4609.6303  0.0157979289 -1.0034010D-08  6.5957939D-15 -8.5451095D-21  4.8253364D-26 -1.1907657D-30 -7.0655314D-35
  36    2  -4609.5671  0.0157978486 -1.0033931D-08  6.5956572D-15 -8.5441450D-21  4.8224535D-26 -1.1927305D-30 -7.0613947D-35
  36    3  -4609.4724  0.0157977282 -1.0033812D-08  6.5954522D-15 -8.5426992D-21  4.8181154D-26 -1.1956745D-30 -7.0550944D-35
  36    4  -4609.3460  0.0157975676 -1.0033654D-08  6.5951789D-15 -8.5407736D-21  4.8123143D-26 -1.1995950D-30 -7.0466496D-35
  36    5  -4609.1880  0.0157973670 -1.0033456D-08  6.5948373D-15 -8.5383698D-21  4.8050378D-26 -1.2044913D-30 -7.0360782D-35
  36    6  -4608.9984  0.0157971262 -1.0033219D-08  6.5944275D-15 -8.5354875D-21  4.7965290D-26 -1.2105009D-30 -7.0277558D-35
  36    7  -4608.7773  0.0157968453 -1.0032942D-08  6.5939496D-15 -8.5321335D-21  4.7863330D-26 -1.2173817D-30 -7.0142883D-35
  36    8  -4608.5245  0.0157965242 -1.0032625D-08  6.5934037D-15 -8.5283091D-21  4.7746075D-26 -1.2252289D-30 -6.9987342D-35
  36    9  -4608.2402  0.0157961630 -1.0032269D-08  6.5927898D-15 -8.5240180D-21  4.7613230D-26 -1.2340346D-30 -6.9810035D-35
  36   10  -4607.9243  0.0157957618 -1.0031874D-08  6.5921081D-15 -8.5192640D-21  4.7464598D-26 -1.2437957D-30 -6.9612316D-35
  36   11  -4607.5768  0.0157953204 -1.0031438D-08  6.5913586D-15 -8.5140520D-21  4.7299710D-26 -1.2544990D-30 -6.9391523D-35
  36   12  -4607.1977  0.0157948389 -1.0030964D-08  6.5905415D-15 -8.5083869D-21  4.7118211D-26 -1.2661357D-30 -6.9147409D-35
  36   13  -4606.7870  0.0157943173 -1.0030450D-08  6.5896570D-15 -8.5022744D-21  4.6919726D-26 -1.2786971D-30 -6.8879725D-35
  36   14  -4606.3448  0.0157937556 -1.0029896D-08  6.5887051D-15 -8.4957207D-21  4.6703768D-26 -1.2921684D-30 -6.8586980D-35
  36   15  -4605.8710  0.0157931538 -1.0029303D-08  6.5876860D-15 -8.4887327D-21  4.6469837D-26 -1.3065369D-30 -6.8267781D-35
  36   16  -4605.3656  0.0157925119 -1.0028671D-08  6.5865999D-15 -8.4813176D-21  4.6217573D-26 -1.3217922D-30 -6.7923522D-35
  36   17  -4604.8287  0.0157918300 -1.0027999D-08  6.5854470D-15 -8.4734837D-21  4.5946266D-26 -1.3379128D-30 -6.7550341D-35
  36   18  -4604.2602  0.0157911080 -1.0027288D-08  6.5842274D-15 -8.4652395D-21  4.5655412D-26 -1.3548844D-30 -6.7148080D-35
  36   19  -4603.6601  0.0157903460 -1.0026538D-08  6.5829413D-15 -8.4565944D-21  4.5344499D-26 -1.3726897D-30 -6.6716843D-35
  36   20  -4603.0285  0.0157895439 -1.0025748D-08  6.5815890D-15 -8.4475586D-21  4.5012819D-26 -1.3913057D-30 -6.6253827D-35
  37    0  -4568.9142  0.0157575888 -1.0049833D-08  6.6801011D-15 -9.0600313D-21 -4.0254749D-26 -1.2006561D-30  8.8141908D-35
  37    1  -4568.8827  0.0157575486 -1.0049792D-08  6.6800286D-15 -9.0604339D-21 -4.0269162D-26 -1.1994214D-30  8.8179597D-35
  37    2  -4568.8197  0.0157574682 -1.0049712D-08  6.6798836D-15 -9.0612397D-21 -4.0298097D-26 -1.1969417D-30  8.8257616D-35
  37    3  -4568.7251  0.0157573476 -1.0049592D-08  6.6796662D-15 -9.0624496D-21 -4.0341428D-26 -1.1932156D-30  8.8375124D-35
  37    4  -4568.5991  0.0157571868 -1.0049432D-08  6.6793761D-15 -9.0640648D-21 -4.0398989D-26 -1.1882400D-30  8.8531528D-35
  37    5  -4568.4415  0.0157569859 -1.0049231D-08  6.6790135D-15 -9.0660870D-21 -4.0470595D-26 -1.1820099D-30  8.8726339D-35
  37    6  -4568.2524  0.0157567447 -1.0048991D-08  6.6785783D-15 -9.0685182D-21 -4.0555988D-26 -1.1745187D-30  8.8958636D-35
  37    7  -4568.0318  0.0157564633 -1.0048710D-08  6.6780704D-15 -9.0713585D-21 -4.0652287D-26 -1.1659036D-30  8.9182073D-35
  37    8  -4567.7797  0.0157561418 -1.0048390D-08  6.6774897D-15 -9.0746151D-21 -4.0763740D-26 -1.1558983D-30  8.9476663D-35
  37    9  -4567.4961  0.0157557800 -1.0048029D-08  6.6768362D-15 -9.0782895D-21 -4.0887962D-26 -1.1446042D-30  8.9806131D-35
  37   10  -4567.1810  0.0157553781 -1.0047629D-08  6.6761098D-15 -9.0823851D-21 -4.1024561D-26 -1.1320051D-30  9.0170451D-35
  37   11  -4566.8344  0.0157549360 -1.0047188D-08  6.6753103D-15 -9.0869060D-21 -4.1173071D-26 -1.1180885D-30  9.0568576D-35
  37   12  -4566.4563  0.0157544538 -1.0046708D-08  6.6744378D-15 -9.0918563D-21 -4.1332978D-26 -1.1028372D-30  9.0999916D-35
  37   13  -4566.0467  0.0157539314 -1.0046187D-08  6.6734919D-15 -9.0972408D-21 -4.1503721D-26 -1.0862327D-30  9.1463616D-35
  37   14  -4565.6056  0.0157533688 -1.0045626D-08  6.6724727D-15 -9.1030641D-21 -4.1684757D-26 -1.0682551D-30  9.1959804D-35
  37   15  -4565.1330  0.0157527661 -1.0045026D-08  6.6713800D-15 -9.1093310D-21 -4.1875208D-26 -1.0488917D-30  9.2484081D-35
  37   16  -4564.6289  0.0157521232 -1.0044386D-08  6.6702135D-15 -9.1160472D-21 -4.2074691D-26 -1.0281102D-30  9.3040822D-35
  37   17  -4564.0933  0.0157514402 -1.0043705D-08  6.6689733D-15 -9.1232192D-21 -4.2283914D-26 -1.0057982D-30  9.3655224D-35
  37   18  -4563.5263  0.0157507171 -1.0042985D-08  6.6676590D-15 -9.1308479D-21 -4.2497039D-26 -9.8221670D-31  9.4238151D-35
  37   19  -4562.9278  0.0157499539 -1.0042225D-08  6.6662705D-15 -9.1389436D-21 -4.2718191D-26 -9.5706253D-31  9.4875946D-35
  37   20  -4562.2978  0.0157491505 -1.0041425D-08  6.6648076D-15 -9.1475098D-21 -4.2944664D-26 -9.3040677D-31  9.5536474D-35
  38    0  -4528.3195  0.0157171774 -1.0065183D-08  6.7162094D-15 -1.0861584D-20  3.3768161D-26  3.9562823D-30  8.7916329D-36
  38    1  -4528.2881  0.0157171371 -1.0065142D-08  6.7161225D-15 -1.0861245D-20  3.3816858D-26  3.9563355D-30  8.6853035D-36
  38    2  -4528.2252  0.0157170566 -1.0065062D-08  6.7159487D-15 -1.0860568D-20  3.3911755D-26  3.9565800D-30  8.5174272D-36
  38    3  -4528.1309  0.0157169358 -1.0064941D-08  6.7156880D-15 -1.0859548D-20  3.4054145D-26  3.9569355D-30  8.2650178D-36
  38    4  -4528.0052  0.0157167748 -1.0064780D-08  6.7153406D-15 -1.0858182D-20  3.4243949D-26  3.9573965D-30  7.9294382D-36
  38    5  -4527.8480  0.0157165735 -1.0064578D-08  6.7149063D-15 -1.0856464D-20  3.4481248D-26  3.9579454D-30  7.5094942D-36
  38    6  -4527.6594  0.0157163320 -1.0064336D-08  6.7143852D-15 -1.0854387D-20  3.4766128D-26  3.9585605D-30  7.0037501D-36
  38    7  -4527.4394  0.0157160502 -1.0064054D-08  6.7137774D-15 -1.0851942D-20  3.5098581D-26  3.9592216D-30  6.4124951D-36
  38    8  -4527.1880  0.0157157281 -1.0063732D-08  6.7130830D-15 -1.0849118D-20  3.5478681D-26  3.9599017D-30  5.7344907D-36
  38    9  -4526.9051  0.0157153658 -1.0063370D-08  6.7123020D-15 -1.0845906D-20  3.5906459D-26  3.9605699D-30  4.9692470D-36
  38   10  -4526.5908  0.0157149633 -1.0062967D-08  6.7114344D-15 -1.0842291D-20  3.6381982D-26  3.9611923D-30  4.1156005D-36
  38   11  -4526.2450  0.0157145205 -1.0062524D-08  6.7104805D-15 -1.0838260D-20  3.6905226D-26  3.9617346D-30  3.1737864D-36
  38   12  -4525.8679  0.0157140376 -1.0062041D-08  6.7094402D-15 -1.0833797D-20  3.7475791D-26  3.9621804D-30  2.1506689D-36
  38   13  -4525.4593  0.0157135143 -1.0061518D-08  6.7083138D-15 -1.0828885D-20  3.8093851D-26  3.9624730D-30  1.0426385D-36
  38   14  -4525.0194  0.0157129509 -1.0060954D-08  6.7071012D-15 -1.0823506D-20  3.8759542D-26  3.9625604D-30 -1.5343133D-37
  38   15  -4524.5480  0.0157123473 -1.0060351D-08  6.7058028D-15 -1.0817638D-20  3.9472767D-26  3.9623946D-30 -1.4366698D-36
  38   16  -4524.0452  0.0157117034 -1.0059707D-08  6.7044185D-15 -1.0811262D-20  4.0233457D-26  3.9619205D-30 -2.8072317D-36
  38   17  -4523.5110  0.0157110194 -1.0059023D-08  6.7029487D-15 -1.0804353D-20  4.1041576D-26  3.9610794D-30 -4.2660959D-36
  38   18  -4522.9454  0.0157102952 -1.0058299D-08  6.7013934D-15 -1.0796889D-20  4.1897056D-26  3.9598080D-30 -5.8141096D-36
  38   19  -4522.3485  0.0157095308 -1.0057536D-08  6.6997529D-15 -1.0788843D-20  4.2799688D-26  3.9580434D-30 -7.4501543D-36
  38   20  -4521.7201  0.0157087262 -1.0056732D-08  6.6980273D-15 -1.0780188D-20  4.3749290D-26  3.9557172D-30 -9.1740351D-36
  39    0  -4487.8778  0.0156767328 -1.0080871D-08  6.7707191D-15 -7.8414803D-21  1.1075088D-25 -2.6445248D-30 -1.6176612D-34
  39    1  -4487.8465  0.0156766925 -1.0080831D-08  6.7706564D-15 -7.8403738D-21  1.1071848D-25 -2.6467536D-30 -1.6170137D-34
  39    2  -4487.7838  0.0156766119 -1.0080749D-08  6.7705310D-15 -7.8381590D-21  1.1065576D-25 -2.6513274D-30 -1.6161223D-34
  39    3  -4487.6897  0.0156764909 -1.0080627D-08  6.7703429D-15 -7.8348407D-21  1.1056020D-25 -2.6581123D-30 -1.6145399D-34
  39    4  -4487.5643  0.0156763296 -1.0080465D-08  6.7700923D-15 -7.8304209D-21  1.1043239D-25 -2.6671474D-30 -1.6124214D-34
  39    5  -4487.4075  0.0156761280 -1.0080262D-08  6.7697792D-15 -7.8249033D-21  1.1027202D-25 -2.6784246D-30 -1.6097604D-34
  39    6  -4487.2194  0.0156758861 -1.0080018D-08  6.7694037D-15 -7.8182928D-21  1.1007867D-25 -2.6919323D-30 -1.6065474D-34
  39    7  -4487.0000  0.0156756038 -1.0079734D-08  6.7689661D-15 -7.8105951D-21  1.0985186D-25 -2.7076580D-30 -1.6027741D-34
  39    8  -4486.7491  0.0156752813 -1.0079409D-08  6.7684665D-15 -7.8018175D-21  1.0959107D-25 -2.7255839D-30 -1.5984339D-34
  39    9  -4486.4670  0.0156749184 -1.0079044D-08  6.7679051D-15 -7.7919675D-21  1.0929563D-25 -2.7456933D-30 -1.5935109D-34
  39   10  -4486.1535  0.0156745153 -1.0078637D-08  6.7672822D-15 -7.7810545D-21  1.0896476D-25 -2.7679628D-30 -1.5879829D-34
  39   11  -4485.8087  0.0156740718 -1.0078191D-08  6.7665980D-15 -7.7690885D-21  1.0859778D-25 -2.7923699D-30 -1.5818474D-34
  39   12  -4485.4325  0.0156735881 -1.0077704D-08  6.7658528D-15 -7.7560811D-21  1.0819371D-25 -2.8188865D-30 -1.5750730D-34
  39   13  -4485.0250  0.0156730641 -1.0077176D-08  6.7650469D-15 -7.7420445D-21  1.0775176D-25 -2.8474867D-30 -1.5676626D-34
  39   14  -4484.5861  0.0156724998 -1.0076608D-08  6.7641806D-15 -7.7269929D-21  1.0727080D-25 -2.8781333D-30 -1.5595753D-34
  39   15  -4484.1160  0.0156718952 -1.0075999D-08  6.7632544D-15 -7.7109414D-21  1.0674971D-25 -2.9107903D-30 -1.5507866D-34
  39   16  -4483.6145  0.0156712503 -1.0075350D-08  6.7622685D-15 -7.6939062D-21  1.0618754D-25 -2.9454228D-30 -1.5413025D-34
  39   17  -4483.0817  0.0156705652 -1.0074660D-08  6.7612233D-15 -7.6759056D-21  1.0558292D-25 -2.9819845D-30 -1.5310709D-34
  39   18  -4482.5176  0.0156698399 -1.0073930D-08  6.7601194D-15 -7.6569590D-21  1.0493459D-25 -3.0204274D-30 -1.5200669D-34
  39   19  -4481.9221  0.0156690743 -1.0073159D-08  6.7589570D-15 -7.6370870D-21  1.0424136D-25 -3.0607069D-30 -1.5082914D-34
  39   20  -4481.2954  0.0156682685 -1.0072348D-08  6.7577367D-15 -7.6163125D-21  1.0350172D-25 -3.1027634D-30 -1.4956890D-34
  40    0  -4447.5890  0.0156362588 -1.0095346D-08  6.9007511D-15 -7.9386366D-21 -7.4254344D-26 -2.1625812D-30  1.7552753D-34
  40    1  -4447.5577  0.0156362184 -1.0095305D-08  6.9006876D-15 -7.9393792D-21 -7.4280076D-26 -2.1601340D-30  1.7556448D-34
  40    2  -4447.4952  0.0156361376 -1.0095222D-08  6.9005606D-15 -7.9408642D-21 -7.4331074D-26 -2.1552604D-30  1.7563105D-34
  40    3  -4447.4014  0.0156360165 -1.0095098D-08  6.9003700D-15 -7.9430955D-21 -7.4408596D-26 -2.1478788D-30  1.7575411D-34
  40    4  -4447.2763  0.0156358550 -1.0094932D-08  6.9001157D-15 -7.9460738D-21 -7.4511394D-26 -2.1380340D-30  1.7591471D-34
  40    5  -4447.1199  0.0156356531 -1.0094725D-08  6.8997978D-15 -7.9498025D-21 -7.4639325D-26 -2.1257128D-30  1.7611592D-34
  40    6  -4446.9323  0.0156354108 -1.0094477D-08  6.8994161D-15 -7.9542855D-21 -7.4791847D-26 -2.1109088D-30  1.7635520D-34
  40    7  -4446.7134  0.0156351281 -1.0094187D-08  6.8989705D-15 -7.9595271D-21 -7.4968451D-26 -2.0936115D-30  1.7663213D-34
  40    8  -4446.4632  0.0156348051 -1.0093856D-08  6.8984609D-15 -7.9655327D-21 -7.5168542D-26 -2.0738092D-30  1.7694588D-34
  40    9  -4446.1818  0.0156344418 -1.0093483D-08  6.8978872D-15 -7.9723078D-21 -7.5391284D-26 -2.0514930D-30  1.7729298D-34
  40   10  -4445.8691  0.0156340380 -1.0093069D-08  6.8972491D-15 -7.9798592D-21 -7.5635971D-26 -2.0266451D-30  1.7767387D-34
  40   11  -4445.5252  0.0156335939 -1.0092614D-08  6.8965465D-15 -7.9881938D-21 -7.5901690D-26 -1.9992511D-30  1.7808657D-34
  40   12  -4445.1500  0.0156331095 -1.0092118D-08  6.8957792D-15 -7.9973192D-21 -7.6187422D-26 -1.9692956D-30  1.7852874D-34
  40   13  -4444.7435  0.0156325847 -1.0091580D-08  6.8949469D-15 -8.0072435D-21 -7.6492129D-26 -1.9367592D-30  1.7899930D-34
  40   14  -4444.3058  0.0156320196 -1.0091001D-08  6.8940495D-15 -8.0179751D-21 -7.6814626D-26 -1.9016238D-30  1.7949604D-34
  40   15  -4443.8369  0.0156314142 -1.0090380D-08  6.8930867D-15 -8.0295227D-21 -7.7153489D-26 -1.8638770D-30  1.8001398D-34
  40   16  -4443.3367  0.0156307684 -1.0089718D-08  6.8920581D-15 -8.0418956D-21 -7.7507489D-26 -1.8234934D-30  1.8055330D-34
  40   17  -4442.8052  0.0156300823 -1.0089016D-08  6.8909635D-15 -8.0551033D-21 -7.7875096D-26 -1.7804553D-30  1.8111028D-34
  40   18  -4442.2426  0.0156293560 -1.0088271D-08  6.8898026D-15 -8.0691551D-21 -7.8254758D-26 -1.7347429D-30  1.8168238D-34
  40   19  -4441.6487  0.0156285893 -1.0087486D-08  6.8885749D-15 -8.0840607D-21 -7.8644762D-26 -1.6863376D-30  1.8226587D-34
  40   20  -4441.0235  0.0156277823 -1.0086659D-08  6.8872802D-15 -8.0998297D-21 -7.9043382D-26 -1.6352199D-30  1.8285841D-34
  41    0  -4407.4529  0.0155957765 -1.0108589D-08  6.9621674D-15 -1.0647853D-20  1.8244298D-26  4.4598127D-30  4.1073378D-36
  41    1  -4407.4217  0.0155957361 -1.0108547D-08  6.9620823D-15 -1.0647670D-20  1.8297352D-26  4.4598967D-30  4.0252589D-36
  41    2  -4407.3593  0.0155956552 -1.0108464D-08  6.9619119D-15 -1.0647303D-20  1.8405069D-26  4.4599676D-30  3.8292684D-36
  41    3  -4407.2657  0.0155955339 -1.0108338D-08  6.9616564D-15 -1.0646748D-20  1.8565680D-26  4.4601209D-30  3.5543106D-36
  41    4  -4407.1410  0.0155953722 -1.0108171D-08  6.9613157D-15 -1.0646001D-20  1.8779772D-26  4.4603098D-30  3.1888951D-36
  41    5  -4406.9850  0.0155951700 -1.0107962D-08  6.9608899D-15 -1.0645055D-20  1.9047387D-26  4.4605173D-30  2.7322686D-36
  41    6  -4406.7979  0.0155949274 -1.0107712D-08  6.9603789D-15 -1.0643903D-20  1.9368550D-26  4.4607246D-30  2.1839054D-36
  41    7  -4406.5796  0.0155946444 -1.0107419D-08  6.9597829D-15 -1.0642534D-20  1.9743236D-26  4.4609077D-30  1.5441855D-36
  41    8  -4406.3301  0.0155943210 -1.0107085D-08  6.9591018D-15 -1.0640937D-20  2.0171502D-26  4.4610392D-30  8.1209684D-37
  41    9  -4406.0494  0.0155939571 -1.0106710D-08  6.9583357D-15 -1.0639100D-20  2.0653288D-26  4.4610901D-30 -1.1548931D-38
  41   10  -4405.7375  0.0155935529 -1.0106292D-08  6.9574847D-15 -1.0637008D-20  2.1188598D-26  4.4610255D-30 -9.2713168D-37
  41   11  -4405.3944  0.0155931082 -1.0105833D-08  6.9565488D-15 -1.0634645D-20  2.1777436D-26  4.4608050D-30 -1.9351194D-36
  41   12  -4405.0202  0.0155926231 -1.0105332D-08  6.9555280D-15 -1.0631993D-20  2.2419755D-26  4.4603882D-30 -3.0354376D-36
  41   13  -4404.6148  0.0155920977 -1.0104790D-08  6.9544224D-15 -1.0629034D-20  2.3115514D-26  4.4597274D-30 -4.2282308D-36
  41   14  -4404.1782  0.0155915318 -1.0104206D-08  6.9532321D-15 -1.0625745D-20  2.3864640D-26  4.4587736D-30 -5.5131570D-36
  41   15  -4403.7105  0.0155909256 -1.0103580D-08  6.9519572D-15 -1.0622105D-20  2.4667117D-26  4.4574708D-30 -6.8917977D-36
  41   16  -4403.2116  0.0155902790 -1.0102912D-08  6.9505979D-15 -1.0618090D-20  2.5522771D-26  4.4557622D-30 -8.3627131D-36
  41   17  -4402.6815  0.0155895920 -1.0102204D-08  6.9491541D-15 -1.0613674D-20  2.6431517D-26  4.4535859D-30 -9.9267996D-36
  41   18  -4402.1203  0.0155888647 -1.0101453D-08  6.9476261D-15 -1.0608829D-20  2.7393182D-26  4.4508763D-30 -1.1583697D-35
  41   19  -4401.5280  0.0155880970 -1.0100661D-08  6.9460139D-15 -1.0603528D-20  2.8407630D-26  4.4475609D-30 -1.3334596D-35
  41   20  -4400.9045  0.0155872890 -1.0099828D-08  6.9443178D-15 -1.0597740D-20  2.9474549D-26  4.4435698D-30 -1.5177808D-35
  42    0  -4367.4693  0.0155552912 -1.0121815D-08  7.0243427D-15 -8.0563209D-21  1.1884756D-25 -2.4003263D-30 -2.4102934D-34
  42    1  -4367.4381  0.0155552507 -1.0121773D-08  7.0242782D-15 -8.0551321D-21  1.1881917D-25 -2.4037255D-30 -2.4101565D-34
  42    2  -4367.3759  0.0155551697 -1.0121688D-08  7.0241494D-15 -8.0527556D-21  1.1876203D-25 -2.4105086D-30 -2.4098309D-34
  42    3  -4367.2826  0.0155550482 -1.0121562D-08  7.0239561D-15 -8.0491942D-21  1.1867502D-25 -2.4206264D-30 -2.4091364D-34
  42    4  -4367.1582  0.0155548863 -1.0121393D-08  7.0236986D-15 -8.0444494D-21  1.1855854D-25 -2.4341164D-30 -2.4082179D-34
  42    5  -4367.0026  0.0155546839 -1.0121183D-08  7.0233770D-15 -8.0385251D-21  1.1841200D-25 -2.4509705D-30 -2.4070441D-34
  42    6  -4366.8160  0.0155544410 -1.0120930D-08  7.0229913D-15 -8.0314257D-21  1.1823480D-25 -2.4711831D-30 -2.4056031D-34
  42    7  -4366.5982  0.0155541576 -1.0120635D-08  7.0225418D-15 -8.0231565D-21  1.1802623D-25 -2.4947496D-30 -2.4038849D-34
  42    8  -4366.3493  0.0155538337 -1.0120298D-08  7.0220286D-15 -8.0137242D-21  1.1778536D-25 -2.5216592D-30 -2.4018542D-34
  42    9  -4366.0694  0.0155534694 -1.0119919D-08  7.0214520D-15 -8.0031357D-21  1.1751145D-25 -2.5519103D-30 -2.3995322D-34
  42   10  -4365.7583  0.0155530646 -1.0119497D-08  7.0208122D-15 -7.9913999D-21  1.1720319D-25 -2.5854846D-30 -2.3968534D-34
  42   11  -4365.4161  0.0155526194 -1.0119034D-08  7.0201095D-15 -7.9785264D-21  1.1685946D-25 -2.6223722D-30 -2.3938082D-34
  42   12  -4365.0429  0.0155521337 -1.0118529D-08  7.0193443D-15 -7.9645261D-21  1.1647895D-25 -2.6625597D-30 -2.3903692D-34
  42   13  -4364.6385  0.0155516075 -1.0117981D-08  7.0185167D-15 -7.9494109D-21  1.1606019D-25 -2.7060290D-30 -2.3864999D-34
  42   14  -4364.2031  0.0155510409 -1.0117392D-08  7.0176273D-15 -7.9331946D-21  1.1560164D-25 -2.7527616D-30 -2.3821694D-34
  42   15  -4363.7366  0.0155504339 -1.0116760D-08  7.0166764D-15 -7.9158918D-21  1.1510156D-25 -2.8027337D-30 -2.3773273D-34
  42   16  -4363.2390  0.0155497865 -1.0116087D-08  7.0156643D-15 -7.8975188D-21  1.1455839D-25 -2.8559292D-30 -2.3719763D-34
  42   17  -4362.7103  0.0155490986 -1.0115371D-08  7.0145916D-15 -7.8780939D-21  1.1396995D-25 -2.9123090D-30 -2.3660205D-34
  42   18  -4362.1505  0.0155483703 -1.0114614D-08  7.0134586D-15 -7.8576360D-21  1.1333449D-25 -2.9718535D-30 -2.3594622D-34
  42   19  -4361.5597  0.0155476016 -1.0113814D-08  7.0122659D-15 -7.8361673D-21  1.1264975D-25 -3.0345198D-30 -2.3522260D-34
  42   20  -4360.9378  0.0155467926 -1.0112973D-08  7.0110139D-15 -7.8137107D-21  1.1191358D-25 -3.1002721D-30 -2.3442723D-34
  43    0  -4327.6378  0.0155148078 -1.0133787D-08  7.1577651D-15 -8.5922256D-21 -1.4552076D-25 -4.5090431D-30  2.7722398D-34
  43    1  -4327.6068  0.0155147673 -1.0133744D-08  7.1576963D-15 -8.5936814D-21 -1.4557515D-25 -4.5051441D-30  2.7734763D-34
  43    2  -4327.5447  0.0155146862 -1.0133659D-08  7.1575588D-15 -8.5965956D-21 -1.4568486D-25 -4.4972799D-30  2.7761695D-34
  43    3  -4327.4516  0.0155145646 -1.0133530D-08  7.1573524D-15 -8.6009663D-21 -1.4584430D-25 -4.4857427D-30  2.7792147D-34
  43    4  -4327.3275  0.0155144024 -1.0133358D-08  7.1570771D-15 -8.6068044D-21 -1.4605925D-25 -4.4701660D-30  2.7838820D-34
  43    5  -4327.1724  0.0155141998 -1.0133143D-08  7.1567327D-15 -8.6141140D-21 -1.4632688D-25 -4.4506584D-30  2.7896915D-34
  43    6  -4326.9862  0.0155139566 -1.0132886D-08  7.1563190D-15 -8.6229032D-21 -1.4664648D-25 -4.4271958D-30  2.7966272D-34
  43    7  -4326.7690  0.0155136729 -1.0132585D-08  7.1558358D-15 -8.6331816D-21 -1.4701729D-25 -4.3997460D-30  2.8046852D-34
  43    8  -4326.5208  0.0155133486 -1.0132242D-08  7.1552829D-15 -8.6449597D-21 -1.4743808D-25 -4.3682853D-30  2.8137972D-34
  43    9  -4326.2416  0.0155129839 -1.0131855D-08  7.1546600D-15 -8.6582503D-21 -1.4790794D-25 -4.3327672D-30  2.8239824D-34
  43   10  -4325.9313  0.0155125786 -1.0131426D-08  7.1539668D-15 -8.6730670D-21 -1.4842553D-25 -4.2931528D-30  2.8352018D-34
  43   11  -4325.5900  0.0155121328 -1.0130954D-08  7.1532028D-15 -8.6894250D-21 -1.4898940D-25 -4.2493933D-30  2.8474227D-34
  43   12  -4325.2177  0.0155116466 -1.0130439D-08  7.1523678D-15 -8.7073403D-21 -1.4959786D-25 -4.2014464D-30  2.8605895D-34
  43   13  -4324.8144  0.0155111198 -1.0129881D-08  7.1514612D-15 -8.7268305D-21 -1.5024923D-25 -4.1492548D-30  2.8746792D-34
  43   14  -4324.3801  0.0155105525 -1.0129280D-08  7.1504826D-15 -8.7479138D-21 -1.5094152D-25 -4.0927658D-30  2.8896309D-34
  43   15  -4323.9148  0.0155099448 -1.0128637D-08  7.1494315D-15 -8.7706100D-21 -1.5167272D-25 -4.0319186D-30  2.9054140D-34
  43   16  -4323.4185  0.0155092966 -1.0127950D-08  7.1483073D-15 -8.7949393D-21 -1.5244061D-25 -3.9666508D-30  2.9219798D-34
  43   17  -4322.8912  0.0155086079 -1.0127221D-08  7.1471094D-15 -8.8209226D-21 -1.5324277D-25 -3.8968991D-30  2.9392754D-34
  43   18  -4322.3329  0.0155078788 -1.0126450D-08  7.1458372D-15 -8.8485815D-21 -1.5407641D-25 -3.8226061D-30  2.9571991D-34
  43   19  -4321.7436  0.0155071092 -1.0125635D-08  7.1444900D-15 -8.8779383D-21 -1.5493904D-25 -3.7436945D-30  2.9757470D-34
  43   20  -4321.1234  0.0155062992 -1.0124778D-08  7.1430670D-15 -8.9090151D-21 -1.5582746D-25 -3.6601087D-30  2.9947983D-34
  44    0  -4287.9581  0.0154743457 -1.0144850D-08  7.1711532D-15 -1.3836851D-20 -1.4727141D-26  6.7062450D-30 -6.7877018D-35
  44    1  -4287.9272  0.0154743052 -1.0144807D-08  7.1710425D-15 -1.3836998D-20 -1.4645855D-26  6.7052480D-30 -6.8069731D-35
  44    2  -4287.8653  0.0154742240 -1.0144721D-08  7.1708211D-15 -1.3837290D-20 -1.4486324D-26  6.7034161D-30 -6.8391574D-35
  44    3  -4287.7725  0.0154741023 -1.0144592D-08  7.1704890D-15 -1.3837720D-20 -1.4243290D-26  6.7004294D-30 -6.8955486D-35
  44    4  -4287.6487  0.0154739400 -1.0144420D-08  7.1700462D-15 -1.3838283D-20 -1.3921758D-26  6.6965480D-30 -6.9656539D-35
  44    5  -4287.4939  0.0154737371 -1.0144205D-08  7.1694926D-15 -1.3838969D-20 -1.3520178D-26  6.6916438D-30 -7.0530059D-35
  44    6  -4287.3082  0.0154734936 -1.0143947D-08  7.1688283D-15 -1.3839766D-20 -1.3038533D-26  6.6856726D-30 -7.1579256D-35
  44    7  -4287.0916  0.0154732096 -1.0143646D-08  7.1680533D-15 -1.3840659D-20 -1.2477241D-26  6.6785994D-30 -7.2799040D-35
  44    8  -4286.8440  0.0154728850 -1.0143302D-08  7.1671675D-15 -1.3841631D-20 -1.1836498D-26  6.6703680D-30 -7.4189645D-35
  44    9  -4286.5655  0.0154725198 -1.0142915D-08  7.1661708D-15 -1.3842664D-20 -1.1116600D-26  6.6609218D-30 -7.5749801D-35
  44   10  -4286.2561  0.0154721141 -1.0142485D-08  7.1650634D-15 -1.3843736D-20 -1.0317944D-26  6.6501961D-30 -7.7477262D-35
  44   11  -4285.9157  0.0154716679 -1.0142012D-08  7.1638451D-15 -1.3844823D-20 -9.4409063D-27  6.6381185D-30 -7.9370957D-35
  44   12  -4285.5444  0.0154711811 -1.0141496D-08  7.1625159D-15 -1.3845898D-20 -8.4859892D-27  6.6246114D-30 -8.1428142D-35
  44   13  -4285.1421  0.0154706537 -1.0140938D-08  7.1610759D-15 -1.3846934D-20 -7.4537187D-27  6.6095892D-30 -8.3646622D-35
  44   14  -4284.7090  0.0154700859 -1.0140336D-08  7.1595250D-15 -1.3847900D-20 -6.3447017D-27  6.5929619D-30 -8.6023904D-35
  44   15  -4284.2449  0.0154694775 -1.0139692D-08  7.1578632D-15 -1.3848763D-20 -5.1596764D-27  6.5746326D-30 -8.8555945D-35
  44   16  -4283.7499  0.0154688285 -1.0139005D-08  7.1560905D-15 -1.3849488D-20 -3.8992790D-27  6.5544953D-30 -9.1241969D-35
  44   17  -4283.2239  0.0154681391 -1.0138275D-08  7.1542069D-15 -1.3850037D-20 -2.5643293D-27  6.5324381D-30 -9.4079016D-35
  44   18  -4282.6671  0.0154674092 -1.0137502D-08  7.1522125D-15 -1.3850372D-20 -1.1559247D-27  6.5083550D-30 -9.7060011D-35
  44   19  -4282.0794  0.0154666388 -1.0136687D-08  7.1501072D-15 -1.3850451D-20  3.2496203D-28  6.4821224D-30 -1.0018214D-34
  44   20  -4281.4607  0.0154658279 -1.0135829D-08  7.1478912D-15 -1.3850230D-20  1.8773256D-27  6.4536122D-30 -1.0344369D-34
  45    0  -4248.4299  0.0154338971 -1.0157314D-08  7.1486308D-15 -1.2176695D-20  6.3040946D-26 -2.1965052D-30 -8.1142991D-35
  45    1  -4248.3990  0.0154338565 -1.0157271D-08  7.1485334D-15 -1.2176064D-20  6.3014674D-26 -2.1976459D-30 -8.1076678D-35
  45    2  -4248.3373  0.0154337752 -1.0157185D-08  7.1483386D-15 -1.2174805D-20  6.2961138D-26 -2.1998707D-30 -8.0923547D-35
  45    3  -4248.2447  0.0154336533 -1.0157057D-08  7.1480464D-15 -1.2172918D-20  6.2880580D-26 -2.2031918D-30 -8.0690738D-35
  45    4  -4248.1212  0.0154334908 -1.0156885D-08  7.1476569D-15 -1.2170403D-20  6.2777099D-26 -2.2078408D-30 -8.0469378D-35
  45    5  -4247.9669  0.0154332877 -1.0156671D-08  7.1471702D-15 -1.2167268D-20  6.2644405D-26 -2.2134600D-30 -8.0127824D-35
  45    6  -4247.7817  0.0154330439 -1.0156413D-08  7.1465862D-15 -1.2163514D-20  6.2484794D-26 -2.2201739D-30 -7.9719996D-35
  45    7  -4247.5656  0.0154327595 -1.0156113D-08  7.1459052D-15 -1.2159147D-20  6.2297989D-26 -2.2279638D-30 -7.9245610D-35
  45    8  -4247.3187  0.0154324346 -1.0155770D-08  7.1451272D-15 -1.2154171D-20  6.2083648D-26 -2.2368079D-30 -7.8703748D-35
  45    9  -4247.0409  0.0154320689 -1.0155384D-08  7.1442523D-15 -1.2148595D-20  6.1841544D-26 -2.2466867D-30 -7.8096698D-35
  45   10  -4246.7323  0.0154316627 -1.0154956D-08  7.1432806D-15 -1.2142424D-20  6.1571279D-26 -2.2575721D-30 -7.7424036D-35
  45   11  -4246.3928  0.0154312159 -1.0154484D-08  7.1422124D-15 -1.2135668D-20  6.1272495D-26 -2.2694392D-30 -7.6687100D-35
  45   12  -4246.0224  0.0154307285 -1.0153970D-08  7.1410477D-15 -1.2128335D-20  6.0944719D-26 -2.2822530D-30 -7.5885170D-35
  45   13  -4245.6212  0.0154302005 -1.0153413D-08  7.1397868D-15 -1.2120435D-20  6.0587672D-26 -2.2959879D-30 -7.5022737D-35
  45   14  -4245.1892  0.0154296320 -1.0152814D-08  7.1384298D-15 -1.2111980D-20  6.0200711D-26 -2.3106009D-30 -7.4097074D-35
  45   15  -4244.7263  0.0154290228 -1.0152171D-08  7.1369769D-15 -1.2102981D-20  5.9783424D-26 -2.3260588D-30 -7.3111117D-35
  45   16  -4244.2326  0.0154283731 -1.0151486D-08  7.1354283D-15 -1.2093451D-20  5.9335253D-26 -2.3423182D-30 -7.2065273D-35
  45   17  -4243.7080  0.0154276828 -1.0150758D-08  7.1337843D-15 -1.2083405D-20  5.8855678D-26 -2.3593385D-30 -7.0961135D-35
  45   18  -4243.1527  0.0154269520 -1.0149988D-08  7.1320450D-15 -1.2072857D-20  5.8344102D-26 -2.3770725D-30 -6.9799504D-35
  45   19  -4242.5664  0.0154261806 -1.0149175D-08  7.1302108D-15 -1.2061823D-20  5.7800073D-26 -2.3954791D-30 -6.8584242D-35
  45   20  -4241.9494  0.0154253687 -1.0148320D-08  7.1282818D-15 -1.2050321D-20  5.7222827D-26 -2.4145038D-30 -6.7313649D-35
  46    0  -4209.0526  0.0153934441 -1.0170576D-08  7.1602876D-15 -1.2406505D-20 -4.6796305D-26 -4.5199361D-30 -1.2316407D-35
  46    1  -4209.0218  0.0153934034 -1.0170533D-08  7.1601883D-15 -1.2406974D-20 -4.6850560D-26 -4.5201065D-30 -1.2187072D-35
  46    2  -4208.9603  0.0153933220 -1.0170447D-08  7.1599898D-15 -1.2407912D-20 -4.6959227D-26 -4.5204341D-30 -1.1924786D-35
  46    3  -4208.8679  0.0153932000 -1.0170318D-08  7.1596920D-15 -1.2409323D-20 -4.7122267D-26 -4.5209097D-30 -1.1530283D-35
  46    4  -4208.7448  0.0153930373 -1.0170146D-08  7.1592949D-15 -1.2411213D-20 -4.7339622D-26 -4.5215230D-30 -1.1004525D-35
  46    5  -4208.5908  0.0153928339 -1.0169932D-08  7.1587984D-15 -1.2413587D-20 -4.7611299D-26 -4.5222499D-30 -1.0346978D-35
  46    6  -4208.4061  0.0153925898 -1.0169674D-08  7.1582025D-15 -1.2416453D-20 -4.7937347D-26 -4.5230645D-30 -9.5562036D-36
  46    7  -4208.1906  0.0153923051 -1.0169373D-08  7.1575071D-15 -1.2419823D-20 -4.8317686D-26 -4.5239378D-30 -8.6326276D-36
  46    8  -4207.9444  0.0153919796 -1.0169030D-08  7.1567121D-15 -1.2423705D-20 -4.8752307D-26 -4.5248347D-30 -7.5762521D-36
  46    9  -4207.6673  0.0153916136 -1.0168643D-08  7.1558174D-15 -1.2428115D-20 -4.9241171D-26 -4.5257145D-30 -6.3864708D-36
  46   10  -4207.3595  0.0153912068 -1.0168214D-08  7.1548230D-15 -1.2433066D-20 -4.9784231D-26 -4.5265291D-30 -5.0627895D-36
  46   11  -4207.0209  0.0153907594 -1.0167742D-08  7.1537286D-15 -1.2438574D-20 -5.0381412D-26 -4.5272268D-30 -3.6047842D-36
  46   12  -4206.6515  0.0153902714 -1.0167227D-08  7.1525342D-15 -1.2444659D-20 -5.1032681D-26 -4.5277462D-30 -2.0110612D-36
  46   13  -4206.2514  0.0153897427 -1.0166669D-08  7.1512396D-15 -1.2451338D-20 -5.1738060D-26 -4.5280136D-30 -2.7784985D-37
  46   14  -4205.8205  0.0153891734 -1.0166068D-08  7.1498447D-15 -1.2458635D-20 -5.2498887D-26 -4.5278771D-30  1.6274677D-36
  46   15  -4205.3588  0.0153885634 -1.0165425D-08  7.1483492D-15 -1.2466570D-20 -5.3313833D-26 -4.5273224D-30  3.6801496D-36
  46   16  -4204.8664  0.0153879129 -1.0164739D-08  7.1467529D-15 -1.2475170D-20 -5.4183009D-26 -4.5262513D-30  5.8872411D-36
  46   17  -4204.3432  0.0153872217 -1.0164010D-08  7.1450556D-15 -1.2484460D-20 -5.5106240D-26 -4.5245699D-30  8.2509709D-36
  46   18  -4203.7893  0.0153864899 -1.0163238D-08  7.1432571D-15 -1.2494467D-20 -5.6083331D-26 -4.5221721D-30  1.0774037D-35
  46   19  -4203.2046  0.0153857176 -1.0162424D-08  7.1413572D-15 -1.2505220D-20 -5.7114098D-26 -4.5189503D-30  1.3460219D-35
  46   20  -4202.5892  0.0153849046 -1.0161567D-08  7.1393554D-15 -1.2516752D-20 -5.8198180D-26 -4.5147832D-30  1.6311079D-35
  47    0  -4169.8262  0.0153529766 -1.0184740D-08  7.1119461D-15 -1.7163791D-20 -7.7888827D-26  8.8039658D-30  3.1168398D-34
  47    1  -4169.7955  0.0153529359 -1.0184698D-08  7.1118088D-15 -1.7164569D-20 -7.7783189D-26  8.8083293D-30  3.1144366D-34
  47    2  -4169.7341  0.0153528544 -1.0184612D-08  7.1115342D-15 -1.7166122D-20 -7.7570601D-26  8.8169800D-30  3.1093614D-34
  47    3  -4169.6420  0.0153527322 -1.0184484D-08  7.1111222D-15 -1.7168444D-20 -7.7252965D-26  8.8300248D-30  3.1021078D-34
  47    4  -4169.5192  0.0153525693 -1.0184314D-08  7.1105727D-15 -1.7171526D-20 -7.6828703D-26  8.8473691D-30  3.0924074D-34
  47    5  -4169.3657  0.0153523656 -1.0184100D-08  7.1098858D-15 -1.7175354D-20 -7.6297211D-26  8.8689742D-30  3.0802425D-34
  47    6  -4169.1814  0.0153521212 -1.0183844D-08  7.1090613D-15 -1.7179913D-20 -7.5657805D-26  8.8947897D-30  3.0655996D-34
  47    7  -4168.9665  0.0153518360 -1.0183546D-08  7.1080990D-15 -1.7185183D-20 -7.4909344D-26  8.9247471D-30  3.0484043D-34
  47    8  -4168.7209  0.0153515101 -1.0183205D-08  7.1069990D-15 -1.7191141D-20 -7.4050925D-26  8.9587782D-30  3.0286506D-34
  47    9  -4168.4446  0.0153511436 -1.0182821D-08  7.1057610D-15 -1.7197762D-20 -7.3081349D-26  8.9967998D-30  3.0062958D-34
  47   10  -4168.1375  0.0153507362 -1.0182395D-08  7.1043849D-15 -1.7205016D-20 -7.1999231D-26  9.0387133D-30  2.9812804D-34
  47   11  -4167.7998  0.0153502882 -1.0181926D-08  7.1028705D-15 -1.7212870D-20 -7.0803051D-26  9.0844106D-30  2.9535432D-34
  47   12  -4167.4314  0.0153497995 -1.0181414D-08  7.1012176D-15 -1.7221288D-20 -6.9491413D-26  9.1337770D-30  2.9230651D-34
  47   13  -4167.0323  0.0153492701 -1.0180861D-08  7.0994262D-15 -1.7230229D-20 -6.8062361D-26  9.1866725D-30  2.8897297D-34
  47   14  -4166.6026  0.0153487000 -1.0180264D-08  7.0974959D-15 -1.7239650D-20 -6.6514367D-26  9.2429605D-30  2.8535314D-34
  47   15  -4166.1421  0.0153480892 -1.0179626D-08  7.0954265D-15 -1.7249502D-20 -6.4845271D-26  9.3024735D-30  2.8143455D-34
  47   16  -4165.6510  0.0153474377 -1.0178945D-08  7.0932179D-15 -1.7259734D-20 -6.3053176D-26  9.3650420D-30  2.7721192D-34
  47   17  -4165.1292  0.0153467456 -1.0178221D-08  7.0908699D-15 -1.7270290D-20 -6.1136054D-26  9.4304810D-30  2.7267824D-34
  47   18  -4164.5767  0.0153460128 -1.0177455D-08  7.0883822D-15 -1.7281111D-20 -5.9091742D-26  9.4985861D-30  2.6782491D-34
  47   19  -4163.9936  0.0153452393 -1.0176648D-08  7.0857546D-15 -1.7292132D-20 -5.6918092D-26  9.5691417D-30  2.6264446D-34
  47   20  -4163.3798  0.0153444252 -1.0175797D-08  7.0829869D-15 -1.7303285D-20 -5.4612661D-26  9.6419063D-30  2.5712386D-34
  48    0  -4130.7505  0.0153124706 -1.0201665D-08  7.0102532D-15 -1.3359125D-20  2.3122088D-25 -3.8143550D-30 -5.1699642D-34
  48    1  -4130.7199  0.0153124298 -1.0201622D-08  7.0101464D-15 -1.3356814D-20  2.3117413D-25 -3.8215372D-30 -5.1679570D-34
  48    2  -4130.6587  0.0153123481 -1.0201538D-08  7.0099327D-15 -1.3352190D-20  2.3108316D-25 -3.8360576D-30 -5.1645946D-34
  48    3  -4130.5668  0.0153122257 -1.0201412D-08  7.0096123D-15 -1.3345260D-20  2.3094465D-25 -3.8577360D-30 -5.1591951D-34
  48    4  -4130.4443  0.0153120625 -1.0201244D-08  7.0091854D-15 -1.3336026D-20  2.3075879D-25 -3.8866075D-30 -5.1519686D-34
  48    5  -4130.2912  0.0153118585 -1.0201034D-08  7.0086522D-15 -1.3324494D-20  2.3052452D-25 -3.9226390D-30 -5.1428738D-34
  48    6  -4130.1074  0.0153116137 -1.0200781D-08  7.0080130D-15 -1.3310671D-20  2.3024060D-25 -3.9657957D-30 -5.1318891D-34
  48    7  -4129.8931  0.0153113280 -1.0200487D-08  7.0072680D-15 -1.3294566D-20  2.2990537D-25 -4.0160261D-30 -5.1189375D-34
  48    8  -4129.6481  0.0153110016 -1.0200151D-08  7.0064178D-15 -1.3276189D-20  2.2951691D-25 -4.0732664D-30 -5.1039369D-34
  48    9  -4129.3725  0.0153106344 -1.0199772D-08  7.0054626D-15 -1.3255552D-20  2.2907352D-25 -4.1374692D-30 -5.0869038D-34
  48   10  -4129.0663  0.0153102264 -1.0199352D-08  7.0044031D-15 -1.3232670D-20  2.2857283D-25 -4.2085553D-30 -5.0677510D-34
  48   11  -4128.7295  0.0153097777 -1.0198890D-08  7.0032397D-15 -1.3207558D-20  2.2801213D-25 -4.2864328D-30 -5.0463595D-34
  48   12  -4128.3620  0.0153092882 -1.0198386D-08  7.0019731D-15 -1.3180234D-20  2.2738870D-25 -4.3710093D-30 -5.0226536D-34
  48   13  -4127.9640  0.0153087578 -1.0197840D-08  7.0006039D-15 -1.3150718D-20  2.2669977D-25 -4.4621887D-30 -4.9965926D-34
  48   14  -4127.5354  0.0153081868 -1.0197252D-08  6.9991328D-15 -1.3119032D-20  2.2594190D-25 -4.5598423D-30 -4.9680277D-34
  48   15  -4127.0761  0.0153075750 -1.0196622D-08  6.9975605D-15 -1.3085203D-20  2.2511184D-25 -4.6638489D-30 -4.9368917D-34
  48   16  -4126.5863  0.0153069224 -1.0195950D-08  6.9958879D-15 -1.3049257D-20  2.2420567D-25 -4.7740520D-30 -4.9030137D-34
  48   17  -4126.0659  0.0153062291 -1.0195237D-08  6.9941158D-15 -1.3011226D-20  2.2321987D-25 -4.8903092D-30 -4.8663456D-34
  48   18  -4125.5149  0.0153054951 -1.0194481D-08  6.9922451D-15 -1.2971142D-20  2.2215037D-25 -5.0124451D-30 -4.8267478D-34
  48   19  -4124.9333  0.0153047203 -1.0193684D-08  6.9902767D-15 -1.2929043D-20  2.2099292D-25 -5.1402709D-30 -4.7840854D-34
  48   20  -4124.3211  0.0153039049 -1.0192846D-08  6.9882116D-15 -1.2884969D-20  2.1974321D-25 -5.2735854D-30 -4.7382370D-34
  49    0  -4091.8256  0.0152718937 -1.0219820D-08  7.0414184D-15 -1.2274310D-20 -7.5895795D-26 -5.4926802D-31  4.0308187D-34
  49    1  -4091.7951  0.0152718528 -1.0219778D-08  7.0413202D-15 -1.2275069D-20 -7.5902256D-26 -5.4363283D-31  4.0298157D-34
  49    2  -4091.7340  0.0152717711 -1.0219694D-08  7.0411238D-15 -1.2276588D-20 -7.5917113D-26 -5.3223779D-31  4.0283110D-34
  49    3  -4091.6423  0.0152716485 -1.0219567D-08  7.0408291D-15 -1.2278864D-20 -7.5933403D-26 -5.1547907D-31  4.0247333D-34
  49    4  -4091.5202  0.0152714849 -1.0219398D-08  7.0404361D-15 -1.2281902D-20 -7.5957591D-26 -4.9295240D-31  4.0207398D-34
  49    5  -4091.3675  0.0152712806 -1.0219187D-08  7.0399448D-15 -1.2285700D-20 -7.5986341D-26 -4.6482392D-31  4.0157011D-34
  49    6  -4091.1842  0.0152710353 -1.0218933D-08  7.0393550D-15 -1.2290261D-20 -7.6018598D-26 -4.3111800D-31  4.0095707D-34
  49    7  -4090.9704  0.0152707492 -1.0218638D-08  7.0386666D-15 -1.2295583D-20 -7.6053151D-26 -3.9186019D-31  4.0023047D-34
  49    8  -4090.7261  0.0152704222 -1.0218300D-08  7.0378794D-15 -1.2301669D-20 -7.6088614D-26 -3.4708148D-31  3.9938592D-34
  49    9  -4090.4512  0.0152700543 -1.0217920D-08  7.0369935D-15 -1.2308518D-20 -7.6123391D-26 -2.9681954D-31  3.9841763D-34
  49   10  -4090.1458  0.0152696456 -1.0217498D-08  7.0360085D-15 -1.2316132D-20 -7.6155677D-26 -2.4111553D-31  3.9731923D-34
  49   11  -4089.8099  0.0152691961 -1.0217033D-08  7.0349243D-15 -1.2324511D-20 -7.6183463D-26 -1.8002462D-31  3.9608299D-34
  49   12  -4089.4434  0.0152687057 -1.0216527D-08  7.0337407D-15 -1.2333654D-20 -7.6204646D-26 -1.1359771D-31  3.9470279D-34
  49   13  -4089.0465  0.0152681744 -1.0215978D-08  7.0324575D-15 -1.2343562D-20 -7.6216732D-26 -4.1900851D-32  3.9316772D-34
  49   14  -4088.6190  0.0152676023 -1.0215388D-08  7.0310744D-15 -1.2354233D-20 -7.6217325D-26  3.4995416D-32  3.9147156D-34
  49   15  -4088.1609  0.0152669894 -1.0214755D-08  7.0295912D-15 -1.2365664D-20 -7.6203715D-26  1.1701128D-31  3.8960496D-34
  49   16  -4087.6724  0.0152663357 -1.0214080D-08  7.0280076D-15 -1.2377855D-20 -7.6172802D-26  2.0405092D-31  3.8755350D-34
  49   17  -4087.1534  0.0152656412 -1.0213363D-08  7.0263234D-15 -1.2390800D-20 -7.6121823D-26  2.9602429D-31  3.8531266D-34
  49   18  -4086.6038  0.0152649058 -1.0212605D-08  7.0245381D-15 -1.2404495D-20 -7.6047426D-26  3.9281649D-31  3.8286820D-34
  49   19  -4086.0238  0.0152641297 -1.0211804D-08  7.0226515D-15 -1.2418935D-20 -7.5946270D-26  4.9430656D-31  3.8020890D-34
  49   20  -4085.4132  0.0152633128 -1.0210961D-08  7.0206633D-15 -1.2434112D-20 -7.5814901D-26  6.0036300D-31  3.7732409D-34
  50    0  -4053.0516  0.0152312405 -1.0238476D-08  7.0300236D-15 -1.2903805D-20  4.2297290D-26 -1.6782461D-30 -1.4510106D-34
  50    1  -4053.0211  0.0152311995 -1.0238434D-08  7.0299204D-15 -1.2903382D-20  4.2278040D-26 -1.6803290D-30 -1.4493447D-34
  50    2  -4052.9602  0.0152311176 -1.0238349D-08  7.0297139D-15 -1.2902537D-20  4.2236727D-26 -1.6843273D-30 -1.4453490D-34
  50    3  -4052.8688  0.0152309947 -1.0238223D-08  7.0294043D-15 -1.2901273D-20  4.2174157D-26 -1.6902776D-30 -1.4392322D-34
  50    4  -4052.7470  0.0152308309 -1.0238054D-08  7.0289915D-15 -1.2899585D-20  4.2095859D-26 -1.6985010D-30 -1.4323960D-34
  50    5  -4052.5947  0.0152306262 -1.0237843D-08  7.0284755D-15 -1.2897482D-20  4.1993651D-26 -1.7084949D-30 -1.4228893D-34
  50    6  -4052.4119  0.0152303805 -1.0237590D-08  7.0278565D-15 -1.2894966D-20  4.1870242D-26 -1.7204009D-30 -1.4114357D-34
  50    7  -4052.1987  0.0152300938 -1.0237295D-08  7.0271345D-15 -1.2892041D-20  4.1725139D-26 -1.7341670D-30 -1.3979923D-34
  50    8  -4051.9550  0.0152297662 -1.0236958D-08  7.0263095D-15 -1.2888709D-20  4.1557886D-26 -1.7497362D-30 -1.3825341D-34
  50    9  -4051.6809  0.0152293977 -1.0236578D-08  7.0253816D-15 -1.2884978D-20  4.1367985D-26 -1.7670472D-30 -1.3650361D-34
  50   10  -4051.3763  0.0152289883 -1.0236157D-08  7.0243510D-15 -1.2880852D-20  4.1154803D-26 -1.7860203D-30 -1.3454492D-34
  50   11  -4051.0413  0.0152285379 -1.0235693D-08  7.0232177D-15 -1.2876338D-20  4.0917676D-26 -1.8065728D-30 -1.3237295D-34
  50   12  -4050.6758  0.0152280466 -1.0235188D-08  7.0219818D-15 -1.2871443D-20  4.0655956D-26 -1.8286117D-30 -1.2998405D-34
  50   13  -4050.2799  0.0152275144 -1.0234640D-08  7.0206434D-15 -1.2866176D-20  4.0368848D-26 -1.8520310D-30 -1.2737186D-34
  50   14  -4049.8535  0.0152269412 -1.0234050D-08  7.0192027D-15 -1.2860547D-20  4.0055634D-26 -1.8767189D-30 -1.2453249D-34
  50   15  -4049.3967  0.0152263272 -1.0233419D-08  7.0176598D-15 -1.2854564D-20  3.9715474D-26 -1.9025484D-30 -1.2145937D-34
  50   16  -4048.9095  0.0152256723 -1.0232745D-08  7.0160148D-15 -1.2848239D-20  3.9347620D-26 -1.9293853D-30 -1.1814836D-34
  50   17  -4048.3918  0.0152249765 -1.0232030D-08  7.0142679D-15 -1.2841583D-20  3.8951183D-26 -1.9570826D-30 -1.1459246D-34
  50   18  -4047.8437  0.0152242398 -1.0231272D-08  7.0124192D-15 -1.2834610D-20  3.8525372D-26 -1.9854805D-30 -1.1078632D-34
  50   19  -4047.2652  0.0152234623 -1.0230473D-08  7.0104689D-15 -1.2827334D-20  3.8069339D-26 -2.0144094D-30 -1.0672342D-34
  50   20  -4046.6563  0.0152226439 -1.0229632D-08  7.0084172D-15 -1.2819768D-20  3.7582360D-26 -2.0436888D-30 -1.0239944D-34
  51    0  -4014.4287  0.0151905002 -1.0257942D-08  7.0230774D-15 -1.3490719D-20  9.7104225D-26  8.9745105D-30  2.1688434D-35
  51    1  -4014.3984  0.0151904591 -1.0257900D-08  7.0229694D-15 -1.3489749D-20  9.7210685D-26  8.9748811D-30  2.1300319D-35
  51    2  -4014.3376  0.0151903771 -1.0257815D-08  7.0227536D-15 -1.3487801D-20  9.7427615D-26  8.9753755D-30  2.0423966D-35
  51    3  -4014.2465  0.0151902540 -1.0257689D-08  7.0224299D-15 -1.3484873D-20  9.7750776D-26  8.9762060D-30  1.9165248D-35
  51    4  -4014.1249  0.0151900898 -1.0257520D-08  7.0219985D-15 -1.3480955D-20  9.8181634D-26  8.9772332D-30  1.7486909D-35
  51    5  -4013.9730  0.0151898847 -1.0257310D-08  7.0214594D-15 -1.3476032D-20  9.8720208D-26  8.9783882D-30  1.5388170D-35
  51    6  -4013.7908  0.0151896385 -1.0257057D-08  7.0208126D-15 -1.3470090D-20  9.9366755D-26  8.9795723D-30  1.2861914D-35
  51    7  -4013.5781  0.0151893513 -1.0256762D-08  7.0200585D-15 -1.3463107D-20  1.0012104D-25  8.9806903D-30  9.9125834D-36
  51    8  -4013.3351  0.0151890231 -1.0256425D-08  7.0191971D-15 -1.3455063D-20  1.0098322D-25  8.9816127D-30  6.5348764D-36
  51    9  -4013.0617  0.0151886539 -1.0256046D-08  7.0182287D-15 -1.3445931D-20  1.0195326D-25  8.9821959D-30  2.7268936D-36
  51   10  -4012.7579  0.0151882437 -1.0255625D-08  7.0171534D-15 -1.3435682D-20  1.0303110D-25  8.9822833D-30 -1.5132028D-36
  51   11  -4012.4238  0.0151877924 -1.0255162D-08  7.0159716D-15 -1.3424283D-20  1.0421672D-25  8.9816913D-30 -6.1888249D-36
  51   12  -4012.0593  0.0151873002 -1.0254657D-08  7.0146835D-15 -1.3411700D-20  1.0550994D-25  8.9802236D-30 -1.1301597D-35
  51   13  -4011.6644  0.0151867670 -1.0254110D-08  7.0132894D-15 -1.3397892D-20  1.0691061D-25  8.9776626D-30 -1.6855053D-35
  51   14  -4011.2392  0.0151861928 -1.0253521D-08  7.0117896D-15 -1.3382819D-20  1.0841849D-25  8.9737721D-30 -2.2852133D-35
  51   15  -4010.7836  0.0151855776 -1.0252890D-08  7.0101847D-15 -1.3366435D-20  1.1003329D-25  8.9682962D-30 -2.9296376D-35
  51   16  -4010.2977  0.0151849214 -1.0252217D-08  7.0084749D-15 -1.3348692D-20  1.1175449D-25  8.9609637D-30 -3.6189143D-35
  51   17  -4009.7814  0.0151842243 -1.0251502D-08  7.0066608D-15 -1.3329539D-20  1.1358157D-25  8.9514751D-30 -4.3533532D-35
  51   18  -4009.2348  0.0151834862 -1.0250746D-08  7.0047428D-15 -1.3308920D-20  1.1551378D-25  8.9395233D-30 -5.1330714D-35
  51   19  -4008.6578  0.0151827072 -1.0249947D-08  7.0027215D-15 -1.3286779D-20  1.1755028D-25  8.9247719D-30 -5.9582666D-35
  51   20  -4008.0505  0.0151818872 -1.0249107D-08  7.0005975D-15 -1.3263055D-20  1.1969010D-25  8.9068680D-30 -6.8292706D-35
  52    0  -3975.9573  0.0151496626 -1.0278059D-08  7.0819304D-15 -7.6098304D-21  6.8214227D-26 -1.5039344D-29 -2.1948072D-34
  52    1  -3975.9270  0.0151496214 -1.0278016D-08  7.0818695D-15 -7.6091494D-21  6.8033449D-26 -1.5042397D-29 -2.1889343D-34
  52    2  -3975.8664  0.0151495392 -1.0277932D-08  7.0817478D-15 -7.6077913D-21  6.7673567D-26 -1.5048580D-29 -2.1776288D-34
  52    3  -3975.7755  0.0151494159 -1.0277804D-08  7.0815652D-15 -7.6057693D-21  6.7131624D-26 -1.5057688D-29 -2.1601919D-34
  52    4  -3975.6543  0.0151492514 -1.0277634D-08  7.0813218D-15 -7.6030984D-21  6.6408542D-26 -1.5069719D-29 -2.1369248D-34
  52    5  -3975.5028  0.0151490459 -1.0277422D-08  7.0810178D-15 -7.5998008D-21  6.5503836D-26 -1.5084572D-29 -2.1077924D-34
  52    6  -3975.3210  0.0151487992 -1.0277167D-08  7.0806531D-15 -7.5959030D-21  6.4417202D-26 -1.5102135D-29 -2.0728213D-34
  52    7  -3975.1089  0.0151485115 -1.0276869D-08  7.0802278D-15 -7.5914383D-21  6.3147753D-26 -1.5122247D-29 -2.0319192D-34
  52    8  -3974.8666  0.0151481826 -1.0276530D-08  7.0797422D-15 -7.5864445D-21  6.1694927D-26 -1.5144743D-29 -1.9850810D-34
  52    9  -3974.5939  0.0151478127 -1.0276147D-08  7.0791961D-15 -7.5809656D-21  6.0057936D-26 -1.5169421D-29 -1.9322655D-34
  52   10  -3974.2909  0.0151474016 -1.0275723D-08  7.0785899D-15 -7.5750510D-21  5.8235973D-26 -1.5196059D-29 -1.8734334D-34
  52   11  -3973.9577  0.0151469495 -1.0275255D-08  7.0779236D-15 -7.5687554D-21  5.6228193D-26 -1.5224409D-29 -1.8085461D-34
  52   12  -3973.5942  0.0151464563 -1.0274746D-08  7.0771973D-15 -7.5621396D-21  5.4033713D-26 -1.5254198D-29 -1.7375644D-34
  52   13  -3973.2004  0.0151459220 -1.0274194D-08  7.0764112D-15 -7.5552700D-21  5.1651583D-26 -1.5285119D-29 -1.6604268D-34
  52   14  -3972.7763  0.0151453467 -1.0273599D-08  7.0755654D-15 -7.5482187D-21  4.9081000D-26 -1.5316847D-29 -1.5771082D-34
  52   15  -3972.3219  0.0151447303 -1.0272963D-08  7.0746600D-15 -7.5410634D-21  4.6321031D-26 -1.5349027D-29 -1.4875478D-34
  52   16  -3971.8373  0.0151440729 -1.0272283D-08  7.0736952D-15 -7.5338879D-21  4.3370848D-26 -1.5381274D-29 -1.3916956D-34
  52   17  -3971.3224  0.0151433744 -1.0271562D-08  7.0726711D-15 -7.5267818D-21  4.0229721D-26 -1.5413181D-29 -1.2895157D-34
  52   18  -3970.7773  0.0151426348 -1.0270798D-08  7.0715878D-15 -7.5198403D-21  3.6897088D-26 -1.5444311D-29 -1.1809811D-34
  52   19  -3970.2019  0.0151418543 -1.0269992D-08  7.0704453D-15 -7.5131645D-21  3.3372284D-26 -1.5474198D-29 -1.0660278D-34
  52   20  -3969.5962  0.0151410327 -1.0269144D-08  7.0692437D-15 -7.5068617D-21  2.9655001D-26 -1.5502347D-29 -9.4463232D-35
  53    0  -3937.6375  0.0151087325 -1.0296817D-08  7.1642012D-15 -1.3725988D-20 -1.6192740D-25  1.1377175D-29  4.7710488D-34
  53    1  -3937.6073  0.0151086913 -1.0296774D-08  7.1640914D-15 -1.3727607D-20 -1.6179154D-25  1.1383891D-29  4.7659053D-34
  53    2  -3937.5468  0.0151086089 -1.0296688D-08  7.1638717D-15 -1.3730842D-20 -1.6152060D-25  1.1397367D-29  4.7558757D-34
  53    3  -3937.4562  0.0151084853 -1.0296559D-08  7.1635421D-15 -1.3735679D-20 -1.6110666D-25  1.1417107D-29  4.7390123D-34
  53    4  -3937.3353  0.0151083206 -1.0296387D-08  7.1631025D-15 -1.3742112D-20 -1.6055798D-25  1.1443586D-29  4.7176279D-34
  53    5  -3937.1842  0.0151081147 -1.0296173D-08  7.1625526D-15 -1.3750123D-20 -1.5987043D-25  1.1476517D-29  4.6908595D-34
  53    6  -3937.0029  0.0151078676 -1.0295915D-08  7.1618924D-15 -1.3759691D-20 -1.5904266D-25  1.1515784D-29  4.6586348D-34
  53    7  -3936.7914  0.0151075793 -1.0295614D-08  7.1611215D-15 -1.3770790D-20 -1.5807348D-25  1.1561256D-29  4.6209533D-34
  53    8  -3936.5497  0.0151072498 -1.0295270D-08  7.1602398D-15 -1.3783391D-20 -1.5696108D-25  1.1612767D-29  4.5777259D-34
  53    9  -3936.2778  0.0151068792 -1.0294884D-08  7.1592469D-15 -1.3797461D-20 -1.5570380D-25  1.1670138D-29  4.5289219D-34
  53   10  -3935.9756  0.0151064674 -1.0294454D-08  7.1581425D-15 -1.3812961D-20 -1.5429966D-25  1.1733166D-29  4.4744960D-34
  53   11  -3935.6433  0.0151060145 -1.0293982D-08  7.1569262D-15 -1.3829849D-20 -1.5274634D-25  1.1801610D-29  4.4143437D-34
  53   12  -3935.2808  0.0151055204 -1.0293466D-08  7.1555977D-15 -1.3848076D-20 -1.5104156D-25  1.1875215D-29  4.3484132D-34
  53   13  -3934.8880  0.0151049851 -1.0292908D-08  7.1541564D-15 -1.3867591D-20 -1.4918290D-25  1.1953703D-29  4.2766453D-34
  53   14  -3934.4651  0.0151044087 -1.0292307D-08  7.1526021D-15 -1.3888336D-20 -1.4716767D-25  1.2036766D-29  4.1989489D-34
  53   15  -3934.0120  0.0151037912 -1.0291664D-08  7.1509342D-15 -1.3910248D-20 -1.4499321D-25  1.2124066D-29  4.1152621D-34
  53   16  -3933.5287  0.0151031326 -1.0290977D-08  7.1491522D-15 -1.3933260D-20 -1.4265663D-25  1.2215245D-29  4.0254929D-34
  53   17  -3933.0152  0.0151024328 -1.0290248D-08  7.1472556D-15 -1.3957299D-20 -1.4015501D-25  1.2309909D-29  3.9295515D-34
  53   18  -3932.4715  0.0151016920 -1.0289477D-08  7.1452440D-15 -1.3982287D-20 -1.3748546D-25  1.2407647D-29  3.8273741D-34
  53   19  -3931.8976  0.0151009100 -1.0288662D-08  7.1431167D-15 -1.4008140D-20 -1.3464508D-25  1.2508016D-29  3.7188961D-34
  53   20  -3931.2936  0.0151000869 -1.0287805D-08  7.1408733D-15 -1.4034768D-20 -1.3163074D-25  1.2610535D-29  3.6039966D-34
  54    0  -3899.4695  0.0150677179 -1.0316166D-08  7.1440337D-15 -1.1738721D-20  1.4526868D-25 -4.8405467D-30 -3.6717539D-34
  54    1  -3899.4394  0.0150676766 -1.0316123D-08  7.1439398D-15 -1.1737268D-20  1.4521123D-25 -4.8457237D-30 -3.6679511D-34
  54    2  -3899.3791  0.0150675941 -1.0316037D-08  7.1437520D-15 -1.1734366D-20  1.4509369D-25 -4.8559169D-30 -3.6596980D-34
  54    3  -3899.2887  0.0150674703 -1.0315909D-08  7.1434705D-15 -1.1730017D-20  1.4491694D-25 -4.8711620D-30 -3.6473090D-34
  54    4  -3899.1682  0.0150673052 -1.0315737D-08  7.1430952D-15 -1.1724223D-20  1.4468577D-25 -4.8917376D-30 -3.6321678D-34
  54    5  -3899.0175  0.0150670989 -1.0315523D-08  7.1426264D-15 -1.1716996D-20  1.4439145D-25 -4.9170906D-30 -3.6121530D-34
  54    6  -3898.8367  0.0150668514 -1.0315266D-08  7.1420642D-15 -1.1708343D-20  1.4403638D-25 -4.9473334D-30 -3.5880955D-34
  54    7  -3898.6258  0.0150665625 -1.0314966D-08  7.1414088D-15 -1.1698275D-20  1.4361934D-25 -4.9823593D-30 -3.5599291D-34
  54    8  -3898.3847  0.0150662325 -1.0314623D-08  7.1406605D-15 -1.1686804D-20  1.4313916D-25 -5.0220520D-30 -3.5276342D-34
  54    9  -3898.1135  0.0150658611 -1.0314238D-08  7.1398195D-15 -1.1673946D-20  1.4259436D-25 -5.0662677D-30 -3.4911348D-34
  54   10  -3897.8122  0.0150654486 -1.0313809D-08  7.1388861D-15 -1.1659717D-20  1.4198352D-25 -5.1148611D-30 -3.4504238D-34
  54   11  -3897.4808  0.0150649948 -1.0313338D-08  7.1378608D-15 -1.1644137D-20  1.4130479D-25 -5.1676468D-30 -3.4054000D-34
  54   12  -3897.1192  0.0150644998 -1.0312824D-08  7.1367437D-15 -1.1627225D-20  1.4055657D-25 -5.2244454D-30 -3.3560662D-34
  54   13  -3896.7275  0.0150639635 -1.0312268D-08  7.1355354D-15 -1.1609006D-20  1.3973677D-25 -5.2850362D-30 -3.3023184D-34
  54   14  -3896.3058  0.0150633860 -1.0311668D-08  7.1342363D-15 -1.1589505D-20  1.3884348D-25 -5.3491910D-30 -3.2441269D-34
  54   15  -3895.8539  0.0150627674 -1.0311026D-08  7.1328468D-15 -1.1568751D-20  1.3787460D-25 -5.4166627D-30 -3.1814345D-34
  54   16  -3895.3719  0.0150621075 -1.0310342D-08  7.1313674D-15 -1.1546774D-20  1.3682780D-25 -5.4871742D-30 -3.1141528D-34
  54   17  -3894.8598  0.0150614064 -1.0309614D-08  7.1297987D-15 -1.1523609D-20  1.3570091D-25 -5.5604365D-30 -3.0422335D-34
  54   18  -3894.3176  0.0150606641 -1.0308844D-08  7.1281410D-15 -1.1499292D-20  1.3449158D-25 -5.6361337D-30 -2.9656010D-34
  54   19  -3893.7453  0.0150598807 -1.0308032D-08  7.1263951D-15 -1.1473861D-20  1.3319769D-25 -5.7139415D-30 -2.8842488D-34
  54   20  -3893.1429  0.0150590561 -1.0307177D-08  7.1245614D-15 -1.1447359D-20  1.3181669D-25 -5.7934925D-30 -2.7980572D-34
  55    0  -3861.4536  0.0150266090 -1.0335681D-08  7.1933112D-15 -1.1365795D-20  5.5750051D-26  4.5784165D-30  1.0789412D-35
  55    1  -3861.4236  0.0150265676 -1.0335637D-08  7.1932203D-15 -1.1365238D-20  5.5803466D-26  4.5786587D-30  1.0429827D-35
  55    2  -3861.3635  0.0150264849 -1.0335551D-08  7.1930385D-15 -1.1364120D-20  5.5915064D-26  4.5788343D-30  9.5804561D-36
  55    3  -3861.2733  0.0150263609 -1.0335422D-08  7.1927657D-15 -1.1362440D-20  5.6079822D-26  4.5792145D-30  8.3780058D-36
  55    4  -3861.1531  0.0150261955 -1.0335249D-08  7.1924022D-15 -1.1360192D-20  5.6299650D-26  4.5796386D-30  6.7703667D-36
  55    5  -3861.0028  0.0150259888 -1.0335033D-08  7.1919478D-15 -1.1357370D-20  5.6574446D-26  4.5800413D-30  4.7597944D-36
  55    6  -3860.8225  0.0150257408 -1.0334774D-08  7.1914028D-15 -1.1353966D-20  5.6904223D-26  4.5803404D-30  2.3454951D-36
  55    7  -3860.6122  0.0150254514 -1.0334472D-08  7.1907671D-15 -1.1349969D-20  5.7288888D-26  4.5804350D-30 -4.7188127D-37
  55    8  -3860.3718  0.0150251207 -1.0334127D-08  7.1900408D-15 -1.1345369D-20  5.7728586D-26  4.5802034D-30 -3.6971127D-36
  55    9  -3860.1013  0.0150247487 -1.0333739D-08  7.1892241D-15 -1.1340151D-20  5.8223248D-26  4.5795076D-30 -7.3308238D-36
  55   10  -3859.8008  0.0150243354 -1.0333308D-08  7.1883171D-15 -1.1334301D-20  5.8772609D-26  4.5782015D-30 -1.1369900D-35
  55   11  -3859.4703  0.0150238807 -1.0332833D-08  7.1873200D-15 -1.1327803D-20  5.9376823D-26  4.5761083D-30 -1.5821603D-35
  55   12  -3859.1097  0.0150233847 -1.0332316D-08  7.1862329D-15 -1.1320638D-20  6.0035480D-26  4.5730440D-30 -2.0681115D-35
  55   13  -3858.7191  0.0150228475 -1.0331755D-08  7.1850559D-15 -1.1312787D-20  6.0748520D-26  4.5688013D-30 -2.5953276D-35
  55   14  -3858.2985  0.0150222689 -1.0331152D-08  7.1837894D-15 -1.1304228D-20  6.1515567D-26  4.5631574D-30 -3.1637448D-35
  55   15  -3857.8478  0.0150216491 -1.0330505D-08  7.1824334D-15 -1.1294939D-20  6.2336355D-26  4.5558712D-30 -3.7736315D-35
  55   16  -3857.3671  0.0150209879 -1.0329816D-08  7.1809883D-15 -1.1284896D-20  6.3210142D-26  4.5466904D-30 -4.4244640D-35
  55   17  -3856.8564  0.0150202855 -1.0329083D-08  7.1794543D-15 -1.1274071D-20  6.4136503D-26  4.5353363D-30 -5.1165803D-35
  55   18  -3856.3157  0.0150195419 -1.0328308D-08  7.1778317D-15 -1.1262438D-20  6.5114626D-26  4.5215183D-30 -5.8497478D-35
  55   19  -3855.7450  0.0150187569 -1.0327490D-08  7.1761207D-15 -1.1249969D-20  6.6143587D-26  4.5049297D-30 -6.6237593D-35
  55   20  -3855.1443  0.0150179308 -1.0326629D-08  7.1743218D-15 -1.1236632D-20  6.7222447D-26  4.4852381D-30 -7.4386543D-35
  56    0  -3823.5900  0.0149854077 -1.0354832D-08  7.2712455D-15 -9.4901204D-21 -7.3638139D-26 -1.1655444D-29  1.1071098D-34
  56    1  -3823.5600  0.0149853663 -1.0354789D-08  7.2711696D-15 -9.4908578D-21 -7.3778416D-26 -1.1653864D-29  1.1129689D-34
  56    2  -3823.5001  0.0149852835 -1.0354702D-08  7.2710177D-15 -9.4923351D-21 -7.4056857D-26 -1.1650807D-29  1.1241187D-34
  56    3  -3823.4102  0.0149851592 -1.0354571D-08  7.2707898D-15 -9.4945631D-21 -7.4476182D-26 -1.1646050D-29  1.1413434D-34
  56    4  -3823.2903  0.0149849935 -1.0354396D-08  7.2704860D-15 -9.4975534D-21 -7.5035065D-26 -1.1639592D-29  1.1643246D-34
  56    5  -3823.1404  0.0149847864 -1.0354178D-08  7.2701060D-15 -9.5013227D-21 -7.5733257D-26 -1.1631338D-29  1.1930632D-34
  56    6  -3822.9606  0.0149845379 -1.0353916D-08  7.2696498D-15 -9.5058918D-21 -7.6570294D-26 -1.1621174D-29  1.2275229D-34
  56    7  -3822.7508  0.0149842480 -1.0353611D-08  7.2691173D-15 -9.5112858D-21 -7.7545967D-26 -1.1608947D-29  1.2677447D-34
  56    8  -3822.5111  0.0149839167 -1.0353262D-08  7.2685084D-15 -9.5175341D-21 -7.8659796D-26 -1.1594488D-29  1.3137343D-34
  56    9  -3822.2414  0.0149835440 -1.0352870D-08  7.2678229D-15 -9.5246697D-21 -7.9911068D-26 -1.1577611D-29  1.3654496D-34
  56   10  -3821.9417  0.0149831299 -1.0352434D-08  7.2670606D-15 -9.5327303D-21 -8.1299246D-26 -1.1558091D-29  1.4229289D-34
  56   11  -3821.6121  0.0149826744 -1.0351954D-08  7.2662213D-15 -9.5417571D-21 -8.2823437D-26 -1.1535692D-29  1.4861438D-34
  56   12  -3821.2525  0.0149821775 -1.0351431D-08  7.2653048D-15 -9.5517955D-21 -8.4482785D-26 -1.1510144D-29  1.5551078D-34
  56   13  -3820.8630  0.0149816393 -1.0350864D-08  7.2643109D-15 -9.5628949D-21 -8.6276133D-26 -1.1481161D-29  1.6297891D-34
  56   14  -3820.4435  0.0149810596 -1.0350254D-08  7.2632391D-15 -9.5751084D-21 -8.8202270D-26 -1.1448429D-29  1.7101874D-34
  56   15  -3819.9941  0.0149804387 -1.0349600D-08  7.2620893D-15 -9.5884930D-21 -9.0259672D-26 -1.1411614D-29  1.7962638D-34
  56   16  -3819.5147  0.0149797763 -1.0348903D-08  7.2608611D-15 -9.6031097D-21 -9.2446836D-26 -1.1370347D-29  1.8880303D-34
  56   17  -3819.0054  0.0149790726 -1.0348163D-08  7.2595540D-15 -9.6190226D-21 -9.4761796D-26 -1.1324251D-29  1.9854320D-34
  56   18  -3818.4662  0.0149783276 -1.0347379D-08  7.2581676D-15 -9.6362994D-21 -9.7202288D-26 -1.1272924D-29  2.0883964D-34
  56   19  -3817.8970  0.0149775412 -1.0346552D-08  7.2567015D-15 -9.6550117D-21 -9.9766104D-26 -1.1215928D-29  2.1969234D-34
  56   20  -3817.2979  0.0149767135 -1.0345681D-08  7.2551551D-15 -9.6752336D-21 -1.0245049D-25 -1.1152817D-29  2.3109437D-34
  57    0  -3785.8788  0.0149441222 -1.0373242D-08  7.2893596D-15 -1.5544954D-20 -1.9116245D-26  1.6508040D-29  1.9957866D-34
  57    1  -3785.8489  0.0149440807 -1.0373198D-08  7.2892353D-15 -1.5545145D-20 -1.8918782D-26  1.6510867D-29  1.9893740D-34
  57    2  -3785.7891  0.0149439977 -1.0373111D-08  7.2889865D-15 -1.5545521D-20 -1.8524594D-26  1.6516552D-29  1.9767863D-34
  57    3  -3785.6995  0.0149438732 -1.0372979D-08  7.2886134D-15 -1.5546065D-20 -1.7927022D-26  1.6524634D-29  1.9561911D-34
  57    4  -3785.5799  0.0149437072 -1.0372805D-08  7.2881159D-15 -1.5546767D-20 -1.7133522D-26  1.6535513D-29  1.9297639D-34
  57    5  -3785.4305  0.0149434998 -1.0372586D-08  7.2874941D-15 -1.5547598D-20 -1.6140975D-26  1.6548905D-29  1.8967182D-34
  57    6  -3785.2512  0.0149432509 -1.0372324D-08  7.2867478D-15 -1.5548531D-20 -1.4948912D-26  1.6564672D-29  1.8570300D-34
  57    7  -3785.0420  0.0149429604 -1.0372018D-08  7.2858770D-15 -1.5549529D-20 -1.3556709D-26  1.6582643D-29  1.8106654D-34
  57    8  -3784.8029  0.0149426285 -1.0371668D-08  7.2848818D-15 -1.5550550D-20 -1.1963824D-26  1.6602625D-29  1.7576140D-34
  57    9  -3784.5339  0.0149422552 -1.0371274D-08  7.2837621D-15 -1.5551546D-20 -1.0169558D-26  1.6624396D-29  1.6978457D-34
  57   10  -3784.2351  0.0149418403 -1.0370838D-08  7.2825180D-15 -1.5552463D-20 -8.1732486D-27  1.6647701D-29  1.6313360D-34
  57   11  -3783.9064  0.0149413840 -1.0370357D-08  7.2811493D-15 -1.5553241D-20 -5.9740516D-27  1.6672256D-29  1.5580344D-34
  57   12  -3783.5478  0.0149408863 -1.0369833D-08  7.2796562D-15 -1.5553814D-20 -3.5715127D-27  1.6697764D-29  1.4779809D-34
  57   13  -3783.1593  0.0149403470 -1.0369265D-08  7.2780386D-15 -1.5554109D-20 -9.6460866D-28  1.6723872D-29  1.3910711D-34
  57   14  -3782.7410  0.0149397664 -1.0368654D-08  7.2762965D-15 -1.5554047D-20  1.8472952D-27  1.6750216D-29  1.2972935D-34
  57   15  -3782.2928  0.0149391443 -1.0367999D-08  7.2744300D-15 -1.5553544D-20  4.8647163D-27  1.6776404D-29  1.1966567D-34
  57   16  -3781.8148  0.0149384807 -1.0367301D-08  7.2724392D-15 -1.5552508D-20  8.0882123D-27  1.6802007D-29  1.0891384D-34
  57   17  -3781.3069  0.0149377758 -1.0366559D-08  7.2703242D-15 -1.5550841D-20  1.1518493D-26  1.6826561D-29  9.7465669D-35
  57   18  -3780.7691  0.0149370294 -1.0365774D-08  7.2680851D-15 -1.5548440D-20  1.5155516D-26  1.6849596D-29  8.5329186D-35
  57   19  -3780.2015  0.0149362417 -1.0364945D-08  7.2657219D-15 -1.5545196D-20  1.8999682D-26  1.6870586D-29  7.2497807D-35
  57   20  -3779.6041  0.0149354125 -1.0364074D-08  7.2632350D-15 -1.5540991D-20  2.3050840D-26  1.6888995D-29  5.8975204D-35
  58    0  -3748.3202  0.0149027489 -1.0392706D-08  7.2925354D-15 -9.2020162D-21  2.4472432D-25 -9.1070334D-30 -5.4088351D-34
  58    1  -3748.2904  0.0149027074 -1.0392662D-08  7.2924618D-15 -9.1995688D-21  2.4461587D-25 -9.1146565D-30 -5.4048799D-34
  58    2  -3748.2308  0.0149026242 -1.0392574D-08  7.2923146D-15 -9.1946787D-21  2.4439683D-25 -9.1297718D-30 -5.3964255D-34
  58    3  -3748.1413  0.0149024995 -1.0392443D-08  7.2920940D-15 -9.1873519D-21  2.4406763D-25 -9.1524020D-30 -5.3837441D-34
  58    4  -3748.0221  0.0149023332 -1.0392268D-08  7.2918002D-15 -9.1775982D-21  2.4362736D-25 -9.1824913D-30 -5.3667818D-34
  58    5  -3747.8731  0.0149021254 -1.0392049D-08  7.2914333D-15 -9.1654305D-21  2.4307524D-25 -9.2199825D-30 -5.3455968D-34
  58    6  -3747.6943  0.0149018760 -1.0391787D-08  7.2909937D-15 -9.1508659D-21  2.4240977D-25 -9.2647799D-30 -5.3201058D-34
  58    7  -3747.4857  0.0149015850 -1.0391481D-08  7.2904817D-15 -9.1339243D-21  2.4162959D-25 -9.3167857D-30 -5.2903382D-34
  58    8  -3747.2472  0.0149012525 -1.0391131D-08  7.2898978D-15 -9.1146298D-21  2.4073245D-25 -9.3758557D-30 -5.2561312D-34
  58    9  -3746.9790  0.0149008784 -1.0390737D-08  7.2892423D-15 -9.0930095D-21  2.3971631D-25 -9.4418397D-30 -5.2174440D-34
  58   10  -3746.6810  0.0149004628 -1.0390300D-08  7.2885158D-15 -9.0690947D-21  2.3857877D-25 -9.5145775D-30 -5.1742032D-34
  58   11  -3746.3532  0.0149000056 -1.0389819D-08  7.2877189D-15 -9.0429205D-21  2.3731759D-25 -9.5938905D-30 -5.1264199D-34
  58   12  -3745.9956  0.0148995069 -1.0389294D-08  7.2868522D-15 -9.0145253D-21  2.3592987D-25 -9.6795753D-30 -5.0739943D-34
  58   13  -3745.6082  0.0148989667 -1.0388726D-08  7.2859162D-15 -8.9839529D-21  2.3441264D-25 -9.7714021D-30 -5.0168450D-34
  58   14  -3745.1911  0.0148983850 -1.0388114D-08  7.2849119D-15 -8.9512505D-21  2.3276278D-25 -9.8691243D-30 -4.9549077D-34
  58   15  -3744.7441  0.0148977617 -1.0387458D-08  7.2838398D-15 -8.9164699D-21  2.3097688D-25 -9.9724734D-30 -4.8880727D-34
  58   16  -3744.2674  0.0148970969 -1.0386759D-08  7.2827009D-15 -8.8796671D-21  2.2905171D-25 -1.0081167D-29 -4.8163239D-34
  58   17  -3743.7609  0.0148963906 -1.0386016D-08  7.2814959D-15 -8.8409038D-21  2.2698345D-25 -1.0194882D-29 -4.7395226D-34
  58   18  -3743.2246  0.0148956429 -1.0385230D-08  7.2802257D-15 -8.8002457D-21  2.2476845D-25 -1.0313288D-29 -4.6576066D-34
  58   19  -3742.6586  0.0148948536 -1.0384400D-08  7.2788913D-15 -8.7577639D-21  2.2240286D-25 -1.0436024D-29 -4.5704727D-34
  58   20  -3742.0629  0.0148940229 -1.0383527D-08  7.2774936D-15 -8.7135346D-21  2.1988296D-25 -1.0562711D-29 -4.4780932D-34
  59    0  -3710.9143  0.0148612834 -1.0411183D-08  7.4244831D-15 -9.0255911D-21 -1.2620442D-25 -3.3756898D-30  4.0564748D-34
  59    1  -3710.8846  0.0148612417 -1.0411138D-08  7.4244109D-15 -9.0268545D-21 -1.2624639D-25 -3.3699176D-30  4.0565747D-34
  59    2  -3710.8251  0.0148611584 -1.0411049D-08  7.4242665D-15 -9.0293789D-21 -1.2632551D-25 -3.3586628D-30  4.0554003D-34
  59    3  -3710.7360  0.0148610335 -1.0410916D-08  7.4240497D-15 -9.0331704D-21 -1.2644613D-25 -3.3416323D-30  4.0543534D-34
  59    4  -3710.6171  0.0148608669 -1.0410738D-08  7.4237606D-15 -9.0382316D-21 -1.2660602D-25 -3.3189293D-30  4.0529360D-34
  59    5  -3710.4685  0.0148606587 -1.0410515D-08  7.4233989D-15 -9.0445668D-21 -1.2680424D-25 -3.2905666D-30  4.0510922D-34
  59    6  -3710.2901  0.0148604089 -1.0410248D-08  7.4229646D-15 -9.0521823D-21 -1.2704004D-25 -3.2565424D-30  4.0488699D-34
  59    7  -3710.0821  0.0148601174 -1.0409936D-08  7.4224574D-15 -9.0610847D-21 -1.2731193D-25 -3.2168768D-30  4.0461612D-34
  59    8  -3709.8443  0.0148597843 -1.0409580D-08  7.4218772D-15 -9.0712818D-21 -1.2761854D-25 -3.1715792D-30  4.0429478D-34
  59    9  -3709.5769  0.0148594096 -1.0409179D-08  7.4212236D-15 -9.0827828D-21 -1.2795832D-25 -3.1206605D-30  4.0392122D-34
  59   10  -3709.2797  0.0148589932 -1.0408734D-08  7.4204965D-15 -9.0955973D-21 -1.2832944D-25 -3.0641399D-30  4.0348956D-34
  59   11  -3708.9528  0.0148585352 -1.0408244D-08  7.4196955D-15 -9.1097356D-21 -1.2872976D-25 -3.0020428D-30  4.0299255D-34
  59   12  -3708.5962  0.0148580356 -1.0407710D-08  7.4188202D-15 -9.1252089D-21 -1.2915730D-25 -2.9343829D-30  4.0243073D-34
  59   13  -3708.2099  0.0148574944 -1.0407131D-08  7.4178703D-15 -9.1420289D-21 -1.2960936D-25 -2.8611978D-30  4.0179107D-34
  59   14  -3707.7939  0.0148569117 -1.0406508D-08  7.4168454D-15 -9.1602075D-21 -1.3008342D-25 -2.7825188D-30  4.0106836D-34
  59   15  -3707.3482  0.0148562873 -1.0405841D-08  7.4157450D-15 -9.1797574D-21 -1.3057685D-25 -2.6983730D-30  4.0026187D-34
  59   16  -3706.8728  0.0148556213 -1.0405129D-08  7.4145686D-15 -9.2006905D-21 -1.3108635D-25 -2.6088177D-30  3.9935587D-34
  59   17  -3706.3677  0.0148549138 -1.0404372D-08  7.4133158D-15 -9.2230198D-21 -1.3160884D-25 -2.5138917D-30  3.9834553D-34
  59   18  -3705.8329  0.0148541647 -1.0403572D-08  7.4119860D-15 -9.2467576D-21 -1.3214105D-25 -2.4136489D-30  3.9722529D-34
  59   19  -3705.2685  0.0148533741 -1.0402727D-08  7.4105786D-15 -9.2719158D-21 -1.3267929D-25 -2.3081548D-30  3.9598385D-34
  59   20  -3704.6744  0.0148525419 -1.0401838D-08  7.4090929D-15 -9.2985063D-21 -1.3322013D-25 -2.1974659D-30  3.9461999D-34
  60    0  -3673.6612  0.0148197427 -1.0428408D-08  7.4797499D-15 -1.2760962D-20 -3.1448860D-26  5.8125543D-30  3.9978060D-35
  60    1  -3673.6316  0.0148197010 -1.0428363D-08  7.4796478D-15 -1.2761276D-20 -3.1379417D-26  5.8131290D-30  3.9857251D-35
  60    2  -3673.5723  0.0148196176 -1.0428273D-08  7.4794436D-15 -1.2761904D-20 -3.1242524D-26  5.8144043D-30  3.9675398D-35
  60    3  -3673.4834  0.0148194925 -1.0428139D-08  7.4791373D-15 -1.2762836D-20 -3.1029593D-26  5.8158386D-30  3.9179047D-35
  60    4  -3673.3649  0.0148193256 -1.0427959D-08  7.4787289D-15 -1.2764071D-20 -3.0750471D-26  5.8180222D-30  3.8661648D-35
  60    5  -3673.2167  0.0148191171 -1.0427735D-08  7.4782183D-15 -1.2765600D-20 -3.0401266D-26  5.8207035D-30  3.8011101D-35
  60    6  -3673.0388  0.0148188668 -1.0427466D-08  7.4776055D-15 -1.2767412D-20 -2.9982032D-26  5.8238639D-30  3.7231242D-35
  60    7  -3672.8314  0.0148185748 -1.0427152D-08  7.4768904D-15 -1.2769493D-20 -2.9492660D-26  5.8274679D-30  3.6322896D-35
  60    8  -3672.5943  0.0148182412 -1.0426793D-08  7.4760731D-15 -1.2771830D-20 -2.8933034D-26  5.8314771D-30  3.5285937D-35
  60    9  -3672.3276  0.0148178658 -1.0426389D-08  7.4751535D-15 -1.2774406D-20 -2.8303101D-26  5.8358527D-30  3.4122807D-35
  60   10  -3672.0312  0.0148174488 -1.0425941D-08  7.4741314D-15 -1.2777201D-20 -2.7602451D-26  5.8405373D-30  3.2827038D-35
  60   11  -3671.7052  0.0148169900 -1.0425447D-08  7.4730069D-15 -1.2780195D-20 -2.6831120D-26  5.8454827D-30  3.1403502D-35
  60   12  -3671.3496  0.0148164896 -1.0424909D-08  7.4717798D-15 -1.2783364D-20 -2.5989053D-26  5.8506289D-30  2.9855867D-35
  60   13  -3670.9644  0.0148159475 -1.0424327D-08  7.4704502D-15 -1.2786683D-20 -2.5075876D-26  5.8559071D-30  2.8178057D-35
  60   14  -3670.5496  0.0148153638 -1.0423699D-08  7.4690179D-15 -1.2790125D-20 -2.4091781D-26  5.8612593D-30  2.6379641D-35
  60   15  -3670.1051  0.0148147384 -1.0423027D-08  7.4674828D-15 -1.2793660D-20 -2.3036178D-26  5.8665940D-30  2.4449468D-35
  60   16  -3669.6310  0.0148140713 -1.0422310D-08  7.4658450D-15 -1.2797256D-20 -2.1909359D-26  5.8718431D-30  2.2398649D-35
  60   17  -3669.1274  0.0148133627 -1.0421549D-08  7.4641043D-15 -1.2800878D-20 -2.0711004D-26  5.8769155D-30  2.0222385D-35
  60   18  -3668.5941  0.0148126123 -1.0420743D-08  7.4622608D-15 -1.2804492D-20 -1.9441075D-26  5.8817216D-30  1.7922834D-35
  60   19  -3668.0312  0.0148118204 -1.0419892D-08  7.4603142D-15 -1.2808058D-20 -1.8099447D-26  5.8861629D-30  1.5498411D-35
  60   20  -3667.4388  0.0148109868 -1.0418997D-08  7.4582646D-15 -1.2811537D-20 -1.6686265D-26  5.8901444D-30  1.2954892D-35
  61    0  -3636.5611  0.0147781318 -1.0445685D-08  7.5038526D-15 -1.1390331D-20  1.2349854D-25  4.6999395D-31 -1.8965314D-34
  61    1  -3636.5315  0.0147780901 -1.0445640D-08  7.5037615D-15 -1.1389096D-20  1.2350409D-25  4.6734550D-31 -1.8960770D-34
  61    2  -3636.4724  0.0147780065 -1.0445550D-08  7.5035793D-15 -1.1386626D-20  1.2351495D-25  4.6205401D-31 -1.8951271D-34
  61    3  -3636.3837  0.0147778811 -1.0445415D-08  7.5033061D-15 -1.1382921D-20  1.2353116D-25  4.5411781D-31 -1.8937439D-34
  61    4  -3636.2655  0.0147777140 -1.0445235D-08  7.5029419D-15 -1.1377979D-20  1.2355214D-25  4.4354905D-31 -1.8918440D-34
  61    5  -3636.1177  0.0147775051 -1.0445010D-08  7.5024869D-15 -1.1371801D-20  1.2357795D-25  4.3033768D-31 -1.8895410D-34
  61    6  -3635.9404  0.0147772544 -1.0444740D-08  7.5019413D-15 -1.1364386D-20  1.2360802D-25  4.1449493D-31 -1.8868108D-34
  61    7  -3635.7335  0.0147769620 -1.0444424D-08  7.5013051D-15 -1.1355732D-20  1.2364166D-25  3.9603685D-31 -1.8836102D-34
  61    8  -3635.4971  0.0147766278 -1.0444064D-08  7.5005786D-15 -1.1345839D-20  1.2367859D-25  3.7495450D-31 -1.8800483D-34
  61    9  -3635.2311  0.0147762518 -1.0443659D-08  7.4997621D-15 -1.1334706D-20  1.2371823D-25  3.5125661D-31 -1.8761615D-34
  61   10  -3634.9356  0.0147758341 -1.0443209D-08  7.4988559D-15 -1.1322331D-20  1.2375965D-25  3.2495753D-31 -1.8719230D-34
  61   11  -3634.6105  0.0147753746 -1.0442715D-08  7.4978601D-15 -1.1308715D-20  1.2380132D-25  2.9611975D-31 -1.8671341D-34
  61   12  -3634.2559  0.0147748733 -1.0442175D-08  7.4967752D-15 -1.1293856D-20  1.2384163D-25  2.6480104D-31 -1.8616102D-34
  61   13  -3633.8718  0.0147743304 -1.0441590D-08  7.4956014D-15 -1.1277754D-20  1.2388031D-25  2.3097067D-31 -1.8555978D-34
  61   14  -3633.4581  0.0147737456 -1.0440960D-08  7.4943393D-15 -1.1260409D-20  1.2391592D-25  1.9466851D-31 -1.8490130D-34
  61   15  -3633.0149  0.0147731192 -1.0440286D-08  7.4929892D-15 -1.1241818D-20  1.2394744D-25  1.5591108D-31 -1.8419198D-34
  61   16  -3632.5422  0.0147724510 -1.0439567D-08  7.4915515D-15 -1.1221985D-20  1.2397337D-25  1.1473925D-31 -1.8342666D-34
  61   17  -3632.0400  0.0147717412 -1.0438803D-08  7.4900267D-15 -1.1200907D-20  1.2399231D-25  7.1176636D-32 -1.8260613D-34
  61   18  -3631.5082  0.0147709896 -1.0437994D-08  7.4884154D-15 -1.1178588D-20  1.2400256D-25  2.5272532D-32 -1.8172341D-34
  61   19  -3630.9469  0.0147701964 -1.0437140D-08  7.4867181D-15 -1.1155027D-20  1.2400266D-25 -2.2941545D-32 -1.8078229D-34
  61   20  -3630.3561  0.0147693614 -1.0436242D-08  7.4849352D-15 -1.1130227D-20  1.2399113D-25 -7.3428553D-32 -1.7978717D-34
  62    0  -3599.6138  0.0147364496 -1.0462554D-08  7.5879188D-15 -9.1355892D-21  5.0834213D-26 -4.5169294D-30 -2.2360624D-34
  62    1  -3599.5843  0.0147364078 -1.0462509D-08  7.5878457D-15 -9.1350817D-21  5.0779208D-26 -4.5200072D-30 -2.2366020D-34
  62    2  -3599.5254  0.0147363241 -1.0462417D-08  7.5876996D-15 -9.1340658D-21  5.0672273D-26 -4.5263785D-30 -2.2386868D-34
  62    3  -3599.4370  0.0147361985 -1.0462281D-08  7.5874804D-15 -9.1325482D-21  5.0509162D-26 -4.5357846D-30 -2.2410446D-34
  62    4  -3599.3191  0.0147360312 -1.0462099D-08  7.5871882D-15 -9.1305321D-21  5.0291142D-26 -4.5483433D-30 -2.2441702D-34
  62    5  -3599.1717  0.0147358219 -1.0461871D-08  7.5868230D-15 -9.1280243D-21  5.0017822D-26 -4.5640685D-30 -2.2480618D-34
  62    6  -3598.9949  0.0147355708 -1.0461598D-08  7.5863849D-15 -9.1250332D-21  4.9688439D-26 -4.5829679D-30 -2.2526469D-34
  62    7  -3598.7886  0.0147352779 -1.0461279D-08  7.5858740D-15 -9.1215686D-21  4.9302559D-26 -4.6050684D-30 -2.2579707D-34
  62    8  -3598.5528  0.0147349432 -1.0460915D-08  7.5852904D-15 -9.1176421D-21  4.8859199D-26 -4.6303899D-30 -2.2639595D-34
  62    9  -3598.2876  0.0147345666 -1.0460506D-08  7.5846341D-15 -9.1132672D-21  4.8357670D-26 -4.6589615D-30 -2.2706453D-34
  62   10  -3597.9929  0.0147341482 -1.0460051D-08  7.5839052D-15 -9.1084595D-21  4.7796580D-26 -4.6907973D-30 -2.2778863D-34
  62   11  -3597.6688  0.0147336879 -1.0459550D-08  7.5831039D-15 -9.1032361D-21  4.7175021D-26 -4.7259360D-30 -2.2857168D-34
  62   12  -3597.3152  0.0147331859 -1.0459004D-08  7.5822302D-15 -9.0976161D-21  4.6491716D-26 -4.7644054D-30 -2.2940875D-34
  62   13  -3596.9321  0.0147326420 -1.0458413D-08  7.5812844D-15 -9.0916206D-21  4.5745099D-26 -4.8062361D-30 -2.3029032D-34
  62   14  -3596.5196  0.0147320564 -1.0457776D-08  7.5802665D-15 -9.0852729D-21  4.4933904D-26 -4.8514663D-30 -2.3121766D-34
  62   15  -3596.0777  0.0147314289 -1.0457094D-08  7.5791767D-15 -9.0785986D-21  4.4056167D-26 -4.9001209D-30 -2.3217574D-34
  62   16  -3595.6063  0.0147307597 -1.0456366D-08  7.5780150D-15 -9.0716250D-21  4.3110454D-26 -4.9522448D-30 -2.3316782D-34
  62   17  -3595.1054  0.0147300487 -1.0455593D-08  7.5767818D-15 -9.0643825D-21  4.2094418D-26 -5.0078564D-30 -2.3417338D-34
  62   18  -3594.5752  0.0147292959 -1.0454775D-08  7.5754771D-15 -9.0569032D-21  4.1006309D-26 -5.0669993D-30 -2.3519322D-34
  62   19  -3594.0155  0.0147285014 -1.0453912D-08  7.5741010D-15 -9.0492223D-21  3.9843794D-26 -5.1296947D-30 -2.3621248D-34
  62   20  -3593.4264  0.0147276651 -1.0453003D-08  7.5726538D-15 -9.0413770D-21  3.8604630D-26 -5.1959799D-30 -2.3722437D-34
  63    0  -3562.8194  0.0146947054 -1.0478188D-08  7.6834534D-15 -1.2028654D-20 -2.7163109D-25 -6.8459878D-30  6.9302796D-34
  63    1  -3562.7901  0.0146946635 -1.0478142D-08  7.6833572D-15 -1.2031371D-20 -2.7171336D-25 -6.8362709D-30  6.9355851D-34
  63    2  -3562.7313  0.0146945797 -1.0478049D-08  7.6831646D-15 -1.2036808D-20 -2.7187974D-25 -6.8166793D-30  6.9468786D-34
  63    3  -3562.6431  0.0146944540 -1.0477911D-08  7.6828757D-15 -1.2044966D-20 -2.7212112D-25 -6.7876896D-30  6.9614997D-34
  63    4  -3562.5256  0.0146942863 -1.0477727D-08  7.6824900D-15 -1.2055858D-20 -2.7244614D-25 -6.7486407D-30  6.9824565D-34
  63    5  -3562.3786  0.0146940768 -1.0477496D-08  7.6820075D-15 -1.2069490D-20 -2.7284952D-25 -6.6996761D-30  7.0085056D-34
  63    6  -3562.2023  0.0146938253 -1.0477220D-08  7.6814278D-15 -1.2085875D-20 -2.7332979D-25 -6.6406732D-30  7.0396878D-34
  63    7  -3561.9966  0.0146935319 -1.0476897D-08  7.6807505D-15 -1.2105028D-20 -2.7388469D-25 -6.5715072D-30  7.0759125D-34
  63    8  -3561.7615  0.0146931967 -1.0476528D-08  7.6799750D-15 -1.2126964D-20 -2.7451174D-25 -6.4920257D-30  7.1171176D-34
  63    9  -3561.4970  0.0146928195 -1.0476114D-08  7.6791010D-15 -1.2151701D-20 -2.7520813D-25 -6.4020546D-30  7.1632549D-34
  63   10  -3561.2032  0.0146924005 -1.0475653D-08  7.6781278D-15 -1.2179260D-20 -2.7597026D-25 -6.3014159D-30  7.2141390D-34
  63   11  -3560.8799  0.0146919396 -1.0475146D-08  7.6770547D-15 -1.2209662D-20 -2.7679471D-25 -6.1898893D-30  7.2697491D-34
  63   12  -3560.5273  0.0146914368 -1.0474594D-08  7.6758809D-15 -1.2242931D-20 -2.7767734D-25 -6.0672474D-30  7.3299656D-34
  63   13  -3560.1454  0.0146908921 -1.0473995D-08  7.6746058D-15 -1.2279090D-20 -2.7861332D-25 -5.9332567D-30  7.3945731D-34
  63   14  -3559.7340  0.0146903056 -1.0473350D-08  7.6732283D-15 -1.2318165D-20 -2.7959788D-25 -5.7876470D-30  7.4634943D-34
  63   15  -3559.2933  0.0146896772 -1.0472660D-08  7.6717476D-15 -1.2360182D-20 -2.8062551D-25 -5.6301449D-30  7.5365524D-34
  63   16  -3558.8233  0.0146890070 -1.0471923D-08  7.6701627D-15 -1.2405168D-20 -2.8169027D-25 -5.4604627D-30  7.6135602D-34
  63   17  -3558.3238  0.0146882949 -1.0471141D-08  7.6684723D-15 -1.2453149D-20 -2.8278565D-25 -5.2782967D-30  7.6943089D-34
  63   18  -3557.7951  0.0146875410 -1.0470313D-08  7.6666754D-15 -1.2504152D-20 -2.8390475D-25 -5.0833346D-30  7.7785920D-34
  63   19  -3557.2370  0.0146867453 -1.0469439D-08  7.6647706D-15 -1.2558202D-20 -2.8504000D-25 -4.8752608D-30  7.8661367D-34
  63   20  -3556.6495  0.0146859078 -1.0468519D-08  7.6627568D-15 -1.2615325D-20 -2.8618370D-25 -4.6537305D-30  7.9567778D-34
  64    0  -3526.1779  0.0146529088 -1.0493778D-08  7.6236887D-15 -1.8048615D-20  1.7259279D-25  2.2595768D-29 -5.8229219D-34
  64    1  -3526.1486  0.0146528668 -1.0493732D-08  7.6235443D-15 -1.8046890D-20  1.7286122D-25  2.2587775D-29 -5.8335383D-34
  64    2  -3526.0900  0.0146527829 -1.0493641D-08  7.6232556D-15 -1.8043425D-20  1.7340585D-25  2.2571234D-29 -5.8573740D-34
  64    3  -3526.0021  0.0146526570 -1.0493504D-08  7.6228226D-15 -1.8038210D-20  1.7421801D-25  2.2546559D-29 -5.8917888D-34
  64    4  -3525.8848  0.0146524891 -1.0493321D-08  7.6222455D-15 -1.8031220D-20  1.7529949D-25  2.2513437D-29 -5.9376286D-34
  64    5  -3525.7383  0.0146522792 -1.0493092D-08  7.6215244D-15 -1.8022421D-20  1.7664897D-25  2.2471675D-29 -5.9948354D-34
  64    6  -3525.5625  0.0146520274 -1.0492818D-08  7.6206596D-15 -1.8011774D-20  1.7826516D-25  2.2421029D-29 -6.0634234D-34
  64    7  -3525.3574  0.0146517336 -1.0492498D-08  7.6196513D-15 -1.7999229D-20  1.8014600D-25  2.2361220D-29 -6.1432793D-34
  64    8  -3525.1229  0.0146513978 -1.0492132D-08  7.6184998D-15 -1.7984732D-20  1.8228929D-25  2.2291906D-29 -6.2343509D-34
  64    9  -3524.8592  0.0146510201 -1.0491721D-08  7.6172055D-15 -1.7968218D-20  1.8469239D-25  2.2212717D-29 -6.3365424D-34
  64   10  -3524.5662  0.0146506005 -1.0491264D-08  7.6157688D-15 -1.7949615D-20  1.8735260D-25  2.2123211D-29 -6.4498436D-34
  64   11  -3524.2439  0.0146501389 -1.0490761D-08  7.6141901D-15 -1.7928846D-20  1.9026615D-25  2.2022929D-29 -6.5740561D-34
  64   12  -3523.8923  0.0146496353 -1.0490213D-08  7.6124700D-15 -1.7905824D-20  1.9342941D-25  2.1911351D-29 -6.7091107D-34
  64   13  -3523.5114  0.0146490898 -1.0489619D-08  7.6106091D-15 -1.7880457D-20  1.9683792D-25  2.1787920D-29 -6.8548468D-34
  64   14  -3523.1012  0.0146485024 -1.0488980D-08  7.6086081D-15 -1.7852644D-20  2.0048681D-25  2.1652033D-29 -7.0110987D-34
  64   15  -3522.6618  0.0146478731 -1.0488295D-08  7.6064676D-15 -1.7822279D-20  2.0437070D-25  2.1503054D-29 -7.1776948D-34
  64   16  -3522.1931  0.0146472019 -1.0487565D-08  7.6041884D-15 -1.7789250D-20  2.0848370D-25  2.1340286D-29 -7.3544693D-34
  64   17  -3521.6951  0.0146464888 -1.0486790D-08  7.6017715D-15 -1.7753439D-20  2.1281905D-25  2.1163025D-29 -7.5411563D-34
  64   18  -3521.1678  0.0146457338 -1.0485969D-08  7.5992178D-15 -1.7714721D-20  2.1736948D-25  2.0970508D-29 -7.7375076D-34
  64   19  -3520.6113  0.0146449369 -1.0485103D-08  7.5965283D-15 -1.7672968D-20  2.2212690D-25  2.0761951D-29 -7.9432268D-34
  64   20  -3520.0255  0.0146440981 -1.0484191D-08  7.5937042D-15 -1.7628046D-20  2.2708274D-25  2.0536525D-29 -8.1580512D-34
  65    0  -3489.6891  0.0146110447 -1.0510962D-08  7.6340732D-15 -9.7148983D-21 -2.0894989D-27 -2.8442481D-29  6.5406426D-35
  65    1  -3489.6599  0.0146110027 -1.0510916D-08  7.6339955D-15 -9.7149218D-21 -2.4319169D-27 -2.8441484D-29  6.6958965D-35
  65    2  -3489.6014  0.0146109186 -1.0510825D-08  7.6338400D-15 -9.7149760D-21 -3.1128104D-27 -2.8439673D-29  6.9935856D-35
  65    3  -3489.5137  0.0146107925 -1.0510687D-08  7.6336069D-15 -9.7150849D-21 -4.1367669D-27 -2.8436633D-29  7.4488917D-35
  65    4  -3489.3969  0.0146106243 -1.0510504D-08  7.6332960D-15 -9.7152776D-21 -5.5016000D-27 -2.8432294D-29  8.0550382D-35
  65    5  -3489.2508  0.0146104141 -1.0510275D-08  7.6329074D-15 -9.7155953D-21 -7.2073049D-27 -2.8426391D-29  8.8125282D-35
  65    6  -3489.0754  0.0146101618 -1.0510000D-08  7.6324410D-15 -9.7160892D-21 -9.2537210D-27 -2.8418607D-29  9.7213980D-35
  65    7  -3488.8709  0.0146098676 -1.0509680D-08  7.6318969D-15 -9.7168203D-21 -1.1640485D-26 -2.8408561D-29  1.0781478D-34
  65    8  -3488.6371  0.0146095313 -1.0509314D-08  7.6312750D-15 -9.7178609D-21 -1.4367119D-26 -2.8395805D-29  1.1992396D-34
  65    9  -3488.3742  0.0146091529 -1.0508902D-08  7.6305752D-15 -9.7192918D-21 -1.7433070D-26 -2.8379836D-29  1.3354042D-34
  65   10  -3488.0820  0.0146087326 -1.0508444D-08  7.6297976D-15 -9.7212052D-21 -2.0837432D-26 -2.8360085D-29  1.4865520D-34
  65   11  -3487.7606  0.0146082702 -1.0507940D-08  7.6289420D-15 -9.7237033D-21 -2.4579480D-26 -2.8335907D-29  1.6527208D-34
  65   12  -3487.4100  0.0146077659 -1.0507391D-08  7.6280084D-15 -9.7268975D-21 -2.8657828D-26 -2.8306621D-29  1.8337907D-34
  65   13  -3487.0302  0.0146072195 -1.0506796D-08  7.6269966D-15 -9.7309101D-21 -3.3071062D-26 -2.8271458D-29  2.0297144D-34
  65   14  -3486.6212  0.0146066311 -1.0506155D-08  7.6259065D-15 -9.7358723D-21 -3.7817149D-26 -2.8229615D-29  2.2403377D-34
  65   15  -3486.1830  0.0146060008 -1.0505469D-08  7.6247378D-15 -9.7419256D-21 -4.2894064D-26 -2.8180204D-29  2.4656165D-34
  65   16  -3485.7157  0.0146053284 -1.0504737D-08  7.6234904D-15 -9.7492213D-21 -4.8299371D-26 -2.8122282D-29  2.7054725D-34
  65   17  -3485.2191  0.0146046142 -1.0503960D-08  7.6221639D-15 -9.7579194D-21 -5.4029469D-26 -2.8054868D-29  2.9596290D-34
  65   18  -3484.6933  0.0146038579 -1.0503137D-08  7.6207581D-15 -9.7681896D-21 -6.0081162D-26 -2.7976899D-29  3.2280319D-34
  65   19  -3484.1384  0.0146030597 -1.0502268D-08  7.6192724D-15 -9.7802104D-21 -6.6449884D-26 -2.7887277D-29  3.5103910D-34
  65   20  -3483.5543  0.0146022195 -1.0501354D-08  7.6177065D-15 -9.7941687D-21 -7.3130618D-26 -2.7784845D-29  3.8064511D-34
  66    0  -3453.3530  0.0145691076 -1.0527630D-08  7.6341258D-15 -1.8798251D-20 -1.1794758D-25  2.4537259D-29  2.3585588D-34
  66    1  -3453.3239  0.0145690655 -1.0527584D-08  7.6339754D-15 -1.8799429D-20 -1.1765372D-25  2.4540589D-29  2.3433200D-34
  66    2  -3453.2656  0.0145689813 -1.0527493D-08  7.6336746D-15 -1.8801778D-20 -1.1706677D-25  2.4547242D-29  2.3131291D-34
  66    3  -3453.1782  0.0145688549 -1.0527355D-08  7.6332233D-15 -1.8805279D-20 -1.1618634D-25  2.4557075D-29  2.2679307D-34
  66    4  -3453.0617  0.0145686865 -1.0527172D-08  7.6326214D-15 -1.8809898D-20 -1.1500098D-25  2.4569188D-29  2.2040319D-34
  66    5  -3452.9160  0.0145684759 -1.0526943D-08  7.6318689D-15 -1.8815612D-20 -1.1352647D-25  2.4584350D-29  2.1268023D-34
  66    6  -3452.7411  0.0145682233 -1.0526669D-08  7.6309656D-15 -1.8822370D-20 -1.1175588D-25  2.4601831D-29  2.0341050D-34
  66    7  -3452.5372  0.0145679286 -1.0526348D-08  7.6299114D-15 -1.8830121D-20 -1.0968849D-25  2.4621233D-29  1.9258865D-34
  66    8  -3452.3041  0.0145675917 -1.0525982D-08  7.6287059D-15 -1.8838801D-20 -1.0732376D-25  2.4642107D-29  1.8021652D-34
  66    9  -3452.0419  0.0145672128 -1.0525570D-08  7.6273492D-15 -1.8848341D-20 -1.0466128D-25  2.4663940D-29  1.6629958D-34
  66   10  -3451.7506  0.0145667918 -1.0525112D-08  7.6258409D-15 -1.8858659D-20 -1.0170027D-25  2.4686140D-29  1.5083349D-34
  66   11  -3451.4301  0.0145663287 -1.0524609D-08  7.6241809D-15 -1.8869666D-20 -9.8440149D-26  2.4708054D-29  1.3381606D-34
  66   12  -3451.0805  0.0145658235 -1.0524060D-08  7.6223688D-15 -1.8881266D-20 -9.4880656D-26  2.4728977D-29  1.1525619D-34
  66   13  -3450.7018  0.0145652763 -1.0523466D-08  7.6204045D-15 -1.8893349D-20 -9.1021369D-26  2.4748123D-29  9.5152691D-35
  66   14  -3450.2940  0.0145646870 -1.0522826D-08  7.6182878D-15 -1.8905801D-20 -8.6862254D-26  2.4764653D-29  7.3511963D-35
  66   15  -3449.8571  0.0145640556 -1.0522140D-08  7.6160183D-15 -1.8918496D-20 -8.2403388D-26  2.4777658D-29  5.0338411D-35
  66   16  -3449.3910  0.0145633822 -1.0521409D-08  7.6135959D-15 -1.8931300D-20 -7.7645209D-26  2.4786169D-29  2.5641525D-35
  66   17  -3448.8959  0.0145626668 -1.0520633D-08  7.6110204D-15 -1.8944070D-20 -7.2588380D-26  2.4789149D-29 -5.7201451D-37
  66   18  -3448.3716  0.0145619094 -1.0519811D-08  7.6082915D-15 -1.8956654D-20 -6.7234200D-26  2.4785510D-29 -2.8285904D-35
  66   19  -3447.8183  0.0145611099 -1.0518944D-08  7.6054092D-15 -1.8968892D-20 -6.1584260D-26  2.4774102D-29 -5.7486371D-35
  66   20  -3447.2359  0.0145602684 -1.0518031D-08  7.6023732D-15 -1.8980614D-20 -5.5640732D-26  2.4753710D-29 -8.8154290D-35
  67    0  -3417.1697  0.0145270906 -1.0546041D-08  7.5601473D-15 -1.4626710D-20  2.0013679D-26 -1.9328889D-29  2.4197499D-35
  67    1  -3417.1407  0.0145270484 -1.0545996D-08  7.5600303D-15 -1.4626513D-20  1.9779900D-26 -1.9328424D-29  2.5833476D-35
  67    2  -3417.0826  0.0145269641 -1.0545905D-08  7.5597963D-15 -1.4626120D-20  1.9318607D-26 -1.9327819D-29  2.8894976D-35
  67    3  -3416.9954  0.0145268375 -1.0545769D-08  7.5594453D-15 -1.4625551D-20  1.8622778D-26 -1.9326504D-29  3.3618718D-35
  67    4  -3416.8792  0.0145266688 -1.0545588D-08  7.5589773D-15 -1.4624824D-20  1.7695239D-26 -1.9324448D-29  3.9913240D-35
  67    5  -3416.7339  0.0145264579 -1.0545361D-08  7.5583923D-15 -1.4623969D-20  1.6535753D-26 -1.9321374D-29  4.7786951D-35
  67    6  -3416.5596  0.0145262048 -1.0545089D-08  7.5576904D-15 -1.4623018D-20  1.5144822D-26 -1.9316966D-29  5.7228675D-35
  67    7  -3416.3563  0.0145259095 -1.0544771D-08  7.5568715D-15 -1.4622015D-20  1.3522367D-26 -1.9310813D-29  6.8247077D-35
  67    8  -3416.1238  0.0145255721 -1.0544409D-08  7.5559357D-15 -1.4621007D-20  1.1668829D-26 -1.9302461D-29  8.0835330D-35
  67    9  -3415.8624  0.0145251925 -1.0544001D-08  7.5548831D-15 -1.4620051D-20  9.5847042D-27 -1.9291382D-29  9.4990863D-35
  67   10  -3415.5719  0.0145247708 -1.0543548D-08  7.5537135D-15 -1.4619208D-20  7.2705778D-27 -1.9276983D-29  1.1071084D-34
  67   11  -3415.2524  0.0145243069 -1.0543049D-08  7.5524270D-15 -1.4618549D-20  4.7270808D-27 -1.9258595D-29  1.2799530D-34
  67   12  -3414.9038  0.0145238008 -1.0542505D-08  7.5510237D-15 -1.4618148D-20  1.9554798D-27 -1.9235514D-29  1.4683110D-34
  67   13  -3414.5262  0.0145232526 -1.0541916D-08  7.5495034D-15 -1.4618088D-20 -1.0431422D-27 -1.9206933D-29  1.6721818D-34
  67   14  -3414.1195  0.0145226623 -1.0541282D-08  7.5478661D-15 -1.4618460D-20 -4.2670970D-27 -1.9172008D-29  1.8914512D-34
  67   15  -3413.6839  0.0145220298 -1.0540603D-08  7.5461119D-15 -1.4619359D-20 -7.7143892D-27 -1.9129824D-29  2.1260044D-34
  67   16  -3413.2192  0.0145213553 -1.0539879D-08  7.5442405D-15 -1.4620887D-20 -1.1382709D-26 -1.9079401D-29  2.3757458D-34
  67   17  -3412.7254  0.0145206386 -1.0539109D-08  7.5422519D-15 -1.4623152D-20 -1.5268964D-26 -1.9019709D-29  2.6404430D-34
  67   18  -3412.2027  0.0145198798 -1.0538295D-08  7.5401460D-15 -1.4626270D-20 -1.9369896D-26 -1.8949647D-29  2.9199638D-34
  67   19  -3411.6510  0.0145190789 -1.0537435D-08  7.5379225D-15 -1.4630360D-20 -2.3681242D-26 -1.8868071D-29  3.2140126D-34
  67   20  -3411.0702  0.0145182359 -1.0536531D-08  7.5355812D-15 -1.4635548D-20 -2.8198472D-26 -1.8773762D-29  3.5223795D-34
  68    0  -3381.1393  0.0144849753 -1.0565556D-08  7.4877169D-15 -1.8613691D-20  1.9759217D-25  2.7659045D-29 -4.4355135D-34
  68    1  -3381.1104  0.0144849331 -1.0565511D-08  7.4875680D-15 -1.8611714D-20  1.9792263D-25  2.7652914D-29 -4.4545864D-34
  68    2  -3381.0524  0.0144848486 -1.0565421D-08  7.4872702D-15 -1.8607752D-20  1.9858154D-25  2.7640681D-29 -4.4921153D-34
  68    3  -3380.9655  0.0144847218 -1.0565287D-08  7.4868237D-15 -1.8601776D-20  1.9958232D-25  2.7621291D-29 -4.5528808D-34
  68    4  -3380.8496  0.0144845527 -1.0565107D-08  7.4862286D-15 -1.8593766D-20  2.0090753D-25  2.7595578D-29 -4.6310781D-34
  68    5  -3380.7048  0.0144843414 -1.0564882D-08  7.4854850D-15 -1.8583679D-20  2.0256224D-25  2.7562818D-29 -4.7287757D-34
  68    6  -3380.5310  0.0144840879 -1.0564613D-08  7.4845933D-15 -1.8571466D-20  2.0454533D-25  2.7522605D-29 -4.8459463D-34
  68    7  -3380.3282  0.0144837921 -1.0564299D-08  7.4835537D-15 -1.8557067D-20  2.0685521D-25  2.7474445D-29 -4.9825544D-34
  68    8  -3380.0965  0.0144834540 -1.0563939D-08  7.4823666D-15 -1.8540413D-20  2.0949003D-25  2.7417768D-29 -5.1385333D-34
  68    9  -3379.8358  0.0144830737 -1.0563535D-08  7.4810324D-15 -1.8521426D-20  2.1244757D-25  2.7351919D-29 -5.3138216D-34
  68   10  -3379.5461  0.0144826512 -1.0563087D-08  7.4795515D-15 -1.8500017D-20  2.1572539D-25  2.7276159D-29 -5.5083785D-34
  68   11  -3379.2275  0.0144821864 -1.0562593D-08  7.4779245D-15 -1.8476090D-20  2.1932006D-25  2.7189691D-29 -5.7219957D-34
  68   12  -3378.8799  0.0144816794 -1.0562055D-08  7.4761521D-15 -1.8449537D-20  2.2322827D-25  2.7091608D-29 -5.9546306D-34
  68   13  -3378.5034  0.0144811302 -1.0561472D-08  7.4742349D-15 -1.8420243D-20  2.2744604D-25  2.6980943D-29 -6.2061773D-34
  68   14  -3378.0979  0.0144805388 -1.0560844D-08  7.4721736D-15 -1.8388083D-20  2.3196859D-25  2.6856645D-29 -6.4764346D-34
  68   15  -3377.6635  0.0144799052 -1.0560171D-08  7.4699691D-15 -1.8352926D-20  2.3679016D-25  2.6717617D-29 -6.7650781D-34
  68   16  -3377.2002  0.0144792293 -1.0559454D-08  7.4676224D-15 -1.8314630D-20  2.4190517D-25  2.6562638D-29 -7.0720385D-34
  68   17  -3376.7079  0.0144785113 -1.0558693D-08  7.4651344D-15 -1.8273046D-20  2.4730656D-25  2.6390449D-29 -7.3969998D-34
  68   18  -3376.1867  0.0144777511 -1.0557887D-08  7.4625063D-15 -1.8228020D-20  2.5298637D-25  2.6199728D-29 -7.7395723D-34
  68   19  -3375.6366  0.0144769488 -1.0557036D-08  7.4597394D-15 -1.8179386D-20  2.5893616D-25  2.5989059D-29 -8.0994948D-34
  68   20  -3375.0575  0.0144761042 -1.0556141D-08  7.4568348D-15 -1.8126977D-20  2.6514589D-25  2.5756992D-29 -8.4762627D-34
  69    0  -3345.2619  0.0144427443 -1.0586622D-08  7.5065056D-15 -9.0042195D-21 -1.0880648D-25 -4.0852735D-29  4.0547774D-34
  69    1  -3345.2330  0.0144427020 -1.0586577D-08  7.5064336D-15 -9.0053097D-21 -1.0929620D-25 -4.0847071D-29  4.0799234D-34
  69    2  -3345.1753  0.0144426173 -1.0586487D-08  7.5062895D-15 -9.0075057D-21 -1.1027685D-25 -4.0835550D-29  4.1306778D-34
  69    3  -3345.0886  0.0144424903 -1.0586352D-08  7.5060733D-15 -9.0108362D-21 -1.1174706D-25 -4.0818012D-29  4.2067274D-34
  69    4  -3344.9731  0.0144423209 -1.0586172D-08  7.5057848D-15 -9.0153457D-21 -1.1370651D-25 -4.0794126D-29  4.3081547D-34
  69    5  -3344.8287  0.0144421092 -1.0585947D-08  7.5054241D-15 -9.0210924D-21 -1.1615388D-25 -4.0763488D-29  4.4347897D-34
  69    6  -3344.6554  0.0144418551 -1.0585677D-08  7.5049909D-15 -9.0281500D-21 -1.1908826D-25 -4.0725560D-29  4.5866791D-34
  69    7  -3344.4532  0.0144415587 -1.0585361D-08  7.5044851D-15 -9.0366059D-21 -1.2250774D-25 -4.0679724D-29  4.7636352D-34
  69    8  -3344.2221  0.0144412200 -1.0585001D-08  7.5039065D-15 -9.0465626D-21 -1.2641065D-25 -4.0625239D-29  4.9656387D-34
  69    9  -3343.9622  0.0144408389 -1.0584596D-08  7.5032547D-15 -9.0581363D-21 -1.3079455D-25 -4.0561276D-29  5.1925314D-34
  69   10  -3343.6734  0.0144404155 -1.0584146D-08  7.5025295D-15 -9.0714581D-21 -1.3565647D-25 -4.0486896D-29  5.4441168D-34
  69   11  -3343.3557  0.0144399499 -1.0583651D-08  7.5017305D-15 -9.0866726D-21 -1.4099328D-25 -4.0401059D-29  5.7202686D-34
  69   12  -3343.0091  0.0144394419 -1.0583111D-08  7.5008574D-15 -9.1039407D-21 -1.4680388D-25 -4.0302438D-29  6.0217472D-34
  69   13  -3342.6337  0.0144388915 -1.0582526D-08  7.4999096D-15 -9.1234335D-21 -1.5308255D-25 -4.0189867D-29  6.3479021D-34
  69   14  -3342.2294  0.0144382989 -1.0581896D-08  7.4988866D-15 -9.1453371D-21 -1.5982384D-25 -4.0062016D-29  6.6983737D-34
  69   15  -3341.7963  0.0144376641 -1.0581221D-08  7.4977877D-15 -9.1698510D-21 -1.6702227D-25 -3.9917411D-29  7.0730459D-34
  69   16  -3341.3343  0.0144369869 -1.0580501D-08  7.4966122D-15 -9.1971867D-21 -1.7467097D-25 -3.9754513D-29  7.4715638D-34
  69   17  -3340.8434  0.0144362674 -1.0579736D-08  7.4953593D-15 -9.2275689D-21 -1.8276254D-25 -3.9571666D-29  7.8936785D-34
  69   18  -3340.3238  0.0144355057 -1.0578927D-08  7.4940281D-15 -9.2612339D-21 -1.9128815D-25 -3.9367139D-29  8.3389652D-34
  69   19  -3339.7752  0.0144347018 -1.0578073D-08  7.4926176D-15 -9.2984297D-21 -2.0023833D-25 -3.9139090D-29  8.8071114D-34
  69   20  -3339.1978  0.0144338555 -1.0577174D-08  7.4911266D-15 -9.3394144D-21 -2.0960158D-25 -3.8885632D-29  9.2974939D-34
  70    0  -3309.5378  0.0144003943 -1.0607111D-08  7.4674874D-15 -2.1556766D-20  7.5419952D-27  4.6697838D-29  6.7521680D-35
  70    1  -3309.5090  0.0144003519 -1.0607066D-08  7.4673150D-15 -2.1556689D-20  8.1000016D-27  4.6698914D-29  6.4731183D-35
  70    2  -3309.4514  0.0144002670 -1.0606977D-08  7.4669701D-15 -2.1556514D-20  9.2231733D-27  4.6700490D-29  5.8894982D-35
  70    3  -3309.3650  0.0144001397 -1.0606842D-08  7.4664527D-15 -2.1556212D-20  1.0904456D-26  4.6702782D-29  5.0267490D-35
  70    4  -3309.2498  0.0143999700 -1.0606663D-08  7.4657629D-15 -2.1555731D-20  1.3146181D-26  4.6705278D-29  3.8766303D-35
  70    5  -3309.1058  0.0143997579 -1.0606439D-08  7.4649007D-15 -2.1555004D-20  1.5948555D-26  4.6707487D-29  2.4386908D-35
  70    6  -3308.9330  0.0143995034 -1.0606170D-08  7.4638661D-15 -2.1553946D-20  1.9311639D-26  4.6708809D-29  7.1280204D-36
  70    7  -3308.7314  0.0143992064 -1.0605857D-08  7.4626591D-15 -2.1552457D-20  2.3235070D-26  4.6708527D-29 -1.3000435D-35
  70    8  -3308.5011  0.0143988670 -1.0605499D-08  7.4612798D-15 -2.1550419D-20  2.7718885D-26  4.6705786D-29 -3.6005025D-35
  70    9  -3308.2419  0.0143984852 -1.0605096D-08  7.4597283D-15 -2.1547697D-20  3.2762741D-26  4.6699623D-29 -6.1883755D-35
  70   10  -3307.9539  0.0143980610 -1.0604648D-08  7.4580046D-15 -2.1544141D-20  3.8366119D-26  4.6688943D-29 -9.0636021D-35
  70   11  -3307.6372  0.0143975944 -1.0604156D-08  7.4561089D-15 -2.1539582D-20  4.4528058D-26  4.6672549D-29 -1.2225345D-34
  70   12  -3307.2916  0.0143970854 -1.0603619D-08  7.4540414D-15 -2.1533835D-20  5.1247292D-26  4.6649112D-29 -1.5672925D-34
  70   13  -3306.9173  0.0143965341 -1.0603038D-08  7.4518022D-15 -2.1526700D-20  5.8522092D-26  4.6617197D-29 -1.9405161D-34
  70   14  -3306.5142  0.0143959403 -1.0602412D-08  7.4493917D-15 -2.1517959D-20  6.6350253D-26  4.6575228D-29 -2.3421079D-34
  70   15  -3306.0823  0.0143953042 -1.0601742D-08  7.4468102D-15 -2.1507378D-20  7.4729067D-26  4.6521528D-29 -2.7719555D-34
  70   16  -3305.6217  0.0143946257 -1.0601027D-08  7.4440580D-15 -2.1494707D-20  8.3654910D-26  4.6454305D-29 -3.2298407D-34
  70   17  -3305.1323  0.0143939049 -1.0600268D-08  7.4411358D-15 -2.1479680D-20  9.3123395D-26  4.6371651D-29 -3.7155405D-34
  70   18  -3304.6141  0.0143931417 -1.0599465D-08  7.4380439D-15 -2.1462017D-20  1.0312888D-25  4.6271556D-29 -4.2286603D-34
  70   19  -3304.0672  0.0143923361 -1.0598617D-08  7.4347832D-15 -2.1441421D-20  1.1366543D-25  4.6151876D-29 -4.7690265D-34
  70   20  -3303.4915  0.0143914883 -1.0597725D-08  7.4313545D-15 -2.1417582D-20  1.2472525D-25  4.6010396D-29 -5.3361421D-34
  71    0  -3273.9672  0.0143579145 -1.0629794D-08  7.4254569D-15 -8.6735911D-21  1.7775228D-25 -4.2659551D-29 -4.3851001D-34
  71    1  -3273.9385  0.0143578720 -1.0629749D-08  7.4253875D-15 -8.6718163D-21  1.7723999D-25 -4.2665648D-29 -4.3561838D-34
  71    2  -3273.8811  0.0143577870 -1.0629660D-08  7.4252488D-15 -8.6682831D-21  1.7621336D-25 -4.2677608D-29 -4.2976947D-34
  71    3  -3273.7950  0.0143576594 -1.0629526D-08  7.4250409D-15 -8.6630179D-21  1.7467981D-25 -4.2695686D-29 -4.2124307D-34
  71    4  -3273.6801  0.0143574893 -1.0629348D-08  7.4247637D-15 -8.6560716D-21  1.7262994D-25 -4.2718956D-29 -4.0972200D-34
  71    5  -3273.5365  0.0143572768 -1.0629125D-08  7.4244177D-15 -8.6475043D-21  1.7006593D-25 -4.2747132D-29 -3.9531142D-34
  71    6  -3273.3642  0.0143570217 -1.0628858D-08  7.4240028D-15 -8.6373927D-21  1.6698688D-25 -4.2779608D-29 -3.7800881D-34
  71    7  -3273.1632  0.0143567241 -1.0628546D-08  7.4235195D-15 -8.6258292D-21  1.6339209D-25 -4.2815672D-29 -3.5782454D-34
  71    8  -3272.9335  0.0143563839 -1.0628190D-08  7.4229678D-15 -8.6129224D-21  1.5927978D-25 -4.2854452D-29 -3.3473350D-34
  71    9  -3272.6751  0.0143560013 -1.0627789D-08  7.4223482D-15 -8.5987958D-21  1.5464916D-25 -4.2894984D-29 -3.0874420D-34
  71   10  -3272.3880  0.0143555762 -1.0627344D-08  7.4216609D-15 -8.5835881D-21  1.4949935D-25 -4.2936194D-29 -2.7986282D-34
  71   11  -3272.0722  0.0143551086 -1.0626854D-08  7.4209063D-15 -8.5674550D-21  1.4382903D-25 -4.2976845D-29 -2.4807745D-34
  71   12  -3271.7277  0.0143545986 -1.0626320D-08  7.4200846D-15 -8.5505669D-21  1.3763750D-25 -4.3015608D-29 -2.1339173D-34
  71   13  -3271.3545  0.0143540460 -1.0625741D-08  7.4191963D-15 -8.5331104D-21  1.3092422D-25 -4.3051026D-29 -1.7580930D-34
  71   14  -3270.9526  0.0143534510 -1.0625118D-08  7.4182416D-15 -8.5152875D-21  1.2368885D-25 -4.3081512D-29 -1.3533067D-34
  71   15  -3270.5220  0.0143528135 -1.0624450D-08  7.4172208D-15 -8.4973159D-21  1.1593201D-25 -4.3105383D-29 -9.1975841D-35
  71   16  -3270.0627  0.0143521336 -1.0623738D-08  7.4161343D-15 -8.4794290D-21  1.0765400D-25 -4.3120805D-29 -4.5740680D-35
  71   17  -3269.5747  0.0143514112 -1.0622982D-08  7.4149823D-15 -8.4618753D-21  9.8856773D-26 -4.3125856D-29  3.3431580D-36
  71   18  -3269.0581  0.0143506463 -1.0622181D-08  7.4137651D-15 -8.4449196D-21  8.9542046D-26 -4.3118465D-29  5.5269972D-35
  71   19  -3268.5128  0.0143498391 -1.0621336D-08  7.4124827D-15 -8.4288403D-21  7.9713364D-26 -4.3096487D-29  1.0999951D-34
  71   20  -3267.9388  0.0143489894 -1.0620447D-08  7.4111353D-15 -8.4139316D-21  6.9374564D-26 -4.3057634D-29  1.6750946D-34
  72    0  -3238.5505  0.0143152944 -1.0651790D-08  7.4592974D-15 -1.7304998D-20 -5.2127288D-26  3.6683490D-29  2.9504970D-34
  72    1  -3238.5219  0.0143152518 -1.0651745D-08  7.4591589D-15 -1.7305520D-20 -5.1690400D-26  3.6687818D-29  2.9235433D-34
  72    2  -3238.4646  0.0143151666 -1.0651656D-08  7.4588820D-15 -1.7306542D-20 -5.0806447D-26  3.6695705D-29  2.8659208D-34
  72    3  -3238.3787  0.0143150388 -1.0651522D-08  7.4584666D-15 -1.7308047D-20 -4.9485223D-26  3.6707567D-29  2.7813466D-34
  72    4  -3238.2642  0.0143148683 -1.0651343D-08  7.4579128D-15 -1.7309991D-20 -4.7722901D-26  3.6722825D-29  2.6685336D-34
  72    5  -3238.1211  0.0143146553 -1.0651119D-08  7.4572203D-15 -1.7312322D-20 -4.5519017D-26  3.6741014D-29  2.5274794D-34
  72    6  -3237.9493  0.0143143997 -1.0650850D-08  7.4563893D-15 -1.7314974D-20 -4.2873052D-26  3.6761541D-29  2.3581910D-34
  72    7  -3237.7489  0.0143141015 -1.0650537D-08  7.4554195D-15 -1.7317867D-20 -3.9784160D-26  3.6783683D-29  2.1605605D-34
  72    8  -3237.5199  0.0143137607 -1.0650179D-08  7.4543111D-15 -1.7320908D-20 -3.6251862D-26  3.6806619D-29  1.9346186D-34
  72    9  -3237.2622  0.0143133773 -1.0649777D-08  7.4530639D-15 -1.7323992D-20 -3.2275577D-26  3.6829397D-29  1.6803460D-34
  72   10  -3236.9760  0.0143129513 -1.0649330D-08  7.4516778D-15 -1.7326998D-20 -2.7854727D-26  3.6850943D-29  1.3977037D-34
  72   11  -3236.6611  0.0143124827 -1.0648838D-08  7.4501529D-15 -1.7329795D-20 -2.2989046D-26  3.6870069D-29  1.0866868D-34
  72   12  -3236.3176  0.0143119716 -1.0648302D-08  7.4484892D-15 -1.7332235D-20 -1.7678734D-26  3.6885480D-29  7.4741886D-35
  72   13  -3235.9455  0.0143114179 -1.0647721D-08  7.4466865D-15 -1.7334159D-20 -1.1923683D-26  3.6895734D-29  3.7980424D-35
  72   14  -3235.5448  0.0143108216 -1.0647095D-08  7.4447450D-15 -1.7335394D-20 -5.7248204D-27  3.6899300D-29 -1.6009705D-36
  72   15  -3235.1155  0.0143101828 -1.0646425D-08  7.4426647D-15 -1.7335755D-20  9.1664023D-28  3.6894516D-29 -4.3990948D-35
  72   16  -3234.6575  0.0143095015 -1.0645711D-08  7.4404458D-15 -1.7335042D-20  7.9989978D-27  3.6879598D-29 -8.9178208D-35
  72   17  -3234.1710  0.0143087776 -1.0644952D-08  7.4380883D-15 -1.7333042D-20  1.5519736D-26  3.6852665D-29 -1.3714444D-34
  72   18  -3233.6559  0.0143080112 -1.0644149D-08  7.4355926D-15 -1.7329532D-20  2.3475733D-26  3.6811705D-29 -1.8787161D-34
  72   19  -3233.1122  0.0143072023 -1.0643302D-08  7.4329589D-15 -1.7324275D-20  3.1862402D-26  3.6754619D-29 -2.4131910D-34
  72   20  -3232.5400  0.0143063508 -1.0642410D-08  7.4301876D-15 -1.7317021D-20  4.0674797D-26  3.6679175D-29 -2.9746375D-34
  73    0  -3203.2879  0.0142725346 -1.0674600D-08  7.4659213D-15 -9.4260158D-21 -4.5832007D-26 -4.0401122D-29  4.5752040D-35
  73    1  -3203.2594  0.0142724919 -1.0674556D-08  7.4658459D-15 -9.4264769D-21 -4.6317828D-26 -4.0400396D-29  4.8812815D-35
  73    2  -3203.2023  0.0142724065 -1.0674466D-08  7.4656950D-15 -9.4274157D-21 -4.7291880D-26 -4.0398657D-29  5.5025135D-35
  73    3  -3203.1167  0.0142722784 -1.0674332D-08  7.4654687D-15 -9.4288525D-21 -4.8740305D-26 -4.0396548D-29  6.3874828D-35
  73    4  -3203.0025  0.0142721076 -1.0674152D-08  7.4651670D-15 -9.4308408D-21 -5.0679123D-26 -4.0392636D-29  7.5965179D-35
  73    5  -3202.8598  0.0142718941 -1.0673928D-08  7.4647897D-15 -9.4334355D-21 -5.3102634D-26 -4.0386785D-29  9.1089242D-35
  73    6  -3202.6885  0.0142716380 -1.0673660D-08  7.4643368D-15 -9.4367088D-21 -5.6010080D-26 -4.0378374D-29  1.0923226D-34
  73    7  -3202.4887  0.0142713391 -1.0673346D-08  7.4638083D-15 -9.4407483D-21 -5.9401617D-26 -4.0366625D-29  1.3041359D-34
  73    8  -3202.2604  0.0142709976 -1.0672988D-08  7.4632039D-15 -9.4456554D-21 -6.3275968D-26 -4.0350665D-29  1.5461029D-34
  73    9  -3202.0035  0.0142706133 -1.0672585D-08  7.4625236D-15 -9.4515463D-21 -6.7632698D-26 -4.0329470D-29  1.8183497D-34
  73   10  -3201.7181  0.0142701864 -1.0672137D-08  7.4617672D-15 -9.4585515D-21 -7.2470699D-26 -4.0301894D-29  2.1208591D-34
  73   11  -3201.4041  0.0142697169 -1.0671645D-08  7.4609345D-15 -9.4668157D-21 -7.7788268D-26 -4.0266672D-29  2.4535244D-34
  73   12  -3201.0617  0.0142692047 -1.0671108D-08  7.4600252D-15 -9.4764981D-21 -8.3583676D-26 -4.0222402D-29  2.8163615D-34
  73   13  -3200.6907  0.0142686498 -1.0670526D-08  7.4590391D-15 -9.4877718D-21 -8.9854080D-26 -4.0167571D-29  3.2091557D-34
  73   14  -3200.2912  0.0142680522 -1.0669899D-08  7.4579757D-15 -9.5008233D-21 -9.6596714D-26 -4.0100531D-29  3.6318946D-34
  73   15  -3199.8631  0.0142674121 -1.0669228D-08  7.4568347D-15 -9.5158540D-21 -1.0380778D-25 -4.0019503D-29  4.0844266D-34
  73   16  -3199.4066  0.0142667293 -1.0668512D-08  7.4556156D-15 -9.5330773D-21 -1.1148229D-25 -3.9922618D-29  4.5664212D-34
  73   17  -3198.9215  0.0142660038 -1.0667752D-08  7.4543178D-15 -9.5527209D-21 -1.1961501D-25 -3.9807851D-29  5.0777435D-34
  73   18  -3198.4080  0.0142652358 -1.0666947D-08  7.4529406D-15 -9.5750245D-21 -1.2819929D-25 -3.9673082D-29  5.6180502D-34
  73   19  -3197.8659  0.0142644251 -1.0666097D-08  7.4514833D-15 -9.6002408D-21 -1.3722719D-25 -3.9516069D-29  6.1869409D-34
  73   20  -3197.2953  0.0142635719 -1.0665203D-08  7.4499450D-15 -9.6286330D-21 -1.4668949D-25 -3.9334480D-29  6.7838968D-34
  74    0  -3168.1798  0.0142296326 -1.0696913D-08  7.4384774D-15 -2.0227497D-20  7.7840362D-26  5.0541636D-29  3.4443260D-35
  74    1  -3168.1514  0.0142295898 -1.0696868D-08  7.4383156D-15 -2.0226718D-20  7.8443680D-26  5.0542298D-29  3.1129414D-35
  74    2  -3168.0944  0.0142295042 -1.0696779D-08  7.4379920D-15 -2.0225134D-20  7.9660397D-26  5.0542831D-29  2.4119226D-35
  74    3  -3168.0091  0.0142293759 -1.0696645D-08  7.4375066D-15 -2.0222717D-20  8.1479785D-26  5.0543637D-29  1.3819858D-35
  74    4  -3167.8952  0.0142292047 -1.0696467D-08  7.4368595D-15 -2.0219409D-20  8.3905994D-26  5.0544020D-29  7.3033789D-38
  74    5  -3167.7529  0.0142289908 -1.0696244D-08  7.4360508D-15 -2.0215138D-20  8.6938601D-26  5.0543426D-29 -1.7108202D-35
  74    6  -3167.5822  0.0142287341 -1.0695976D-08  7.4350806D-15 -2.0209813D-20  9.0577581D-26  5.0541125D-29 -3.7729586D-35
  74    7  -3167.3830  0.0142284346 -1.0695664D-08  7.4339491D-15 -2.0203324D-20  9.4822727D-26  5.0536258D-29 -6.1790983D-35
  74    8  -3167.1553  0.0142280924 -1.0695307D-08  7.4326563D-15 -2.0195544D-20  9.9673824D-26  5.0527796D-29 -8.9301183D-35
  74    9  -3166.8992  0.0142277073 -1.0694906D-08  7.4312026D-15 -2.0186328D-20  1.0513011D-25  5.0514594D-29 -1.2025316D-34
  74   10  -3166.6147  0.0142272796 -1.0694460D-08  7.4295881D-15 -2.0175512D-20  1.1119054D-25  5.0495362D-29 -1.5464168D-34
  74   11  -3166.3017  0.0142268090 -1.0693970D-08  7.4278132D-15 -2.0162914D-20  1.1785422D-25  5.0468633D-29 -1.9247843D-34
  74   12  -3165.9603  0.0142262957 -1.0693435D-08  7.4258782D-15 -2.0148336D-20  1.2511909D-25  5.0432833D-29 -2.3374585D-34
  74   13  -3165.5904  0.0142257397 -1.0692856D-08  7.4237837D-15 -2.0131559D-20  1.3298299D-25  5.0386226D-29 -2.7844187D-34
  74   14  -3165.1921  0.0142251409 -1.0692232D-08  7.4215300D-15 -2.0112349D-20  1.4144288D-25  5.0326938D-29 -3.2655175D-34
  74   15  -3164.7653  0.0142244994 -1.0691564D-08  7.4191178D-15 -2.0090453D-20  1.5049517D-25  5.0252947D-29 -3.7806554D-34
  74   16  -3164.3102  0.0142238151 -1.0690852D-08  7.4165478D-15 -2.0065603D-20  1.6013505D-25  5.0162111D-29 -4.3295672D-34
  74   17  -3163.8266  0.0142230882 -1.0690096D-08  7.4138208D-15 -2.0037510D-20  1.7035703D-25  5.0052131D-29 -4.9120469D-34
  74   18  -3163.3145  0.0142223185 -1.0689295D-08  7.4109376D-15 -2.0005874D-20  1.8115429D-25  4.9920581D-29 -5.5277791D-34
  74   19  -3162.7741  0.0142215062 -1.0688451D-08  7.4078994D-15 -1.9970374D-20  1.9251862D-25  4.9764907D-29 -6.1763358D-34
  74   20  -3162.2053  0.0142206511 -1.0687562D-08  7.4047073D-15 -1.9930677D-20  2.0444051D-25  4.9582424D-29 -6.8572650D-34
  75    0  -3133.2265  0.0141865810 -1.0720772D-08  7.4478352D-15 -5.7475343D-21  1.4208168D-25 -5.4120372D-29 -4.9925783D-34
  75    1  -3133.1981  0.0141865381 -1.0720727D-08  7.4477893D-15 -5.7461180D-21  1.4143008D-25 -5.4127199D-29 -4.9552177D-34
  75    2  -3133.1414  0.0141864523 -1.0720638D-08  7.4476973D-15 -5.7433010D-21  1.4013297D-25 -5.4141113D-29 -4.8829299D-34
  75    3  -3133.0563  0.0141863237 -1.0720504D-08  7.4475595D-15 -5.7391262D-21  1.3818364D-25 -5.4161394D-29 -4.7732806D-34
  75    4  -3132.9428  0.0141861522 -1.0720325D-08  7.4473760D-15 -5.7336510D-21  1.3558315D-25 -5.4187711D-29 -4.6269371D-34
  75    5  -3132.8009  0.0141859378 -1.0720102D-08  7.4471468D-15 -5.7269531D-21  1.3233086D-25 -5.4219456D-29 -4.4439403D-34
  75    6  -3132.6307  0.0141856805 -1.0719834D-08  7.4468721D-15 -5.7191302D-21  1.2842584D-25 -5.4255869D-29 -4.2242859D-34
  75    7  -3132.4321  0.0141853803 -1.0719521D-08  7.4465520D-15 -5.7103001D-21  1.2386665D-25 -5.4296008D-29 -3.9678258D-34
  75    8  -3132.2051  0.0141850373 -1.0719164D-08  7.4461869D-15 -5.7005994D-21  1.1865187D-25 -5.4338795D-29 -3.6744315D-34
  75    9  -3131.9498  0.0141846514 -1.0718761D-08  7.4457768D-15 -5.6901850D-21  1.1278084D-25 -5.4383010D-29 -3.3442416D-34
  75   10  -3131.6661  0.0141842227 -1.0718315D-08  7.4453221D-15 -5.6792332D-21  1.0625231D-25 -5.4427267D-29 -2.9771701D-34
  75   11  -3131.3541  0.0141837511 -1.0717823D-08  7.4448228D-15 -5.6679407D-21  9.9064828D-26 -5.4469998D-29 -2.5730093D-34
  75   12  -3131.0137  0.0141832367 -1.0717287D-08  7.4442792D-15 -5.6565238D-21  9.1218355D-26 -5.4509523D-29 -2.1319781D-34
  75   13  -3130.6449  0.0141826794 -1.0716707D-08  7.4436915D-15 -5.6452182D-21  8.2711931D-26 -5.4543972D-29 -1.6538611D-34
  75   14  -3130.2478  0.0141820792 -1.0716081D-08  7.4430599D-15 -5.6342800D-21  7.3546164D-26 -5.4571345D-29 -1.1388500D-34
  75   15  -3129.8223  0.0141814363 -1.0715412D-08  7.4423844D-15 -5.6239848D-21  6.3721474D-26 -5.4589466D-29 -5.8692592D-35
  75   16  -3129.3686  0.0141807505 -1.0714697D-08  7.4416652D-15 -5.6146279D-21  5.3239445D-26 -5.4596021D-29  1.7618738D-37
  75   17  -3128.8864  0.0141800220 -1.0713938D-08  7.4409021D-15 -5.6065238D-21  4.2102265D-26 -5.4588537D-29  6.2708211D-35
  75   18  -3128.3760  0.0141792506 -1.0713135D-08  7.4400953D-15 -5.6000064D-21  3.0313532D-26 -5.4564401D-29  1.2887193D-34
  75   19  -3127.8372  0.0141784364 -1.0712286D-08  7.4392445D-15 -5.5954284D-21  1.7877426D-26 -5.4520842D-29  1.9864783D-34
  75   20  -3127.2700  0.0141775795 -1.0711394D-08  7.4383494D-15 -5.5931609D-21  4.7999049D-27 -5.4454951D-29  2.7199287D-34
  76    0  -3098.4284  0.0141433785 -1.0743096D-08  7.5082599D-15 -1.8164590D-20 -1.7169290D-25  4.7238416D-29  7.6352489D-34
  76    1  -3098.4001  0.0141433355 -1.0743051D-08  7.5081146D-15 -1.8166304D-20 -1.7112572D-25  4.7249061D-29  7.5999601D-34
  76    2  -3098.3435  0.0141432496 -1.0742961D-08  7.5078239D-15 -1.8169716D-20 -1.6999196D-25  4.7270272D-29  7.5297446D-34
  76    3  -3098.2586  0.0141431206 -1.0742826D-08  7.5073878D-15 -1.8174790D-20 -1.6829021D-25  4.7301707D-29  7.4243301D-34
  76    4  -3098.1455  0.0141429488 -1.0742645D-08  7.5068061D-15 -1.8181476D-20 -1.6601913D-25  4.7342923D-29  7.2835784D-34
  76    5  -3098.0041  0.0141427339 -1.0742420D-08  7.5060787D-15 -1.8189707D-20 -1.6317802D-25  4.7393342D-29  7.1076790D-34
  76    6  -3097.8344  0.0141424761 -1.0742150D-08  7.5052053D-15 -1.8199395D-20 -1.5976412D-25  4.7452182D-29  6.8962019D-34
  76    7  -3097.6364  0.0141421753 -1.0741835D-08  7.5041859D-15 -1.8210439D-20 -1.5577549D-25  4.7518559D-29  6.6490595D-34
  76    8  -3097.4101  0.0141418316 -1.0741475D-08  7.5030200D-15 -1.8222718D-20 -1.5121009D-25  4.7591422D-29  6.3662151D-34
  76    9  -3097.1555  0.0141414449 -1.0741069D-08  7.5017075D-15 -1.8236095D-20 -1.4606537D-25  4.7669569D-29  6.0474734D-34
  76   10  -3096.8727  0.0141410153 -1.0740619D-08  7.5002480D-15 -1.8250414D-20 -1.4033823D-25  4.7751626D-29  5.6925031D-34
  76   11  -3096.5616  0.0141405427 -1.0740124D-08  7.4986413D-15 -1.8265505D-20 -1.3402942D-25  4.7836286D-29  5.3024016D-34
  76   12  -3096.2223  0.0141400272 -1.0739585D-08  7.4968871D-15 -1.8281174D-20 -1.2713478D-25  4.7921785D-29  4.8763525D-34
  76   13  -3095.8546  0.0141394687 -1.0739000D-08  7.4949850D-15 -1.8297216D-20 -1.1965247D-25  4.8006334D-29  4.4143821D-34
  76   14  -3095.4587  0.0141388674 -1.0738370D-08  7.4929348D-15 -1.8313402D-20 -1.1158053D-25  4.8087976D-29  3.9163856D-34
  76   15  -3095.0346  0.0141382231 -1.0737696D-08  7.4907362D-15 -1.8329489D-20 -1.0291778D-25  4.8164613D-29  3.3824057D-34
  76   16  -3094.5822  0.0141375359 -1.0736977D-08  7.4883890D-15 -1.8345216D-20 -9.3663423D-26  4.8234002D-29  2.8124882D-34
  76   17  -3094.1015  0.0141368058 -1.0736213D-08  7.4858930D-15 -1.8360302D-20 -8.3817741D-26  4.8293735D-29  2.2068006D-34
  76   18  -3093.5926  0.0141360328 -1.0735405D-08  7.4832481D-15 -1.8374450D-20 -7.3381149D-26  4.8341261D-29  1.5653898D-34
  76   19  -3093.0554  0.0141352170 -1.0734552D-08  7.4804541D-15 -1.8387345D-20 -6.2355324D-26  4.8373880D-29  8.8842554D-35
  76   20  -3092.4900  0.0141343582 -1.0733655D-08  7.4775112D-15 -1.8398655D-20 -5.0743701D-26  4.8388779D-29  1.7638525D-35
  77    0  -3063.7857  0.0141000304 -1.0766276D-08  7.4934219D-15 -8.8625004D-21  1.3091676D-25 -4.1427913D-29 -5.8504574D-34
  77    1  -3063.7575  0.0140999873 -1.0766231D-08  7.4933510D-15 -8.8611954D-21  1.3041678D-25 -4.1435899D-29 -5.8156357D-34
  77    2  -3063.7011  0.0140999012 -1.0766142D-08  7.4932092D-15 -8.8585951D-21  1.2942502D-25 -4.1452280D-29 -5.7493546D-34
  77    3  -3063.6165  0.0140997720 -1.0766007D-08  7.4929967D-15 -8.8547348D-21  1.2793218D-25 -4.1476210D-29 -5.6481101D-34
  77    4  -3063.5037  0.0140995997 -1.0765827D-08  7.4927134D-15 -8.8496574D-21  1.2594053D-25 -4.1507460D-29 -5.5130928D-34
  77    5  -3063.3627  0.0140993844 -1.0765602D-08  7.4923596D-15 -8.8434227D-21  1.2344903D-25 -4.1545461D-29 -5.3442510D-34
  77    6  -3063.1935  0.0140991260 -1.0765332D-08  7.4919353D-15 -8.8361055D-21  1.2045606D-25 -4.1589498D-29 -5.1413804D-34
  77    7  -3062.9961  0.0140988246 -1.0765018D-08  7.4914407D-15 -8.8277960D-21  1.1696038D-25 -4.1638721D-29 -4.9044942D-34
  77    8  -3062.7705  0.0140984801 -1.0764658D-08  7.4908760D-15 -8.8185991D-21  1.1296046D-25 -4.1692134D-29 -4.6334998D-34
  77    9  -3062.5168  0.0140980926 -1.0764254D-08  7.4902414D-15 -8.8086352D-21  1.0845467D-25 -4.1748598D-29 -4.3283103D-34
  77   10  -3062.2348  0.0140976621 -1.0763804D-08  7.4895371D-15 -8.7980405D-21  1.0344127D-25 -4.1806813D-29 -3.9887896D-34
  77   11  -3061.9247  0.0140971885 -1.0763310D-08  7.4887634D-15 -8.7869655D-21  9.7918803D-26 -4.1865362D-29 -3.6148735D-34
  77   12  -3061.5863  0.0140966718 -1.0762771D-08  7.4879204D-15 -8.7755772D-21  9.1885978D-26 -4.1922661D-29 -3.2065145D-34
  77   13  -3061.2198  0.0140961122 -1.0762187D-08  7.4870084D-15 -8.7640573D-21  8.5341638D-26 -4.1976990D-29 -2.7636215D-34
  77   14  -3060.8251  0.0140955095 -1.0761558D-08  7.4860274D-15 -8.7526032D-21  7.8285209D-26 -4.2026481D-29 -2.2862102D-34
  77   15  -3060.4023  0.0140948638 -1.0760884D-08  7.4849778D-15 -8.7414281D-21  7.0716268D-26 -4.2069111D-29 -1.7742106D-34
  77   16  -3059.9513  0.0140941752 -1.0760166D-08  7.4838596D-15 -8.7307598D-21  6.2635551D-26 -4.2102737D-29 -1.2277859D-34
  77   17  -3059.4721  0.0140934435 -1.0759402D-08  7.4826729D-15 -8.7208417D-21  5.4044252D-26 -4.2125059D-29 -6.4705391D-35
  77   18  -3058.9647  0.0140926689 -1.0758594D-08  7.4814178D-15 -8.7119329D-21  4.4943759D-26 -4.2133607D-29 -3.1918988D-36
  77   19  -3058.4292  0.0140918512 -1.0757742D-08  7.4800941D-15 -8.7043060D-21  3.5337982D-26 -4.2125833D-29  6.1707159D-35
  77   20  -3057.8656  0.0140909907 -1.0756844D-08  7.4787020D-15 -8.6982492D-21  2.5230408D-26 -4.2098993D-29  1.2999024D-34
  78    0  -3029.2988  0.0140565329 -1.0788725D-08  7.5195018D-15 -1.7170022D-20  3.0010111D-26  4.6485547D-29  4.4193767D-34
  78    1  -3029.2707  0.0140564898 -1.0788680D-08  7.5193644D-15 -1.7169719D-20  3.0567873D-26  4.6491717D-29  4.3835178D-34
  78    2  -3029.2144  0.0140564035 -1.0788590D-08  7.5190897D-15 -1.7169097D-20  3.1682415D-26  4.6503987D-29  4.3122712D-34
  78    3  -3029.1301  0.0140562740 -1.0788454D-08  7.5186776D-15 -1.7168123D-20  3.3354060D-26  4.6522050D-29  4.2056092D-34
  78    4  -3029.0177  0.0140561014 -1.0788274D-08  7.5181283D-15 -1.7166745D-20  3.5584347D-26  4.6545411D-29  4.0631434D-34
  78    5  -3028.8771  0.0140558856 -1.0788049D-08  7.5174416D-15 -1.7164892D-20  3.8385930D-26  4.6572665D-29  3.8799988D-34
  78    6  -3028.7084  0.0140556267 -1.0787778D-08  7.5166178D-15 -1.7162488D-20  4.1740198D-26  4.6604355D-29  3.6639486D-34
  78    7  -3028.5116  0.0140553247 -1.0787462D-08  7.5156568D-15 -1.7159429D-20  4.5656494D-26  4.6639023D-29  3.4115483D-34
  78    8  -3028.2868  0.0140549795 -1.0787102D-08  7.5145587D-15 -1.7155597D-20  5.0135638D-26  4.6675611D-29  3.1227474D-34
  78    9  -3028.0338  0.0140545911 -1.0786696D-08  7.5133237D-15 -1.7150859D-20  5.5178672D-26  4.6712910D-29  2.7974302D-34
  78   10  -3027.7527  0.0140541597 -1.0786245D-08  7.5119518D-15 -1.7145060D-20  6.0786394D-26  4.6749544D-29  2.4355186D-34
  78   11  -3027.4435  0.0140536851 -1.0785749D-08  7.5104434D-15 -1.7138034D-20  6.6959808D-26  4.6783973D-29  2.0367753D-34
  78   12  -3027.1062  0.0140531674 -1.0785209D-08  7.5087985D-15 -1.7129595D-20  7.3698841D-26  4.6814543D-29  1.6012900D-34
  78   13  -3026.7408  0.0140526066 -1.0784623D-08  7.5070175D-15 -1.7119539D-20  8.1004113D-26  4.6839380D-29  1.1287627D-34
  78   14  -3026.3474  0.0140520026 -1.0783992D-08  7.5051008D-15 -1.7107647D-20  8.8874685D-26  4.6856510D-29  6.1931356D-35
  78   15  -3025.9258  0.0140513556 -1.0783317D-08  7.5030487D-15 -1.7093684D-20  9.7309684D-26  4.6863779D-29  7.2844688D-36
  78   16  -3025.4762  0.0140506655 -1.0782597D-08  7.5008617D-15 -1.7077395D-20  1.0630728D-25  4.6858881D-29 -5.1062109D-35
  78   17  -3024.9985  0.0140499323 -1.0781832D-08  7.4985405D-15 -1.7058510D-20  1.1586472D-25  4.6839344D-29 -1.1310154D-34
  78   18  -3024.4927  0.0140491561 -1.0781022D-08  7.4960856D-15 -1.7036744D-20  1.2597836D-25  4.6802561D-29 -1.7882312D-34
  78   19  -3023.9589  0.0140483367 -1.0780168D-08  7.4934979D-15 -1.7011794D-20  1.3664324D-25  4.6745765D-29 -2.4820749D-34
  78   20  -3023.3969  0.0140474744 -1.0779269D-08  7.4907783D-15 -1.6983345D-20  1.4785307D-25  4.6666044D-29 -3.2122639D-34
  79    0  -2994.9680  0.0140128871 -1.0811693D-08  7.5700582D-15 -4.5876161D-21  1.0944880D-25 -5.7458318D-29 -8.9230153D-34
  79    1  -2994.9399  0.0140128438 -1.0811648D-08  7.5700216D-15 -4.5865273D-21  1.0875594D-25 -5.7470559D-29 -8.8813814D-34
  79    2  -2994.8839  0.0140127573 -1.0811557D-08  7.5699482D-15 -4.5843638D-21  1.0737970D-25 -5.7495541D-29 -8.8021858D-34
  79    3  -2994.7998  0.0140126276 -1.0811421D-08  7.5698382D-15 -4.5811732D-21  1.0530931D-25 -5.7532262D-29 -8.6812750D-34
  79    4  -2994.6877  0.0140124546 -1.0811239D-08  7.5696917D-15 -4.5770161D-21  1.0254654D-25 -5.7580424D-29 -8.5198388D-34
  79    5  -2994.5476  0.0140122384 -1.0811012D-08  7.5695087D-15 -4.5719755D-21  9.9089818D-26 -5.7639347D-29 -8.3177881D-34
  79    6  -2994.3794  0.0140119789 -1.0810739D-08  7.5692894D-15 -4.5661547D-21  9.4937089D-26 -5.7708189D-29 -8.0749694D-34
  79    7  -2994.1833  0.0140116762 -1.0810421D-08  7.5690338D-15 -4.5596787D-21  9.0086413D-26 -5.7785939D-29 -7.7913549D-34
  79    8  -2993.9591  0.0140113303 -1.0810058D-08  7.5687422D-15 -4.5526938D-21  8.4535040D-26 -5.7871390D-29 -7.4666894D-34
  79    9  -2993.7069  0.0140109412 -1.0809649D-08  7.5684147D-15 -4.5453671D-21  7.8279742D-26 -5.7963158D-29 -7.1005664D-34
  79   10  -2993.4267  0.0140105088 -1.0809195D-08  7.5680514D-15 -4.5378872D-21  7.1318076D-26 -5.8059703D-29 -6.6929080D-34
  79   11  -2993.1184  0.0140100332 -1.0808696D-08  7.5676524D-15 -4.5304638D-21  6.3647632D-26 -5.8159322D-29 -6.2436281D-34
  79   12  -2992.7822  0.0140095144 -1.0808151D-08  7.5672178D-15 -4.5233288D-21  5.5265251D-26 -5.8260090D-29 -5.7523300D-34
  79   13  -2992.4180  0.0140089524 -1.0807561D-08  7.5667477D-15 -4.5167356D-21  4.6168713D-26 -5.8359924D-29 -5.2188737D-34
  79   14  -2992.0257  0.0140083472 -1.0806925D-08  7.5662422D-15 -4.5109586D-21  3.6355902D-26 -5.8456576D-29 -4.6430627D-34
  79   15  -2991.6055  0.0140076988 -1.0806244D-08  7.5657012D-15 -4.5062947D-21  2.5825229D-26 -5.8547590D-29 -4.0247112D-34
  79   16  -2991.1573  0.0140070072 -1.0805518D-08  7.5651246D-15 -4.5030625D-21  1.4575802D-26 -5.8630341D-29 -3.3636979D-34
  79   17  -2990.6810  0.0140062724 -1.0804746D-08  7.5645123D-15 -4.5016015D-21  2.6074952D-27 -5.8702029D-29 -2.6599506D-34
  79   18  -2990.1768  0.0140054945 -1.0803929D-08  7.5638641D-15 -4.5022738D-21 -1.0078727D-26 -5.8759658D-29 -1.9134568D-34
  79   19  -2989.6446  0.0140046735 -1.0803067D-08  7.5631795D-15 -4.5054616D-21 -2.3481033D-26 -5.8800069D-29 -1.1241945D-34
  79   20  -2989.0845  0.0140038093 -1.0802160D-08  7.5624582D-15 -4.5115689D-21 -3.7595697D-26 -5.8819919D-29 -2.9241183D-35
  80    0  -2960.7935  0.0139690988 -1.0832762D-08  7.6371763D-15 -1.9632830D-20 -3.0377220D-25  5.7595470D-29  1.6342481D-33
  80    1  -2960.7656  0.0139690555 -1.0832716D-08  7.6370192D-15 -1.9635864D-20 -3.0308148D-25  5.7618359D-29  1.6301796D-33
  80    2  -2960.7097  0.0139689688 -1.0832625D-08  7.6367050D-15 -1.9641913D-20 -3.0170073D-25  5.7664060D-29  1.6220997D-33
  80    3  -2960.6259  0.0139688388 -1.0832487D-08  7.6362335D-15 -1.9650935D-20 -2.9962800D-25  5.7732217D-29  1.6099871D-33
  80    4  -2960.5141  0.0139686655 -1.0832304D-08  7.6356045D-15 -1.9662861D-20 -2.9684692D-25  5.7821379D-29  1.5932484D-33
  80    5  -2960.3745  0.0139684489 -1.0832075D-08  7.6348177D-15 -1.9677616D-20 -2.9337424D-25  5.7932186D-29  1.5726944D-33
  80    6  -2960.2068  0.0139681889 -1.0831800D-08  7.6338727D-15 -1.9695093D-20 -2.8919840D-25  5.8063254D-29  1.5479820D-33
  80    7  -2960.0113  0.0139678856 -1.0831479D-08  7.6327692D-15 -1.9715167D-20 -2.8431492D-25  5.8213546D-29  1.5190901D-33
  80    8  -2959.7878  0.0139675390 -1.0831113D-08  7.6315067D-15 -1.9737688D-20 -2.7871817D-25  5.8381822D-29  1.4859711D-33
  80    9  -2959.5364  0.0139671491 -1.0830701D-08  7.6300847D-15 -1.9762489D-20 -2.7240304D-25  5.8566710D-29  1.4486161D-33
  80   10  -2959.2570  0.0139667159 -1.0830243D-08  7.6285027D-15 -1.9789377D-20 -2.6536282D-25  5.8766598D-29  1.4069667D-33
  80   11  -2958.9498  0.0139662394 -1.0829740D-08  7.6267599D-15 -1.9818140D-20 -2.5759156D-25  5.8979733D-29  1.3610086D-33
  80   12  -2958.6146  0.0139657196 -1.0829191D-08  7.6248559D-15 -1.9848541D-20 -2.4908232D-25  5.9204165D-29  1.3106971D-33
  80   13  -2958.2515  0.0139651565 -1.0828596D-08  7.6227900D-15 -1.9880320D-20 -2.3982800D-25  5.9437729D-29  1.2559822D-33
  80   14  -2957.8605  0.0139645501 -1.0827956D-08  7.6205616D-15 -1.9913196D-20 -2.2982201D-25  5.9678107D-29  1.1968388D-33
  80   15  -2957.4416  0.0139639004 -1.0827270D-08  7.6181699D-15 -1.9946862D-20 -2.1905783D-25  5.9922770D-29  1.1332347D-33
  80   16  -2956.9947  0.0139632075 -1.0826539D-08  7.6156145D-15 -1.9980990D-20 -2.0752859D-25  6.0168985D-29  1.0651193D-33
  80   17  -2956.5200  0.0139624713 -1.0825762D-08  7.6128948D-15 -2.0015225D-20 -1.9522888D-25  6.0413847D-29  9.9248022D-34
  80   18  -2956.0174  0.0139616919 -1.0824940D-08  7.6100101D-15 -2.0049191D-20 -1.8215345D-25  6.0654242D-29  9.1529132D-34
  80   19  -2955.4868  0.0139608692 -1.0824073D-08  7.6069601D-15 -2.0082484D-20 -1.6829719D-25  6.0886832D-29  8.3350681D-34
  80   20  -2954.9284  0.0139600033 -1.0823160D-08  7.6037442D-15 -2.0114680D-20 -1.5365733D-25  6.1108129D-29  7.4713479D-34
  81    0  -2926.7757  0.0139251742 -1.0854927D-08  7.5938840D-15 -7.7064428D-21  4.0606068D-25 -4.5652339D-29 -2.0826684D-33
  81    1  -2926.7478  0.0139251308 -1.0854882D-08  7.5938223D-15 -7.7023874D-21  4.0550888D-25 -4.5681215D-29 -2.0789221D-33
  81    2  -2926.6921  0.0139250439 -1.0854790D-08  7.5936992D-15 -7.6942859D-21  4.0441549D-25 -4.5739577D-29 -2.0719042D-33
  81    3  -2926.6086  0.0139249137 -1.0854654D-08  7.5935146D-15 -7.6821779D-21  4.0276742D-25 -4.5826380D-29 -2.0611334D-33
  81    4  -2926.4972  0.0139247400 -1.0854471D-08  7.5932691D-15 -7.6661114D-21  4.0056493D-25 -4.5941395D-29 -2.0467367D-33
  81    5  -2926.3579  0.0139245229 -1.0854244D-08  7.5929628D-15 -7.6461521D-21  3.9780420D-25 -4.6084036D-29 -2.0287023D-33
  81    6  -2926.1908  0.0139242624 -1.0853970D-08  7.5925964D-15 -7.6223836D-21  3.9447982D-25 -4.6253527D-29 -2.0069890D-33
  81    7  -2925.9959  0.0139239585 -1.0853651D-08  7.5921703D-15 -7.5949061D-21  3.9058642D-25 -4.6448973D-29 -1.9815872D-33
  81    8  -2925.7731  0.0139236112 -1.0853287D-08  7.5916852D-15 -7.5638376D-21  3.8611682D-25 -4.6669286D-29 -1.9524460D-33
  81    9  -2925.5225  0.0139232205 -1.0852877D-08  7.5911419D-15 -7.5293146D-21  3.8106307D-25 -4.6913207D-29 -1.9195098D-33
  81   10  -2925.2440  0.0139227864 -1.0852422D-08  7.5905410D-15 -7.4914904D-21  3.7541747D-25 -4.7179367D-29 -1.8827575D-33
  81   11  -2924.9377  0.0139223089 -1.0851921D-08  7.5898836D-15 -7.4505378D-21  3.6917061D-25 -4.7466179D-29 -1.8421248D-33
  81   12  -2924.6036  0.0139217880 -1.0851374D-08  7.5891705D-15 -7.4066482D-21  3.6231342D-25 -4.7771921D-29 -1.7975767D-33
  81   13  -2924.2417  0.0139212237 -1.0850782D-08  7.5884026D-15 -7.3600327D-21  3.5483559D-25 -4.8094670D-29 -1.7490458D-33
  81   14  -2923.8519  0.0139206161 -1.0850145D-08  7.5875810D-15 -7.3109225D-21  3.4672724D-25 -4.8432342D-29 -1.6964904D-33
  81   15  -2923.4343  0.0139199651 -1.0849462D-08  7.5867068D-15 -7.2595691D-21  3.3797747D-25 -4.8782654D-29 -1.6398395D-33
  81   16  -2922.9888  0.0139192708 -1.0848734D-08  7.5857810D-15 -7.2062437D-21  3.2857634D-25 -4.9143181D-29 -1.5790587D-33
  81   17  -2922.5156  0.0139185331 -1.0847960D-08  7.5848047D-15 -7.1512399D-21  3.1851319D-25 -4.9511275D-29 -1.5140856D-33
  81   18  -2922.0145  0.0139177521 -1.0847141D-08  7.5837790D-15 -7.0948726D-21  3.0777813D-25 -4.9884114D-29 -1.4448781D-33
  81   19  -2921.4857  0.0139169277 -1.0846277D-08  7.5827050D-15 -7.0374778D-21  2.9636137D-25 -5.0258695D-29 -1.3713849D-33
  81   20  -2920.9290  0.0139160601 -1.0845367D-08  7.5815837D-15 -6.9794147D-21  2.8425381D-25 -5.0631800D-29 -1.2935625D-33
  82    0  -2892.9147  0.0138811074 -1.0876009D-08  7.6853986D-15 -1.5736315D-20 -3.4994791D-25  3.5135506D-29  2.1152662D-33
  82    1  -2892.8869  0.0138810639 -1.0875963D-08  7.6852727D-15 -1.5739813D-20 -3.4952698D-25  3.5165159D-29  2.1122419D-33
  82    2  -2892.8314  0.0138809769 -1.0875871D-08  7.6850208D-15 -1.5746797D-20 -3.4868584D-25  3.5224449D-29  2.1062620D-33
  82    3  -2892.7481  0.0138808464 -1.0875732D-08  7.6846428D-15 -1.5757236D-20 -3.4741147D-25  3.5312402D-29  2.0968490D-33
  82    4  -2892.6371  0.0138806724 -1.0875548D-08  7.6841383D-15 -1.5771098D-20 -3.4571369D-25  3.5429477D-29  2.0845356D-33
  82    5  -2892.4982  0.0138804549 -1.0875317D-08  7.6835071D-15 -1.5788331D-20 -3.4358358D-25  3.5574854D-29  2.0690946D-33
  82    6  -2892.3317  0.0138801939 -1.0875041D-08  7.6827488D-15 -1.5808869D-20 -3.4101608D-25  3.5747887D-29  2.0504977D-33
  82    7  -2892.1374  0.0138798894 -1.0874718D-08  7.6818628D-15 -1.5832635D-20 -3.3800490D-25  3.5947768D-29  2.0287001D-33
  82    8  -2891.9153  0.0138795414 -1.0874349D-08  7.6808487D-15 -1.5859536D-20 -3.3454293D-25  3.6173575D-29  2.0036532D-33
  82    9  -2891.6655  0.0138791499 -1.0873935D-08  7.6797057D-15 -1.5889469D-20 -3.3062261D-25  3.6424249D-29  1.9753210D-33
  82   10  -2891.3879  0.0138787150 -1.0873474D-08  7.6784332D-15 -1.5922313D-20 -3.2623528D-25  3.6698587D-29  1.9436479D-33
  82   11  -2891.0826  0.0138782365 -1.0872967D-08  7.6770305D-15 -1.5957931D-20 -3.2137135D-25  3.6995206D-29  1.9085660D-33
  82   12  -2890.7495  0.0138777146 -1.0872414D-08  7.6754967D-15 -1.5996175D-20 -3.1602114D-25  3.7312609D-29  1.8700249D-33
  82   13  -2890.3887  0.0138771493 -1.0871816D-08  7.6738310D-15 -1.6036878D-20 -3.1017418D-25  3.7649138D-29  1.8279611D-33
  82   14  -2890.0001  0.0138765405 -1.0871171D-08  7.6720324D-15 -1.6079859D-20 -3.0381907D-25  3.8002939D-29  1.7822875D-33
  82   15  -2889.5838  0.0138758882 -1.0870481D-08  7.6701001D-15 -1.6124917D-20 -2.9694528D-25  3.8372054D-29  1.7329623D-33
  82   16  -2889.1398  0.0138751926 -1.0869745D-08  7.6680331D-15 -1.6171837D-20 -2.8954084D-25  3.8754297D-29  1.6798941D-33
  82   17  -2888.6681  0.0138744534 -1.0868963D-08  7.6658304D-15 -1.6220384D-20 -2.8159466D-25  3.9147354D-29  1.6230284D-33
  82   18  -2888.1686  0.0138736709 -1.0868135D-08  7.6634911D-15 -1.6270307D-20 -2.7309518D-25  3.9548711D-29  1.5622902D-33
  82   19  -2887.6414  0.0138728450 -1.0867261D-08  7.6610141D-15 -1.6321336D-20 -2.6403150D-25  3.9955697D-29  1.4976202D-33
  82   20  -2887.0865  0.0138719756 -1.0866342D-08  7.6583985D-15 -1.6373180D-20 -2.5439261D-25  4.0365432D-29  1.4289445D-33
  83    0  -2859.2107  0.0138369069 -1.0897301D-08  7.6621556D-15 -9.7575422D-21  2.4589272D-25 -3.7787950D-29 -2.2434475D-33
  83    1  -2859.1830  0.0138368633 -1.0897255D-08  7.6620776D-15 -9.7550880D-21  2.4543491D-25 -3.7819054D-29 -2.2402925D-33
  83    2  -2859.1277  0.0138367761 -1.0897163D-08  7.6619215D-15 -9.7501858D-21  2.4453075D-25 -3.7881991D-29 -2.2345296D-33
  83    3  -2859.0447  0.0138366453 -1.0897025D-08  7.6616876D-15 -9.7428703D-21  2.4316542D-25 -3.7975656D-29 -2.2255889D-33
  83    4  -2858.9340  0.0138364710 -1.0896842D-08  7.6613760D-15 -9.7331799D-21  2.4133952D-25 -3.8099957D-29 -2.2136219D-33
  83    5  -2858.7956  0.0138362530 -1.0896612D-08  7.6609869D-15 -9.7211705D-21  2.3904870D-25 -3.8254372D-29 -2.1985980D-33
  83    6  -2858.6296  0.0138359915 -1.0896336D-08  7.6605206D-15 -9.7069103D-21  2.3628778D-25 -3.8438297D-29 -2.1804929D-33
  83    7  -2858.4359  0.0138356864 -1.0896014D-08  7.6599775D-15 -9.6904834D-21  2.3304995D-25 -3.8650939D-29 -2.1592462D-33
  83    8  -2858.2145  0.0138353378 -1.0895647D-08  7.6593579D-15 -9.6719879D-21  2.2932781D-25 -3.8891409D-29 -2.1348072D-33
  83    9  -2857.9655  0.0138349455 -1.0895233D-08  7.6586623D-15 -9.6515384D-21  2.2511285D-25 -3.9158636D-29 -2.1071115D-33
  83   10  -2857.6888  0.0138345097 -1.0894773D-08  7.6578910D-15 -9.6292623D-21  2.2039628D-25 -3.9451474D-29 -2.0761079D-33
  83   11  -2857.3844  0.0138340304 -1.0894268D-08  7.6570447D-15 -9.6053061D-21  2.1516768D-25 -3.9768546D-29 -2.0417091D-33
  83   12  -2857.0524  0.0138335075 -1.0893717D-08  7.6561238D-15 -9.5798304D-21  2.0941639D-25 -4.0108376D-29 -2.0038369D-33
  83   13  -2856.6928  0.0138329410 -1.0893120D-08  7.6551289D-15 -9.5530142D-21  2.0313112D-25 -4.0469310D-29 -1.9624123D-33
  83   14  -2856.3054  0.0138323310 -1.0892477D-08  7.6540606D-15 -9.5250531D-21  1.9630027D-25 -4.0849539D-29 -1.9173538D-33
  83   15  -2855.8905  0.0138316775 -1.0891788D-08  7.6529193D-15 -9.4961615D-21  1.8891118D-25 -4.1247062D-29 -1.8685545D-33
  83   16  -2855.4479  0.0138309804 -1.0891053D-08  7.6517057D-15 -9.4665713D-21  1.8095184D-25 -4.1659739D-29 -1.8159391D-33
  83   17  -2854.9776  0.0138302399 -1.0890273D-08  7.6504203D-15 -9.4365340D-21  1.7240967D-25 -4.2085230D-29 -1.7594135D-33
  83   18  -2854.4798  0.0138294558 -1.0889447D-08  7.6490637D-15 -9.4063215D-21  1.6327147D-25 -4.2520978D-29 -1.6988560D-33
  83   19  -2853.9543  0.0138286282 -1.0888575D-08  7.6476362D-15 -9.3762238D-21  1.5352589D-25 -4.2964308D-29 -1.6342151D-33
  83   20  -2853.4011  0.0138277572 -1.0887657D-08  7.6461384D-15 -9.3465530D-21  1.4316025D-25 -4.3412280D-29 -1.5653685D-33
  84    0  -2825.6640  0.0137925698 -1.0918033D-08  7.6831417D-15 -2.0346172D-20 -4.4221094D-25  4.4103381D-29  3.0620926D-33
  84    1  -2825.6364  0.0137925261 -1.0917987D-08  7.6829789D-15 -2.0350592D-20 -4.4168246D-25  4.4146299D-29  3.0589998D-33
  84    2  -2825.5813  0.0137924388 -1.0917894D-08  7.6826532D-15 -2.0359417D-20 -4.4062584D-25  4.4232124D-29  3.0528836D-33
  84    3  -2825.4985  0.0137923078 -1.0917756D-08  7.6821644D-15 -2.0372609D-20 -4.3902602D-25  4.4359785D-29  3.0431972D-33
  84    4  -2825.3882  0.0137921331 -1.0917572D-08  7.6815122D-15 -2.0390128D-20 -4.3689272D-25  4.4529854D-29  3.0305373D-33
  84    5  -2825.2502  0.0137919148 -1.0917341D-08  7.6806962D-15 -2.0411905D-20 -4.3421463D-25  4.4741437D-29  3.0146326D-33
  84    6  -2825.0847  0.0137916527 -1.0917065D-08  7.6797158D-15 -2.0437862D-20 -4.3098409D-25  4.4993859D-29  2.9954258D-33
  84    7  -2824.8917  0.0137913471 -1.0916742D-08  7.6785704D-15 -2.0467898D-20 -4.2719234D-25  4.5286307D-29  2.9728610D-33
  84    8  -2824.6710  0.0137909977 -1.0916374D-08  7.6772594D-15 -2.0501899D-20 -4.2282893D-25  4.5617814D-29  2.9468633D-33
  84    9  -2824.4228  0.0137906048 -1.0915959D-08  7.6757819D-15 -2.0539731D-20 -4.1788204D-25  4.5987256D-29  2.9173432D-33
  84   10  -2824.1470  0.0137901681 -1.0915499D-08  7.6741370D-15 -2.0581242D-20 -4.1233910D-25  4.6393367D-29  2.8842224D-33
  84   11  -2823.8436  0.0137896879 -1.0914992D-08  7.6723239D-15 -2.0626262D-20 -4.0618641D-25  4.6834728D-29  2.8474166D-33
  84   12  -2823.5126  0.0137891640 -1.0914440D-08  7.6703415D-15 -2.0674599D-20 -3.9940791D-25  4.7309686D-29  2.8067820D-33
  84   13  -2823.1541  0.0137885964 -1.0913842D-08  7.6681886D-15 -2.0726040D-20 -3.9198784D-25  4.7816464D-29  2.7622182D-33
  84   14  -2822.7681  0.0137879853 -1.0913198D-08  7.6658643D-15 -2.0780354D-20 -3.8390962D-25  4.8353113D-29  2.7136203D-33
  84   15  -2822.3544  0.0137873305 -1.0912508D-08  7.6633672D-15 -2.0837285D-20 -3.7515499D-25  4.8917439D-29  2.6608410D-33
  84   16  -2821.9132  0.0137866321 -1.0911772D-08  7.6606962D-15 -2.0896555D-20 -3.6570584D-25  4.9507079D-29  2.6037534D-33
  84   17  -2821.4445  0.0137858901 -1.0910991D-08  7.6578501D-15 -2.0957864D-20 -3.5554398D-25  5.0119484D-29  2.5422488D-33
  84   18  -2820.9482  0.0137851046 -1.0910164D-08  7.6548276D-15 -2.1020883D-20 -3.4464952D-25  5.0751817D-29  2.4761544D-33
  84   19  -2820.4244  0.0137842754 -1.0909292D-08  7.6516275D-15 -2.1085262D-20 -3.3300378D-25  5.1401080D-29  2.4053492D-33
  84   20  -2819.8731  0.0137834027 -1.0908374D-08  7.6482486D-15 -2.1150624D-20 -3.2058746D-25  5.2064004D-29  2.3296830D-33
  85    0  -2792.2748  0.0137480943 -1.0940277D-08  7.5754010D-15 -1.0101050D-20  6.3428913D-25 -4.2414834D-29 -4.0724794D-33
  85    1  -2792.2473  0.0137480505 -1.0940232D-08  7.5753202D-15 -1.0094713D-20  6.3377536D-25 -4.2471514D-29 -4.0691529D-33
  85    2  -2792.1923  0.0137479630 -1.0940141D-08  7.5751588D-15 -1.0082045D-20  6.3275902D-25 -4.2585674D-29 -4.0630915D-33
  85    3  -2792.1098  0.0137478317 -1.0940005D-08  7.5749171D-15 -1.0063085D-20  6.3122300D-25 -4.2756130D-29 -4.0536758D-33
  85    4  -2791.9998  0.0137476567 -1.0939823D-08  7.5745954D-15 -1.0037877D-20  6.2916536D-25 -4.2982789D-29 -4.0410547D-33
  85    5  -2791.8623  0.0137474379 -1.0939596D-08  7.5741946D-15 -1.0006484D-20  6.2657750D-25 -4.3265087D-29 -4.0251581D-33
  85    6  -2791.6974  0.0137471754 -1.0939323D-08  7.5737151D-15 -9.9689826D-21  6.2345047D-25 -4.3602403D-29 -4.0059663D-33
  85    7  -2791.5049  0.0137468691 -1.0939005D-08  7.5731581D-15 -9.9254697D-21  6.1977119D-25 -4.3993874D-29 -3.9833590D-33
  85    8  -2791.2849  0.0137465190 -1.0938641D-08  7.5725245D-15 -9.8760574D-21  6.1552651D-25 -4.4438555D-29 -3.9572766D-33
  85    9  -2791.0375  0.0137461252 -1.0938232D-08  7.5718154D-15 -9.8208768D-21  6.1070042D-25 -4.4935311D-29 -3.9276057D-33
  85   10  -2790.7626  0.0137456877 -1.0937778D-08  7.5710321D-15 -9.7600773D-21  6.0527508D-25 -4.5482839D-29 -3.8942176D-33
  85   11  -2790.4602  0.0137452065 -1.0937278D-08  7.5701762D-15 -9.6938289D-21  5.9923172D-25 -4.6079682D-29 -3.8570052D-33
  85   12  -2790.1303  0.0137446815 -1.0936733D-08  7.5692490D-15 -9.6223213D-21  5.9254950D-25 -4.6724197D-29 -3.8158275D-33
  85   13  -2789.7730  0.0137441128 -1.0936143D-08  7.5682523D-15 -9.5457658D-21  5.8520662D-25 -4.7414576D-29 -3.7705570D-33
  85   14  -2789.3881  0.0137435004 -1.0935507D-08  7.5671877D-15 -9.4643972D-21  5.7717911D-25 -4.8148767D-29 -3.7210260D-33
  85   15  -2788.9758  0.0137428443 -1.0934826D-08  7.5660572D-15 -9.3784740D-21  5.6844210D-25 -4.8924527D-29 -3.6670684D-33
  85   16  -2788.5361  0.0137421445 -1.0934100D-08  7.5648625D-15 -9.2882786D-21  5.5897014D-25 -4.9739423D-29 -3.6085353D-33
  85   17  -2788.0689  0.0137414010 -1.0933329D-08  7.5636057D-15 -9.1941210D-21  5.4873618D-25 -5.0590751D-29 -3.5452424D-33
  85   18  -2787.5742  0.0137406138 -1.0932512D-08  7.5622888D-15 -9.0963375D-21  5.3771277D-25 -5.1475593D-29 -3.4770161D-33
  85   19  -2787.0521  0.0137397830 -1.0931650D-08  7.5609139D-15 -8.9952940D-21  5.2587119D-25 -5.2390743D-29 -3.4036489D-33
  85   20  -2786.5025  0.0137389085 -1.0930743D-08  7.5594830D-15 -8.8913843D-21  5.1318399D-25 -5.3332808D-29 -3.3249993D-33
  86    0  -2759.0432  0.0137034675 -1.0962137D-08  7.6449756D-15 -1.8975280D-20 -7.4558787D-25  2.9581385D-29  4.3916989D-33
  86    1  -2759.0158  0.0137034236 -1.0962091D-08  7.6448237D-15 -1.8982734D-20 -7.4523360D-25  2.9642931D-29  4.3892747D-33
  86    2  -2758.9610  0.0137033359 -1.0961999D-08  7.6445199D-15 -1.8997634D-20 -7.4452456D-25  2.9766023D-29  4.3844869D-33
  86    3  -2758.8787  0.0137032044 -1.0961862D-08  7.6440637D-15 -1.9019950D-20 -7.4344430D-25  2.9949638D-29  4.3767634D-33
  86    4  -2758.7691  0.0137030290 -1.0961678D-08  7.6434546D-15 -1.9049659D-20 -7.4200109D-25  3.0194465D-29  4.3667382D-33
  86    5  -2758.6321  0.0137028098 -1.0961449D-08  7.6426918D-15 -1.9086714D-20 -7.4018030D-25  3.0499701D-29  4.3540956D-33
  86    6  -2758.4676  0.0137025467 -1.0961174D-08  7.6417746D-15 -1.9131059D-20 -7.3797111D-25  3.0864797D-29  4.3387712D-33
  86    7  -2758.2758  0.0137022398 -1.0960853D-08  7.6407018D-15 -1.9182626D-20 -7.3536062D-25  3.1289116D-29  4.3206922D-33
  86    8  -2758.0566  0.0137018890 -1.0960486D-08  7.6394723D-15 -1.9241334D-20 -7.3233372D-25  3.1771862D-29  4.2997647D-33
  86    9  -2757.8100  0.0137014945 -1.0960074D-08  7.6380845D-15 -1.9307088D-20 -7.2887299D-25  3.2312125D-29  4.2758754D-33
  86   10  -2757.5359  0.0137010561 -1.0959616D-08  7.6365370D-15 -1.9379781D-20 -7.2496002D-25  3.2908882D-29  4.2489349D-33
  86   11  -2757.2345  0.0137005739 -1.0959112D-08  7.6348281D-15 -1.9459286D-20 -7.2057302D-25  3.3560897D-29  4.2187835D-33
  86   12  -2756.9057  0.0137000478 -1.0958562D-08  7.6329559D-15 -1.9545462D-20 -7.1568921D-25  3.4266845D-29  4.1852849D-33
  86   13  -2756.5495  0.0136994780 -1.0957967D-08  7.6309183D-15 -1.9638152D-20 -7.1028422D-25  3.5025204D-29  4.1483003D-33
  86   14  -2756.1659  0.0136988644 -1.0957326D-08  7.6287133D-15 -1.9737177D-20 -7.0433198D-25  3.5834311D-29  4.1076759D-33
  86   15  -2755.7550  0.0136982070 -1.0956639D-08  7.6263385D-15 -1.9842339D-20 -6.9780437D-25  3.6692269D-29  4.0632290D-33
  86   16  -2755.3166  0.0136975058 -1.0955907D-08  7.6237916D-15 -1.9953419D-20 -6.9067263D-25  3.7597033D-29  4.0148032D-33
  86   17  -2754.8509  0.0136967608 -1.0955130D-08  7.6210700D-15 -2.0070176D-20 -6.8290560D-25  3.8546312D-29  3.9621859D-33
  86   18  -2754.3579  0.0136959720 -1.0954307D-08  7.6181710D-15 -2.0192344D-20 -6.7447249D-25  3.9537640D-29  3.9052203D-33
  86   19  -2753.8374  0.0136951396 -1.0953439D-08  7.6150921D-15 -2.0319629D-20 -6.6533979D-25  4.0568258D-29  3.8436741D-33
  86   20  -2753.2897  0.0136942633 -1.0952525D-08  7.6118304D-15 -2.0451715D-20 -6.5547515D-25  4.1635250D-29  3.7773894D-33
  87    0  -2725.9695  0.0136586920 -1.0985250D-08  7.4771584D-15 -1.6246358D-20  6.4342085D-25 -8.8501687D-30 -3.9779240D-33
  87    1  -2725.9422  0.0136586480 -1.0985206D-08  7.4770285D-15 -1.6239927D-20  6.4330956D-25 -8.9055318D-30 -3.9766847D-33
  87    2  -2725.8876  0.0136585602 -1.0985116D-08  7.4767687D-15 -1.6227060D-20  6.4309923D-25 -9.0171769D-30 -3.9748568D-33
  87    3  -2725.8056  0.0136584283 -1.0984981D-08  7.4763795D-15 -1.6207772D-20  6.4277150D-25 -9.1840498D-30 -3.9717474D-33
  87    4  -2725.6964  0.0136582526 -1.0984802D-08  7.4758613D-15 -1.6182070D-20  6.4232543D-25 -9.4063553D-30 -3.9675554D-33
  87    5  -2725.5598  0.0136580329 -1.0984578D-08  7.4752146D-15 -1.6149968D-20  6.4175264D-25 -9.6838940D-30 -3.9622140D-33
  87    6  -2725.3959  0.0136577693 -1.0984308D-08  7.4744403D-15 -1.6111484D-20  6.4104342D-25 -1.0016445D-29 -3.9556734D-33
  87    7  -2725.2047  0.0136574617 -1.0983995D-08  7.4735394D-15 -1.6066641D-20  6.4018570D-25 -1.0403717D-29 -3.9478531D-33
  87    8  -2724.9862  0.0136571102 -1.0983636D-08  7.4725127D-15 -1.6015467D-20  6.3916556D-25 -1.0845361D-29 -3.9386682D-33
  87    9  -2724.7403  0.0136567148 -1.0983232D-08  7.4713617D-15 -1.5957995D-20  6.3796736D-25 -1.1340959D-29 -3.9280252D-33
  87   10  -2724.4672  0.0136562755 -1.0982784D-08  7.4700876D-15 -1.5894268D-20  6.3657359D-25 -1.1890039D-29 -3.9158255D-33
  87   11  -2724.1668  0.0136557923 -1.0982291D-08  7.4686920D-15 -1.5824333D-20  6.3496399D-25 -1.2491996D-29 -3.9019198D-33
  87   12  -2723.8390  0.0136552651 -1.0981753D-08  7.4671765D-15 -1.5748247D-20  6.3311818D-25 -1.3146220D-29 -3.8862175D-33
  87   13  -2723.4840  0.0136546941 -1.0981171D-08  7.4655430D-15 -1.5666077D-20  6.3101196D-25 -1.3851901D-29 -3.8685340D-33
  87   14  -2723.1017  0.0136540792 -1.0980544D-08  7.4637933D-15 -1.5577901D-20  6.2862133D-25 -1.4608218D-29 -3.8487564D-33
  87   15  -2722.6921  0.0136534203 -1.0979872D-08  7.4619296D-15 -1.5483809D-20  6.2591919D-25 -1.5414158D-29 -3.8266987D-33
  87   16  -2722.2552  0.0136527177 -1.0979156D-08  7.4599541D-15 -1.5383902D-20  6.2287737D-25 -1.6268615D-29 -3.8021899D-33
  87   17  -2721.7910  0.0136519711 -1.0978395D-08  7.4578691D-15 -1.5278301D-20  6.1946632D-25 -1.7170331D-29 -3.7750536D-33
  87   18  -2721.2995  0.0136511807 -1.0977590D-08  7.4556770D-15 -1.5167136D-20  6.1565509D-25 -1.8117912D-29 -3.7451130D-33
  87   19  -2720.7808  0.0136503464 -1.0976740D-08  7.4533805D-15 -1.5050561D-20  6.1141085D-25 -1.9109768D-29 -3.7121517D-33
  87   20  -2720.2348  0.0136494683 -1.0975846D-08  7.4509821D-15 -1.4928746D-20  6.0670034D-25 -2.0144160D-29 -3.6759858D-33
  88    0  -2693.0541  0.0136137479 -1.1009359D-08  7.4983428D-15 -1.5444698D-20 -5.4373844D-25 -8.1729361D-30  3.9290291D-33
  88    1  -2693.0268  0.0136137039 -1.1009314D-08  7.4982192D-15 -1.5450136D-20 -5.4383734D-25 -8.1178508D-30  3.9297993D-33
  88    2  -2692.9724  0.0136136158 -1.1009224D-08  7.4979720D-15 -1.5461017D-20 -5.4403448D-25 -8.0075482D-30  3.9313895D-33
  88    3  -2692.8907  0.0136134837 -1.1009089D-08  7.4976007D-15 -1.5477345D-20 -5.4432560D-25 -7.8419942D-30  3.9337589D-33
  88    4  -2692.7818  0.0136133076 -1.1008909D-08  7.4971051D-15 -1.5499120D-20 -5.4468616D-25 -7.6223844D-30  3.9359984D-33
  88    5  -2692.6457  0.0136130874 -1.1008684D-08  7.4964846D-15 -1.5526365D-20 -5.4513528D-25 -7.3467474D-30  3.9393191D-33
  88    6  -2692.4823  0.0136128232 -1.1008414D-08  7.4957385D-15 -1.5559089D-20 -5.4565232D-25 -7.0156826D-30  3.9431545D-33
  88    7  -2692.2917  0.0136125150 -1.1008100D-08  7.4948661D-15 -1.5597305D-20 -5.4622534D-25 -6.6290432D-30  3.9474256D-33
  88    8  -2692.0739  0.0136121627 -1.1007740D-08  7.4938665D-15 -1.5641028D-20 -5.4684056D-25 -6.1866737D-30  3.9520422D-33
  88    9  -2691.8289  0.0136117664 -1.1007335D-08  7.4927386D-15 -1.5690273D-20 -5.4748183D-25 -5.6884017D-30  3.9568944D-33
  88   10  -2691.5567  0.0136113261 -1.1006886D-08  7.4914812D-15 -1.5745054D-20 -5.4813133D-25 -5.1340797D-30  3.9618655D-33
  88   11  -2691.2573  0.0136108419 -1.1006391D-08  7.4900930D-15 -1.5805384D-20 -5.4876861D-25 -4.5235736D-30  3.9668041D-33
  88   12  -2690.9306  0.0136103136 -1.1005852D-08  7.4885725D-15 -1.5871274D-20 -5.4937199D-25 -3.8567378D-30  3.9715767D-33
  88   13  -2690.5767  0.0136097413 -1.1005268D-08  7.4869181D-15 -1.5942729D-20 -5.4991718D-25 -3.1334964D-30  3.9760158D-33
  88   14  -2690.1957  0.0136091250 -1.1004639D-08  7.4851282D-15 -1.6019751D-20 -5.5037822D-25 -2.3537968D-30  3.9799491D-33
  88   15  -2689.7874  0.0136084647 -1.1003966D-08  7.4832009D-15 -1.6102336D-20 -5.5072668D-25 -1.5176494D-30  3.9831795D-33
  88   16  -2689.3520  0.0136077605 -1.1003247D-08  7.4811342D-15 -1.6190471D-20 -5.5093236D-25 -6.2513868D-31  3.9855005D-33
  88   17  -2688.8893  0.0136070123 -1.1002484D-08  7.4789259D-15 -1.6284134D-20 -5.5096317D-25  3.2357875D-31  3.9866986D-33
  88   18  -2688.3995  0.0136062202 -1.1001677D-08  7.4765739D-15 -1.6383295D-20 -5.5078473D-25  1.3282398D-30  3.9865353D-33
  88   19  -2687.8824  0.0136053841 -1.1000825D-08  7.4740756D-15 -1.6487908D-20 -5.5036093D-25  2.3884563D-30  3.9847655D-33
  88   20  -2687.3382  0.0136045040 -1.0999928D-08  7.4714288D-15 -1.6597914D-20 -5.4965390D-25  3.5037231D-30  3.9811332D-33
  89    0  -2660.2972  0.0135686324 -1.1034196D-08  7.3623736D-15 -1.7415600D-20  6.8898023D-25  1.4912243D-29 -5.0349358D-33
  89    1  -2660.2700  0.0135685883 -1.1034152D-08  7.3622343D-15 -1.7408712D-20  6.8915409D-25  1.4842061D-29 -5.0364339D-33
  89    2  -2660.2158  0.0135685000 -1.1034064D-08  7.3619558D-15 -1.7394923D-20  6.8951307D-25  1.4700678D-29 -5.0400731D-33
  89    3  -2660.1344  0.0135683676 -1.1033931D-08  7.3615386D-15 -1.7374229D-20  6.9003865D-25  1.4488879D-29 -5.0451702D-33
  89    4  -2660.0258  0.0135681911 -1.1033755D-08  7.3609831D-15 -1.7346614D-20  6.9072729D-25  1.4206167D-29 -5.0518691D-33
  89    5  -2659.8901  0.0135679704 -1.1033534D-08  7.3602899D-15 -1.7312056D-20  6.9156892D-25  1.3852246D-29 -5.0601006D-33
  89    6  -2659.7273  0.0135677056 -1.1033269D-08  7.3594599D-15 -1.7270533D-20  6.9255103D-25  1.3426790D-29 -5.0697821D-33
  89    7  -2659.5374  0.0135673967 -1.1032960D-08  7.3584941D-15 -1.7222015D-20  6.9365787D-25  1.2929415D-29 -5.0807876D-33
  89    8  -2659.3203  0.0135670436 -1.1032607D-08  7.3573937D-15 -1.7166473D-20  6.9487173D-25  1.2359679D-29 -5.0929953D-33
  89    9  -2659.0761  0.0135666465 -1.1032209D-08  7.3561600D-15 -1.7103876D-20  6.9617171D-25  1.1717135D-29 -5.1062445D-33
  89   10  -2658.8048  0.0135662052 -1.1031768D-08  7.3547944D-15 -1.7034190D-20  6.9753496D-25  1.1001252D-29 -5.1203859D-33
  89   11  -2658.5063  0.0135657198 -1.1031283D-08  7.3532988D-15 -1.6957383D-20  6.9893509D-25  1.0211559D-29 -5.1352112D-33
  89   12  -2658.1807  0.0135651903 -1.1030753D-08  7.3516749D-15 -1.6873425D-20  7.0034313D-25  9.3475554D-30 -5.1504985D-33
  89   13  -2657.8281  0.0135646167 -1.1030180D-08  7.3499248D-15 -1.6782289D-20  7.0172807D-25  8.4087340D-30 -5.1660384D-33
  89   14  -2657.4483  0.0135639991 -1.1029563D-08  7.3480507D-15 -1.6683952D-20  7.0305527D-25  7.3946627D-30 -5.1815598D-33
  89   15  -2657.0413  0.0135633373 -1.1028901D-08  7.3460550D-15 -1.6578399D-20  7.0428845D-25  6.3048920D-30 -5.1968228D-33
  89   16  -2656.6073  0.0135626315 -1.1028196D-08  7.3439401D-15 -1.6465622D-20  7.0538704D-25  5.1391266D-30 -5.2114987D-33
  89   17  -2656.1462  0.0135618816 -1.1027447D-08  7.3417090D-15 -1.6345624D-20  7.0630845D-25  3.8971162D-30 -5.2252745D-33
  89   18  -2655.6580  0.0135610876 -1.1026655D-08  7.3393644D-15 -1.6218421D-20  7.0700800D-25  2.5787031D-30 -5.2378406D-33
  89   19  -2655.1427  0.0135602496 -1.1025818D-08  7.3369094D-15 -1.6084043D-20  7.0743664D-25  1.1839259D-30 -5.2488023D-33
  89   20  -2654.6003  0.0135593676 -1.1024938D-08  7.3343472D-15 -1.5942539D-20  7.0754471D-25 -2.8709020D-31 -5.2578305D-33
  90    0  -2627.6992  0.0135233303 -1.1059976D-08  7.3993198D-15 -1.6018011D-20 -8.7044553D-25 -1.2159779D-29  6.5879846D-33
  90    1  -2627.6721  0.0135232861 -1.1059931D-08  7.3991916D-15 -1.6026716D-20 -8.7059143D-25 -1.2067488D-29  6.5894964D-33
  90    2  -2627.6181  0.0135231976 -1.1059842D-08  7.3989351D-15 -1.6044132D-20 -8.7088177D-25 -1.1882751D-29  6.5925788D-33
  90    3  -2627.5369  0.0135230649 -1.1059709D-08  7.3985497D-15 -1.6070267D-20 -8.7130889D-25 -1.1605473D-29  6.5971406D-33
  90    4  -2627.4287  0.0135228879 -1.1059532D-08  7.3980349D-15 -1.6105127D-20 -8.7184947D-25 -1.1236436D-29  6.6024597D-33
  90    5  -2627.2935  0.0135226667 -1.1059310D-08  7.3973898D-15 -1.6148736D-20 -8.7250952D-25 -1.0774033D-29  6.6093703D-33
  90    6  -2627.1312  0.0135224013 -1.1059043D-08  7.3966134D-15 -1.6201109D-20 -8.7326533D-25 -1.0218502D-29  6.6174047D-33
  90    7  -2626.9419  0.0135220917 -1.1058733D-08  7.3957044D-15 -1.6262267D-20 -8.7409615D-25 -9.5695649D-30  6.6263829D-33
  90    8  -2626.7256  0.0135217378 -1.1058378D-08  7.3946614D-15 -1.6332231D-20 -8.7497960D-25 -8.8268369D-30  6.6361722D-33
  90    9  -2626.4822  0.0135213397 -1.1057979D-08  7.3934826D-15 -1.6411020D-20 -8.7588756D-25 -7.9900321D-30  6.6465158D-33
  90   10  -2626.2118  0.0135208974 -1.1057535D-08  7.3921663D-15 -1.6498655D-20 -8.7679046D-25 -7.0587595D-30  6.6572172D-33
  90   11  -2625.9143  0.0135204109 -1.1057047D-08  7.3907101D-15 -1.6595151D-20 -8.7765464D-25 -6.0327002D-30  6.6680235D-33
  90   12  -2625.5898  0.0135198802 -1.1056515D-08  7.3891119D-15 -1.6700518D-20 -8.7844252D-25 -4.9115712D-30  6.6786373D-33
  90   13  -2625.2383  0.0135193052 -1.1055939D-08  7.3873692D-15 -1.6814761D-20 -8.7911395D-25 -3.6951101D-30  6.6887707D-33
  90   14  -2624.8598  0.0135186861 -1.1055318D-08  7.3854790D-15 -1.6937876D-20 -8.7962451D-25 -2.3831727D-30  6.6980766D-33
  90   15  -2624.4542  0.0135180228 -1.1054654D-08  7.3834385D-15 -1.7069845D-20 -8.7992672D-25 -9.7569133D-31  6.7061990D-33
  90   16  -2624.0217  0.0135173153 -1.1053945D-08  7.3812446D-15 -1.7210641D-20 -8.7996995D-25  5.2727276D-31  6.7127658D-33
  90   17  -2623.5621  0.0135165637 -1.1053192D-08  7.3788938D-15 -1.7360217D-20 -8.7969948D-25  2.1255124D-30  6.7173531D-33
  90   18  -2623.0755  0.0135157679 -1.1052395D-08  7.3763825D-15 -1.7518511D-20 -8.7905746D-25  3.8186118D-30  6.7195167D-33
  90   19  -2622.5619  0.0135149279 -1.1051555D-08  7.3737070D-15 -1.7685436D-20 -8.7798291D-25  5.6059683D-30  6.7187990D-33
  90   20  -2622.0213  0.0135140439 -1.1050670D-08  7.3708633D-15 -1.7860883D-20 -8.7641197D-25  7.4867531D-30  6.7147284D-33
  91    0  -2595.2605  0.0134778397 -1.1086674D-08  7.2126289D-15 -1.7117887D-20  1.0116263D-24  7.4542712D-30 -7.1004700D-33
  91    1  -2595.2336  0.0134777953 -1.1086631D-08  7.2124920D-15 -1.7107773D-20  1.0117106D-24  7.3551790D-30 -7.1006496D-33
  91    2  -2595.1797  0.0134777066 -1.1086544D-08  7.2122184D-15 -1.7087535D-20  1.0118894D-24  7.1560194D-30 -7.1016661D-33
  91    3  -2595.0988  0.0134775736 -1.1086415D-08  7.2118087D-15 -1.7057174D-20  1.0121416D-24  6.8577295D-30 -7.1027793D-33
  91    4  -2594.9910  0.0134773962 -1.1086241D-08  7.2112635D-15 -1.7016682D-20  1.0124612D-24  6.4599353D-30 -7.1041380D-33
  91    5  -2594.8562  0.0134771745 -1.1086025D-08  7.2105838D-15 -1.6966050D-20  1.0128339D-24  5.9625945D-30 -7.1056349D-33
  91    6  -2594.6945  0.0134769084 -1.1085766D-08  7.2097709D-15 -1.6905267D-20  1.0132417D-24  5.3656578D-30 -7.1071401D-33
  91    7  -2594.5058  0.0134765980 -1.1085463D-08  7.2088262D-15 -1.6834325D-20  1.0136630D-24  4.6690935D-30 -7.1084845D-33
  91    8  -2594.2902  0.0134762433 -1.1085117D-08  7.2077514D-15 -1.6753215D-20  1.0140731D-24  3.8728772D-30 -7.1094984D-33
  91    9  -2594.0476  0.0134758442 -1.1084728D-08  7.2065485D-15 -1.6661931D-20  1.0144429D-24  2.9770546D-30 -7.1099445D-33
  91   10  -2593.7781  0.0134754009 -1.1084295D-08  7.2052196D-15 -1.6560471D-20  1.0147403D-24  1.9816787D-30 -7.1096009D-33
  91   11  -2593.4816  0.0134749132 -1.1083820D-08  7.2037672D-15 -1.6448838D-20  1.0149293D-24  8.8690374D-31 -7.1081864D-33
  91   12  -2593.1583  0.0134743811 -1.1083301D-08  7.2021939D-15 -1.6327042D-20  1.0149712D-24 -3.0706481D-31 -7.1054346D-33
  91   13  -2592.8079  0.0134738048 -1.1082739D-08  7.2005028D-15 -1.6195103D-20  1.0148224D-24 -1.5998750D-30 -7.1010059D-33
  91   14  -2592.4307  0.0134731842 -1.1082135D-08  7.1986969D-15 -1.6053053D-20  1.0144367D-24 -2.9910639D-30 -7.0945550D-33
  91   15  -2592.0265  0.0134725193 -1.1081487D-08  7.1967796D-15 -1.5900934D-20  1.0137642D-24 -4.4800404D-30 -7.0857233D-33
  91   16  -2591.5954  0.0134718101 -1.1080796D-08  7.1947547D-15 -1.5738809D-20  1.0127514D-24 -6.0659753D-30 -7.0740980D-33
  91   17  -2591.1373  0.0134710566 -1.1080062D-08  7.1926259D-15 -1.5566756D-20  1.0113425D-24 -7.7479103D-30 -7.0592933D-33
  91   18  -2590.6524  0.0134702589 -1.1079286D-08  7.1903974D-15 -1.5384876D-20  1.0094769D-24 -9.5245989D-30 -7.0408411D-33
  91   19  -2590.1406  0.0134694169 -1.1078466D-08  7.1880735D-15 -1.5193295D-20  1.0070917D-24 -1.1394527D-29 -7.0182782D-33
  91   20  -2589.6018  0.0134685307 -1.1077604D-08  7.1856586D-15 -1.4992166D-20  1.0041216D-24 -1.3355950D-29 -6.9911425D-33
  92    0  -2562.9816  0.0134321416 -1.1114329D-08  7.2832488D-15 -1.4196897D-20 -7.6150061D-25 -6.9755059D-30  5.5607115D-33
  92    1  -2562.9548  0.0134320972 -1.1114285D-08  7.2831352D-15 -1.4204513D-20 -7.6158423D-25 -6.8976338D-30  5.5605411D-33
  92    2  -2562.9010  0.0134320082 -1.1114198D-08  7.2829078D-15 -1.4219747D-20 -7.6174903D-25 -6.7418714D-30  5.5602006D-33
  92    3  -2562.8204  0.0134318749 -1.1114067D-08  7.2825662D-15 -1.4242604D-20 -7.6198930D-25 -6.5082317D-30  5.5596436D-33
  92    4  -2562.7130  0.0134316971 -1.1113892D-08  7.2821100D-15 -1.4273090D-20 -7.6229661D-25 -6.1967625D-30  5.5588101D-33
  92    5  -2562.5787  0.0134314748 -1.1113674D-08  7.2815383D-15 -1.4311215D-20 -7.6266033D-25 -5.8074540D-30  5.5576522D-33
  92    6  -2562.4175  0.0134312081 -1.1113412D-08  7.2808503D-15 -1.4356988D-20 -7.6306476D-25 -5.3405006D-30  5.5559819D-33
  92    7  -2562.2295  0.0134308969 -1.1113106D-08  7.2800448D-15 -1.4410412D-20 -7.6347822D-25 -4.7970680D-30  5.5529381D-33
  92    8  -2562.0146  0.0134305413 -1.1112756D-08  7.2791205D-15 -1.4471507D-20 -7.6390889D-25 -4.1753135D-30  5.5497692D-33
  92    9  -2561.7728  0.0134301412 -1.1112363D-08  7.2780761D-15 -1.4540278D-20 -7.6432218D-25 -3.4762905D-30  5.5457045D-33
  92   10  -2561.5042  0.0134296967 -1.1111927D-08  7.2769098D-15 -1.4616730D-20 -7.6469273D-25 -2.7002416D-30  5.5405606D-33
  92   11  -2561.2088  0.0134292078 -1.1111447D-08  7.2756199D-15 -1.4700864D-20 -7.6499288D-25 -1.8474846D-30  5.5341487D-33
  92   12  -2560.8865  0.0134286745 -1.1110923D-08  7.2742042D-15 -1.4792676D-20 -7.6519218D-25 -9.1838968D-31  5.5262621D-33
  92   13  -2560.5373  0.0134280967 -1.1110355D-08  7.2726606D-15 -1.4892160D-20 -7.6526451D-25  8.7059279D-32  5.5170259D-33
  92   14  -2560.1614  0.0134274746 -1.1109745D-08  7.2709867D-15 -1.4999289D-20 -7.6515376D-25  1.1668312D-30  5.5051877D-33
  92   15  -2559.7586  0.0134268080 -1.1109090D-08  7.2691799D-15 -1.5114041D-20 -7.6484033D-25  2.3214984D-30  5.4914158D-33
  92   16  -2559.3289  0.0134260970 -1.1108393D-08  7.2672374D-15 -1.5236373D-20 -7.6427699D-25  3.5497716D-30  5.4751265D-33
  92   17  -2558.8724  0.0134253417 -1.1107651D-08  7.2651565D-15 -1.5366231D-20 -7.6342024D-25  4.8505910D-30  5.4560224D-33
  92   18  -2558.3891  0.0134245420 -1.1106867D-08  7.2629338D-15 -1.5503543D-20 -7.6222452D-25  6.2227308D-30  5.4338054D-33
  92   19  -2557.8790  0.0134236979 -1.1106039D-08  7.2605663D-15 -1.5648220D-20 -7.6064151D-25  7.6647338D-30  5.4081461D-33
  92   20  -2557.3421  0.0134228094 -1.1105168D-08  7.2580504D-15 -1.5800152D-20 -7.5862100D-25  9.1749177D-30  5.3787095D-33
  93    0  -2530.8630  0.0133862386 -1.1142227D-08  7.1538333D-15 -1.8409871D-20  4.8402953D-25  2.3458314D-29 -2.8844252D-33
  93    1  -2530.8362  0.0133861940 -1.1142184D-08  7.1536860D-15 -1.8405031D-20  4.8430688D-25  2.3418201D-29 -2.8856261D-33
  93    2  -2530.7826  0.0133861049 -1.1142098D-08  7.1533916D-15 -1.8395337D-20  4.8487159D-25  2.3337092D-29 -2.8886043D-33
  93    3  -2530.7023  0.0133859712 -1.1141969D-08  7.1529503D-15 -1.8380778D-20  4.8570978D-25  2.3215670D-29 -2.8927816D-33
  93    4  -2530.5952  0.0133857929 -1.1141797D-08  7.1523625D-15 -1.8361328D-20  4.8681995D-25  2.3053532D-29 -2.8982838D-33
  93    5  -2530.4614  0.0133855701 -1.1141583D-08  7.1516285D-15 -1.8336952D-20  4.8819735D-25  2.2850403D-29 -2.9051285D-33
  93    6  -2530.3008  0.0133853027 -1.1141325D-08  7.1507490D-15 -1.8307611D-20  4.8983373D-25  2.2606031D-29 -2.9132314D-33
  93    7  -2530.1134  0.0133849908 -1.1141025D-08  7.1497248D-15 -1.8273257D-20  4.9172061D-25  2.2320075D-29 -2.9225602D-33
  93    8  -2529.8992  0.0133846342 -1.1140682D-08  7.1485565D-15 -1.8233834D-20  4.9384732D-25  2.1992176D-29 -2.9330394D-33
  93    9  -2529.6583  0.0133842332 -1.1140296D-08  7.1472453D-15 -1.8189281D-20  4.9620292D-25  2.1621860D-29 -2.9446469D-33
  93   10  -2529.3906  0.0133837876 -1.1139867D-08  7.1457921D-15 -1.8139532D-20  4.9877225D-25  2.1208747D-29 -2.9572305D-33
  93   11  -2529.0962  0.0133832974 -1.1139396D-08  7.1441983D-15 -1.8084514D-20  5.0154183D-25  2.0752276D-29 -2.9707773D-33
  93   12  -2528.7750  0.0133827628 -1.1138881D-08  7.1424651D-15 -1.8024151D-20  5.0449409D-25  2.0251975D-29 -2.9851522D-33
  93   13  -2528.4270  0.0133821836 -1.1138324D-08  7.1405940D-15 -1.7958364D-20  5.0761100D-25  1.9707294D-29 -3.0002658D-33
  93   14  -2528.0523  0.0133815598 -1.1137724D-08  7.1385866D-15 -1.7887069D-20  5.1087226D-25  1.9117690D-29 -3.0159978D-33
  93   15  -2527.6509  0.0133808916 -1.1137082D-08  7.1364448D-15 -1.7810183D-20  5.1425606D-25  1.8482622D-29 -3.0322171D-33
  93   16  -2527.2227  0.0133801788 -1.1136397D-08  7.1341704D-15 -1.7727621D-20  5.1773958D-25  1.7801516D-29 -3.0488234D-33
  93   17  -2526.7678  0.0133794216 -1.1135670D-08  7.1317654D-15 -1.7639301D-20  5.2129688D-25  1.7073875D-29 -3.0656437D-33
  93   18  -2526.2862  0.0133786198 -1.1134899D-08  7.1292321D-15 -1.7545140D-20  5.2490109D-25  1.6299178D-29 -3.0825351D-33
  93   19  -2525.7778  0.0133777736 -1.1134087D-08  7.1265728D-15 -1.7445062D-20  5.2852346D-25  1.5476966D-29 -3.0993364D-33
  93   20  -2525.2427  0.0133768829 -1.1133232D-08  7.1237901D-15 -1.7338992D-20  5.3213374D-25  1.4606794D-29 -3.1158956D-33
  94    0  -2498.9050  0.0133401177 -1.1171265D-08  7.1691245D-15 -9.5291989D-21 -2.3648745D-25 -5.5113479D-29  1.7140131D-33
  94    1  -2498.8783  0.0133400730 -1.1171222D-08  7.1690483D-15 -9.5315721D-21 -2.3715678D-25 -5.5088873D-29  1.7197184D-33
  94    2  -2498.8250  0.0133399836 -1.1171136D-08  7.1688957D-15 -9.5363234D-21 -2.3847035D-25 -5.5041149D-29  1.7298727D-33
  94    3  -2498.7450  0.0133398496 -1.1171007D-08  7.1686668D-15 -9.5435072D-21 -2.4045045D-25 -5.4968162D-29  1.7457125D-33
  94    4  -2498.6382  0.0133396708 -1.1170835D-08  7.1683612D-15 -9.5531781D-21 -2.4308666D-25 -5.4869807D-29  1.7668215D-33
  94    5  -2498.5048  0.0133394474 -1.1170620D-08  7.1679789D-15 -9.5654147D-21 -2.4637513D-25 -5.4745204D-29  1.7931735D-33
  94    6  -2498.3448  0.0133391793 -1.1170362D-08  7.1675194D-15 -9.5803153D-21 -2.5031149D-25 -5.4593241D-29  1.8247585D-33
  94    7  -2498.1580  0.0133388665 -1.1170061D-08  7.1669824D-15 -9.5979974D-21 -2.5488991D-25 -5.4412606D-29  1.8615433D-33
  94    8  -2497.9446  0.0133385091 -1.1169717D-08  7.1663674D-15 -9.6185975D-21 -2.6010357D-25 -5.4201753D-29  1.9034904D-33
  94    9  -2497.7045  0.0133381070 -1.1169330D-08  7.1656741D-15 -9.6422698D-21 -2.6594456D-25 -5.3958939D-29  1.9505710D-33
  94   10  -2497.4378  0.0133376602 -1.1168900D-08  7.1649016D-15 -9.6691875D-21 -2.7240330D-25 -5.3682198D-29  2.0027301D-33
  94   11  -2497.1443  0.0133371688 -1.1168427D-08  7.1640494D-15 -9.6995408D-21 -2.7946900D-25 -5.3369371D-29  2.0599121D-33
  94   12  -2496.8242  0.0133366327 -1.1167911D-08  7.1631166D-15 -9.7335372D-21 -2.8712928D-25 -5.3018075D-29  2.1220558D-33
  94   13  -2496.4775  0.0133360520 -1.1167352D-08  7.1621024D-15 -9.7714002D-21 -2.9536994D-25 -5.2625755D-29  2.1890819D-33
  94   14  -2496.1041  0.0133354267 -1.1166751D-08  7.1610056D-15 -9.8133693D-21 -3.0417511D-25 -5.2189645D-29  2.2609107D-33
  94   15  -2495.7040  0.0133347567 -1.1166106D-08  7.1598253D-15 -9.8596976D-21 -3.1352610D-25 -5.1706827D-29  2.3374134D-33
  94   16  -2495.2773  0.0133340421 -1.1165419D-08  7.1585600D-15 -9.9106530D-21 -3.2340323D-25 -5.1174169D-29  2.4184975D-33
  94   17  -2494.8240  0.0133332829 -1.1164689D-08  7.1572084D-15 -9.9665154D-21 -3.3378379D-25 -5.0588380D-29  2.5040328D-33
  94   18  -2494.3440  0.0133324790 -1.1163916D-08  7.1557688D-15 -1.0027575D-20 -3.4464211D-25 -4.9946053D-29  2.5938428D-33
  94   19  -2493.8374  0.0133316306 -1.1163100D-08  7.1542396D-15 -1.0094134D-20 -3.5595056D-25 -4.9243603D-29  2.6877771D-33
  94   20  -2493.3042  0.0133307376 -1.1162242D-08  7.1526188D-15 -1.0166499D-20 -3.6767786D-25 -4.8477333D-29  2.7856284D-33
  95    0  -2467.1083  0.0132937786 -1.1199862D-08  7.1039105D-15 -2.0390635D-20  5.4824412D-25  8.3560284D-29 -3.8084504D-33
  95    1  -2467.0818  0.0132937338 -1.1199819D-08  7.1037475D-15 -2.0385150D-20  5.4924307D-25  8.3507143D-29 -3.8171508D-33
  95    2  -2467.0286  0.0132936442 -1.1199734D-08  7.1034214D-15 -2.0374143D-20  5.5124930D-25  8.3399771D-29 -3.8350666D-33
  95    3  -2466.9488  0.0132935098 -1.1199606D-08  7.1029326D-15 -2.0357561D-20  5.5424896D-25  8.3238137D-29 -3.8616550D-33
  95    4  -2466.8425  0.0132933306 -1.1199435D-08  7.1022815D-15 -2.0335311D-20  5.5823921D-25  8.3020887D-29 -3.8970298D-33
  95    5  -2466.7095  0.0132931066 -1.1199222D-08  7.1014686D-15 -2.0307274D-20  5.6321242D-25  8.2746545D-29 -3.9411494D-33
  95    6  -2466.5500  0.0132928379 -1.1198967D-08  7.1004947D-15 -2.0273303D-20  5.6915806D-25  8.2413277D-29 -3.9939193D-33
  95    7  -2466.3639  0.0132925243 -1.1198669D-08  7.0993605D-15 -2.0233220D-20  5.7606407D-25  8.2018877D-29 -4.0552647D-33
  95    8  -2466.1512  0.0132921659 -1.1198328D-08  7.0980671D-15 -2.0186821D-20  5.8391570D-25  8.1560782D-29 -4.1250735D-33
  95    9  -2465.9120  0.0132917628 -1.1197945D-08  7.0966155D-15 -2.0133873D-20  5.9269631D-25  8.1036079D-29 -4.2032503D-33
  95   10  -2465.6462  0.0132913149 -1.1197519D-08  7.0950072D-15 -2.0074118D-20  6.0238493D-25  8.0441576D-29 -4.2896029D-33
  95   11  -2465.3538  0.0132908222 -1.1197051D-08  7.0932436D-15 -2.0007274D-20  6.1295936D-25  7.9773704D-29 -4.3839864D-33
  95   12  -2465.0348  0.0132902848 -1.1196540D-08  7.0913265D-15 -1.9933031D-20  6.2439300D-25  7.9028608D-29 -4.4861872D-33
  95   13  -2464.6892  0.0132897026 -1.1195987D-08  7.0892577D-15 -1.9851062D-20  6.3665744D-25  7.8202098D-29 -4.5960233D-33
  95   14  -2464.3171  0.0132890756 -1.1195392D-08  7.0870394D-15 -1.9761013D-20  6.4971908D-25  7.7289774D-29 -4.7132106D-33
  95   15  -2463.9185  0.0132884039 -1.1194754D-08  7.0846740D-15 -1.9662517D-20  6.6354137D-25  7.6286925D-29 -4.8374827D-33
  95   16  -2463.4933  0.0132876875 -1.1194074D-08  7.0821640D-15 -1.9555183D-20  6.7808351D-25  7.5188613D-29 -4.9685255D-33
  95   17  -2463.0415  0.0132869263 -1.1193352D-08  7.0795124D-15 -1.9438612D-20  6.9329999D-25  7.3989716D-29 -5.1059760D-33
  95   18  -2462.5632  0.0132861204 -1.1192587D-08  7.0767223D-15 -1.9312388D-20  7.0914162D-25  7.2684874D-29 -5.2494796D-33
  95   19  -2462.0583  0.0132852698 -1.1191781D-08  7.0737971D-15 -1.9176087D-20  7.2555314D-25  7.1268624D-29 -5.3985873D-33
  95   20  -2461.5269  0.0132843745 -1.1190932D-08  7.0707407D-15 -1.9029278D-20  7.4247439D-25  6.9735357D-29 -5.5528226D-33
  96    0  -2435.4734  0.0132472158 -1.1229306D-08  7.1873273D-15 -6.3273851D-21 -9.0277984D-25 -8.6840964D-29  7.4440698D-33
  96    1  -2435.4469  0.0132471708 -1.1229263D-08  7.1872766D-15 -6.3364227D-21 -9.0382937D-25 -8.6736121D-29  7.4535547D-33
  96    2  -2435.3939  0.0132470810 -1.1229177D-08  7.1871751D-15 -6.3545155D-21 -9.0590067D-25 -8.6527733D-29  7.4712282D-33
  96    3  -2435.3144  0.0132469463 -1.1229047D-08  7.1870222D-15 -6.3817392D-21 -9.0901002D-25 -8.6213369D-29  7.4982831D-33
  96    4  -2435.2085  0.0132467666 -1.1228875D-08  7.1868174D-15 -6.4181823D-21 -9.1313818D-25 -8.5792458D-29  7.5342056D-33
  96    5  -2435.0760  0.0132465420 -1.1228659D-08  7.1865598D-15 -6.4639676D-21 -9.1827005D-25 -8.5263491D-29  7.5788776D-33
  96    6  -2434.9170  0.0132462725 -1.1228400D-08  7.1862482D-15 -6.5192474D-21 -9.2438611D-25 -8.4624621D-29  7.6321242D-33
  96    7  -2434.7316  0.0132459581 -1.1228099D-08  7.1858813D-15 -6.5842025D-21 -9.3146323D-25 -8.3873645D-29  7.6937560D-33
  96    8  -2434.5197  0.0132455988 -1.1227754D-08  7.1854575D-15 -6.6590407D-21 -9.3947371D-25 -8.3008023D-29  7.7635343D-33
  96    9  -2434.2812  0.0132451947 -1.1227366D-08  7.1849750D-15 -6.7439952D-21 -9.4838577D-25 -8.2024907D-29  7.8411995D-33
  96   10  -2434.0163  0.0132447456 -1.1226935D-08  7.1844317D-15 -6.8393235D-21 -9.5816278D-25 -8.0921159D-29  7.9264326D-33
  96   11  -2433.7250  0.0132442516 -1.1226460D-08  7.1838252D-15 -6.9453062D-21 -9.6876372D-25 -7.9693342D-29  8.0188935D-33
  96   12  -2433.4071  0.0132437127 -1.1225943D-08  7.1831528D-15 -7.0622425D-21 -9.8014235D-25 -7.8337801D-29  8.1181869D-33
  96   13  -2433.0628  0.0132431290 -1.1225383D-08  7.1824117D-15 -7.1904503D-21 -9.9224745D-25 -7.6850644D-29  8.2238789D-33
  96   14  -2432.6920  0.0132425004 -1.1224780D-08  7.1815986D-15 -7.3302621D-21 -1.0050226D-24 -7.5227793D-29  8.3354982D-33
  96   15  -2432.2947  0.0132418269 -1.1224133D-08  7.1807099D-15 -7.4820231D-21 -1.0184058D-24 -7.3465001D-29  8.4525175D-33
  96   16  -2431.8710  0.0132411086 -1.1223444D-08  7.1797417D-15 -7.6460865D-21 -1.0323285D-24 -7.1557949D-29  8.5743415D-33
  96   17  -2431.4208  0.0132403454 -1.1222712D-08  7.1786898D-15 -7.8228111D-21 -1.0467173D-24 -6.9502205D-29  8.7003543D-33
  96   18  -2430.9442  0.0132395374 -1.1221937D-08  7.1775497D-15 -8.0125569D-21 -1.0614923D-24 -6.7293317D-29  8.8298894D-33
  96   19  -2430.4411  0.0132386846 -1.1221118D-08  7.1763164D-15 -8.2156805D-21 -1.0765661D-24 -6.4926905D-29  8.9621735D-33
  96   20  -2429.9116  0.0132377869 -1.1220257D-08  7.1749846D-15 -8.4325313D-21 -1.0918461D-24 -6.2398607D-29  9.0964440D-33
  97    0  -2404.0007  0.0132004354 -1.1257847D-08  7.0653302D-15 -1.9060262D-20  1.0630817D-24  5.8020315D-29 -9.3109598D-33
  97    1  -2403.9743  0.0132003904 -1.1257804D-08  7.0651778D-15 -1.9049629D-20  1.0637747D-24  5.7890096D-29 -9.3161909D-33
  97    2  -2403.9215  0.0132003003 -1.1257719D-08  7.0648732D-15 -1.9028342D-20  1.0651533D-24  5.7629633D-29 -9.3264598D-33
  97    3  -2403.8423  0.0132001652 -1.1257592D-08  7.0644169D-15 -1.8996352D-20  1.0672308D-24  5.7236854D-29 -9.3428977D-33
  97    4  -2403.7367  0.0131999851 -1.1257423D-08  7.0638097D-15 -1.8953608D-20  1.0699658D-24  5.6713052D-29 -9.3639256D-33
  97    5  -2403.6047  0.0131997600 -1.1257211D-08  7.0630526D-15 -1.8900025D-20  1.0733489D-24  5.6056670D-29 -9.3898772D-33
  97    6  -2403.4463  0.0131994898 -1.1256957D-08  7.0621469D-15 -1.8835504D-20  1.0773566D-24  5.5266625D-29 -9.4205571D-33
  97    7  -2403.2615  0.0131991746 -1.1256660D-08  7.0610943D-15 -1.8759927D-20  1.0819601D-24  5.4341685D-29 -9.4556987D-33
  97    8  -2403.0504  0.0131988144 -1.1256321D-08  7.0598964D-15 -1.8673163D-20  1.0871262D-24  5.3280428D-29 -9.4950191D-33
  97    9  -2402.8128  0.0131984092 -1.1255940D-08  7.0585555D-15 -1.8575064D-20  1.0928155D-24  5.2081334D-29 -9.5381399D-33
  97   10  -2402.5488  0.0131979590 -1.1255516D-08  7.0570739D-15 -1.8465473D-20  1.0989851D-24  5.0742724D-29 -9.5847033D-33
  97   11  -2402.2585  0.0131974637 -1.1255051D-08  7.0554542D-15 -1.8344220D-20  1.1055856D-24  4.9262833D-29 -9.6342634D-33
  97   12  -2401.9417  0.0131969235 -1.1254543D-08  7.0536996D-15 -1.8211129D-20  1.1125627D-24  4.7639873D-29 -9.6863317D-33
  97   13  -2401.5986  0.0131963383 -1.1253993D-08  7.0518131D-15 -1.8066018D-20  1.1198569D-24  4.5871999D-29 -9.7403893D-33
  97   14  -2401.2291  0.0131957081 -1.1253400D-08  7.0497985D-15 -1.7908706D-20  1.1274022D-24  4.3957425D-29 -9.7958083D-33
  97   15  -2400.8333  0.0131950329 -1.1252766D-08  7.0476597D-15 -1.7739012D-20  1.1351293D-24  4.1894336D-29 -9.8520399D-33
  97   16  -2400.4111  0.0131943127 -1.1252090D-08  7.0454007D-15 -1.7556759D-20  1.1429604D-24  3.9681111D-29 -9.9083403D-33
  97   17  -2399.9625  0.0131935476 -1.1251371D-08  7.0430263D-15 -1.7361782D-20  1.1508145D-24  3.7316209D-29 -9.9640301D-33
  97   18  -2399.4875  0.0131927375 -1.1250611D-08  7.0405411D-15 -1.7153926D-20  1.1586032D-24  3.4798314D-29 -1.0018321D-32
  97   19  -2398.9862  0.0131918825 -1.1249808D-08  7.0379505D-15 -1.6933056D-20  1.1662329D-24  3.2126394D-29 -1.0070370D-32
  97   20  -2398.4585  0.0131909826 -1.1248964D-08  7.0352599D-15 -1.6699061D-20  1.1736043D-24  2.9299698D-29 -1.0119318D-32
  98    0  -2372.6908  0.0131534297 -1.1287224D-08  7.1590813D-15 -1.0807241D-20 -8.4199868D-25 -1.7901228D-29  7.6349833D-33
  98    1  -2372.6645  0.0131533845 -1.1287181D-08  7.1589948D-15 -1.0815658D-20 -8.4220581D-25 -1.7794847D-29  7.6350259D-33
  98    2  -2372.6119  0.0131532942 -1.1287095D-08  7.1588216D-15 -1.0832503D-20 -8.4262349D-25 -1.7581556D-29  7.6354705D-33
  98    3  -2372.5330  0.0131531588 -1.1286966D-08  7.1585613D-15 -1.0857791D-20 -8.4325070D-25 -1.7260844D-29  7.6366080D-33
  98    4  -2372.4278  0.0131529782 -1.1286794D-08  7.1582133D-15 -1.0891537D-20 -8.4406936D-25 -1.6833140D-29  7.6379796D-33
  98    5  -2372.2962  0.0131527525 -1.1286580D-08  7.1577768D-15 -1.0933766D-20 -8.4506322D-25 -1.6298428D-29  7.6394066D-33
  98    6  -2372.1384  0.0131524816 -1.1286322D-08  7.1572507D-15 -1.0984504D-20 -8.4621355D-25 -1.5656665D-29  7.6407377D-33
  98    7  -2371.9543  0.0131521656 -1.1286021D-08  7.1566340D-15 -1.1043785D-20 -8.4749726D-25 -1.4907811D-29  7.6417721D-33
  98    8  -2371.7438  0.0131518044 -1.1285678D-08  7.1559250D-15 -1.1111640D-20 -8.4888752D-25 -1.4051893D-29  7.6422682D-33
  98    9  -2371.5071  0.0131513982 -1.1285291D-08  7.1551222D-15 -1.1188107D-20 -8.5035315D-25 -1.3088979D-29  7.6419386D-33
  98   10  -2371.2441  0.0131509467 -1.1284862D-08  7.1542237D-15 -1.1273219D-20 -8.5185977D-25 -1.2019187D-29  7.6404854D-33
  98   11  -2370.9548  0.0131504502 -1.1284390D-08  7.1532276D-15 -1.1367008D-20 -8.5336906D-25 -1.0842748D-29  7.6375737D-33
  98   12  -2370.6392  0.0131499086 -1.1283875D-08  7.1521314D-15 -1.1469502D-20 -8.5483786D-25 -9.5600249D-30  7.6327881D-33
  98   13  -2370.2973  0.0131493218 -1.1283317D-08  7.1509328D-15 -1.1580723D-20 -8.5622113D-25 -8.1714684D-30  7.6257681D-33
  98   14  -2369.9291  0.0131486900 -1.1282717D-08  7.1496291D-15 -1.1700684D-20 -8.5746861D-25 -6.6777286D-30  7.6160576D-33
  98   15  -2369.5347  0.0131480130 -1.1282073D-08  7.1482173D-15 -1.1829387D-20 -8.5852702D-25 -5.0796657D-30  7.6031905D-33
  98   16  -2369.1139  0.0131472910 -1.1281387D-08  7.1466943D-15 -1.1966821D-20 -8.5933896D-25 -3.3783639D-30  7.5866579D-33
  98   17  -2368.6669  0.0131465239 -1.1280658D-08  7.1450569D-15 -1.2112957D-20 -8.5984426D-25 -1.5751464D-30  7.5659460D-33
  98   18  -2368.1937  0.0131457117 -1.1279887D-08  7.1433015D-15 -1.2267746D-20 -8.5997902D-25  3.2832542D-31  7.5405062D-33
  98   19  -2367.6942  0.0131448545 -1.1279072D-08  7.1414243D-15 -1.2431121D-20 -8.5967604D-25  2.3300891D-30  7.5097599D-33
  98   20  -2367.1684  0.0131439522 -1.1278216D-08  7.1394216D-15 -1.2602983D-20 -8.5886528D-25  4.4277774D-30  7.4731123D-33
  99    0  -2341.5442  0.0131062045 -1.1316046D-08  7.0849229D-15 -1.4559507D-20  3.7566930D-25 -1.0044758D-30 -3.1578060D-33
  99    1  -2341.5180  0.0131061593 -1.1316003D-08  7.0848064D-15 -1.4555748D-20  3.7566400D-25 -1.0491902D-30 -3.1567453D-33
  99    2  -2341.4655  0.0131060687 -1.1315918D-08  7.0845736D-15 -1.4548237D-20  3.7563313D-25 -1.1372070D-30 -3.1535878D-33
  99    3  -2341.3869  0.0131059330 -1.1315791D-08  7.0842246D-15 -1.4536971D-20  3.7558230D-25 -1.2690301D-30 -3.1487895D-33
  99    4  -2341.2821  0.0131057519 -1.1315621D-08  7.0837596D-15 -1.4521943D-20  3.7553076D-25 -1.4462412D-30 -3.1436369D-33
  99    5  -2341.1510  0.0131055256 -1.1315408D-08  7.0831791D-15 -1.4503169D-20  3.7543733D-25 -1.6660311D-30 -3.1361634D-33
  99    6  -2340.9937  0.0131052540 -1.1315153D-08  7.0824835D-15 -1.4480646D-20  3.7530784D-25 -1.9290882D-30 -3.1270651D-33
  99    7  -2340.8103  0.0131049372 -1.1314856D-08  7.0816734D-15 -1.4454381D-20  3.7513298D-25 -2.2350128D-30 -3.1162754D-33
  99    8  -2340.6006  0.0131045751 -1.1314516D-08  7.0807492D-15 -1.4424379D-20  3.7490178D-25 -2.5833408D-30 -3.1037125D-33
  99    9  -2340.3647  0.0131041678 -1.1314133D-08  7.0797119D-15 -1.4390651D-20  3.7460166D-25 -2.9734939D-30 -3.0892753D-33
  99   10  -2340.1026  0.0131037153 -1.1313709D-08  7.0785621D-15 -1.4353209D-20  3.7421888D-25 -3.4048531D-30 -3.0728677D-33
  99   11  -2339.8143  0.0131032175 -1.1313242D-08  7.0773009D-15 -1.4312071D-20  3.7373811D-25 -3.8766512D-30 -3.0543765D-33
  99   12  -2339.4999  0.0131026745 -1.1312732D-08  7.0759291D-15 -1.4267258D-20  3.7314307D-25 -4.3880597D-30 -3.0336979D-33
  99   13  -2339.1592  0.0131020862 -1.1312180D-08  7.0744478D-15 -1.4218795D-20  3.7241569D-25 -4.9381120D-30 -3.0106981D-33
  99   14  -2338.7924  0.0131014527 -1.1311586D-08  7.0728582D-15 -1.4166717D-20  3.7153658D-25 -5.5257244D-30 -2.9852359D-33
  99   15  -2338.3993  0.0131007741 -1.1310950D-08  7.0711615D-15 -1.4111065D-20  3.7048559D-25 -6.1496837D-30 -2.9571787D-33
  99   16  -2337.9801  0.0131000502 -1.1310271D-08  7.0693591D-15 -1.4051885D-20  3.6924172D-25 -6.8086742D-30 -2.9264059D-33
  99   17  -2337.5347  0.0130992811 -1.1309550D-08  7.0674523D-15 -1.3989236D-20  3.6778168D-25 -7.5011564D-30 -2.8927263D-33
  99   18  -2337.0632  0.0130984668 -1.1308787D-08  7.0654426D-15 -1.3923185D-20  3.6608326D-25 -8.2255404D-30 -2.8560467D-33
  99   19  -2336.5654  0.0130976074 -1.1307981D-08  7.0633316D-15 -1.3853813D-20  3.6412177D-25 -8.9799758D-30 -2.8161867D-33
  99   20  -2336.0416  0.0130967028 -1.1307134D-08  7.0611208D-15 -1.3781211D-20  3.6187227D-25 -9.7624861D-30 -2.7729966D-33
 100    0  -2310.5612  0.0130587559 -1.1345243D-08  7.0933074D-15 -1.1604938D-20 -5.4118569D-26 -2.8707737D-29 -6.7497282D-34
 100    1  -2310.5351  0.0130587105 -1.1345201D-08  7.0932145D-15 -1.1605484D-20 -5.4468470D-26 -2.8716778D-29 -6.7227950D-34
 100    2  -2310.4829  0.0130586197 -1.1345115D-08  7.0930288D-15 -1.1606577D-20 -5.5152414D-26 -2.8735945D-29 -6.6778908D-34
 100    3  -2310.4045  0.0130584836 -1.1344988D-08  7.0927502D-15 -1.1608248D-20 -5.6187530D-26 -2.8763835D-29 -6.6056872D-34
 100    4  -2310.3001  0.0130583021 -1.1344818D-08  7.0923787D-15 -1.1610523D-20 -5.7569261D-26 -2.8800545D-29 -6.5090005D-34
 100    5  -2310.1695  0.0130580752 -1.1344605D-08  7.0919143D-15 -1.1613444D-20 -5.9298488D-26 -2.8845696D-29 -6.3877440D-34
 100    6  -2310.0128  0.0130578029 -1.1344349D-08  7.0913567D-15 -1.1617065D-20 -6.1377362D-26 -2.8898731D-29 -6.2411562D-34
 100    7  -2309.8300  0.0130574853 -1.1344052D-08  7.0907060D-15 -1.1621446D-20 -6.3807459D-26 -2.8959052D-29 -6.0689199D-34
 100    8  -2309.6211  0.0130571223 -1.1343711D-08  7.0899621D-15 -1.1626662D-20 -6.6590730D-26 -2.9025917D-29 -5.8704911D-34
 100    9  -2309.3861  0.0130567139 -1.1343328D-08  7.0891248D-15 -1.1632797D-20 -6.9729789D-26 -2.9098449D-29 -5.6450195D-34
 100   10  -2309.1249  0.0130562602 -1.1342903D-08  7.0881939D-15 -1.1639944D-20 -7.3226165D-26 -2.9175718D-29 -5.3921689D-34
 100   11  -2308.8377  0.0130557611 -1.1342435D-08  7.0871692D-15 -1.1648211D-20 -7.7083045D-26 -2.9256587D-29 -5.1107946D-34
 100   12  -2308.5244  0.0130552167 -1.1341925D-08  7.0860505D-15 -1.1657714D-20 -8.1301672D-26 -2.9339867D-29 -4.8005649D-34
 100   13  -2308.1849  0.0130546269 -1.1341372D-08  7.0848376D-15 -1.1668581D-20 -8.5885903D-26 -2.9424119D-29 -4.4597800D-34
 100   14  -2307.8194  0.0130539918 -1.1340777D-08  7.0835300D-15 -1.1680951D-20 -9.0836242D-26 -2.9507911D-29 -4.0883460D-34
 100   15  -2307.4278  0.0130533114 -1.1340140D-08  7.0821274D-15 -1.1694976D-20 -9.6155410D-26 -2.9589532D-29 -3.6847133D-34
 100   16  -2307.0101  0.0130525856 -1.1339460D-08  7.0806295D-15 -1.1710815D-20 -1.0184410D-25 -2.9667213D-29 -3.2482878D-34
 100   17  -2306.5663  0.0130518146 -1.1338738D-08  7.0790356D-15 -1.1728643D-20 -1.0790383D-25 -2.9738945D-29 -2.7777372D-34
 100   18  -2306.0965  0.0130509982 -1.1337974D-08  7.0773452D-15 -1.1748644D-20 -1.1433462D-25 -2.9802600D-29 -2.2720803D-34
 100   19  -2305.6006  0.0130501366 -1.1337167D-08  7.0755578D-15 -1.1771014D-20 -1.2113611D-25 -2.9855860D-29 -1.7302617D-34
 100   20  -2305.0786  0.0130492296 -1.1336318D-08  7.0736724D-15 -1.1795958D-20 -1.2830672D-25 -2.9896236D-29 -1.1513241D-34
 101    0  -2279.7425  0.0130110847 -1.1374220D-08  7.0426996D-15 -2.1312191D-20  8.2878884D-26  8.6759074D-29  6.4328978D-34
 101    1  -2279.7165  0.0130110392 -1.1374178D-08  7.0425292D-15 -2.1311363D-20  8.3909627D-26  8.6768762D-29  6.3451706D-34
 101    2  -2279.6645  0.0130109482 -1.1374094D-08  7.0421882D-15 -2.1309658D-20  8.6002317D-26  8.6785509D-29  6.1521051D-34
 101    3  -2279.5864  0.0130108117 -1.1373967D-08  7.0416768D-15 -2.1307031D-20  8.9127288D-26  8.6810753D-29  5.8707618D-34
 101    4  -2279.4823  0.0130106297 -1.1373798D-08  7.0409950D-15 -2.1303382D-20  9.3294926D-26  8.6842583D-29  5.4953794D-34
 101    5  -2279.3522  0.0130104022 -1.1373587D-08  7.0401430D-15 -2.1298587D-20  9.8506466D-26  8.6879411D-29  5.0255736D-34
 101    6  -2279.1961  0.0130101293 -1.1373333D-08  7.0391208D-15 -2.1292489D-20  1.0476314D-25  8.6919263D-29  4.4608542D-34
 101    7  -2279.0140  0.0130098108 -1.1373038D-08  7.0379286D-15 -2.1284900D-20  1.1206584D-25  8.6959763D-29  3.8008640D-34
 101    8  -2278.8058  0.0130094469 -1.1372700D-08  7.0365667D-15 -2.1275601D-20  1.2041563D-25  8.6998115D-29  3.0450057D-34
 101    9  -2278.5716  0.0130090375 -1.1372320D-08  7.0350352D-15 -2.1264341D-20  1.2981303D-25  8.7031125D-29  2.1927903D-34
 101   10  -2278.3115  0.0130085826 -1.1371898D-08  7.0333346D-15 -2.1250837D-20  1.4025813D-25  8.7055185D-29  1.2436125D-34
 101   11  -2278.0253  0.0130080822 -1.1371434D-08  7.0314653D-15 -2.1234777D-20  1.5174991D-25  8.7066294D-29  1.9707881D-35
 101   12  -2277.7131  0.0130075364 -1.1370927D-08  7.0294276D-15 -2.1215815D-20  1.6428666D-25  8.7060012D-29 -9.4731513D-35
 101   13  -2277.3749  0.0130069452 -1.1370379D-08  7.0272223D-15 -2.1193575D-20  1.7786572D-25  8.7031460D-29 -2.1902266D-34
 101   14  -2277.0107  0.0130063084 -1.1369789D-08  7.0248501D-15 -2.1167650D-20  1.9248256D-25  8.6975370D-29 -3.5320242D-34
 101   15  -2276.6205  0.0130056263 -1.1369157D-08  7.0223117D-15 -2.1137604D-20  2.0813028D-25  8.6886064D-29 -4.9726808D-34
 101   16  -2276.2044  0.0130048987 -1.1368483D-08  7.0196083D-15 -2.1102968D-20  2.2480014D-25  8.6757421D-29 -6.5123414D-34
 101   17  -2275.7622  0.0130041256 -1.1367767D-08  7.0167410D-15 -2.1063249D-20  2.4248105D-25  8.6582913D-29 -8.1509725D-34
 101   18  -2275.2941  0.0130033072 -1.1367009D-08  7.0137111D-15 -2.1017920D-20  2.6115879D-25  8.6355589D-29 -9.8882867D-34
 101   19  -2274.8000  0.0130024433 -1.1366210D-08  7.0105202D-15 -2.0966431D-20  2.8081560D-25  8.6068115D-29 -1.1723678D-33
 101   20  -2274.2799  0.0130015340 -1.1365369D-08  7.0071702D-15 -2.0908204D-20  3.0142989D-25  8.5712744D-29 -1.3656245D-33
 102    0  -2249.0885  0.0129631858 -1.1404281D-08  7.0528143D-15 -4.6336876D-21 -3.9481267D-25 -1.2422849D-28  2.8640159D-33
 102    1  -2249.0626  0.0129631402 -1.1404239D-08  7.0527773D-15 -4.6376453D-21 -3.9630720D-25 -1.2418800D-28  2.8781051D-33
 102    2  -2249.0107  0.0129630490 -1.1404154D-08  7.0527030D-15 -4.6455987D-21 -3.9928220D-25 -1.2410736D-28  2.9055584D-33
 102    3  -2248.9330  0.0129629121 -1.1404027D-08  7.0525913D-15 -4.6576449D-21 -4.0374815D-25 -1.2398442D-28  2.9471098D-33
 102    4  -2248.8293  0.0129627297 -1.1403858D-08  7.0524420D-15 -4.6739135D-21 -4.0969551D-25 -1.2381784D-28  3.0024406D-33
 102    5  -2248.6996  0.0129625016 -1.1403646D-08  7.0522547D-15 -4.6945838D-21 -4.1711829D-25 -1.2360525D-28  3.0715210D-33
 102    6  -2248.5441  0.0129622279 -1.1403392D-08  7.0520287D-15 -4.7198778D-21 -4.2600835D-25 -1.2334377D-28  3.1542793D-33
 102    7  -2248.3626  0.0129619086 -1.1403096D-08  7.0517636D-15 -4.7500609D-21 -4.3635630D-25 -1.2302991D-28  3.2506632D-33
 102    8  -2248.1552  0.0129615437 -1.1402758D-08  7.0514585D-15 -4.7854413D-21 -4.4814985D-25 -1.2265967D-28  3.3605728D-33
 102    9  -2247.9219  0.0129611332 -1.1402377D-08  7.0511124D-15 -4.8263699D-21 -4.6137359D-25 -1.2222849D-28  3.4838534D-33
 102   10  -2247.6627  0.0129606771 -1.1401954D-08  7.0507245D-15 -4.8732398D-21 -4.7601140D-25 -1.2173118D-28  3.6204205D-33
 102   11  -2247.3776  0.0129601755 -1.1401488D-08  7.0502933D-15 -4.9264836D-21 -4.9204273D-25 -1.2116210D-28  3.7700968D-33
 102   12  -2247.0665  0.0129596282 -1.1400981D-08  7.0498175D-15 -4.9865738D-21 -5.0944382D-25 -1.2051505D-28  3.9326851D-33
 102   13  -2246.7296  0.0129590354 -1.1400431D-08  7.0492954D-15 -5.0540209D-21 -5.2818753D-25 -1.1978334D-28  4.1079654D-33
 102   14  -2246.3667  0.0129583970 -1.1399839D-08  7.0487251D-15 -5.1293727D-21 -5.4824291D-25 -1.1895975D-28  4.2957017D-33
 102   15  -2245.9780  0.0129577130 -1.1399204D-08  7.0481046D-15 -5.2132106D-21 -5.6957296D-25 -1.1803667D-28  4.4955358D-33
 102   16  -2245.5634  0.0129569835 -1.1398528D-08  7.0474314D-15 -5.3061502D-21 -5.9213788D-25 -1.1700593D-28  4.7071770D-33
 102   17  -2245.1228  0.0129562084 -1.1397809D-08  7.0467028D-15 -5.4088359D-21 -6.1589107D-25 -1.1585905D-28  4.9302189D-33
 102   18  -2244.6564  0.0129553878 -1.1397048D-08  7.0459159D-15 -5.5219403D-21 -6.4078030D-25 -1.1458711D-28  5.1642061D-33
 102   19  -2244.1641  0.0129545216 -1.1396245D-08  7.0450672D-15 -5.6461602D-21 -6.6674705D-25 -1.1318088D-28  5.4086404D-33
 102   20  -2243.6460  0.0129536100 -1.1395400D-08  7.0441530D-15 -5.7822138D-21 -6.9372592D-25 -1.1163078D-28  5.6629565D-33
 103    0  -2218.5997  0.0129150606 -1.1433399D-08  6.9589452D-15 -2.4111076D-20  6.8433407D-25  1.1412894D-28 -6.9899560D-33
 103    1  -2218.5738  0.0129150149 -1.1433357D-08  6.9587523D-15 -2.4104231D-20  6.8569432D-25  1.1403163D-28 -7.0021490D-33
 103    2  -2218.5222  0.0129149234 -1.1433274D-08  6.9583667D-15 -2.4090485D-20  6.8843750D-25  1.1383456D-28 -7.0280128D-33
 103    3  -2218.4447  0.0129147862 -1.1433149D-08  6.9577888D-15 -2.4069770D-20  6.9253017D-25  1.1353859D-28 -7.0659605D-33
 103    4  -2218.3414  0.0129146033 -1.1432982D-08  6.9570190D-15 -2.4041961D-20  6.9797013D-25  1.1314150D-28 -7.1163776D-33
 103    5  -2218.2122  0.0129143747 -1.1432773D-08  6.9560580D-15 -2.4006892D-20  7.0474383D-25  1.1264115D-28 -7.1791680D-33
 103    6  -2218.0572  0.0129141003 -1.1432523D-08  6.9549067D-15 -2.3964365D-20  7.1283214D-25  1.1203495D-28 -7.2541104D-33
 103    7  -2217.8765  0.0129137802 -1.1432230D-08  6.9535661D-15 -2.3914138D-20  7.2221257D-25  1.1131981D-28 -7.3409753D-33
 103    8  -2217.6698  0.0129134143 -1.1431897D-08  6.9520375D-15 -2.3855935D-20  7.3285941D-25  1.1049211D-28 -7.4395445D-33
 103    9  -2217.4374  0.0129130028 -1.1431521D-08  6.9503222D-15 -2.3789442D-20  7.4474186D-25  1.0954778D-28 -7.5495175D-33
 103   10  -2217.1791  0.0129125455 -1.1431104D-08  6.9484221D-15 -2.3714313D-20  7.5782355D-25  1.0848237D-28 -7.6705047D-33
 103   11  -2216.8951  0.0129120426 -1.1430646D-08  6.9463389D-15 -2.3630167D-20  7.7206472D-25  1.0729095D-28 -7.8021412D-33
 103   12  -2216.5852  0.0129114939 -1.1430146D-08  6.9440749D-15 -2.3536596D-20  7.8741943D-25  1.0596826D-28 -7.9439679D-33
 103   13  -2216.2495  0.0129108996 -1.1429604D-08  6.9416325D-15 -2.3433162D-20  8.0383658D-25  1.0450864D-28 -8.0954849D-33
 103   14  -2215.8880  0.0129102595 -1.1429021D-08  6.9390143D-15 -2.3319402D-20  8.2125979D-25  1.0290613D-28 -8.2561584D-33
 103   15  -2215.5007  0.0129095738 -1.1428397D-08  6.9362234D-15 -2.3194832D-20  8.3962548D-25  1.0115451D-28 -8.4253523D-33
 103   16  -2215.0876  0.0129088424 -1.1427731D-08  6.9332631D-15 -2.3058947D-20  8.5886451D-25  9.9247321D-29 -8.6024033D-33
 103   17  -2214.6487  0.0129080654 -1.1427024D-08  6.9301371D-15 -2.2911231D-20  8.7890029D-25  9.7177938D-29 -8.7865544D-33
 103   18  -2214.1840  0.0129072426 -1.1426276D-08  6.9268494D-15 -2.2751154D-20  8.9964957D-25  9.4939612D-29 -8.9770096D-33
 103   19  -2213.6936  0.0129063743 -1.1425486D-08  6.9234043D-15 -2.2578181D-20  9.2102128D-25  9.2525529D-29 -9.1728773D-33
 103   20  -2213.1774  0.0129054603 -1.1424656D-08  6.9198067D-15 -2.2391776D-20  9.4291675D-25  8.9928892D-29 -9.3732076D-33
 104    0  -2188.2765  0.0128667026 -1.1464034D-08  6.9805988D-15 -9.9923211D-21 -8.8092318D-25 -6.9063954D-29  8.7987808D-33
 104    1  -2188.2507  0.0128666567 -1.1463992D-08  6.9805188D-15 -1.0001134D-20 -8.8174971D-25 -6.8940838D-29  8.8058586D-33
 104    2  -2188.1993  0.0128665650 -1.1463908D-08  6.9803586D-15 -1.0018788D-20 -8.8340915D-25 -6.8693491D-29  8.8206030D-33
 104    3  -2188.1221  0.0128664274 -1.1463783D-08  6.9801179D-15 -1.0045323D-20 -8.8586501D-25 -6.8323390D-29  8.8413024D-33
 104    4  -2188.0191  0.0128662440 -1.1463615D-08  6.9797958D-15 -1.0080823D-20 -8.8913255D-25 -6.7827481D-29  8.8695075D-33
 104    5  -2187.8905  0.0128660147 -1.1463406D-08  6.9793917D-15 -1.0125381D-20 -8.9318364D-25 -6.7205395D-29  8.9044291D-33
 104    6  -2187.7361  0.0128657396 -1.1463155D-08  6.9789044D-15 -1.0179117D-20 -8.9799559D-25 -6.6455679D-29  8.9458348D-33
 104    7  -2187.5560  0.0128654186 -1.1462862D-08  6.9783326D-15 -1.0242171D-20 -9.0354086D-25 -6.5576654D-29  8.9934334D-33
 104    8  -2187.3501  0.0128650518 -1.1462527D-08  6.9776748D-15 -1.0314705D-20 -9.0978776D-25 -6.4566385D-29  9.0469138D-33
 104    9  -2187.1185  0.0128646392 -1.1462150D-08  6.9769292D-15 -1.0396898D-20 -9.1669924D-25 -6.3422738D-29  9.1059001D-33
 104   10  -2186.8613  0.0128641807 -1.1461731D-08  6.9760938D-15 -1.0488946D-20 -9.2423332D-25 -6.2143410D-29  9.1699634D-33
 104   11  -2186.5782  0.0128636764 -1.1461271D-08  6.9751662D-15 -1.0591059D-20 -9.3234282D-25 -6.0725920D-29  9.2386322D-33
 104   12  -2186.2695  0.0128631263 -1.1460769D-08  6.9741441D-15 -1.0703460D-20 -9.4097547D-25 -5.9167689D-29  9.3113784D-33
 104   13  -2185.9351  0.0128625303 -1.1460225D-08  6.9730246D-15 -1.0826381D-20 -9.5007294D-25 -5.7466041D-29  9.3876055D-33
 104   14  -2185.5750  0.0128618886 -1.1459639D-08  6.9718045D-15 -1.0960060D-20 -9.5957223D-25 -5.5618278D-29  9.4666894D-33
 104   15  -2185.1891  0.0128612010 -1.1459012D-08  6.9704807D-15 -1.1104738D-20 -9.6940413D-25 -5.3621672D-29  9.5479396D-33
 104   16  -2184.7776  0.0128604677 -1.1458343D-08  6.9690493D-15 -1.1260655D-20 -9.7949359D-25 -5.1473602D-29  9.6306019D-33
 104   17  -2184.3403  0.0128596885 -1.1457632D-08  6.9675065D-15 -1.1428048D-20 -9.8975969D-25 -4.9171523D-29  9.7138693D-33
 104   18  -2183.8774  0.0128588636 -1.1456879D-08  6.9658480D-15 -1.1607145D-20 -1.0001159D-24 -4.6713043D-29  9.7968976D-33
 104   19  -2183.3888  0.0128579929 -1.1456085D-08  6.9640692D-15 -1.1798160D-20 -1.0104683D-24 -4.4096071D-29  9.8787174D-33
 104   20  -2182.8745  0.0128570765 -1.1455250D-08  6.9621653D-15 -1.2001290D-20 -1.0207188D-24 -4.1318700D-29  9.9584110D-33
 105    0  -2158.1194  0.0128181107 -1.1494481D-08  6.8462378D-15 -1.8790383D-20  6.7930126D-25  2.5710870D-29 -7.0302899D-33
 105    1  -2158.0938  0.0128180647 -1.1494440D-08  6.8460875D-15 -1.8783592D-20  6.7960215D-25  2.5612941D-29 -7.0315660D-33
 105    2  -2158.0425  0.0128179727 -1.1494358D-08  6.8457870D-15 -1.8769990D-20  6.8022146D-25  2.5415490D-29 -7.0353299D-33
 105    3  -2157.9656  0.0128178348 -1.1494235D-08  6.8453368D-15 -1.8749570D-20  6.8113106D-25  2.5119905D-29 -7.0402655D-33
 105    4  -2157.8630  0.0128176509 -1.1494070D-08  6.8447373D-15 -1.8722301D-20  6.8232700D-25  2.4725492D-29 -7.0466627D-33
 105    5  -2157.7349  0.0128174210 -1.1493865D-08  6.8439890D-15 -1.8688148D-20  6.8379564D-25  2.4231952D-29 -7.0544128D-33
 105    6  -2157.5810  0.0128171452 -1.1493619D-08  6.8430930D-15 -1.8647068D-20  6.8551924D-25  2.3638989D-29 -7.0633368D-33
 105    7  -2157.4016  0.0128168233 -1.1493331D-08  6.8420501D-15 -1.8599013D-20  6.8747571D-25  2.2946309D-29 -7.0731874D-33
 105    8  -2157.1965  0.0128164556 -1.1493003D-08  6.8408615D-15 -1.8543928D-20  6.8964051D-25  2.2153510D-29 -7.0837413D-33
 105    9  -2156.9659  0.0128160418 -1.1492633D-08  6.8395286D-15 -1.8481754D-20  6.9198477D-25  2.1260261D-29 -7.0946993D-33
 105   10  -2156.7095  0.0128155821 -1.1492223D-08  6.8380528D-15 -1.8412430D-20  6.9447589D-25  2.0266237D-29 -7.1057272D-33
 105   11  -2156.4276  0.0128150765 -1.1491772D-08  6.8364359D-15 -1.8335893D-20  6.9707853D-25  1.9171109D-29 -7.1165039D-33
 105   12  -2156.1200  0.0128145249 -1.1491280D-08  6.8346797D-15 -1.8252081D-20  6.9975323D-25  1.7974645D-29 -7.1266496D-33
 105   13  -2155.7869  0.0128139274 -1.1490747D-08  6.8327862D-15 -1.8160935D-20  7.0245589D-25  1.6676742D-29 -7.1356955D-33
 105   14  -2155.4281  0.0128132839 -1.1490173D-08  6.8307577D-15 -1.8062401D-20  7.0513996D-25  1.5277366D-29 -7.1432061D-33
 105   15  -2155.0437  0.0128125945 -1.1489558D-08  6.8285966D-15 -1.7956430D-20  7.0775466D-25  1.3776666D-29 -7.1486785D-33
 105   16  -2154.6337  0.0128118592 -1.1488903D-08  6.8263054D-15 -1.7842986D-20  7.1024591D-25  1.2174966D-29 -7.1516024D-33
 105   17  -2154.1981  0.0128110780 -1.1488206D-08  6.8238870D-15 -1.7722042D-20  7.1255584D-25  1.0472828D-29 -7.1514088D-33
 105   18  -2153.7369  0.0128102508 -1.1487470D-08  6.8213442D-15 -1.7593590D-20  7.1462307D-25  8.6710722D-30 -7.1475114D-33
 105   19  -2153.2502  0.0128093778 -1.1486692D-08  6.8186803D-15 -1.7457637D-20  7.1638323D-25  6.7708158D-30 -7.1393049D-33
 105   20  -2152.7378  0.0128084589 -1.1485874D-08  6.8158986D-15 -1.7314214D-20  7.1776834D-25  4.7735136D-30 -7.1261463D-33
 106    0  -2128.1290  0.0127692755 -1.1526063D-08  6.8276831D-15 -1.4846168D-20 -3.9964836D-25 -1.4027681D-29  3.2078074D-33
 106    1  -2128.1034  0.0127692294 -1.1526022D-08  6.8275644D-15 -1.4850165D-20 -3.9981634D-25 -1.3982762D-29  3.2078121D-33
 106    2  -2128.0523  0.0127691372 -1.1525940D-08  6.8273267D-15 -1.4858165D-20 -4.0015205D-25 -1.3892859D-29  3.2078802D-33
 106    3  -2127.9757  0.0127689989 -1.1525817D-08  6.8269699D-15 -1.4870178D-20 -4.0065145D-25 -1.3758007D-29  3.2079451D-33
 106    4  -2127.8736  0.0127688145 -1.1525653D-08  6.8264938D-15 -1.4886218D-20 -4.0130953D-25 -1.3578228D-29  3.2079498D-33
 106    5  -2127.7459  0.0127685840 -1.1525449D-08  6.8258980D-15 -1.4906304D-20 -4.0211953D-25 -1.3353543D-29  3.2078210D-33
 106    6  -2127.5927  0.0127683074 -1.1525203D-08  6.8251819D-15 -1.4930460D-20 -4.0307305D-25 -1.3084009D-29  3.2074672D-33
 106    7  -2127.4139  0.0127679847 -1.1524916D-08  6.8243450D-15 -1.4958713D-20 -4.0416007D-25 -1.2769686D-29  3.2067867D-33
 106    8  -2127.2096  0.0127676159 -1.1524589D-08  6.8233866D-15 -1.4991094D-20 -4.0536846D-25 -1.2410677D-29  3.2056345D-33
 106    9  -2126.9798  0.0127672010 -1.1524220D-08  6.8223060D-15 -1.5027635D-20 -4.0668475D-25 -1.2007120D-29  3.2038648D-33
 106   10  -2126.7245  0.0127667400 -1.1523811D-08  6.8211021D-15 -1.5068372D-20 -4.0809411D-25 -1.1559141D-29  3.2013396D-33
 106   11  -2126.4436  0.0127662330 -1.1523361D-08  6.8197741D-15 -1.5113345D-20 -4.0958725D-25 -1.1066410D-29  3.1983223D-33
 106   12  -2126.1372  0.0127656799 -1.1522870D-08  6.8183209D-15 -1.5162589D-20 -4.1114226D-25 -1.0529424D-29  3.1944241D-33
 106   13  -2125.8053  0.0127650807 -1.1522338D-08  6.8167412D-15 -1.5216142D-20 -4.1273987D-25 -9.9484794D-30  3.1894781D-33
 106   14  -2125.4479  0.0127644355 -1.1521766D-08  6.8150337D-15 -1.5274040D-20 -4.1435914D-25 -9.3239370D-30  3.1833083D-33
 106   15  -2125.0650  0.0127637442 -1.1521152D-08  6.8131971D-15 -1.5336317D-20 -4.1597787D-25 -8.6562337D-30  3.1757385D-33
 106   16  -2124.6566  0.0127630068 -1.1520498D-08  6.8112298D-15 -1.5403002D-20 -4.1757211D-25 -7.9458980D-30  3.1665732D-33
 106   17  -2124.2226  0.0127622235 -1.1519804D-08  6.8091302D-15 -1.5474122D-20 -4.1911639D-25 -7.1935786D-30  3.1556022D-33
 106   18  -2123.7632  0.0127613941 -1.1519068D-08  6.8068965D-15 -1.5549697D-20 -4.2058532D-25 -6.3999850D-30  3.1426865D-33
 106   19  -2123.2783  0.0127605187 -1.1518293D-08  6.8045268D-15 -1.5629741D-20 -4.2195029D-25 -5.5660499D-30  3.1275758D-33
 106   20  -2122.7679  0.0127595972 -1.1517476D-08  6.8020193D-15 -1.5714256D-20 -4.2318156D-25 -4.6928233D-30  3.1100308D-33
 107    0  -2098.3057  0.0127201935 -1.1558108D-08  6.7119097D-15 -2.0865081D-20  2.2148322D-26  3.1087263D-29  1.8054057D-34
 107    1  -2098.2803  0.0127201473 -1.1558068D-08  6.7117428D-15 -2.0864856D-20  2.2526307D-26  3.1089407D-29  1.7805623D-34
 107    2  -2098.2294  0.0127200548 -1.1557987D-08  6.7114090D-15 -2.0864396D-20  2.3277344D-26  3.1093946D-29  1.7339004D-34
 107    3  -2098.1531  0.0127199161 -1.1557867D-08  6.7109082D-15 -2.0863680D-20  2.4396808D-26  3.1101085D-29  1.6682610D-34
 107    4  -2098.0513  0.0127197312 -1.1557705D-08  6.7102406D-15 -2.0862675D-20  2.5890194D-26  3.1110174D-29  1.5803480D-34
 107    5  -2097.9241  0.0127195000 -1.1557504D-08  6.7094061D-15 -2.0861333D-20  2.7757054D-26  3.1120850D-29  1.4703885D-34
 107    6  -2097.7715  0.0127192227 -1.1557263D-08  6.7084048D-15 -2.0859601D-20  2.9997839D-26  3.1132663D-29  1.3381498D-34
 107    7  -2097.5934  0.0127188991 -1.1556981D-08  6.7072367D-15 -2.0857409D-20  3.2613840D-26  3.1144997D-29  1.1828062D-34
 107    8  -2097.3899  0.0127185292 -1.1556659D-08  6.7059020D-15 -2.0854681D-20  3.5603852D-26  3.1157272D-29  1.0049724D-34
 107    9  -2097.1610  0.0127181132 -1.1556297D-08  6.7044005D-15 -2.0851325D-20  3.8969467D-26  3.1168666D-29  8.0352525D-35
 107   10  -2096.9066  0.0127176510 -1.1555895D-08  6.7027326D-15 -2.0847241D-20  4.2710701D-26  3.1178319D-29  5.7821190D-35
 107   11  -2096.6268  0.0127171425 -1.1555452D-08  6.7008982D-15 -2.0842316D-20  4.6826618D-26  3.1185316D-29  3.2914847D-35
 107   12  -2096.3216  0.0127165879 -1.1554970D-08  6.6988977D-15 -2.0836427D-20  5.1317522D-26  3.1188549D-29  5.5564369D-36
 107   13  -2095.9910  0.0127159870 -1.1554448D-08  6.6967310D-15 -2.0829440D-20  5.6182457D-26  3.1186857D-29 -2.4273540D-35
 107   14  -2095.6350  0.0127153400 -1.1553885D-08  6.6943986D-15 -2.0821207D-20  6.1421627D-26  3.1178906D-29 -5.6682549D-35
 107   15  -2095.2535  0.0127146468 -1.1553283D-08  6.6919006D-15 -2.0811573D-20  6.7032469D-26  3.1163333D-29 -9.1655079D-35
 107   16  -2094.8467  0.0127139074 -1.1552640D-08  6.6892374D-15 -2.0800369D-20  7.3013543D-26  3.1138594D-29 -1.2926527D-34
 107   17  -2094.4144  0.0127131218 -1.1551958D-08  6.6864094D-15 -2.0787417D-20  7.9362357D-26  3.1103031D-29 -1.6956334D-34
 107   18  -2093.9568  0.0127122901 -1.1551236D-08  6.6834171D-15 -2.0772528D-20  8.6075496D-26  3.1054876D-29 -2.1259791D-34
 107   19  -2093.4737  0.0127114122 -1.1550475D-08  6.6802610D-15 -2.0755501D-20  9.3148898D-26  3.0992243D-29 -2.5841333D-34
 107   20  -2092.9653  0.0127104882 -1.1549673D-08  6.6769416D-15 -2.0736128D-20  1.0057792D-25  3.0913061D-29 -3.0708356D-34
 108    0  -2068.6502  0.0126708541 -1.1591713D-08  6.6121063D-15 -1.3297056D-20  9.2893437D-26 -5.8197693D-29 -1.8051165D-33
 108    1  -2068.6248  0.0126708077 -1.1591674D-08  6.6120000D-15 -1.3296134D-20  9.2187369D-26 -5.8222358D-29 -1.7987879D-33
 108    2  -2068.5741  0.0126707150 -1.1591594D-08  6.6117872D-15 -1.3294299D-20  9.0800575D-26 -5.8273403D-29 -1.7877509D-33
 108    3  -2068.4981  0.0126705759 -1.1591475D-08  6.6114682D-15 -1.3291606D-20  8.8700808D-26 -5.8348089D-29 -1.7700889D-33
 108    4  -2068.3968  0.0126703904 -1.1591317D-08  6.6110429D-15 -1.3288114D-20  8.5897770D-26 -5.8446553D-29 -1.7465263D-33
 108    5  -2068.2701  0.0126701586 -1.1591118D-08  6.6105115D-15 -1.3283907D-20  8.2387302D-26 -5.8567774D-29 -1.7169714D-33
 108    6  -2068.1180  0.0126698804 -1.1590880D-08  6.6098739D-15 -1.3279091D-20  7.8165026D-26 -5.8710490D-29 -1.6813547D-33
 108    7  -2067.9406  0.0126695559 -1.1590603D-08  6.6091305D-15 -1.3273792D-20  7.3226423D-26 -5.8873213D-29 -1.6396220D-33
 108    8  -2067.7379  0.0126691850 -1.1590286D-08  6.6082811D-15 -1.3268160D-20  6.7565626D-26 -5.9054163D-29 -1.5916724D-33
 108    9  -2067.5099  0.0126687677 -1.1589929D-08  6.6073260D-15 -1.3262367D-20  6.1176735D-26 -5.9251280D-29 -1.5374127D-33
 108   10  -2067.2565  0.0126683041 -1.1589532D-08  6.6062653D-15 -1.3256605D-20  5.4053654D-26 -5.9462277D-29 -1.4767551D-33
 108   11  -2066.9778  0.0126677942 -1.1589096D-08  6.6050989D-15 -1.3251091D-20  4.6189654D-26 -5.9684526D-29 -1.4095816D-33
 108   12  -2066.6738  0.0126672380 -1.1588621D-08  6.6038271D-15 -1.3246065D-20  3.7577985D-26 -5.9915129D-29 -1.3357677D-33
 108   13  -2066.3445  0.0126666354 -1.1588106D-08  6.6024497D-15 -1.3241788D-20  2.8212376D-26 -6.0150922D-29 -1.2552036D-33
 108   14  -2065.9898  0.0126659864 -1.1587551D-08  6.6009669D-15 -1.3238547D-20  1.8086176D-26 -6.0388374D-29 -1.1677438D-33
 108   15  -2065.6098  0.0126652912 -1.1586957D-08  6.5993784D-15 -1.3236650D-20  7.1947708D-27 -6.0623734D-29 -1.0733221D-33
 108   16  -2065.2046  0.0126645497 -1.1586324D-08  6.5976841D-15 -1.3236431D-20 -4.4674963D-27 -6.0852816D-29 -9.7176782D-34
 108   17  -2064.7740  0.0126637618 -1.1585651D-08  6.5958838D-15 -1.3238246D-20 -1.6904626D-26 -6.1071195D-29 -8.6295836D-34
 108   18  -2064.3181  0.0126629277 -1.1584939D-08  6.5939773D-15 -1.3242477D-20 -3.0118828D-26 -6.1274070D-29 -7.4679534D-34
 108   19  -2063.8369  0.0126620472 -1.1584187D-08  6.5919639D-15 -1.3249528D-20 -4.4111011D-26 -6.1456339D-29 -6.2318116D-34
 108   20  -2063.3305  0.0126611205 -1.1583396D-08  6.5898432D-15 -1.3259826D-20 -5.8880335D-26 -6.1612535D-29 -4.9201117D-34
 109    0  -2039.1629  0.0126212481 -1.1625847D-08  6.5060776D-15 -2.5079726D-20 -1.4195610D-25  8.6067027D-29  2.2749580D-33
 109    1  -2039.1377  0.0126212016 -1.1625808D-08  6.5058770D-15 -2.5081142D-20 -1.4092618D-25  8.6099031D-29  2.2657271D-33
 109    2  -2039.0872  0.0126211086 -1.1625730D-08  6.5054757D-15 -2.5083943D-20 -1.3886673D-25  8.6162798D-29  2.2473542D-33
 109    3  -2039.0115  0.0126209690 -1.1625612D-08  6.5048736D-15 -2.5088058D-20 -1.3575243D-25  8.6255753D-29  2.2183632D-33
 109    4  -2038.9105  0.0126207830 -1.1625456D-08  6.5040707D-15 -2.5093405D-20 -1.3160918D-25  8.6378917D-29  2.1805341D-33
 109    5  -2038.7843  0.0126205505 -1.1625261D-08  6.5030668D-15 -2.5099856D-20 -1.2642191D-25  8.6529899D-29  2.1331343D-33
 109    6  -2038.6329  0.0126202715 -1.1625027D-08  6.5018619D-15 -2.5107254D-20 -1.2018583D-25  8.6706705D-29  2.0761192D-33
 109    7  -2038.4562  0.0126199460 -1.1624754D-08  6.5004556D-15 -2.5115412D-20 -1.1289346D-25  8.6906868D-29  2.0093247D-33
 109    8  -2038.2543  0.0126195740 -1.1624442D-08  6.4988480D-15 -2.5124109D-20 -1.0453999D-25  8.7127639D-29  1.9327528D-33
 109    9  -2038.0271  0.0126191556 -1.1624091D-08  6.4970387D-15 -2.5133094D-20 -9.5117321D-26  8.7365718D-29  1.8462481D-33
 109   10  -2037.7747  0.0126186906 -1.1623701D-08  6.4950277D-15 -2.5142081D-20 -8.4618142D-26  8.7617440D-29  1.7497047D-33
 109   11  -2037.4971  0.0126181792 -1.1623273D-08  6.4928148D-15 -2.5150752D-20 -7.3035188D-26  8.7878682D-29  1.6430164D-33
 109   12  -2037.1943  0.0126176213 -1.1622805D-08  6.4903999D-15 -2.5158757D-20 -6.0361169D-26  8.8144893D-29  1.5260571D-33
 109   13  -2036.8663  0.0126170169 -1.1622299D-08  6.4877830D-15 -2.5165709D-20 -4.6589655D-26  8.8411056D-29  1.3987256D-33
 109   14  -2036.5130  0.0126163661 -1.1621754D-08  6.4849641D-15 -2.5171191D-20 -3.1714260D-26  8.8671711D-29  1.2608831D-33
 109   15  -2036.1345  0.0126156688 -1.1621171D-08  6.4819434D-15 -2.5174750D-20 -1.5730310D-26  8.8920916D-29  1.1124294D-33
 109   16  -2035.7308  0.0126149250 -1.1620549D-08  6.4787209D-15 -2.5175900D-20  1.3651369D-27  8.9152301D-29  9.5328220D-34
 109   17  -2035.3019  0.0126141349 -1.1619888D-08  6.4752971D-15 -2.5174120D-20  1.9573961D-26  8.9358969D-29  7.8333329D-34
 109   18  -2034.8478  0.0126132983 -1.1619189D-08  6.4716723D-15 -2.5168859D-20  3.8895330D-26  8.9533599D-29  6.0251668D-34
 109   19  -2034.3685  0.0126124152 -1.1618452D-08  6.4678473D-15 -2.5159528D-20  5.9325165D-26  8.9668391D-29  4.1080728D-34
 109   20  -2033.8641  0.0126114858 -1.1617676D-08  6.4638229D-15 -2.5145510D-20  8.0856932D-26  8.9755081D-29  2.0817564D-34
 110    0  -2009.8446  0.0125713647 -1.1662026D-08  6.3890149D-15 -9.7158278D-21  1.6932795D-25 -1.1020301D-28 -1.8528473D-33
 110    1  -2009.8195  0.0125713181 -1.1661988D-08  6.3889372D-15 -9.7141447D-21  1.6799741D-25 -1.1022826D-28 -1.8394423D-33
 110    2  -2009.7692  0.0125712248 -1.1661911D-08  6.3887818D-15 -9.7108076D-21  1.6535917D-25 -1.1028001D-28 -1.8141330D-33
 110    3  -2009.6938  0.0125710848 -1.1661796D-08  6.3885488D-15 -9.7059063D-21  1.6138785D-25 -1.1035539D-28 -1.7753940D-33
 110    4  -2009.5932  0.0125708983 -1.1661643D-08  6.3882383D-15 -9.6995566D-21  1.5608826D-25 -1.1045337D-28 -1.7236752D-33
 110    5  -2009.4675  0.0125706650 -1.1661451D-08  6.3878505D-15 -9.6919181D-21  1.4945751D-25 -1.1057175D-28 -1.6589508D-33
 110    6  -2009.3166  0.0125703852 -1.1661221D-08  6.3873855D-15 -9.6831896D-21  1.4149118D-25 -1.1070783D-28 -1.5811536D-33
 110    7  -2009.1407  0.0125700586 -1.1660953D-08  6.3868435D-15 -9.6736110D-21  1.3218531D-25 -1.1085833D-28 -1.4902392D-33
 110    8  -2008.9395  0.0125696855 -1.1660646D-08  6.3862247D-15 -9.6634621D-21  1.2153493D-25 -1.1101940D-28 -1.3861336D-33
 110    9  -2008.7133  0.0125692657 -1.1660301D-08  6.3855293D-15 -9.6530638D-21  1.0953561D-25 -1.1118666D-28 -1.2687745D-33
 110   10  -2008.4619  0.0125687993 -1.1659918D-08  6.3847575D-15 -9.6427773D-21  9.6182863D-26 -1.1135515D-28 -1.1380953D-33
 110   11  -2008.1854  0.0125682863 -1.1659497D-08  6.3839094D-15 -9.6330062D-21  8.1472402D-26 -1.1151931D-28 -9.9400815D-34
 110   12  -2007.8838  0.0125677266 -1.1659037D-08  6.3829851D-15 -9.6241935D-21  6.5402409D-26 -1.1167308D-28 -8.3651473D-34
 110   13  -2007.5570  0.0125671204 -1.1658540D-08  6.3819846D-15 -9.6168241D-21  4.7970069D-26 -1.1180977D-28 -6.6550693D-34
 110   14  -2007.2052  0.0125664675 -1.1658004D-08  6.3809078D-15 -9.6114232D-21  2.9176026D-26 -1.1192215D-28 -4.8098785D-34
 110   15  -2006.8282  0.0125657681 -1.1657429D-08  6.3797546D-15 -9.6085582D-21  9.0220955D-27 -1.1200237D-28 -2.8292889D-34
 110   16  -2006.4261  0.0125650220 -1.1656817D-08  6.3785248D-15 -9.6088351D-21 -1.2487044D-26 -1.1204206D-28 -7.1337619D-35
 110   17  -2005.9989  0.0125642294 -1.1656166D-08  6.3772177D-15 -9.6129007D-21 -3.5343821D-26 -1.1203227D-28  1.5375365D-34
 110   18  -2005.5466  0.0125633901 -1.1655478D-08  6.3758329D-15 -9.6214401D-21 -5.9536540D-26 -1.1196349D-28  3.9225879D-34
 110   19  -2005.0692  0.0125625044 -1.1654751D-08  6.3743695D-15 -9.6351757D-21 -8.5049805D-26 -1.1182569D-28  6.4407205D-34
 110   20  -2004.5667  0.0125615720 -1.1653986D-08  6.3728263D-15 -9.6548678D-21 -1.1186356D-25 -1.1160827D-28  9.0905091D-34
 111    0  -1980.6959  0.0125211941 -1.1698313D-08  6.2940710D-15 -2.6564355D-20  5.6200981D-26  1.2626662D-28 -3.6730079D-34
 111    1  -1980.6708  0.0125211473 -1.1698275D-08  6.2938585D-15 -2.6563787D-20  5.7714512D-26  1.2626149D-28 -3.8250967D-34
 111    2  -1980.6208  0.0125210537 -1.1698199D-08  6.2934334D-15 -2.6562595D-20  6.0758159D-26  1.2624931D-28 -4.1401738D-34
 111    3  -1980.5456  0.0125209134 -1.1698086D-08  6.2927959D-15 -2.6560704D-20  6.5302750D-26  1.2623097D-28 -4.5995557D-34
 111    4  -1980.4455  0.0125207262 -1.1697935D-08  6.2919460D-15 -2.6557970D-20  7.1361169D-26  1.2620349D-28 -5.2119218D-34
 111    5  -1980.3203  0.0125204922 -1.1697746D-08  6.2908838D-15 -2.6554213D-20  7.8931951D-26  1.2616435D-28 -5.9770328D-34
 111    6  -1980.1700  0.0125202115 -1.1697520D-08  6.2896093D-15 -2.6549205D-20  8.8013662D-26  1.2611030D-28 -6.8948192D-34
 111    7  -1979.9947  0.0125198840 -1.1697256D-08  6.2881227D-15 -2.6542673D-20  9.8603403D-26  1.2603750D-28 -7.9647854D-34
 111    8  -1979.7944  0.0125195097 -1.1696954D-08  6.2864243D-15 -2.6534302D-20  1.1069818D-25  1.2594147D-28 -9.1868343D-34
 111    9  -1979.5691  0.0125190886 -1.1696614D-08  6.2845142D-15 -2.6523727D-20  1.2429326D-25  1.2581706D-28 -1.0560479D-33
 111   10  -1979.3187  0.0125186207 -1.1696237D-08  6.2823928D-15 -2.6510543D-20  1.3938164D-25  1.2565856D-28 -1.2084598D-33
 111   11  -1979.0433  0.0125181061 -1.1695823D-08  6.2800606D-15 -2.6494299D-20  1.5595525D-25  1.2545956D-28 -1.3758492D-33
 111   12  -1978.7429  0.0125175447 -1.1695371D-08  6.2775180D-15 -2.6474501D-20  1.7400379D-25  1.2521311D-28 -1.5581069D-33
 111   13  -1978.4174  0.0125169366 -1.1694881D-08  6.2747659D-15 -2.6450612D-20  1.9351339D-25  1.2491161D-28 -1.7550691D-33
 111   14  -1978.0670  0.0125162817 -1.1694354D-08  6.2718050D-15 -2.6422052D-20  2.1446790D-25  1.2454687D-28 -1.9665717D-33
 111   15  -1977.6915  0.0125155800 -1.1693790D-08  6.2686364D-15 -2.6388202D-20  2.3684720D-25  1.2411014D-28 -2.1923982D-33
 111   16  -1977.2910  0.0125148316 -1.1693188D-08  6.2652612D-15 -2.6348402D-20  2.6062710D-25  1.2359212D-28 -2.4322938D-33
 111   17  -1976.8655  0.0125140365 -1.1692549D-08  6.2616809D-15 -2.6301955D-20  2.8577835D-25  1.2298297D-28 -2.6859374D-33
 111   18  -1976.4150  0.0125131947 -1.1691873D-08  6.2578972D-15 -2.6248128D-20  3.1226642D-25  1.2227240D-28 -2.9529467D-33
 111   19  -1975.9395  0.0125123061 -1.1691160D-08  6.2539122D-15 -2.6186154D-20  3.4005195D-25  1.2144956D-28 -3.2329455D-33
 111   20  -1975.4391  0.0125113709 -1.1690410D-08  6.2497280D-15 -2.6115236D-20  3.6908697D-25  1.2050329D-28 -3.5253585D-33
 112    0  -1951.7174  0.0124707278 -1.1736584D-08  6.2138740D-15 -8.6776609D-21 -2.3596567D-25 -1.1006637D-28  4.1644570D-33
 112    1  -1951.6925  0.0124706809 -1.1736547D-08  6.2138045D-15 -8.6800296D-21 -2.3729159D-25 -1.1000755D-28  4.1786308D-33
 112    2  -1951.6426  0.0124705870 -1.1736472D-08  6.2136656D-15 -8.6847994D-21 -2.3992510D-25 -1.0989058D-28  4.2058935D-33
 112    3  -1951.5678  0.0124704461 -1.1736360D-08  6.2134571D-15 -8.6920565D-21 -2.4387777D-25 -1.0971308D-28  4.2472178D-33
 112    4  -1951.4680  0.0124702583 -1.1736211D-08  6.2131788D-15 -8.7019172D-21 -2.4913863D-25 -1.0947367D-28  4.3022231D-33
 112    5  -1951.3433  0.0124700236 -1.1736025D-08  6.2128305D-15 -8.7145381D-21 -2.5569774D-25 -1.0917012D-28  4.3707302D-33
 112    6  -1951.1937  0.0124697420 -1.1735801D-08  6.2124118D-15 -8.7301153D-21 -2.6354460D-25 -1.0879955D-28  4.4526297D-33
 112    7  -1951.0191  0.0124694134 -1.1735540D-08  6.2119224D-15 -8.7488829D-21 -2.7266545D-25 -1.0835852D-28  4.5477528D-33
 112    8  -1950.8196  0.0124690378 -1.1735242D-08  6.2113617D-15 -8.7711117D-21 -2.8304311D-25 -1.0784311D-28  4.6558587D-33
 112    9  -1950.5951  0.0124686154 -1.1734907D-08  6.2107293D-15 -8.7971088D-21 -2.9465863D-25 -1.0724883D-28  4.7767376D-33
 112   10  -1950.3458  0.0124681460 -1.1734534D-08  6.2100243D-15 -8.8272166D-21 -3.0748799D-25 -1.0657075D-28  4.9100401D-33
 112   11  -1950.0715  0.0124676297 -1.1734124D-08  6.2092460D-15 -8.8618119D-21 -3.2150471D-25 -1.0580341D-28  5.0554472D-33
 112   12  -1949.7723  0.0124670664 -1.1733677D-08  6.2083934D-15 -8.9013044D-21 -3.3667876D-25 -1.0494086D-28  5.2126035D-33
 112   13  -1949.4481  0.0124664563 -1.1733193D-08  6.2074654D-15 -8.9461334D-21 -3.5297466D-25 -1.0397682D-28  5.3810483D-33
 112   14  -1949.0991  0.0124657993 -1.1732672D-08  6.2064606D-15 -8.9967685D-21 -3.7035286D-25 -1.0290454D-28  5.5602879D-33
 112   15  -1948.7251  0.0124650953 -1.1732113D-08  6.2053776D-15 -9.0537049D-21 -3.8876990D-25 -1.0171693D-28  5.7498360D-33
 112   16  -1948.3262  0.0124643445 -1.1731518D-08  6.2042147D-15 -9.1174643D-21 -4.0817445D-25 -1.0040659D-28  5.9490104D-33
 112   17  -1947.9025  0.0124635468 -1.1730885D-08  6.2029699D-15 -9.1885862D-21 -4.2851128D-25 -9.8965899D-29  6.1571645D-33
 112   18  -1947.4538  0.0124627022 -1.1730215D-08  6.2016411D-15 -9.2676321D-21 -4.4971847D-25 -9.7386944D-29  6.3735543D-33
 112   19  -1946.9802  0.0124618107 -1.1729508D-08  6.2002258D-15 -9.3551756D-21 -4.7172684D-25 -9.5661722D-29  6.5973343D-33
 112   20  -1946.4818  0.0124608724 -1.1728764D-08  6.1987213D-15 -9.4518021D-21 -4.9446159D-25 -9.3782094D-29  6.8276517D-33
 113    0  -1922.9099  0.0124199589 -1.1774715D-08  6.1249115D-15 -1.9335816D-20  5.6637997D-25  5.4078555D-29 -7.2652356D-33
 113    1  -1922.8851  0.0124199118 -1.1774678D-08  6.1247568D-15 -1.9330154D-20  5.6701784D-25  5.3977589D-29 -7.2708437D-33
 113    2  -1922.8354  0.0124198176 -1.1774604D-08  6.1244476D-15 -1.9318796D-20  5.6832117D-25  5.3773031D-29 -7.2840708D-33
 113    3  -1922.7609  0.0124196763 -1.1774494D-08  6.1239842D-15 -1.9301717D-20  5.7025092D-25  5.3466731D-29 -7.3027419D-33
 113    4  -1922.6615  0.0124194879 -1.1774347D-08  6.1233669D-15 -1.9278856D-20  5.7280769D-25  5.3057076D-29 -7.3274661D-33
 113    5  -1922.5373  0.0124192525 -1.1774163D-08  6.1225963D-15 -1.9250136D-20  5.7597583D-25  5.2543078D-29 -7.3580139D-33
 113    6  -1922.3883  0.0124189699 -1.1773943D-08  6.1216731D-15 -1.9215464D-20  5.7973648D-25  5.1923488D-29 -7.3941329D-33
 113    7  -1922.2144  0.0124186402 -1.1773686D-08  6.1205982D-15 -1.9174731D-20  5.8406732D-25  5.1196848D-29 -7.4355424D-33
 113    8  -1922.0157  0.0124182635 -1.1773392D-08  6.1193725D-15 -1.9127810D-20  5.8894192D-25  5.0361459D-29 -7.4819224D-33
 113    9  -1921.7922  0.0124178396 -1.1773062D-08  6.1179972D-15 -1.9074562D-20  5.9432990D-25  4.9415527D-29 -7.5328809D-33
 113   10  -1921.5439  0.0124173687 -1.1772695D-08  6.1164737D-15 -1.9014835D-20  6.0019581D-25  4.8357067D-29 -7.5879498D-33
 113   11  -1921.2707  0.0124168507 -1.1772291D-08  6.1148033D-15 -1.8948465D-20  6.0650175D-25  4.7183956D-29 -7.6467020D-33
 113   12  -1920.9727  0.0124162857 -1.1771851D-08  6.1129877D-15 -1.8875281D-20  6.1320316D-25  4.5894093D-29 -7.7085262D-33
 113   13  -1920.6499  0.0124156735 -1.1771374D-08  6.1110289D-15 -1.8795103D-20  6.2025270D-25  4.4485235D-29 -7.7728554D-33
 113   14  -1920.3022  0.0124150143 -1.1770861D-08  6.1089287D-15 -1.8707751D-20  6.2759759D-25  4.2955215D-29 -7.8390274D-33
 113   15  -1919.9298  0.0124143081 -1.1770311D-08  6.1066894D-15 -1.8613038D-20  6.3518048D-25  4.1301880D-29 -7.9063240D-33
 113   16  -1919.5325  0.0124135548 -1.1769725D-08  6.1043135D-15 -1.8510784D-20  6.4293958D-25  3.9523204D-29 -7.9739967D-33
 113   17  -1919.1105  0.0124127545 -1.1769103D-08  6.1018035D-15 -1.8400810D-20  6.5080796D-25  3.7617261D-29 -8.0412277D-33
 113   18  -1918.6637  0.0124119072 -1.1768444D-08  6.0991623D-15 -1.8282946D-20  6.5871360D-25  3.5582428D-29 -8.1071272D-33
 113   19  -1918.1920  0.0124110128 -1.1767749D-08  6.0963928D-15 -1.8157035D-20  6.6657980D-25  3.3417289D-29 -8.1707761D-33
 113   20  -1917.6956  0.0124100714 -1.1767017D-08  6.0934984D-15 -1.8022935D-20  6.7432396D-25  3.1120833D-29 -8.2311348D-33
 114    0  -1894.2741  0.0123688831 -1.1813730D-08  6.1015094D-15 -1.5376500D-20 -4.0499855D-25  1.4335395D-29  4.9475144D-33
 114    1  -1894.2494  0.0123688359 -1.1813693D-08  6.1013863D-15 -1.5380549D-20 -4.0482746D-25  1.4404729D-29  4.9434317D-33
 114    2  -1894.1999  0.0123687413 -1.1813620D-08  6.1011402D-15 -1.5388644D-20 -4.0448348D-25  1.4543294D-29  4.9352736D-33
 114    3  -1894.1257  0.0123685996 -1.1813510D-08  6.1007707D-15 -1.5400772D-20 -4.0396183D-25  1.4750730D-29  4.9229930D-33
 114    4  -1894.0267  0.0123684106 -1.1813363D-08  6.1002776D-15 -1.5416919D-20 -4.0325469D-25  1.5026478D-29  4.9064696D-33
 114    5  -1893.9030  0.0123681743 -1.1813180D-08  6.0996605D-15 -1.5437051D-20 -4.0232540D-25  1.5367733D-29  4.8837970D-33
 114    6  -1893.7546  0.0123678908 -1.1812961D-08  6.0989190D-15 -1.5461157D-20 -4.0120370D-25  1.5776852D-29  4.8576087D-33
 114    7  -1893.5815  0.0123675600 -1.1812705D-08  6.0980524D-15 -1.5489195D-20 -3.9985862D-25  1.6251391D-29  4.8266195D-33
 114    8  -1893.3836  0.0123671820 -1.1812412D-08  6.0970600D-15 -1.5521120D-20 -3.9827239D-25  1.6789956D-29  4.7905690D-33
 114    9  -1893.1610  0.0123667568 -1.1812083D-08  6.0959412D-15 -1.5556882D-20 -3.9642691D-25  1.7390979D-29  4.7492620D-33
 114   10  -1892.9137  0.0123662843 -1.1811717D-08  6.0946951D-15 -1.5596419D-20 -3.9430005D-25  1.8052600D-29  4.7023748D-33
 114   11  -1892.6416  0.0123657646 -1.1811315D-08  6.0933207D-15 -1.5639659D-20 -3.9186942D-25  1.8772723D-29  4.6496548D-33
 114   12  -1892.3448  0.0123651977 -1.1810876D-08  6.0918170D-15 -1.5686519D-20 -3.8911016D-25  1.9548944D-29  4.5907930D-33
 114   13  -1892.0233  0.0123645835 -1.1810401D-08  6.0901830D-15 -1.5736903D-20 -3.8599574D-25  2.0378550D-29  4.5254605D-33
 114   14  -1891.6771  0.0123639221 -1.1809890D-08  6.0884175D-15 -1.5790699D-20 -3.8249796D-25  2.1258496D-29  4.4533099D-33
 114   15  -1891.3062  0.0123632136 -1.1809342D-08  6.0865192D-15 -1.5847783D-20 -3.7858803D-25  2.2185411D-29  4.3740062D-33
 114   16  -1890.9106  0.0123624578 -1.1808758D-08  6.0844868D-15 -1.5908011D-20 -3.7423496D-25  2.3155503D-29  4.2871564D-33
 114   17  -1890.4903  0.0123616548 -1.1808137D-08  6.0823190D-15 -1.5971227D-20 -3.6941458D-25  2.4165121D-29  4.1928556D-33
 114   18  -1890.0453  0.0123608047 -1.1807480D-08  6.0800144D-15 -1.6037244D-20 -3.6408259D-25  2.5208733D-29  4.0898941D-33
 114   19  -1889.5756  0.0123599073 -1.1806787D-08  6.0775715D-15 -1.6105865D-20 -3.5821281D-25  2.6281779D-29  3.9782958D-33
 114   20  -1889.0812  0.0123589628 -1.1806058D-08  6.0749889D-15 -1.6176866D-20 -3.5177380D-25  2.7378788D-29  3.8577287D-33
 115    0  -1865.8107  0.0123174984 -1.1853033D-08  6.0336789D-15 -1.4769975D-20 -3.4384795D-25 -3.7185149D-29  4.1365306D-33
 115    1  -1865.7861  0.0123174510 -1.1852997D-08  6.0335607D-15 -1.4773415D-20 -3.4429331D-25 -3.7127229D-29  4.1447358D-33
 115    2  -1865.7368  0.0123173562 -1.1852925D-08  6.0333243D-15 -1.4780307D-20 -3.4517617D-25 -3.7011482D-29  4.1607299D-33
 115    3  -1865.6629  0.0123172139 -1.1852816D-08  6.0329694D-15 -1.4790682D-20 -3.4650521D-25 -3.6836215D-29  4.1853355D-33
 115    4  -1865.5644  0.0123170243 -1.1852671D-08  6.0324959D-15 -1.4804577D-20 -3.4826805D-25 -3.6600908D-29  4.2180543D-33
 115    5  -1865.4412  0.0123167873 -1.1852491D-08  6.0319034D-15 -1.4822046D-20 -3.5045500D-25 -3.6304229D-29  4.2587185D-33
 115    6  -1865.2934  0.0123165028 -1.1852273D-08  6.0311914D-15 -1.4843151D-20 -3.5305567D-25 -3.5944460D-29  4.3072169D-33
 115    7  -1865.1210  0.0123161709 -1.1852020D-08  6.0303595D-15 -1.4867970D-20 -3.5605761D-25 -3.5519584D-29  4.3634267D-33
 115    8  -1864.9239  0.0123157917 -1.1851731D-08  6.0294071D-15 -1.4896591D-20 -3.5944408D-25 -3.5027305D-29  4.4270930D-33
 115    9  -1864.7022  0.0123153650 -1.1851405D-08  6.0283333D-15 -1.4929110D-20 -3.6319667D-25 -3.4465017D-29  4.4979846D-33
 115   10  -1864.4559  0.0123148910 -1.1851043D-08  6.0271375D-15 -1.4965635D-20 -3.6729478D-25 -3.3829836D-29  4.5758578D-33
 115   11  -1864.1850  0.0123143695 -1.1850646D-08  6.0258188D-15 -1.5006281D-20 -3.7171337D-25 -3.3118641D-29  4.6603555D-33
 115   12  -1863.8895  0.0123138007 -1.1850212D-08  6.0243760D-15 -1.5051171D-20 -3.7642602D-25 -3.2328039D-29  4.7511764D-33
 115   13  -1863.5693  0.0123131845 -1.1849742D-08  6.0228081D-15 -1.5100431D-20 -3.8140116D-25 -3.1454500D-29  4.8478662D-33
 115   14  -1863.2245  0.0123125209 -1.1849236D-08  6.0211139D-15 -1.5154193D-20 -3.8660551D-25 -3.0494273D-29  4.9500234D-33
 115   15  -1862.8552  0.0123118100 -1.1848694D-08  6.0192919D-15 -1.5212591D-20 -3.9200015D-25 -2.9443503D-29  5.0570931D-33
 115   16  -1862.4612  0.0123110517 -1.1848117D-08  6.0173407D-15 -1.5275757D-20 -3.9754369D-25 -2.8298186D-29  5.1685436D-33
 115   17  -1862.0427  0.0123102461 -1.1847503D-08  6.0152585D-15 -1.5343823D-20 -4.0319034D-25 -2.7054290D-29  5.2837632D-33
 115   18  -1861.5995  0.0123093931 -1.1846853D-08  6.0130438D-15 -1.5416915D-20 -4.0888926D-25 -2.5707818D-29  5.4020491D-33
 115   19  -1861.1318  0.0123084927 -1.1846168D-08  6.0106945D-15 -1.5495150D-20 -4.1458557D-25 -2.4254747D-29  5.5226493D-33
 115   20  -1860.6394  0.0123075451 -1.1845447D-08  6.0082086D-15 -1.5578636D-20 -4.2021980D-25 -2.2691211D-29  5.6447559D-33
 116    0  -1837.5204  0.0122658013 -1.1893018D-08  5.9146857D-15 -1.2696310D-20  1.0339553D-24 -3.1802138D-29 -1.3796342D-32
 116    1  -1837.4959  0.0122657538 -1.1892982D-08  5.9145842D-15 -1.2685975D-20  1.0335679D-24 -3.1994922D-29 -1.3794283D-32
 116    2  -1837.4468  0.0122656586 -1.1892911D-08  5.9143814D-15 -1.2665304D-20  1.0328087D-24 -3.2382176D-29 -1.3791613D-32
 116    3  -1837.3733  0.0122655159 -1.1892805D-08  5.9140778D-15 -1.2634337D-20  1.0316323D-24 -3.2961296D-29 -1.3786005D-32
 116    4  -1837.2751  0.0122653256 -1.1892663D-08  5.9136741D-15 -1.2593104D-20  1.0300316D-24 -3.3733083D-29 -1.3778125D-32
 116    5  -1837.1525  0.0122650878 -1.1892486D-08  5.9131715D-15 -1.2541654D-20  1.0279782D-24 -3.4697165D-29 -1.3767586D-32
 116    6  -1837.0053  0.0122648023 -1.1892273D-08  5.9125709D-15 -1.2480051D-20  1.0254386D-24 -3.5853087D-29 -1.3754005D-32
 116    7  -1836.8336  0.0122644694 -1.1892025D-08  5.9118741D-15 -1.2408377D-20  1.0223701D-24 -3.7200139D-29 -1.3736788D-32
 116    8  -1836.6374  0.0122640888 -1.1891741D-08  5.9110825D-15 -1.2326732D-20  1.0187247D-24 -3.8737460D-29 -1.3715326D-32
 116    9  -1836.4166  0.0122636607 -1.1891422D-08  5.9101983D-15 -1.2235238D-20  1.0144477D-24 -4.0463934D-29 -1.3688926D-32
 116   10  -1836.1713  0.0122631851 -1.1891067D-08  5.9092235D-15 -1.2134040D-20  1.0094763D-24 -4.2378147D-29 -1.3656751D-32
 116   11  -1835.9016  0.0122626619 -1.1890677D-08  5.9081606D-15 -1.2023310D-20  1.0037439D-24 -4.4478356D-29 -1.3617997D-32
 116   12  -1835.6073  0.0122620911 -1.1890252D-08  5.9070121D-15 -1.1903252D-20  9.9717421D-25 -4.6762353D-29 -1.3571621D-32
 116   13  -1835.2885  0.0122614729 -1.1889791D-08  5.9057809D-15 -1.1774101D-20  9.8968627D-25 -4.9227456D-29 -1.3516562D-32
 116   14  -1834.9451  0.0122608070 -1.1889295D-08  5.9044700D-15 -1.1636134D-20  9.8119346D-25 -5.1870445D-29 -1.3451715D-32
 116   15  -1834.5773  0.0122600937 -1.1888764D-08  5.9030824D-15 -1.1489668D-20  9.7160281D-25 -5.4687475D-29 -1.3375855D-32
 116   16  -1834.1850  0.0122593328 -1.1888197D-08  5.9016217D-15 -1.1335067D-20  9.6081517D-25 -5.7673942D-29 -1.3287646D-32
 116   17  -1833.7682  0.0122585245 -1.1887595D-08  5.9000912D-15 -1.1172746D-20  9.4872769D-25 -6.0824489D-29 -1.3185765D-32
 116   18  -1833.3269  0.0122576686 -1.1886958D-08  5.8984945D-15 -1.1003179D-20  9.3523113D-25 -6.4132785D-29 -1.3068715D-32
 116   19  -1832.8612  0.0122567652 -1.1886286D-08  5.8968355D-15 -1.0826898D-20  9.2021313D-25 -6.7591565D-29 -1.2935005D-32
 116   20  -1832.3709  0.0122558143 -1.1885578D-08  5.8951178D-15 -1.0644506D-20  9.0355815D-25 -7.1192450D-29 -1.2783107D-32
 117    0  -1809.4041  0.0122137863 -1.1933048D-08  5.9165610D-15 -2.7144935D-20 -1.2060962D-24  1.6003180D-28  1.4635147D-32
 117    1  -1809.3796  0.0122137386 -1.1933013D-08  5.9163438D-15 -2.7156987D-20 -1.2041768D-24  1.6023672D-28  1.4613626D-32
 117    2  -1809.3308  0.0122136431 -1.1932942D-08  5.9159091D-15 -2.7181035D-20 -1.2003348D-24  1.6064595D-28  1.4570784D-32
 117    3  -1809.2575  0.0122134999 -1.1932835D-08  5.9152563D-15 -2.7216954D-20 -1.1945290D-24  1.6125563D-28  1.4504592D-32
 117    4  -1809.1598  0.0122133090 -1.1932694D-08  5.9143846D-15 -2.7264580D-20 -1.1867699D-24  1.6206546D-28  1.4417011D-32
 117    5  -1809.0377  0.0122130704 -1.1932516D-08  5.9132928D-15 -2.7323675D-20 -1.1770155D-24  1.6307079D-28  1.4306785D-32
 117    6  -1808.8911  0.0122127840 -1.1932303D-08  5.9119796D-15 -2.7393942D-20 -1.1652311D-24  1.6426696D-28  1.4173514D-32
 117    7  -1808.7201  0.0122124499 -1.1932055D-08  5.9104432D-15 -2.7475025D-20 -1.1513745D-24  1.6564829D-28  1.4016657D-32
 117    8  -1808.5247  0.0122120681 -1.1931771D-08  5.9086819D-15 -2.7566496D-20 -1.1353974D-24  1.6720804D-28  1.3835612D-32
 117    9  -1808.3049  0.0122116385 -1.1931452D-08  5.9066935D-15 -2.7667867D-20 -1.1172451D-24  1.6893837D-28  1.3629654D-32
 117   10  -1808.0607  0.0122111613 -1.1931098D-08  5.9044756D-15 -2.7778574D-20 -1.0968587D-24  1.7083034D-28  1.3398055D-32
 117   11  -1807.7921  0.0122106363 -1.1930708D-08  5.9020258D-15 -2.7897983D-20 -1.0741738D-24  1.7287381D-28  1.3139973D-32
 117   12  -1807.4990  0.0122100636 -1.1930284D-08  5.8993415D-15 -2.8025384D-20 -1.0491224D-24  1.7505743D-28  1.2854552D-32
 117   13  -1807.1816  0.0122094433 -1.1929823D-08  5.8964198D-15 -2.8159987D-20 -1.0216326D-24  1.7736848D-28  1.2540849D-32
 117   14  -1806.8397  0.0122087752 -1.1929328D-08  5.8932579D-15 -2.8300920D-20 -9.9162973D-25  1.7979294D-28  1.2197872D-32
 117   15  -1806.4734  0.0122080595 -1.1928798D-08  5.8898530D-15 -2.8447226D-20 -9.5903890D-25  1.8231542D-28  1.1824695D-32
 117   16  -1806.0828  0.0122072960 -1.1928233D-08  5.8862020D-15 -2.8597858D-20 -9.2378303D-25  1.8491897D-28  1.1420288D-32
 117   17  -1805.6678  0.0122064850 -1.1927633D-08  5.8823022D-15 -2.8751679D-20 -8.8578581D-25  1.8758518D-28  1.0983644D-32
 117   18  -1805.2283  0.0122056262 -1.1926998D-08  5.8781507D-15 -2.8907456D-20 -8.4497246D-25  1.9029400D-28  1.0513760D-32
 117   19  -1804.7645  0.0122047198 -1.1926328D-08  5.8737447D-15 -2.9063859D-20 -8.0127186D-25  1.9302381D-28  1.0009719D-32
 117   20  -1804.2764  0.0122037657 -1.1925623D-08  5.8690819D-15 -2.9219459D-20 -7.5461614D-25  1.9575126D-28  9.4705799D-33
 118    0  -1781.4623  0.0121614516 -1.1974888D-08  5.7619442D-15 -2.6905144D-21  2.7154830D-25 -2.3673573D-28 -2.6116181D-33
 118    1  -1781.4380  0.0121614037 -1.1974853D-08  5.7619227D-15 -2.6878169D-21  2.6869896D-25 -2.3677139D-28 -2.5761989D-33
 118    2  -1781.3893  0.0121613079 -1.1974784D-08  5.7618798D-15 -2.6824960D-21  2.6302383D-25 -2.3684321D-28 -2.5070895D-33
 118    3  -1781.3164  0.0121611642 -1.1974680D-08  5.7618155D-15 -2.6747333D-21  2.5449546D-25 -2.3694631D-28 -2.4025171D-33
 118    4  -1781.2191  0.0121609726 -1.1974542D-08  5.7617300D-15 -2.6647812D-21  2.4311895D-25 -2.3707694D-28 -2.2630439D-33
 118    5  -1781.0975  0.0121607331 -1.1974369D-08  5.7616237D-15 -2.6529808D-21  2.2888972D-25 -2.3722925D-28 -2.0886187D-33
 118    6  -1780.9515  0.0121604457 -1.1974162D-08  5.7614967D-15 -2.6397598D-21  2.1180297D-25 -2.3739590D-28 -1.8791807D-33
 118    7  -1780.7813  0.0121601105 -1.1973920D-08  5.7613492D-15 -2.6256319D-21  1.9185388D-25 -2.3756806D-28 -1.6346946D-33
 118    8  -1780.5867  0.0121597273 -1.1973643D-08  5.7611817D-15 -2.6111963D-21  1.6903897D-25 -2.3773548D-28 -1.3551590D-33
 118    9  -1780.3679  0.0121592963 -1.1973332D-08  5.7609942D-15 -2.5971381D-21  1.4335499D-25 -2.3788642D-28 -1.0405489D-33
 118   10  -1780.1247  0.0121588173 -1.1972986D-08  5.7607870D-15 -2.5842300D-21  1.1480099D-25 -2.3800763D-28 -6.9088023D-34
 118   11  -1779.8572  0.0121582905 -1.1972606D-08  5.7605600D-15 -2.5733300D-21  8.3378087D-26 -2.3808440D-28 -3.0617872D-34
 118   12  -1779.5654  0.0121577159 -1.1972191D-08  5.7603134D-15 -2.5653822D-21  4.9091780D-26 -2.3810058D-28  1.1344299D-34
 118   13  -1779.2493  0.0121570933 -1.1971742D-08  5.7600469D-15 -2.5614142D-21  1.1951336D-26 -2.3803858D-28  5.6784916D-34
 118   14  -1778.9089  0.0121564229 -1.1971258D-08  5.7597600D-15 -2.5625393D-21 -2.8026931D-26 -2.3787938D-28  1.0567510D-33
 118   15  -1778.5442  0.0121557046 -1.1970740D-08  5.7594521D-15 -2.5699538D-21 -7.0822019D-26 -2.3760253D-28  1.5798911D-33
 118   16  -1778.1553  0.0121549385 -1.1970187D-08  5.7591223D-15 -2.5849326D-21 -1.1640381D-25 -2.3718625D-28  2.1368343D-33
 118   17  -1777.7420  0.0121541246 -1.1969600D-08  5.7587692D-15 -2.6088306D-21 -1.6473335D-25 -2.3660743D-28  2.7270579D-33
 118   18  -1777.3045  0.0121532628 -1.1968978D-08  5.7583912D-15 -2.6430775D-21 -2.1576123D-25 -2.3584168D-28  3.3499139D-33
 118   19  -1776.8427  0.0121523532 -1.1968321D-08  5.7579860D-15 -2.6891734D-21 -2.6942457D-25 -2.3486352D-28  4.0044999D-33
 118   20  -1776.3566  0.0121513957 -1.1967630D-08  5.7575511D-15 -2.7486856D-21 -3.2564975D-25 -2.3364623D-28  4.6899197D-33
 119    0  -1753.6959  0.0121087886 -1.2016297D-08  5.6581444D-15 -2.6694592D-20  9.3131317D-25  1.7438292D-28 -1.3627553D-32
 119    1  -1753.6717  0.0121087405 -1.2016263D-08  5.6579309D-15 -2.6685275D-20  9.3338993D-25  1.7419309D-28 -1.3652492D-32
 119    2  -1753.6232  0.0121086444 -1.2016195D-08  5.6575041D-15 -2.6666558D-20  9.3758077D-25  1.7380892D-28 -1.3705421D-32
 119    3  -1753.5506  0.0121085002 -1.2016093D-08  5.6568644D-15 -2.6638337D-20  9.4382779D-25  1.7323165D-28 -1.3783008D-32
 119    4  -1753.4537  0.0121083080 -1.2015957D-08  5.6560126D-15 -2.6600418D-20  9.5212417D-25  1.7245693D-28 -1.3885976D-32
 119    5  -1753.3326  0.0121080676 -1.2015787D-08  5.6549496D-15 -2.6552554D-20  9.6244194D-25  1.7148045D-28 -1.4013941D-32
 119    6  -1753.1873  0.0121077793 -1.2015584D-08  5.6536764D-15 -2.6494438D-20  9.7474600D-25  1.7029688D-28 -1.4166450D-32
 119    7  -1753.0178  0.0121074428 -1.2015346D-08  5.6521947D-15 -2.6425707D-20  9.8899212D-25  1.6889993D-28 -1.4342858D-32
 119    8  -1752.8241  0.0121070583 -1.2015075D-08  5.6505059D-15 -2.6345941D-20  1.0051291D-24  1.6728232D-28 -1.4542486D-32
 119    9  -1752.6062  0.0121066258 -1.2014770D-08  5.6486123D-15 -2.6254669D-20  1.0230954D-24  1.6543597D-28 -1.4764428D-32
 119   10  -1752.3641  0.0121061452 -1.2014431D-08  5.6465161D-15 -2.6151371D-20  1.0428221D-24  1.6335191D-28 -1.5007771D-32
 119   11  -1752.0977  0.0121056166 -1.2014059D-08  5.6442198D-15 -2.6035480D-20  1.0642314D-24  1.6102034D-28 -1.5271495D-32
 119   12  -1751.8072  0.0121050399 -1.2013652D-08  5.6417266D-15 -2.5906389D-20  1.0872319D-24  1.5843091D-28 -1.5554273D-32
 119   13  -1751.4925  0.0121044152 -1.2013212D-08  5.6390397D-15 -2.5763451D-20  1.1117244D-24  1.5557258D-28 -1.5854781D-32
 119   14  -1751.1536  0.0121037425 -1.2012739D-08  5.6361630D-15 -2.5605993D-20  1.1375974D-24  1.5243388D-28 -1.6171503D-32
 119   15  -1750.7905  0.0121030218 -1.2012232D-08  5.6331006D-15 -2.5433310D-20  1.1647264D-24  1.4900296D-28 -1.6502697D-32
 119   16  -1750.4032  0.0121022530 -1.2011691D-08  5.6298572D-15 -2.5244684D-20  1.1929775D-24  1.4526760D-28 -1.6846654D-32
 119   17  -1749.9917  0.0121014362 -1.2011117D-08  5.6264378D-15 -2.5039381D-20  1.2221995D-24  1.4121562D-28 -1.7201248D-32
 119   18  -1749.5561  0.0121005714 -1.2010510D-08  5.6228481D-15 -2.4816668D-20  1.2522299D-24  1.3683483D-28 -1.7564317D-32
 119   19  -1749.0963  0.0120996587 -1.2009869D-08  5.6190942D-15 -2.4575813D-20  1.2828914D-24  1.3211322D-28 -1.7933484D-32
 119   20  -1748.6123  0.0120986979 -1.2009195D-08  5.6151828D-15 -2.4316103D-20  1.3139911D-24  1.2703919D-28 -1.8306153D-32
 120    0  -1726.1056  0.0120557924 -1.2059262D-08  5.6405538D-15 -1.5951184D-20 -1.3770885D-24 -3.7334309D-30  1.8827452D-32
 120    1  -1726.0815  0.0120557442 -1.2059228D-08  5.6404261D-15 -1.5964957D-20 -1.3771346D-24 -3.4695934D-30  1.8826333D-32
 120    2  -1726.0333  0.0120556477 -1.2059160D-08  5.6401704D-15 -1.5992504D-20 -1.3772231D-24 -2.9416218D-30  1.8824346D-32
 120    3  -1725.9610  0.0120555030 -1.2059059D-08  5.6397861D-15 -1.6033817D-20 -1.3773000D-24 -2.1522897D-30  1.8818761D-32
 120    4  -1725.8645  0.0120553101 -1.2058924D-08  5.6392722D-15 -1.6088910D-20 -1.3773783D-24 -1.0986193D-30  1.8812129D-32
 120    5  -1725.7440  0.0120550689 -1.2058754D-08  5.6386272D-15 -1.6157780D-20 -1.3774044D-24  2.1789768D-31  1.8802830D-32
 120    6  -1725.5993  0.0120547795 -1.2058551D-08  5.6378497D-15 -1.6240423D-20 -1.3773318D-24  1.7968198D-30  1.8790269D-32
 120    7  -1725.4305  0.0120544418 -1.2058315D-08  5.6369375D-15 -1.6336829D-20 -1.3771033D-24  3.6374557D-30  1.8773647D-32
 120    8  -1725.2377  0.0120540560 -1.2058044D-08  5.6358884D-15 -1.6446981D-20 -1.3766534D-24  5.7389354D-30  1.8752099D-32
 120    9  -1725.0207  0.0120536219 -1.2057740D-08  5.6346998D-15 -1.6570848D-20 -1.3759061D-24  8.1000059D-30  1.8724565D-32
 120   10  -1724.7796  0.0120531396 -1.2057402D-08  5.6333686D-15 -1.6708385D-20 -1.3747771D-24  1.0719073D-29  1.8689901D-32
 120   11  -1724.5145  0.0120526091 -1.2057030D-08  5.6318916D-15 -1.6859525D-20 -1.3731720D-24  1.3594052D-29  1.8646809D-32
 120   12  -1724.2252  0.0120520303 -1.2056625D-08  5.6302652D-15 -1.7024179D-20 -1.3709896D-24  1.6722381D-29  1.8593982D-32
 120   13  -1723.9119  0.0120514034 -1.2056186D-08  5.6284854D-15 -1.7202227D-20 -1.3681172D-24  2.0100757D-29  1.8529827D-32
 120   14  -1723.5744  0.0120507283 -1.2055713D-08  5.6265480D-15 -1.7393513D-20 -1.3644356D-24  2.3725182D-29  1.8452765D-32
 120   15  -1723.2129  0.0120500049 -1.2055207D-08  5.6244486D-15 -1.7597840D-20 -1.3598171D-24  2.7590808D-29  1.8361092D-32
 120   16  -1722.8273  0.0120492334 -1.2054667D-08  5.6221821D-15 -1.7814966D-20 -1.3541251D-24  3.1691755D-29  1.8252920D-32
 120   17  -1722.4177  0.0120484137 -1.2054093D-08  5.6197437D-15 -1.8044593D-20 -1.3472180D-24  3.6021134D-29  1.8126421D-32
 120   18  -1721.9840  0.0120475459 -1.2053487D-08  5.6171278D-15 -1.8286362D-20 -1.3389454D-24  4.0570766D-29  1.7979546D-32
 120   19  -1721.5262  0.0120466298 -1.2052846D-08  5.6143290D-15 -1.8539849D-20 -1.3291518D-24  4.5331116D-29  1.7810239D-32
 120   20  -1721.0443  0.0120456656 -1.2052173D-08  5.6113414D-15 -1.8804551D-20 -1.3176756D-24  5.0291198D-29  1.7616333D-32
 121    0  -1698.6923  0.0120024598 -1.2102824D-08  5.4807149D-15 -1.0683890D-20  4.6026460D-25 -1.2714679D-28 -5.8223382D-33
 121    1  -1698.6682  0.0120024114 -1.2102791D-08  5.4806295D-15 -1.0679299D-20  4.5872839D-25 -1.2722735D-28 -5.7987690D-33
 121    2  -1698.6202  0.0120023146 -1.2102725D-08  5.4804587D-15 -1.0670151D-20  4.5568252D-25 -1.2738986D-28 -5.7537422D-33
 121    3  -1698.5482  0.0120021693 -1.2102626D-08  5.4802028D-15 -1.0656549D-20  4.5109194D-25 -1.2763007D-28 -5.6850529D-33
 121    4  -1698.4522  0.0120019757 -1.2102495D-08  5.4798620D-15 -1.0638628D-20  4.4495825D-25 -1.2794587D-28 -5.5933201D-33
 121    5  -1698.3322  0.0120017336 -1.2102330D-08  5.4794369D-15 -1.0616573D-20  4.3726978D-25 -1.2833337D-28 -5.4783732D-33
 121    6  -1698.1882  0.0120014432 -1.2102133D-08  5.4789280D-15 -1.0590614D-20  4.2801353D-25 -1.2878776D-28 -5.3400719D-33
 121    7  -1698.0202  0.0120011043 -1.2101903D-08  5.4783357D-15 -1.0561032D-20  4.1717340D-25 -1.2930315D-28 -5.1781869D-33
 121    8  -1697.8281  0.0120007171 -1.2101640D-08  5.4776609D-15 -1.0528155D-20  4.0473276D-25 -1.2987272D-28 -4.9925301D-33
 121    9  -1697.6121  0.0120002814 -1.2101344D-08  5.4769041D-15 -1.0492362D-20  3.9067275D-25 -1.3048857D-28 -4.7828637D-33
 121   10  -1697.3721  0.0119997974 -1.2101016D-08  5.4760663D-15 -1.0454078D-20  3.7497454D-25 -1.3114181D-28 -4.5489840D-33
 121   11  -1697.1081  0.0119992649 -1.2100654D-08  5.4751481D-15 -1.0413785D-20  3.5761809D-25 -1.3182246D-28 -4.2906263D-33
 121   12  -1696.8202  0.0119986841 -1.2100260D-08  5.4741504D-15 -1.0372012D-20  3.3858491D-25 -1.3251954D-28 -4.0076184D-33
 121   13  -1696.5082  0.0119980549 -1.2099833D-08  5.4730740D-15 -1.0329342D-20  3.1785630D-25 -1.3322093D-28 -3.6997332D-33
 121   14  -1696.1723  0.0119973773 -1.2099374D-08  5.4719195D-15 -1.0286411D-20  2.9541592D-25 -1.3391349D-28 -3.3668147D-33
 121   15  -1695.8124  0.0119966514 -1.2098881D-08  5.4706877D-15 -1.0243910D-20  2.7124984D-25 -1.3458295D-28 -3.0087362D-33
 121   16  -1695.4285  0.0119958771 -1.2098356D-08  5.4693792D-15 -1.0202580D-20  2.4534783D-25 -1.3521402D-28 -2.6254565D-33
 121   17  -1695.0206  0.0119950544 -1.2097798D-08  5.4679944D-15 -1.0163219D-20  2.1770361D-25 -1.3579030D-28 -2.2169642D-33
 121   18  -1694.5888  0.0119941834 -1.2097208D-08  5.4665336D-15 -1.0126675D-20  1.8831610D-25 -1.3629438D-28 -1.7833335D-33
 121   19  -1694.1331  0.0119932640 -1.2096585D-08  5.4649969D-15 -1.0093850D-20  1.5719146D-25 -1.3670783D-28 -1.3247985D-33
 121   20  -1693.6534  0.0119922963 -1.2095929D-08  5.4633842D-15 -1.0065695D-20  1.2434239D-25 -1.3701117D-28 -8.4164089D-34
 122    0  -1671.4566  0.0119487835 -1.2146871D-08  5.3775860D-15 -1.9711947D-20  9.0066701D-25  6.9710295D-29 -1.4355284D-32
 122    1  -1671.4327  0.0119487349 -1.2146839D-08  5.3774283D-15 -1.9702944D-20  9.0148510D-25  6.9510582D-29 -1.4368520D-32
 122    2  -1671.3849  0.0119486377 -1.2146774D-08  5.3771132D-15 -1.9684890D-20  9.0316556D-25  6.9106465D-29 -1.4398699D-32
 122    3  -1671.3132  0.0119484920 -1.2146678D-08  5.3766411D-15 -1.9657758D-20  9.0564213D-25  6.8500834D-29 -1.4441782D-32
 122    4  -1671.2176  0.0119482976 -1.2146549D-08  5.3760126D-15 -1.9621467D-20  9.0891094D-25  6.7690499D-29 -1.4498764D-32
 122    5  -1671.0981  0.0119480547 -1.2146387D-08  5.3752287D-15 -1.9575920D-20  9.1294150D-25  6.6673134D-29 -1.4569154D-32
 122    6  -1670.9547  0.0119477632 -1.2146194D-08  5.3742904D-15 -1.9521001D-20  9.1769724D-25  6.5445849D-29 -1.4652417D-32
 122    7  -1670.7875  0.0119474231 -1.2145968D-08  5.3731990D-15 -1.9456571D-20  9.2313425D-25  6.4005223D-29 -1.4747957D-32
 122    8  -1670.5963  0.0119470344 -1.2145710D-08  5.3719561D-15 -1.9382476D-20  9.2919902D-25  6.2347452D-29 -1.4854935D-32
 122    9  -1670.3813  0.0119465972 -1.2145420D-08  5.3705636D-15 -1.9298549D-20  9.3583068D-25  6.0468312D-29 -1.4972458D-32
 122   10  -1670.1423  0.0119461114 -1.2145098D-08  5.3690235D-15 -1.9204607D-20  9.4296031D-25  5.8363237D-29 -1.5099524D-32
 122   11  -1669.8795  0.0119455770 -1.2144744D-08  5.3673380D-15 -1.9100463D-20  9.5051013D-25  5.6027427D-29 -1.5234980D-32
 122   12  -1669.5929  0.0119449940 -1.2144357D-08  5.3655099D-15 -1.8985925D-20  9.5839253D-25  5.3455903D-29 -1.5377509D-32
 122   13  -1669.2823  0.0119443626 -1.2143939D-08  5.3635419D-15 -1.8860801D-20  9.6651192D-25  5.0643611D-29 -1.5525702D-32
 122   14  -1668.9479  0.0119436825 -1.2143489D-08  5.3614371D-15 -1.8724906D-20  9.7476284D-25  4.7585523D-29 -1.5677997D-32
 122   15  -1668.5896  0.0119429539 -1.2143006D-08  5.3591989D-15 -1.8578063D-20  9.8303108D-25  4.4276658D-29 -1.5832743D-32
 122   16  -1668.2074  0.0119421768 -1.2142492D-08  5.3568310D-15 -1.8420116D-20  9.9118960D-25  4.0712525D-29 -1.5987934D-32
 122   17  -1667.8014  0.0119413511 -1.2141945D-08  5.3543373D-15 -1.8250930D-20  9.9910461D-25  3.6888842D-29 -1.6141642D-32
 122   18  -1667.3715  0.0119404769 -1.2141367D-08  5.3517222D-15 -1.8070399D-20  1.0066313D-24  3.2801878D-29 -1.6291704D-32
 122   19  -1666.9178  0.0119395542 -1.2140757D-08  5.3489900D-15 -1.7878459D-20  1.0136142D-24  2.8448695D-29 -1.6435785D-32
 122   20  -1666.4402  0.0119385829 -1.2140116D-08  5.3461457D-15 -1.7675089D-20  1.0198871D-24  2.3827219D-29 -1.6571352D-32
 123    0  -1644.3994  0.0118947588 -1.2191694D-08  5.3358674D-15 -2.6442759D-20 -1.4311997D-24  1.3605460D-28  2.0693283D-32
 123    1  -1644.3756  0.0118947101 -1.2191662D-08  5.3356558D-15 -2.6457065D-20 -1.4295698D-24  1.3634454D-28  2.0673591D-32
 123    2  -1644.3280  0.0118946125 -1.2191598D-08  5.3352323D-15 -2.6485628D-20 -1.4263035D-24  1.3692387D-28  2.0634345D-32
 123    3  -1644.2566  0.0118944662 -1.2191502D-08  5.3345961D-15 -2.6528336D-20 -1.4213414D-24  1.3778779D-28  2.0572351D-32
 123    4  -1644.1615  0.0118942712 -1.2191374D-08  5.3337463D-15 -2.6585057D-20 -1.4146996D-24  1.3893753D-28  2.0490695D-32
 123    5  -1644.0425  0.0118940273 -1.2191214D-08  5.3326815D-15 -2.6655583D-20 -1.4063206D-24  1.4036829D-28  2.0387521D-32
 123    6  -1643.8998  0.0118937348 -1.2191022D-08  5.3314000D-15 -2.6739658D-20 -1.3961525D-24  1.4207559D-28  2.0262051D-32
 123    7  -1643.7333  0.0118933934 -1.2190798D-08  5.3298998D-15 -2.6836968D-20 -1.3841350D-24  1.4405400D-28  2.0113394D-32
 123    8  -1643.5430  0.0118930033 -1.2190542D-08  5.3281787D-15 -2.6947143D-20 -1.3701981D-24  1.4629705D-28  1.9940528D-32
 123    9  -1643.3289  0.0118925645 -1.2190254D-08  5.3262341D-15 -2.7069746D-20 -1.3542627D-24  1.4879710D-28  1.9742265D-32
 123   10  -1643.0911  0.0118920769 -1.2189935D-08  5.3240632D-15 -2.7204274D-20 -1.3362419D-24  1.5154534D-28  1.9517355D-32
 123   11  -1642.8295  0.0118915405 -1.2189583D-08  5.3216627D-15 -2.7350153D-20 -1.3160405D-24  1.5453160D-28  1.9264367D-32
 123   12  -1642.5441  0.0118909554 -1.2189200D-08  5.3190296D-15 -2.7506734D-20 -1.2935564D-24  1.5774440D-28  1.8981801D-32
 123   13  -1642.2349  0.0118903216 -1.2188786D-08  5.3161602D-15 -2.7673285D-20 -1.2686798D-24  1.6117062D-28  1.8667976D-32
 123   14  -1641.9020  0.0118896390 -1.2188339D-08  5.3130509D-15 -2.7848990D-20 -1.2412977D-24  1.6479571D-28  1.8321245D-32
 123   15  -1641.5453  0.0118889077 -1.2187861D-08  5.3096980D-15 -2.8032943D-20 -1.2112910D-24  1.6860332D-28  1.7939836D-32
 123   16  -1641.1649  0.0118881277 -1.2187352D-08  5.3060975D-15 -2.8224139D-20 -1.1785361D-24  1.7257521D-28  1.7521821D-32
 123   17  -1640.7607  0.0118872990 -1.2186811D-08  5.3022455D-15 -2.8421474D-20 -1.1429091D-24  1.7669133D-28  1.7065361D-32
 123   18  -1640.3328  0.0118864216 -1.2186238D-08  5.2981381D-15 -2.8623735D-20 -1.1042836D-24  1.8092948D-28  1.6568513D-32
 123   19  -1639.8811  0.0118854954 -1.2185634D-08  5.2937716D-15 -2.8829598D-20 -1.0625346D-24  1.8526533D-28  1.6029361D-32
 123   20  -1639.4057  0.0118845206 -1.2184999D-08  5.2891421D-15 -2.9037623D-20 -1.0175391D-24  1.8967225D-28  1.5445990D-32
 124    0  -1617.5214  0.0118403808 -1.2238306D-08  5.1596468D-15 -2.8122694D-21  1.9523923D-25 -2.9617738D-28 -3.4111880D-33
 124    1  -1617.4978  0.0118403319 -1.2238275D-08  5.1596243D-15 -2.8103395D-21  1.9167396D-25 -2.9622391D-28 -3.3620799D-33
 124    2  -1617.4504  0.0118402340 -1.2238213D-08  5.1595793D-15 -2.8065722D-21  1.8457413D-25 -2.9631761D-28 -3.2663041D-33
 124    3  -1617.3794  0.0118400871 -1.2238120D-08  5.1595120D-15 -2.8011953D-21  1.7390443D-25 -2.9645174D-28 -3.1213572D-33
 124    4  -1617.2846  0.0118398913 -1.2237997D-08  5.1594225D-15 -2.7945236D-21  1.5967077D-25 -2.9662113D-28 -2.9279805D-33
 124    5  -1617.1662  0.0118396465 -1.2237842D-08  5.1593109D-15 -2.7869852D-21  1.4186744D-25 -2.9681762D-28 -2.6860553D-33
 124    6  -1617.0242  0.0118393528 -1.2237656D-08  5.1591773D-15 -2.7791143D-21  1.2048876D-25 -2.9703104D-28 -2.3955080D-33
 124    7  -1616.8584  0.0118390102 -1.2237439D-08  5.1590219D-15 -2.7715535D-21  9.5528599D-26 -2.9724918D-28 -2.0562213D-33
 124    8  -1616.6690  0.0118386186 -1.2237192D-08  5.1588447D-15 -2.7650533D-21  6.6982086D-26 -2.9745773D-28 -1.6681023D-33
 124    9  -1616.4559  0.0118381781 -1.2236913D-08  5.1586458D-15 -2.7604702D-21  3.4846201D-26 -2.9764039D-28 -1.2310889D-33
 124   10  -1616.2192  0.0118376886 -1.2236604D-08  5.1584251D-15 -2.7587722D-21 -8.8002020D-28 -2.9777871D-28 -7.4511652D-34
 124   11  -1615.9587  0.0118371502 -1.2236263D-08  5.1581822D-15 -2.7610309D-21 -4.0192956D-26 -2.9785227D-28 -2.1020597D-34
 124   12  -1615.6746  0.0118365629 -1.2235892D-08  5.1579169D-15 -2.7684273D-21 -8.3083852D-26 -2.9783857D-28  3.7353132D-34
 124   13  -1615.3669  0.0118359266 -1.2235489D-08  5.1576283D-15 -2.7822476D-21 -1.2953845D-25 -2.9771305D-28  1.0059775D-33
 124   14  -1615.0355  0.0118352414 -1.2235056D-08  5.1573155D-15 -2.8038832D-21 -1.7953414D-25 -2.9744914D-28  1.6868727D-33
 124   15  -1614.6805  0.0118345073 -1.2234592D-08  5.1569773D-15 -2.8348272D-21 -2.3303856D-25 -2.9701837D-28  2.4157951D-33
 124   16  -1614.3018  0.0118337243 -1.2234097D-08  5.1566118D-15 -2.8766722D-21 -2.9000874D-25 -2.9639027D-28  3.1922308D-33
 124   17  -1613.8994  0.0118328924 -1.2233571D-08  5.1562170D-15 -2.9311083D-21 -3.5038866D-25 -2.9553252D-28  4.0154721D-33
 124   18  -1613.4735  0.0118320116 -1.2233014D-08  5.1557901D-15 -2.9999161D-21 -4.1410665D-25 -2.9441109D-28  4.8845579D-33
 124   19  -1613.0239  0.0118310820 -1.2232427D-08  5.1553278D-15 -3.0849633D-21 -4.8107509D-25 -2.9299021D-28  5.7983598D-33
 124   20  -1612.5506  0.0118301034 -1.2231808D-08  5.1548262D-15 -3.1881960D-21 -5.5118746D-25 -2.9123259D-28  6.7554715D-33
 125    0  -1590.8236  0.0117856407 -1.2284848D-08  4.9834824D-15 -3.1345815D-20  1.6061919D-24  2.2865887D-28 -2.3794156D-32
 125    1  -1590.8001  0.0117855916 -1.2284818D-08  4.9832317D-15 -3.1329748D-20  1.6089156D-24  2.2832693D-28 -2.3830778D-32
 125    2  -1590.7529  0.0117854933 -1.2284759D-08  4.9827307D-15 -3.1297506D-20  1.6144057D-24  2.2765712D-28 -2.3908053D-32
 125    3  -1590.6822  0.0117853459 -1.2284669D-08  4.9819801D-15 -3.1248951D-20  1.6225832D-24  2.2665060D-28 -2.4021426D-32
 125    4  -1590.5879  0.0117851493 -1.2284549D-08  4.9809812D-15 -3.1183831D-20  1.6334295D-24  2.2530122D-28 -2.4171757D-32
 125    5  -1590.4701  0.0117849037 -1.2284400D-08  4.9797355D-15 -3.1101822D-20  1.6468965D-24  2.2360266D-28 -2.4358405D-32
 125    6  -1590.3287  0.0117846088 -1.2284221D-08  4.9782450D-15 -3.1002527D-20  1.6629218D-24  2.2154724D-28 -2.4580462D-32
 125    7  -1590.1637  0.0117842649 -1.2284012D-08  4.9765121D-15 -3.0885474D-20  1.6814300D-24  2.1912578D-28 -2.4836852D-32
 125    8  -1589.9751  0.0117838718 -1.2283773D-08  4.9745397D-15 -3.0750122D-20  1.7023318D-24  2.1632781D-28 -2.5126320D-32
 125    9  -1589.7630  0.0117834296 -1.2283504D-08  4.9723313D-15 -3.0595865D-20  1.7255227D-24  2.1314165D-28 -2.5447345D-32
 125   10  -1589.5274  0.0117829382 -1.2283206D-08  4.9698905D-15 -3.0422041D-20  1.7508847D-24  2.0955439D-28 -2.5798308D-32
 125   11  -1589.2682  0.0117823978 -1.2282878D-08  4.9672219D-15 -3.0227932D-20  1.7782817D-24  2.0555219D-28 -2.6177227D-32
 125   12  -1588.9854  0.0117818082 -1.2282521D-08  4.9643303D-15 -3.0012775D-20  1.8075625D-24  2.0112027D-28 -2.6581998D-32
 125   13  -1588.6791  0.0117811695 -1.2282133D-08  4.9612213D-15 -2.9775769D-20  1.8385571D-24  1.9624321D-28 -2.7010173D-32
 125   14  -1588.3492  0.0117804818 -1.2281717D-08  4.9579009D-15 -2.9516084D-20  1.8710784D-24  1.9090499D-28 -2.7459143D-32
 125   15  -1587.9958  0.0117797449 -1.2281271D-08  4.9543759D-15 -2.9232870D-20  1.9049185D-24  1.8508927D-28 -2.7925913D-32
 125   16  -1587.6189  0.0117789589 -1.2280795D-08  4.9506538D-15 -2.8925272D-20  1.9398511D-24  1.7877956D-28 -2.8407328D-32
 125   17  -1587.2184  0.0117781238 -1.2280291D-08  4.9467425D-15 -2.8592436D-20  1.9756274D-24  1.7195958D-28 -2.8899802D-32
 125   18  -1586.7944  0.0117772396 -1.2279757D-08  4.9426509D-15 -2.8233526D-20  2.0119793D-24  1.6461327D-28 -2.9399620D-32
 125   19  -1586.3469  0.0117763064 -1.2279193D-08  4.9383887D-15 -2.7847740D-20  2.0486138D-24  1.5672541D-28 -2.9902578D-32
 125   20  -1585.8758  0.0117753241 -1.2278601D-08  4.9339660D-15 -2.7434322D-20  2.0852167D-24  1.4828167D-28 -3.0404240D-32
 126    0  -1564.3068  0.0117305292 -1.2333435D-08  4.9656607D-15 -2.1969367D-20 -2.3773392D-24  3.4222465D-29  3.3604632D-32
 126    1  -1564.2833  0.0117304799 -1.2333405D-08  4.9654848D-15 -2.1993140D-20 -2.3769302D-24  3.4693257D-29  3.3598561D-32
 126    2  -1564.2364  0.0117303812 -1.2333346D-08  4.9651326D-15 -2.2040676D-20 -2.3761001D-24  3.5634946D-29  3.3586548D-32
 126    3  -1564.1660  0.0117302332 -1.2333257D-08  4.9646027D-15 -2.2111932D-20 -2.3747737D-24  3.7043621D-29  3.3564909D-32
 126    4  -1564.0722  0.0117300359 -1.2333137D-08  4.9638936D-15 -2.2206886D-20 -2.3729505D-24  3.8922470D-29  3.3536805D-32
 126    5  -1563.9549  0.0117297892 -1.2332989D-08  4.9630030D-15 -2.2325474D-20 -2.3705448D-24  4.1268766D-29  3.3499869D-32
 126    6  -1563.8141  0.0117294933 -1.2332810D-08  4.9619280D-15 -2.2467616D-20 -2.3674726D-24  4.4080823D-29  3.3452917D-32
 126    7  -1563.6499  0.0117291479 -1.2332601D-08  4.9606651D-15 -2.2633206D-20 -2.3636319D-24  4.7356351D-29  3.3394431D-32
 126    8  -1563.4623  0.0117287533 -1.2332363D-08  4.9592106D-15 -2.2822110D-20 -2.3589062D-24  5.1092563D-29  3.3322810D-32
 126    9  -1563.2511  0.0117283093 -1.2332096D-08  4.9575597D-15 -2.3034156D-20 -2.3531618D-24  5.5285844D-29  3.3236130D-32
 126   10  -1563.0166  0.0117278161 -1.2331798D-08  4.9557076D-15 -2.3269132D-20 -2.3462484D-24  5.9931719D-29  3.3132234D-32
 126   11  -1562.7586  0.0117272735 -1.2331471D-08  4.9536486D-15 -2.3526771D-20 -2.3380011D-24  6.5024704D-29  3.3008796D-32
 126   12  -1562.4771  0.0117266816 -1.2331115D-08  4.9513765D-15 -2.3806754D-20 -2.3282391D-24  7.0558117D-29  3.2863225D-32
 126   13  -1562.1722  0.0117260404 -1.2330729D-08  4.9488849D-15 -2.4108689D-20 -2.3167662D-24  7.6523901D-29  3.2692726D-32
 126   14  -1561.8439  0.0117253499 -1.2330313D-08  4.9461666D-15 -2.4432111D-20 -2.3033730D-24  8.2912483D-29  3.2494330D-32
 126   15  -1561.4922  0.0117246100 -1.2329868D-08  4.9432141D-15 -2.4776467D-20 -2.2878360D-24  8.9712495D-29  3.2264850D-32
 126   16  -1561.1170  0.0117238210 -1.2329394D-08  4.9400193D-15 -2.5141106D-20 -2.2699196D-24  9.6910654D-29  3.2000982D-32
 126   17  -1560.7184  0.0117229826 -1.2328890D-08  4.9365740D-15 -2.5525268D-20 -2.2493751D-24  1.0449139D-28  3.1699124D-32
 126   18  -1560.2964  0.0117220949 -1.2328357D-08  4.9328693D-15 -2.5928073D-20 -2.2259453D-24  1.1243679D-28  3.1355694D-32
 126   19  -1559.8510  0.0117211580 -1.2327795D-08  4.9288962D-15 -2.6348506D-20 -2.1993625D-24  1.2072627D-28  3.0966885D-32
 126   20  -1559.3821  0.0117201718 -1.2327204D-08  4.9246454D-15 -2.6785413D-20 -2.1693526D-24  1.2933637D-28  3.0528841D-32
 127    0  -1537.9718  0.0116750410 -1.2383484D-08  4.6915847D-15 -8.9802537D-21  1.1177122D-24 -2.3078178D-28 -1.4275683D-32
 127    1  -1537.9484  0.0116749915 -1.2383456D-08  4.6915129D-15 -8.9690953D-21  1.1149298D-24 -2.3098038D-28 -1.4232459D-32
 127    2  -1537.9017  0.0116748924 -1.2383400D-08  4.6913696D-15 -8.9468467D-21  1.1093935D-24 -2.3137870D-28 -1.4148716D-32
 127    3  -1537.8317  0.0116747438 -1.2383315D-08  4.6911552D-15 -8.9136902D-21  1.1010529D-24 -2.3197025D-28 -1.4021434D-32
 127    4  -1537.7383  0.0116745457 -1.2383203D-08  4.6908707D-15 -8.8698712D-21  1.0898994D-24 -2.3275069D-28 -1.3851301D-32
 127    5  -1537.6215  0.0116742980 -1.2383062D-08  4.6905170D-15 -8.8157258D-21  1.0759054D-24 -2.3371281D-28 -1.3637967D-32
 127    6  -1537.4814  0.0116740008 -1.2382893D-08  4.6900954D-15 -8.7516772D-21  1.0590367D-24 -2.3484760D-28 -1.3380956D-32
 127    7  -1537.3180  0.0116736541 -1.2382696D-08  4.6896073D-15 -8.6782363D-21  1.0392550D-24 -2.3614419D-28 -1.3079818D-32
 127    8  -1537.1312  0.0116732578 -1.2382471D-08  4.6890546D-15 -8.5960046D-21  1.0165148D-24 -2.3758975D-28 -1.2733902D-32
 127    9  -1536.9211  0.0116728121 -1.2382218D-08  4.6884389D-15 -8.5056756D-21  9.9076971D-25 -2.3916961D-28 -1.2342700D-32
 127   10  -1536.6877  0.0116723168 -1.2381936D-08  4.6877624D-15 -8.4080374D-21  9.6196657D-25 -2.4086700D-28 -1.1905467D-32
 127   11  -1536.4309  0.0116717720 -1.2381627D-08  4.6870271D-15 -8.3039736D-21  9.3005290D-25 -2.4266325D-28 -1.1421593D-32
 127   12  -1536.1508  0.0116711777 -1.2381290D-08  4.6862352D-15 -8.1944693D-21  8.9497299D-25 -2.4453749D-28 -1.0890353D-32
 127   13  -1535.8473  0.0116705339 -1.2380924D-08  4.6853889D-15 -8.0806090D-21  8.5667313D-25 -2.4646689D-28 -1.0311146D-32
 127   14  -1535.5206  0.0116698406 -1.2380531D-08  4.6844905D-15 -7.9635811D-21  8.1510014D-25 -2.4842642D-28 -9.6833304D-33
 127   15  -1535.1705  0.0116690977 -1.2380109D-08  4.6835421D-15 -7.8446787D-21  7.7020391D-25 -2.5038890D-28 -9.0063317D-33
 127   16  -1534.7971  0.0116683054 -1.2379659D-08  4.6825457D-15 -7.7253015D-21  7.2194122D-25 -2.5232509D-28 -8.2797936D-33
 127   17  -1534.4004  0.0116674636 -1.2379182D-08  4.6815032D-15 -7.6069577D-21  6.7027186D-25 -2.5420337D-28 -7.5032342D-33
 127   18  -1533.9804  0.0116665723 -1.2378676D-08  4.6804163D-15 -7.4912624D-21  6.1516667D-25 -2.5599012D-28 -6.6764812D-33
 127   19  -1533.5370  0.0116656316 -1.2378143D-08  4.6792862D-15 -7.3799374D-21  5.5660733D-25 -2.5764958D-28 -5.7995532D-33
 127   20  -1533.0704  0.0116646413 -1.2377581D-08  4.6781140D-15 -7.2748113D-21  4.9458695D-25 -2.5914382D-28 -4.8725826D-33
 128    0  -1511.8195  0.0116191622 -1.2434217D-08  4.5740681D-15 -2.6845307D-20  8.4197456D-25  1.6182682D-28 -1.6090274D-32
 128    1  -1511.7962  0.0116191125 -1.2434189D-08  4.5738534D-15 -2.6836886D-20  8.4389593D-25  1.6160288D-28 -1.6119515D-32
 128    2  -1511.7497  0.0116190130 -1.2434134D-08  4.5734241D-15 -2.6819961D-20  8.4778786D-25  1.6114910D-28 -1.6182423D-32
 128    3  -1511.6800  0.0116188638 -1.2434052D-08  4.5727807D-15 -2.6794441D-20  8.5357675D-25  1.6046754D-28 -1.6274161D-32
 128    4  -1511.5871  0.0116186649 -1.2433942D-08  4.5719238D-15 -2.6760143D-20  8.6125719D-25  1.5955277D-28 -1.6395849D-32
 128    5  -1511.4709  0.0116184162 -1.2433805D-08  4.5708543D-15 -2.6716842D-20  8.7079600D-25  1.5839976D-28 -1.6546931D-32
 128    6  -1511.3315  0.0116181178 -1.2433640D-08  4.5695731D-15 -2.6664253D-20  8.8215038D-25  1.5700227D-28 -1.6726648D-32
 128    7  -1511.1688  0.0116177696 -1.2433449D-08  4.5680817D-15 -2.6602042D-20  8.9526877D-25  1.5535291D-28 -1.6934123D-32
 128    8  -1510.9829  0.0116173718 -1.2433229D-08  4.5663815D-15 -2.6529827D-20  9.1009058D-25  1.5344317D-28 -1.7168373D-32
 128    9  -1510.7738  0.0116169242 -1.2432983D-08  4.5644743D-15 -2.6447177D-20  9.2654441D-25  1.5126357D-28 -1.7428189D-32
 128   10  -1510.5415  0.0116164269 -1.2432709D-08  4.5623622D-15 -2.6353619D-20  9.4454869D-25  1.4880367D-28 -1.7712237D-32
 128   11  -1510.2859  0.0116158798 -1.2432408D-08  4.5600477D-15 -2.6248646D-20  9.6400928D-25  1.4605231D-28 -1.8018886D-32
 128   12  -1510.0072  0.0116152831 -1.2432080D-08  4.5575334D-15 -2.6131711D-20  9.8482089D-25  1.4299752D-28 -1.8346392D-32
 128   13  -1509.7052  0.0116146366 -1.2431724D-08  4.5548225D-15 -2.6002246D-20  1.0068660D-24  1.3962680D-28 -1.8692810D-32
 128   14  -1509.3800  0.0116139405 -1.2431342D-08  4.5519182D-15 -2.5859656D-20  1.0300129D-24  1.3592723D-28 -1.9055922D-32
 128   15  -1509.0316  0.0116131946 -1.2430932D-08  4.5488243D-15 -2.5703337D-20  1.0541165D-24  1.3188560D-28 -1.9433337D-32
 128   16  -1508.6600  0.0116123990 -1.2430496D-08  4.5455452D-15 -2.5532675D-20  1.0790167D-24  1.2748868D-28 -1.9822369D-32
 128   17  -1508.2652  0.0116115538 -1.2430032D-08  4.5420853D-15 -2.5347058D-20  1.1045395D-24  1.2272320D-28 -2.0220191D-32
 128   18  -1507.8472  0.0116106588 -1.2429542D-08  4.5384498D-15 -2.5145887D-20  1.1304931D-24  1.1757640D-28 -2.0623598D-32
 128   19  -1507.4060  0.0116097142 -1.2429025D-08  4.5346441D-15 -2.4928585D-20  1.1566698D-24  1.1203602D-28 -2.1029143D-32
 128   20  -1506.9416  0.0116087199 -1.2428481D-08  4.5306741D-15 -2.4694608D-20  1.1828471D-24  1.0609059D-28 -2.1433229D-32
 129    0  -1485.8508  0.0115628870 -1.2486472D-08  4.4831639D-15 -2.6595920D-20 -1.5213512D-24  1.2286984D-28  2.4969340D-32
 129    1  -1485.8277  0.0115628370 -1.2486446D-08  4.4829510D-15 -2.6611127D-20 -1.5198782D-24  1.2321957D-28  2.4949191D-32
 129    2  -1485.7814  0.0115627371 -1.2486392D-08  4.4825250D-15 -2.6641499D-20 -1.5169241D-24  1.2391849D-28  2.4909026D-32
 129    3  -1485.7120  0.0115625873 -1.2486311D-08  4.4818851D-15 -2.6686934D-20 -1.5124290D-24  1.2496209D-28  2.4845685D-32
 129    4  -1485.6195  0.0115623875 -1.2486204D-08  4.4810301D-15 -2.6747310D-20 -1.5063975D-24  1.2635110D-28  2.4761897D-32
 129    5  -1485.5039  0.0115621378 -1.2486069D-08  4.4799587D-15 -2.6822440D-20 -1.4987646D-24  1.2808073D-28  2.4655652D-32
 129    6  -1485.3652  0.0115618381 -1.2485908D-08  4.4786691D-15 -2.6912088D-20 -1.4894683D-24  1.3014638D-28  2.4525926D-32
 129    7  -1485.2033  0.0115614885 -1.2485720D-08  4.4771591D-15 -2.7015966D-20 -1.4784356D-24  1.3254240D-28  2.4371568D-32
 129    8  -1485.0183  0.0115610890 -1.2485505D-08  4.4754263D-15 -2.7133728D-20 -1.4655807D-24  1.3526193D-28  2.4191120D-32
 129    9  -1484.8102  0.0115606395 -1.2485263D-08  4.4734679D-15 -2.7264968D-20 -1.4508084D-24  1.3829697D-28  2.3983085D-32
 129   10  -1484.5790  0.0115601401 -1.2484995D-08  4.4712810D-15 -2.7409212D-20 -1.4340113D-24  1.4163803D-28  2.3745646D-32
 129   11  -1484.3247  0.0115595908 -1.2484700D-08  4.4688620D-15 -2.7565916D-20 -1.4150749D-24  1.4527429D-28  2.3477028D-32
 129   12  -1484.0473  0.0115589915 -1.2484378D-08  4.4662076D-15 -2.7734459D-20 -1.3938734D-24  1.4919324D-28  2.3175141D-32
 129   13  -1483.7467  0.0115583423 -1.2484030D-08  4.4633138D-15 -2.7914135D-20 -1.3702712D-24  1.5338051D-28  2.2837660D-32
 129   14  -1483.4231  0.0115576432 -1.2483655D-08  4.4601768D-15 -2.8104152D-20 -1.3441299D-24  1.5782016D-28  2.2462459D-32
 129   15  -1483.0764  0.0115568942 -1.2483254D-08  4.4567923D-15 -2.8303620D-20 -1.3153001D-24  1.6249386D-28  2.2046952D-32
 129   16  -1482.7066  0.0115560953 -1.2482826D-08  4.4531561D-15 -2.8511547D-20 -1.2836301D-24  1.6738134D-28  2.1588666D-32
 129   17  -1482.3137  0.0115552465 -1.2482372D-08  4.4492638D-15 -2.8726832D-20 -1.2489645D-24  1.7245985D-28  2.1085054D-32
 129   18  -1481.8977  0.0115543478 -1.2481892D-08  4.4451111D-15 -2.8948259D-20 -1.2111442D-24  1.7770418D-28  2.0533425D-32
 129   19  -1481.4587  0.0115533992 -1.2481385D-08  4.4406937D-15 -2.9174488D-20 -1.1700110D-24  1.8308639D-28  1.9931137D-32
 129   20  -1480.9966  0.0115524007 -1.2480853D-08  4.4360073D-15 -2.9404052D-20 -1.1254077D-24  1.8857584D-28  1.9275526D-32
 130    0  -1460.0667  0.0115062072 -1.2540516D-08  4.2983509D-15 -4.1675206D-21 -1.0372664D-25 -3.1527350D-28  3.7258469D-34
 130    1  -1460.0437  0.0115061571 -1.2540491D-08  4.2983175D-15 -4.1685818D-21 -1.0752127D-25 -3.1526692D-28  4.3065762D-34
 130    2  -1459.9976  0.0115060567 -1.2540439D-08  4.2982508D-15 -4.1708034D-21 -1.1507673D-25 -3.1525420D-28  5.4405910D-34
 130    3  -1459.9286  0.0115059062 -1.2540362D-08  4.2981507D-15 -4.1744260D-21 -1.2642509D-25 -3.1522776D-28  7.1548312D-34
 130    4  -1459.8366  0.0115057056 -1.2540258D-08  4.2980170D-15 -4.1797852D-21 -1.4155495D-25 -3.1518130D-28  9.4408637D-34
 130    5  -1459.7215  0.0115054548 -1.2540129D-08  4.2978496D-15 -4.1873360D-21 -1.6046376D-25 -3.1510519D-28  1.2298488D-33
 130    6  -1459.5834  0.0115051538 -1.2539975D-08  4.2976484D-15 -4.1976444D-21 -1.8314774D-25 -3.1498747D-28  1.5727660D-33
 130    7  -1459.4224  0.0115048027 -1.2539794D-08  4.2974130D-15 -4.2113911D-21 -2.0959958D-25 -3.1481374D-28  1.9727191D-33
 130    8  -1459.2383  0.0115044014 -1.2539588D-08  4.2971429D-15 -4.2293671D-21 -2.3981014D-25 -3.1456722D-28  2.4296527D-33
 130    9  -1459.0312  0.0115039500 -1.2539356D-08  4.2968376D-15 -4.2524784D-21 -2.7376590D-25 -3.1422870D-28  2.9434350D-33
 130   10  -1458.8011  0.0115034485 -1.2539098D-08  4.2964962D-15 -4.2817393D-21 -3.1144706D-25 -3.1377669D-28  3.5138054D-33
 130   11  -1458.5481  0.0115028967 -1.2538815D-08  4.2961178D-15 -4.3182750D-21 -3.5282803D-25 -3.1318730D-28  4.1404692D-33
 130   12  -1458.2720  0.0115022949 -1.2538505D-08  4.2957012D-15 -4.3633183D-21 -3.9787411D-25 -3.1243435D-28  4.8229518D-33
 130   13  -1457.9730  0.0115016429 -1.2538170D-08  4.2952446D-15 -4.4182070D-21 -4.4654265D-25 -3.1148940D-28  5.5607319D-33
 130   14  -1457.6509  0.0115009408 -1.2537809D-08  4.2947461D-15 -4.4843812D-21 -4.9877672D-25 -3.1032185D-28  6.3529420D-33
 130   15  -1457.3059  0.0115001885 -1.2537423D-08  4.2942033D-15 -4.5633807D-21 -5.5450934D-25 -3.0889888D-28  7.1987368D-33
 130   16  -1456.9379  0.0114993861 -1.2537011D-08  4.2936133D-15 -4.6568383D-21 -6.1365672D-25 -3.0718570D-28  8.0969170D-33
 130   17  -1456.5469  0.0114985336 -1.2536573D-08  4.2929727D-15 -4.7664748D-21 -6.7611859D-25 -3.0514560D-28  9.0460542D-33
 130   18  -1456.1330  0.0114976310 -1.2536109D-08  4.2922772D-15 -4.8940931D-21 -7.4177511D-25 -3.0274005D-28  1.0044438D-32
 130   19  -1455.6961  0.0114966783 -1.2535620D-08  4.2915223D-15 -5.0415679D-21 -8.1048421D-25 -2.9992902D-28  1.1089966D-32
 130   20  -1455.2363  0.0114956755 -1.2535105D-08  4.2907023D-15 -5.2108368D-21 -8.8208293D-25 -2.9667095D-28  1.2180352D-32
 131    0  -1434.4681  0.0114491149 -1.2594776D-08  4.0868672D-15 -2.7688491D-20  2.1492638D-24  1.7746273D-28 -3.4895803D-32
 131    1  -1434.4452  0.0114490645 -1.2594751D-08  4.0866458D-15 -2.7666996D-20  2.1513717D-24  1.7697550D-28 -3.4928712D-32
 131    2  -1434.3994  0.0114489638 -1.2594702D-08  4.0862035D-15 -2.7623918D-20  2.1556260D-24  1.7599496D-28 -3.4998889D-32
 131    3  -1434.3307  0.0114488127 -1.2594629D-08  4.0855413D-15 -2.7559154D-20  2.1619354D-24  1.7452285D-28 -3.5101169D-32
 131    4  -1434.2391  0.0114486111 -1.2594531D-08  4.0846608D-15 -2.7472510D-20  2.1702650D-24  1.7255341D-28 -3.5236242D-32
 131    5  -1434.1246  0.0114483592 -1.2594408D-08  4.0835641D-15 -2.7363739D-20  2.1805438D-24  1.7008104D-28 -3.5403038D-32
 131    6  -1433.9873  0.0114480570 -1.2594261D-08  4.0822537D-15 -2.7232542D-20  2.1926821D-24  1.6709890D-28 -3.5600157D-32
 131    7  -1433.8270  0.0114477043 -1.2594090D-08  4.0807330D-15 -2.7078566D-20  2.2065713D-24  1.6359900D-28 -3.5825938D-32
 131    8  -1433.6438  0.0114473013 -1.2593894D-08  4.0790057D-15 -2.6901417D-20  2.2220834D-24  1.5957232D-28 -3.6078378D-32
 131    9  -1433.4378  0.0114468480 -1.2593674D-08  4.0770760D-15 -2.6700662D-20  2.2390706D-24  1.5500894D-28 -3.6355202D-32
 131   10  -1433.2088  0.0114463442 -1.2593429D-08  4.0749489D-15 -2.6475835D-20  2.2573651D-24  1.4989820D-28 -3.6653837D-32
 131   11  -1432.9570  0.0114457901 -1.2593160D-08  4.0726300D-15 -2.6226450D-20  2.2767777D-24  1.4422893D-28 -3.6971319D-32
 131   12  -1432.6823  0.0114451857 -1.2592867D-08  4.0701254D-15 -2.5952009D-20  2.2970975D-24  1.3798957D-28 -3.7304405D-32
 131   13  -1432.3848  0.0114445308 -1.2592550D-08  4.0674420D-15 -2.5652009D-20  2.3180915D-24  1.3116853D-28 -3.7649433D-32
 131   14  -1432.0643  0.0114438257 -1.2592208D-08  4.0645872D-15 -2.5325963D-20  2.3395056D-24  1.2375430D-28 -3.8002562D-32
 131   15  -1431.7210  0.0114430701 -1.2591843D-08  4.0615692D-15 -2.4973402D-20  2.3610604D-24  1.1573585D-28 -3.8359404D-32
 131   16  -1431.3549  0.0114422643 -1.2591453D-08  4.0583969D-15 -2.4593898D-20  2.3824534D-24  1.0710296D-28 -3.8715236D-32
 131   17  -1430.9658  0.0114414081 -1.2591039D-08  4.0550797D-15 -2.4187077D-20  2.4033590D-24  9.7846463D-29 -3.9065032D-32
 131   18  -1430.5540  0.0114405015 -1.2590601D-08  4.0516280D-15 -2.3752632D-20  2.4234267D-24  8.7958629D-29 -3.9403335D-32
 131   19  -1430.1192  0.0114395447 -1.2590140D-08  4.0480527D-15 -2.3290351D-20  2.4422825D-24  7.7433725D-29 -3.9724332D-32
 131   20  -1429.6617  0.0114385375 -1.2589654D-08  4.0443654D-15 -2.2800124D-20  2.4595277D-24  6.6268174D-29 -4.0021784D-32
 132    0  -1409.0560  0.0113916013 -1.2650647D-08  4.0674120D-15 -2.9926343D-20 -2.7194620D-24  1.7636259D-28  4.1337734D-32
 132    1  -1409.0332  0.0113915507 -1.2650622D-08  4.0671724D-15 -2.9953519D-20 -2.7173174D-24  1.7693901D-28  4.1304598D-32
 132    2  -1408.9877  0.0113914495 -1.2650573D-08  4.0666927D-15 -3.0007824D-20 -2.7130626D-24  1.7809514D-28  4.1242597D-32
 132    3  -1408.9193  0.0113912977 -1.2650500D-08  4.0659716D-15 -3.0089123D-20 -2.7066294D-24  1.7982610D-28  4.1148856D-32
 132    4  -1408.8282  0.0113910953 -1.2650403D-08  4.0650070D-15 -3.0197218D-20 -2.6979547D-24  1.8212781D-28  4.1022345D-32
 132    5  -1408.7143  0.0113908423 -1.2650281D-08  4.0637964D-15 -3.0331830D-20 -2.6869121D-24  1.8499112D-28  4.0858115D-32
 132    6  -1408.5776  0.0113905387 -1.2650134D-08  4.0623366D-15 -3.0492643D-20 -2.6734694D-24  1.8841494D-28  4.0660438D-32
 132    7  -1408.4181  0.0113901845 -1.2649964D-08  4.0606238D-15 -3.0679228D-20 -2.6574758D-24  1.9238817D-28  4.0425016D-32
 132    8  -1408.2359  0.0113897797 -1.2649769D-08  4.0586535D-15 -3.0891081D-20 -2.6387894D-24  1.9690040D-28  4.0149596D-32
 132    9  -1408.0309  0.0113893243 -1.2649550D-08  4.0564208D-15 -3.1127606D-20 -2.6172516D-24  2.0193929D-28  3.9831759D-32
 132   10  -1407.8031  0.0113888183 -1.2649307D-08  4.0539202D-15 -3.1388109D-20 -2.5926855D-24  2.0749045D-28  3.9468757D-32
 132   11  -1407.5525  0.0113882617 -1.2649039D-08  4.0511455D-15 -3.1671784D-20 -2.5648972D-24  2.1353717D-28  3.9057590D-32
 132   12  -1407.2792  0.0113876546 -1.2648747D-08  4.0480903D-15 -3.1977707D-20 -2.5336768D-24  2.2006016D-28  3.8594935D-32
 132   13  -1406.9832  0.0113869969 -1.2648432D-08  4.0447476D-15 -3.2304830D-20 -2.4988021D-24  2.2703759D-28  3.8077411D-32
 132   14  -1406.6643  0.0113862886 -1.2648092D-08  4.0411100D-15 -3.2651963D-20 -2.4600360D-24  2.3444463D-28  3.7501300D-32
 132   15  -1406.3228  0.0113855297 -1.2647729D-08  4.0371697D-15 -3.3017779D-20 -2.4171621D-24  2.4225582D-28  3.6865326D-32
 132   16  -1405.9584  0.0113847202 -1.2647341D-08  4.0329189D-15 -3.3400752D-20 -2.3698427D-24  2.5043295D-28  3.6158765D-32
 132   17  -1405.5714  0.0113838602 -1.2646930D-08  4.0283492D-15 -3.3799232D-20 -2.3178842D-24  2.5894686D-28  3.5383347D-32
 132   18  -1405.1616  0.0113829497 -1.2646495D-08  4.0234523D-15 -3.4211358D-20 -2.2609979D-24  2.6775679D-28  3.4533222D-32
 132   19  -1404.7290  0.0113819885 -1.2646037D-08  4.0182198D-15 -3.4635079D-20 -2.1989130D-24  2.7681953D-28  3.3604130D-32
 132   20  -1404.2738  0.0113809769 -1.2645555D-08  4.0126434D-15 -3.5068141D-20 -2.1313601D-24  2.8608751D-28  3.2591896D-32
 133    0  -1383.8314  0.0113336616 -1.2708601D-08  3.7833982D-15 -2.3951915D-21  6.7441097D-25 -3.9502872D-28 -9.0266558D-33
 133    1  -1383.8088  0.0113336108 -1.2708579D-08  3.7833791D-15 -2.3884751D-21  6.6965905D-25 -3.9515368D-28 -8.9525122D-33
 133    2  -1383.7634  0.0113335091 -1.2708533D-08  3.7833410D-15 -2.3751724D-21  6.6018297D-25 -3.9540322D-28 -8.8068964D-33
 133    3  -1383.6954  0.0113333566 -1.2708465D-08  3.7832842D-15 -2.3555805D-21  6.4594182D-25 -3.9576849D-28 -8.5869714D-33
 133    4  -1383.6048  0.0113331533 -1.2708374D-08  3.7832092D-15 -2.3301229D-21  6.2693388D-25 -3.9624116D-28 -8.2935092D-33
 133    5  -1383.4914  0.0113328991 -1.2708261D-08  3.7831166D-15 -2.2993713D-21  6.0314180D-25 -3.9680882D-28 -7.9262076D-33
 133    6  -1383.3554  0.0113325941 -1.2708125D-08  3.7830071D-15 -2.2640402D-21  5.7454808D-25 -3.9745610D-28 -7.4849285D-33
 133    7  -1383.1968  0.0113322383 -1.2707966D-08  3.7828814D-15 -2.2249911D-21  5.4113158D-25 -3.9816436D-28 -6.9693800D-33
 133    8  -1383.0155  0.0113318316 -1.2707784D-08  3.7827404D-15 -2.1832307D-21  5.0287126D-25 -3.9891188D-28 -6.3793042D-33
 133    9  -1382.8115  0.0113313742 -1.2707580D-08  3.7825848D-15 -2.1399123D-21  4.5974654D-25 -3.9967379D-28 -5.7144707D-33
 133   10  -1382.5849  0.0113308659 -1.2707353D-08  3.7824154D-15 -2.0963369D-21  4.1173956D-25 -4.0042205D-28 -4.9747234D-33
 133   11  -1382.3356  0.0113303068 -1.2707103D-08  3.7822328D-15 -2.0539544D-21  3.5883637D-25 -4.0112545D-28 -4.1599689D-33
 133   12  -1382.0637  0.0113296968 -1.2706831D-08  3.7820376D-15 -2.0143616D-21  3.0102729D-25 -4.0174958D-28 -3.2701333D-33
 133   13  -1381.7691  0.0113290361 -1.2706536D-08  3.7818300D-15 -1.9793036D-21  2.3831227D-25 -4.0225697D-28 -2.3053925D-33
 133   14  -1381.4519  0.0113283245 -1.2706219D-08  3.7816100D-15 -1.9506719D-21  1.7070103D-25 -4.0260699D-28 -1.2660499D-33
 133   15  -1381.1121  0.0113275622 -1.2705878D-08  3.7813772D-15 -1.9305028D-21  9.8214215D-26 -4.0275592D-28 -1.5254141D-34
 133   16  -1380.7496  0.0113267490 -1.2705515D-08  3.7811309D-15 -1.9209745D-21  2.0890546D-26 -4.0265718D-28  1.0342546D-33
 133   17  -1380.3645  0.0113258850 -1.2705130D-08  3.7808695D-15 -1.9244027D-21 -6.1216233D-26 -4.0226118D-28  2.2933938D-33
 133   18  -1379.9568  0.0113249703 -1.2704721D-08  3.7805912D-15 -1.9432376D-21 -1.4803001D-25 -4.0151559D-28  3.6234490D-33
 133   19  -1379.5265  0.0113240047 -1.2704290D-08  3.7802933D-15 -1.9800524D-21 -2.3945172D-25 -4.0036555D-28  5.0227054D-33
 133   20  -1379.0735  0.0113229884 -1.2703837D-08  3.7799722D-15 -2.0375391D-21 -3.3535494D-25 -3.9875375D-28  6.4889648D-33
 134    0  -1358.7953  0.0112752833 -1.2766838D-08  3.5957072D-15 -3.2362540D-20  1.5854587D-24  2.2703094D-28 -3.0287685D-32
 134    1  -1358.7728  0.0112752322 -1.2766817D-08  3.5954484D-15 -3.2346677D-20  1.5881685D-24  2.2660761D-28 -3.0329643D-32
 134    2  -1358.7277  0.0112751301 -1.2766774D-08  3.5949311D-15 -3.2314851D-20  1.5936158D-24  2.2575553D-28 -3.0416958D-32
 134    3  -1358.6600  0.0112749769 -1.2766709D-08  3.5941561D-15 -3.2266921D-20  1.6017203D-24  2.2447533D-28 -3.0544847D-32
 134    4  -1358.5698  0.0112747726 -1.2766623D-08  3.5931246D-15 -3.2202638D-20  1.6124535D-24  2.2276009D-28 -3.0714055D-32
 134    5  -1358.4571  0.0112745173 -1.2766515D-08  3.5918381D-15 -3.2121682D-20  1.6257547D-24  2.2060275D-28 -3.0923606D-32
 134    6  -1358.3218  0.0112742109 -1.2766386D-08  3.5902986D-15 -3.2023662D-20  1.6415437D-24  2.1799475D-28 -3.1172017D-32
 134    7  -1358.1640  0.0112738534 -1.2766235D-08  3.5885085D-15 -3.1908116D-20  1.6597257D-24  2.1492590D-28 -3.1457696D-32
 134    8  -1357.9836  0.0112734449 -1.2766063D-08  3.5864706D-15 -3.1774517D-20  1.6801891D-24  2.1138458D-28 -3.1778767D-32
 134    9  -1357.7807  0.0112729853 -1.2765869D-08  3.5841883D-15 -3.1622279D-20  1.7028018D-24  2.0735806D-28 -3.2132894D-32
 134   10  -1357.5552  0.0112724747 -1.2765654D-08  3.5816654D-15 -3.1450764D-20  1.7274130D-24  2.0283246D-28 -3.2517423D-32
 134   11  -1357.3072  0.0112719130 -1.2765418D-08  3.5789061D-15 -3.1259288D-20  1.7538544D-24  1.9779290D-28 -3.2929506D-32
 134   12  -1357.0367  0.0112713003 -1.2765160D-08  3.5759154D-15 -3.1047133D-20  1.7819360D-24  1.9222389D-28 -3.3365882D-32
 134   13  -1356.7437  0.0112706365 -1.2764882D-08  3.5726986D-15 -3.0813552D-20  1.8114466D-24  1.8610945D-28 -3.3822904D-32
 134   14  -1356.4281  0.0112699217 -1.2764582D-08  3.5692618D-15 -3.0557787D-20  1.8421532D-24  1.7943339D-28 -3.4296580D-32
 134   15  -1356.0900  0.0112691558 -1.2764260D-08  3.5656115D-15 -3.0279074D-20  1.8737995D-24  1.7217966D-28 -3.4782521D-32
 134   16  -1355.7294  0.0112683389 -1.2763918D-08  3.5617551D-15 -2.9976660D-20  1.9061060D-24  1.6433258D-28 -3.5275935D-32
 134   17  -1355.3463  0.0112674710 -1.2763555D-08  3.5577004D-15 -2.9649821D-20  1.9387684D-24  1.5587730D-28 -3.5771616D-32
 134   18  -1354.9407  0.0112665520 -1.2763171D-08  3.5534561D-15 -2.9297870D-20  1.9714597D-24  1.4680000D-28 -3.6264069D-32
 134   19  -1354.5126  0.0112655820 -1.2762766D-08  3.5490315D-15 -2.8920183D-20  2.0038250D-24  1.3708857D-28 -3.6747182D-32
 134   20  -1354.0620  0.0112645610 -1.2762341D-08  3.5444365D-15 -2.8516209D-20  2.0354853D-24  1.2673285D-28 -3.7214516D-32
 135    0  -1333.9488  0.0112164583 -1.2827257D-08  3.4815179D-15 -3.0243505D-20 -1.8865458D-24  1.7128633D-28  3.3966322D-32
 135    1  -1333.9263  0.0112164070 -1.2827236D-08  3.4812759D-15 -3.0262373D-20 -1.8845152D-24  1.7176394D-28  3.3935322D-32
 135    2  -1333.8815  0.0112163044 -1.2827194D-08  3.4807913D-15 -3.0300009D-20 -1.8803545D-24  1.7271086D-28  3.3865880D-32
 135    3  -1333.8142  0.0112161504 -1.2827132D-08  3.4800635D-15 -3.0356326D-20 -1.8741116D-24  1.7413111D-28  3.3764522D-32
 135    4  -1333.7244  0.0112159452 -1.2827048D-08  3.4790909D-15 -3.0431123D-20 -1.8657082D-24  1.7601814D-28  3.3627991D-32
 135    5  -1333.6123  0.0112156887 -1.2826944D-08  3.4778718D-15 -3.0524143D-20 -1.8550771D-24  1.7836607D-28  3.3455115D-32
 135    6  -1333.4777  0.0112153808 -1.2826819D-08  3.4764039D-15 -3.0635061D-20 -1.8421342D-24  1.8116752D-28  3.3244423D-32
 135    7  -1333.3207  0.0112150217 -1.2826673D-08  3.4746848D-15 -3.0763475D-20 -1.8267803D-24  1.8441328D-28  3.2994192D-32
 135    8  -1333.1413  0.0112146112 -1.2826506D-08  3.4727113D-15 -3.0908904D-20 -1.8089001D-24  1.8809237D-28  3.2702391D-32
 135    9  -1332.9394  0.0112141495 -1.2826318D-08  3.4704800D-15 -3.1070784D-20 -1.7883651D-24  1.9219182D-28  3.2366779D-32
 135   10  -1332.7151  0.0112136364 -1.2826110D-08  3.4679872D-15 -3.1248459D-20 -1.7650326D-24  1.9669660D-28  3.1984898D-32
 135   11  -1332.4684  0.0112130721 -1.2825882D-08  3.4652288D-15 -3.1441173D-20 -1.7387457D-24  2.0158923D-28  3.1553935D-32
 135   12  -1332.1993  0.0112124564 -1.2825632D-08  3.4622005D-15 -3.1648065D-20 -1.7093379D-24  2.0684990D-28  3.1070994D-32
 135   13  -1331.9078  0.0112117895 -1.2825362D-08  3.4588976D-15 -3.1868162D-20 -1.6766323D-24  2.1245609D-28  3.0533007D-32
 135   14  -1331.5939  0.0112110713 -1.2825072D-08  3.4553154D-15 -3.2100368D-20 -1.6404411D-24  2.1838232D-28  2.9936585D-32
 135   15  -1331.2576  0.0112103018 -1.2824761D-08  3.4514487D-15 -3.2343457D-20 -1.6005717D-24  2.2460018D-28  2.9278402D-32
 135   16  -1330.8988  0.0112094810 -1.2824430D-08  3.4472925D-15 -3.2596064D-20 -1.5568250D-24  2.3107781D-28  2.8554896D-32
 135   17  -1330.5177  0.0112086090 -1.2824078D-08  3.4428416D-15 -3.2856678D-20 -1.5089999D-24  2.3777997D-28  2.7762571D-32
 135   18  -1330.1142  0.0112076857 -1.2823707D-08  3.4380909D-15 -3.3123628D-20 -1.4568927D-24  2.4466750D-28  2.6897690D-32
 135   19  -1329.6884  0.0112067111 -1.2823315D-08  3.4330353D-15 -3.3395086D-20 -1.4003034D-24  2.5169757D-28  2.5956756D-32
 135   20  -1329.2401  0.0112056852 -1.2822904D-08  3.4276700D-15 -3.3669045D-20 -1.3390365D-24  2.5882305D-28  2.4936257D-32
 136    0  -1309.2928  0.0111571770 -1.2889750D-08  3.2575027D-15 -5.0400519D-21 -3.7225564D-25 -3.8778843D-28  4.0725196D-33
 136    1  -1309.2705  0.0111571254 -1.2889730D-08  3.2574624D-15 -5.0437999D-21 -3.7691563D-25 -3.8773029D-28  4.1490193D-33
 136    2  -1309.2259  0.0111570223 -1.2889691D-08  3.2573816D-15 -5.0514389D-21 -3.8624169D-25 -3.8761017D-28  4.3027069D-33
 136    3  -1309.1589  0.0111568676 -1.2889633D-08  3.2572602D-15 -5.0632241D-21 -4.0016312D-25 -3.8742725D-28  4.5277523D-33
 136    4  -1309.0697  0.0111566614 -1.2889555D-08  3.2570979D-15 -5.0796026D-21 -4.1875347D-25 -3.8716520D-28  4.8310893D-33
 136    5  -1308.9581  0.0111564036 -1.2889457D-08  3.2568943D-15 -5.1011211D-21 -4.4197253D-25 -3.8681376D-28  5.2099886D-33
 136    6  -1308.8242  0.0111560943 -1.2889340D-08  3.2566488D-15 -5.1284746D-21 -4.6980747D-25 -3.8635703D-28  5.6643615D-33
 136    7  -1308.6680  0.0111557334 -1.2889203D-08  3.2563607D-15 -5.1624965D-21 -5.0223742D-25 -3.8577596D-28  6.1938394D-33
 136    8  -1308.4895  0.0111553209 -1.2889047D-08  3.2560290D-15 -5.2041558D-21 -5.3923756D-25 -3.8504841D-28  6.7981032D-33
 136    9  -1308.2888  0.0111548569 -1.2888871D-08  3.2556525D-15 -5.2545569D-21 -5.8077537D-25 -3.8414908D-28  7.4767028D-33
 136   10  -1308.0657  0.0111543413 -1.2888675D-08  3.2552297D-15 -5.3149375D-21 -6.2680796D-25 -3.8304966D-28  8.2289659D-33
 136   11  -1307.8203  0.0111537742 -1.2888461D-08  3.2547589D-15 -5.3866641D-21 -6.7728416D-25 -3.8171883D-28  9.0541743D-33
 136   12  -1307.5526  0.0111531556 -1.2888226D-08  3.2542378D-15 -5.4712320D-21 -7.3213859D-25 -3.8012231D-28  9.9513400D-33
 136   13  -1307.2626  0.0111524854 -1.2887972D-08  3.2536637D-15 -5.5702578D-21 -7.9129256D-25 -3.7822300D-28  1.0919301D-32
 136   14  -1306.9504  0.0111517637 -1.2887699D-08  3.2530335D-15 -5.6854784D-21 -8.5464854D-25 -3.7598107D-28  1.1956480D-32
 136   15  -1306.6158  0.0111509905 -1.2887406D-08  3.2523433D-15 -5.8187397D-21 -9.2209147D-25 -3.7335415D-28  1.3061086D-32
 136   16  -1306.2590  0.0111501657 -1.2887094D-08  3.2515888D-15 -5.9719929D-21 -9.9348601D-25 -3.7029730D-28  1.4231079D-32
 136   17  -1305.8799  0.0111492894 -1.2886763D-08  3.2507649D-15 -6.1472873D-21 -1.0686721D-24 -3.6676331D-28  1.5463994D-32
 136   18  -1305.4785  0.0111483615 -1.2886412D-08  3.2498655D-15 -6.3467516D-21 -1.1474600D-24 -3.6270327D-28  1.6756670D-32
 136   19  -1305.0549  0.0111473822 -1.2886041D-08  3.2488838D-15 -6.5725928D-21 -1.2296337D-24 -3.5806624D-28  1.8105750D-32
 136   20  -1304.6091  0.0111463513 -1.2885651D-08  3.2478120D-15 -6.8270715D-21 -1.3149463D-24 -3.5279991D-28  1.9507407D-32
 137    0  -1284.8285  0.0110974300 -1.2952834D-08  2.9741815D-15 -3.1354460D-20  2.5550257D-24  1.7836051D-28 -4.3967272D-32
 137    1  -1284.8063  0.0110973782 -1.2952816D-08  2.9739308D-15 -3.1328906D-20  2.5571444D-24  1.7774625D-28 -4.4000600D-32
 137    2  -1284.7619  0.0110972745 -1.2952780D-08  2.9734299D-15 -3.1277713D-20  2.5614134D-24  1.7651170D-28 -4.4071685D-32
 137    3  -1284.6953  0.0110971191 -1.2952727D-08  2.9726802D-15 -3.1200776D-20  2.5677345D-24  1.7465850D-28 -4.4174979D-32
 137    4  -1284.6065  0.0110969119 -1.2952655D-08  2.9716834D-15 -3.1097900D-20  2.5760586D-24  1.7218090D-28 -4.4310934D-32
 137    5  -1284.4956  0.0110966528 -1.2952566D-08  2.9704421D-15 -3.0968840D-20  2.5862960D-24  1.6907329D-28 -4.4478049D-32
 137    6  -1284.3624  0.0110963419 -1.2952459D-08  2.9689593D-15 -3.0813300D-20  2.5983341D-24  1.6532888D-28 -4.4674427D-32
 137    7  -1284.2071  0.0110959793 -1.2952335D-08  2.9672389D-15 -3.0630935D-20  2.6120377D-24  1.6093979D-28 -4.4897833D-32
 137    8  -1284.0295  0.0110955648 -1.2952192D-08  2.9652852D-15 -3.0421360D-20  2.6272459D-24  1.5589729D-28 -4.5145513D-32
 137    9  -1283.8298  0.0110950985 -1.2952032D-08  2.9631034D-15 -3.0184160D-20  2.6437746D-24  1.5019192D-28 -4.5414358D-32
 137   10  -1283.6079  0.0110945805 -1.2951854D-08  2.9606992D-15 -2.9918894D-20  2.6614153D-24  1.4381371D-28 -4.5700902D-32
 137   11  -1283.3639  0.0110940106 -1.2951659D-08  2.9580793D-15 -2.9625111D-20  2.6799326D-24  1.3675244D-28 -4.6001123D-32
 137   12  -1283.0976  0.0110933889 -1.2951446D-08  2.9552508D-15 -2.9302360D-20  2.6990671D-24  1.2899798D-28 -4.6310721D-32
 137   13  -1282.8092  0.0110927154 -1.2951216D-08  2.9522216D-15 -2.8950201D-20  2.7185313D-24  1.2054050D-28 -4.6624794D-32
 137   14  -1282.4986  0.0110919902 -1.2950968D-08  2.9490005D-15 -2.8568225D-20  2.7380128D-24  1.1137088D-28 -4.6938125D-32
 137   15  -1282.1658  0.0110912131 -1.2950703D-08  2.9455971D-15 -2.8156064D-20  2.7571702D-24  1.0148109D-28 -4.7244949D-32
 137   16  -1281.8109  0.0110903843 -1.2950420D-08  2.9420214D-15 -2.7713411D-20  2.7756361D-24  9.0864615D-29 -4.7539048D-32
 137   17  -1281.4339  0.0110895037 -1.2950120D-08  2.9382845D-15 -2.7240043D-20  2.7930150D-24  7.9516845D-29 -4.7813752D-32
 137   18  -1281.0347  0.0110885713 -1.2949803D-08  2.9343982D-15 -2.6735832D-20  2.8088879D-24  6.7435449D-29 -4.8062135D-32
 137   19  -1280.6133  0.0110875871 -1.2949469D-08  2.9303750D-15 -2.6200775D-20  2.8228022D-24  5.4621321D-29 -4.8276337D-32
 137   20  -1280.1698  0.0110865512 -1.2949117D-08  2.9262281D-15 -2.5635010D-20  2.8342873D-24  4.1078436D-29 -4.8448642D-32
 138    0  -1260.5569  0.0110372053 -1.3018077D-08  2.8979037D-15 -3.3747855D-20 -2.2902615D-24  2.5179259D-28  4.0744853D-32
 138    1  -1260.5349  0.0110371532 -1.3018059D-08  2.8976337D-15 -3.3770740D-20 -2.2872330D-24  2.5236230D-28  4.0693825D-32
 138    2  -1260.4907  0.0110370491 -1.3018025D-08  2.8970929D-15 -3.3816412D-20 -2.2811362D-24  2.5349800D-28  4.0589685D-32
 138    3  -1260.4245  0.0110368929 -1.3017973D-08  2.8962805D-15 -3.3884710D-20 -2.2719799D-24  2.5519957D-28  4.0436194D-32
 138    4  -1260.3362  0.0110366846 -1.3017903D-08  2.8951948D-15 -3.3975343D-20 -2.2596773D-24  2.5745829D-28  4.0229955D-32
 138    5  -1260.2258  0.0110364242 -1.3017816D-08  2.8938335D-15 -3.4087940D-20 -2.2441458D-24  2.6026530D-28  3.9969426D-32
 138    6  -1260.0934  0.0110361118 -1.3017712D-08  2.8921940D-15 -3.4222024D-20 -2.2252858D-24  2.6360945D-28  3.9652905D-32
 138    7  -1259.9389  0.0110357473 -1.3017591D-08  2.8902733D-15 -3.4377015D-20 -2.2029802D-24  2.6747716D-28  3.9278442D-32
 138    8  -1259.7623  0.0110353308 -1.3017452D-08  2.8880675D-15 -3.4552221D-20 -2.1770926D-24  2.7185209D-28  3.8843640D-32
 138    9  -1259.5637  0.0110348621 -1.3017296D-08  2.8855727D-15 -3.4746830D-20 -2.1474701D-24  2.7671516D-28  3.8345848D-32
 138   10  -1259.3430  0.0110343414 -1.3017123D-08  2.8827844D-15 -3.4959906D-20 -2.1139444D-24  2.8204425D-28  3.7782126D-32
 138   11  -1259.1003  0.0110337687 -1.3016933D-08  2.8796978D-15 -3.5190379D-20 -2.0763334D-24  2.8781416D-28  3.7149318D-32
 138   12  -1258.8355  0.0110331439 -1.3016726D-08  2.8763077D-15 -3.5437034D-20 -2.0344432D-24  2.9399624D-28  3.6444106D-32
 138   13  -1258.5486  0.0110324670 -1.3016501D-08  2.8726085D-15 -3.5698507D-20 -1.9880657D-24  3.0055813D-28  3.5662698D-32
 138   14  -1258.2397  0.0110317381 -1.3016260D-08  2.8685949D-15 -3.5973274D-20 -1.9369909D-24  3.0746397D-28  3.4801666D-32
 138   15  -1257.9088  0.0110309571 -1.3016002D-08  2.8642608D-15 -3.6259639D-20 -1.8809969D-24  3.1467348D-28  3.3857016D-32
 138   16  -1257.5558  0.0110301241 -1.3015728D-08  2.8596005D-15 -3.6555726D-20 -1.8198593D-24  3.2214219D-28  3.2824768D-32
 138   17  -1257.1808  0.0110292391 -1.3015436D-08  2.8546082D-15 -3.6859470D-20 -1.7533554D-24  3.2982120D-28  3.1701120D-32
 138   18  -1256.7837  0.0110283020 -1.3015128D-08  2.8492780D-15 -3.7168609D-20 -1.6812635D-24  3.3765676D-28  3.0482155D-32
 138   19  -1256.3647  0.0110273128 -1.3014804D-08  2.8436045D-15 -3.7480676D-20 -1.6033680D-24  3.4559026D-28  2.9164086D-32
 138   20  -1255.9236  0.0110262717 -1.3014463D-08  2.8375823D-15 -3.7792989D-20 -1.5194627D-24  3.5355782D-28  2.7743174D-32
 139    0  -1236.4793  0.0109764959 -1.3085459D-08  2.6595192D-15 -3.1286438D-21 -3.4899889D-25 -4.4690821D-28  5.2535620D-33
 139    1  -1236.4573  0.0109764436 -1.3085444D-08  2.6594942D-15 -3.1321617D-21 -3.5436453D-25 -4.4683374D-28  5.3439791D-33
 139    2  -1236.4134  0.0109763389 -1.3085412D-08  2.6594440D-15 -3.1393591D-21 -3.6509638D-25 -4.4668075D-28  5.5250642D-33
 139    3  -1236.3476  0.0109761819 -1.3085364D-08  2.6593686D-15 -3.1505580D-21 -3.8118941D-25 -4.4644166D-28  5.7967692D-33
 139    4  -1236.2598  0.0109759725 -1.3085300D-08  2.6592675D-15 -3.1662232D-21 -4.0258069D-25 -4.4610968D-28  6.1540954D-33
 139    5  -1236.1500  0.0109757108 -1.3085220D-08  2.6591404D-15 -3.1870212D-21 -4.2933421D-25 -4.4566315D-28  6.6037799D-33
 139    6  -1236.0183  0.0109753968 -1.3085124D-08  2.6589868D-15 -3.2137436D-21 -4.6140152D-25 -4.4508578D-28  7.1427952D-33
 139    7  -1235.8646  0.0109750304 -1.3085013D-08  2.6588059D-15 -3.2473496D-21 -4.9875837D-25 -4.4435501D-28  7.7707444D-33
 139    8  -1235.6890  0.0109746117 -1.3084885D-08  2.6585968D-15 -3.2889557D-21 -5.4137371D-25 -4.4344454D-28  8.4871451D-33
 139    9  -1235.4915  0.0109741406 -1.3084742D-08  2.6583582D-15 -3.3398326D-21 -5.8920586D-25 -4.4232450D-28  9.2912600D-33
 139   10  -1235.2720  0.0109736172 -1.3084582D-08  2.6580885D-15 -3.4014043D-21 -6.4220479D-25 -4.4096130D-28  1.0182322D-32
 139   11  -1235.0306  0.0109730415 -1.3084407D-08  2.6577860D-15 -3.4752438D-21 -7.0030451D-25 -4.3931799D-28  1.1159144D-32
 139   12  -1234.7673  0.0109724135 -1.3084215D-08  2.6574482D-15 -3.5630710D-21 -7.6342706D-25 -4.3735402D-28  1.2220529D-32
 139   13  -1234.4820  0.0109717331 -1.3084008D-08  2.6570724D-15 -3.6667434D-21 -8.3147526D-25 -4.3502568D-28  1.3364788D-32
 139   14  -1234.1748  0.0109710004 -1.3083785D-08  2.6566550D-15 -3.7882549D-21 -9.0433216D-25 -4.3228602D-28  1.4589966D-32
 139   15  -1233.8457  0.0109702154 -1.3083546D-08  2.6561920D-15 -3.9297270D-21 -9.8186045D-25 -4.2908500D-28  1.5893886D-32
 139   16  -1233.4946  0.0109693780 -1.3083291D-08  2.6556787D-15 -4.0933970D-21 -1.0638926D-24 -4.2537004D-28  1.7273563D-32
 139   17  -1233.1217  0.0109684884 -1.3083020D-08  2.6551093D-15 -4.2816101D-21 -1.1502370D-24 -4.2108582D-28  1.8725892D-32
 139   18  -1232.7269  0.0109675464 -1.3082733D-08  2.6544775D-15 -4.4968073D-21 -1.2406683D-24 -4.1617485D-28  2.0247069D-32
 139   19  -1232.3101  0.0109665521 -1.3082431D-08  2.6537756D-15 -4.7415188D-21 -1.3349477D-24 -4.1057590D-28  2.1834679D-32
 139   20  -1231.8715  0.0109655056 -1.3082112D-08  2.6529951D-15 -5.0183092D-21 -1.4327363D-24 -4.0423166D-28  2.3479922D-32
 140    0  -1212.5967  0.0109152931 -1.3153190D-08  2.3901739D-15 -3.1525879D-20  2.6490563D-24  2.0133408D-28 -4.6108916D-32
 140    1  -1212.5748  0.0109152405 -1.3153175D-08  2.3899218D-15 -3.1499376D-20  2.6514718D-24  2.0068798D-28 -4.6147570D-32
 140    2  -1212.5312  0.0109151352 -1.3153147D-08  2.3894182D-15 -3.1446293D-20  2.6562864D-24  1.9939357D-28 -4.6225085D-32
 140    3  -1212.4657  0.0109149774 -1.3153104D-08  2.3886644D-15 -3.1366497D-20  2.6634296D-24  1.9744972D-28 -4.6338456D-32
 140    4  -1212.3784  0.0109147670 -1.3153046D-08  2.3876624D-15 -3.1259771D-20  2.6728445D-24  1.9485060D-28 -4.6487670D-32
 140    5  -1212.2692  0.0109145039 -1.3152975D-08  2.3864147D-15 -3.1125839D-20  2.6844378D-24  1.9159003D-28 -4.6671139D-32
 140    6  -1212.1383  0.0109141882 -1.3152889D-08  2.3849245D-15 -3.0964361D-20  2.6980909D-24  1.8766056D-28 -4.6886767D-32
 140    7  -1211.9855  0.0109138199 -1.3152789D-08  2.3831958D-15 -3.0774947D-20  2.7136609D-24  1.8305359D-28 -4.7132020D-32
 140    8  -1211.8108  0.0109133991 -1.3152674D-08  2.3812332D-15 -3.0557158D-20  2.7309800D-24  1.7775950D-28 -4.7403967D-32
 140    9  -1211.6144  0.0109129256 -1.3152546D-08  2.3790419D-15 -3.0310516D-20  2.7498549D-24  1.7176786D-28 -4.7699269D-32
 140   10  -1211.3961  0.0109123995 -1.3152403D-08  2.3766281D-15 -3.0034513D-20  2.7700654D-24  1.6506779D-28 -4.8014013D-32
 140   11  -1211.1561  0.0109118208 -1.3152246D-08  2.3739985D-15 -2.9728626D-20  2.7913646D-24  1.5764802D-28 -4.8343879D-32
 140   12  -1210.8942  0.0109111895 -1.3152076D-08  2.3711607D-15 -2.9392323D-20  2.8134794D-24  1.4949737D-28 -4.8684132D-32
 140   13  -1210.6105  0.0109105056 -1.3151891D-08  2.3681230D-15 -2.9025085D-20  2.8361079D-24  1.4060507D-28 -4.9029484D-32
 140   14  -1210.3050  0.0109097691 -1.3151692D-08  2.3648945D-15 -2.8626413D-20  2.8589207D-24  1.3096099D-28 -4.9374250D-32
 140   15  -1209.9778  0.0109089800 -1.3151479D-08  2.3614851D-15 -2.8195854D-20  2.8815584D-24  1.2055633D-28 -4.9712069D-32
 140   16  -1209.6287  0.0109081383 -1.3151253D-08  2.3579056D-15 -2.7733010D-20  2.9036336D-24  1.0938380D-28 -5.0036244D-32
 140   17  -1209.2578  0.0109072440 -1.3151012D-08  2.3541676D-15 -2.7237564D-20  2.9247305D-24  9.7438224D-29 -5.0339524D-32
 140   18  -1208.8652  0.0109062971 -1.3150758D-08  2.3502834D-15 -2.6709301D-20  2.9444045D-24  8.4717005D-29 -5.0614233D-32
 140   19  -1208.4508  0.0109052977 -1.3150491D-08  2.3462661D-15 -2.6148126D-20  2.9621825D-24  7.1220754D-29 -5.0852125D-32
 140   20  -1208.0146  0.0109042457 -1.3150209D-08  2.3421299D-15 -2.5554093D-20  2.9775646D-24  5.6953763D-29 -5.1044566D-32
 141    0  -1188.9102  0.0108535876 -1.3222847D-08  2.3405247D-15 -2.8903657D-20 -1.9789926D-24  2.1816669D-28  3.5979536D-32
 141    1  -1188.8885  0.0108535347 -1.3222833D-08  2.3402935D-15 -2.8923442D-20 -1.9763952D-24  2.1867208D-28  3.5930132D-32
 141    2  -1188.8451  0.0108534289 -1.3222804D-08  2.3398303D-15 -2.8962909D-20 -1.9711113D-24  2.1967459D-28  3.5824389D-32
 141    3  -1188.7800  0.0108532702 -1.3222762D-08  2.3391345D-15 -2.9021922D-20 -1.9631760D-24  2.2117591D-28  3.5668283D-32
 141    4  -1188.6932  0.0108530587 -1.3222706D-08  2.3382046D-15 -2.9100237D-20 -1.9525121D-24  2.2316752D-28  3.5458629D-32
 141    5  -1188.5846  0.0108527942 -1.3222636D-08  2.3370386D-15 -2.9197527D-20 -1.9390478D-24  2.2564039D-28  3.5194090D-32
 141    6  -1188.4544  0.0108524769 -1.3222552D-08  2.3356344D-15 -2.9313380D-20 -1.9226966D-24  2.2858329D-28  3.4873192D-32
 141    7  -1188.3025  0.0108521067 -1.3222454D-08  2.3339890D-15 -2.9447293D-20 -1.9033525D-24  2.3198230D-28  3.4493862D-32
 141    8  -1188.1289  0.0108516835 -1.3222342D-08  2.3320996D-15 -2.9598666D-20 -1.8808980D-24  2.3582108D-28  3.4054073D-32
 141    9  -1187.9335  0.0108512075 -1.3222216D-08  2.3299624D-15 -2.9766794D-20 -1.8551990D-24  2.4008032D-28  3.3551360D-32
 141   10  -1187.7165  0.0108506786 -1.3222076D-08  2.3275737D-15 -2.9950863D-20 -1.8261094D-24  2.4473784D-28  3.2983074D-32
 141   11  -1187.4778  0.0108500969 -1.3221923D-08  2.3249292D-15 -3.0149946D-20 -1.7934712D-24  2.4976836D-28  3.2346360D-32
 141   12  -1187.2174  0.0108494622 -1.3221756D-08  2.3220245D-15 -3.0362989D-20 -1.7571169D-24  2.5514326D-28  3.1638190D-32
 141   13  -1186.9353  0.0108487747 -1.3221575D-08  2.3188550D-15 -3.0588808D-20 -1.7168699D-24  2.6083042D-28  3.0855377D-32
 141   14  -1186.6316  0.0108480343 -1.3221380D-08  2.3154157D-15 -3.0826078D-20 -1.6725477D-24  2.6679396D-28  2.9994590D-32
 141   15  -1186.3061  0.0108472410 -1.3221172D-08  2.3117017D-15 -3.1073331D-20 -1.6239642D-24  2.7299421D-28  2.9052480D-32
 141   16  -1185.9590  0.0108463949 -1.3220950D-08  2.3077078D-15 -3.1328938D-20 -1.5709323D-24  2.7938731D-28  2.8025698D-32
 141   17  -1185.5903  0.0108454959 -1.3220715D-08  2.3034292D-15 -3.1591113D-20 -1.5132669D-24  2.8592518D-28  2.6910923D-32
 141   18  -1185.1999  0.0108445440 -1.3220466D-08  2.2988607D-15 -3.1857898D-20 -1.4507857D-24  2.9255519D-28  2.5704839D-32
 141   19  -1184.7878  0.0108435392 -1.3220204D-08  2.2939977D-15 -3.2127161D-20 -1.3833175D-24  2.9922023D-28  2.4404452D-32
 141   20  -1184.3541  0.0108424816 -1.3219930D-08  2.2888356D-15 -3.2396588D-20 -1.3107009D-24  3.0585832D-28  2.3006834D-32
 142    0  -1165.4212  0.0107913768 -1.3293773D-08  2.1540604D-15 -9.2743663D-21 -1.1522878D-24 -3.6212770D-28  1.6441240D-32
 142    1  -1165.3996  0.0107913236 -1.3293760D-08  2.1539862D-15 -9.2859241D-21 -1.1566641D-24 -3.6189420D-28  1.6524874D-32
 142    2  -1165.3564  0.0107912173 -1.3293734D-08  2.1538374D-15 -9.3091301D-21 -1.1653120D-24 -3.6143209D-28  1.6682937D-32
 142    3  -1165.2917  0.0107910577 -1.3293695D-08  2.1536136D-15 -9.3442846D-21 -1.1783115D-24 -3.6072631D-28  1.6924265D-32
 142    4  -1165.2053  0.0107908451 -1.3293644D-08  2.1533138D-15 -9.3917632D-21 -1.1956036D-24 -3.5976953D-28  1.7245305D-32
 142    5  -1165.0974  0.0107905792 -1.3293579D-08  2.1529369D-15 -9.4520828D-21 -1.2171540D-24 -3.5854829D-28  1.7645560D-32
 142    6  -1164.9680  0.0107902601 -1.3293502D-08  2.1524815D-15 -9.5258854D-21 -1.2429162D-24 -3.5704592D-28  1.8124198D-32
 142    7  -1164.8169  0.0107898879 -1.3293411D-08  2.1519456D-15 -9.6139379D-21 -1.2728333D-24 -3.5524244D-28  1.8680259D-32
 142    8  -1164.6443  0.0107894625 -1.3293308D-08  2.1513270D-15 -9.7171260D-21 -1.3068359D-24 -3.5311476D-28  1.9312599D-32
 142    9  -1164.4501  0.0107889840 -1.3293192D-08  2.1506231D-15 -9.8364528D-21 -1.3448403D-24 -3.5063677D-28  2.0019766D-32
 142   10  -1164.2343  0.0107884522 -1.3293063D-08  2.1498307D-15 -9.9730354D-21 -1.3867474D-24 -3.4777929D-28  2.0800063D-32
 142   11  -1163.9969  0.0107878674 -1.3292921D-08  2.1489463D-15 -1.0128095D-20 -1.4324408D-24 -3.4451041D-28  2.1651486D-32
 142   12  -1163.7380  0.0107872293 -1.3292766D-08  2.1479657D-15 -1.0302954D-20 -1.4817860D-24 -3.4079552D-28  2.2571730D-32
 142   13  -1163.4576  0.0107865381 -1.3292599D-08  2.1468840D-15 -1.0499027D-20 -1.5346265D-24 -3.3659758D-28  2.3558080D-32
 142   14  -1163.1556  0.0107857937 -1.3292418D-08  2.1456960D-15 -1.0717814D-20 -1.5907826D-24 -3.3187723D-28  2.4607380D-32
 142   15  -1162.8320  0.0107849962 -1.3292225D-08  2.1443953D-15 -1.0960887D-20 -1.6500496D-24 -3.2659310D-28  2.5716060D-32
 142   16  -1162.4869  0.0107841455 -1.3292020D-08  2.1429753D-15 -1.1229880D-20 -1.7121960D-24 -3.2070209D-28  2.6880121D-32
 142   17  -1162.1203  0.0107832416 -1.3291801D-08  2.1414279D-15 -1.1526476D-20 -1.7769582D-24 -3.1415978D-28  2.8094832D-32
 142   18  -1161.7321  0.0107822846 -1.3291570D-08  2.1397448D-15 -1.1852387D-20 -1.8440427D-24 -3.0692073D-28  2.9355110D-32
 142   19  -1161.3224  0.0107812745 -1.3291326D-08  2.1379163D-15 -1.2209344D-20 -1.9131188D-24 -2.9893899D-28  3.0654994D-32
 142   20  -1160.8911  0.0107802112 -1.3291070D-08  2.1359318D-15 -1.2599070D-20 -1.9838201D-24 -2.9016848D-28  3.1987998D-32
 143    0  -1142.1306  0.0107286560 -1.3365499D-08  1.8317589D-15 -2.7036459D-20  2.9258725D-24  4.8675810D-29 -5.4114905D-32
 143    1  -1142.1091  0.0107286025 -1.3365488D-08  1.8315427D-15 -2.7007199D-20  2.9264448D-24  4.7918751D-29 -5.4126183D-32
 143    2  -1142.0662  0.0107284956 -1.3365466D-08  1.8311111D-15 -2.6948667D-20  2.9275540D-24  4.6404871D-29 -5.4147478D-32
 143    3  -1142.0019  0.0107283352 -1.3365433D-08  1.8304653D-15 -2.6860805D-20  2.9292130D-24  4.4127241D-29 -5.4184246D-32
 143    4  -1141.9160  0.0107281214 -1.3365389D-08  1.8296077D-15 -2.6743594D-20  2.9312588D-24  4.1091649D-29 -5.4227289D-32
 143    5  -1141.8088  0.0107278541 -1.3365334D-08  1.8285408D-15 -2.6596972D-20  2.9336105D-24  3.7293974D-29 -5.4277353D-32
 143    6  -1141.6800  0.0107275333 -1.3365269D-08  1.8272684D-15 -2.6420878D-20  2.9361310D-24  3.2732372D-29 -5.4331986D-32
 143    7  -1141.5298  0.0107271591 -1.3365192D-08  1.8257946D-15 -2.6215257D-20  2.9386568D-24  2.7404985D-29 -5.4388303D-32
 143    8  -1141.3582  0.0107267314 -1.3365104D-08  1.8241244D-15 -2.5980067D-20  2.9409955D-24  2.1310338D-29 -5.4442831D-32
 143    9  -1141.1651  0.0107262502 -1.3365006D-08  1.8222633D-15 -2.5715286D-20  2.9429261D-24  1.4447370D-29 -5.4491553D-32
 143   10  -1140.9506  0.0107257156 -1.3364897D-08  1.8202179D-15 -2.5420921D-20  2.9442020D-24  6.8156268D-30 -5.4530091D-32
 143   11  -1140.7147  0.0107251276 -1.3364776D-08  1.8179951D-15 -2.5097030D-20  2.9445477D-24 -1.5840857D-30 -5.4553489D-32
 143   12  -1140.4573  0.0107244861 -1.3364646D-08  1.8156027D-15 -2.4743724D-20  2.9436587D-24 -1.0749585D-29 -5.4556151D-32
 143   13  -1140.1784  0.0107237911 -1.3364504D-08  1.8130493D-15 -2.4361191D-20  2.9412081D-24 -2.0677115D-29 -5.4532388D-32
 143   14  -1139.8782  0.0107230427 -1.3364352D-08  1.8103439D-15 -2.3949707D-20  2.9368366D-24 -3.1360414D-29 -5.4475548D-32
 143   15  -1139.5565  0.0107222409 -1.3364189D-08  1.8074963D-15 -2.3509656D-20  2.9301628D-24 -4.2790785D-29 -5.4378839D-32
 143   16  -1139.2134  0.0107213856 -1.3364016D-08  1.8045171D-15 -2.3041550D-20  2.9207786D-24 -5.4956314D-29 -5.4234888D-32
 143   17  -1138.8489  0.0107204768 -1.3363832D-08  1.8014171D-15 -2.2546045D-20  2.9082524D-24 -6.7841470D-29 -5.4035882D-32
 143   18  -1138.4630  0.0107195146 -1.3363638D-08  1.7982081D-15 -2.2023966D-20  2.8921299D-24 -8.1426587D-29 -5.3773619D-32
 143   19  -1138.0556  0.0107184990 -1.3363433D-08  1.7949021D-15 -2.1476329D-20  2.8719376D-24 -9.5687249D-29 -5.3439575D-32
 143   20  -1137.6269  0.0107174299 -1.3363218D-08  1.7915118D-15 -2.0904357D-20  2.8471816D-24 -1.1059379D-28 -5.3024775D-32
 144    0  -1119.0397  0.0106654143 -1.3438964D-08  1.7281774D-15 -4.1637635D-20 -1.9871792D-24  3.6464771D-28  3.3020846D-32
 144    1  -1119.0184  0.0106653605 -1.3438953D-08  1.7278443D-15 -4.1657491D-20 -1.9828165D-24  3.6511084D-28  3.2941156D-32
 144    2  -1118.9757  0.0106652530 -1.3438933D-08  1.7271774D-15 -4.1697053D-20 -1.9740255D-24  3.6602935D-28  3.2776749D-32
 144    3  -1118.9117  0.0106650918 -1.3438902D-08  1.7261760D-15 -4.1756076D-20 -1.9608238D-24  3.6740084D-28  3.2531897D-32
 144    4  -1118.8264  0.0106648767 -1.3438860D-08  1.7248385D-15 -4.1834156D-20 -1.9431453D-24  3.6921347D-28  3.2204065D-32
 144    5  -1118.7198  0.0106646080 -1.3438808D-08  1.7231632D-15 -4.1930758D-20 -1.9209253D-24  3.7145336D-28  3.1792018D-32
 144    6  -1118.5918  0.0106642854 -1.3438746D-08  1.7211478D-15 -4.2045209D-20 -1.8940852D-24  3.7410302D-28  3.1294340D-32
 144    7  -1118.4425  0.0106639091 -1.3438674D-08  1.7187896D-15 -4.2176693D-20 -1.8625327D-24  3.7714125D-28  3.0709371D-32
 144    8  -1118.2719  0.0106634791 -1.3438592D-08  1.7160855D-15 -4.2324243D-20 -1.8261636D-24  3.8054303D-28  3.0035207D-32
 144    9  -1118.0799  0.0106629953 -1.3438499D-08  1.7130323D-15 -4.2486742D-20 -1.7848626D-24  3.8427935D-28  2.9269718D-32
 144   10  -1117.8667  0.0106624578 -1.3438397D-08  1.7096263D-15 -4.2662914D-20 -1.7385060D-24  3.8831706D-28  2.8410671D-32
 144   11  -1117.6321  0.0106618665 -1.3438284D-08  1.7058636D-15 -4.2851320D-20 -1.6869628D-24  3.9261889D-28  2.7455649D-32
 144   12  -1117.3762  0.0106612215 -1.3438161D-08  1.7017403D-15 -4.3050350D-20 -1.6300978D-24  3.9714309D-28  2.6402212D-32
 144   13  -1117.0991  0.0106605227 -1.3438029D-08  1.6972522D-15 -4.3258219D-20 -1.5677746D-24  4.0184344D-28  2.5247918D-32
 144   14  -1116.8006  0.0106597702 -1.3437886D-08  1.6923952D-15 -4.3472963D-20 -1.4998565D-24  4.0666901D-28  2.3990235D-32
 144   15  -1116.4808  0.0106589639 -1.3437734D-08  1.6871651D-15 -4.3692429D-20 -1.4262111D-24  4.1156402D-28  2.2626751D-32
 144   16  -1116.1397  0.0106581039 -1.3437572D-08  1.6815582D-15 -4.3914275D-20 -1.3467151D-24  4.1646791D-28  2.1155286D-32
 144   17  -1115.7774  0.0106571901 -1.3437401D-08  1.6755706D-15 -4.4135966D-20 -1.2612551D-24  4.2131497D-28  1.9573772D-32
 144   18  -1115.3937  0.0106562226 -1.3437221D-08  1.6691990D-15 -4.4354770D-20 -1.1697338D-24  4.2603454D-28  1.7880452D-32
 144   19  -1114.9888  0.0106552014 -1.3437031D-08  1.6624407D-15 -4.4567757D-20 -1.0720742D-24  4.3055080D-28  1.6073976D-32
 144   20  -1114.5626  0.0106541265 -1.3436832D-08  1.6552933D-15 -4.4771804D-20 -9.6822363D-25  4.3478301D-28  1.4153421D-32
 145    0  -1096.1497  0.0106016453 -1.3515073D-08  1.4391787D-15 -1.5616213D-20 -1.6044175D-24 -3.9586167D-28  2.8015486D-32
 145    1  -1096.1285  0.0106015912 -1.3515064D-08  1.4390537D-15 -1.5632291D-20 -1.6091936D-24 -3.9546633D-28  2.8109103D-32
 145    2  -1096.0861  0.0106014831 -1.3515047D-08  1.4388033D-15 -1.5664559D-20 -1.6186478D-24 -3.9467926D-28  2.8287819D-32
 145    3  -1096.0225  0.0106013209 -1.3515021D-08  1.4384268D-15 -1.5713331D-20 -1.6328342D-24 -3.9348548D-28  2.8559261D-32
 145    4  -1095.9377  0.0106011047 -1.3514986D-08  1.4379229D-15 -1.5779022D-20 -1.6516835D-24 -3.9187602D-28  2.8920044D-32
 145    5  -1095.8317  0.0106008344 -1.3514943D-08  1.4372901D-15 -1.5862193D-20 -1.6751353D-24 -3.8983586D-28  2.9368965D-32
 145    6  -1095.7045  0.0106005100 -1.3514892D-08  1.4365263D-15 -1.5963541D-20 -1.7031148D-24 -3.8734634D-28  2.9904677D-32
 145    7  -1095.5561  0.0106001316 -1.3514831D-08  1.4356290D-15 -1.6083895D-20 -1.7355284D-24 -3.8438519D-28  3.0525421D-32
 145    8  -1095.3865  0.0105996992 -1.3514762D-08  1.4345951D-15 -1.6224209D-20 -1.7722643D-24 -3.8092687D-28  3.1229116D-32
 145    9  -1095.1957  0.0105992126 -1.3514685D-08  1.4334212D-15 -1.6385558D-20 -1.8131907D-24 -3.7694249D-28  3.2013360D-32
 145   10  -1094.9837  0.0105986720 -1.3514599D-08  1.4321031D-15 -1.6569130D-20 -1.8581532D-24 -3.7240015D-28  3.2875274D-32
 145   11  -1094.7505  0.0105980774 -1.3514504D-08  1.4306359D-15 -1.6776218D-20 -1.9069734D-24 -3.6726510D-28  3.3811537D-32
 145   12  -1094.4962  0.0105974287 -1.3514401D-08  1.4290143D-15 -1.7008211D-20 -1.9594473D-24 -3.6149998D-28  3.4818359D-32
 145   13  -1094.2207  0.0105967260 -1.3514290D-08  1.4272321D-15 -1.7266583D-20 -2.0153426D-24 -3.5506515D-28  3.5891413D-32
 145   14  -1093.9240  0.0105959692 -1.3514170D-08  1.4252823D-15 -1.7552879D-20 -2.0743971D-24 -3.4791893D-28  3.7025846D-32
 145   15  -1093.6061  0.0105951583 -1.3514042D-08  1.4231571D-15 -1.7868699D-20 -2.1363162D-24 -3.4001813D-28  3.8216163D-32
 145   16  -1093.2671  0.0105942934 -1.3513906D-08  1.4208478D-15 -1.8215687D-20 -2.2007698D-24 -3.3131835D-28  3.9456234D-32
 145   17  -1092.9069  0.0105933745 -1.3513761D-08  1.4183447D-15 -1.8595507D-20 -2.2673912D-24 -3.2177451D-28  4.0739195D-32
 145   18  -1092.5255  0.0105924015 -1.3513608D-08  1.4156373D-15 -1.9009825D-20 -2.3357743D-24 -3.1134138D-28  4.2057495D-32
 145   19  -1092.1230  0.0105913745 -1.3513447D-08  1.4127137D-15 -1.9460282D-20 -2.4054723D-24 -2.9997428D-28  4.3402818D-32
 145   20  -1091.6994  0.0105902934 -1.3513277D-08  1.4095612D-15 -1.9948477D-20 -2.4759931D-24 -2.8762958D-28  4.4765945D-32
 146    0  -1073.4618  0.0105373358 -1.3593009D-08  1.0152279D-15 -2.9941060D-20  3.2997511D-24 -1.7666140D-29 -6.1530522D-32
 146    1  -1073.4407  0.0105372814 -1.3593003D-08  1.0149886D-15 -2.9908081D-20  3.2994920D-24 -1.8523795D-29 -6.1522906D-32
 146    2  -1073.3986  0.0105371727 -1.3592991D-08  1.0145105D-15 -2.9842078D-20  3.2990686D-24 -2.0250161D-29 -6.1519692D-32
 146    3  -1073.3353  0.0105370096 -1.3592973D-08  1.0137955D-15 -2.9743117D-20  3.2982922D-24 -2.2833713D-29 -6.1507056D-32
 146    4  -1073.2510  0.0105367921 -1.3592949D-08  1.0128458D-15 -2.9611208D-20  3.2971127D-24 -2.6277505D-29 -6.1487536D-32
 146    5  -1073.1457  0.0105365202 -1.3592918D-08  1.0116647D-15 -2.9446394D-20  3.2954068D-24 -3.0580656D-29 -6.1458872D-32
 146    6  -1073.0192  0.0105361940 -1.3592882D-08  1.0102560D-15 -2.9248740D-20  3.2930184D-24 -3.5741477D-29 -6.1418080D-32
 146    7  -1072.8717  0.0105358134 -1.3592839D-08  1.0086245D-15 -2.9018339D-20  3.2897629D-24 -4.1757739D-29 -6.1361761D-32
 146    8  -1072.7032  0.0105353784 -1.3592791D-08  1.0067758D-15 -2.8755327D-20  3.2854229D-24 -4.8626067D-29 -6.1285795D-32
 146    9  -1072.5135  0.0105348891 -1.3592737D-08  1.0047160D-15 -2.8459888D-20  3.2797532D-24 -5.6341894D-29 -6.1185677D-32
 146   10  -1072.3028  0.0105343454 -1.3592677D-08  1.0024523D-15 -2.8132268D-20  3.2724770D-24 -6.4899010D-29 -6.1056210D-32
 146   11  -1072.0711  0.0105337473 -1.3592610D-08  9.9999252D-16 -2.7772789D-20  3.2632893D-24 -7.4289331D-29 -6.0891779D-32
 146   12  -1071.8183  0.0105330948 -1.3592539D-08  9.9734510D-16 -2.7381866D-20  3.2518546D-24 -8.4502279D-29 -6.0686042D-32
 146   13  -1071.5444  0.0105323880 -1.3592461D-08  9.9451934D-16 -2.6960018D-20  3.2378104D-24 -9.5524587D-29 -6.0432267D-32
 146   14  -1071.2495  0.0105316269 -1.3592377D-08  9.9152517D-16 -2.6507893D-20  3.2207666D-24 -1.0733968D-28 -6.0123123D-32
 146   15  -1070.9336  0.0105308113 -1.3592288D-08  9.8837315D-16 -2.6026283D-20  3.2003098D-24 -1.1992738D-28 -5.9751016D-32
 146   16  -1070.5966  0.0105299414 -1.3592194D-08  9.8507448D-16 -2.5516142D-20  3.1759997D-24 -1.3326302D-28 -5.9307633D-32
 146   17  -1070.2386  0.0105290172 -1.3592093D-08  9.8164090D-16 -2.4978613D-20  3.1473762D-24 -1.4731728D-28 -5.8784426D-32
 146   18  -1069.8596  0.0105280385 -1.3591987D-08  9.7808463D-16 -2.4415042D-20  3.1139598D-24 -1.6205544D-28 -5.8172507D-32
 146   19  -1069.4595  0.0105270055 -1.3591876D-08  9.7441833D-16 -2.3827008D-20  3.0752518D-24 -1.7743675D-28 -5.7462459D-32
 146   20  -1069.0385  0.0105259182 -1.3591759D-08  9.7065498D-16 -2.3216340D-20  3.0307433D-24 -1.9341394D-28 -5.6644885D-32
 147    0  -1050.9772  0.0104724688 -1.3673301D-08  8.4768390D-16 -4.7064069D-20 -1.5276918D-24  4.2243157D-28  2.5958601D-32
 147    1  -1050.9562  0.0104724142 -1.3673296D-08  8.4730733D-16 -4.7079323D-20 -1.5226303D-24  4.2279519D-28  2.5861102D-32
 147    2  -1050.9143  0.0104723048 -1.3673286D-08  8.4655383D-16 -4.7109684D-20 -1.5125049D-24  4.2351925D-28  2.5666920D-32
 147    3  -1050.8515  0.0104721407 -1.3673270D-08  8.4542264D-16 -4.7154816D-20 -1.4971987D-24  4.2458723D-28  2.5366438D-32
 147    4  -1050.7677  0.0104719219 -1.3673250D-08  8.4391274D-16 -4.7214296D-20 -1.4767852D-24  4.2599670D-28  2.4970135D-32
 147    5  -1050.6630  0.0104716485 -1.3673225D-08  8.4202269D-16 -4.7287495D-20 -1.4511728D-24  4.2772719D-28  2.4472916D-32
 147    6  -1050.5373  0.0104713203 -1.3673194D-08  8.3975082D-16 -4.7373640D-20 -1.4203030D-24  4.2975777D-28  2.3873816D-32
 147    7  -1050.3907  0.0104709374 -1.3673159D-08  8.3709514D-16 -4.7471795D-20 -1.3841062D-24  4.3206302D-28  2.3171526D-32
 147    8  -1050.2232  0.0104704999 -1.3673119D-08  8.3405342D-16 -4.7580861D-20 -1.3425042D-24  4.3461305D-28  2.2364551D-32
 147    9  -1050.0347  0.0104700077 -1.3673074D-08  8.3062331D-16 -4.7699570D-20 -1.2954164D-24  4.3737355D-28  2.1451566D-32
 147   10  -1049.8254  0.0104694608 -1.3673024D-08  8.2680223D-16 -4.7826482D-20 -1.2427545D-24  4.4030541D-28  2.0430863D-32
 147   11  -1049.5950  0.0104688591 -1.3672970D-08  8.2258758D-16 -4.7959981D-20 -1.1844305D-24  4.4336487D-28  1.9300870D-32
 147   12  -1049.3438  0.0104682028 -1.3672911D-08  8.1797672D-16 -4.8098272D-20 -1.1203572D-24  4.4650327D-28  1.8059994D-32
 147   13  -1049.0716  0.0104674918 -1.3672847D-08  8.1296709D-16 -4.8239380D-20 -1.0504529D-24  4.4966717D-28  1.6706848D-32
 147   14  -1048.7785  0.0104667262 -1.3672779D-08  8.0755624D-16 -4.8381143D-20 -9.7464190D-25  4.5279813D-28  1.5240077D-32
 147   15  -1048.4646  0.0104659058 -1.3672707D-08  8.0174198D-16 -4.8521212D-20 -8.9286021D-25  4.5583266D-28  1.3658604D-32
 147   16  -1048.1297  0.0104650308 -1.3672630D-08  7.9552242D-16 -4.8657053D-20 -8.0505878D-25  4.5870231D-28  1.1961637D-32
 147   17  -1047.7739  0.0104641010 -1.3672549D-08  7.8889611D-16 -4.8785943D-20 -7.1120780D-25  4.6133362D-28  1.0148774D-32
 147   18  -1047.3972  0.0104631166 -1.3672465D-08  7.8186215D-16 -4.8904977D-20 -6.1130141D-25  4.6364827D-28  8.2200976D-33
 147   19  -1046.9996  0.0104620775 -1.3672376D-08  7.7442028D-16 -4.9011067D-20 -5.0536125D-25  4.6556313D-28  6.1761993D-33
 147   20  -1046.5811  0.0104609837 -1.3672283D-08  7.6657102D-16 -4.9100952D-20 -3.9344220D-25  4.6699043D-28  4.0182612D-33
 148    0  -1028.6971  0.0104070346 -1.3756662D-08  5.4089268D-16 -2.1390104D-20 -2.0456433D-24 -3.2944100D-28  3.9493012D-32
 148    1  -1028.6763  0.0104069795 -1.3756659D-08  5.4072150D-16 -2.1410588D-20 -2.0496155D-24 -3.2888557D-28  3.9573510D-32
 148    2  -1028.6347  0.0104068695 -1.3756652D-08  5.4037858D-16 -2.1451651D-20 -2.0574732D-24 -3.2777738D-28  3.9727310D-32
 148    3  -1028.5722  0.0104067044 -1.3756642D-08  5.3986300D-16 -2.1513553D-20 -2.0692431D-24 -3.2610391D-28  3.9960412D-32
 148    4  -1028.4890  0.0104064843 -1.3756629D-08  5.3917324D-16 -2.1596634D-20 -2.0848426D-24 -3.2385746D-28  4.0269391D-32
 148    5  -1028.3849  0.0104062092 -1.3756613D-08  5.3830728D-16 -2.1701361D-20 -2.1041896D-24 -3.2102513D-28  4.0652565D-32
 148    6  -1028.2601  0.0104058790 -1.3756594D-08  5.3726258D-16 -2.1828303D-20 -2.1271801D-24 -3.1759117D-28  4.1107845D-32
 148    7  -1028.1144  0.0104054938 -1.3756571D-08  5.3603600D-16 -2.1978135D-20 -2.1536881D-24 -3.1353682D-28  4.1632772D-32
 148    8  -1027.9479  0.0104050536 -1.3756546D-08  5.3462386D-16 -2.2151628D-20 -2.1835627D-24 -3.0884074D-28  4.2224308D-32
 148    9  -1027.7606  0.0104045584 -1.3756517D-08  5.3302184D-16 -2.2349641D-20 -2.2166290D-24 -3.0347911D-28  4.2878993D-32
 148   10  -1027.5525  0.0104040081 -1.3756485D-08  5.3122495D-16 -2.2573113D-20 -2.2526850D-24 -2.9742587D-28  4.3592852D-32
 148   11  -1027.3236  0.0104034028 -1.3756450D-08  5.2922755D-16 -2.2823052D-20 -2.2914993D-24 -2.9065319D-28  4.4361169D-32
 148   12  -1027.0740  0.0104027425 -1.3756412D-08  5.2702326D-16 -2.3100521D-20 -2.3328141D-24 -2.8313154D-28  4.5178930D-32
 148   13  -1026.8035  0.0104020272 -1.3756371D-08  5.2460493D-16 -2.3406630D-20 -2.3763374D-24 -2.7483022D-28  4.6040266D-32
 148   14  -1026.5123  0.0104012568 -1.3756327D-08  5.2196464D-16 -2.3742513D-20 -2.4217464D-24 -2.6571780D-28  4.6938809D-32
 148   15  -1026.2002  0.0104004315 -1.3756280D-08  5.1909360D-16 -2.4109317D-20 -2.4686826D-24 -2.5576259D-28  4.7867360D-32
 148   16  -1025.8674  0.0103995511 -1.3756230D-08  5.1598217D-16 -2.4508179D-20 -2.5167536D-24 -2.4493306D-28  4.8818233D-32
 148   17  -1025.5139  0.0103986156 -1.3756178D-08  5.1261977D-16 -2.4940207D-20 -2.5655270D-24 -2.3319866D-28  4.9782730D-32
 148   18  -1025.1395  0.0103976252 -1.3756123D-08  5.0899492D-16 -2.5406452D-20 -2.6145344D-24 -2.2053030D-28  5.0751602D-32
 148   19  -1024.7444  0.0103965797 -1.3756065D-08  5.0509515D-16 -2.5907892D-20 -2.6632669D-24 -2.0690098D-28  5.1714741D-32
 148   20  -1024.3286  0.0103954792 -1.3756005D-08  5.0090701D-16 -2.6445394D-20 -2.7111750D-24 -1.9228683D-28  5.2661229D-32
 149    0  -1006.6230  0.0103410187 -1.3842199D-08  1.0061319D-16 -2.7722834D-20  2.6769210D-24 -1.8294818D-28 -5.6272181D-32
 149    1  -1006.6023  0.0103409633 -1.3842199D-08  1.0039154D-16 -2.7696088D-20  2.6746891D-24 -1.8373288D-28 -5.6227944D-32
 149    2  -1006.5610  0.0103408526 -1.3842198D-08  9.9948807D-17 -2.7642626D-20  2.6702920D-24 -1.8530901D-28 -5.6148680D-32
 149    3  -1006.4989  0.0103406865 -1.3842196D-08  9.9286340D-17 -2.7562618D-20  2.6635787D-24 -1.8766462D-28 -5.6023533D-32
 149    4  -1006.4162  0.0103404650 -1.3842193D-08  9.8406042D-17 -2.7456256D-20  2.6544951D-24 -1.9079719D-28 -5.5853986D-32
 149    5  -1006.3128  0.0103401881 -1.3842190D-08  9.7310445D-17 -2.7323819D-20  2.6429295D-24 -1.9469941D-28 -5.5637851D-32
 149    6  -1006.1887  0.0103398559 -1.3842187D-08  9.6002702D-17 -2.7165668D-20  2.6287425D-24 -1.9936182D-28 -5.5372338D-32
 149    7  -1006.0439  0.0103394683 -1.3842183D-08  9.4486569D-17 -2.6982247D-20  2.6117681D-24 -2.0477278D-28 -5.5054176D-32
 149    8  -1005.8785  0.0103390254 -1.3842178D-08  9.2766370D-17 -2.6774100D-20  2.5918143D-24 -2.1091795D-28 -5.4679527D-32
 149    9  -1005.6924  0.0103385271 -1.3842174D-08  9.0847009D-17 -2.6541872D-20  2.5686632D-24 -2.1778028D-28 -5.4243992D-32
 149   10  -1005.4857  0.0103379734 -1.3842168D-08  8.8733900D-17 -2.6286329D-20  2.5420747D-24 -2.2533955D-28 -5.3742859D-32
 149   11  -1005.2582  0.0103373643 -1.3842162D-08  8.6432959D-17 -2.6008356D-20  2.5117845D-24 -2.3357218D-28 -5.3170785D-32
 149   12  -1005.0101  0.0103366999 -1.3842156D-08  8.3950572D-17 -2.5708985D-20  2.4775077D-24 -2.4245071D-28 -5.2522057D-32
 149   13  -1004.7414  0.0103359801 -1.3842150D-08  8.1293492D-17 -2.5389399D-20  2.4389431D-24 -2.5194373D-28 -5.1790838D-32
 149   14  -1004.4520  0.0103352050 -1.3842143D-08  7.8468891D-17 -2.5050949D-20  2.3957672D-24 -2.6201495D-28 -5.0970458D-32
 149   15  -1004.1420  0.0103343744 -1.3842136D-08  7.5484198D-17 -2.4695168D-20  2.3476458D-24 -2.7262332D-28 -5.0054309D-32
 149   16  -1003.8113  0.0103334885 -1.3842129D-08  7.2347076D-17 -2.4323788D-20  2.2942319D-24 -2.8372230D-28 -4.9035423D-32
 149   17  -1003.4599  0.0103325473 -1.3842122D-08  6.9065341D-17 -2.3938754D-20  2.2351700D-24 -2.9525952D-28 -4.7906688D-32
 149   18  -1003.0880  0.0103315506 -1.3842115D-08  6.5646850D-17 -2.3542240D-20  2.1701001D-24 -3.0717632D-28 -4.6660858D-32
 149   19  -1002.6954  0.0103304986 -1.3842107D-08  6.2099422D-17 -2.3136662D-20  2.0986621D-24 -3.1940735D-28 -4.5290723D-32
 149   20  -1002.2822  0.0103293913 -1.3842100D-08  5.8430726D-17 -2.2724693D-20  2.0204977D-24 -3.3188023D-28 -4.3788996D-32
 150    0   -984.7561  0.0102744045 -1.3930192D-08 -1.8828698D-16 -5.5513397D-20 -2.8862162D-25  4.8592506D-28  2.0822889D-33
 150    1   -984.7356  0.0102743488 -1.3930193D-08 -1.8873110D-16 -5.5516254D-20 -2.8279046D-25  4.8595341D-28  1.9679616D-33
 150    2   -984.6945  0.0102742374 -1.3930195D-08 -1.8961941D-16 -5.5521794D-20 -2.7112649D-25  4.8600532D-28  1.7392679D-33
 150    3   -984.6328  0.0102740702 -1.3930198D-08 -1.9095202D-16 -5.5529665D-20 -2.5362998D-25  4.8607122D-28  1.3963153D-33
 150    4   -984.5506  0.0102738473 -1.3930203D-08 -1.9272913D-16 -5.5539344D-20 -2.3029767D-25  4.8613665D-28  9.3898733D-34
 150    5   -984.4479  0.0102735687 -1.3930209D-08 -1.9495092D-16 -5.5550130D-20 -2.0112844D-25  4.8618243D-28  3.6726995D-34
 150    6   -984.3246  0.0102732344 -1.3930216D-08 -1.9761760D-16 -5.5561147D-20 -1.6612373D-25  4.8618450D-28 -3.1874214D-34
 150    7   -984.1808  0.0102728443 -1.3930224D-08 -2.0072932D-16 -5.5571347D-20 -1.2528738D-25  4.8611409D-28 -1.1189554D-33
 150    8   -984.0164  0.0102723986 -1.3930234D-08 -2.0428617D-16 -5.5579504D-20 -7.8629604D-26  4.8593765D-28 -2.0330505D-33
 150    9   -983.8315  0.0102718971 -1.3930245D-08 -2.0828809D-16 -5.5584219D-20 -2.6165170D-26  4.8561671D-28 -3.0608105D-33
 150   10   -983.6261  0.0102713399 -1.3930258D-08 -2.1273485D-16 -5.5583923D-20  3.2077930D-26  4.8510842D-28 -4.2014478D-33
 150   11   -983.4001  0.0102707269 -1.3930272D-08 -2.1762598D-16 -5.5576874D-20  9.6063962D-26  4.8436487D-28 -5.4543323D-33
 150   12   -983.1536  0.0102700583 -1.3930288D-08 -2.2296067D-16 -5.5561163D-20  1.6573933D-25  4.8333390D-28 -6.8182526D-33
 150   13   -982.8866  0.0102693339 -1.3930305D-08 -2.2873774D-16 -5.5534720D-20  2.4103401D-25  4.8195874D-28 -8.2917528D-33
 150   14   -982.5991  0.0102685538 -1.3930325D-08 -2.3495552D-16 -5.5495314D-20  3.2185596D-25  4.8017839D-28 -9.8729185D-33
 150   15   -982.2911  0.0102677180 -1.3930346D-08 -2.4161180D-16 -5.5440560D-20  4.0808858D-25  4.7792768D-28 -1.1559291D-32
 150   16   -981.9625  0.0102668265 -1.3930370D-08 -2.4870370D-16 -5.5367937D-20  4.9958758D-25  4.7513763D-28 -1.3347960D-32
 150   17   -981.6134  0.0102658792 -1.3930396D-08 -2.5622757D-16 -5.5274787D-20  5.9617223D-25  4.7173586D-28 -1.5234998D-32
 150   18   -981.2439  0.0102648762 -1.3930424D-08 -2.6417897D-16 -5.5158328D-20  6.9763200D-25  4.6764621D-28 -1.7216430D-32
 150   19   -980.8538  0.0102638175 -1.3930454D-08 -2.7255245D-16 -5.5015678D-20  8.0370988D-25  4.6279022D-28 -1.9286900D-32
 150   20   -980.4433  0.0102627031 -1.3930488D-08 -2.8134150D-16 -5.4843870D-20  9.1410472D-25  4.5708720D-28 -2.1440236D-32
 151    0   -963.0978  0.0102071771 -1.4022111D-08 -5.2684932D-16 -3.2275048D-20 -2.6626856D-24 -1.7052894D-28  5.6335647D-32
 151    1   -963.0774  0.0102071210 -1.4022115D-08 -5.2710763D-16 -3.2301688D-20 -2.6647356D-24 -1.6973916D-28  5.6378724D-32
 151    2   -963.0366  0.0102070089 -1.4022121D-08 -5.2762486D-16 -3.2355034D-20 -2.6688249D-24 -1.6815625D-28  5.6466143D-32
 151    3   -962.9753  0.0102068406 -1.4022130D-08 -5.2840237D-16 -3.2435174D-20 -2.6747900D-24 -1.6578648D-28  5.6585495D-32
 151    4   -962.8937  0.0102066163 -1.4022143D-08 -5.2944200D-16 -3.2542323D-20 -2.6826720D-24 -1.6261311D-28  5.6748380D-32
 151    5   -962.7916  0.0102063358 -1.4022159D-08 -5.3074638D-16 -3.2676699D-20 -2.6923092D-24 -1.5863374D-28  5.6947472D-32
 151    6   -962.6691  0.0102059993 -1.4022178D-08 -5.3231875D-16 -3.2838576D-20 -2.7035586D-24 -1.5384034D-28  5.7179906D-32
 151    7   -962.5263  0.0102056067 -1.4022201D-08 -5.3416301D-16 -3.3028272D-20 -2.7162457D-24 -1.4822377D-28  5.7442035D-32
 151    8   -962.3630  0.0102051579 -1.4022226D-08 -5.3628379D-16 -3.3246133D-20 -2.7301657D-24 -1.4177403D-28  5.7729597D-32
 151    9   -962.1793  0.0102046531 -1.4022255D-08 -5.3868637D-16 -3.3492524D-20 -2.7450838D-24 -1.3448055D-28  5.8037780D-32
 151   10   -961.9752  0.0102040923 -1.4022288D-08 -5.4137678D-16 -3.3767824D-20 -2.7607331D-24 -1.2633238D-28  5.8361050D-32
 151   11   -961.7507  0.0102034753 -1.4022323D-08 -5.4436174D-16 -3.4072400D-20 -2.7768144D-24 -1.1731886D-28  5.8693203D-32
 151   12   -961.5058  0.0102028022 -1.4022363D-08 -5.4764871D-16 -3.4406603D-20 -2.7929973D-24 -1.0742992D-28  5.9027470D-32
 151   13   -961.2406  0.0102020730 -1.4022406D-08 -5.5124592D-16 -3.4770745D-20 -2.8089166D-24 -9.6656507D-29  5.9356259D-32
 151   14   -960.9549  0.0102012878 -1.4022452D-08 -5.5516230D-16 -3.5165085D-20 -2.8241761D-24 -8.4991099D-29  5.9671424D-32
 151   15   -960.6489  0.0102004464 -1.4022502D-08 -5.5940757D-16 -3.5589802D-20 -2.8383456D-24 -7.2428548D-29  5.9964125D-32
 151   16   -960.3225  0.0101995490 -1.4022556D-08 -5.6399218D-16 -3.6044981D-20 -2.8509599D-24 -5.8966467D-29  6.0224614D-32
 151   17   -959.9757  0.0101985955 -1.4022614D-08 -5.6892730D-16 -3.6530583D-20 -2.8615252D-24 -4.4605855D-29  6.0442856D-32
 151   18   -959.6086  0.0101975858 -1.4022676D-08 -5.7422482D-16 -3.7046426D-20 -2.8695133D-24 -2.9352041D-29  6.0607918D-32
 151   19   -959.2211  0.0101965201 -1.4022742D-08 -5.7989735D-16 -3.7592153D-20 -2.8743660D-24 -1.3215336D-29  6.0708272D-32
 151   20   -958.8133  0.0101953983 -1.4022811D-08 -5.8595809D-16 -3.8167207D-20 -2.8754978D-24  3.7882748D-30  6.0731957D-32
 152    0   -941.6496  0.0101393191 -1.4116933D-08 -9.9890572D-16 -2.3992641D-20  1.9950594D-24 -3.5726911D-28 -3.8980020D-32
 152    1   -941.6293  0.0101392626 -1.4116939D-08 -9.9909756D-16 -2.3972720D-20  1.9907443D-24 -3.5781197D-28 -3.8887198D-32
 152    2   -941.5887  0.0101391497 -1.4116951D-08 -9.9948082D-16 -2.3932982D-20  1.9821681D-24 -3.5890058D-28 -3.8709033D-32
 152    3   -941.5279  0.0101389803 -1.4116969D-08 -1.0000545D-15 -2.3873712D-20  1.9692185D-24 -3.6052066D-28 -3.8436874D-32
 152    4   -941.4468  0.0101387544 -1.4116993D-08 -1.0008172D-15 -2.3795289D-20  1.9518615D-24 -3.6266290D-28 -3.8072046D-32
 152    5   -941.3454  0.0101384721 -1.4117023D-08 -1.0017671D-15 -2.3698242D-20  1.9300224D-24 -3.6531191D-28 -3.7613098D-32
 152    6   -941.2237  0.0101381332 -1.4117059D-08 -1.0029018D-15 -2.3583232D-20  1.9036068D-24 -3.6844809D-28 -3.7057996D-32
 152    7   -941.0818  0.0101377380 -1.4117101D-08 -1.0042188D-15 -2.3451066D-20  1.8725050D-24 -3.7204779D-28 -3.6404431D-32
 152    8   -940.9196  0.0101372862 -1.4117150D-08 -1.0057149D-15 -2.3302700D-20  1.8365937D-24 -3.7608288D-28 -3.5649870D-32
 152    9   -940.7371  0.0101367780 -1.4117204D-08 -1.0073868D-15 -2.3139241D-20  1.7957358D-24 -3.8052078D-28 -3.4791457D-32
 152   10   -940.5344  0.0101362133 -1.4117265D-08 -1.0092308D-15 -2.2961961D-20  1.7497834D-24 -3.8532414D-28 -3.3826131D-32
 152   11   -940.3114  0.0101355921 -1.4117331D-08 -1.0112430D-15 -2.2772294D-20  1.6985801D-24 -3.9045076D-28 -3.2750590D-32
 152   12   -940.0682  0.0101349145 -1.4117404D-08 -1.0134195D-15 -2.2571854D-20  1.6419635D-24 -3.9585321D-28 -3.1561479D-32
 152   13   -939.8047  0.0101341804 -1.4117483D-08 -1.0157560D-15 -2.2362431D-20  1.5797684D-24 -4.0147884D-28 -3.0255349D-32
 152   14   -939.5209  0.0101333898 -1.4117569D-08 -1.0182484D-15 -2.2146008D-20  1.5118289D-24 -4.0726945D-28 -2.8828669D-32
 152   15   -939.2169  0.0101325428 -1.4117660D-08 -1.0208925D-15 -2.1924758D-20  1.4379847D-24 -4.1316111D-28 -2.7278192D-32
 152   16   -938.8927  0.0101316392 -1.4117759D-08 -1.0236845D-15 -2.1701057D-20  1.3580829D-24 -4.1908402D-28 -2.5600671D-32
 152   17   -938.5483  0.0101306792 -1.4117863D-08 -1.0266204D-15 -2.1477484D-20  1.2719827D-24 -4.2496248D-28 -2.3793185D-32
 152   18   -938.1836  0.0101296627 -1.4117974D-08 -1.0296971D-15 -2.1256826D-20  1.1795606D-24 -4.3071453D-28 -2.1853127D-32
 152   19   -937.7987  0.0101285898 -1.4118092D-08 -1.0329116D-15 -2.1042079D-20  1.0807150D-24 -4.3625220D-28 -1.9778322D-32
 152   20   -937.3935  0.0101274603 -1.4118216D-08 -1.0362616D-15 -2.0836448D-20  9.7537436D-25 -4.4148134D-28 -1.7567339D-32
 153    0   -920.4128  0.0100708133 -1.4213975D-08 -1.3161300D-15 -4.6364833D-20  1.9728936D-24  4.0234046D-28 -3.6443785D-32
 153    1   -920.3927  0.0100707565 -1.4213983D-08 -1.3165008D-15 -4.6345094D-20  1.9776804D-24  4.0183305D-28 -3.6539100D-32
 153    2   -920.3524  0.0100706428 -1.4213999D-08 -1.3172420D-15 -4.6305429D-20  1.9873502D-24  4.0080356D-28 -3.6741809D-32
 153    3   -920.2919  0.0100704722 -1.4214022D-08 -1.3183527D-15 -4.6245592D-20  2.0017510D-24  3.9925419D-28 -3.7038665D-32
 153    4   -920.2114  0.0100702448 -1.4214054D-08 -1.3198312D-15 -4.6165140D-20  2.0208648D-24  3.9716900D-28 -3.7432640D-32
 153    5   -920.1107  0.0100699605 -1.4214094D-08 -1.3216758D-15 -4.6063503D-20  2.0446155D-24  3.9453162D-28 -3.7922161D-32
 153    6   -919.9898  0.0100696193 -1.4214141D-08 -1.3238839D-15 -4.5939976D-20  2.0729056D-24  3.9132169D-28 -3.8505182D-32
 153    7   -919.8489  0.0100692213 -1.4214197D-08 -1.3264525D-15 -4.5793725D-20  2.1056170D-24  3.8751509D-28 -3.9179308D-32
 153    8   -919.6878  0.0100687665 -1.4214261D-08 -1.3293778D-15 -4.5623794D-20  2.1426057D-24  3.8308431D-28 -3.9941450D-32
 153    9   -919.5065  0.0100682548 -1.4214332D-08 -1.3326558D-15 -4.5429106D-20  2.1837045D-24  3.7799822D-28 -4.0788204D-32
 153   10   -919.3052  0.0100676862 -1.4214413D-08 -1.3362813D-15 -4.5208479D-20  2.2287178D-24  3.7222281D-28 -4.1715421D-32
 153   11   -919.0837  0.0100670608 -1.4214501D-08 -1.3402488D-15 -4.4960633D-20  2.2774229D-24  3.6572118D-28 -4.2718503D-32
 153   12   -918.8421  0.0100663785 -1.4214597D-08 -1.3445518D-15 -4.4684202D-20  2.3295645D-24  3.5845394D-28 -4.3792139D-32
 153   13   -918.5804  0.0100656393 -1.4214703D-08 -1.3491831D-15 -4.4377751D-20  2.3848563D-24  3.5037969D-28 -4.4930415D-32
 153   14   -918.2985  0.0100648433 -1.4214816D-08 -1.3541345D-15 -4.4039785D-20  2.4429723D-24  3.4145558D-28 -4.6126404D-32
 153   15   -917.9966  0.0100639904 -1.4214938D-08 -1.3593971D-15 -4.3668773D-20  2.5035538D-24  3.3163741D-28 -4.7372740D-32
 153   16   -917.6746  0.0100630806 -1.4215069D-08 -1.3649609D-15 -4.3263164D-20  2.5661985D-24  3.2088069D-28 -4.8660974D-32
 153   17   -917.3325  0.0100621140 -1.4215208D-08 -1.3708147D-15 -4.2821412D-20  2.6304649D-24  3.0914102D-28 -4.9981962D-32
 153   18   -916.9702  0.0100610905 -1.4215357D-08 -1.3769466D-15 -4.2341999D-20  2.6958656D-24  2.9637482D-28 -5.1325545D-32
 153   19   -916.5879  0.0100600101 -1.4215514D-08 -1.3833434D-15 -4.1823462D-20  2.7618679D-24  2.8254024D-28 -5.2680636D-32
 153   20   -916.1856  0.0100588729 -1.4215681D-08 -1.3899906D-15 -4.1264425D-20  2.8278906D-24  2.6759802D-28 -5.4035050D-32
 154    0   -899.3890  0.0100016496 -1.4313411D-08 -1.4530300D-15 -3.2153493D-20 -2.6581609D-24  1.4580587D-28  6.0046389D-32
 154    1   -899.3690  0.0100015923 -1.4313420D-08 -1.4532873D-15 -3.2180067D-20 -2.6564063D-24  1.4664627D-28  6.0004344D-32
 154    2   -899.3290  0.0100014778 -1.4313438D-08 -1.4538026D-15 -3.2233159D-20 -2.6528667D-24  1.4832520D-28  5.9919538D-32
 154    3   -899.2690  0.0100013061 -1.4313464D-08 -1.4545772D-15 -3.2312665D-20 -2.6474826D-24  1.5083917D-28  5.9790760D-32
 154    4   -899.1890  0.0100010771 -1.4313499D-08 -1.4556129D-15 -3.2418419D-20 -2.6401625D-24  1.5418266D-28  5.9615950D-32
 154    5   -899.0889  0.0100007908 -1.4313542D-08 -1.4569122D-15 -3.2550194D-20 -2.6307873D-24  1.5834804D-28  5.9392532D-32
 154    6   -898.9689  0.0100004473 -1.4313595D-08 -1.4584784D-15 -3.2707695D-20 -2.6192085D-24  1.6332558D-28  5.9117324D-32
 154    7   -898.8289  0.0100000465 -1.4313656D-08 -1.4603152D-15 -3.2890554D-20 -2.6052468D-24  1.6910295D-28  5.8786280D-32
 154    8   -898.6689  0.0099995884 -1.4313726D-08 -1.4624268D-15 -3.3098317D-20 -2.5886993D-24  1.7566534D-28  5.8395170D-32
 154    9   -898.4889  0.0099990731 -1.4313805D-08 -1.4648183D-15 -3.3330434D-20 -2.5693323D-24  1.8299460D-28  5.7938742D-32
 154   10   -898.2890  0.0099985006 -1.4313893D-08 -1.4674950D-15 -3.3586252D-20 -2.5468891D-24  1.9106933D-28  5.7411468D-32
 154   11   -898.0690  0.0099978708 -1.4313990D-08 -1.4704628D-15 -3.3865002D-20 -2.5210883D-24  1.9986452D-28  5.6807262D-32
 154   12   -897.8291  0.0099971837 -1.4314096D-08 -1.4737283D-15 -3.4165778D-20 -2.4916254D-24  2.0935074D-28  5.6119420D-32
 154   13   -897.5692  0.0099964394 -1.4314211D-08 -1.4772983D-15 -3.4487531D-20 -2.4581757D-24  2.1949404D-28  5.5340886D-32
 154   14   -897.2893  0.0099956378 -1.4314336D-08 -1.4811801D-15 -3.4829050D-20 -2.4203966D-24  2.3025543D-28  5.4464193D-32
 154   15   -896.9894  0.0099947789 -1.4314469D-08 -1.4853813D-15 -3.5188949D-20 -2.3779293D-24  2.4159028D-28  5.3481494D-32
 154   16   -896.6696  0.0099938628 -1.4314612D-08 -1.4899096D-15 -3.5565644D-20 -2.3304040D-24  2.5344797D-28  5.2384778D-32
 154   17   -896.3298  0.0099928894 -1.4314764D-08 -1.4947733D-15 -3.5957343D-20 -2.2774409D-24  2.6577118D-28  5.1165666D-32
 154   18   -895.9701  0.0099918587 -1.4314926D-08 -1.4999804D-15 -3.6362030D-20 -2.2186570D-24  2.7849572D-28  4.9815928D-32
 154   19   -895.5904  0.0099907708 -1.4315097D-08 -1.5055392D-15 -3.6777443D-20 -2.1536660D-24  2.9154957D-28  4.8326956D-32
 154   20   -895.1908  0.0099896256 -1.4315278D-08 -1.5114576D-15 -3.7201068D-20 -2.0820914D-24  3.0485306D-28  4.6690678D-32
 155    0   -878.5796  0.0099318265 -1.4413925D-08 -1.6873995D-15 -1.1605398D-20 -8.3555844D-25 -5.1846223D-28  1.0491095D-32
 155    1   -878.5598  0.0099317688 -1.4413935D-08 -1.6874924D-15 -1.1613787D-20 -8.4178909D-25 -5.1831353D-28  1.0625073D-32
 155    2   -878.5200  0.0099316535 -1.4413956D-08 -1.6876784D-15 -1.1630756D-20 -8.5425353D-25 -5.1800966D-28  1.0893913D-32
 155    3   -878.4604  0.0099314805 -1.4413986D-08 -1.6879578D-15 -1.1656651D-20 -8.7285557D-25 -5.1754751D-28  1.1287950D-32
 155    4   -878.3810  0.0099312499 -1.4414027D-08 -1.6883314D-15 -1.1692061D-20 -8.9768240D-25 -5.1690052D-28  1.1818498D-32
 155    5   -878.2817  0.0099309616 -1.4414077D-08 -1.6888000D-15 -1.1737720D-20 -9.2867159D-25 -5.1605001D-28  1.2480892D-32
 155    6   -878.1625  0.0099306157 -1.4414138D-08 -1.6893648D-15 -1.1794554D-20 -9.6578790D-25 -5.1496833D-28  1.3274352D-32
 155    7   -878.0235  0.0099302121 -1.4414209D-08 -1.6900272D-15 -1.1863673D-20 -1.0089897D-24 -5.1362209D-28  1.4198278D-32
 155    8   -877.8646  0.0099297508 -1.4414290D-08 -1.6907891D-15 -1.1946362D-20 -1.0582192D-24 -5.1197291D-28  1.5251446D-32
 155    9   -877.6859  0.0099292319 -1.4414381D-08 -1.6916527D-15 -1.2044086D-20 -1.1134054D-24 -5.0997684D-28  1.6432432D-32
 155   10   -877.4873  0.0099286553 -1.4414483D-08 -1.6926208D-15 -1.2158482D-20 -1.1744611D-24 -5.0758469D-28  1.7739669D-32
 155   11   -877.2689  0.0099280211 -1.4414595D-08 -1.6936965D-15 -1.2291352D-20 -1.2412774D-24 -5.0474246D-28  1.9170905D-32
 155   12   -877.0306  0.0099273292 -1.4414717D-08 -1.6948838D-15 -1.2444656D-20 -1.3137220D-24 -5.0139120D-28  2.0723463D-32
 155   13   -876.7725  0.0099265796 -1.4414849D-08 -1.6961871D-15 -1.2620511D-20 -1.3916372D-24 -4.9746732D-28  2.2394184D-32
 155   14   -876.4946  0.0099257724 -1.4414991D-08 -1.6976117D-15 -1.2821173D-20 -1.4748331D-24 -4.9290288D-28  2.4179180D-32
 155   15   -876.1968  0.0099249075 -1.4415144D-08 -1.6991638D-15 -1.3049029D-20 -1.5630867D-24 -4.8762598D-28  2.6073879D-32
 155   16   -875.8792  0.0099239849 -1.4415308D-08 -1.7008504D-15 -1.3306582D-20 -1.6561364D-24 -4.8156109D-28  2.8072933D-32
 155   17   -875.5418  0.0099230047 -1.4415481D-08 -1.7026796D-15 -1.3596436D-20 -1.7536754D-24 -4.7462968D-28  3.0169813D-32
 155   18   -875.1846  0.0099219667 -1.4415665D-08 -1.7046606D-15 -1.3921274D-20 -1.8553551D-24 -4.6675051D-28  3.2357472D-32
 155   19   -874.8076  0.0099208711 -1.4415860D-08 -1.7068040D-15 -1.4283838D-20 -1.9607695D-24 -4.5784062D-28  3.4627238D-32
 155   20   -874.4108  0.0099197179 -1.4416065D-08 -1.7091213D-15 -1.4686901D-20 -2.0694614D-24 -4.4781593D-28  3.6969583D-32
 156    0   -857.9862  0.0098613446 -1.4514907D-08 -2.0278578D-15 -3.6416716D-20  3.1628966D-24  6.8366638D-29 -7.7951724D-32
 156    1   -857.9664  0.0098612865 -1.4514919D-08 -2.0281490D-15 -3.6385074D-20  3.1637345D-24  6.7272833D-29 -7.7975855D-32
 156    2   -857.9270  0.0098611704 -1.4514944D-08 -2.0287306D-15 -3.6321775D-20  3.1653455D-24  6.5086709D-29 -7.8020413D-32
 156    3   -857.8678  0.0098609962 -1.4514980D-08 -2.0296012D-15 -3.6226781D-20  3.1676298D-24  6.1808559D-29 -7.8081271D-32
 156    4   -857.7889  0.0098607640 -1.4515029D-08 -2.0307585D-15 -3.6100018D-20  3.1704912D-24  5.7433875D-29 -7.8158380D-32
 156    5   -857.6903  0.0098604737 -1.4515090D-08 -2.0321993D-15 -3.5941410D-20  3.1737731D-24  5.1959594D-29 -7.8248420D-32
 156    6   -857.5720  0.0098601253 -1.4515163D-08 -2.0339199D-15 -3.5750876D-20  3.1772774D-24  4.5382517D-29 -7.8347008D-32
 156    7   -857.4340  0.0098597189 -1.4515248D-08 -2.0359157D-15 -3.5528341D-20  3.1807663D-24  3.7699430D-29 -7.8448988D-32
 156    8   -857.2762  0.0098592544 -1.4515346D-08 -2.0381814D-15 -3.5273745D-20  3.1839631D-24  2.8907383D-29 -7.8548415D-32
 156    9   -857.0987  0.0098587319 -1.4515456D-08 -2.0407108D-15 -3.4987064D-20  3.1865506D-24  1.9004364D-29 -7.8638354D-32
 156   10   -856.9016  0.0098581512 -1.4515579D-08 -2.0434970D-15 -3.4668318D-20  3.1881693D-24  7.9896697D-30 -7.8710912D-32
 156   11   -856.6847  0.0098575126 -1.4515714D-08 -2.0465324D-15 -3.4317590D-20  3.1884239D-24 -4.1359172D-30 -7.8757654D-32
 156   12   -856.4481  0.0098568158 -1.4515861D-08 -2.0498085D-15 -3.3935053D-20  3.1868755D-24 -1.7368735D-29 -7.8768886D-32
 156   13   -856.1919  0.0098560610 -1.4516021D-08 -2.0533162D-15 -3.3520984D-20  3.1830473D-24 -3.1702288D-29 -7.8734260D-32
 156   14   -855.9159  0.0098552481 -1.4516194D-08 -2.0570456D-15 -3.3075790D-20  3.1764252D-24 -4.7126165D-29 -7.8642585D-32
 156   15   -855.6203  0.0098543771 -1.4516379D-08 -2.0609861D-15 -3.2600036D-20  3.1664569D-24 -6.3625428D-29 -7.8481779D-32
 156   16   -855.3049  0.0098534480 -1.4516577D-08 -2.0651266D-15 -3.2094470D-20  3.1525546D-24 -8.1179593D-29 -7.8239045D-32
 156   17   -854.9699  0.0098524609 -1.4516788D-08 -2.0694550D-15 -3.1560050D-20  3.1340969D-24 -9.9761935D-29 -7.7900746D-32
 156   18   -854.6153  0.0098514157 -1.4517012D-08 -2.0739592D-15 -3.0997979D-20  3.1104318D-24 -1.1933848D-28 -7.7452655D-32
 156   19   -854.2409  0.0098503124 -1.4517249D-08 -2.0786261D-15 -3.0409730D-20  3.0808795D-24 -1.3986706D-28 -7.6879886D-32
 156   20   -853.8469  0.0098491510 -1.4517498D-08 -2.0834425D-15 -2.9797082D-20  3.0447359D-24 -1.6129633D-28 -7.6166981D-32
 157    0   -837.6100  0.0097901997 -1.4617755D-08 -2.2578026D-15 -6.0786407D-20 -2.2023720D-24  5.6154532D-28  3.7424300D-32
 157    1   -837.5904  0.0097901412 -1.4617768D-08 -2.2582889D-15 -6.0808412D-20 -2.1956672D-24  5.6207180D-28  3.7282273D-32
 157    2   -837.5513  0.0097900243 -1.4617795D-08 -2.2592622D-15 -6.0852176D-20 -2.1821262D-24  5.6310777D-28  3.6984808D-32
 157    3   -837.4925  0.0097898489 -1.4617836D-08 -2.2607235D-15 -6.0917334D-20 -2.1618265D-24  5.6465187D-28  3.6544307D-32
 157    4   -837.4142  0.0097896150 -1.4617890D-08 -2.2626742D-15 -6.1003265D-20 -2.1346743D-24  5.6668189D-28  3.5955112D-32
 157    5   -837.3163  0.0097893226 -1.4617958D-08 -2.2651164D-15 -6.1109148D-20 -2.1005990D-24  5.6917296D-28  3.5215713D-32
 157    6   -837.1989  0.0097889718 -1.4618040D-08 -2.2680527D-15 -6.1233952D-20 -2.0595135D-24  5.7209368D-28  3.4324160D-32
 157    7   -837.0618  0.0097885625 -1.4618135D-08 -2.2714858D-15 -6.1376433D-20 -2.0113183D-24  5.7540628D-28  3.3278299D-32
 157    8   -836.9052  0.0097880947 -1.4618244D-08 -2.2754190D-15 -6.1535124D-20 -1.9559035D-24  5.7906618D-28  3.2075740D-32
 157    9   -836.7290  0.0097875685 -1.4618367D-08 -2.2798558D-15 -6.1708335D-20 -1.8931500D-24  5.8302209D-28  3.0713876D-32
 157   10   -836.5333  0.0097869837 -1.4618504D-08 -2.2847999D-15 -6.1894143D-20 -1.8229347D-24  5.8721548D-28  2.9190046D-32
 157   11   -836.3180  0.0097863405 -1.4618655D-08 -2.2902553D-15 -6.2090392D-20 -1.7451318D-24  5.9158088D-28  2.7501449D-32
 157   12   -836.0831  0.0097856388 -1.4618820D-08 -2.2962259D-15 -6.2294683D-20 -1.6596196D-24  5.9604535D-28  2.5645490D-32
 157   13   -835.8287  0.0097848786 -1.4619000D-08 -2.3027155D-15 -6.2504374D-20 -1.5662828D-24  6.0052866D-28  2.3619660D-32
 157   14   -835.5547  0.0097840599 -1.4619193D-08 -2.3097280D-15 -6.2716573D-20 -1.4650183D-24  6.0494291D-28  2.1421764D-32
 157   15   -835.2612  0.0097831828 -1.4619402D-08 -2.3172669D-15 -6.2928138D-20 -1.3557391D-24  6.0919261D-28  1.9049835D-32
 157   16   -834.9482  0.0097822471 -1.4619624D-08 -2.3253352D-15 -6.3135677D-20 -1.2383847D-24  6.1317471D-28  1.6502724D-32
 157   17   -834.6156  0.0097812530 -1.4619862D-08 -2.3339354D-15 -6.3335547D-20 -1.1129187D-24  6.1677836D-28  1.3779470D-32
 157   18   -834.2635  0.0097802004 -1.4620115D-08 -2.3430696D-15 -6.3523859D-20 -9.7934694D-25  6.1988560D-28  1.0880395D-32
 157   19   -833.8919  0.0097790892 -1.4620382D-08 -2.3527387D-15 -6.3696487D-20 -8.3771526D-25  6.2237097D-28  7.8064984D-33
 157   20   -833.5007  0.0097779196 -1.4620665D-08 -2.3629427D-15 -6.3849076D-20 -6.8812127D-25  6.2410219D-28  4.5599784D-33
 158    0   -817.4527  0.0097183842 -1.4724222D-08 -2.6925245D-15 -3.5402677D-20 -3.1266745D-24 -4.0803035D-28  6.4574911D-32
 158    1   -817.4332  0.0097183253 -1.4724238D-08 -2.6928078D-15 -3.5433990D-20 -3.1316187D-24 -4.0712037D-28  6.4694127D-32
 158    2   -817.3943  0.0097182075 -1.4724270D-08 -2.6933753D-15 -3.5496697D-20 -3.1413141D-24 -4.0531112D-28  6.4913121D-32
 158    3   -817.3360  0.0097180308 -1.4724318D-08 -2.6942284D-15 -3.5591155D-20 -3.1558570D-24 -4.0257762D-28  6.5249252D-32
 158    4   -817.2583  0.0097177952 -1.4724383D-08 -2.6953693D-15 -3.5717775D-20 -3.1750932D-24 -3.9891116D-28  6.5693938D-32
 158    5   -817.1611  0.0097175007 -1.4724464D-08 -2.6968012D-15 -3.5877126D-20 -3.1988911D-24 -3.9429318D-28  6.6244329D-32
 158    6   -817.0445  0.0097171473 -1.4724561D-08 -2.6985279D-15 -3.6069907D-20 -3.2270795D-24 -3.8870118D-28  6.6896395D-32
 158    7   -816.9085  0.0097167351 -1.4724675D-08 -2.7005542D-15 -3.6296939D-20 -3.2594550D-24 -3.8210851D-28  6.7645729D-32
 158    8   -816.7530  0.0097162639 -1.4724804D-08 -2.7028856D-15 -3.6559153D-20 -3.2957737D-24 -3.7448484D-28  6.8486878D-32
 158    9   -816.5781  0.0097157338 -1.4724950D-08 -2.7055286D-15 -3.6857579D-20 -3.3357512D-24 -3.6579685D-28  6.9413382D-32
 158   10   -816.3838  0.0097151448 -1.4725113D-08 -2.7084906D-15 -3.7193330D-20 -3.3790623D-24 -3.5600833D-28  7.0417997D-32
 158   11   -816.1701  0.0097144969 -1.4725292D-08 -2.7117800D-15 -3.7567584D-20 -3.4253376D-24 -3.4508083D-28  7.1492441D-32
 158   12   -815.9369  0.0097137900 -1.4725487D-08 -2.7154063D-15 -3.7981571D-20 -3.4741621D-24 -3.3297425D-28  7.2627435D-32
 158   13   -815.6844  0.0097130243 -1.4725699D-08 -2.7193800D-15 -3.8436543D-20 -3.5250707D-24 -3.1964762D-28  7.3812441D-32
 158   14   -815.4124  0.0097121997 -1.4725927D-08 -2.7237127D-15 -3.8933754D-20 -3.5775514D-24 -3.0505973D-28  7.5036089D-32
 158   15   -815.1211  0.0097113161 -1.4726173D-08 -2.7284171D-15 -3.9474432D-20 -3.6310377D-24 -2.8917007D-28  7.6285602D-32
 158   16   -814.8103  0.0097103736 -1.4726435D-08 -2.7335072D-15 -4.0059750D-20 -3.6849113D-24 -2.7193966D-28  7.7547238D-32
 158   17   -814.4802  0.0097093722 -1.4726714D-08 -2.7389981D-15 -4.0690791D-20 -3.7384959D-24 -2.5333232D-28  7.8805659D-32
 158   18   -814.1307  0.0097083119 -1.4727010D-08 -2.7449062D-15 -4.1368512D-20 -3.7910620D-24 -2.3331561D-28  8.0044624D-32
 158   19   -813.7618  0.0097071926 -1.4727324D-08 -2.7512492D-15 -4.2093710D-20 -3.8418207D-24 -2.1186196D-28  8.1246389D-32
 158   20   -813.3735  0.0097060144 -1.4727654D-08 -2.7580460D-15 -4.2866973D-20 -3.8899262D-24 -1.8895038D-28  8.2391900D-32
 159    0   -797.5155  0.0096458812 -1.4834042D-08 -3.3220618D-15 -3.8776808D-20  3.2646480D-24 -3.4382192D-28 -7.5138882D-32
 159    1   -797.4962  0.0096458219 -1.4834062D-08 -3.3223719D-15 -3.8744183D-20  3.2605112D-24 -3.4487273D-28 -7.5043849D-32
 159    2   -797.4576  0.0096457032 -1.4834102D-08 -3.3229913D-15 -3.8679060D-20  3.2521958D-24 -3.4697004D-28 -7.4852493D-32
 159    3   -797.3997  0.0096455252 -1.4834162D-08 -3.3239184D-15 -3.8581688D-20  3.2396264D-24 -3.5010580D-28 -7.4563134D-32
 159    4   -797.3226  0.0096452879 -1.4834241D-08 -3.3251510D-15 -3.8452426D-20  3.2227611D-24 -3.5427468D-28 -7.4181514D-32
 159    5   -797.2261  0.0096449912 -1.4834341D-08 -3.3266859D-15 -3.8291823D-20  3.2013488D-24 -3.5945029D-28 -7.3692345D-32
 159    6   -797.1104  0.0096446352 -1.4834461D-08 -3.3285193D-15 -3.8100522D-20  3.1752456D-24 -3.6561546D-28 -7.3096219D-32
 159    7   -796.9754  0.0096442198 -1.4834601D-08 -3.3306467D-15 -3.7879338D-20  3.1442346D-24 -3.7274432D-28 -7.2388383D-32
 159    8   -796.8211  0.0096437451 -1.4834761D-08 -3.3330630D-15 -3.7629240D-20  3.1080639D-24 -3.8080579D-28 -7.1563155D-32
 159    9   -796.6475  0.0096432110 -1.4834941D-08 -3.3357622D-15 -3.7351380D-20  3.0664516D-24 -3.8976316D-28 -7.0614193D-32
 159   10   -796.4546  0.0096426176 -1.4835141D-08 -3.3387381D-15 -3.7047093D-20  3.0190897D-24 -3.9957392D-28 -6.9534735D-32
 159   11   -796.2425  0.0096419649 -1.4835362D-08 -3.3419838D-15 -3.6717920D-20  2.9656435D-24 -4.1018893D-28 -6.8317312D-32
 159   12   -796.0111  0.0096412528 -1.4835602D-08 -3.3454917D-15 -3.6365619D-20  2.9057555D-24 -4.2155223D-28 -6.6953953D-32
 159   13   -795.7604  0.0096404813 -1.4835863D-08 -3.3492542D-15 -3.5992187D-20  2.8390499D-24 -4.3360034D-28 -6.5436291D-32
 159   14   -795.4905  0.0096396505 -1.4836145D-08 -3.3532633D-15 -3.5599868D-20  2.7651372D-24 -4.4626198D-28 -6.3755728D-32
 159   15   -795.2013  0.0096387603 -1.4836447D-08 -3.3575106D-15 -3.5191192D-20  2.6835868D-24 -4.5945424D-28 -6.1899850D-32
 159   16   -794.8929  0.0096378108 -1.4836769D-08 -3.3619879D-15 -3.4768944D-20  2.5940549D-24 -4.7309397D-28 -5.9866717D-32
 159   17   -794.5652  0.0096368019 -1.4837113D-08 -3.3666869D-15 -3.4336235D-20  2.4961038D-24 -4.8707952D-28 -5.7643474D-32
 159   18   -794.2183  0.0096357336 -1.4837476D-08 -3.3715994D-15 -3.3896494D-20  2.3893436D-24 -5.0130269D-28 -5.5221924D-32
 159   19   -793.8522  0.0096346059 -1.4837861D-08 -3.3767177D-15 -3.3453477D-20  2.2733944D-24 -5.1564464D-28 -5.2593664D-32
 159   20   -793.4668  0.0096334189 -1.4838267D-08 -3.3820345D-15 -3.3011283D-20  2.1479003D-24 -5.2997572D-28 -4.9750902D-32
 160    0   -777.8000  0.0095726695 -1.4947313D-08 -3.7646670D-15 -6.8294483D-20  9.9380539D-25  5.6228848D-28 -3.0577357D-32
 160    1   -777.7809  0.0095726098 -1.4947335D-08 -3.7652134D-15 -6.8284518D-20  1.0005319D-24  5.6186111D-28 -3.0733166D-32
 160    2   -777.7426  0.0095724902 -1.4947380D-08 -3.7663058D-15 -6.8264366D-20  1.0140248D-24  5.6099430D-28 -3.1050996D-32
 160    3   -777.6852  0.0095723108 -1.4947448D-08 -3.7679437D-15 -6.8233643D-20  1.0341963D-24  5.5968027D-28 -3.1523423D-32
 160    4   -777.6086  0.0095720716 -1.4947539D-08 -3.7701265D-15 -6.8191738D-20  1.0610195D-24  5.5789731D-28 -3.2151767D-32
 160    5   -777.5129  0.0095717727 -1.4947652D-08 -3.7728531D-15 -6.8137852D-20  1.0944245D-24  5.5561933D-28 -3.2934091D-32
 160    6   -777.3980  0.0095714139 -1.4947788D-08 -3.7761222D-15 -6.8070988D-20  1.1343279D-24  5.5281358D-28 -3.3868572D-32
 160    7   -777.2640  0.0095709954 -1.4947946D-08 -3.7799319D-15 -6.7989963D-20  1.1806240D-24  5.4944128D-28 -3.4952779D-32
 160    8   -777.1109  0.0095705171 -1.4948128D-08 -3.7842802D-15 -6.7893408D-20  1.2331796D-24  5.4545760D-28 -3.6183396D-32
 160    9   -776.9386  0.0095699789 -1.4948332D-08 -3.7891644D-15 -6.7779778D-20  1.2918398D-24  5.4081177D-28 -3.7556933D-32
 160   10   -776.7472  0.0095693810 -1.4948560D-08 -3.7945816D-15 -6.7647360D-20  1.3564173D-24  5.3544780D-28 -3.9068847D-32
 160   11   -776.5367  0.0095687233 -1.4948811D-08 -3.8005279D-15 -6.7494281D-20  1.4266945D-24  5.2930422D-28 -4.0714140D-32
 160   12   -776.3071  0.0095680057 -1.4949084D-08 -3.8069989D-15 -6.7318525D-20  1.5024134D-24  5.2231509D-28 -4.2486511D-32
 160   13   -776.0583  0.0095672283 -1.4949382D-08 -3.8139897D-15 -6.7117941D-20  1.5832829D-24  5.1440982D-28 -4.4379391D-32
 160   14   -775.7904  0.0095663912 -1.4949702D-08 -3.8214943D-15 -6.6890267D-20  1.6689621D-24  5.0551434D-28 -4.6384657D-32
 160   15   -775.5035  0.0095654942 -1.4950047D-08 -3.8295058D-15 -6.6633142D-20  1.7590635D-24  4.9555146D-28 -4.8493119D-32
 160   16   -775.1974  0.0095645374 -1.4950415D-08 -3.8380165D-15 -6.6344136D-20  1.8531515D-24  4.8444140D-28 -5.0694813D-32
 160   17   -774.8722  0.0095635207 -1.4950807D-08 -3.8470176D-15 -6.6020770D-20  1.9507284D-24  4.7210314D-28 -5.2977908D-32
 160   18   -774.5279  0.0095624442 -1.4951223D-08 -3.8564988D-15 -6.5660549D-20  2.0512390D-24  4.5845494D-28 -5.5329472D-32
 160   19   -774.1646  0.0095613079 -1.4951663D-08 -3.8664491D-15 -6.5260991D-20  2.1540638D-24  4.4341559D-28 -5.7734964D-32
 160   20   -773.7822  0.0095601118 -1.4952127D-08 -3.8768558D-15 -6.4819667D-20  2.2585161D-24  4.2690546D-28 -6.0178494D-32
 161    0   -758.3078  0.0094987322 -1.5064896D-08 -4.1993294D-15 -5.9629087D-20 -3.9390814D-24  1.2535381D-28  8.2344231D-32
 161    1   -758.2888  0.0094986720 -1.5064922D-08 -4.1998065D-15 -5.9668482D-20 -3.9376045D-24  1.2650971D-28  8.2311997D-32
 161    2   -758.2508  0.0094985515 -1.5064972D-08 -4.2007619D-15 -5.9747191D-20 -3.9345064D-24  1.2880996D-28  8.2234183D-32
 161    3   -758.1938  0.0094983707 -1.5065048D-08 -4.2021972D-15 -5.9865156D-20 -3.9298078D-24  1.3226145D-28  8.2121325D-32
 161    4   -758.1178  0.0094981296 -1.5065149D-08 -4.2041154D-15 -6.0022220D-20 -3.9233491D-24  1.3685595D-28  8.1966287D-32
 161    5   -758.0229  0.0094978283 -1.5065275D-08 -4.2065202D-15 -6.0218179D-20 -3.9149657D-24  1.4258662D-28  8.1765236D-32
 161    6   -757.9089  0.0094974668 -1.5065426D-08 -4.2094163D-15 -6.0452764D-20 -3.9044533D-24  1.4944444D-28  8.1513508D-32
 161    7   -757.7759  0.0094970449 -1.5065603D-08 -4.2128093D-15 -6.0725629D-20 -3.8915653D-24  1.5741784D-28  8.1205284D-32
 161    8   -757.6240  0.0094965628 -1.5065805D-08 -4.2167057D-15 -6.1036338D-20 -3.8760180D-24  1.6649225D-28  8.0833993D-32
 161    9   -757.4530  0.0094960205 -1.5066033D-08 -4.2211129D-15 -6.1384354D-20 -3.8574878D-24  1.7664970D-28  8.0392007D-32
 161   10   -757.2631  0.0094954178 -1.5066287D-08 -4.2260390D-15 -6.1769020D-20 -3.8356161D-24  1.8786850D-28  7.9871099D-32
 161   11   -757.0542  0.0094947549 -1.5066566D-08 -4.2314932D-15 -6.2189545D-20 -3.8100084D-24  2.0012225D-28  7.9262094D-32
 161   12   -756.8264  0.0094940317 -1.5066871D-08 -4.2374853D-15 -6.2644978D-20 -3.7802358D-24  2.1337946D-28  7.8554977D-32
 161   13   -756.5795  0.0094932482 -1.5067201D-08 -4.2440259D-15 -6.3134196D-20 -3.7458374D-24  2.2760294D-28  7.7738993D-32
 161   14   -756.3137  0.0094924044 -1.5067558D-08 -4.2511262D-15 -6.3655878D-20 -3.7063261D-24  2.4274902D-28  7.6802901D-32
 161   15   -756.0290  0.0094915004 -1.5067941D-08 -4.2587981D-15 -6.4208476D-20 -3.6611873D-24  2.5876655D-28  7.5734714D-32
 161   16   -755.7253  0.0094905360 -1.5068350D-08 -4.2670541D-15 -6.4790204D-20 -3.6098846D-24  2.7559657D-28  7.4521900D-32
 161   17   -755.4026  0.0094895113 -1.5068786D-08 -4.2759071D-15 -6.5399003D-20 -3.5518653D-24  2.9317124D-28  7.3151706D-32
 161   18   -755.0610  0.0094884264 -1.5069248D-08 -4.2853703D-15 -6.6032519D-20 -3.4865643D-24  3.1141310D-28  7.1611068D-32
 161   19   -754.7005  0.0094872811 -1.5069737D-08 -4.2954572D-15 -6.6688083D-20 -3.4134077D-24  3.3023426D-28  6.9886513D-32
 161   20   -754.3210  0.0094860755 -1.5070254D-08 -4.3061815D-15 -6.7362683D-20 -3.3318256D-24  3.4953579D-28  6.7965046D-32
 162    0   -739.0404  0.0094240510 -1.5186938D-08 -4.8706010D-15 -4.4460813D-20 -6.8445370D-25 -5.5442382D-28  8.8210524D-33
 162    1   -739.0215  0.0094239902 -1.5186967D-08 -4.8709567D-15 -4.4467710D-20 -6.9115841D-25 -5.5429403D-28  8.9875026D-33
 162    2   -738.9838  0.0094238687 -1.5187025D-08 -4.8716684D-15 -4.4481646D-20 -7.0440615D-25 -5.5404323D-28  9.3009157D-33
 162    3   -738.9273  0.0094236865 -1.5187113D-08 -4.8727362D-15 -4.4503077D-20 -7.2434492D-25 -5.5364248D-28  9.7804431D-33
 162    4   -738.8519  0.0094234435 -1.5187230D-08 -4.8741607D-15 -4.4532582D-20 -7.5090710D-25 -5.5307686D-28  1.0419272D-32
 162    5   -738.7577  0.0094231397 -1.5187376D-08 -4.8759428D-15 -4.4570957D-20 -7.8406954D-25 -5.5231954D-28  1.1216756D-32
 162    6   -738.6446  0.0094227752 -1.5187552D-08 -4.8780833D-15 -4.4619194D-20 -8.2380257D-25 -5.5133714D-28  1.2172214D-32
 162    7   -738.5127  0.0094223500 -1.5187757D-08 -4.8805837D-15 -4.4678479D-20 -8.7006436D-25 -5.5008969D-28  1.3284620D-32
 162    8   -738.3619  0.0094218640 -1.5187991D-08 -4.8834454D-15 -4.4750195D-20 -9.2279968D-25 -5.4853075D-28  1.4552501D-32
 162    9   -738.1923  0.0094213172 -1.5188255D-08 -4.8866704D-15 -4.4835910D-20 -9.8193963D-25 -5.4660747D-28  1.5974272D-32
 162   10   -738.0039  0.0094207097 -1.5188548D-08 -4.8902613D-15 -4.4937379D-20 -1.0473960D-24 -5.4426080D-28  1.7547832D-32
 162   11   -737.7967  0.0094200414 -1.5188871D-08 -4.8942210D-15 -4.5056537D-20 -1.1190556D-24 -5.4142569D-28  1.9270262D-32
 162   12   -737.5706  0.0094193123 -1.5189224D-08 -4.8985530D-15 -4.5195491D-20 -1.1967817D-24 -5.3803129D-28  2.1138311D-32
 162   13   -737.3257  0.0094185224 -1.5189606D-08 -4.9032616D-15 -4.5356515D-20 -1.2804060D-24 -5.3400110D-28  2.3147837D-32
 162   14   -737.0620  0.0094176718 -1.5190018D-08 -4.9083518D-15 -4.5542032D-20 -1.3697263D-24 -5.2925365D-28  2.5293974D-32
 162   15   -736.7795  0.0094167604 -1.5190460D-08 -4.9138295D-15 -4.5754611D-20 -1.4645014D-24 -5.2370252D-28  2.7570991D-32
 162   16   -736.4782  0.0094157882 -1.5190932D-08 -4.9197014D-15 -4.5996940D-20 -1.5644446D-24 -5.1725744D-28  2.9971896D-32
 162   17   -736.1580  0.0094147552 -1.5191434D-08 -4.9259755D-15 -4.6271821D-20 -1.6692180D-24 -5.0982427D-28  3.2488422D-32
 162   18   -735.8191  0.0094136614 -1.5191966D-08 -4.9326607D-15 -4.6582135D-20 -1.7784339D-24 -5.0130609D-28  3.5111413D-32
 162   19   -735.4614  0.0094125068 -1.5192529D-08 -4.9397674D-15 -4.6930824D-20 -1.8916407D-24 -4.9160420D-28  3.7829894D-32
 162   20   -735.0850  0.0094112913 -1.5193122D-08 -4.9473073D-15 -4.7320861D-20 -2.0083244D-24 -4.8061863D-28  4.0631599D-32
 163    0   -719.9994  0.0093486010 -1.5313504D-08 -5.5949836D-15 -6.3628891D-20  2.9569534D-24 -1.8309268D-29 -7.5246034D-32
 163    1   -719.9807  0.0093485398 -1.5313538D-08 -5.5954925D-15 -6.3599322D-20  2.9567274D-24 -1.9362631D-29 -7.5231486D-32
 163    2   -719.9433  0.0093484173 -1.5313605D-08 -5.5965096D-15 -6.3540193D-20  2.9562370D-24 -2.1468644D-29 -7.5201426D-32
 163    3   -719.8872  0.0093482335 -1.5313706D-08 -5.5980335D-15 -6.3451518D-20  2.9554061D-24 -2.4626047D-29 -7.5153884D-32
 163    4   -719.8124  0.0093479885 -1.5313840D-08 -5.6000621D-15 -6.3333327D-20  2.9541231D-24 -2.8832732D-29 -7.5086245D-32
 163    5   -719.7189  0.0093476822 -1.5314008D-08 -5.6025924D-15 -6.3185668D-20  2.9522343D-24 -3.4085495D-29 -7.4994473D-32
 163    6   -719.6068  0.0093473147 -1.5314210D-08 -5.6056211D-15 -6.3008612D-20  2.9495520D-24 -4.0379987D-29 -7.4873958D-32
 163    7   -719.4759  0.0093468859 -1.5314445D-08 -5.6091438D-15 -6.2802270D-20  2.9458508D-24 -4.7710074D-29 -7.4719112D-32
 163    8   -719.3263  0.0093463958 -1.5314715D-08 -5.6131556D-15 -6.2566796D-20  2.9408677D-24 -5.6067770D-29 -7.4523295D-32
 163    9   -719.1581  0.0093458445 -1.5315018D-08 -5.6176509D-15 -6.2302405D-20  2.9343034D-24 -6.5442520D-29 -7.4279024D-32
 163   10   -718.9712  0.0093452319 -1.5315355D-08 -5.6226234D-15 -6.2009388D-20  2.9258254D-24 -7.5820894D-29 -7.3978102D-32
 163   11   -718.7656  0.0093445580 -1.5315726D-08 -5.6280660D-15 -6.1688125D-20  2.9150642D-24 -8.7185725D-29 -7.3611167D-32
 163   12   -718.5414  0.0093438228 -1.5316132D-08 -5.6339713D-15 -6.1339105D-20  2.9016185D-24 -9.9515971D-29 -7.3168311D-32
 163   13   -718.2984  0.0093430264 -1.5316572D-08 -5.6403310D-15 -6.0962947D-20  2.8850549D-24 -1.1278532D-28 -7.2638597D-32
 163   14   -718.0368  0.0093421686 -1.5317046D-08 -5.6471363D-15 -6.0560421D-20  2.8649117D-24 -1.2696212D-28 -7.2010598D-32
 163   15   -717.7566  0.0093412496 -1.5317554D-08 -5.6543778D-15 -6.0132464D-20  2.8406996D-24 -1.4200832D-28 -7.1272070D-32
 163   16   -717.4577  0.0093402692 -1.5318097D-08 -5.6620458D-15 -5.9680212D-20  2.8119047D-24 -1.5787860D-28 -7.0410178D-32
 163   17   -717.1401  0.0093392276 -1.5318675D-08 -5.6701299D-15 -5.9205019D-20  2.7779930D-24 -1.7451958D-28 -6.9411541D-32
 163   18   -716.8039  0.0093381246 -1.5319288D-08 -5.6786196D-15 -5.8708482D-20  2.7384140D-24 -1.9186908D-28 -6.8262418D-32
 163   19   -716.4491  0.0093369603 -1.5319936D-08 -5.6875040D-15 -5.8192465D-20  2.6926086D-24 -2.0985528D-28 -6.6949031D-32
 163   20   -716.0757  0.0093357347 -1.5320619D-08 -5.6967719D-15 -5.7659124D-20  2.6400029D-24 -2.2839527D-28 -6.5456453D-32
 164    0   -701.1864  0.0092723559 -1.5445243D-08 -6.1889267D-15 -7.3991927D-20  1.1189222D-24  5.8289981D-28 -1.3409544D-32
 164    1   -701.1679  0.0092722942 -1.5445280D-08 -6.1895186D-15 -7.3980706D-20  1.1259075D-24  5.8271175D-28 -1.3580703D-32
 164    2   -701.1308  0.0092721706 -1.5445354D-08 -6.1907021D-15 -7.3958056D-20  1.1398605D-24  5.8232933D-28 -1.3921608D-32
 164    3   -701.0752  0.0092719853 -1.5445466D-08 -6.1924767D-15 -7.3923533D-20  1.1608506D-24  5.8172993D-28 -1.4442394D-32
 164    4   -701.0010  0.0092717381 -1.5445614D-08 -6.1948415D-15 -7.3876541D-20  1.1887531D-24  5.8090196D-28 -1.5129908D-32
 164    5   -700.9083  0.0092714292 -1.5445800D-08 -6.1977954D-15 -7.3816233D-20  1.2235750D-24  5.7981281D-28 -1.5988431D-32
 164    6   -700.7970  0.0092710585 -1.5446023D-08 -6.2013368D-15 -7.3741568D-20  1.2652724D-24  5.7842659D-28 -1.7016985D-32
 164    7   -700.6672  0.0092706260 -1.5446284D-08 -6.2054638D-15 -7.3651299D-20  1.3137878D-24  5.7670025D-28 -1.8214404D-32
 164    8   -700.5189  0.0092701317 -1.5446582D-08 -6.2101741D-15 -7.3543984D-20  1.3690507D-24  5.7458373D-28 -1.9579432D-32
 164    9   -700.3520  0.0092695756 -1.5446917D-08 -6.2154647D-15 -7.3417981D-20  1.4309697D-24  5.7202020D-28 -2.1110199D-32
 164   10   -700.1667  0.0092689578 -1.5447291D-08 -6.2213324D-15 -7.3271459D-20  1.4994287D-24  5.6894617D-28 -2.2804049D-32
 164   11   -699.9627  0.0092682781 -1.5447701D-08 -6.2277729D-15 -7.3102399D-20  1.5742925D-24  5.6529136D-28 -2.4658462D-32
 164   12   -699.7403  0.0092675366 -1.5448150D-08 -6.2347815D-15 -7.2908612D-20  1.6553879D-24  5.6097963D-28 -2.6669451D-32
 164   13   -699.4994  0.0092667333 -1.5448637D-08 -6.2423526D-15 -7.2687740D-20  1.7425129D-24  5.5592865D-28 -2.8832760D-32
 164   14   -699.2399  0.0092658681 -1.5449161D-08 -6.2504797D-15 -7.2437273D-20  1.8354201D-24  5.5005078D-28 -3.1142605D-32
 164   15   -698.9620  0.0092649412 -1.5449724D-08 -6.2591554D-15 -7.2154564D-20  1.9338254D-24  5.4325306D-28 -3.3592931D-32
 164   16   -698.6655  0.0092639524 -1.5450326D-08 -6.2683710D-15 -7.1836847D-20  2.0373890D-24  5.3543831D-28 -3.6175870D-32
 164   17   -698.3505  0.0092629017 -1.5450965D-08 -6.2781168D-15 -7.1481257D-20  2.1457188D-24  5.2650553D-28 -3.8882500D-32
 164   18   -698.0171  0.0092617892 -1.5451644D-08 -6.2883818D-15 -7.1084857D-20  2.2583601D-24  5.1635083D-28 -4.1702252D-32
 164   19   -697.6652  0.0092606149 -1.5452362D-08 -6.2991536D-15 -7.0644666D-20  2.3747929D-24  5.0486832D-28 -4.4622925D-32
 164   20   -697.2948  0.0092593786 -1.5453118D-08 -6.3104180D-15 -7.0157715D-20  2.4943707D-24  4.9195680D-28 -4.7623662D-32
 165    0   -682.6033  0.0091952938 -1.5581258D-08 -6.5719907D-15 -4.8672440D-20 -3.7560389D-24  2.1160361D-29  1.0061302D-31
 165    1   -682.5849  0.0091952314 -1.5581297D-08 -6.5723802D-15 -4.8710008D-20 -3.7558020D-24  2.2571494D-29  1.0061315D-31
 165    2   -682.5481  0.0091951068 -1.5581376D-08 -6.5731602D-15 -4.8785109D-20 -3.7552010D-24  2.5385905D-29  1.0060238D-31
 165    3   -682.4930  0.0091949198 -1.5581494D-08 -6.5743324D-15 -4.8897751D-20 -3.7542112D-24  2.9610912D-29  1.0058799D-31
 165    4   -682.4194  0.0091946705 -1.5581652D-08 -6.5758995D-15 -4.9047889D-20 -3.7526549D-24  3.5243185D-29  1.0056301D-31
 165    5   -682.3275  0.0091943589 -1.5581849D-08 -6.5778652D-15 -4.9235465D-20 -3.7503294D-24  4.2281260D-29  1.0052246D-31
 165    6   -682.2171  0.0091939849 -1.5582086D-08 -6.5802339D-15 -4.9460387D-20 -3.7469812D-24  5.0722614D-29  1.0046001D-31
 165    7   -682.0884  0.0091935486 -1.5582363D-08 -6.5830110D-15 -4.9722518D-20 -3.7423070D-24  6.0563384D-29  1.0036826D-31
 165    8   -681.9413  0.0091930500 -1.5582679D-08 -6.5862028D-15 -5.0021655D-20 -3.7359541D-24  7.1797632D-29  1.0023854D-31
 165    9   -681.7758  0.0091924890 -1.5583034D-08 -6.5898165D-15 -5.0357522D-20 -3.7275193D-24  8.4416900D-29  1.0006096D-31
 165   10   -681.5920  0.0091918657 -1.5583430D-08 -6.5938600D-15 -5.0729739D-20 -3.7165490D-24  9.8409288D-29  9.9824104D-32
 165   11   -681.3898  0.0091911800 -1.5583865D-08 -6.5983421D-15 -5.1137809D-20 -3.7025457D-24  1.1375915D-28  9.9515926D-32
 165   12   -681.1692  0.0091904319 -1.5584341D-08 -6.6032727D-15 -5.1581082D-20 -3.6849618D-24  1.3044554D-28  9.9122695D-32
 165   13   -680.9303  0.0091896215 -1.5584856D-08 -6.6086620D-15 -5.2058743D-20 -3.6632078D-24  1.4844204D-28  9.8629982D-32
 165   14   -680.6730  0.0091887488 -1.5585411D-08 -6.6145212D-15 -5.2569770D-20 -3.6366494D-24  1.6771522D-28  9.8022001D-32
 165   15   -680.3973  0.0091878136 -1.5586007D-08 -6.6208622D-15 -5.3112911D-20 -3.6046131D-24  1.8822374D-28  9.7282060D-32
 165   16   -680.1033  0.0091868161 -1.5586643D-08 -6.6276974D-15 -5.3686646D-20 -3.5663882D-24  2.0991709D-28  9.6392404D-32
 165   17   -679.7910  0.0091857562 -1.5587319D-08 -6.6350399D-15 -5.4289160D-20 -3.5212336D-24  2.3273489D-28  9.5334684D-32
 165   18   -679.4603  0.0091846339 -1.5588036D-08 -6.6429029D-15 -5.4918302D-20 -3.4683791D-24  2.5660493D-28  9.4089610D-32
 165   19   -679.1113  0.0091834492 -1.5588794D-08 -6.6513003D-15 -5.5571555D-20 -3.4070345D-24  2.8144265D-28  9.2637510D-32
 165   20   -678.7440  0.0091822020 -1.5589593D-08 -6.6602459D-15 -5.6246000D-20 -3.3363942D-24  3.0714955D-28  9.0958144D-32
 166    0   -664.2517  0.0091174065 -1.5719567D-08 -7.0119513D-15 -1.8681527D-20  8.2900578D-25 -7.5791786D-28 -1.8403583D-32
 166    1   -664.2335  0.0091173436 -1.5719609D-08 -7.0121007D-15 -1.8673298D-20  8.1986545D-25 -7.5816956D-28 -1.8178992D-32
 166    2   -664.1970  0.0091172179 -1.5719693D-08 -7.0123994D-15 -1.8657067D-20  8.0170622D-25 -7.5867695D-28 -1.7746648D-32
 166    3   -664.1423  0.0091170293 -1.5719820D-08 -7.0128469D-15 -1.8633425D-20  7.7438141D-25 -7.5940858D-28 -1.7089211D-32
 166    4   -664.0694  0.0091167777 -1.5719988D-08 -7.0134426D-15 -1.8603180D-20  7.3790648D-25 -7.6034094D-28 -1.6211495D-32
 166    5   -663.9782  0.0091164633 -1.5720198D-08 -7.0141861D-15 -1.8567425D-20  6.9225332D-25 -7.6143735D-28 -1.5113025D-32
 166    6   -663.8688  0.0091160860 -1.5720451D-08 -7.0150763D-15 -1.8527535D-20  6.3738363D-25 -7.6265134D-28 -1.3792580D-32
 166    7   -663.7412  0.0091156459 -1.5720745D-08 -7.0161127D-15 -1.8485162D-20  5.7326629D-25 -7.6392739D-28 -1.2249756D-32
 166    8   -663.5953  0.0091151428 -1.5721082D-08 -7.0172943D-15 -1.8442236D-20  4.9986591D-25 -7.6520044D-28 -1.0483502D-32
 166    9   -663.4313  0.0091145768 -1.5721461D-08 -7.0186206D-15 -1.8400969D-20  4.1715707D-25 -7.6639602D-28 -8.4933550D-33
 166   10   -663.2490  0.0091139480 -1.5721882D-08 -7.0200911D-15 -1.8363855D-20  3.2512325D-25 -7.6743005D-28 -6.2788547D-33
 166   11   -663.0485  0.0091132562 -1.5722346D-08 -7.0217057D-15 -1.8333664D-20  2.2376665D-25 -7.6820933D-28 -3.8402739D-33
 166   12   -662.8298  0.0091125015 -1.5722851D-08 -7.0234647D-15 -1.8313451D-20  1.1310773D-25 -7.6863090D-28 -1.1780649D-33
 166   13   -662.5929  0.0091116839 -1.5723399D-08 -7.0253688D-15 -1.8306540D-20 -6.8026913D-27 -7.6858290D-28  1.7063390D-33
 166   14   -662.3378  0.0091108034 -1.5723990D-08 -7.0274195D-15 -1.8316529D-20 -1.3588017D-25 -7.6794425D-28  4.8106839D-33
 166   15   -662.0644  0.0091098599 -1.5724622D-08 -7.0296191D-15 -1.8347272D-20 -2.7399904D-25 -7.6658529D-28  8.1317461D-33
 166   16   -661.7729  0.0091088535 -1.5725297D-08 -7.0319709D-15 -1.8402875D-20 -4.2098381D-25 -7.6436802D-28  1.1664980D-32
 166   17   -661.4633  0.0091077842 -1.5726014D-08 -7.0344792D-15 -1.8487679D-20 -5.7660259D-25 -7.6114654D-28  1.5404475D-32
 166   18   -661.1354  0.0091066519 -1.5726774D-08 -7.0371496D-15 -1.8606235D-20 -7.4055550D-25 -7.5676822D-28  1.9342464D-32
 166   19   -660.7894  0.0091054566 -1.5727577D-08 -7.0399892D-15 -1.8763291D-20 -9.1247110D-25 -7.5107377D-28  2.3469536D-32
 166   20   -660.4252  0.0091041984 -1.5728422D-08 -7.0430069D-15 -1.8963755D-20 -1.0918930D-24 -7.4389888D-28  2.7774068D-32
 167    0   -646.1334  0.0090386944 -1.5858219D-08 -7.3500590D-15 -4.7988345D-20  3.3040117D-24  1.6028524D-28 -1.0681345D-31
 167    1   -646.1153  0.0090386309 -1.5858263D-08 -7.3504427D-15 -4.7955317D-20  3.3058648D-24  1.5879563D-28 -1.0687027D-31
 167    2   -646.0792  0.0090385041 -1.5858352D-08 -7.3512095D-15 -4.7889138D-20  3.3097011D-24  1.5579502D-28 -1.0700664D-31
 167    3   -646.0249  0.0090383138 -1.5858484D-08 -7.3523576D-15 -4.7789764D-20  3.3152283D-24  1.5129682D-28 -1.0719554D-31
 167    4   -645.9526  0.0090380600 -1.5858660D-08 -7.3538848D-15 -4.7657013D-20  3.3223459D-24  1.4528704D-28 -1.0744077D-31
 167    5   -645.8623  0.0090377429 -1.5858881D-08 -7.3557877D-15 -4.7490681D-20  3.3308367D-24  1.3775579D-28 -1.0773664D-31
 167    6   -645.7538  0.0090373622 -1.5859146D-08 -7.3580625D-15 -4.7290539D-20  3.3404278D-24  1.2869156D-28 -1.0807594D-31
 167    7   -645.6273  0.0090369182 -1.5859455D-08 -7.3607042D-15 -4.7056342D-20  3.3507916D-24  1.1808169D-28 -1.0845007D-31
 167    8   -645.4827  0.0090364107 -1.5859808D-08 -7.3637072D-15 -4.6787841D-20  3.3615420D-24  1.0591273D-28 -1.0884880D-31
 167    9   -645.3201  0.0090358397 -1.5860206D-08 -7.3670650D-15 -4.6484810D-20  3.3722375D-24  9.2171487D-29 -1.0926054D-31
 167   10   -645.1393  0.0090352053 -1.5860648D-08 -7.3707703D-15 -4.6147063D-20  3.3823780D-24  7.6845598D-29 -1.0967218D-31
 167   11   -644.9406  0.0090345074 -1.5861135D-08 -7.3748149D-15 -4.5774484D-20  3.3914047D-24  5.9924732D-29 -1.1006890D-31
 167   12   -644.7238  0.0090337461 -1.5861666D-08 -7.3791897D-15 -4.5367050D-20  3.3986986D-24  4.1401414D-29 -1.1043426D-31
 167   13   -644.4889  0.0090329213 -1.5862242D-08 -7.3838849D-15 -4.4924868D-20  3.4035865D-24  2.1272231D-29 -1.1075061D-31
 167   14   -644.2360  0.0090320329 -1.5862862D-08 -7.3888897D-15 -4.4448199D-20  3.4053321D-24 -4.6076102D-31 -1.1099820D-31
 167   15   -643.9650  0.0090310812 -1.5863527D-08 -7.3941929D-15 -4.3937509D-20  3.4031481D-24 -2.3789212D-29 -1.1115654D-31
 167   16   -643.6761  0.0090300659 -1.5864238D-08 -7.3997821D-15 -4.3393497D-20  3.3961870D-24 -4.8696143D-29 -1.1120288D-31
 167   17   -643.3691  0.0090289871 -1.5864993D-08 -7.4056443D-15 -4.2817139D-20  3.3835519D-24 -7.5155131D-29 -1.1111359D-31
 167   18   -643.0440  0.0090278448 -1.5865793D-08 -7.4117662D-15 -4.2209739D-20  3.3642949D-24 -1.0312816D-28 -1.1086338D-31
 167   19   -642.7010  0.0090266389 -1.5866638D-08 -7.4181337D-15 -4.1572967D-20  3.3374216D-24 -1.3256413D-28 -1.1042563D-31
 167   20   -642.3400  0.0090253696 -1.5867529D-08 -7.4247321D-15 -4.0908906D-20  3.3019000D-24 -1.6339726D-28 -1.0977278D-31
 168    0   -628.2500  0.0089591636 -1.5998171D-08 -7.6722182D-15 -8.1006302D-20 -2.8634216D-24  8.1098447D-28  5.3835159D-32
 168    1   -628.2321  0.0089590996 -1.5998217D-08 -7.6728664D-15 -8.1034888D-20 -2.8536857D-24  8.1173650D-28  5.3588723D-32
 168    2   -628.1963  0.0089589716 -1.5998309D-08 -7.6741634D-15 -8.1091766D-20 -2.8341860D-24  8.1323007D-28  5.3094970D-32
 168    3   -628.1425  0.0089587796 -1.5998447D-08 -7.6761106D-15 -8.1176353D-20 -2.8048714D-24  8.1544459D-28  5.2352754D-32
 168    4   -628.0709  0.0089585236 -1.5998631D-08 -7.6787101D-15 -8.1287765D-20 -2.7656605D-24  8.1834862D-28  5.1359615D-32
 168    5   -627.9813  0.0089582037 -1.5998862D-08 -7.6819643D-15 -8.1424818D-20 -2.7164544D-24  8.2190032D-28  5.0113071D-32
 168    6   -627.8738  0.0089578197 -1.5999139D-08 -7.6858766D-15 -8.1586027D-20 -2.6571284D-24  8.2604678D-28  4.8609561D-32
 168    7   -627.7484  0.0089573717 -1.5999461D-08 -7.6904506D-15 -8.1769593D-20 -2.5875454D-24  8.3072430D-28  4.6845525D-32
 168    8   -627.6051  0.0089568597 -1.5999831D-08 -7.6956904D-15 -8.1973400D-20 -2.5075490D-24  8.3585753D-28  4.4816496D-32
 168    9   -627.4439  0.0089562837 -1.6000246D-08 -7.7016005D-15 -8.2195009D-20 -2.4169781D-24  8.4135981D-28  4.2518094D-32
 168   10   -627.2647  0.0089556437 -1.6000709D-08 -7.7081856D-15 -8.2431646D-20 -2.3156678D-24  8.4713252D-28  3.9945874D-32
 168   11   -627.0677  0.0089549396 -1.6001218D-08 -7.7154506D-15 -8.2680205D-20 -2.2034530D-24  8.5306499D-28  3.7095080D-32
 168   12   -626.8528  0.0089541716 -1.6001773D-08 -7.7234004D-15 -8.2937229D-20 -2.0801781D-24  8.5903386D-28  3.3961223D-32
 168   13   -626.6200  0.0089533395 -1.6002376D-08 -7.7320396D-15 -8.3198921D-20 -1.9457059D-24  8.6490374D-28  3.0540413D-32
 168   14   -626.3693  0.0089524433 -1.6003026D-08 -7.7413728D-15 -8.3461124D-20 -1.7999228D-24  8.7052609D-28  2.6829136D-32
 168   15   -626.1008  0.0089514831 -1.6003723D-08 -7.7514038D-15 -8.3719334D-20 -1.6427503D-24  8.7573989D-28  2.2824930D-32
 168   16   -625.8143  0.0089504589 -1.6004468D-08 -7.7621361D-15 -8.3968694D-20 -1.4741511D-24  8.8037109D-28  1.8525970D-32
 168   17   -625.5100  0.0089493705 -1.6005260D-08 -7.7735722D-15 -8.4204006D-20 -1.2941476D-24  8.8423348D-28  1.3932495D-32
 168   18   -625.1879  0.0089482181 -1.6006100D-08 -7.7857136D-15 -8.4419737D-20 -1.1028214D-24  8.8712820D-28  9.0455194D-33
 168   19   -624.8479  0.0089470016 -1.6006989D-08 -7.7985603D-15 -8.4610040D-20 -9.0034197D-25  8.8884559D-28  3.8694073D-33
 168   20   -624.4900  0.0089457210 -1.6007925D-08 -7.8121112D-15 -8.4768762D-20 -6.8695376D-25  8.8916324D-28 -1.5914334D-33
 169    0   -610.6032  0.0088788132 -1.6141831D-08 -8.2283555D-15 -5.4111053D-20 -5.2255777D-24 -5.8447970D-28  1.1345436D-31
 169    1   -610.5855  0.0088787486 -1.6141880D-08 -8.2287886D-15 -5.4163347D-20 -5.2325914D-24 -5.8288904D-28  1.1363634D-31
 169    2   -610.5500  0.0088786195 -1.6141979D-08 -8.2296560D-15 -5.4268147D-20 -5.2465707D-24 -5.7969930D-28  1.1400008D-31
 169    3   -610.4967  0.0088784258 -1.6142127D-08 -8.2309604D-15 -5.4425844D-20 -5.2673160D-24 -5.7490416D-28  1.1453121D-31
 169    4   -610.4257  0.0088781675 -1.6142325D-08 -8.2327054D-15 -5.4637085D-20 -5.2947576D-24 -5.6847054D-28  1.1523943D-31
 169    5   -610.3369  0.0088778446 -1.6142572D-08 -8.2348962D-15 -5.4902672D-20 -5.3286227D-24 -5.6037316D-28  1.1611350D-31
 169    6   -610.2304  0.0088774572 -1.6142868D-08 -8.2375392D-15 -5.5223593D-20 -5.3686171D-24 -5.5057613D-28  1.1714608D-31
 169    7   -610.1061  0.0088770052 -1.6143214D-08 -8.2406423D-15 -5.5601004D-20 -5.4143823D-24 -5.3903763D-28  1.1832810D-31
 169    8   -609.9641  0.0088764886 -1.6143610D-08 -8.2442146D-15 -5.6036207D-20 -5.4654909D-24 -5.2571070D-28  1.1964851D-31
 169    9   -609.8043  0.0088759074 -1.6144055D-08 -8.2482670D-15 -5.6530632D-20 -5.5214509D-24 -5.1054340D-28  1.2109507D-31
 169   10   -609.6268  0.0088752617 -1.6144550D-08 -8.2528116D-15 -5.7085806D-20 -5.5816940D-24 -4.9348041D-28  1.2265309D-31
 169   11   -609.4315  0.0088745513 -1.6145095D-08 -8.2578623D-15 -5.7703329D-20 -5.6455815D-24 -4.7446372D-28  1.2430655D-31
 169   12   -609.2185  0.0088737763 -1.6145690D-08 -8.2634345D-15 -5.8384838D-20 -5.7123937D-24 -4.5343375D-28  1.2603703D-31
 169   13   -608.9878  0.0088729367 -1.6146335D-08 -8.2695453D-15 -5.9131970D-20 -5.7813312D-24 -4.3033101D-28  1.2782422D-31
 169   14   -608.7394  0.0088720325 -1.6147030D-08 -8.2762136D-15 -5.9946317D-20 -5.8515124D-24 -4.0509725D-28  1.2964580D-31
 169   15   -608.4733  0.0088710637 -1.6147775D-08 -8.2834600D-15 -6.0829390D-20 -5.9219680D-24 -3.7767714D-28  1.3147704D-31
 169   16   -608.1894  0.0088700302 -1.6148570D-08 -8.2913070D-15 -6.1782555D-20 -5.9916415D-24 -3.4802040D-28  1.3329114D-31
 169   17   -607.8878  0.0088689321 -1.6149417D-08 -8.2997790D-15 -6.2806984D-20 -6.0593870D-24 -3.1608348D-28  1.3505896D-31
 169   18   -607.5686  0.0088677693 -1.6150313D-08 -8.3089020D-15 -6.3903620D-20 -6.1240265D-24 -2.8182588D-28  1.3675679D-31
 169   19   -607.2316  0.0088665418 -1.6151261D-08 -8.3187040D-15 -6.5073017D-20 -6.1841254D-24 -2.4523550D-28  1.3833618D-31
 169   20   -606.8770  0.0088652497 -1.6152260D-08 -8.3292150D-15 -6.6315407D-20 -6.2383235D-24 -2.0629724D-28  1.3976828D-31
 170    0   -593.1946  0.0087976311 -1.6289543D-08 -9.1358202D-15 -6.4344539D-20  3.7809559D-24 -5.4510297D-28 -1.0267741D-31
 170    1   -593.1770  0.0087975659 -1.6289598D-08 -9.1363348D-15 -6.4306772D-20  3.7743775D-24 -5.4653616D-28 -1.0249165D-31
 170    2   -593.1418  0.0087974356 -1.6289708D-08 -9.1373631D-15 -6.4231406D-20  3.7612548D-24 -5.4940394D-28 -1.0213062D-31
 170    3   -593.0891  0.0087972401 -1.6289872D-08 -9.1389033D-15 -6.4118866D-20  3.7413994D-24 -5.5368189D-28 -1.0158000D-31
 170    4   -593.0187  0.0087969795 -1.6290092D-08 -9.1409527D-15 -6.3969743D-20  3.7146861D-24 -5.5934968D-28 -1.0083987D-31
 170    5   -592.9307  0.0087966537 -1.6290366D-08 -9.1435078D-15 -6.3784850D-20  3.6809136D-24 -5.6637579D-28 -9.9905377D-32
 170    6   -592.8252  0.0087962627 -1.6290695D-08 -9.1465642D-15 -6.3565225D-20  3.6398340D-24 -5.7472029D-28 -9.8770442D-32
 170    7   -592.7020  0.0087958066 -1.6291079D-08 -9.1501168D-15 -6.3312137D-20  3.5911524D-24 -5.8433414D-28 -9.7427679D-32
 170    8   -592.5613  0.0087952852 -1.6291519D-08 -9.1541596D-15 -6.3027102D-20  3.5345351D-24 -5.9515896D-28 -9.5869103D-32
 170    9   -592.4030  0.0087946987 -1.6292013D-08 -9.1586861D-15 -6.2711906D-20  3.4696090D-24 -6.0712644D-28 -9.4085497D-32
 170   10   -592.2271  0.0087940470 -1.6292563D-08 -9.1636893D-15 -6.2368614D-20  3.3959691D-24 -6.2015762D-28 -9.2067137D-32
 170   11   -592.0336  0.0087933301 -1.6293168D-08 -9.1691615D-15 -6.1999595D-20  3.3131802D-24 -6.3416214D-28 -8.9803403D-32
 170   12   -591.8226  0.0087925481 -1.6293828D-08 -9.1750945D-15 -6.1607535D-20  3.2207845D-24 -6.4903821D-28 -8.7283335D-32
 170   13   -591.5940  0.0087917008 -1.6294544D-08 -9.1814802D-15 -6.1195466D-20  3.1183084D-24 -6.6467105D-28 -8.4495623D-32
 170   14   -591.3478  0.0087907882 -1.6295315D-08 -9.1883099D-15 -6.0766784D-20  3.0052691D-24 -6.8093277D-28 -8.1428817D-32
 170   15   -591.0841  0.0087898105 -1.6296143D-08 -9.1955752D-15 -6.0325262D-20  2.8811834D-24 -6.9768160D-28 -7.8071631D-32
 170   16   -590.8029  0.0087887675 -1.6297026D-08 -9.2032678D-15 -5.9875077D-20  2.7455755D-24 -7.1476142D-28 -7.4413035D-32
 170   17   -590.5041  0.0087876593 -1.6297965D-08 -9.2113797D-15 -5.9420824D-20  2.5979892D-24 -7.3200094D-28 -7.0442648D-32
 170   18   -590.1877  0.0087864858 -1.6298960D-08 -9.2199033D-15 -5.8967529D-20  2.4379989D-24 -7.4921368D-28 -6.6151141D-32
 170   19   -589.8539  0.0087852470 -1.6300012D-08 -9.2288320D-15 -5.8520662D-20  2.2652184D-24 -7.6619730D-28 -6.1530189D-32
 170   20   -589.5025  0.0087839430 -1.6301120D-08 -9.2381600D-15 -5.8086142D-20  2.0793189D-24 -7.8273402D-28 -5.6573245D-32
 171    0   -576.0258  0.0087155940 -1.6442292D-08 -9.8705921D-15 -9.6812342D-20  1.6336425D-24  4.7239370D-28 -7.1256217D-32
 171    1   -576.0084  0.0087155282 -1.6442351D-08 -9.8713665D-15 -9.6795994D-20  1.6392572D-24  4.7140005D-28 -7.1409893D-32
 171    2   -575.9735  0.0087153967 -1.6442470D-08 -9.8729150D-15 -9.6763078D-20  1.6505950D-24  4.6939083D-28 -7.1736287D-32
 171    3   -575.9212  0.0087151994 -1.6442647D-08 -9.8752367D-15 -9.6713307D-20  1.6674378D-24  4.6636793D-28 -7.2213003D-32
 171    4   -575.8515  0.0087149363 -1.6442884D-08 -9.8783305D-15 -9.6646164D-20  1.6897257D-24  4.6230635D-28 -7.2843657D-32
 171    5   -575.7644  0.0087146074 -1.6443181D-08 -9.8821947D-15 -9.6560986D-20  1.7173108D-24  4.5717993D-28 -7.3623893D-32
 171    6   -575.6598  0.0087142128 -1.6443537D-08 -9.8868271D-15 -9.6456965D-20  1.7500039D-24  4.5095664D-28 -7.4548017D-32
 171    7   -575.5378  0.0087137523 -1.6443952D-08 -9.8922252D-15 -9.6333146D-20  1.7875752D-24  4.4359885D-28 -7.5609227D-32
 171    8   -575.3984  0.0087132261 -1.6444427D-08 -9.8983859D-15 -9.6188448D-20  1.8297518D-24  4.3506372D-28 -7.6799562D-32
 171    9   -575.2415  0.0087126341 -1.6444962D-08 -9.9053055D-15 -9.6021671D-20  1.8762116D-24  4.2530419D-28 -7.8109403D-32
 171   10   -575.0673  0.0087119763 -1.6445556D-08 -9.9129797D-15 -9.5831520D-20  1.9265875D-24  4.1426911D-28 -7.9528120D-32
 171   11   -574.8756  0.0087112527 -1.6446211D-08 -9.9214034D-15 -9.5616618D-20  1.9804561D-24  4.0190449D-28 -8.1043153D-32
 171   12   -574.6666  0.0087104633 -1.6446925D-08 -9.9305711D-15 -9.5375529D-20  2.0373442D-24  3.8815407D-28 -8.2640917D-32
 171   13   -574.4401  0.0087096080 -1.6447700D-08 -9.9404763D-15 -9.5106789D-20  2.0967135D-24  3.7296089D-28 -8.4305300D-32
 171   14   -574.1963  0.0087086869 -1.6448536D-08 -9.9511116D-15 -9.4808928D-20  2.1579733D-24  3.5626761D-28 -8.6019394D-32
 171   15   -573.9350  0.0087077000 -1.6449432D-08 -9.9624691D-15 -9.4480504D-20  2.2204632D-24  3.3801861D-28 -8.7763773D-32
 171   16   -573.6564  0.0087066472 -1.6450389D-08 -9.9745396D-15 -9.4120137D-20  2.2834626D-24  3.1816077D-28 -8.9517752D-32
 171   17   -573.3604  0.0087055285 -1.6451407D-08 -9.9873133D-15 -9.3726554D-20  2.3461789D-24  2.9664568D-28 -9.1258179D-32
 171   18   -573.0470  0.0087043440 -1.6452486D-08 -1.0000779D-14 -9.3298624D-20  2.4077544D-24  2.7343085D-28 -9.2960379D-32
 171   19   -572.7163  0.0087030935 -1.6453627D-08 -1.0014926D-14 -9.2835406D-20  2.4672598D-24  2.4848171D-28 -9.4597481D-32
 171   20   -572.3682  0.0087017772 -1.6454830D-08 -1.0029739D-14 -9.2336201D-20  2.5236990D-24  2.2177364D-28 -9.6140942D-32
 172    0   -559.0985  0.0086326811 -1.6601002D-08 -1.0705979D-14 -1.1174750D-19 -2.4032062D-24  6.3112965D-28  5.3460675D-32
 172    1   -559.0812  0.0086326147 -1.6601067D-08 -1.0706873D-14 -1.1177152D-19 -2.3956971D-24  6.3188392D-28  5.3267295D-32
 172    2   -559.0467  0.0086324818 -1.6601195D-08 -1.0708662D-14 -1.1181925D-19 -2.3804464D-24  6.3336222D-28  5.2850612D-32
 172    3   -558.9949  0.0086322826 -1.6601388D-08 -1.0711347D-14 -1.1189032D-19 -2.3576052D-24  6.3556912D-28  5.2238090D-32
 172    4   -558.9258  0.0086320170 -1.6601645D-08 -1.0714929D-14 -1.1198402D-19 -2.3270294D-24  6.3847158D-28  5.1418044D-32
 172    5   -558.8395  0.0086316850 -1.6601966D-08 -1.0719410D-14 -1.1209941D-19 -2.2886141D-24  6.4203489D-28  5.0387219D-32
 172    6   -558.7359  0.0086312865 -1.6602352D-08 -1.0724794D-14 -1.1223534D-19 -2.2422374D-24  6.4621522D-28  4.9142270D-32
 172    7   -558.6151  0.0086308216 -1.6602803D-08 -1.0731084D-14 -1.1239039D-19 -2.1877560D-24  6.5095960D-28  4.7678974D-32
 172    8   -558.4770  0.0086302903 -1.6603318D-08 -1.0738282D-14 -1.1256290D-19 -2.1250119D-24  6.5620541D-28  4.5992775D-32
 172    9   -558.3216  0.0086296926 -1.6603898D-08 -1.0746394D-14 -1.1275096D-19 -2.0538341D-24  6.6188010D-28  4.4078640D-32
 172   10   -558.1491  0.0086290284 -1.6604543D-08 -1.0755422D-14 -1.1295236D-19 -1.9740451D-24  6.6790110D-28  4.1931378D-32
 172   11   -557.9592  0.0086282978 -1.6605254D-08 -1.0765371D-14 -1.1316464D-19 -1.8854660D-24  6.7417510D-28  3.9545801D-32
 172   12   -557.7522  0.0086275008 -1.6606029D-08 -1.0776246D-14 -1.1338505D-19 -1.7879187D-24  6.8059824D-28  3.6916555D-32
 172   13   -557.5279  0.0086266372 -1.6606870D-08 -1.0788050D-14 -1.1361055D-19 -1.6812378D-24  6.8705556D-28  3.4038780D-32
 172   14   -557.2863  0.0086257072 -1.6607777D-08 -1.0800787D-14 -1.1383782D-19 -1.5652701D-24  6.9342053D-28  3.0907464D-32
 172   15   -557.0276  0.0086247107 -1.6608749D-08 -1.0814461D-14 -1.1406322D-19 -1.4398933D-24  6.9955560D-28  2.7519067D-32
 172   16   -556.7516  0.0086236477 -1.6609788D-08 -1.0829075D-14 -1.1428282D-19 -1.3050146D-24  7.0531149D-28  2.3870423D-32
 172   17   -556.4584  0.0086225182 -1.6610894D-08 -1.0844632D-14 -1.1449241D-19 -1.1605856D-24  7.1052752D-28  1.9959676D-32
 172   18   -556.1480  0.0086213222 -1.6612066D-08 -1.0861134D-14 -1.1468747D-19 -1.0066079D-24  7.1503158D-28  1.5786187D-32
 172   19   -555.8204  0.0086200596 -1.6613305D-08 -1.0878580D-14 -1.1486321D-19 -8.4314836D-25  7.1864085D-28  1.1351213D-32
 172   20   -555.4757  0.0086187305 -1.6614612D-08 -1.0896971D-14 -1.1501456D-19 -6.7034800D-25  7.2116188D-28  6.6580406D-33
 173    0   -542.4143  0.0085488646 -1.6766816D-08 -1.1644075D-14 -9.2548063D-20 -4.4949214D-24 -2.9030818D-28  1.1450997D-31
 173    1   -542.3972  0.0085487975 -1.6766885D-08 -1.1644815D-14 -9.2593030D-20 -4.4983956D-24 -2.8870426D-28  1.1461248D-31
 173    2   -542.3630  0.0085486634 -1.6767025D-08 -1.1646297D-14 -9.2683067D-20 -4.5052854D-24 -2.8549227D-28  1.1481584D-31
 173    3   -542.3117  0.0085484622 -1.6767235D-08 -1.1648523D-14 -9.2818379D-20 -4.5154776D-24 -2.8066358D-28  1.1511727D-31
 173    4   -542.2433  0.0085481939 -1.6767514D-08 -1.1651497D-14 -9.2999266D-20 -4.5287960D-24 -2.7420577D-28  1.1551196D-31
 173    5   -542.1578  0.0085478586 -1.6767864D-08 -1.1655221D-14 -9.3226114D-20 -4.5450068D-24 -2.6610290D-28  1.1599356D-31
 173    6   -542.0553  0.0085474561 -1.6768284D-08 -1.1659702D-14 -9.3499382D-20 -4.5638157D-24 -2.5633570D-28  1.1655433D-31
 173    7   -541.9356  0.0085469866 -1.6768774D-08 -1.1664947D-14 -9.3819591D-20 -4.5848700D-24 -2.4488215D-28  1.1718495D-31
 173    8   -541.7989  0.0085464500 -1.6769334D-08 -1.1670964D-14 -9.4187305D-20 -4.6077490D-24 -2.3171844D-28  1.1787404D-31
 173    9   -541.6450  0.0085458463 -1.6769964D-08 -1.1677760D-14 -9.4603104D-20 -4.6319738D-24 -2.1681948D-28  1.1860895D-31
 173   10   -541.4741  0.0085451755 -1.6770665D-08 -1.1685347D-14 -9.5067569D-20 -4.6569962D-24 -2.0015996D-28  1.1937496D-31
 173   11   -541.2861  0.0085444375 -1.6771436D-08 -1.1693735D-14 -9.5581247D-20 -4.6822036D-24 -1.8171537D-28  1.2015569D-31
 173   12   -541.0811  0.0085436325 -1.6772279D-08 -1.1702938D-14 -9.6144622D-20 -4.7069178D-24 -1.6146292D-28  1.2093320D-31
 173   13   -540.8590  0.0085427603 -1.6773192D-08 -1.1712969D-14 -9.6758082D-20 -4.7303879D-24 -1.3938337D-28  1.2168718D-31
 173   14   -540.6198  0.0085418210 -1.6774176D-08 -1.1723843D-14 -9.7421880D-20 -4.7518001D-24 -1.1546178D-28  1.2239610D-31
 173   15   -540.3635  0.0085408145 -1.6775232D-08 -1.1735577D-14 -9.8136090D-20 -4.7702695D-24 -8.9689704D-29  1.2303623D-31
 173   16   -540.0902  0.0085397409 -1.6776359D-08 -1.1748187D-14 -9.8900567D-20 -4.7848433D-24 -6.2066444D-29  1.2358203D-31
 173   17   -539.7999  0.0085386000 -1.6777558D-08 -1.1761693D-14 -9.9714892D-20 -4.7945041D-24 -3.2601146D-29  1.2400624D-31
 173   18   -539.4925  0.0085373920 -1.6778829D-08 -1.1776114D-14 -1.0057833D-19 -4.7981714D-24 -1.3141956D-30  1.2428013D-31
 173   19   -539.1681  0.0085361167 -1.6780173D-08 -1.1791471D-14 -1.0148977D-19 -4.7947047D-24  3.1760088D-29  1.2437309D-31
 173   20   -538.8267  0.0085347743 -1.6781588D-08 -1.1807786D-14 -1.0244766D-19 -4.7829119D-24  6.6572045D-29  1.2425368D-31
 174    0   -525.9751  0.0084641145 -1.6939470D-08 -1.2727550D-14 -7.7985094D-20  2.0513811D-24 -6.7433397D-28 -3.4692760D-32
 174    1   -525.9581  0.0084640468 -1.6939547D-08 -1.2728174D-14 -7.7964620D-20  2.0432859D-24 -6.7481800D-28 -3.4452876D-32
 174    2   -525.9243  0.0084639112 -1.6939700D-08 -1.2729421D-14 -7.7923917D-20  2.0270780D-24 -6.7577586D-28 -3.3972673D-32
 174    3   -525.8735  0.0084637080 -1.6939929D-08 -1.2731291D-14 -7.7863470D-20  2.0027237D-24 -6.7718751D-28 -3.3251306D-32
 174    4   -525.8058  0.0084634369 -1.6940234D-08 -1.2733781D-14 -7.7784013D-20  1.9701731D-24 -6.7902245D-28 -3.2287581D-32
 174    5   -525.7212  0.0084630981 -1.6940616D-08 -1.2736891D-14 -7.7686523D-20  1.9293625D-24 -6.8124020D-28 -3.1079940D-32
 174    6   -525.6196  0.0084626915 -1.6941075D-08 -1.2740617D-14 -7.7572236D-20  1.8802183D-24 -6.8378970D-28 -2.9626706D-32
 174    7   -525.5011  0.0084622172 -1.6941610D-08 -1.2744957D-14 -7.7442634D-20  1.8226577D-24 -6.8660970D-28 -2.7925906D-32
 174    8   -525.3657  0.0084616750 -1.6942222D-08 -1.2749909D-14 -7.7299462D-20  1.7565934D-24 -6.8962812D-28 -2.5975581D-32
 174    9   -525.2134  0.0084610651 -1.6942911D-08 -1.2755469D-14 -7.7144726D-20  1.6819379D-24 -6.9276229D-28 -2.3773745D-32
 174   10   -525.0442  0.0084603874 -1.6943676D-08 -1.2761634D-14 -7.6980695D-20  1.5986094D-24 -6.9591885D-28 -2.1318823D-32
 174   11   -524.8581  0.0084596418 -1.6944519D-08 -1.2768401D-14 -7.6809907D-20  1.5065361D-24 -6.9899349D-28 -1.8609497D-32
 174   12   -524.6551  0.0084588285 -1.6945438D-08 -1.2775766D-14 -7.6635170D-20  1.4056625D-24 -7.0187114D-28 -1.5644940D-32
 174   13   -524.4352  0.0084579473 -1.6946435D-08 -1.2783727D-14 -7.6459558D-20  1.2959602D-24 -7.0442611D-28 -1.2425511D-32
 174   14   -524.1984  0.0084569983 -1.6947509D-08 -1.2792280D-14 -7.6286412D-20  1.1774260D-24 -7.0652176D-28 -8.9517948D-33
 174   15   -523.9447  0.0084559814 -1.6948661D-08 -1.2801424D-14 -7.6119343D-20  1.0500967D-24 -7.0801067D-28 -5.2254759D-33
 174   16   -523.6741  0.0084548966 -1.6949890D-08 -1.2811157D-14 -7.5962201D-20  9.1406826D-25 -7.0873710D-28 -1.2514679D-33
 174   17   -523.3866  0.0084537440 -1.6951198D-08 -1.2821478D-14 -7.5819092D-20  7.6948405D-25 -7.0853437D-28  2.9652276D-33
 174   18   -523.0823  0.0084525234 -1.6952583D-08 -1.2832387D-14 -7.5694345D-20  6.1655550D-25 -7.0722740D-28  7.4174143D-33
 174   19   -522.7612  0.0084512350 -1.6954046D-08 -1.2843884D-14 -7.5592491D-20  4.5557244D-25 -7.0463359D-28  1.2095410D-32
 174   20   -522.4231  0.0084498786 -1.6955588D-08 -1.2855973D-14 -7.5518249D-20  2.8691521D-25 -7.0056342D-28  1.6986652D-32
 175    0   -509.7826  0.0083784023 -1.7117633D-08 -1.3535374D-14 -7.7602417D-20  4.4503596D-24 -1.1134752D-28 -1.2012713D-31
 175    1   -509.7659  0.0083783339 -1.7117715D-08 -1.3535995D-14 -7.7557927D-20  4.4489932D-24 -1.1302701D-28 -1.2011095D-31
 175    2   -509.7324  0.0083781969 -1.7117877D-08 -1.3537235D-14 -7.7468994D-20  4.4461799D-24 -1.1638321D-28 -1.2007385D-31
 175    3   -509.6821  0.0083779915 -1.7118121D-08 -1.3539092D-14 -7.7335644D-20  4.4419800D-24 -1.2143463D-28 -1.2003885D-31
 175    4   -509.6151  0.0083777176 -1.7118446D-08 -1.3541564D-14 -7.7158084D-20  4.4359892D-24 -1.2815485D-28 -1.1996782D-31
 175    5   -509.5313  0.0083773752 -1.7118852D-08 -1.3544646D-14 -7.6936481D-20  4.4280482D-24 -1.3654910D-28 -1.1986558D-31
 175    6   -509.4308  0.0083769644 -1.7119340D-08 -1.3548333D-14 -7.6671100D-20  4.4178538D-24 -1.4661197D-28 -1.1972291D-31
 175    7   -509.3135  0.0083764850 -1.7119909D-08 -1.3552618D-14 -7.6362292D-20  4.4050464D-24 -1.5833559D-28 -1.1952917D-31
 175    8   -509.1795  0.0083759372 -1.7120559D-08 -1.3557494D-14 -7.6010514D-20  4.3892038D-24 -1.7170878D-28 -1.1927151D-31
 175    9   -509.0287  0.0083753208 -1.7121292D-08 -1.3562952D-14 -7.5616344D-20  4.3698489D-24 -1.8671633D-28 -1.1893570D-31
 175   10   -508.8612  0.0083746360 -1.7122106D-08 -1.3568984D-14 -7.5180513D-20  4.3464447D-24 -2.0333795D-28 -1.1850543D-31
 175   11   -508.6770  0.0083738826 -1.7123001D-08 -1.3575579D-14 -7.4703926D-20  4.3184014D-24 -2.2154686D-28 -1.1796294D-31
 175   12   -508.4760  0.0083730606 -1.7123979D-08 -1.3582726D-14 -7.4187687D-20  4.2850740D-24 -2.4130925D-28 -1.1728856D-31
 175   13   -508.2583  0.0083721702 -1.7125039D-08 -1.3590412D-14 -7.3633147D-20  4.2457688D-24 -2.6258201D-28 -1.1646133D-31
 175   14   -508.0239  0.0083712111 -1.7126181D-08 -1.3598626D-14 -7.3041916D-20  4.1997427D-24 -2.8531207D-28 -1.1545838D-31
 175   15   -507.7728  0.0083701835 -1.7127405D-08 -1.3607354D-14 -7.2415915D-20  4.1462119D-24 -3.0943437D-28 -1.1425584D-31
 175   16   -507.5050  0.0083690873 -1.7128712D-08 -1.3616581D-14 -7.1757405D-20  4.0843538D-24 -3.3487059D-28 -1.1282828D-31
 175   17   -507.2204  0.0083679225 -1.7130101D-08 -1.3626293D-14 -7.1069026D-20  4.0133141D-24 -3.6152722D-28 -1.1114923D-31
 175   18   -506.9192  0.0083666891 -1.7131573D-08 -1.3636475D-14 -7.0353838D-20  3.9322169D-24 -3.8929408D-28 -1.0919152D-31
 175   19   -506.6013  0.0083653871 -1.7133129D-08 -1.3647112D-14 -6.9615357D-20  3.8401685D-24 -4.1804231D-28 -1.0692696D-31
 175   20   -506.2667  0.0083640163 -1.7134767D-08 -1.3658190D-14 -6.8857595D-20  3.7362748D-24 -4.4762310D-28 -1.0432751D-31
 176    0   -493.8388  0.0082917166 -1.7299014D-08 -1.4118616D-14 -9.9641474D-20  1.6208857D-24  1.0114774D-27 -2.3759389D-32
 176    1   -493.8222  0.0082916474 -1.7299099D-08 -1.4119413D-14 -9.9625219D-20  1.6329784D-24  1.0111470D-27 -2.4108356D-32
 176    2   -493.7891  0.0082915090 -1.7299269D-08 -1.4121007D-14 -9.9592302D-20  1.6572811D-24  1.0104571D-27 -2.4825539D-32
 176    3   -493.7393  0.0082913015 -1.7299523D-08 -1.4123396D-14 -9.9542037D-20  1.6936387D-24  1.0093921D-27 -2.5891264D-32
 176    4   -493.6730  0.0082910247 -1.7299862D-08 -1.4126581D-14 -9.9473324D-20  1.7420529D-24  1.0079025D-27 -2.7311438D-32
 176    5   -493.5901  0.0082906787 -1.7300286D-08 -1.4130558D-14 -9.9384710D-20  1.8024685D-24  1.0059286D-27 -2.9085524D-32
 176    6   -493.4906  0.0082902634 -1.7300794D-08 -1.4135326D-14 -9.9274391D-20  1.8748055D-24  1.0033961D-27 -3.1212374D-32
 176    7   -493.3745  0.0082897790 -1.7301388D-08 -1.4140881D-14 -9.9140207D-20  1.9589581D-24  1.0002158D-27 -3.3690219D-32
 176    8   -493.2419  0.0082892254 -1.7302067D-08 -1.4147221D-14 -9.8979656D-20  2.0547929D-24  9.9628416D-28 -3.6517044D-32
 176    9   -493.0927  0.0082886025 -1.7302831D-08 -1.4154341D-14 -9.8789890D-20  2.1621354D-24  9.9148309D-28 -3.9689512D-32
 176   10   -492.9269  0.0082879103 -1.7303681D-08 -1.4162235D-14 -9.8567738D-20  2.2807696D-24  9.8568040D-28 -4.3203620D-32
 176   11   -492.7446  0.0082871490 -1.7304616D-08 -1.4170898D-14 -9.8309714D-20  2.4104266D-24  9.7873032D-28 -4.7054002D-32
 176   12   -492.5457  0.0082863183 -1.7305636D-08 -1.4180322D-14 -9.8012030D-20  2.5507771D-24  9.7047383D-28 -5.1233728D-32
 176   13   -492.3303  0.0082854184 -1.7306743D-08 -1.4190497D-14 -9.7670620D-20  2.7014228D-24  9.6073921D-28 -5.5734298D-32
 176   14   -492.0983  0.0082844492 -1.7307935D-08 -1.4201415D-14 -9.7281166D-20  2.8618818D-24  9.4934314D-28 -6.0544685D-32
 176   15   -491.8498  0.0082834107 -1.7309214D-08 -1.4213062D-14 -9.6839126D-20  3.0315869D-24  9.3609149D-28 -6.5652041D-32
 176   16   -491.5847  0.0082823028 -1.7310579D-08 -1.4225426D-14 -9.6339769D-20  3.2098649D-24  9.2078063D-28 -7.1040366D-32
 176   17   -491.3032  0.0082811257 -1.7312031D-08 -1.4238490D-14 -9.5778225D-20  3.3959340D-24  9.0319882D-28 -7.6691063D-32
 176   18   -491.0051  0.0082798791 -1.7313569D-08 -1.4252238D-14 -9.5149525D-20  3.5888837D-24  8.8312819D-28 -8.2581672D-32
 176   19   -490.6904  0.0082785632 -1.7315195D-08 -1.4266647D-14 -9.4448670D-20  3.7876697D-24  8.6034676D-28 -8.8686170D-32
 176   20   -490.3593  0.0082771780 -1.7316908D-08 -1.4281698D-14 -9.3670688D-20  3.9911031D-24  8.3463052D-28 -9.4974870D-32
 177    0   -478.1454  0.0082040583 -1.7482886D-08 -1.4479639D-14 -7.2430394D-20 -7.4121918D-24 -2.1265506D-28  1.7937152D-31
 177    1   -478.1290  0.0082039884 -1.7482973D-08 -1.4480219D-14 -7.2504552D-20 -7.4147912D-24 -2.1013645D-28  1.7944183D-31
 177    2   -478.0962  0.0082038485 -1.7483146D-08 -1.4481380D-14 -7.2652873D-20 -7.4197115D-24 -2.0511770D-28  1.7955132D-31
 177    3   -478.0470  0.0082036387 -1.7483407D-08 -1.4483126D-14 -7.2875574D-20 -7.4269602D-24 -1.9757285D-28  1.7972370D-31
 177    4   -477.9813  0.0082033590 -1.7483755D-08 -1.4485463D-14 -7.3172840D-20 -7.4362023D-24 -1.8750211D-28  1.7994187D-31
 177    5   -477.8993  0.0082030093 -1.7484189D-08 -1.4488397D-14 -7.3544924D-20 -7.4470752D-24 -1.7489713D-28  1.8019581D-31
 177    6   -477.8009  0.0082025897 -1.7484711D-08 -1.4491938D-14 -7.3992117D-20 -7.4591233D-24 -1.5974875D-28  1.8047292D-31
 177    7   -477.6860  0.0082021001 -1.7485320D-08 -1.4496096D-14 -7.4514707D-20 -7.4717992D-24 -1.4204807D-28  1.8075801D-31
 177    8   -477.5548  0.0082015405 -1.7486016D-08 -1.4500884D-14 -7.5112971D-20 -7.4844650D-24 -1.2178717D-28  1.8103354D-31
 177    9   -477.4072  0.0082009110 -1.7486799D-08 -1.4506317D-14 -7.5787127D-20 -7.4963867D-24 -9.8960804D-29  1.8127904D-31
 177   10   -477.2432  0.0082002115 -1.7487669D-08 -1.4512410D-14 -7.6537310D-20 -7.5067391D-24 -7.3567231D-29  1.8147167D-31
 177   11   -477.0628  0.0081994421 -1.7488627D-08 -1.4519181D-14 -7.7363516D-20 -7.5146059D-24 -4.5610580D-29  1.8158604D-31
 177   12   -476.8660  0.0081986026 -1.7489673D-08 -1.4526652D-14 -7.8265575D-20 -7.5189794D-24 -1.5101748D-29  1.8159432D-31
 177   13   -476.6528  0.0081976931 -1.7490806D-08 -1.4534842D-14 -7.9243083D-20 -7.5187582D-24  1.7938767D-29  1.8146560D-31
 177   14   -476.4233  0.0081967136 -1.7492028D-08 -1.4543776D-14 -8.0295358D-20 -7.5127602D-24  5.3479335D-29  1.8116735D-31
 177   15   -476.1774  0.0081956640 -1.7493337D-08 -1.4553479D-14 -8.1421379D-20 -7.4997138D-24  9.1474731D-29  1.8066394D-31
 177   16   -475.9152  0.0081945444 -1.7494735D-08 -1.4563978D-14 -8.2619718D-20 -7.4782721D-24  1.3186360D-28  1.7991797D-31
 177   17   -475.6366  0.0081933547 -1.7496221D-08 -1.4575301D-14 -8.3888489D-20 -7.4470128D-24  1.7456613D-28  1.7888973D-31
 177   18   -475.3417  0.0081920949 -1.7497796D-08 -1.4587477D-14 -8.5225264D-20 -7.4044511D-24  2.1948125D-28  1.7753785D-31
 177   19   -475.0304  0.0081907650 -1.7499459D-08 -1.4600538D-14 -8.6627013D-20 -7.3490429D-24  2.6648382D-28  1.7581912D-31
 177   20   -474.7028  0.0081893650 -1.7501212D-08 -1.4614515D-14 -8.8090031D-20 -7.2792036D-24  3.1542208D-28  1.7368933D-31
 178    0   -462.7042  0.0081154393 -1.7668400D-08 -1.5298184D-14 -7.6615530D-20  1.2133072D-24 -8.1727024D-28 -6.4326255D-32
 178    1   -462.6879  0.0081153686 -1.7668492D-08 -1.5298797D-14 -7.6603480D-20  1.2034067D-24 -8.1815884D-28 -6.4019429D-32
 178    2   -462.6555  0.0081152273 -1.7668675D-08 -1.5300023D-14 -7.6579573D-20  1.1838370D-24 -8.1995344D-28 -6.3445852D-32
 178    3   -462.6068  0.0081150152 -1.7668951D-08 -1.5301860D-14 -7.6544501D-20  1.1542707D-24 -8.2259962D-28 -6.2562899D-32
 178    4   -462.5419  0.0081147325 -1.7669318D-08 -1.5304309D-14 -7.6499122D-20  1.1147013D-24 -8.2606993D-28 -6.1381625D-32
 178    5   -462.4607  0.0081143791 -1.7669777D-08 -1.5307368D-14 -7.6444628D-20  1.0650080D-24 -8.3031473D-28 -5.9899092D-32
 178    6   -462.3633  0.0081139551 -1.7670328D-08 -1.5311036D-14 -7.6382525D-20  1.0050461D-24 -8.3527121D-28 -5.8111511D-32
 178    7   -462.2497  0.0081134603 -1.7670971D-08 -1.5315311D-14 -7.6314633D-20  9.3464463D-25 -8.4086334D-28 -5.6014244D-32
 178    8   -462.1199  0.0081128948 -1.7671707D-08 -1.5320193D-14 -7.6243099D-20  8.5362265D-25 -8.4700194D-28 -5.3602903D-32
 178    9   -461.9739  0.0081122586 -1.7672534D-08 -1.5325680D-14 -7.6170400D-20  7.6178659D-25 -8.5358408D-28 -5.0872687D-32
 178   10   -461.8117  0.0081115517 -1.7673454D-08 -1.5331771D-14 -7.6099357D-20  6.5893628D-25 -8.6049274D-28 -4.7818686D-32
 178   11   -461.6332  0.0081107740 -1.7674466D-08 -1.5338464D-14 -7.6033138D-20  5.4487411D-25 -8.6759666D-28 -4.4436040D-32
 178   12   -461.4386  0.0081099256 -1.7675571D-08 -1.5345761D-14 -7.5975269D-20  4.1941598D-25 -8.7475038D-28 -4.0720826D-32
 178   13   -461.2277  0.0081090065 -1.7676768D-08 -1.5353659D-14 -7.5929639D-20  2.8239282D-25 -8.8179346D-28 -3.6669276D-32
 178   14   -461.0007  0.0081080165 -1.7678058D-08 -1.5362162D-14 -7.5900499D-20  1.3366972D-25 -8.8855118D-28 -3.2279174D-32
 178   15   -460.7575  0.0081069558 -1.7679441D-08 -1.5371269D-14 -7.5892472D-20 -2.6854042D-26 -8.9483375D-28 -2.7548849D-32
 178   16   -460.4981  0.0081058243 -1.7680917D-08 -1.5380984D-14 -7.5910541D-20 -1.9922054D-25 -9.0043794D-28 -2.2479644D-32
 178   17   -460.2225  0.0081046219 -1.7682486D-08 -1.5391311D-14 -7.5960048D-20 -3.8341464D-25 -9.0514584D-28 -1.7073636D-32
 178   18   -459.9307  0.0081033487 -1.7684149D-08 -1.5402255D-14 -7.6046679D-20 -5.7934164D-25 -9.0872653D-28 -1.1335986D-32
 178   19   -459.6228  0.0081020046 -1.7685906D-08 -1.5413824D-14 -7.6176452D-20 -7.8681676D-25 -9.1093671D-28 -5.2745200D-33
 178   20   -459.2988  0.0081005897 -1.7687756D-08 -1.5426025D-14 -7.6355681D-20 -1.0055504D-24 -9.1152207D-28  1.0996307D-33
 179    0   -447.5167  0.0080258592 -1.7857210D-08 -1.6159164D-14 -1.2553078D-19  4.9856079D-25  2.6703318D-28 -8.4681472D-32
 179    1   -447.5007  0.0080257877 -1.7857307D-08 -1.6160169D-14 -1.2552578D-19  5.0175773D-25  2.6584699D-28 -8.4777095D-32
 179    2   -447.4686  0.0080256449 -1.7857501D-08 -1.6162177D-14 -1.2551568D-19  5.0810961D-25  2.6347058D-28 -8.4966836D-32
 179    3   -447.4204  0.0080254306 -1.7857792D-08 -1.6165189D-14 -1.2550030D-19  5.1752849D-25  2.5989614D-28 -8.5247346D-32
 179    4   -447.3562  0.0080251448 -1.7858180D-08 -1.6169205D-14 -1.2547935D-19  5.2988749D-25  2.5511217D-28 -8.5614098D-32
 179    5   -447.2760  0.0080247877 -1.7858665D-08 -1.6174224D-14 -1.2545247D-19  5.4501235D-25  2.4910366D-28 -8.6060780D-32
 179    6   -447.1797  0.0080243591 -1.7859248D-08 -1.6180244D-14 -1.2541924D-19  5.6268497D-25  2.4185274D-28 -8.6579469D-32
 179    7   -447.0673  0.0080238590 -1.7859927D-08 -1.6187267D-14 -1.2537915D-19  5.8264059D-25  2.3333949D-28 -8.7160489D-32
 179    8   -446.9390  0.0080232875 -1.7860705D-08 -1.6195290D-14 -1.2533166D-19  6.0456952D-25  2.2354183D-28 -8.7792810D-32
 179    9   -446.7946  0.0080226445 -1.7861579D-08 -1.6204311D-14 -1.2527618D-19  6.2810954D-25  2.1243732D-28 -8.8463108D-32
 179   10   -446.6341  0.0080219300 -1.7862552D-08 -1.6214331D-14 -1.2521212D-19  6.5285529D-25  2.0000324D-28 -8.9157061D-32
 179   11   -446.4576  0.0080211440 -1.7863622D-08 -1.6225346D-14 -1.2513888D-19  6.7834176D-25  1.8621822D-28 -8.9857485D-32
 179   12   -446.2651  0.0080202865 -1.7864791D-08 -1.6237356D-14 -1.2505591D-19  7.0406398D-25  1.7106295D-28 -9.0546681D-32
 179   13   -446.0566  0.0080193575 -1.7866058D-08 -1.6250357D-14 -1.2496271D-19  7.2945735D-25  1.5452183D-28 -9.1204278D-32
 179   14   -445.8321  0.0080183570 -1.7867424D-08 -1.6264347D-14 -1.2485883D-19  7.5390759D-25  1.3658441D-28 -9.1808246D-32
 179   15   -445.5916  0.0080172849 -1.7868888D-08 -1.6279323D-14 -1.2474399D-19  7.7674884D-25  1.1724645D-28 -9.2334899D-32
 179   16   -445.3350  0.0080161412 -1.7870452D-08 -1.6295282D-14 -1.2461801D-19  7.9726744D-25  9.6512372D-29 -9.2758941D-32
 179   17   -445.0625  0.0080149260 -1.7872115D-08 -1.6312221D-14 -1.2448092D-19  8.1469667D-25  7.4396459D-29 -9.3053013D-32
 179   18   -444.7740  0.0080136391 -1.7873877D-08 -1.6330136D-14 -1.2433297D-19  8.2822728D-25  5.0924833D-29 -9.3188523D-32
 179   19   -444.4695  0.0080122806 -1.7875740D-08 -1.6349022D-14 -1.2417468D-19  8.3700355D-25  2.6138202D-29 -9.3134624D-32
 179   20   -444.1490  0.0080108505 -1.7877703D-08 -1.6368877D-14 -1.2400685D-19  8.4014485D-25  9.1464115D-32  0.0000000D+00
 180    0   -432.5848  0.0079353092 -1.8052287D-08 -1.7326671D-14 -1.5453301D-19 -1.0614937D-24  6.7097095D-28  9.6921006D-33
 180    1   -432.5689  0.0079352370 -1.8052391D-08 -1.7327908D-14 -1.5454359D-19 -1.0534426D-24  6.7110498D-28  9.4304718D-33
 180    2   -432.5372  0.0079350926 -1.8052599D-08 -1.7330380D-14 -1.5456450D-19 -1.0373334D-24  6.7136174D-28  8.9065197D-33
 180    3   -432.4895  0.0079348759 -1.8052910D-08 -1.7334090D-14 -1.5459526D-19 -1.0131585D-24  6.7171938D-28  8.1198084D-33
 180    4   -432.4261  0.0079345871 -1.8053327D-08 -1.7339038D-14 -1.5463514D-19 -9.8090879D-25  6.7214496D-28  7.0698412D-33
 180    5   -432.3467  0.0079342260 -1.8053847D-08 -1.7345224D-14 -1.5468318D-19 -9.4056791D-25  6.7259400D-28  5.7550073D-33
 180    6   -432.2515  0.0079337927 -1.8054471D-08 -1.7352650D-14 -1.5473816D-19 -8.9212853D-25  6.7301136D-28  4.1745842D-33
 180    7   -432.1404  0.0079332872 -1.8055200D-08 -1.7361318D-14 -1.5479863D-19 -8.3558492D-25  6.7333024D-28  2.3273378D-33
 180    8   -432.0135  0.0079327094 -1.8056034D-08 -1.7371227D-14 -1.5486289D-19 -7.7093993D-25  6.7347255D-28  2.1208779D-34
 180    9   -431.8707  0.0079320593 -1.8056972D-08 -1.7382379D-14 -1.5492900D-19 -6.9821424D-25  6.7334928D-28 -2.1714701D-33
 180   10   -431.7121  0.0079313370 -1.8058016D-08 -1.7394776D-14 -1.5499478D-19 -6.1744236D-25  6.7285962D-28 -4.8239532D-33
 180   11   -431.5376  0.0079305425 -1.8059164D-08 -1.7408419D-14 -1.5505782D-19 -5.2868850D-25  6.7189155D-28 -7.7448230D-33
 180   12   -431.3473  0.0079296756 -1.8060418D-08 -1.7423307D-14 -1.5511546D-19 -4.3204928D-25  6.7032246D-28 -1.0932351D-32
 180   13   -431.1411  0.0079287364 -1.8061778D-08 -1.7439442D-14 -1.5516483D-19 -3.2765618D-25  6.6801794D-28 -1.4384557D-32
 180   14   -430.9191  0.0079277249 -1.8063243D-08 -1.7456822D-14 -1.5520286D-19 -2.1569231D-25  6.6483385D-28 -1.8097315D-32
 180   15   -430.6813  0.0079266411 -1.8064815D-08 -1.7475448D-14 -1.5522625D-19 -9.6397083D-26  6.6061558D-28 -2.2064862D-32
 180   16   -430.4277  0.0079254849 -1.8066494D-08 -1.7495318D-14 -1.5523154D-19  2.9930083D-26  6.5519916D-28 -2.6280058D-32
 180   17   -430.1583  0.0079242563 -1.8068280D-08 -1.7516429D-14 -1.5521513D-19  1.6290828D-25  6.4841242D-28 -3.0732590D-32
 180   18   -429.8730  0.0079229553 -1.8070172D-08 -1.7538777D-14 -1.5517324D-19  3.0207883D-25  6.4007545D-28 -3.5410224D-32
 180   19   -429.5720  0.0079215819 -1.8072173D-08 -1.7562358D-14 -1.5510204D-19  4.4688548D-25  6.3000259D-28 -4.0297494D-32
 180   20   -429.2551  0.0079201360 -1.8074282D-08 -1.7587166D-14 -1.5499762D-19  5.9665928D-25  6.1800460D-28 -4.5374064D-32
 181    0   -417.9099  0.0078437633 -1.8255637D-08 -1.8580420D-14 -1.5270432D-19 -6.2838942D-24 -1.4459494D-28  1.5724455D-31
 181    1   -417.8942  0.0078436903 -1.8255748D-08 -1.8581642D-14 -1.5276717D-19 -6.2856388D-24 -1.4239036D-28  1.5731978D-31
 181    2   -417.8628  0.0078435443 -1.8255971D-08 -1.8584087D-14 -1.5289294D-19 -6.2890711D-24 -1.3797559D-28  1.5747172D-31
 181    3   -417.8157  0.0078433252 -1.8256306D-08 -1.8587759D-14 -1.5308165D-19 -6.2938294D-24 -1.3136868D-28  1.5766254D-31
 181    4   -417.7530  0.0078430331 -1.8256752D-08 -1.8592661D-14 -1.5333353D-19 -6.2999230D-24 -1.2253211D-28  1.5792581D-31
 181    5   -417.6746  0.0078426680 -1.8257310D-08 -1.8598801D-14 -1.5364871D-19 -6.3069424D-24 -1.1146628D-28  1.5823750D-31
 181    6   -417.5805  0.0078422298 -1.8257980D-08 -1.8606185D-14 -1.5402735D-19 -6.3144889D-24 -9.8159486D-29  1.5858609D-31
 181    7   -417.4707  0.0078417185 -1.8258761D-08 -1.8614823D-14 -1.5446964D-19 -6.3220826D-24 -8.2599486D-29  1.5895788D-31
 181    8   -417.3452  0.0078411342 -1.8259655D-08 -1.8624725D-14 -1.5497570D-19 -6.3291572D-24 -6.4774613D-29  1.5933600D-31
 181    9   -417.2041  0.0078404769 -1.8260661D-08 -1.8635904D-14 -1.5554561D-19 -6.3350670D-24 -4.4674604D-29  1.5970184D-31
 181   10   -417.0473  0.0078397464 -1.8261780D-08 -1.8648373D-14 -1.5617934D-19 -6.3390858D-24 -2.2292090D-29  1.6003444D-31
 181   11   -416.8748  0.0078389429 -1.8263011D-08 -1.8662148D-14 -1.5687674D-19 -6.3404004D-24  2.3755741D-30  1.6030991D-31
 181   12   -416.6867  0.0078380662 -1.8264355D-08 -1.8677244D-14 -1.5763749D-19 -6.3381192D-24  2.9325420D-29  1.6050263D-31
 181   13   -416.4829  0.0078371164 -1.8265812D-08 -1.8693681D-14 -1.5846105D-19 -6.3312644D-24  5.8546254D-29  1.6058377D-31
 181   14   -416.2635  0.0078360935 -1.8267383D-08 -1.8711479D-14 -1.5934661D-19 -6.3187853D-24  9.0017218D-29  1.6052309D-31
 181   15   -416.0284  0.0078349974 -1.8269068D-08 -1.8730657D-14 -1.6029306D-19 -6.2995483D-24  1.2370529D-28  1.6028728D-31
 181   16   -415.7777  0.0078338281 -1.8270867D-08 -1.8751239D-14 -1.6129891D-19 -6.2723527D-24  1.5956346D-28  1.5984155D-31
 181   17   -415.5114  0.0078325857 -1.8272781D-08 -1.8773248D-14 -1.6236222D-19 -6.2359277D-24  1.9752786D-28  1.5914902D-31
 181   18   -415.2294  0.0078312699 -1.8274810D-08 -1.8796709D-14 -1.6348059D-19 -6.1889381D-24  2.3751533D-28  1.5817042D-31
 181   19   -414.9319  0.0078298810 -1.8276954D-08 -1.8821647D-14 -1.6465104D-19 -6.1300009D-24  2.7942131D-28  1.5686567D-31
 181   20   -414.6187  0.0078284187 -1.8279214D-08 -1.8848089D-14 -1.6586998D-19 -6.0576877D-24  3.2311677D-28  1.5519312D-31
 182    0   -403.4937  0.0077511908 -1.8468186D-08 -2.0169357D-14 -1.3806906D-19  2.9428115D-24 -7.5270161D-28 -5.7825542D-32
 182    1   -403.4782  0.0077511169 -1.8468307D-08 -2.0170462D-14 -1.3803969D-19  2.9337256D-24 -7.5350356D-28 -5.7531575D-32
 182    2   -403.4472  0.0077509692 -1.8468549D-08 -2.0172670D-14 -1.3798118D-19  2.9156712D-24 -7.5511230D-28 -5.6967099D-32
 182    3   -403.4007  0.0077507476 -1.8468913D-08 -2.0175980D-14 -1.3789412D-19  2.8884443D-24 -7.5748686D-28 -5.6106858D-32
 182    4   -403.3387  0.0077504520 -1.8469397D-08 -2.0180391D-14 -1.3777930D-19  2.8520085D-24 -7.6059665D-28 -5.4957092D-32
 182    5   -403.2612  0.0077500827 -1.8470002D-08 -2.0185899D-14 -1.3763785D-19  2.8062589D-24 -7.6439317D-28 -5.3516250D-32
 182    6   -403.1682  0.0077496394 -1.8470729D-08 -2.0192502D-14 -1.3747113D-19  2.7510621D-24 -7.6881574D-28 -5.1781476D-32
 182    7   -403.0597  0.0077491222 -1.8471577D-08 -2.0200195D-14 -1.3728082D-19  2.6862707D-24 -7.7379087D-28 -4.9750242D-32
 182    8   -402.9357  0.0077485311 -1.8472547D-08 -2.0208974D-14 -1.3706889D-19  2.6117238D-24 -7.7923249D-28 -4.7419962D-32
 182    9   -402.7963  0.0077478660 -1.8473639D-08 -2.0218835D-14 -1.3683764D-19  2.5272484D-24 -7.8504161D-28 -4.4787529D-32
 182   10   -402.6413  0.0077471271 -1.8474852D-08 -2.0229772D-14 -1.3658963D-19  2.4326756D-24 -7.9110644D-28 -4.1851028D-32
 182   11   -402.4709  0.0077463141 -1.8476188D-08 -2.0241780D-14 -1.3632780D-19  2.3278349D-24 -7.9730197D-28 -3.8608136D-32
 182   12   -402.2850  0.0077454273 -1.8477646D-08 -2.0254854D-14 -1.3605536D-19  2.2125700D-24 -8.0349015D-28 -3.5057566D-32
 182   13   -402.0836  0.0077444664 -1.8479226D-08 -2.0268989D-14 -1.3577590D-19  2.0867458D-24 -8.0951972D-28 -3.1198928D-32
 182   14   -401.8668  0.0077434315 -1.8480929D-08 -2.0284180D-14 -1.3549330D-19  1.9502562D-24 -8.1522675D-28 -2.7033105D-32
 182   15   -401.6345  0.0077423226 -1.8482756D-08 -2.0300422D-14 -1.3521179D-19  1.8030323D-24 -8.2043445D-28 -2.2562103D-32
 182   16   -401.3868  0.0077411396 -1.8484705D-08 -2.0317712D-14 -1.3493593D-19  1.6450586D-24 -8.2495400D-28 -1.7790202D-32
 182   17   -401.1236  0.0077398826 -1.8486779D-08 -2.0336044D-14 -1.3467060D-19  1.4763753D-24 -8.2858500D-28 -1.2723031D-32
 182   18   -400.8450  0.0077385515 -1.8488976D-08 -2.0355419D-14 -1.3442097D-19  1.2971031D-24 -8.3111665D-28 -7.3698132D-33
 182   19   -400.5509  0.0077371462 -1.8491298D-08 -2.0375833D-14 -1.3419254D-19  1.1074426D-24 -8.3232795D-28 -1.7416709D-33
 182   20   -400.2415  0.0077356668 -1.8493744D-08 -2.0397287D-14 -1.3399102D-19  9.0769158D-25 -8.3199036D-28  4.1470083D-33
 183    0   -389.3380  0.0076575556 -1.8688679D-08 -2.1402917D-14 -1.4735314D-19  1.8916017D-24 -4.0077874D-29 -6.0356552D-32
 183    1   -389.3227  0.0076574809 -1.8688807D-08 -2.1404096D-14 -1.4733425D-19  1.8910420D-24 -4.0913848D-29 -6.0292616D-32
 183    2   -389.2921  0.0076573314 -1.8689064D-08 -2.1406453D-14 -1.4729641D-19  1.8901135D-24 -4.2609618D-29 -6.0200817D-32
 183    3   -389.2462  0.0076571071 -1.8689449D-08 -2.1409987D-14 -1.4723974D-19  1.8885341D-24 -4.5134640D-29 -6.0041711D-32
 183    4   -389.1849  0.0076568081 -1.8689963D-08 -2.1414698D-14 -1.4716424D-19  1.8862872D-24 -4.8490901D-29 -5.9824332D-32
 183    5   -389.1083  0.0076564343 -1.8690606D-08 -2.1420582D-14 -1.4707000D-19  1.8832501D-24 -5.2668760D-29 -5.9543994D-32
 183    6   -389.0165  0.0076559857 -1.8691377D-08 -2.1427639D-14 -1.4695712D-19  1.8792778D-24 -5.7655899D-29 -5.9195678D-32
 183    7   -388.9093  0.0076554623 -1.8692277D-08 -2.1435865D-14 -1.4682575D-19  1.8741912D-24 -6.3436428D-29 -5.8772598D-32
 183    8   -388.7868  0.0076548641 -1.8693306D-08 -2.1445257D-14 -1.4667606D-19  1.8677858D-24 -6.9990855D-29 -5.8267336D-32
 183    9   -388.6490  0.0076541911 -1.8694464D-08 -2.1455811D-14 -1.4650831D-19  1.8598303D-24 -7.7295307D-29 -5.7671380D-32
 183   10   -388.4959  0.0076534433 -1.8695752D-08 -2.1467525D-14 -1.4632281D-19  1.8500715D-24 -8.5321104D-29 -5.6975734D-32
 183   11   -388.3276  0.0076526207 -1.8697169D-08 -2.1480392D-14 -1.4611994D-19  1.8382308D-24 -9.4033785D-29 -5.6170110D-32
 183   12   -388.1439  0.0076517232 -1.8698717D-08 -2.1494409D-14 -1.4590019D-19  1.8240140D-24 -1.0339346D-28 -5.5244392D-32
 183   13   -387.9450  0.0076507508 -1.8700394D-08 -2.1509570D-14 -1.4566415D-19  1.8071025D-24 -1.1335250D-28 -5.4186741D-32
 183   14   -387.7308  0.0076497036 -1.8702201D-08 -2.1525871D-14 -1.4541253D-19  1.7871736D-24 -1.2385689D-28 -5.2986555D-32
 183   15   -387.5013  0.0076485814 -1.8704139D-08 -2.1543304D-14 -1.4514618D-19  1.7638856D-24 -1.3484318D-28 -5.1631498D-32
 183   16   -387.2566  0.0076473842 -1.8706208D-08 -2.1561865D-14 -1.4486609D-19  1.7368941D-24 -1.4623997D-28 -5.0109933D-32
 183   17   -386.9966  0.0076461121 -1.8708409D-08 -2.1581547D-14 -1.4457342D-19  1.7058572D-24 -1.5796593D-28 -4.8410481D-32
 183   18   -386.7213  0.0076447650 -1.8710741D-08 -2.1602343D-14 -1.4426951D-19  1.6704361D-24 -1.6992989D-28 -4.6522129D-32
 183   19   -386.4309  0.0076433429 -1.8713204D-08 -2.1624248D-14 -1.4395589D-19  1.6303006D-24 -1.8202957D-28 -4.4434084D-32
 183   20   -386.1252  0.0076418458 -1.8715801D-08 -2.1647256D-14 -1.4363430D-19  1.5851460D-24 -1.9415254D-28 -4.2137349D-32
 184    0   -375.4446  0.0075628400 -1.8915507D-08 -2.2543843D-14 -1.3761655D-19  4.6291195D-24  1.1394141D-28 -1.4401709D-31
 184    1   -375.4295  0.0075627644 -1.8915642D-08 -2.2544943D-14 -1.3757029D-19  4.6303671D-24  1.1193728D-28 -1.4408475D-31
 184    2   -375.3992  0.0075626130 -1.8915913D-08 -2.2547144D-14 -1.3747762D-19  4.6331127D-24  1.0788730D-28 -1.4427304D-31
 184    3   -375.3538  0.0075623861 -1.8916319D-08 -2.2550442D-14 -1.3733857D-19  4.6368864D-24  1.0182262D-28 -1.4452186D-31
 184    4   -375.2933  0.0075620834 -1.8916860D-08 -2.2554833D-14 -1.3715300D-19  4.6415781D-24  9.3720517D-29 -1.4484267D-31
 184    5   -375.2177  0.0075617050 -1.8917537D-08 -2.2560315D-14 -1.3692078D-19  4.6468967D-24  8.3568027D-29 -1.4522624D-31
 184    6   -375.1270  0.0075612510 -1.8918349D-08 -2.2566880D-14 -1.3664180D-19  4.6524722D-24  7.1350727D-29 -1.4566050D-31
 184    7   -375.0211  0.0075607213 -1.8919297D-08 -2.2574523D-14 -1.3631593D-19  4.6578642D-24  5.7052641D-29 -1.4613138D-31
 184    8   -374.9002  0.0075601159 -1.8920381D-08 -2.2583235D-14 -1.3594310D-19  4.6625520D-24  4.0658156D-29 -1.4662183D-31
 184    9   -374.7641  0.0075594347 -1.8921600D-08 -2.2593008D-14 -1.3552331D-19  4.6659431D-24  2.2152180D-29 -1.4711292D-31
 184   10   -374.6129  0.0075586778 -1.8922956D-08 -2.2603831D-14 -1.3505662D-19  4.6673618D-24  1.5225514D-30 -1.4758251D-31
 184   11   -374.4466  0.0075578452 -1.8924449D-08 -2.2615694D-14 -1.3454325D-19  4.6660587D-24 -2.1239119D-29 -1.4800617D-31
 184   12   -374.2652  0.0075569367 -1.8926077D-08 -2.2628583D-14 -1.3398358D-19  4.6612072D-24 -4.6135509D-29 -1.4835708D-31
 184   13   -374.0688  0.0075559525 -1.8927843D-08 -2.2642486D-14 -1.3337818D-19  4.6518997D-24 -7.3161431D-29 -1.4860515D-31
 184   14   -373.8572  0.0075548925 -1.8929746D-08 -2.2657388D-14 -1.3272789D-19  4.6371583D-24 -1.0230206D-28 -1.4871821D-31
 184   15   -373.6306  0.0075537567 -1.8931785D-08 -2.2673274D-14 -1.3203383D-19  4.6159315D-24 -1.3353081D-28 -1.4866172D-31
 184   16   -373.3889  0.0075525450 -1.8933963D-08 -2.2690127D-14 -1.3129750D-19  4.5870956D-24 -1.6680588D-28 -1.4839791D-31
 184   17   -373.1321  0.0075512574 -1.8936278D-08 -2.2707930D-14 -1.3052079D-19  4.5494657D-24 -2.0206935D-28 -1.4788743D-31
 184   18   -372.8603  0.0075498939 -1.8938732D-08 -2.2726666D-14 -1.2970605D-19  4.5017989D-24 -2.3924286D-28 -1.4708856D-31
 184   19   -372.5734  0.0075484545 -1.8941324D-08 -2.2746317D-14 -1.2885617D-19  4.4427994D-24 -2.7822546D-28 -1.4595724D-31
 184   20   -372.2715  0.0075469390 -1.8944054D-08 -2.2766863D-14 -1.2797461D-19  4.3711343D-24 -3.1889106D-28 -1.4444832D-31
 185    0   -361.8151  0.0074670383 -1.9146055D-08 -2.3413979D-14 -1.6985646D-19 -1.6995862D-24  1.4794127D-27  4.7403770D-32
 185    1   -361.8001  0.0074669617 -1.9146196D-08 -2.3415338D-14 -1.6987336D-19 -1.6818291D-24  1.4800725D-27  4.6848664D-32
 185    2   -361.7703  0.0074668086 -1.9146477D-08 -2.3418056D-14 -1.6990664D-19 -1.6462934D-24  1.4813688D-27  4.5737921D-32
 185    3   -361.7255  0.0074665788 -1.9146898D-08 -2.3422135D-14 -1.6995523D-19 -1.5929302D-24  1.4832548D-27  4.4069530D-32
 185    4   -361.6657  0.0074662725 -1.9147460D-08 -2.3427574D-14 -1.7001752D-19 -1.5216761D-24  1.4856603D-27  4.1841241D-32
 185    5   -361.5911  0.0074658895 -1.9148163D-08 -2.3434376D-14 -1.7009138D-19 -1.4324534D-24  1.4884918D-27  3.9050579D-32
 185    6   -361.5015  0.0074654299 -1.9149007D-08 -2.3442543D-14 -1.7017411D-19 -1.3251688D-24  1.4916313D-27  3.5693673D-32
 185    7   -361.3970  0.0074648938 -1.9149992D-08 -2.3452075D-14 -1.7026248D-19 -1.1997331D-24  1.4949372D-27  3.1767391D-32
 185    8   -361.2775  0.0074642809 -1.9151118D-08 -2.3462975D-14 -1.7035272D-19 -1.0560589D-24  1.4982434D-27  2.7268048D-32
 185    9   -361.1432  0.0074635915 -1.9152385D-08 -2.3475244D-14 -1.7044048D-19 -8.9407787D-25  1.5013595D-27  2.2192806D-32
 185   10   -360.9939  0.0074628253 -1.9153794D-08 -2.3488882D-14 -1.7052087D-19 -7.1374703D-25  1.5040709D-27  1.6539241D-32
 185   11   -360.8297  0.0074619825 -1.9155345D-08 -2.3503891D-14 -1.7058846D-19 -5.1506639D-25  1.5061380D-27  1.0306340D-32
 185   12   -360.6507  0.0074610631 -1.9157038D-08 -2.3520270D-14 -1.7063725D-19 -2.9808901D-25  1.5072972D-27  3.4945458D-33
 185   13   -360.4567  0.0074600668 -1.9158873D-08 -2.3538018D-14 -1.7066071D-19 -6.2939663D-26  1.5072606D-27 -3.8937280D-33
 185   14   -360.2478  0.0074589939 -1.9160851D-08 -2.3557132D-14 -1.7065180D-19  1.9016551D-25  1.5057171D-27 -1.1852635D-32
 185   15   -360.0241  0.0074578442 -1.9162972D-08 -2.3577607D-14 -1.7060296D-19  4.6091216D-25  1.5023321D-27 -2.0374798D-32
 185   16   -359.7854  0.0074566177 -1.9165236D-08 -2.3599439D-14 -1.7050616D-19  7.4885206D-25  1.4967506D-27 -2.9447622D-32
 185   17   -359.5319  0.0074553143 -1.9167645D-08 -2.3622618D-14 -1.7035294D-19  1.0533922D-24  1.4885966D-27 -3.9054567D-32
 185   18   -359.2636  0.0074539342 -1.9170197D-08 -2.3647134D-14 -1.7013445D-19  1.3737690D-24  1.4774769D-27 -4.9173572D-32
 185   19   -358.9804  0.0074524771 -1.9172895D-08 -2.3672973D-14 -1.6984152D-19  1.7090302D-24  1.4629826D-27 -5.9777229D-32
 185   20   -358.6823  0.0074509432 -1.9175737D-08 -2.3700118D-14 -1.6946474D-19  2.0580089D-24  1.4446924D-27 -7.0831384D-32
 186    0   -348.4511  0.0073701582 -1.9380349D-08 -2.4225546D-14 -1.2920311D-19 -8.9951393D-24 -5.1713660D-28  2.2937743D-31
 186    1   -348.4364  0.0073700807 -1.9380494D-08 -2.4226580D-14 -1.2929309D-19 -9.0013257D-24 -5.1392455D-28  2.2949023D-31
 186    2   -348.4069  0.0073699257 -1.9380785D-08 -2.4228650D-14 -1.2947324D-19 -9.0135838D-24 -5.0749556D-28  2.2971223D-31
 186    3   -348.3627  0.0073696931 -1.9381221D-08 -2.4231761D-14 -1.2974392D-19 -9.0316816D-24 -4.9784065D-28  2.3003577D-31
 186    4   -348.3037  0.0073693830 -1.9381803D-08 -2.4235918D-14 -1.3010566D-19 -9.0552711D-24 -4.8494670D-28  2.3044954D-31
 186    5   -348.2300  0.0073689953 -1.9382530D-08 -2.4241131D-14 -1.3055915D-19 -9.0838858D-24 -4.6879774D-28  2.3093822D-31
 186    6   -348.1416  0.0073685301 -1.9383403D-08 -2.4247411D-14 -1.3110518D-19 -9.1169443D-24 -4.4937543D-28  2.3148302D-31
 186    7   -348.0385  0.0073679874 -1.9384421D-08 -2.4254771D-14 -1.3174466D-19 -9.1537411D-24 -4.2666110D-28  2.3206064D-31
 186    8   -347.9206  0.0073673671 -1.9385586D-08 -2.4263226D-14 -1.3247857D-19 -9.1934559D-24 -4.0063669D-28  2.3264477D-31
 186    9   -347.7880  0.0073666692 -1.9386896D-08 -2.4272795D-14 -1.3330788D-19 -9.2351452D-24 -3.7128702D-28  2.3320462D-31
 186   10   -347.6407  0.0073658937 -1.9388353D-08 -2.4283496D-14 -1.3423356D-19 -9.2777448D-24 -3.3860178D-28  2.3370582D-31
 186   11   -347.4786  0.0073650405 -1.9389956D-08 -2.4295354D-14 -1.3525648D-19 -9.3200679D-24 -3.0257819D-28  2.3410978D-31
 186   12   -347.3019  0.0073641098 -1.9391706D-08 -2.4308392D-14 -1.3637739D-19 -9.3608130D-24 -2.6322334D-28  2.3437479D-31
 186   13   -347.1104  0.0073631014 -1.9393602D-08 -2.4322639D-14 -1.3759681D-19 -9.3985533D-24 -2.2055725D-28  2.3445467D-31
 186   14   -346.9043  0.0073620153 -1.9395646D-08 -2.4338123D-14 -1.3891502D-19 -9.4317544D-24 -1.7461602D-28  2.3430050D-31
 186   15   -346.6834  0.0073608515 -1.9397837D-08 -2.4354878D-14 -1.4033192D-19 -9.4587678D-24 -1.2545530D-28  2.3385953D-31
 186   16   -346.4479  0.0073596099 -1.9400176D-08 -2.4372938D-14 -1.4184697D-19 -9.4778373D-24 -7.3154197D-29  2.3307539D-31
 186   17   -346.1977  0.0073582906 -1.9402663D-08 -2.4392338D-14 -1.4345914D-19 -9.4871184D-24 -1.7818189D-29  2.3188979D-31
 186   18   -345.9328  0.0073568935 -1.9405299D-08 -2.4413119D-14 -1.4516678D-19 -9.4846842D-24  4.0417221D-29  2.3024297D-31
 186   19   -345.6533  0.0073554186 -1.9408083D-08 -2.4435322D-14 -1.4696755D-19 -9.4685159D-24  1.0137952D-28  2.2806928D-31
 186   20   -345.3591  0.0073538659 -1.9411017D-08 -2.4458988D-14 -1.4885829D-19 -9.4365600D-24  1.6485977D-28  2.2530559D-31
 187    0   -335.3544  0.0072722138 -1.9617144D-08 -2.5468410D-14 -1.6789587D-19 -4.8069163D-24 -9.4935997D-28  4.2067955D-32
 187    1   -335.3398  0.0072721354 -1.9617297D-08 -2.5469753D-14 -1.6794400D-19 -4.8183051D-24 -9.4876807D-28  4.2467192D-32
 187    2   -335.3107  0.0072719784 -1.9617603D-08 -2.5472441D-14 -1.6804059D-19 -4.8410612D-24 -9.4756777D-28  4.3264835D-32
 187    3   -335.2671  0.0072717430 -1.9618061D-08 -2.5476476D-14 -1.6818633D-19 -4.8751434D-24 -9.4572534D-28  4.4459886D-32
 187    4   -335.2089  0.0072714291 -1.9618673D-08 -2.5481861D-14 -1.6838225D-19 -4.9204810D-24 -9.4319071D-28  4.6049834D-32
 187    5   -335.1362  0.0072710367 -1.9619437D-08 -2.5488601D-14 -1.6862969D-19 -4.9769772D-24 -9.3989748D-28  4.8031305D-32
 187    6   -335.0490  0.0072705659 -1.9620355D-08 -2.5496703D-14 -1.6893033D-19 -5.0445063D-24 -9.3576298D-28  5.0400272D-32
 187    7   -334.9472  0.0072700165 -1.9621426D-08 -2.5506173D-14 -1.6928620D-19 -5.1229054D-24 -9.3068843D-28  5.3151358D-32
 187    8   -334.8309  0.0072693886 -1.9622651D-08 -2.5517020D-14 -1.6969960D-19 -5.2119658D-24 -9.2456010D-28  5.6277276D-32
 187    9   -334.7000  0.0072686821 -1.9624029D-08 -2.5529255D-14 -1.7017316D-19 -5.3114341D-24 -9.1724873D-28  5.9769619D-32
 187   10   -334.5546  0.0072678971 -1.9625561D-08 -2.5542891D-14 -1.7070978D-19 -5.4209974D-24 -9.0861135D-28  6.3617499D-32
 187   11   -334.3948  0.0072670336 -1.9627247D-08 -2.5557940D-14 -1.7131267D-19 -5.5402821D-24 -8.9849115D-28  6.7808544D-32
 187   12   -334.2204  0.0072660914 -1.9629088D-08 -2.5574418D-14 -1.7198523D-19 -5.6688353D-24 -8.8671946D-28  7.2327008D-32
 187   13   -334.0315  0.0072650707 -1.9631084D-08 -2.5592343D-14 -1.7273112D-19 -5.8061219D-24 -8.7311658D-28  7.7154222D-32
 187   14   -333.8281  0.0072639713 -1.9633234D-08 -2.5611735D-14 -1.7355418D-19 -5.9515182D-24 -8.5749286D-28  8.2269252D-32
 187   15   -333.6101  0.0072627932 -1.9635540D-08 -2.5632615D-14 -1.7445839D-19 -6.1042872D-24 -8.3965168D-28  8.7645859D-32
 187   16   -333.3778  0.0072615364 -1.9638002D-08 -2.5655009D-14 -1.7544787D-19 -6.2635859D-24 -8.1939050D-28  9.3255364D-32
 187   17   -333.1309  0.0072602010 -1.9640620D-08 -2.5678943D-14 -1.7652674D-19 -6.4284409D-24 -7.9650420D-28  9.9063656D-32
 187   18   -332.8695  0.0072587867 -1.9643395D-08 -2.5704447D-14 -1.7769917D-19 -6.5977468D-24 -7.7078751D-28  1.0503228D-31
 187   19   -332.5937  0.0072572937 -1.9646326D-08 -2.5731553D-14 -1.7896922D-19 -6.7702602D-24 -7.4203756D-28  1.1111937D-31
 187   20   -332.3035  0.0072557219 -1.9649416D-08 -2.5760297D-14 -1.8034080D-19 -6.9445586D-24 -7.1006181D-28  1.1727228D-31
 188    0   -322.5262  0.0071732059 -1.9861002D-08 -2.7251562D-14 -2.1824957D-19 -4.0313912D-25 -7.6975626D-28 -9.9204674D-32
 188    1   -322.5118  0.0071731265 -1.9861166D-08 -2.7253308D-14 -2.1825365D-19 -4.1241437D-25 -7.7113894D-28 -9.8840803D-32
 188    2   -322.4831  0.0071729676 -1.9861493D-08 -2.7256800D-14 -2.1826212D-19 -4.3104339D-25 -7.7388557D-28 -9.8105555D-32
 188    3   -322.4401  0.0071727293 -1.9861983D-08 -2.7262038D-14 -2.1827542D-19 -4.5886010D-25 -7.7799886D-28 -9.7043180D-32
 188    4   -322.3827  0.0071724115 -1.9862638D-08 -2.7269024D-14 -2.1829453D-19 -4.9633241D-25 -7.8339270D-28 -9.5588157D-32
 188    5   -322.3110  0.0071720142 -1.9863456D-08 -2.7277756D-14 -2.1832052D-19 -5.4353588D-25 -7.9001975D-28 -9.3753212D-32
 188    6   -322.2249  0.0071715375 -1.9864438D-08 -2.7288236D-14 -2.1835484D-19 -6.0069902D-25 -7.9780167D-28 -9.1528393D-32
 188    7   -322.1245  0.0071709812 -1.9865584D-08 -2.7300465D-14 -2.1839925D-19 -6.6808771D-25 -8.0664302D-28 -8.8901858D-32
 188    8   -322.0098  0.0071703455 -1.9866895D-08 -2.7314445D-14 -2.1845581D-19 -7.4599820D-25 -8.1643003D-28 -8.5860070D-32
 188    9   -321.8807  0.0071696303 -1.9868371D-08 -2.7330176D-14 -2.1852693D-19 -8.3474836D-25 -8.2703028D-28 -8.2388554D-32
 188   10   -321.7373  0.0071688355 -1.9870011D-08 -2.7347661D-14 -2.1861539D-19 -9.3467380D-25 -8.3829116D-28 -7.8471368D-32
 188   11   -321.5796  0.0071679612 -1.9871817D-08 -2.7366904D-14 -2.1872432D-19 -1.0461112D-24 -8.5003967D-28 -7.4092522D-32
 188   12   -321.4076  0.0071670073 -1.9873788D-08 -2.7387908D-14 -2.1885723D-19 -1.1693929D-24 -8.6208033D-28 -6.9235410D-32
 188   13   -321.2213  0.0071659738 -1.9875925D-08 -2.7410677D-14 -2.1901804D-19 -1.3048348D-24 -8.7419552D-28 -6.3883512D-32
 188   14   -321.0207  0.0071648607 -1.9878228D-08 -2.7435218D-14 -2.1921104D-19 -1.4527204D-24 -8.8614377D-28 -5.8020933D-32
 188   15   -320.8057  0.0071636679 -1.9880699D-08 -2.7461537D-14 -2.1944097D-19 -1.6132828D-24 -8.9765938D-28 -5.1633521D-32
 188   16   -320.5765  0.0071623955 -1.9883336D-08 -2.7489643D-14 -2.1971294D-19 -1.7866933D-24 -9.0845186D-28 -4.4708475D-32
 188   17   -320.3330  0.0071610433 -1.9886142D-08 -2.7519545D-14 -2.2003249D-19 -1.9730429D-24 -9.1820541D-28 -3.7235245D-32
 188   18   -320.0752  0.0071596114 -1.9889116D-08 -2.7551256D-14 -2.2040554D-19 -2.1723158D-24 -9.2657948D-28 -2.9206967D-32
 188   19   -319.8032  0.0071580997 -1.9892258D-08 -2.7584790D-14 -2.2083840D-19 -2.3843747D-24 -9.3320896D-28 -2.0620480D-32
 188   20   -319.5169  0.0071565082 -1.9895571D-08 -2.7620164D-14 -2.2133772D-19 -2.6089354D-24 -9.3770480D-28 -1.1477448D-32
 189    0   -309.9680  0.0070731089 -2.0116065D-08 -2.9427615D-14 -2.5581810D-19  7.8590014D-24  6.3894115D-28 -2.4773745D-31
 189    1   -309.9538  0.0070730284 -2.0116241D-08 -2.9429661D-14 -2.5573949D-19  7.8665855D-24  6.3547873D-28 -2.4800179D-31
 189    2   -309.9255  0.0070728675 -2.0116594D-08 -2.9433752D-14 -2.5558198D-19  7.8818138D-24  6.2851884D-28 -2.4856125D-31
 189    3   -309.8831  0.0070726261 -2.0117124D-08 -2.9439883D-14 -2.5534519D-19  7.9042524D-24  6.1806221D-28 -2.4937349D-31
 189    4   -309.8265  0.0070723042 -2.0117831D-08 -2.9448049D-14 -2.5502843D-19  7.9335836D-24  6.0406736D-28 -2.5043802D-31
 189    5   -309.7558  0.0070719019 -2.0118715D-08 -2.9458242D-14 -2.5463086D-19  7.9693006D-24  5.8649099D-28 -2.5173885D-31
 189    6   -309.6709  0.0070714190 -2.0119775D-08 -2.9470453D-14 -2.5415145D-19  8.0107665D-24  5.6528081D-28 -2.5325598D-31
 189    7   -309.5719  0.0070708556 -2.0121013D-08 -2.9484669D-14 -2.5358905D-19  8.0572039D-24  5.4037758D-28 -2.5496440D-31
 189    8   -309.4588  0.0070702117 -2.0122429D-08 -2.9500878D-14 -2.5294244D-19  8.1077056D-24  5.1171604D-28 -2.5683565D-31
 189    9   -309.3316  0.0070694873 -2.0124023D-08 -2.9519064D-14 -2.5221031D-19  8.1612182D-24  4.7922754D-28 -2.5883594D-31
 189   10   -309.1902  0.0070686823 -2.0125794D-08 -2.9539208D-14 -2.5139139D-19  8.2165450D-24  4.4284245D-28 -2.6092704D-31
 189   11   -309.0347  0.0070677967 -2.0127745D-08 -2.9561291D-14 -2.5048445D-19  8.2723401D-24  4.0249281D-28 -2.6306551D-31
 189   12   -308.8651  0.0070668305 -2.0129874D-08 -2.9585289D-14 -2.4948842D-19  8.3271091D-24  3.5811530D-28 -2.6520330D-31
 189   13   -308.6813  0.0070657837 -2.0132183D-08 -2.9611180D-14 -2.4840243D-19  8.3791985D-24  3.0965510D-28 -2.6728616D-31
 189   14   -308.4835  0.0070646563 -2.0134671D-08 -2.9638935D-14 -2.4722590D-19  8.4268084D-24  2.5706914D-28 -2.6925578D-31
 189   15   -308.2716  0.0070634481 -2.0137340D-08 -2.9668526D-14 -2.4595867D-19  8.4679806D-24  2.0033136D-28 -2.7104776D-31
 189   16   -308.0456  0.0070621592 -2.0140190D-08 -2.9699922D-14 -2.4460102D-19  8.5006031D-24  1.3943646D-28 -2.7259216D-31
 189   17   -307.8055  0.0070607896 -2.0143221D-08 -2.9733089D-14 -2.4315388D-19  8.5224182D-24  7.4405454D-29 -2.7381383D-31
 189   18   -307.5513  0.0070593392 -2.0146434D-08 -2.9767993D-14 -2.4161884D-19  8.5310297D-24  5.2904085D-30 -2.7463328D-31
 189   19   -307.2831  0.0070578079 -2.0149829D-08 -2.9804596D-14 -2.3999836D-19  8.5239043D-24 -6.7818506D-29 -2.7496479D-31
 189   20   -307.0008  0.0070561958 -2.0153408D-08 -2.9842859D-14 -2.3829582D-19  8.4983906D-24 -1.4478866D-28 -2.7471852D-31
 190    0   -297.6812  0.0069718830 -2.0382299D-08 -3.1127207D-14 -2.5442855D-19 -2.9566586D-24  1.2463178D-27  1.3140450D-31
 190    1   -297.6673  0.0069718015 -2.0382486D-08 -3.1129243D-14 -2.5445807D-19 -2.9417827D-24  1.2481656D-27  1.3090114D-31
 190    2   -297.6394  0.0069716384 -2.0382859D-08 -3.1133315D-14 -2.5451657D-19 -2.9116901D-24  1.2518038D-27  1.2983961D-31
 190    3   -297.5976  0.0069713938 -2.0383420D-08 -3.1139424D-14 -2.5460325D-19 -2.8665282D-24  1.2572241D-27  1.2826726D-31
 190    4   -297.5418  0.0069710677 -2.0384167D-08 -3.1147573D-14 -2.5471670D-19 -2.8060107D-24  1.2643482D-27  1.2615875D-31
 190    5   -297.4721  0.0069706600 -2.0385102D-08 -3.1157765D-14 -2.5485510D-19 -2.7298867D-24  1.2730866D-27  1.2350382D-31
 190    6   -297.3885  0.0069701707 -2.0386224D-08 -3.1170002D-14 -2.5501614D-19 -2.6378557D-24  1.2833263D-27  1.2029058D-31
 190    7   -297.2909  0.0069695999 -2.0387533D-08 -3.1184288D-14 -2.5519700D-19 -2.5295669D-24  1.2949296D-27  1.1650438D-31
 190    8   -297.1794  0.0069689475 -2.0389030D-08 -3.1200627D-14 -2.5539438D-19 -2.4046366D-24  1.3077336D-27  1.1212967D-31
 190    9   -297.0539  0.0069682134 -2.0390716D-08 -3.1219023D-14 -2.5560442D-19 -2.2626520D-24  1.3215489D-27  1.0714940D-31
 190   10   -296.9146  0.0069673978 -2.0392589D-08 -3.1239480D-14 -2.5582272D-19 -2.1031829D-24  1.3361584D-27  1.0154500D-31
 190   11   -296.7613  0.0069665005 -2.0394652D-08 -3.1262002D-14 -2.5604434D-19 -1.9257988D-24  1.3513161D-27  9.5297902D-32
 190   12   -296.5941  0.0069655215 -2.0396904D-08 -3.1286593D-14 -2.5626371D-19 -1.7300862D-24  1.3667471D-27  8.8390144D-32
 190   13   -296.4130  0.0069644608 -2.0399345D-08 -3.1313256D-14 -2.5647471D-19 -1.5156545D-24  1.3821451D-27  8.0803324D-32
 190   14   -296.2180  0.0069633183 -2.0401976D-08 -3.1341992D-14 -2.5667059D-19 -1.2821710D-24  1.3971726D-27  7.2521471D-32
 190   15   -296.0092  0.0069620941 -2.0404799D-08 -3.1372803D-14 -2.5684398D-19 -1.0293668D-24  1.4114596D-27  6.3529776D-32
 190   16   -295.7864  0.0069607881 -2.0407812D-08 -3.1405689D-14 -2.5698693D-19 -7.5707111D-25  1.4246042D-27  5.3816887D-32
 190   17   -295.5498  0.0069594003 -2.0411017D-08 -3.1440647D-14 -2.5709086D-19 -4.6523028D-25  1.4361719D-27  4.3374832D-32
 190   18   -295.2992  0.0069579306 -2.0414415D-08 -3.1477673D-14 -2.5714661D-19 -1.5393831D-25  1.4456962D-27  3.2200727D-32
 190   19   -295.0349  0.0069563789 -2.0418005D-08 -3.1516760D-14 -2.5714448D-19  1.7653551D-25  1.4526800D-27  2.0297354D-32
 190   20   -294.7566  0.0069547453 -2.0421790D-08 -3.1557898D-14 -2.5707427D-19  5.2571870D-25  1.4565972D-27  7.6741776D-33
 191    0   -285.6674  0.0068695094 -2.0656700D-08 -3.2689782D-14 -2.0129489D-19 -4.3989053D-24 -1.0263598D-27  1.2721673D-31
 191    1   -285.6537  0.0068694268 -2.0656896D-08 -3.2691393D-14 -2.0133899D-19 -4.4113436D-24 -1.0245587D-27  1.2766149D-31
 191    2   -285.6262  0.0068692615 -2.0657289D-08 -3.2694615D-14 -2.0142741D-19 -4.4357590D-24 -1.0209902D-27  1.2847200D-31
 191    3   -285.5850  0.0068690137 -2.0657877D-08 -3.2699451D-14 -2.0156103D-19 -4.4724178D-24 -1.0155681D-27  1.2972048D-31
 191    4   -285.5301  0.0068686831 -2.0658662D-08 -3.2705903D-14 -2.0174090D-19 -4.5209908D-24 -1.0082573D-27  1.3137472D-31
 191    5   -285.4614  0.0068682699 -2.0659643D-08 -3.2713978D-14 -2.0196846D-19 -4.5812098D-24 -9.9898903D-28  1.3342535D-31
 191    6   -285.3790  0.0068677741 -2.0660821D-08 -3.2723679D-14 -2.0224548D-19 -4.6527319D-24 -9.8767870D-28  1.3586067D-31
 191    7   -285.2828  0.0068671956 -2.0662196D-08 -3.2735014D-14 -2.0257406D-19 -4.7351367D-24 -9.7422641D-28  1.3866641D-31
 191    8   -285.1729  0.0068665344 -2.0663767D-08 -3.2747991D-14 -2.0295660D-19 -4.8279130D-24 -9.5851836D-28  1.4182463D-31
 191    9   -285.0494  0.0068657904 -2.0665536D-08 -3.2762619D-14 -2.0339574D-19 -4.9304621D-24 -9.4042789D-28  1.4531489D-31
 191   10   -284.9121  0.0068649638 -2.0667503D-08 -3.2778911D-14 -2.0389439D-19 -5.0420843D-24 -9.1981691D-28  1.4911308D-31
 191   11   -284.7610  0.0068640543 -2.0669667D-08 -3.2796878D-14 -2.0445564D-19 -5.1619733D-24 -8.9653817D-28  1.5319129D-31
 191   12   -284.5963  0.0068630621 -2.0672029D-08 -3.2816536D-14 -2.0508274D-19 -5.2892056D-24 -8.7043716D-28  1.5751755D-31
 191   13   -284.4179  0.0068619871 -2.0674589D-08 -3.2837900D-14 -2.0577907D-19 -5.4227393D-24 -8.4135394D-28  1.6205612D-31
 191   14   -284.2258  0.0068608293 -2.0677348D-08 -3.2860991D-14 -2.0654802D-19 -5.5613952D-24 -8.0912677D-28  1.6676604D-31
 191   15   -284.0200  0.0068595885 -2.0680307D-08 -3.2885827D-14 -2.0739299D-19 -5.7038572D-24 -7.7359490D-28  1.7160169D-31
 191   16   -283.8005  0.0068582649 -2.0683465D-08 -3.2912432D-14 -2.0831729D-19 -5.8486664D-24 -7.3460175D-28  1.7651309D-31
 191   17   -283.5673  0.0068568583 -2.0686824D-08 -3.2940831D-14 -2.0932405D-19 -5.9942024D-24 -6.9200005D-28  1.8144326D-31
 191   18   -283.3205  0.0068553687 -2.0690383D-08 -3.2971052D-14 -2.1041616D-19 -6.1386948D-24 -6.4565426D-28  1.8633135D-31
 191   19   -283.0600  0.0068537961 -2.0694144D-08 -3.3003125D-14 -2.1159613D-19 -6.2802057D-24 -5.9544731D-28  1.9110963D-31
 191   20   -282.7859  0.0068521404 -2.0698106D-08 -3.3037081D-14 -2.1286602D-19 -6.4166409D-24 -5.4128422D-28  1.9570593D-31
 192    0   -273.9280  0.0067659888 -2.0935908D-08 -3.4307407D-14 -2.3113797D-19  4.2364941D-24  2.1927459D-28 -1.5454354D-31
 192    1   -273.9145  0.0067659050 -2.0936114D-08 -3.4309256D-14 -2.3109559D-19  4.2391124D-24  2.1711084D-28 -1.5457498D-31
 192    2   -273.8874  0.0067657376 -2.0936525D-08 -3.4312953D-14 -2.3101076D-19  4.2442702D-24  2.1278183D-28 -1.5463531D-31
 192    3   -273.8468  0.0067654863 -2.0937143D-08 -3.4318496D-14 -2.3088332D-19  4.2518129D-24  2.0628560D-28 -1.5471973D-31
 192    4   -273.7927  0.0067651513 -2.0937967D-08 -3.4325881D-14 -2.3071305D-19  4.2615036D-24  1.9761873D-28 -1.5482052D-31
 192    5   -273.7250  0.0067647325 -2.0938997D-08 -3.4335106D-14 -2.3049968D-19  4.2730334D-24  1.8677748D-28 -1.5492839D-31
 192    6   -273.6439  0.0067642300 -2.0940233D-08 -3.4346163D-14 -2.3024291D-19  4.2860111D-24  1.7375911D-28 -1.5503086D-31
 192    7   -273.5492  0.0067636436 -2.0941676D-08 -3.4359049D-14 -2.2994239D-19  4.2999655D-24  1.5856190D-28 -1.5511321D-31
 192    8   -273.4410  0.0067629735 -2.0943325D-08 -3.4373754D-14 -2.2959781D-19  4.3143511D-24  1.4118633D-28 -1.5515864D-31
 192    9   -273.3192  0.0067622195 -2.0945182D-08 -3.4390271D-14 -2.2920886D-19  4.3285397D-24  1.2163634D-28 -1.5514758D-31
 192   10   -273.1840  0.0067613816 -2.0947246D-08 -3.4408590D-14 -2.2877532D-19  4.3418301D-24  9.9920916D-29 -1.5505868D-31
 192   11   -273.0353  0.0067604599 -2.0949517D-08 -3.4428702D-14 -2.2829705D-19  4.3534394D-24  7.6055289D-29 -1.5486781D-31
 192   12   -272.8730  0.0067594543 -2.0951997D-08 -3.4450593D-14 -2.2777405D-19  4.3625144D-24  5.0062208D-29 -1.5454954D-31
 192   13   -272.6973  0.0067583647 -2.0954685D-08 -3.4474252D-14 -2.2720651D-19  4.3681285D-24  2.1974564D-29 -1.5407615D-31
 192   14   -272.5081  0.0067571912 -2.0957582D-08 -3.4499665D-14 -2.2659483D-19  4.3692819D-24 -8.1630482D-30 -1.5341779D-31
 192   15   -272.3054  0.0067559336 -2.0960688D-08 -3.4526817D-14 -2.2593969D-19  4.3649144D-24 -4.0293170D-29 -1.5254373D-31
 192   16   -272.0892  0.0067545920 -2.0964004D-08 -3.4555693D-14 -2.2524209D-19  4.3539001D-24 -7.4342216D-29 -1.5142119D-31
 192   17   -271.8596  0.0067531663 -2.0967530D-08 -3.4586275D-14 -2.2450342D-19  4.3350637D-24 -1.1021906D-28 -1.5001685D-31
 192   18   -271.6165  0.0067516566 -2.0971268D-08 -3.4618548D-14 -2.2372549D-19  4.3071857D-24 -1.4781369D-28 -1.4829716D-31
 192   19   -271.3600  0.0067500626 -2.0975216D-08 -3.4652492D-14 -2.2291060D-19  4.2689987D-24 -1.8699279D-28 -1.4622600D-31
 192   20   -271.0900  0.0067483844 -2.0979376D-08 -3.4688090D-14 -2.2206161D-19  4.2192293D-24 -2.2760169D-28 -1.4377124D-31
 193    0   -262.4642  0.0066613310 -2.1219487D-08 -3.5544845D-14 -2.2873831D-19 -5.2498689D-24 -6.0335790D-30  6.3882558D-32
 193    1   -262.4509  0.0066612461 -2.1219700D-08 -3.5546675D-14 -2.2879080D-19 -5.2499364D-24 -5.1399723D-30  6.3780765D-32
 193    2   -262.4243  0.0066610764 -2.1220127D-08 -3.5550337D-14 -2.2889580D-19 -5.2500389D-24 -3.3568263D-30  6.3576297D-32
 193    3   -262.3843  0.0066608217 -2.1220767D-08 -3.5555832D-14 -2.2905331D-19 -5.2501138D-24 -6.9285860D-31  6.3267481D-32
 193    4   -262.3310  0.0066604822 -2.1221620D-08 -3.5563165D-14 -2.2926331D-19 -5.2500638D-24  2.8386762D-30  6.2851169D-32
 193    5   -262.2644  0.0066600577 -2.1222687D-08 -3.5572341D-14 -2.2952581D-19 -5.2497655D-24  7.2201954D-30  6.2324104D-32
 193    6   -262.1845  0.0066595484 -2.1223968D-08 -3.5583366D-14 -2.2984078D-19 -5.2490610D-24  1.2428698D-29  6.1681244D-32
 193    7   -262.0913  0.0066589541 -2.1225463D-08 -3.5596247D-14 -2.3020817D-19 -5.2477681D-24  1.8436511D-29  6.0917703D-32
 193    8   -261.9847  0.0066582748 -2.1227172D-08 -3.5610994D-14 -2.3062791D-19 -5.2456776D-24  2.5209676D-29  6.0027216D-32
 193    9   -261.8649  0.0066575106 -2.1229095D-08 -3.5627616D-14 -2.3109989D-19 -5.2425527D-24  3.2708813D-29  5.9002670D-32
 193   10   -261.7317  0.0066566614 -2.1231233D-08 -3.5646125D-14 -2.3162393D-19 -5.2381418D-24  4.0888091D-29  5.7837501D-32
 193   11   -261.5853  0.0066557272 -2.1233587D-08 -3.5666534D-14 -2.3219981D-19 -5.2321669D-24  4.9693804D-29  5.6523023D-32
 193   12   -261.4256  0.0066547079 -2.1236156D-08 -3.5688855D-14 -2.3282721D-19 -5.2243400D-24  5.9066167D-29  5.5051352D-32
 193   13   -261.2526  0.0066536036 -2.1238940D-08 -3.5713104D-14 -2.3350574D-19 -5.2143570D-24  6.8936190D-29  5.3413585D-32
 193   14   -261.0663  0.0066524141 -2.1241941D-08 -3.5739298D-14 -2.3423489D-19 -5.2019149D-24  7.9227464D-29  5.1601653D-32
 193   15   -260.8667  0.0066511395 -2.1245159D-08 -3.5767453D-14 -2.3501405D-19 -5.1866981D-24  8.9853598D-29  4.9606165D-32
 193   16   -260.6539  0.0066497797 -2.1248594D-08 -3.5797587D-14 -2.3584248D-19 -5.1684018D-24  1.0071951D-28  4.7418679D-32
 193   17   -260.4279  0.0066483347 -2.1252247D-08 -3.5829722D-14 -2.3671929D-19 -5.1467325D-24  1.1171997D-28  4.5031611D-32
 193   18   -260.1885  0.0066468044 -2.1256119D-08 -3.5863876D-14 -2.3764345D-19 -5.1214117D-24  1.2274002D-28  4.2437785D-32
 193   19   -259.9360  0.0066451887 -2.1260209D-08 -3.5900071D-14 -2.3861377D-19 -5.0921771D-24  1.3365258D-28  3.9628399D-32
 193   20   -259.6702  0.0066434877 -2.1264519D-08 -3.5938331D-14 -2.3962889D-19 -5.0588107D-24  1.4432168D-28  3.6598653D-32
 194    0   -251.2773  0.0065555614 -2.1506126D-08 -3.7197129D-14 -2.8553264D-19 -7.1570796D-24 -5.8495941D-28 -2.9643018D-32
 194    1   -251.2642  0.0065554753 -2.1506349D-08 -3.7199413D-14 -2.8560424D-19 -7.1641024D-24 -5.8537308D-28 -2.9461456D-32
 194    2   -251.2380  0.0065553033 -2.1506796D-08 -3.7203984D-14 -2.8574767D-19 -7.1781624D-24 -5.8619279D-28 -2.9096978D-32
 194    3   -251.1986  0.0065550452 -2.1507466D-08 -3.7210845D-14 -2.8596333D-19 -7.1992883D-24 -5.8740308D-28 -2.8546926D-32
 194    4   -251.1462  0.0065547011 -2.1508359D-08 -3.7220000D-14 -2.8625187D-19 -7.2275267D-24 -5.8898064D-28 -2.7806908D-32
 194    5   -251.0807  0.0065542709 -2.1509476D-08 -3.7231457D-14 -2.8661413D-19 -7.2629265D-24 -5.9089406D-28 -2.6872343D-32
 194    6   -251.0020  0.0065537547 -2.1510816D-08 -3.7245225D-14 -2.8705118D-19 -7.3055562D-24 -5.9310324D-28 -2.5736331D-32
 194    7   -250.9103  0.0065531523 -2.1512381D-08 -3.7261314D-14 -2.8756432D-19 -7.3554866D-24 -5.9555947D-28 -2.4391544D-32
 194    8   -250.8054  0.0065524639 -2.1514170D-08 -3.7279737D-14 -2.8815505D-19 -7.4127957D-24 -5.9820376D-28 -2.2828968D-32
 194    9   -250.6875  0.0065516894 -2.1516183D-08 -3.7300509D-14 -2.8882511D-19 -7.4775583D-24 -6.0096789D-28 -2.1039418D-32
 194   10   -250.5565  0.0065508287 -2.1518422D-08 -3.7323645D-14 -2.8957648D-19 -7.5498546D-24 -6.0377185D-28 -1.9011466D-32
 194   11   -250.4123  0.0065498818 -2.1520886D-08 -3.7349164D-14 -2.9041135D-19 -7.6297458D-24 -6.0652536D-28 -1.6734436D-32
 194   12   -250.2552  0.0065488487 -2.1523576D-08 -3.7377088D-14 -2.9133217D-19 -7.7172879D-24 -6.0912500D-28 -1.4195936D-32
 194   13   -250.0849  0.0065477294 -2.1526493D-08 -3.7407439D-14 -2.9234160D-19 -7.8125081D-24 -6.1145505D-28 -1.1384081D-32
 194   14   -249.9016  0.0065465239 -2.1529637D-08 -3.7440242D-14 -2.9344254D-19 -7.9154137D-24 -6.1338541D-28 -8.2857736D-33
 194   15   -249.7052  0.0065452320 -2.1533008D-08 -3.7475527D-14 -2.9463813D-19 -8.0259691D-24 -6.1477231D-28 -4.8888978D-33
 194   16   -249.4958  0.0065438538 -2.1536607D-08 -3.7513323D-14 -2.9593173D-19 -8.1441033D-24 -6.1545562D-28 -1.1795524D-33
 194   17   -249.2733  0.0065423891 -2.1540436D-08 -3.7553665D-14 -2.9732689D-19 -8.2696637D-24 -6.1526244D-28  2.8502979D-33
 194   18   -249.0378  0.0065408381 -2.1544494D-08 -3.7596587D-14 -2.9882736D-19 -8.4024559D-24 -6.1400116D-28  7.2128471D-33
 194   19   -248.7893  0.0065392005 -2.1548782D-08 -3.7642131D-14 -3.0043709D-19 -8.5421941D-24 -6.1146460D-28  1.1916664D-32
 194   20   -248.5278  0.0065374765 -2.1553302D-08 -3.7690339D-14 -3.0216016D-19 -8.6885027D-24 -6.0742905D-28  1.6969086D-32
 195    0   -240.3682  0.0064486928 -2.1801102D-08 -3.9842064D-14 -4.0662254D-19 -2.4798777D-24  1.7623474D-27  8.5586140D-33
 195    1   -240.3553  0.0064486056 -2.1801341D-08 -3.9845317D-14 -4.0664723D-19 -2.4587286D-24  1.7624632D-27  7.9932632D-33
 195    2   -240.3295  0.0064484312 -2.1801819D-08 -3.9851824D-14 -4.0669598D-19 -2.4164287D-24  1.7626714D-27  6.8626465D-33
 195    3   -240.2909  0.0064481695 -2.1802537D-08 -3.9861585D-14 -4.0676753D-19 -2.3529701D-24  1.7629243D-27  5.1657406D-33
 195    4   -240.2393  0.0064478207 -2.1803493D-08 -3.9874603D-14 -4.0685995D-19 -2.2683497D-24  1.7631509D-27  2.9021094D-33
 195    5   -240.1748  0.0064473846 -2.1804690D-08 -3.9890880D-14 -4.0697073D-19 -2.1625610D-24  1.7632554D-27  6.9899029D-35
 195    6   -240.0974  0.0064468613 -2.1806126D-08 -3.9910418D-14 -4.0709668D-19 -2.0356159D-24  1.7631189D-27 -3.3314640D-33
 195    7   -240.0072  0.0064462507 -2.1807803D-08 -3.9933219D-14 -4.0723399D-19 -1.8875408D-24  1.7625984D-27 -7.3024113D-33
 195    8   -239.9040  0.0064455528 -2.1809720D-08 -3.9959287D-14 -4.0737822D-19 -1.7183870D-24  1.7615266D-27 -1.1843259D-32
 195    9   -239.7880  0.0064447676 -2.1811879D-08 -3.9988623D-14 -4.0752432D-19 -1.5282430D-24  1.7597125D-27 -1.6952960D-32
 195   10   -239.6591  0.0064438951 -2.1814279D-08 -4.0021231D-14 -4.0766659D-19 -1.3172510D-24  1.7569423D-27 -2.2628036D-32
 195   11   -239.5174  0.0064429352 -2.1816922D-08 -4.0057112D-14 -4.0779874D-19 -1.0855980D-24  1.7529765D-27 -2.8866288D-32
 195   12   -239.3628  0.0064418879 -2.1819807D-08 -4.0096266D-14 -4.0791388D-19 -8.3355918D-25  1.7475550D-27 -3.5660600D-32
 195   13   -239.1953  0.0064407532 -2.1822937D-08 -4.0138694D-14 -4.0800454D-19 -5.6149524D-25  1.7403947D-27 -4.3001591D-32
 195   14   -239.0150  0.0064395310 -2.1826310D-08 -4.0184394D-14 -4.0806271D-19 -2.6987433D-25  1.7311917D-27 -5.0877015D-32
 195   15   -238.8218  0.0064382213 -2.1829929D-08 -4.0233363D-14 -4.0807986D-19  4.0708656D-26  1.7196222D-27 -5.9269670D-32
 195   16   -238.6158  0.0064368241 -2.1833794D-08 -4.0285596D-14 -4.0804699D-19  3.6952238D-25  1.7053446D-27 -6.8159197D-32
 195   17   -238.3970  0.0064353393 -2.1837906D-08 -4.0341085D-14 -4.0795468D-19  7.1566504D-25  1.6880019D-27 -7.7518574D-32
 195   18   -238.1653  0.0064337668 -2.1842266D-08 -4.0399819D-14 -4.0779316D-19  1.0780571D-24  1.6672241D-27 -8.7315357D-32
 195   19   -237.9209  0.0064321066 -2.1846875D-08 -4.0461787D-14 -4.0755236D-19  1.4554145D-24  1.6426315D-27 -9.7510292D-32
 195   20   -237.6636  0.0064303586 -2.1851734D-08 -4.0526970D-14 -4.0722198D-19  1.8464118D-24  1.6138143D-27 -1.0809431D-31
 196    0   -229.7380  0.0063406976 -2.2111133D-08 -4.2483481D-14 -3.2698139D-19 -3.7404515D-24 -7.8590922D-28  1.9771195D-31
 196    1   -229.7253  0.0063406092 -2.2111388D-08 -4.2486097D-14 -3.2701886D-19 -3.7498956D-24 -7.8313493D-28  1.9801353D-31
 196    2   -229.6999  0.0063404323 -2.2111898D-08 -4.2491330D-14 -3.2709407D-19 -3.7687140D-24 -7.7757025D-28  1.9861890D-31
 196    3   -229.6619  0.0063401670 -2.2112663D-08 -4.2499181D-14 -3.2720751D-19 -3.7964371D-24 -7.6922748D-28  1.9946267D-31
 196    4   -229.6112  0.0063398132 -2.2113683D-08 -4.2509654D-14 -3.2736010D-19 -3.8330920D-24 -7.5802564D-28  2.0060252D-31
 196    5   -229.5478  0.0063393709 -2.2114958D-08 -4.2522753D-14 -3.2755288D-19 -3.8781501D-24 -7.4393448D-28  2.0199611D-31
 196    6   -229.4717  0.0063388401 -2.2116489D-08 -4.2538481D-14 -3.2778717D-19 -3.9311016D-24 -7.2689801D-28  2.0362317D-31
 196    7   -229.3830  0.0063382208 -2.2118276D-08 -4.2556845D-14 -3.2806446D-19 -3.9913197D-24 -7.0685266D-28  2.0545767D-31
 196    8   -229.2816  0.0063375130 -2.2120320D-08 -4.2577851D-14 -3.2838645D-19 -4.0580705D-24 -6.8372775D-28  2.0747051D-31
 196    9   -229.1675  0.0063367166 -2.2122620D-08 -4.2601508D-14 -3.2875496D-19 -4.1304968D-24 -6.5744944D-28  2.0962653D-31
 196   10   -229.0408  0.0063358317 -2.2125176D-08 -4.2627825D-14 -3.2917189D-19 -4.2076224D-24 -6.2794186D-28  2.1188652D-31
 196   11   -228.9014  0.0063348581 -2.2127991D-08 -4.2656813D-14 -3.2963921D-19 -4.2883499D-24 -5.9513051D-28  2.1420660D-31
 196   12   -228.7494  0.0063337959 -2.2131063D-08 -4.2688483D-14 -3.3015885D-19 -4.3714476D-24 -5.5894504D-28  2.1653721D-31
 196   13   -228.5847  0.0063326450 -2.2134394D-08 -4.2722849D-14 -3.3073267D-19 -4.4555578D-24 -5.1932331D-28  2.1882420D-31
 196   14   -228.4074  0.0063314053 -2.2137985D-08 -4.2759926D-14 -3.3136239D-19 -4.5391894D-24 -4.7621504D-28  2.2100827D-31
 196   15   -228.2175  0.0063300769 -2.2141835D-08 -4.2799731D-14 -3.3204949D-19 -4.6207178D-24 -4.2958579D-28  2.2302461D-31
 196   16   -228.0150  0.0063286597 -2.2145946D-08 -4.2842281D-14 -3.3279515D-19 -4.6983887D-24 -3.7942168D-28  2.2480402D-31
 196   17   -227.7998  0.0063271537 -2.2150318D-08 -4.2887596D-14 -3.3360014D-19 -4.7703211D-24 -3.2573502D-28  2.2627203D-31
 196   18   -227.5721  0.0063255587 -2.2154952D-08 -4.2935696D-14 -3.3446476D-19 -4.8345116D-24 -2.6856835D-28  2.2734965D-31
 196   19   -227.3317  0.0063238747 -2.2159850D-08 -4.2986605D-14 -3.3538870D-19 -4.8888430D-24 -2.0800097D-28  2.2795348D-31
 196   20   -227.0788  0.0063221017 -2.2165011D-08 -4.3040346D-14 -3.3637095D-19 -4.9311014D-24 -1.4415382D-28  2.2799662D-31
 197    0   -219.3875  0.0062315544 -2.2429813D-08 -4.4632783D-14 -3.0193303D-19  9.7461045D-25 -1.1796725D-27 -1.2533452D-31
 197    1   -219.3751  0.0062314647 -2.2430081D-08 -4.4635198D-14 -3.0192338D-19  9.6037439D-25 -1.1814149D-27 -1.2492959D-31
 197    2   -219.3501  0.0062312853 -2.2430616D-08 -4.4640029D-14 -3.0190443D-19  9.3204751D-25 -1.1849121D-27 -1.2416227D-31
 197    3   -219.3127  0.0062310161 -2.2431420D-08 -4.4647274D-14 -3.0187711D-19  8.8929727D-25 -1.1901022D-27 -1.2298243D-31
 197    4   -219.2629  0.0062306572 -2.2432491D-08 -4.4656934D-14 -3.0184268D-19  8.3200681D-25 -1.1969447D-27 -1.2139701D-31
 197    5   -219.2006  0.0062302085 -2.2433831D-08 -4.4669007D-14 -3.0180288D-19  7.5993668D-25 -1.2053727D-27 -1.1939635D-31
 197    6   -219.1258  0.0062296701 -2.2435440D-08 -4.4683492D-14 -3.0175989D-19  6.7279176D-25 -1.2153002D-27 -1.1696789D-31
 197    7   -219.0386  0.0062290419 -2.2437317D-08 -4.4700390D-14 -3.0171638D-19  5.7023010D-25 -1.2266227D-27 -1.1409731D-31
 197    8   -218.9390  0.0062283239 -2.2439463D-08 -4.4719698D-14 -3.0167549D-19  4.5186467D-25 -1.2392156D-27 -1.1076731D-31
 197    9   -218.8269  0.0062275160 -2.2441878D-08 -4.4741417D-14 -3.0164087D-19  3.1728389D-25 -1.2529330D-27 -1.0696042D-31
 197   10   -218.7023  0.0062266183 -2.2444563D-08 -4.4765548D-14 -3.0161669D-19  1.6604595D-25 -1.2676073D-27 -1.0265708D-31
 197   11   -218.5653  0.0062256306 -2.2447519D-08 -4.4792089D-14 -3.0160766D-19 -2.3059196D-27 -1.2830464D-27 -9.7835871D-32
 197   12   -218.4159  0.0062245531 -2.2450745D-08 -4.4821044D-14 -3.0161907D-19 -1.8822783D-25 -1.2990340D-27 -9.2475502D-32
 197   13   -218.2541  0.0062233855 -2.2454242D-08 -4.4852414D-14 -3.0165677D-19 -3.9216057D-25 -1.3153276D-27 -8.6554645D-32
 197   14   -218.0799  0.0062221280 -2.2458011D-08 -4.4886203D-14 -3.0172720D-19 -6.1452517D-25 -1.3316571D-27 -8.0050686D-32
 197   15   -217.8932  0.0062207804 -2.2462053D-08 -4.4922417D-14 -3.0183743D-19 -8.5569248D-25 -1.3477240D-27 -7.2943156D-32
 197   16   -217.6942  0.0062193427 -2.2466367D-08 -4.4961062D-14 -3.0199513D-19 -1.1159696D-24 -1.3632003D-27 -6.5212147D-32
 197   17   -217.4828  0.0062178148 -2.2470955D-08 -4.5002147D-14 -3.0220857D-19 -1.3955779D-24 -1.3777278D-27 -5.6840491D-32
 197   18   -217.2589  0.0062161967 -2.2475818D-08 -4.5045685D-14 -3.0248664D-19 -1.6946325D-24 -1.3909177D-27 -4.7812999D-32
 197   19   -217.0228  0.0062144884 -2.2480956D-08 -4.5091689D-14 -3.0283884D-19 -2.0131132D-24 -1.4023503D-27 -3.8118633D-32
 197   20   -216.7742  0.0062126897 -2.2486369D-08 -4.5140177D-14 -3.0327519D-19 -2.3508422D-24 -1.4115759D-27 -2.7750654D-32
 198    0   -209.3177  0.0061212783 -2.2752916D-08 -4.6620436D-14 -3.6878085D-19 -2.5448891D-24  1.1491386D-27  4.5670053D-32
 198    1   -209.3054  0.0061211873 -2.2753195D-08 -4.6623386D-14 -3.6880627D-19 -2.5312055D-24  1.1497906D-27  4.5231315D-32
 198    2   -209.2809  0.0061210053 -2.2753755D-08 -4.6629287D-14 -3.6885658D-19 -2.5034868D-24  1.1510278D-27  4.4278908D-32
 198    3   -209.2442  0.0061207323 -2.2754594D-08 -4.6638141D-14 -3.6893106D-19 -2.4620159D-24  1.1528581D-27  4.2882094D-32
 198    4   -209.1953  0.0061203682 -2.2755714D-08 -4.6649948D-14 -3.6902843D-19 -2.4066230D-24  1.1552072D-27  4.1011957D-32
 198    5   -209.1341  0.0061199130 -2.2757114D-08 -4.6664712D-14 -3.6914703D-19 -2.3372268D-24  1.1579960D-27  3.8661291D-32
 198    6   -209.0606  0.0061193669 -2.2758794D-08 -4.6682434D-14 -3.6928476D-19 -2.2537361D-24  1.1611244D-27  3.5821960D-32
 198    7   -208.9750  0.0061187296 -2.2760755D-08 -4.6703118D-14 -3.6943910D-19 -2.1560620D-24  1.1644719D-27  3.2485482D-32
 198    8   -208.8771  0.0061180012 -2.2762997D-08 -4.6726768D-14 -3.6960711D-19 -2.0441041D-24  1.1678951D-27  2.8640418D-32
 198    9   -208.7669  0.0061171817 -2.2765521D-08 -4.6753386D-14 -3.6978540D-19 -1.9177873D-24  1.1712293D-27  2.4276818D-32
 198   10   -208.6446  0.0061162710 -2.2768327D-08 -4.6782976D-14 -3.6997014D-19 -1.7770509D-24  1.1742861D-27  1.9383592D-32
 198   11   -208.5101  0.0061152691 -2.2771416D-08 -4.6815542D-14 -3.7015709D-19 -1.6218680D-24  1.1768534D-27  1.3949642D-32
 198   12   -208.3633  0.0061141760 -2.2774788D-08 -4.6851086D-14 -3.7034154D-19 -1.4522578D-24  1.1786949D-27  7.9646230D-33
 198   13   -208.2044  0.0061129916 -2.2778444D-08 -4.6889611D-14 -3.7051837D-19 -1.2682996D-24  1.1795494D-27  1.4193579D-33
 198   14   -208.0332  0.0061117159 -2.2782384D-08 -4.6931119D-14 -3.7068206D-19 -1.0701523D-24  1.1791313D-27 -5.6930646D-33
 198   15   -207.8499  0.0061103489 -2.2786610D-08 -4.6975609D-14 -3.7082667D-19 -8.5806479D-25  1.1771296D-27 -1.3378005D-32
 198   16   -207.6544  0.0061088904 -2.2791122D-08 -4.7023083D-14 -3.7094590D-19 -6.3240177D-25  1.1732085D-27 -2.1637072D-32
 198   17   -207.4467  0.0061073404 -2.2795921D-08 -4.7073538D-14 -3.7103310D-19 -3.9366455D-25  1.1670088D-27 -3.0467448D-32
 198   18   -207.2269  0.0061056989 -2.2801008D-08 -4.7126971D-14 -3.7108132D-19 -1.4250585D-25  1.1581474D-27 -3.9862300D-32
 198   19   -206.9949  0.0061039659 -2.2806384D-08 -4.7183376D-14 -3.7108339D-19  1.2024102D-25  1.1462211D-27 -4.9808580D-32
 198   20   -206.7508  0.0061021411 -2.2812049D-08 -4.7242746D-14 -3.7103195D-19  3.9354480D-25  1.1308070D-27 -6.0286916D-32
 199    0   -199.5292  0.0060098977 -2.3081176D-08 -4.8544996D-14 -3.1926663D-19 -7.2857719D-24 -2.2470321D-27  1.0975469D-31
 199    1   -199.5171  0.0060098054 -2.3081467D-08 -4.8547550D-14 -3.1933969D-19 -7.3128862D-24 -2.2454664D-27  1.1070850D-31
 199    2   -199.4931  0.0060096207 -2.3082050D-08 -4.8552661D-14 -3.1948642D-19 -7.3665813D-24 -2.2423648D-27  1.1250477D-31
 199    3   -199.4570  0.0060093437 -2.3082924D-08 -4.8560331D-14 -3.1970862D-19 -7.4472227D-24 -2.2375818D-27  1.1524688D-31
 199    4   -199.4090  0.0060089744 -2.3084090D-08 -4.8570567D-14 -3.2000866D-19 -7.5544691D-24 -2.2310259D-27  1.1888861D-31
 199    5   -199.3489  0.0060085127 -2.3085547D-08 -4.8583375D-14 -3.2038973D-19 -7.6880793D-24 -2.2225449D-27  1.2341906D-31
 199    6   -199.2768  0.0060079586 -2.3087296D-08 -4.8598765D-14 -3.2085580D-19 -7.8477258D-24 -2.2119504D-27  1.2882160D-31
 199    7   -199.1927  0.0060073122 -2.3089338D-08 -4.8616748D-14 -3.2141164D-19 -8.0329917D-24 -2.1990189D-27  1.3507597D-31
 199    8   -199.0966  0.0060065733 -2.3091672D-08 -4.8637339D-14 -3.2206270D-19 -8.2433604D-24 -2.1834929D-27  1.4215748D-31
 199    9   -198.9885  0.0060057419 -2.3094299D-08 -4.8660555D-14 -3.2281518D-19 -8.4781957D-24 -2.1650838D-27  1.5003570D-31
 199   10   -198.8683  0.0060048181 -2.3097219D-08 -4.8686414D-14 -3.2367595D-19 -8.7367216D-24 -2.1434728D-27  1.5867365D-31
 199   11   -198.7363  0.0060038017 -2.3100434D-08 -4.8714940D-14 -3.2465249D-19 -9.0180181D-24 -2.1183149D-27  1.6802854D-31
 199   12   -198.5922  0.0060026928 -2.3103942D-08 -4.8746160D-14 -3.2575287D-19 -9.3209846D-24 -2.0892419D-27  1.7804913D-31
 199   13   -198.4361  0.0060014913 -2.3107746D-08 -4.8780102D-14 -3.2698567D-19 -9.6443294D-24 -2.0558666D-27  1.8867567D-31
 199   14   -198.2681  0.0060001972 -2.3111845D-08 -4.8816800D-14 -3.2835991D-19 -9.9865475D-24 -2.0177878D-27  1.9983931D-31
 199   15   -198.0881  0.0059988103 -2.3116240D-08 -4.8856295D-14 -3.2988494D-19 -1.0345902D-23 -1.9745955D-27  2.1146149D-31
 199   16   -197.8962  0.0059973308 -2.3120932D-08 -4.8898627D-14 -3.3157036D-19 -1.0720390D-23 -1.9258781D-27  2.2345099D-31
 199   17   -197.6923  0.0059957584 -2.3125922D-08 -4.8943846D-14 -3.3342591D-19 -1.1107750D-23 -1.8712290D-27  2.3570708D-31
 199   18   -197.4765  0.0059940931 -2.3131211D-08 -4.8992005D-14 -3.3546129D-19 -1.1505408D-23 -1.8102561D-27  2.4811378D-31
 199   19   -197.2487  0.0059923349 -2.3136799D-08 -4.9043163D-14 -3.3768604D-19 -1.1910497D-23 -1.7425904D-27  2.6054381D-31
 199   20   -197.0091  0.0059904837 -2.3142687D-08 -4.9097386D-14 -3.4010937D-19 -1.2319824D-23 -1.6678972D-27  2.7285568D-31
 200    0   -190.0225  0.0058974509 -2.3411950D-08 -5.0960010D-14 -4.4084579D-19 -1.5596435D-24 -1.0533123D-27 -4.2002070D-31
 200    1   -190.0107  0.0058973572 -2.3412256D-08 -5.0963536D-14 -4.4086153D-19 -1.5725148D-24 -1.0591594D-27 -4.1938450D-31
 200    2   -189.9871  0.0058971699 -2.3412868D-08 -5.0970591D-14 -4.4089315D-19 -1.5978800D-24 -1.0709158D-27 -4.1823790D-31
 200    3   -189.9517  0.0058968890 -2.3413785D-08 -5.0981173D-14 -4.4094167D-19 -1.6367495D-24 -1.0884438D-27 -4.1642328D-31
 200    4   -189.9045  0.0058965143 -2.3415009D-08 -5.0995284D-14 -4.4100819D-19 -1.6895558D-24 -1.1116944D-27 -4.1395442D-31
 200    5   -189.8456  0.0058960460 -2.3416539D-08 -5.1012926D-14 -4.4109436D-19 -1.7571255D-24 -1.1405607D-27 -4.1079009D-31
 200    6   -189.7748  0.0058954840 -2.3418376D-08 -5.1034101D-14 -4.4120227D-19 -1.8404874D-24 -1.1749035D-27 -4.0687820D-31
 200    7   -189.6923  0.0058948283 -2.3420520D-08 -5.1058812D-14 -4.4133460D-19 -1.9408480D-24 -1.2145475D-27 -4.0215821D-31
 200    8   -189.5980  0.0058940788 -2.3422971D-08 -5.1087062D-14 -4.4149459D-19 -2.0595999D-24 -1.2592776D-27 -3.9655896D-31
 200    9   -189.4919  0.0058932355 -2.3425731D-08 -5.1118857D-14 -4.4168615D-19 -2.1982905D-24 -1.3088336D-27 -3.9000168D-31
 200   10   -189.3740  0.0058922984 -2.3428799D-08 -5.1154201D-14 -4.4191395D-19 -2.3586076D-24 -1.3629057D-27 -3.8240072D-31
 200   11   -189.2444  0.0058912675 -2.3432176D-08 -5.1193101D-14 -4.4218343D-19 -2.5423726D-24 -1.4211279D-27 -3.7366163D-31
 200   12   -189.1030  0.0058901426 -2.3435864D-08 -5.1235565D-14 -4.4250097D-19 -2.7514974D-24 -1.4830718D-27 -3.6368539D-31
 200   13   -188.9499  0.0058889239 -2.3439862D-08 -5.1281605D-14 -4.4287392D-19 -2.9879716D-24 -1.5482412D-27 -3.5236726D-31
 200   14   -188.7850  0.0058876111 -2.3444172D-08 -5.1331231D-14 -4.4331071D-19 -3.2538114D-24 -1.6160645D-27 -3.3960067D-31
 200   15   -188.6084  0.0058862043 -2.3448794D-08 -5.1384458D-14 -4.4382091D-19 -3.5510362D-24 -1.6858895D-27 -3.2527657D-31
 200   16   -188.4201  0.0058847034 -2.3453730D-08 -5.1441305D-14 -4.4441534D-19 -3.8816117D-24 -1.7569753D-27 -3.0928658D-31
 200   17   -188.2200  0.0058831084 -2.3458980D-08 -5.1501791D-14 -4.4510609D-19 -4.2474050D-24 -1.8284891D-27 -2.9152527D-31
 200   18   -188.0083  0.0058814192 -2.3464545D-08 -5.1565943D-14 -4.4590663D-19 -4.6501187D-24 -1.8994991D-27 -2.7189270D-31
 200   19   -187.7848  0.0058796356 -2.3470428D-08 -5.1633791D-14 -4.4683180D-19 -5.0912417D-24 -1.9689713D-27 -2.5029506D-31
 200   20   -187.5497  0.0058777578 -2.3476628D-08 -5.1705368D-14 -4.4789785D-19 -5.5719443D-24 -2.0357681D-27 -2.2665443D-31
 201    0   -180.7979  0.0057839649 -2.3752192D-08 -5.4415334D-14 -5.9365497D-19  7.1184802D-24  4.1271262D-27 -3.1538049D-31
 201    1   -180.7863  0.0057838699 -2.3752518D-08 -5.4420083D-14 -5.9358354D-19  7.1679802D-24  4.1226990D-27 -3.1707553D-31
 201    2   -180.7632  0.0057836799 -2.3753171D-08 -5.4429579D-14 -5.9343919D-19  7.2668170D-24  4.1137738D-27 -3.2045896D-31
 201    3   -180.7285  0.0057833948 -2.3754151D-08 -5.4443819D-14 -5.9321897D-19  7.4146667D-24  4.1002084D-27 -3.2551908D-31
 201    4   -180.6822  0.0057830148 -2.3755458D-08 -5.4462797D-14 -5.9291845D-19  7.6110346D-24  4.0817912D-27 -3.3223797D-31
 201    5   -180.6244  0.0057825396 -2.3757092D-08 -5.4486507D-14 -5.9253179D-19  7.8552347D-24  4.0582424D-27 -3.4058951D-31
 201    6   -180.5550  0.0057819694 -2.3759054D-08 -5.4514937D-14 -5.9205173D-19  8.1463851D-24  4.0292146D-27 -3.5054155D-31
 201    7   -180.4740  0.0057813042 -2.3761345D-08 -5.4548075D-14 -5.9146968D-19  8.4833788D-24  3.9942968D-27 -3.6205288D-31
 201    8   -180.3815  0.0057805437 -2.3763964D-08 -5.4585907D-14 -5.9077572D-19  8.8648556D-24  3.9530166D-27 -3.7507199D-31
 201    9   -180.2775  0.0057796882 -2.3766913D-08 -5.4628414D-14 -5.8995875D-19  9.2891903D-24  3.9048443D-27 -3.8953845D-31
 201   10   -180.1619  0.0057787375 -2.3770192D-08 -5.4675573D-14 -5.8900651D-19  9.7544501D-24  3.8491969D-27 -4.0538011D-31
 201   11   -180.0348  0.0057776915 -2.3773802D-08 -5.4727357D-14 -5.8790573D-19  1.0258360D-23  3.7854448D-27 -4.2251091D-31
 201   12   -179.8961  0.0057765502 -2.3777744D-08 -5.4783736D-14 -5.8664222D-19  1.0798273D-23  3.7129178D-27 -4.4083109D-31
 201   13   -179.7460  0.0057753137 -2.3782020D-08 -5.4844673D-14 -5.8520107D-19  1.1371132D-23  3.6309133D-27 -4.6022537D-31
 201   14   -179.5843  0.0057739818 -2.3786630D-08 -5.4910125D-14 -5.8356677D-19  1.1973431D-23  3.5387053D-27 -4.8056085D-31
 201   15   -179.4111  0.0057725544 -2.3791575D-08 -5.4980043D-14 -5.8172343D-19  1.2601176D-23  3.4355553D-27 -5.0168600D-31
 201   16   -179.2264  0.0057710316 -2.3796856D-08 -5.5054372D-14 -5.7965505D-19  1.3249848D-23  3.3207247D-27 -5.2342891D-31
 201   17   -179.0302  0.0057694132 -2.3802476D-08 -5.5133050D-14 -5.7734571D-19  1.3914379D-23  3.1934889D-27 -5.4559660D-31
 201   18   -178.8225  0.0057676992 -2.3808435D-08 -5.5216004D-14 -5.7477994D-19  1.4589111D-23  3.0531515D-27 -5.6797494D-31
 201   19   -178.6034  0.0057658895 -2.3814734D-08 -5.5303157D-14 -5.7194296D-19  1.5267770D-23  2.8990641D-27 -5.9032471D-31
 201   20   -178.3728  0.0057639841 -2.3821376D-08 -5.5394420D-14 -5.6882115D-19  1.5943453D-23  2.7306446D-27 -6.1238324D-31
 202    0   -171.8555  0.0056694302 -2.4105994D-08 -5.7144829D-14 -4.5633484D-19 -8.1173267D-24  2.0966821D-28  3.3086074D-31
 202    1   -171.8442  0.0056693338 -2.4106337D-08 -5.7148480D-14 -4.5641600D-19 -8.1147819D-24  2.1429670D-28  3.3036220D-31
 202    2   -171.8215  0.0056691409 -2.4107023D-08 -5.7155784D-14 -4.5657825D-19 -8.1095294D-24  2.2353302D-28  3.2935791D-31
 202    3   -171.7875  0.0056688517 -2.4108051D-08 -5.7166744D-14 -4.5682141D-19 -8.1012365D-24  2.3733454D-28  3.2783221D-31
 202    4   -171.7422  0.0056684659 -2.4109424D-08 -5.7181368D-14 -4.5714523D-19 -8.0894068D-24  2.5563582D-28  3.2576161D-31
 202    5   -171.6855  0.0056679837 -2.4111139D-08 -5.7199662D-14 -4.5754930D-19 -8.0733918D-24  2.7834743D-28  3.2311641D-31
 202    6   -171.6175  0.0056674050 -2.4113199D-08 -5.7221636D-14 -4.5803309D-19 -8.0523798D-24  3.0535321D-28  3.1985812D-31
 202    7   -171.5381  0.0056667298 -2.4115603D-08 -5.7247301D-14 -4.5859583D-19 -8.0254259D-24  3.3650891D-28  3.1594376D-31
 202    8   -171.4475  0.0056659581 -2.4118351D-08 -5.7276672D-14 -4.5923652D-19 -7.9914368D-24  3.7163752D-28  3.1132228D-31
 202    9   -171.3455  0.0056650898 -2.4121445D-08 -5.7309763D-14 -4.5995389D-19 -7.9492003D-24  4.1052706D-28  3.0593762D-31
 202   10   -171.2322  0.0056641248 -2.4124885D-08 -5.7346591D-14 -4.6074626D-19 -7.8973945D-24  4.5292648D-28  2.9972991D-31
 202   11   -171.1076  0.0056630632 -2.4128671D-08 -5.7387175D-14 -4.6161157D-19 -7.8345904D-24  4.9854125D-28  2.9263265D-31
 202   12   -170.9717  0.0056619050 -2.4132805D-08 -5.7431534D-14 -4.6254727D-19 -7.7593027D-24  5.4703058D-28  2.8457989D-31
 202   13   -170.8245  0.0056606499 -2.4137286D-08 -5.7479692D-14 -4.6355025D-19 -7.6699817D-24  5.9800270D-28  2.7550220D-31
 202   14   -170.6660  0.0056592981 -2.4142117D-08 -5.7531669D-14 -4.6461680D-19 -7.5650488D-24  6.5100851D-28  2.6532771D-31
 202   15   -170.4963  0.0056578494 -2.4147297D-08 -5.7587491D-14 -4.6574252D-19 -7.4429324D-24  7.0554153D-28  2.5398756D-31
 202   16   -170.3152  0.0056563038 -2.4152828D-08 -5.7647182D-14 -4.6692225D-19 -7.3021046D-24  7.6103194D-28  2.4141549D-31
 202   17   -170.1229  0.0056546612 -2.4158711D-08 -5.7710767D-14 -4.6815008D-19 -7.1411166D-24  8.1684476D-28  2.2755069D-31
 202   18   -169.9194  0.0056529216 -2.4164948D-08 -5.7778272D-14 -4.6941922D-19 -6.9586324D-24  8.7227653D-28  2.1233715D-31
 202   19   -169.7046  0.0056510848 -2.4171539D-08 -5.7849723D-14 -4.7072204D-19 -6.7534868D-24  9.2655464D-28  1.9572816D-31
 202   20   -169.4786  0.0056491508 -2.4178485D-08 -5.7925146D-14 -4.7205006D-19 -6.5247470D-24  9.7883942D-28  1.7769137D-31
 203    0   -163.1955  0.0055538718 -2.4462277D-08 -5.9445083D-14 -4.9292923D-19 -1.3740264D-23 -3.6081563D-29  2.5539684D-31
 203    1   -163.1844  0.0055537740 -2.4462634D-08 -5.9449027D-14 -4.9306664D-19 -1.3740678D-23 -3.2505298D-29  2.5549988D-31
 203    2   -163.1622  0.0055535783 -2.4463347D-08 -5.9456918D-14 -4.9334146D-19 -1.3741373D-23 -2.5348185D-29  2.5570113D-31
 203    3   -163.1289  0.0055532847 -2.4464418D-08 -5.9468764D-14 -4.9375371D-19 -1.3742096D-23 -1.4601932D-29  2.5599228D-31
 203    4   -163.0844  0.0055528933 -2.4465845D-08 -5.9484572D-14 -4.9430341D-19 -1.3742456D-23 -2.5565757D-31  0.0000000D+00
 203    5   -163.0289  0.0055524039 -2.4467630D-08 -5.9504358D-14 -4.9499052D-19 -1.3741938D-23  1.7705254D-29  2.5678578D-31
 203    6   -162.9623  0.0055518167 -2.4469772D-08 -5.9528138D-14 -4.9581499D-19 -1.3739893D-23  3.9295654D-29  2.5724791D-31
 203    7   -162.8846  0.0055511315 -2.4472273D-08 -5.9555930D-14 -4.9677664D-19 -1.3735539D-23  6.4530104D-29  2.5771919D-31
 203    8   -162.7958  0.0055503483 -2.4475133D-08 -5.9587759D-14 -4.9787520D-19 -1.3727969D-23  9.3421184D-29  2.5816816D-31
 203    9   -162.6959  0.0055494672 -2.4478351D-08 -5.9623651D-14 -4.9911021D-19 -1.3716130D-23  1.2597630D-28  2.5855714D-31
 203   10   -162.5849  0.0055484880 -2.4481930D-08 -5.9663634D-14 -5.0048100D-19 -1.3698849D-23  1.6219573D-28  2.5884501D-31
 203   11   -162.4628  0.0055474107 -2.4485869D-08 -5.9707743D-14 -5.0198660D-19 -1.3674821D-23  2.0207039D-28  2.5898535D-31
 203   12   -162.3297  0.0055462352 -2.4490170D-08 -5.9756012D-14 -5.0362570D-19 -1.3642602D-23  2.4557682D-28  2.5892616D-31
 203   13   -162.1855  0.0055449616 -2.4494833D-08 -5.9808481D-14 -5.0539658D-19 -1.3600631D-23  2.9267467D-28  2.5861068D-31
 203   14   -162.0303  0.0055435898 -2.4499859D-08 -5.9865192D-14 -5.0729702D-19 -1.3547220D-23  3.4330243D-28  2.5797675D-31
 203   15   -161.8640  0.0055421196 -2.4505250D-08 -5.9926190D-14 -5.0932422D-19 -1.3480577D-23  3.9737426D-28  2.5696048D-31
 203   16   -161.6867  0.0055405511 -2.4511006D-08 -5.9991521D-14 -5.1147470D-19 -1.3398781D-23  4.5477063D-28  2.5548611D-31
 203   17   -161.4983  0.0055388841 -2.4517129D-08 -6.0061236D-14 -5.1374424D-19 -1.3299836D-23  5.1534036D-28  2.5347961D-31
 203   18   -161.2989  0.0055371187 -2.4523619D-08 -6.0135387D-14 -5.1612776D-19 -1.3181663D-23  5.7889051D-28  2.5086107D-31
 203   19   -161.0886  0.0055352546 -2.4530479D-08 -6.0214028D-14 -5.1861923D-19 -1.3042116D-23  6.4518262D-28  2.4754705D-31
 203   20   -160.8672  0.0055332919 -2.4537710D-08 -6.0297215D-14 -5.2121159D-19 -1.2879015D-23  7.1392709D-28  2.4345111D-31
 204    0   -154.8176  0.0054373493 -2.4821120D-08 -6.2191206D-14 -5.2769965D-19 -5.5313546D-24  3.9254490D-29 -2.1495020D-33
 204    1   -154.8067  0.0054372500 -2.4821493D-08 -6.2195428D-14 -5.2775496D-19 -5.5308852D-24  3.9222691D-29 -2.4167867D-33
 204    2   -154.7850  0.0054370514 -2.4822240D-08 -6.2203873D-14 -5.2786557D-19 -5.5299463D-24  3.9147782D-29 -2.9534840D-33
 204    3   -154.7524  0.0054367535 -2.4823359D-08 -6.2216544D-14 -5.2803145D-19 -5.5285436D-24  3.9007350D-29 -3.7619615D-33
 204    4   -154.7089  0.0054363564 -2.4824853D-08 -6.2233444D-14 -5.2825255D-19 -5.5266826D-24  3.8767012D-29 -4.8474358D-33
 204    5   -154.6545  0.0054358598 -2.4826720D-08 -6.2254580D-14 -5.2852883D-19 -5.5243741D-24  3.8380863D-29 -6.2157863D-33
 204    6   -154.5893  0.0054352640 -2.4828962D-08 -6.2279957D-14 -5.2886021D-19 -5.5216410D-24  3.7789962D-29 -7.8741296D-33
 204    7   -154.5132  0.0054345687 -2.4831578D-08 -6.2309584D-14 -5.2924662D-19 -5.5185111D-24  3.6923366D-29 -9.8313754D-33
 204    8   -154.4262  0.0054337741 -2.4834570D-08 -6.2343470D-14 -5.2968796D-19 -5.5150347D-24  3.5696111D-29 -1.2096086D-32
 204    9   -154.3284  0.0054328800 -2.4837937D-08 -6.2381625D-14 -5.3018415D-19 -5.5112805D-24  3.4010000D-29 -1.4677757D-32
 204   10   -154.2198  0.0054318864 -2.4841682D-08 -6.2424062D-14 -5.3073508D-19 -5.5073434D-24  3.1751529D-29 -1.7586442D-32
 204   11   -154.1003  0.0054307933 -2.4845803D-08 -6.2470793D-14 -5.3134066D-19 -5.5033583D-24  2.8792952D-29 -2.0830414D-32
 204   12   -153.9700  0.0054296005 -2.4850303D-08 -6.2521834D-14 -5.3200082D-19 -5.4994950D-24  2.4991045D-29 -2.4418520D-32
 204   13   -153.8288  0.0054283082 -2.4855182D-08 -6.2577199D-14 -5.3271551D-19 -5.4959838D-24  2.0187520D-29 -2.8355974D-32
 204   14   -153.6768  0.0054269162 -2.4860441D-08 -6.2636906D-14 -5.3348472D-19 -5.4931052D-24  1.4205857D-29 -3.2650112D-32
 204   15   -153.5141  0.0054254244 -2.4866081D-08 -6.2700974D-14 -5.3430852D-19 -5.4912135D-24  6.8563021D-30 -3.7302764D-32
 204   16   -153.3405  0.0054238327 -2.4872103D-08 -6.2769422D-14 -5.3518703D-19 -5.4907564D-24 -2.0663893D-30 -4.2311451D-32
 204   17   -153.1561  0.0054221412 -2.4878510D-08 -6.2842271D-14 -5.3612054D-19 -5.4922692D-24 -1.2782032D-29 -4.7670765D-32
 204   18   -152.9609  0.0054203497 -2.4885301D-08 -6.2919543D-14 -5.3710945D-19 -5.4963993D-24 -2.5522723D-29 -5.3369632D-32
 204   19   -152.7550  0.0054184582 -2.4892478D-08 -6.3001263D-14 -5.3815439D-19 -5.5039203D-24 -4.0531406D-29 -5.9389827D-32
 204   20   -152.5383  0.0054164665 -2.4900044D-08 -6.3087456D-14 -5.3925625D-19 -5.5157531D-24 -5.8056921D-29 -6.5702710D-32
 205    0   -146.7213  0.0053199188 -2.5182354D-08 -6.4841336D-14 -6.0350676D-19 -2.7263948D-23 -1.0703759D-27  6.1709418D-31
 205    1   -146.7107  0.0053198180 -2.5182743D-08 -6.4846165D-14 -6.0377947D-19 -2.7276740D-23 -1.0617322D-27  6.1771237D-31
 205    2   -146.6894  0.0053196166 -2.5183521D-08 -6.4855830D-14 -6.0432526D-19 -2.7302017D-23 -1.0444186D-27  6.1893743D-31
 205    3   -146.6575  0.0053193143 -2.5184688D-08 -6.4870344D-14 -6.0514488D-19 -2.7339153D-23 -1.0183844D-27  6.2074485D-31
 205    4   -146.6149  0.0053189114 -2.5186245D-08 -6.4889726D-14 -6.0623941D-19 -2.7387207D-23 -9.8355567D-28  6.2309777D-31
 205    5   -146.5618  0.0053184076 -2.5188193D-08 -6.4914003D-14 -6.0761023D-19 -2.7444919D-23 -9.3983717D-28  6.2594760D-31
 205    6   -146.4979  0.0053178031 -2.5190530D-08 -6.4943208D-14 -6.0925892D-19 -2.7510704D-23 -8.8711755D-28  6.2923246D-31
 205    7   -146.4235  0.0053170977 -2.5193258D-08 -6.4977380D-14 -6.1118722D-19 -2.7582639D-23 -8.2527153D-28  6.3287687D-31
 205    8   -146.3384  0.0053162915 -2.5196378D-08 -6.5016567D-14 -6.1339691D-19 -2.7658471D-23 -7.5416694D-28  6.3679289D-31
 205    9   -146.2427  0.0053153844 -2.5199890D-08 -6.5060821D-14 -6.1588971D-19 -2.7735595D-23 -6.7367007D-28  6.4087811D-31
 205   10   -146.1364  0.0053143763 -2.5203795D-08 -6.5110203D-14 -6.1866713D-19 -2.7811058D-23 -5.8365288D-28  6.4501690D-31
 205   11   -146.0195  0.0053132672 -2.5208094D-08 -6.5164781D-14 -6.2173034D-19 -2.7881552D-23 -4.8400219D-28  6.4907903D-31
 205   12   -145.8920  0.0053120571 -2.5212788D-08 -6.5224628D-14 -6.2507999D-19 -2.7943401D-23 -3.7462792D-28  6.5291892D-31
 205   13   -145.7539  0.0053107459 -2.5217879D-08 -6.5289825D-14 -6.2871602D-19 -2.7992581D-23 -2.5547452D-28  6.5637808D-31
 205   14   -145.6053  0.0053093336 -2.5223366D-08 -6.5360461D-14 -6.3263747D-19 -2.8024700D-23 -1.2653097D-28  6.5928222D-31
 205   15   -145.4460  0.0053078200 -2.5229252D-08 -6.5436630D-14 -6.3684225D-19 -2.8035024D-23  1.2155837D-29  6.6144364D-31
 205   16   -145.2762  0.0053062051 -2.5235538D-08 -6.5518432D-14 -6.4132689D-19 -2.8018498D-23  1.6047037D-28  6.6266554D-31
 205   17   -145.0958  0.0053044889 -2.5242225D-08 -6.5605977D-14 -6.4608631D-19 -2.7969702D-23  3.1820576D-28  6.6272503D-31
 205   18   -144.9049  0.0053026712 -2.5249315D-08 -6.5699375D-14 -6.5111355D-19 -2.7882972D-23  4.8506218D-28  6.6140045D-31
 205   19   -144.7034  0.0053007519 -2.5256811D-08 -6.5798746D-14 -6.5639938D-19 -2.7752094D-23  6.6057647D-28  6.5838133D-31
 205   20   -144.4914  0.0052987311 -2.5264713D-08 -6.5904213D-14 -6.6193247D-19 -2.7571485D-23  8.4429027D-28  6.5356790D-31
 206    0   -138.9060  0.0052016396 -2.5549765D-08 -6.8825031D-14 -6.5462686D-19  2.0406681D-24 -1.8941859D-27 -1.5525591D-31
 206    1   -138.8955  0.0052015374 -2.5550178D-08 -6.8830268D-14 -6.5460658D-19  2.0179173D-24 -1.8963469D-27 -1.5367908D-31
 206    2   -138.8747  0.0052013330 -2.5551004D-08 -6.8840742D-14 -6.5456668D-19  1.9723275D-24 -1.9006019D-27 -1.5052082D-31
 206    3   -138.8435  0.0052010263 -2.5552244D-08 -6.8856451D-14 -6.5450855D-19  1.9037589D-24 -1.9068191D-27 -1.4577936D-31
 206    4   -138.8019  0.0052006175 -2.5553896D-08 -6.8877394D-14 -6.5443424D-19  1.8120085D-24 -1.9148021D-27 -1.3945313D-31
 206    5   -138.7499  0.0052001064 -2.5555963D-08 -6.8903569D-14 -6.5434652D-19  1.6968211D-24 -1.9242871D-27 -1.3153900D-31
 206    6   -138.6875  0.0051994930 -2.5558444D-08 -6.8934976D-14 -6.5424886D-19  1.5579077D-24 -1.9349435D-27 -1.2203535D-31
 206    7   -138.6147  0.0051987774 -2.5561340D-08 -6.8971611D-14 -6.5414549D-19  1.3949067D-24 -1.9463644D-27 -1.1092735D-31
 206    8   -138.5316  0.0051979593 -2.5564652D-08 -6.9013472D-14 -6.5404139D-19  1.2074615D-24 -1.9580750D-27 -9.8201930D-32
 206    9   -138.4380  0.0051970389 -2.5568380D-08 -6.9060560D-14 -6.5394226D-19  9.9533492D-25 -1.9695456D-27 -8.3871630D-32
 206   10   -138.3341  0.0051960161 -2.5572525D-08 -6.9112871D-14 -6.5385457D-19  7.5830468D-25 -1.9801730D-27 -6.7942612D-32
 206   11   -138.2198  0.0051948908 -2.5577088D-08 -6.9170407D-14 -6.5378555D-19  4.9626497D-25 -1.9892894D-27 -5.0430657D-32
 206   12   -138.0951  0.0051936630 -2.5582071D-08 -6.9233169D-14 -6.5374320D-19  2.0924821D-25 -1.9961623D-27 -3.1360855D-32
 206   13   -137.9601  0.0051923326 -2.5587474D-08 -6.9301157D-14 -6.5373625D-19 -1.0253032D-25 -1.9999996D-27 -1.0770171D-32
 206   14   -137.8147  0.0051908995 -2.5593298D-08 -6.9374377D-14 -6.5377411D-19 -4.3861651D-25 -1.9999529D-27  1.1288759D-32
 206   15   -137.6590  0.0051893638 -2.5599545D-08 -6.9452835D-14 -6.5386687D-19 -7.9827882D-25 -1.9951243D-27  3.4746242D-32
 206   16   -137.4930  0.0051877252 -2.5606217D-08 -6.9536539D-14 -6.5402517D-19 -1.1804715D-24 -1.9845699D-27  5.9518049D-32
 206   17   -137.3166  0.0051859837 -2.5613314D-08 -6.9625502D-14 -6.5425999D-19 -1.5833965D-24 -1.9673726D-27  8.5396910D-32
 206   18   -137.1300  0.0051841393 -2.5620839D-08 -6.9719738D-14 -6.5458310D-19 -2.0057772D-24 -1.9424384D-27  1.1240672D-31
 206   19   -136.9330  0.0051821918 -2.5628793D-08 -6.9819266D-14 -6.5500604D-19 -2.4449624D-24 -1.9088129D-27  1.4030438D-31
 206   20   -136.7258  0.0051801412 -2.5637177D-08 -6.9924108D-14 -6.5554051D-19 -2.8980407D-24 -1.8655061D-27  1.6888912D-31
 207    0   -131.3705  0.0050825458 -2.5923816D-08 -7.1930621D-14 -5.8121846D-19  7.2821807D-24 -2.8817154D-27 -6.8912200D-31
 207    1   -131.3603  0.0050824421 -2.5924248D-08 -7.1935271D-14 -5.8114583D-19  7.2474827D-24 -2.8913467D-27 -6.8817335D-31
 207    2   -131.3400  0.0050822347 -2.5925111D-08 -7.1944568D-14 -5.8100165D-19  7.1776793D-24 -2.9105597D-27 -6.8624166D-31
 207    3   -131.3095  0.0050819236 -2.5926406D-08 -7.1958510D-14 -5.8078779D-19  7.0726187D-24 -2.9393644D-27 -6.8343837D-31
 207    4   -131.2689  0.0050815087 -2.5928133D-08 -7.1977090D-14 -5.8050772D-19  6.9306112D-24 -2.9775279D-27 -6.7953068D-31
 207    5   -131.2180  0.0050809902 -2.5930293D-08 -7.2000304D-14 -5.8016568D-19  6.7505377D-24 -3.0249202D-27 -6.7451441D-31
 207    6   -131.1571  0.0050803678 -2.5932886D-08 -7.2028142D-14 -5.7976723D-19  6.5307095D-24 -3.0813201D-27 -6.6830106D-31
 207    7   -131.0860  0.0050796416 -2.5935912D-08 -7.2060596D-14 -5.7931920D-19  6.2691386D-24 -3.1464478D-27 -6.6078729D-31
 207    8   -131.0047  0.0050788116 -2.5939371D-08 -7.2097657D-14 -5.7882984D-19  5.9635412D-24 -3.2199591D-27 -6.5185272D-31
 207    9   -130.9133  0.0050778777 -2.5943266D-08 -7.2139314D-14 -5.7830891D-19  5.6113753D-24 -3.3014365D-27 -6.4136366D-31
 207   10   -130.8117  0.0050768399 -2.5947595D-08 -7.2185557D-14 -5.7776776D-19  5.2098478D-24 -3.3903806D-27 -6.2917036D-31
 207   11   -130.7000  0.0050756981 -2.5952361D-08 -7.2236376D-14 -5.7721952D-19  4.7559710D-24 -3.4861990D-27 -6.1511212D-31
 207   12   -130.5782  0.0050744523 -2.5957564D-08 -7.2291762D-14 -5.7667922D-19  4.2465821D-24 -3.5881969D-27 -5.9901567D-31
 207   13   -130.4463  0.0050731023 -2.5963205D-08 -7.2351710D-14 -5.7616391D-19  3.6784054D-24 -3.6955644D-27 -5.8069949D-31
 207   14   -130.3043  0.0050716482 -2.5969286D-08 -7.2416213D-14 -5.7569284D-19  3.0481025D-24 -3.8073674D-27 -5.5997531D-31
 207   15   -130.1522  0.0050700899 -2.5975806D-08 -7.2485270D-14 -5.7528755D-19  2.3523381D-24 -3.9225332D-27 -5.3665047D-31
 207   16   -129.9900  0.0050684272 -2.5982768D-08 -7.2558886D-14 -5.7497203D-19  1.5878560D-24 -4.0398412D-27 -5.1053178D-31
 207   17   -129.8177  0.0050666601 -2.5990173D-08 -7.2637067D-14 -5.7477284D-19  7.5156943D-25 -4.1579116D-27 -4.8142986D-31
 207   18   -129.6353  0.0050647886 -2.5998023D-08 -7.2719828D-14 -5.7471916D-19 -1.5935405D-25 -4.2751964D-27 -4.4916136D-31
 207   19   -129.4429  0.0050628124 -2.6006318D-08 -7.2807193D-14 -5.7484288D-19 -1.1473649D-24 -4.3899722D-27 -4.1355736D-31
 207   20   -129.2404  0.0050607315 -2.6015060D-08 -7.2899192D-14 -5.7517862D-19 -2.2144203D-24 -4.5003332D-27 -3.7446682D-31
 208    0   -124.1137  0.0049627119 -2.6294786D-08 -7.4628670D-14 -7.6208120D-19 -7.7643421D-24  3.4286197D-27 -2.2175089D-31
 208    1   -124.1038  0.0049626067 -2.6295234D-08 -7.4634767D-14 -7.6215869D-19 -7.7233335D-24  3.4255214D-27 -2.2367512D-31
 208    2   -124.0839  0.0049623964 -2.6296129D-08 -7.4646963D-14 -7.6231228D-19 -7.6410806D-24  3.4191829D-27 -2.2761507D-31
 208    3   -124.0542  0.0049620808 -2.6297473D-08 -7.4665261D-14 -7.6253967D-19 -7.5181638D-24  3.4095007D-27 -2.3346006D-31
 208    4   -124.0145  0.0049616600 -2.6299265D-08 -7.4689667D-14 -7.6283713D-19 -7.3548266D-24  3.3962092D-27 -2.4122261D-31
 208    5   -123.9649  0.0049611340 -2.6301507D-08 -7.4720188D-14 -7.6319978D-19 -7.1515674D-24  3.3789854D-27 -2.5087553D-31
 208    6   -123.9053  0.0049605027 -2.6304197D-08 -7.4756832D-14 -7.6362159D-19 -6.9090502D-24  3.3574281D-27 -2.6238241D-31
 208    7   -123.8359  0.0049597662 -2.6307338D-08 -7.4799608D-14 -7.6409538D-19 -6.6281248D-24  3.3310613D-27 -2.7569710D-31
 208    8   -123.7565  0.0049589243 -2.6310929D-08 -7.4848527D-14 -7.6461288D-19 -6.3098545D-24  3.2993379D-27 -2.9076171D-31
 208    9   -123.6673  0.0049579770 -2.6314973D-08 -7.4903599D-14 -7.6516479D-19 -5.9555433D-24  3.2616446D-27 -3.0750688D-31
 208   10   -123.5681  0.0049569243 -2.6319469D-08 -7.4964835D-14 -7.6574086D-19 -5.5667804D-24  3.2173064D-27 -3.2584776D-31
 208   11   -123.4591  0.0049557662 -2.6324419D-08 -7.5032247D-14 -7.6632998D-19 -5.1454744D-24  3.1655936D-27 -3.4568325D-31
 208   12   -123.3402  0.0049545025 -2.6329824D-08 -7.5105843D-14 -7.6692025D-19 -4.6938967D-24  3.1057308D-27 -3.6689336D-31
 208   13   -123.2114  0.0049531332 -2.6335685D-08 -7.5185634D-14 -7.6749920D-19 -4.2147177D-24  3.0369049D-27 -3.8933879D-31
 208   14   -123.0727  0.0049516582 -2.6342004D-08 -7.5271625D-14 -7.6805384D-19 -3.7110595D-24  2.9582781D-27 -4.1285618D-31
 208   15   -122.9242  0.0049500775 -2.6348783D-08 -7.5363823D-14 -7.6857096D-19 -3.1865251D-24  2.8690010D-27 -4.3725966D-31
 208   16   -122.7658  0.0049483909 -2.6356022D-08 -7.5462231D-14 -7.6903725D-19 -2.6452606D-24  2.7682272D-27 -4.6233412D-31
 208   17   -122.5976  0.0049465984 -2.6363725D-08 -7.5566849D-14 -7.6943959D-19 -2.0919749D-24  2.6551333D-27 -4.8783702D-31
 208   18   -122.4195  0.0049447000 -2.6371892D-08 -7.5677673D-14 -7.6976533D-19 -1.5319797D-24  2.5289352D-27 -5.1349693D-31
 208   19   -122.2317  0.0049426954 -2.6380526D-08 -7.5794696D-14 -7.7000263D-19 -9.7121569D-25  2.3889149D-27 -5.3900975D-31
 208   20   -122.0340  0.0049405846 -2.6389629D-08 -7.5917909D-14 -7.7014076D-19 -4.1626961D-25  2.2344431D-27 -5.6404094D-31
 209    0   -117.1340  0.0048422350 -2.6665987D-08 -7.7854024D-14 -7.6374859D-19 -1.2482866D-23  1.8966583D-29  1.6139941D-31
 209    1   -117.1244  0.0048421283 -2.6666454D-08 -7.7860134D-14 -7.6387350D-19 -1.2482797D-23  2.1252694D-29  1.6096247D-31
 209    2   -117.1050  0.0048419150 -2.6667388D-08 -7.7872358D-14 -7.6412307D-19 -1.2482062D-23  2.5714601D-29  1.5993379D-31
 209    3   -117.0759  0.0048415950 -2.6668790D-08 -7.7890702D-14 -7.6449751D-19 -1.2481014D-23  3.2400618D-29  1.5844779D-31
 209    4   -117.0372  0.0048411683 -2.6670660D-08 -7.7915173D-14 -7.6499672D-19 -1.2479248D-23  4.1217886D-29  1.5643624D-31
 209    5   -116.9888  0.0048406348 -2.6672998D-08 -7.7945786D-14 -7.6562061D-19 -1.2476447D-23  5.2078773D-29  1.5387153D-31
 209    6   -116.9307  0.0048399947 -2.6675804D-08 -7.7982554D-14 -7.6636908D-19 -1.2472236D-23  6.4872409D-29  1.5072334D-31
 209    7   -116.8630  0.0048392477 -2.6679081D-08 -7.8025495D-14 -7.6724193D-19 -1.2466176D-23  7.9459714D-29  1.4695500D-31
 209    8   -116.7855  0.0048383939 -2.6682827D-08 -7.8074630D-14 -7.6823890D-19 -1.2457765D-23  9.5671413D-29  1.4252314D-31
 209    9   -116.6985  0.0048374332 -2.6687045D-08 -7.8129984D-14 -7.6935960D-19 -1.2446477D-23  1.1330748D-28  1.3738486D-31
 209   10   -116.6017  0.0048363657 -2.6691734D-08 -7.8191582D-14 -7.7060354D-19 -1.2431743D-23  1.3213123D-28  1.3149146D-31
 209   11   -116.4953  0.0048351911 -2.6696897D-08 -7.8259455D-14 -7.7197002D-19 -1.2412988D-23  1.5186744D-28  1.2479382D-31
 209   12   -116.3793  0.0048339095 -2.6702534D-08 -7.8333636D-14 -7.7345820D-19 -1.2389640D-23  1.7220182D-28  1.1724373D-31
 209   13   -116.2536  0.0048325208 -2.6708648D-08 -7.8414159D-14 -7.7506704D-19 -1.2361153D-23  1.9277506D-28  1.0879380D-31
 209   14   -116.1183  0.0048310250 -2.6715238D-08 -7.8501064D-14 -7.7679525D-19 -1.2327028D-23  2.1318284D-28  9.9400210D-32
 209   15   -115.9734  0.0048294218 -2.6722307D-08 -7.8594390D-14 -7.7864133D-19 -1.2286842D-23  2.3297208D-28  8.9024491D-32
 209   16   -115.8189  0.0048277114 -2.6729857D-08 -7.8694182D-14 -7.8060355D-19 -1.2240276D-23  2.5164319D-28  7.7635811D-32
 209   17   -115.6548  0.0048258935 -2.6737889D-08 -7.8800485D-14 -7.8267993D-19 -1.2187156D-23  2.6864805D-28  6.5216266D-32
 209   18   -115.4811  0.0048239680 -2.6746406D-08 -7.8913349D-14 -7.8486829D-19 -1.2127476D-23  2.8339234D-28  5.1758651D-32
 209   19   -115.2978  0.0048219350 -2.6755409D-08 -7.9032823D-14 -7.8716628D-19 -1.2061440D-23  2.9523886D-28  3.7273726D-32
 209   20   -115.1050  0.0048197942 -2.6764900D-08 -7.9158963D-14 -7.8957141D-19 -1.1989500D-23  3.0351131D-28  2.1789408D-32
 210    0   -110.4295  0.0047212058 -2.7035479D-08 -8.1240993D-14 -8.6790294D-19 -1.7500506D-23  1.0356599D-27  4.1720313D-31
 210    1   -110.4201  0.0047210977 -2.7035967D-08 -8.1247937D-14 -8.6807792D-19 -1.7488131D-23  1.0415158D-27  4.1726916D-31
 210    2   -110.4012  0.0047208814 -2.7036942D-08 -8.1261829D-14 -8.6842732D-19 -1.7462754D-23  1.0531558D-27  4.1726791D-31
 210    3   -110.3729  0.0047205569 -2.7038405D-08 -8.1282678D-14 -8.6895064D-19 -1.7424528D-23  1.0706830D-27  4.1734501D-31
 210    4   -110.3351  0.0047201243 -2.7040356D-08 -8.1310495D-14 -8.6964658D-19 -1.7372576D-23  1.0940562D-27  4.1739535D-31
 210    5   -110.2879  0.0047195835 -2.7042796D-08 -8.1345299D-14 -8.7051355D-19 -1.7306057D-23  1.1232740D-27  4.1737322D-31
 210    6   -110.2313  0.0047189344 -2.7045725D-08 -8.1387108D-14 -8.7154947D-19 -1.7223921D-23  1.1583281D-27  4.1722194D-31
 210    7   -110.1652  0.0047181771 -2.7049144D-08 -8.1435949D-14 -8.7275170D-19 -1.7124905D-23  1.1992001D-27  4.1687220D-31
 210    8   -110.0897  0.0047173115 -2.7053055D-08 -8.1491848D-14 -8.7411702D-19 -1.7007544D-23  1.2458571D-27  4.1624320D-31
 210    9   -110.0048  0.0047163375 -2.7057457D-08 -8.1554840D-14 -8.7564156D-19 -1.6870163D-23  1.2982436D-27  4.1523985D-31
 210   10   -109.9105  0.0047152551 -2.7062352D-08 -8.1624958D-14 -8.7732067D-19 -1.6710892D-23  1.3562779D-27  4.1375647D-31
 210   11   -109.8068  0.0047140642 -2.7067742D-08 -8.1702243D-14 -8.7914887D-19 -1.6527668D-23  1.4198419D-27  4.1167212D-31
 210   12   -109.6937  0.0047127648 -2.7073628D-08 -8.1786736D-14 -8.8111972D-19 -1.6318245D-23  1.4887737D-27  4.0885396D-31
 210   13   -109.5712  0.0047113568 -2.7080011D-08 -8.1878483D-14 -8.8322575D-19 -1.6080207D-23  1.5628575D-27  4.0515406D-31
 210   14   -109.4393  0.0047098401 -2.7086892D-08 -8.1977529D-14 -8.8545828D-19 -1.5811004D-23  1.6418157D-27  4.0041640D-31
 210   15   -109.2980  0.0047082147 -2.7094275D-08 -8.2083926D-14 -8.8780739D-19 -1.5507948D-23  1.7252936D-27  3.9446822D-31
 210   16   -109.1474  0.0047064804 -2.7102161D-08 -8.2197723D-14 -8.9026171D-19 -1.5168261D-23  1.8128499D-27  3.8712619D-31
 210   17   -108.9874  0.0047046372 -2.7110551D-08 -8.2318972D-14 -8.9280835D-19 -1.4789113D-23  1.9039456D-27  3.7819887D-31
 210   18   -108.8180  0.0047026849 -2.7119449D-08 -8.2447726D-14 -8.9543276D-19 -1.4367663D-23  1.9979269D-27  3.6748326D-31
 210   19   -108.6394  0.0047006235 -2.7128855D-08 -8.2584037D-14 -8.9811863D-19 -1.3901117D-23  2.0940170D-27  3.5477187D-31
 210   20   -108.4514  0.0046984528 -2.7138774D-08 -8.2727956D-14 -9.0084781D-19 -1.3386796D-23  2.1912993D-27  3.3985339D-31
 211    0   -103.9979  0.0045997210 -2.7404303D-08 -8.4692969D-14 -7.9213476D-19  6.2005303D-25 -3.0853338D-27 -4.4199407D-31
 211    1   -103.9887  0.0045996114 -2.7404811D-08 -8.4699306D-14 -7.9212886D-19  5.8275974D-25 -3.0914695D-27 -4.4049321D-31
 211    2   -103.9703  0.0045993921 -2.7405828D-08 -8.4711980D-14 -7.9211780D-19  5.0871404D-25 -3.1038202D-27 -4.3771187D-31
 211    3   -103.9427  0.0045990633 -2.7407353D-08 -8.4730991D-14 -7.9210422D-19  3.9664530D-25 -3.1221131D-27 -4.3337820D-31
 211    4   -103.9059  0.0045986247 -2.7409387D-08 -8.4756338D-14 -7.9209136D-19  2.4620107D-25 -3.1462191D-27 -4.2755227D-31
 211    5   -103.8599  0.0045980765 -2.7411930D-08 -8.4788022D-14 -7.9208378D-19  5.6534244D-26 -3.1758903D-27 -4.2019525D-31
 211    6   -103.8047  0.0045974186 -2.7414983D-08 -8.4826042D-14 -7.9208727D-19 -1.7339317D-25 -3.2108124D-27 -4.1125804D-31
 211    7   -103.7404  0.0045966509 -2.7418547D-08 -8.4870399D-14 -7.9210889D-19 -4.4478297D-25 -3.2505981D-27 -4.0068485D-31
 211    8   -103.6668  0.0045957735 -2.7422622D-08 -8.4921095D-14 -7.9215701D-19 -7.5897695D-25 -3.2947895D-27 -3.8841294D-31
 211    9   -103.5841  0.0045947862 -2.7427209D-08 -8.4978134D-14 -7.9224141D-19 -1.1174285D-24 -3.3428478D-27 -3.7437567D-31
 211   10   -103.4922  0.0045936890 -2.7432310D-08 -8.5041518D-14 -7.9237332D-19 -1.5216738D-24 -3.3941527D-27 -3.5850134D-31
 211   11   -103.3912  0.0045924818 -2.7437925D-08 -8.5111255D-14 -7.9256548D-19 -1.9732908D-24 -3.4479971D-27 -3.4071690D-31
 211   12   -103.2810  0.0045911647 -2.7444055D-08 -8.5187353D-14 -7.9283222D-19 -2.4738452D-24 -3.5035836D-27 -3.2095190D-31
 211   13   -103.1616  0.0045897374 -2.7450703D-08 -8.5269826D-14 -7.9318954D-19 -3.0248614D-24 -3.5600185D-27 -2.9913514D-31
 211   14   -103.0331  0.0045882000 -2.7457870D-08 -8.5358688D-14 -7.9365511D-19 -3.6277459D-24 -3.6163117D-27 -2.7520290D-31
 211   15   -102.8955  0.0045865523 -2.7465556D-08 -8.5453962D-14 -7.9424834D-19 -4.2837211D-24 -3.6713736D-27 -2.4910359D-31
 211   16   -102.7488  0.0045847942 -2.7473765D-08 -8.5555672D-14 -7.9499040D-19 -4.9937837D-24 -3.7240124D-27 -2.2079296D-31
 211   17   -102.5929  0.0045829257 -2.7482497D-08 -8.5663851D-14 -7.9590421D-19 -5.7585983D-24 -3.7729374D-27 -1.9024615D-31
 211   18   -102.4280  0.0045809466 -2.7491755D-08 -8.5778539D-14 -7.9701439D-19 -6.5784345D-24 -3.8167598D-27 -1.5745746D-31
 211   19   -102.2539  0.0045788569 -2.7501540D-08 -8.5899785D-14 -7.9834725D-19 -7.4530849D-24 -3.8539971D-27 -1.2244274D-31
 211   20   -102.0708  0.0045766563 -2.7511856D-08 -8.6027645D-14 -7.9993060D-19 -8.3817420D-24 -3.8830849D-27 -8.5253952D-32
 212    0    -97.8364  0.0044778937 -2.7764453D-08 -8.7418857D-14 -9.4084505D-19 -1.5652208D-23  2.3594314D-27 -9.3563278D-32
 212    1    -97.8275  0.0044777826 -2.7764977D-08 -8.7426384D-14 -9.4100161D-19 -1.5624299D-23  2.3581851D-27 -9.4826236D-32
 212    2    -97.8095  0.0044775605 -2.7766027D-08 -8.7441443D-14 -9.4131334D-19 -1.5567340D-23  2.3554146D-27 -9.7717797D-32
 212    3    -97.7827  0.0044772273 -2.7767601D-08 -8.7464040D-14 -9.4177909D-19 -1.5482621D-23  2.3512236D-27 -1.0185419D-31
 212    4    -97.7469  0.0044767830 -2.7769700D-08 -8.7494187D-14 -9.4239614D-19 -1.5369904D-23  2.3453663D-27 -1.0734087D-31
 212    5    -97.7021  0.0044762275 -2.7772326D-08 -8.7531898D-14 -9.4316112D-19 -1.5229416D-23  2.3376143D-27 -1.1415242D-31
 212    6    -97.6484  0.0044755610 -2.7775478D-08 -8.7577192D-14 -9.4406984D-19 -1.5061465D-23  2.3276846D-27 -1.2225707D-31
 212    7    -97.5857  0.0044747832 -2.7779157D-08 -8.7630089D-14 -9.4511732D-19 -1.4866459D-23  2.3152448D-27 -1.3161261D-31
 212    8    -97.5141  0.0044738942 -2.7783365D-08 -8.7690614D-14 -9.4629776D-19 -1.4644927D-23  2.2999116D-27 -1.4216958D-31
 212    9    -97.4336  0.0044728939 -2.7788102D-08 -8.7758795D-14 -9.4760466D-19 -1.4397535D-23  2.2812593D-27 -1.5386728D-31
 212   10    -97.3442  0.0044717823 -2.7793370D-08 -8.7834661D-14 -9.4903077D-19 -1.4125116D-23  2.2588210D-27 -1.6663435D-31
 212   11    -97.2458  0.0044705593 -2.7799170D-08 -8.7918243D-14 -9.5056820D-19 -1.3828700D-23  2.2320961D-27 -1.8038466D-31
 212   12    -97.1385  0.0044692247 -2.7805503D-08 -8.8009577D-14 -9.5220845D-19 -1.3509522D-23  2.2005552D-27 -1.9502329D-31
 212   13    -97.0224  0.0044677787 -2.7812372D-08 -8.8108697D-14 -9.5394249D-19 -1.3169089D-23  2.1636504D-27 -2.1043336D-31
 212   14    -96.8973  0.0044662210 -2.7819777D-08 -8.8215641D-14 -9.5576088D-19 -1.2809155D-23  2.1208207D-27 -2.2648966D-31
 212   15    -96.7633  0.0044645516 -2.7827722D-08 -8.8330446D-14 -9.5765383D-19 -1.2431799D-23  2.0715048D-27 -2.4304592D-31
 212   16    -96.6205  0.0044627703 -2.7836207D-08 -8.8453152D-14 -9.5961138D-19 -1.2039424D-23  2.0151522D-27 -2.5993833D-31
 212   17    -96.4688  0.0044608771 -2.7845236D-08 -8.8583797D-14 -9.6162349D-19 -1.1634788D-23  1.9512358D-27 -2.7698549D-31
 212   18    -96.3082  0.0044588719 -2.7854811D-08 -8.8722419D-14 -9.6368027D-19 -1.1221026D-23  1.8792665D-27 -2.9398563D-31
 212   19    -96.1388  0.0044567546 -2.7864933D-08 -8.8869059D-14 -9.6577213D-19 -1.0801644D-23  1.7988071D-27 -3.1072374D-31
 212   20    -95.9606  0.0044545250 -2.7875607D-08 -8.9023753D-14 -9.6788997D-19 -1.0380561D-23  1.7094915D-27 -3.2696175D-31
 213    0    -91.9421  0.0043558657 -2.8116291D-08 -9.0570875D-14 -9.6525594D-19 -1.3140191D-23  3.4978084D-28  2.2496619D-32
 213    1    -91.9334  0.0043557532 -2.8116835D-08 -9.0578598D-14 -9.6538732D-19 -1.3135969D-23  3.5008672D-28  2.1785786D-32
 213    2    -91.9160  0.0043555283 -2.8117922D-08 -9.0594046D-14 -9.6564995D-19 -1.3127561D-23  3.5067713D-28  2.0376358D-32
 213    3    -91.8898  0.0043551908 -2.8119553D-08 -9.0617226D-14 -9.6604359D-19 -1.3114925D-23  3.5148883D-28  1.8255283D-32
 213    4    -91.8550  0.0043547409 -2.8121728D-08 -9.0648148D-14 -9.6656785D-19 -1.3098034D-23  3.5243202D-28  1.5414435D-32
 213    5    -91.8114  0.0043541784 -2.8124448D-08 -9.0686824D-14 -9.6722222D-19 -1.3076862D-23  3.5338665D-28  1.1843470D-32
 213    6    -91.7592  0.0043535034 -2.8127713D-08 -9.0733269D-14 -9.6800608D-19 -1.3051391D-23  3.5420144D-28  7.5312421D-33
 213    7    -91.6982  0.0043527158 -2.8131525D-08 -9.0787503D-14 -9.6891863D-19 -1.3021623D-23  3.5469197D-28  2.4662704D-33
 213    8    -91.6286  0.0043518155 -2.8135885D-08 -9.0849547D-14 -9.6995900D-19 -1.2987576D-23  3.5464245D-28 -3.3653166D-33
 213    9    -91.5503  0.0043508025 -2.8140792D-08 -9.0919427D-14 -9.7112616D-19 -1.2949319D-23  3.5380229D-28 -9.9730925D-33
 213   10    -91.4633  0.0043496768 -2.8146250D-08 -9.0997168D-14 -9.7241897D-19 -1.2906974D-23  3.5188863D-28 -1.7365392D-32
 213   11    -91.3676  0.0043484382 -2.8152258D-08 -9.1082804D-14 -9.7383619D-19 -1.2860735D-23  3.4858407D-28 -2.5546209D-32
 213   12    -91.2633  0.0043470868 -2.8158820D-08 -9.1176366D-14 -9.7537648D-19 -1.2810894D-23  3.4353822D-28 -3.4514145D-32
 213   13    -91.1503  0.0043456223 -2.8165935D-08 -9.1277892D-14 -9.7703843D-19 -1.2757844D-23  3.3636783D-28 -4.4261658D-32
 213   14    -91.0286  0.0043440448 -2.8173607D-08 -9.1387420D-14 -9.7882060D-19 -1.2702137D-23  3.2666089D-28 -5.4767652D-32
 213   15    -90.8983  0.0043423541 -2.8181838D-08 -9.1504992D-14 -9.8072156D-19 -1.2644452D-23  3.1397478D-28 -6.6007562D-32
 213   16    -90.7594  0.0043405502 -2.8190628D-08 -9.1630654D-14 -9.8273992D-19 -1.2585683D-23  2.9784634D-28 -7.7937027D-32
 213   17    -90.6118  0.0043386329 -2.8199981D-08 -9.1764452D-14 -9.8487442D-19 -1.2526926D-23  2.7779444D-28 -9.0496949D-32
 213   18    -90.4557  0.0043366022 -2.8209899D-08 -9.1906436D-14 -9.8712401D-19 -1.2469513D-23  2.5332538D-28 -1.0361196D-31
 213   19    -90.2909  0.0043344578 -2.8220385D-08 -9.2056658D-14 -9.8948792D-19 -1.2415049D-23  2.2394582D-28 -1.1718237D-31
 213   20    -90.1176  0.0043321998 -2.8231442D-08 -9.2215175D-14 -9.9196581D-19 -1.2365404D-23  1.8916894D-28 -1.3109284D-31
 214    0    -86.3114  0.0042337787 -2.8456926D-08 -9.3467587D-14 -1.0448477D-18 -2.4805658D-23  9.7659283D-28  5.3943035D-31
 214    1    -86.3029  0.0042336649 -2.8457487D-08 -9.3475947D-14 -1.0450956D-18 -2.4793679D-23  9.8409864D-28  5.3892861D-31
 214    2    -86.2860  0.0042334372 -2.8458609D-08 -9.3492672D-14 -1.0455913D-18 -2.4769878D-23  9.9917647D-28  5.3805164D-31
 214    3    -86.2606  0.0042330957 -2.8460292D-08 -9.3517775D-14 -1.0463338D-18 -2.4733506D-23  1.0217471D-27  5.3669893D-31
 214    4    -86.2267  0.0042326403 -2.8462537D-08 -9.3551274D-14 -1.0473222D-18 -2.4683745D-23  1.0517509D-27  5.3482067D-31
 214    5    -86.1844  0.0042320711 -2.8465344D-08 -9.3593192D-14 -1.0485548D-18 -2.4619526D-23  1.0891036D-27  5.3235589D-31
 214    6    -86.1336  0.0042313878 -2.8468714D-08 -9.3643558D-14 -1.0500296D-18 -2.4539511D-23  1.1336922D-27  5.2922455D-31
 214    7    -86.0744  0.0042305907 -2.8472648D-08 -9.3702407D-14 -1.0517439D-18 -2.4442116D-23  1.1853682D-27  5.2533426D-31
 214    8    -86.0067  0.0042296795 -2.8477148D-08 -9.3769781D-14 -1.0536947D-18 -2.4325514D-23  1.2439423D-27  5.2057619D-31
 214    9    -85.9306  0.0042286542 -2.8482213D-08 -9.3845726D-14 -1.0558778D-18 -2.4187647D-23  1.3091771D-27  5.1482698D-31
 214   10    -85.8460  0.0042275148 -2.8487847D-08 -9.3930293D-14 -1.0582886D-18 -2.4026249D-23  1.3807772D-27  5.0795128D-31
 214   11    -85.7530  0.0042262612 -2.8494049D-08 -9.4023538D-14 -1.0609213D-18 -2.3838864D-23  1.4583805D-27  4.9979980D-31
 214   12    -85.6516  0.0042248933 -2.8500823D-08 -9.4125524D-14 -1.0637691D-18 -2.3622864D-23  1.5415502D-27  4.9021179D-31
 214   13    -85.5418  0.0042234111 -2.8508169D-08 -9.4236315D-14 -1.0668241D-18 -2.3375488D-23  1.6297594D-27  4.7901481D-31
 214   14    -85.4235  0.0042218144 -2.8516090D-08 -9.4355981D-14 -1.0700772D-18 -2.3093883D-23  1.7223850D-27  4.6602967D-31
 214   15    -85.2969  0.0042201032 -2.8524587D-08 -9.4484598D-14 -1.0735175D-18 -2.2775150D-23  1.8186940D-27  4.5107175D-31
 214   16    -85.1619  0.0042182773 -2.8533664D-08 -9.4622240D-14 -1.0771331D-18 -2.2416396D-23  1.9178325D-27  4.3395360D-31
 214   17    -85.0185  0.0042163367 -2.8543323D-08 -9.4768988D-14 -1.0809100D-18 -2.2014800D-23  2.0188163D-27  4.1448905D-31
 214   18    -84.8667  0.0042142812 -2.8553567D-08 -9.4924922D-14 -1.0848328D-18 -2.1567664D-23  2.1205152D-27  3.9248874D-31
 214   19    -84.7066  0.0042121107 -2.8564398D-08 -9.5090126D-14 -1.0888839D-18 -2.1072545D-23  2.2216530D-27  3.6778159D-31
 214   20    -84.5382  0.0042098251 -2.8575819D-08 -9.5264681D-14 -1.0930443D-18 -2.0527305D-23  2.3207952D-27  3.4020554D-31
 215    0    -80.9403  0.0041117892 -2.8784713D-08 -9.6395405D-14 -1.0270149D-18 -1.4545712D-23 -2.5555583D-27  1.0025768D-31
 215    1    -80.9320  0.0041116740 -2.8785292D-08 -9.6403622D-14 -1.0271605D-18 -1.4576309D-23 -2.5541540D-27  1.0203643D-31
 215    2    -80.9156  0.0041114438 -2.8786449D-08 -9.6420059D-14 -1.0274526D-18 -1.4637575D-23 -2.5512466D-27  1.0563100D-31
 215    3    -80.8909  0.0041110983 -2.8788184D-08 -9.6444723D-14 -1.0278932D-18 -1.4729344D-23 -2.5466961D-27  1.1101668D-31
 215    4    -80.8580  0.0041106377 -2.8790499D-08 -9.6477625D-14 -1.0284848D-18 -1.4851440D-23 -2.5402776D-27  1.1818122D-31
 215    5    -80.8169  0.0041100618 -2.8793394D-08 -9.6518780D-14 -1.0292312D-18 -1.5003607D-23 -2.5316912D-27  1.2710924D-31
 215    6    -80.7676  0.0041093708 -2.8796870D-08 -9.6568204D-14 -1.0301368D-18 -1.5185506D-23 -2.5205641D-27  1.3778114D-31
 215    7    -80.7101  0.0041085644 -2.8800927D-08 -9.6625922D-14 -1.0312072D-18 -1.5396659D-23 -2.5064535D-27  1.5016616D-31
 215    8    -80.6444  0.0041076427 -2.8805567D-08 -9.6691959D-14 -1.0324486D-18 -1.5636457D-23 -2.4888460D-27  1.6422803D-31
 215    9    -80.5704  0.0041066056 -2.8810790D-08 -9.6766346D-14 -1.0338679D-18 -1.5904112D-23 -2.4671633D-27  1.7991857D-31
 215   10    -80.4883  0.0041054530 -2.8816599D-08 -9.6849119D-14 -1.0354731D-18 -1.6198622D-23 -2.4407654D-27  1.9717573D-31
 215   11    -80.3980  0.0041041850 -2.8822994D-08 -9.6940320D-14 -1.0372726D-18 -1.6518758D-23 -2.4089537D-27  2.1592764D-31
 215   12    -80.2995  0.0041028013 -2.8829977D-08 -9.7039994D-14 -1.0392755D-18 -1.6862971D-23 -2.3709837D-27  2.3607438D-31
 215   13    -80.1929  0.0041013019 -2.8837550D-08 -9.7148193D-14 -1.0414916D-18 -1.7229405D-23 -2.3260659D-27  2.5750301D-31
 215   14    -80.0781  0.0040996868 -2.8845716D-08 -9.7264977D-14 -1.0439308D-18 -1.7615838D-23 -2.2733800D-27  2.8007790D-31
 215   15    -79.9551  0.0040979558 -2.8854475D-08 -9.7390408D-14 -1.0466036D-18 -1.8019621D-23 -2.2120852D-27  3.0363452D-31
 215   16    -79.8240  0.0040961088 -2.8863831D-08 -9.7524559D-14 -1.0495204D-18 -1.8437666D-23 -2.1413354D-27  3.2798704D-31
 215   17    -79.6848  0.0040941457 -2.8873786D-08 -9.7667509D-14 -1.0526914D-18 -1.8866351D-23 -2.0603003D-27  3.5290376D-31
 215   18    -79.5374  0.0040920665 -2.8884342D-08 -9.7819343D-14 -1.0561268D-18 -1.9301556D-23 -1.9681776D-27  3.7813225D-31
 215   19    -79.3819  0.0040898708 -2.8895503D-08 -9.7980155D-14 -1.0598360D-18 -1.9738594D-23 -1.8642184D-27  4.0338324D-31
 215   20    -79.2184  0.0040875587 -2.8907270D-08 -9.8150047D-14 -1.0638275D-18 -2.0172199D-23 -1.7477538D-27  4.2833267D-31
 216    0    -75.8244  0.0039900657 -2.9094139D-08 -9.8686002D-14 -1.0567776D-18 -7.3698974D-24 -2.8720547D-28 -3.3578709D-31
 216    1    -75.8164  0.0039899493 -2.9094731D-08 -9.8694456D-14 -1.0568513D-18 -7.3733741D-24 -2.9190435D-28 -3.3552886D-31
 216    2    -75.8004  0.0039897165 -2.9095915D-08 -9.8711367D-14 -1.0569989D-18 -7.3804956D-24 -3.0129133D-28 -3.3500255D-31
 216    3    -75.7765  0.0039893674 -2.9097692D-08 -9.8736738D-14 -1.0572205D-18 -7.3916009D-24 -3.1534310D-28 -3.3418663D-31
 216    4    -75.7446  0.0039889018 -2.9100062D-08 -9.8770574D-14 -1.0575164D-18 -7.4071947D-24 -3.3402518D-28 -3.3305075D-31
 216    5    -75.7047  0.0039883198 -2.9103026D-08 -9.8812882D-14 -1.0578873D-18 -7.4279432D-24 -3.5728537D-28 -3.3155511D-31
 216    6    -75.6568  0.0039876213 -2.9106584D-08 -9.8863671D-14 -1.0583338D-18 -7.4546809D-24 -3.8505546D-28 -3.2964908D-31
 216    7    -75.6010  0.0039868062 -2.9110738D-08 -9.8922952D-14 -1.0588568D-18 -7.4883918D-24 -4.1724497D-28 -3.2727461D-31
 216    8    -75.5372  0.0039858746 -2.9115488D-08 -9.8990738D-14 -1.0594575D-18 -7.5302143D-24 -4.5373795D-28 -3.2436497D-31
 216    9    -75.4655  0.0039848263 -2.9120835D-08 -9.9067044D-14 -1.0601375D-18 -7.5814337D-24 -4.9438937D-28 -3.2084507D-31
 216   10    -75.3858  0.0039836614 -2.9126782D-08 -9.9151885D-14 -1.0608987D-18 -7.6434620D-24 -5.3901785D-28 -3.1663474D-31
 216   11    -75.2982  0.0039823797 -2.9133329D-08 -9.9245281D-14 -1.0617435D-18 -7.7178305D-24 -5.8740230D-28 -3.1164880D-31
 216   12    -75.2026  0.0039809811 -2.9140478D-08 -9.9347253D-14 -1.0626749D-18 -7.8061921D-24 -6.3927558D-28 -3.0579318D-31
 216   13    -75.0991  0.0039794656 -2.9148232D-08 -9.9457825D-14 -1.0636963D-18 -7.9102512D-24 -6.9432284D-28 -2.9898409D-31
 216   14    -74.9877  0.0039778330 -2.9156591D-08 -9.9577021D-14 -1.0648122D-18 -8.0317999D-24 -7.5216979D-28 -2.9112754D-31
 216   15    -74.8684  0.0039760834 -2.9165559D-08 -9.9704871D-14 -1.0660273D-18 -8.1726617D-24 -8.1238200D-28 -2.8213509D-31
 216   16    -74.7412  0.0039742165 -2.9175137D-08 -9.9841407D-14 -1.0673477D-18 -8.3346581D-24 -8.7445958D-28 -2.7192387D-31
 216   17    -74.6061  0.0039722322 -2.9185328D-08 -9.9986663D-14 -1.0687801D-18 -8.5195952D-24 -9.3783343D-28 -2.6041441D-31
 216   18    -74.4632  0.0039701305 -2.9196135D-08 -1.0014068D-13 -1.0703323D-18 -8.7291649D-24 -1.0018693D-27 -2.4755401D-31
 216   19    -74.3123  0.0039679112 -2.9207560D-08 -1.0030350D-13 -1.0720130D-18 -8.9649813D-24 -1.0658570D-27 -2.3329020D-31
 216   20    -74.1537  0.0039655741 -2.9219607D-08 -1.0047516D-13 -1.0738320D-18 -9.2284937D-24 -1.1290162D-27 -2.1758837D-31
 217    0    -70.9587  0.0038688032 -2.9379142D-08 -1.0010247D-13 -1.0485960D-18 -1.7430131D-23 -1.5330690D-27 -2.0969068D-31
 217    1    -70.9510  0.0038686857 -2.9379743D-08 -1.0011085D-13 -1.0487704D-18 -1.7448546D-23 -1.5360014D-27 -2.0925008D-31
 217    2    -70.9355  0.0038684507 -2.9380944D-08 -1.0012764D-13 -1.0491197D-18 -1.7485481D-23 -1.5418471D-27 -2.0835611D-31
 217    3    -70.9123  0.0038680981 -2.9382747D-08 -1.0015282D-13 -1.0496451D-18 -1.7541152D-23 -1.5505682D-27 -2.0698235D-31
 217    4    -70.8814  0.0038676279 -2.9385151D-08 -1.0018642D-13 -1.0503483D-18 -1.7615866D-23 -1.5621052D-27 -2.0509256D-31
 217    5    -70.8427  0.0038670402 -2.9388157D-08 -1.0022845D-13 -1.0512314D-18 -1.7710033D-23 -1.5763743D-27 -2.0263663D-31
 217    6    -70.7963  0.0038663349 -2.9391766D-08 -1.0027894D-13 -1.0522974D-18 -1.7824153D-23 -1.5932660D-27 -1.9955380D-31
 217    7    -70.7422  0.0038655118 -2.9395979D-08 -1.0033790D-13 -1.0535498D-18 -1.7958822D-23 -1.6126369D-27 -1.9576731D-31
 217    8    -70.6803  0.0038645711 -2.9400797D-08 -1.0040538D-13 -1.0549928D-18 -1.8114699D-23 -1.6343079D-27 -1.9119249D-31
 217    9    -70.6108  0.0038635125 -2.9406221D-08 -1.0048139D-13 -1.0566311D-18 -1.8292516D-23 -1.6580576D-27 -1.8573194D-31
 217   10    -70.5335  0.0038623362 -2.9412252D-08 -1.0056600D-13 -1.0584703D-18 -1.8493048D-23 -1.6836141D-27 -1.7927831D-31
 217   11    -70.4486  0.0038610419 -2.9418893D-08 -1.0065923D-13 -1.0605168D-18 -1.8717108D-23 -1.7106494D-27 -1.7171217D-31
 217   12    -70.3559  0.0038596296 -2.9426144D-08 -1.0076115D-13 -1.0627778D-18 -1.8965509D-23 -1.7387699D-27 -1.6290738D-31
 217   13    -70.2556  0.0038580992 -2.9434007D-08 -1.0087181D-13 -1.0652610D-18 -1.9239047D-23 -1.7675100D-27 -1.5273086D-31
 217   14    -70.1476  0.0038564507 -2.9442486D-08 -1.0099127D-13 -1.0679754D-18 -1.9538483D-23 -1.7963188D-27 -1.4103529D-31
 217   15    -70.0319  0.0038546839 -2.9451581D-08 -1.0111960D-13 -1.0709305D-18 -1.9864433D-23 -1.8245624D-27 -1.2769060D-31
 217   16    -69.9086  0.0038527987 -2.9461295D-08 -1.0125689D-13 -1.0741369D-18 -2.0217417D-23 -1.8515017D-27 -1.1254989D-31
 217   17    -69.7776  0.0038507950 -2.9471630D-08 -1.0140321D-13 -1.0776061D-18 -2.0597753D-23 -1.8762948D-27 -9.5474215D-32
 217   18    -69.6390  0.0038486726 -2.9482590D-08 -1.0155865D-13 -1.0813503D-18 -2.1005512D-23 -1.8979840D-27 -7.6328382D-32
 217   19    -69.4928  0.0038464315 -2.9494177D-08 -1.0172332D-13 -1.0853826D-18 -2.1440388D-23 -1.9155039D-27 -5.5011037D-32
 217   20    -69.3390  0.0038440715 -2.9506395D-08 -1.0189733D-13 -1.0897167D-18 -2.1901728D-23 -1.9276616D-27 -3.1420233D-32
 218    0    -66.3379  0.0037482232 -2.9633875D-08 -1.0134172D-13 -1.1438156D-18 -1.0182335D-23  2.9439058D-27 -4.4538343D-31
 218    1    -66.3304  0.0037481047 -2.9634483D-08 -1.0135087D-13 -1.1439172D-18 -1.0147048D-23  2.9376508D-27 -4.4823053D-31
 218    2    -66.3154  0.0037478676 -2.9635699D-08 -1.0136917D-13 -1.1441195D-18 -1.0076700D-23  2.9250214D-27 -4.5391569D-31
 218    3    -66.2929  0.0037475120 -2.9637524D-08 -1.0139663D-13 -1.1444202D-18 -9.9717489D-24  2.9057801D-27 -4.6242059D-31
 218    4    -66.2630  0.0037470377 -2.9639958D-08 -1.0143326D-13 -1.1448163D-18 -9.8329105D-24  2.8795698D-27 -4.7371479D-31
 218    5    -66.2255  0.0037464449 -2.9643002D-08 -1.0147906D-13 -1.1453037D-18 -9.6611566D-24  2.8459206D-27 -4.8775787D-31
 218    6    -66.1805  0.0037457334 -2.9646656D-08 -1.0153405D-13 -1.1458772D-18 -9.4577586D-24  2.8042470D-27 -5.0449726D-31
 218    7    -66.1281  0.0037449033 -2.9650922D-08 -1.0159824D-13 -1.1465311D-18 -9.2243247D-24  2.7538572D-27 -5.2386069D-31
 218    8    -66.0682  0.0037439544 -2.9655800D-08 -1.0167164D-13 -1.1472585D-18 -8.9628330D-24  2.6939575D-27 -5.4575902D-31
 218    9    -66.0008  0.0037428867 -2.9661293D-08 -1.0175427D-13 -1.1480522D-18 -8.6756786D-24  2.6236555D-27 -5.7008129D-31
 218   10    -65.9260  0.0037417001 -2.9667401D-08 -1.0184615D-13 -1.1489042D-18 -8.3657330D-24  2.5419755D-27 -5.9668883D-31
 218   11    -65.8437  0.0037403946 -2.9674126D-08 -1.0194729D-13 -1.1498062D-18 -8.0363958D-24  2.4478641D-27 -6.2541269D-31
 218   12    -65.7539  0.0037389700 -2.9681470D-08 -1.0205772D-13 -1.1507497D-18 -7.6916245D-24  2.3402032D-27 -6.5606091D-31
 218   13    -65.6567  0.0037374264 -2.9689435D-08 -1.0217745D-13 -1.1517263D-18 -7.3360523D-24  2.2178350D-27 -6.8839169D-31
 218   14    -65.5521  0.0037357635 -2.9698024D-08 -1.0230650D-13 -1.1527278D-18 -6.9750165D-24  2.0795734D-27 -7.2212298D-31
 218   15    -65.4400  0.0037339814 -2.9707237D-08 -1.0244489D-13 -1.1537466D-18 -6.6145979D-24  1.9242327D-27 -7.5693282D-31
 218   16    -65.3206  0.0037320798 -2.9717079D-08 -1.0259264D-13 -1.1547763D-18 -6.2617402D-24  1.7506550D-27 -7.9243326D-31
 218   17    -65.1937  0.0037300587 -2.9727552D-08 -1.0274976D-13 -1.1558115D-18 -5.9241811D-24  1.5577323D-27 -8.2821200D-31
 218   18    -65.0595  0.0037279179 -2.9738658D-08 -1.0291627D-13 -1.1568488D-18 -5.6106187D-24  1.3444609D-27 -8.6377610D-31
 218   19    -64.9179  0.0037256573 -2.9750400D-08 -1.0309219D-13 -1.1578874D-18 -5.3307035D-24  1.1099746D-27 -8.9856682D-31
 218   20    -64.7689  0.0037232768 -2.9762782D-08 -1.0327753D-13 -1.1589288D-18 -5.0949287D-24  8.5357639D-28 -9.3200157D-31
 219    0    -61.9559  0.0036285541 -2.9856088D-08 -1.0191290D-13 -1.1755683D-18 -4.6807398D-23 -2.0036901D-27  6.3673326D-31
 219    1    -61.9487  0.0036284347 -2.9856700D-08 -1.0192231D-13 -1.1760365D-18 -4.6831389D-23 -1.9947830D-27  6.3565173D-31
 219    2    -61.9342  0.0036281958 -2.9857923D-08 -1.0194113D-13 -1.1769736D-18 -4.6879058D-23 -1.9770142D-27  6.3346459D-31
 219    3    -61.9124  0.0036278375 -2.9859758D-08 -1.0196940D-13 -1.1783810D-18 -4.6949759D-23 -1.9504765D-27  6.3011866D-31
 219    4    -61.8834  0.0036273598 -2.9862206D-08 -1.0200713D-13 -1.1802609D-18 -4.7042554D-23 -1.9153150D-27  6.2553989D-31
 219    5    -61.8471  0.0036267625 -2.9865267D-08 -1.0205439D-13 -1.1826159D-18 -4.7156178D-23 -1.8717302D-27  6.1962405D-31
 219    6    -61.8036  0.0036260457 -2.9868942D-08 -1.0211122D-13 -1.1854492D-18 -4.7289099D-23 -1.8199874D-27  6.1225042D-31
 219    7    -61.7528  0.0036252093 -2.9873232D-08 -1.0217770D-13 -1.1887648D-18 -4.7439491D-23 -1.7604214D-27  6.0327268D-31
 219    8    -61.6948  0.0036242533 -2.9878138D-08 -1.0225391D-13 -1.1925666D-18 -4.7605294D-23 -1.6934498D-27  5.9253029D-31
 219    9    -61.6296  0.0036231776 -2.9883662D-08 -1.0233992D-13 -1.1968592D-18 -4.7784213D-23 -1.6195842D-27  5.7984258D-31
 219   10    -61.5572  0.0036219821 -2.9889805D-08 -1.0243586D-13 -1.2016472D-18 -4.7973778D-23 -1.5394350D-27  5.6502434D-31
 219   11    -61.4775  0.0036206668 -2.9896570D-08 -1.0254184D-13 -1.2069353D-18 -4.8171336D-23 -1.4537354D-27  5.4786809D-31
 219   12    -61.3906  0.0036192316 -2.9903957D-08 -1.0265799D-13 -1.2127281D-18 -4.8374163D-23 -1.3633414D-27  5.2817428D-31
 219   13    -61.2965  0.0036176764 -2.9911969D-08 -1.0278444D-13 -1.2190303D-18 -4.8579495D-23 -1.2692486D-27  5.0574518D-31
 219   14    -61.1953  0.0036160010 -2.9920609D-08 -1.0292135D-13 -1.2258459D-18 -4.8784602D-23 -1.1725989D-27  4.8039752D-31
 219   15    -61.0868  0.0036142055 -2.9929878D-08 -1.0306889D-13 -1.2331790D-18 -4.8986820D-23 -1.0747002D-27  4.5194511D-31
 219   16    -60.9712  0.0036122897 -2.9939781D-08 -1.0322724D-13 -1.2410328D-18 -4.9183716D-23 -9.7701533D-28  4.2024437D-31
 219   17    -60.8484  0.0036102534 -2.9950318D-08 -1.0339659D-13 -1.2494104D-18 -4.9373158D-23 -8.8117301D-28  3.8518656D-31
 219   18    -60.7185  0.0036080966 -2.9961495D-08 -1.0357715D-13 -1.2583140D-18 -4.9553434D-23 -7.8895806D-28  3.4671784D-31
 219   19    -60.5814  0.0036058191 -2.9973314D-08 -1.0376913D-13 -1.2677455D-18 -4.9723281D-23 -7.0232223D-28  3.0480706D-31
 219   20    -60.4372  0.0036034207 -2.9985778D-08 -1.0397276D-13 -1.2777063D-18 -4.9882155D-23 -6.2334064D-28  2.5952681D-31
 220    0    -57.8063  0.0035100301 -3.0045161D-08 -1.0387529D-13 -1.5499524D-18 -7.0076680D-23 -5.4307261D-28  1.4192806D-30
 220    1    -57.7993  0.0035099099 -3.0045784D-08 -1.0388769D-13 -1.5506532D-18 -7.0083081D-23 -5.2318853D-28  1.4212809D-30
 220    2    -57.7852  0.0035096695 -3.0047031D-08 -1.0391251D-13 -1.5520550D-18 -7.0095167D-23 -4.8333590D-28  1.4252452D-30
 220    3    -57.7642  0.0035093090 -3.0048902D-08 -1.0394979D-13 -1.5541581D-18 -7.0111499D-23 -4.2334939D-28  1.4311005D-30
 220    4    -57.7361  0.0035088282 -3.0051397D-08 -1.0399956D-13 -1.5569630D-18 -7.0129910D-23 -3.4298975D-28  1.4387350D-30
 220    5    -57.7010  0.0035082271 -3.0054518D-08 -1.0406191D-13 -1.5604699D-18 -7.0147482D-23 -2.4194953D-28  1.4479969D-30
 220    6    -57.6589  0.0035075058 -3.0058266D-08 -1.0413692D-13 -1.5646792D-18 -7.0160534D-23 -1.1986216D-28  1.4586967D-30
 220    7    -57.6098  0.0035066641 -3.0062641D-08 -1.0422468D-13 -1.5695907D-18 -7.0164611D-23  2.3680849D-29  1.4706022D-30
 220    8    -57.5537  0.0035057020 -3.0067647D-08 -1.0432531D-13 -1.5752036D-18 -7.0154437D-23  1.8911627D-28  1.4834356D-30
 220    9    -57.4906  0.0035046194 -3.0073283D-08 -1.0443895D-13 -1.5815163D-18 -7.0123937D-23  3.7688911D-28  1.4968824D-30
 220   10    -57.4206  0.0035034164 -3.0079553D-08 -1.0456575D-13 -1.5885260D-18 -7.0066138D-23  5.8742333D-28  1.5105642D-30
 220   11    -57.3435  0.0035020927 -3.0086459D-08 -1.0470588D-13 -1.5962284D-18 -6.9973241D-23  8.2110494D-28  1.5240673D-30
 220   12    -57.2595  0.0035006484 -3.0094004D-08 -1.0485952D-13 -1.6046174D-18 -6.9836563D-23  1.0782476D-27  1.5369273D-30
 220   13    -57.1685  0.0034990833 -3.0102189D-08 -1.0502687D-13 -1.6136842D-18 -6.9646547D-23  1.3590584D-27  1.5486344D-30
 220   14    -57.0705  0.0034973973 -3.0111019D-08 -1.0520815D-13 -1.6234175D-18 -6.9392726D-23  1.6635938D-27  1.5586075D-30
 220   15    -56.9656  0.0034955904 -3.0120497D-08 -1.0540359D-13 -1.6338025D-18 -6.9063826D-23  1.9917336D-27  1.5662403D-30
 220   16    -56.8538  0.0034936624 -3.0130625D-08 -1.0561342D-13 -1.6448203D-18 -6.8647755D-23  2.3431282D-27  1.5708743D-30
 220   17    -56.7350  0.0034916131 -3.0141409D-08 -1.0583791D-13 -1.6564476D-18 -6.8131697D-23  2.7171573D-27  1.5718191D-30
 220   18    -56.6094  0.0034894425 -3.0152853D-08 -1.0607731D-13 -1.6686558D-18 -6.7502102D-23  3.1128655D-27  1.5683158D-30
 220   19    -56.4768  0.0034871504 -3.0164960D-08 -1.0633192D-13 -1.6814107D-18 -6.6744954D-23  3.5289398D-27  1.5596107D-30
 220   20    -56.3374  0.0034847367 -3.0177736D-08 -1.0660201D-13 -1.6946710D-18 -6.5845201D-23  3.9635001D-27  1.5446780D-30
 221    0    -53.8820  0.0033928401 -3.0215480D-08 -1.0795662D-13 -1.5963048D-18  1.5446216D-23  3.2076664D-27 -3.7868367D-32
 221    1    -53.8752  0.0033927193 -3.0216128D-08 -1.0796939D-13 -1.5961501D-18  1.5484705D-23  3.2071553D-27 -3.5224988D-32
 221    2    -53.8617  0.0033924776 -3.0217424D-08 -1.0799493D-13 -1.5958397D-18  1.5561656D-23  3.2062445D-27 -2.9936009D-32
 221    3    -53.8413  0.0033921149 -3.0219368D-08 -1.0803322D-13 -1.5953711D-18  1.5677045D-23  3.2051571D-27 -2.2004781D-32
 221    4    -53.8142  0.0033916314 -3.0221962D-08 -1.0808426D-13 -1.5947410D-18  1.5830851D-23  3.2042239D-27 -1.1436726D-32
 221    5    -53.7803  0.0033910269 -3.0225205D-08 -1.0814804D-13 -1.5939446D-18  1.6023066D-23  3.2038894D-27  1.7608751D-33
 221    6    -53.7396  0.0033903015 -3.0229100D-08 -1.0822452D-13 -1.5929763D-18  1.6253739D-23  3.2047053D-27  1.7569557D-32
 221    7    -53.6921  0.0033894550 -3.0233647D-08 -1.0831370D-13 -1.5918292D-18  1.6522999D-23  3.2073323D-27  3.5961690D-32
 221    8    -53.6379  0.0033884874 -3.0238849D-08 -1.0841553D-13 -1.5904950D-18  1.6831086D-23  3.2125360D-27  5.6899135D-32
 221    9    -53.5769  0.0033873987 -3.0244706D-08 -1.0852999D-13 -1.5889646D-18  1.7178436D-23  3.2211828D-27  8.0312730D-32
 221   10    -53.5092  0.0033861888 -3.0251222D-08 -1.0865704D-13 -1.5872274D-18  1.7565680D-23  3.2342320D-27  1.0611617D-31
 221   11    -53.4347  0.0033848576 -3.0258398D-08 -1.0879663D-13 -1.5852717D-18  1.7993721D-23  3.2527339D-27  1.3419370D-31
 221   12    -53.3535  0.0033834050 -3.0266237D-08 -1.0894871D-13 -1.5830842D-18  1.8463778D-23  3.2778149D-27  1.6440075D-31
 221   13    -53.2655  0.0033818309 -3.0274741D-08 -1.0911323D-13 -1.5806506D-18  1.8977541D-23  3.3106507D-27  1.9651629D-31
 221   14    -53.1709  0.0033801353 -3.0283914D-08 -1.0929011D-13 -1.5779546D-18  1.9537091D-23  3.3524704D-27  2.3029966D-31
 221   15    -53.0695  0.0033783180 -3.0293759D-08 -1.0947929D-13 -1.5749785D-18  2.0145039D-23  3.4045147D-27  2.6544566D-31
 221   16    -52.9614  0.0033763788 -3.0304278D-08 -1.0968067D-13 -1.5717027D-18  2.0804571D-23  3.4680177D-27  3.0159161D-31
 221   17    -52.8467  0.0033743178 -3.0315477D-08 -1.0989418D-13 -1.5681053D-18  2.1519590D-23  3.5441491D-27  3.3826362D-31
 221   18    -52.7252  0.0033721346 -3.0327357D-08 -1.1011971D-13 -1.5641622D-18  2.2294594D-23  3.6340075D-27  3.7495192D-31
 221   19    -52.5971  0.0033698293 -3.0339925D-08 -1.1035713D-13 -1.5598463D-18  2.3135500D-23  3.7383766D-27  4.1076340D-31
 221   20    -52.4624  0.0033674015 -3.0353182D-08 -1.1060633D-13 -1.5551285D-18  2.4046914D-23  3.8583405D-27  4.4555872D-31
 222    0    -50.1759  0.0032771287 -3.0360286D-08 -1.0760576D-13 -8.2191546D-19  7.5297003D-23 -2.6612551D-27 -1.5202666D-30
 222    1    -50.1693  0.0032770073 -3.0360932D-08 -1.0761233D-13 -8.2116265D-19  7.5264936D-23 -2.6825331D-27 -1.5194927D-30
 222    2    -50.1562  0.0032767644 -3.0362223D-08 -1.0762546D-13 -8.1965800D-19  7.5200034D-23 -2.7250548D-27 -1.5179254D-30
 222    3    -50.1366  0.0032764000 -3.0364161D-08 -1.0764511D-13 -8.1740349D-19  7.5100771D-23 -2.7887548D-27 -1.5155278D-30
 222    4    -50.1104  0.0032759142 -3.0366744D-08 -1.0767121D-13 -8.1440218D-19  7.4964855D-23 -2.8735280D-27 -1.5122442D-30
 222    5    -50.0776  0.0032753068 -3.0369975D-08 -1.0770372D-13 -8.1065831D-19  7.4789242D-23 -2.9792326D-27 -1.5080040D-30
 222    6    -50.0383  0.0032745779 -3.0373853D-08 -1.0774252D-13 -8.0617750D-19  7.4570150D-23 -3.1056807D-27 -1.5027230D-30
 222    7    -49.9925  0.0032737273 -3.0378379D-08 -1.0778752D-13 -8.0096688D-19  7.4303047D-23 -3.2526293D-27 -1.4962976D-30
 222    8    -49.9401  0.0032727552 -3.0383554D-08 -1.0783859D-13 -7.9503535D-19  7.3982717D-23 -3.4197861D-27 -1.4886291D-30
 222    9    -49.8812  0.0032716612 -3.0389379D-08 -1.0789559D-13 -7.8839384D-19  7.3603223D-23 -3.6067904D-27 -1.4796041D-30
 222   10    -49.8158  0.0032704455 -3.0395855D-08 -1.0795837D-13 -7.8105558D-19  7.3157952D-23 -3.8132094D-27 -1.4691040D-30
 222   11    -49.7438  0.0032691080 -3.0402982D-08 -1.0802675D-13 -7.7303644D-19  7.2639653D-23 -4.0385342D-27 -1.4570155D-30
 222   12    -49.6654  0.0032676484 -3.0410763D-08 -1.0810055D-13 -7.6435527D-19  7.2040449D-23 -4.2821738D-27 -1.4432289D-30
 222   13    -49.5805  0.0032660669 -3.0419198D-08 -1.0817955D-13 -7.5503431D-19  7.1351939D-23 -4.5434548D-27 -1.4276666D-30
 222   14    -49.4890  0.0032643631 -3.0428288D-08 -1.0826356D-13 -7.4509953D-19  7.0565153D-23 -4.8216091D-27 -1.4102535D-30
 222   15    -49.3911  0.0032625371 -3.0438036D-08 -1.0835234D-13 -7.3458114D-19  6.9670611D-23 -5.1157753D-27 -1.3909261D-30
 222   16    -49.2868  0.0032605888 -3.0448442D-08 -1.0844566D-13 -7.2351396D-19  6.8658535D-23 -5.4250238D-27 -1.3697076D-30
 222   17    -49.1759  0.0032585179 -3.0459509D-08 -1.0854326D-13 -7.1193745D-19  6.7519391D-23 -5.7485096D-27 -1.3469235D-30
 222   18    -49.0587  0.0032563244 -3.0471237D-08 -1.0864491D-13 -6.9989790D-19  6.6241281D-23 -6.0848091D-27 -1.3220631D-30
 222   19    -48.9350  0.0032540081 -3.0483629D-08 -1.0875035D-13 -6.8744638D-19  6.4814119D-23 -6.4329557D-27 -1.2955528D-30
 222   20    -48.8049  0.0032515689 -3.0496685D-08 -1.0885931D-13 -6.7464083D-19  6.3226989D-23 -6.7917957D-27 -1.2676013D-30
 223    0    -46.6803  0.0031631506 -3.0436126D-08 -9.9924728D-14 -3.8633661D-19 -5.8069277D-23 -2.2238657D-26 -1.9457680D-30
 223    1    -46.6740  0.0031630288 -3.0436726D-08 -9.9927821D-14 -3.8691864D-19 -5.8336308D-23 -2.2265872D-26 -1.9421252D-30
 223    2    -46.6614  0.0031627853 -3.0437925D-08 -9.9934021D-14 -3.8809073D-19 -5.8871352D-23 -2.2320145D-26 -1.9347790D-30
 223    3    -46.6424  0.0031624201 -3.0439724D-08 -9.9943357D-14 -3.8986894D-19 -5.9676354D-23 -2.2401168D-26 -1.9236157D-30
 223    4    -46.6171  0.0031619330 -3.0442123D-08 -9.9955871D-14 -3.9227755D-19 -6.0754215D-23 -2.2508463D-26 -1.9084605D-30
 223    5    -46.5855  0.0031613241 -3.0445122D-08 -9.9971623D-14 -3.9534910D-19 -6.2108746D-23 -2.2641375D-26 -1.8890858D-30
 223    6    -46.5475  0.0031605934 -3.0448721D-08 -9.9990690D-14 -3.9912467D-19 -6.3744658D-23 -2.2799053D-26 -1.8652011D-30
 223    7    -46.5033  0.0031597408 -3.0452921D-08 -1.0001317D-13 -4.0365402D-19 -6.5667464D-23 -2.2980438D-26 -1.8364715D-30
 223    8    -46.4527  0.0031587662 -3.0457722D-08 -1.0003917D-13 -4.0899594D-19 -6.7883452D-23 -2.3184230D-26 -1.8025025D-30
 223    9    -46.3959  0.0031576697 -3.0463125D-08 -1.0006884D-13 -4.1521850D-19 -7.0399584D-23 -2.3408863D-26 -1.7628495D-30
 223   10    -46.3328  0.0031564510 -3.0469130D-08 -1.0010234D-13 -4.2239942D-19 -7.3223390D-23 -2.3652480D-26 -1.7170229D-30
 223   11    -46.2633  0.0031551102 -3.0475738D-08 -1.0013987D-13 -4.3062634D-19 -7.6362892D-23 -2.3912889D-26 -1.6644699D-30
 223   12    -46.1876  0.0031536472 -3.0482950D-08 -1.0018166D-13 -4.3999729D-19 -7.9826321D-23 -2.4187548D-26 -1.6046420D-30
 223   13    -46.1057  0.0031520619 -3.0490766D-08 -1.0022797D-13 -4.5062094D-19 -8.3622127D-23 -2.4473499D-26 -1.5369171D-30
 223   14    -46.0174  0.0031503542 -3.0499187D-08 -1.0027911D-13 -4.6261698D-19 -8.7758691D-23 -2.4767344D-26 -1.4606435D-30
 223   15    -45.9229  0.0031485240 -3.0508215D-08 -1.0033542D-13 -4.7611646D-19 -9.2243985D-23 -2.5065220D-26 -1.3751996D-30
 223   16    -45.8222  0.0031465711 -3.0517850D-08 -1.0039733D-13 -4.9126199D-19 -9.7085504D-23 -2.5362727D-26 -1.2799080D-30
 223   17    -45.7153  0.0031444956 -3.0528094D-08 -1.0046528D-13 -5.0820744D-19 -1.0228901D-22 -2.5655123D-26 -1.1744718D-30
 223   18    -45.6021  0.0031422971 -3.0538948D-08 -1.0053981D-13 -5.2712007D-19 -1.0786144D-22 -2.5936461D-26 -1.0575418D-30
 223   19    -45.4827  0.0031399757 -3.0550414D-08 -1.0062152D-13 -5.4817749D-19 -1.1380573D-22 -2.6200768D-26 -9.2884753D-31
 223   20    -45.3572  0.0031375312 -3.0562494D-08 -1.0071108D-13 -5.7156946D-19 -1.2012356D-22 -2.6441233D-26 -7.8782435D-31
 224    0    -43.3872  0.0030512967 -3.0430167D-08 -9.7213728D-14 -2.1787679D-18 -2.5034231D-22  3.1340558D-27  3.5344312D-30
 224    1    -43.3811  0.0030511750 -3.0430750D-08 -9.7231168D-14 -2.1812711D-18 -2.5030441D-22  3.1835648D-27  3.5381424D-30
 224    2    -43.3689  0.0030509315 -3.0431917D-08 -9.7266108D-14 -2.1862765D-18 -2.5022682D-22  3.2827399D-27  3.5455625D-30
 224    3    -43.3506  0.0030505663 -3.0433668D-08 -9.7318669D-14 -2.1937815D-18 -2.5010598D-22  3.4318916D-27  3.5566855D-30
 224    4    -43.3262  0.0030500794 -3.0436005D-08 -9.7389030D-14 -2.2037824D-18 -2.4993650D-22  3.6314886D-27  3.5715071D-30
 224    5    -43.2957  0.0030494706 -3.0438928D-08 -9.7477431D-14 -2.2162736D-18 -2.4971113D-22  3.8821476D-27  3.5900028D-30
 224    6    -43.2591  0.0030487401 -3.0442439D-08 -9.7584172D-14 -2.2312477D-18 -2.4942078D-22  4.1846443D-27  3.6121494D-30
 224    7    -43.2164  0.0030478876 -3.0446540D-08 -9.7709610D-14 -2.2486946D-18 -2.4905442D-22  4.5399030D-27  3.6379056D-30
 224    8    -43.1677  0.0030469133 -3.0451234D-08 -9.7854164D-14 -2.2686010D-18 -2.4859904D-22  4.9489939D-27  3.6672116D-30
 224    9    -43.1128  0.0030458169 -3.0456522D-08 -9.8018308D-14 -2.2909501D-18 -2.4803959D-22  5.4131297D-27  3.6999782D-30
 224   10    -43.0519  0.0030445985 -3.0462409D-08 -9.8202575D-14 -2.3157206D-18 -2.4735893D-22  5.9336561D-27  3.7360942D-30
 224   11    -42.9850  0.0030432580 -3.0468897D-08 -9.8407555D-14 -2.3428856D-18 -2.4653766D-22  6.5120337D-27  3.7753757D-30
 224   12    -42.9119  0.0030417954 -3.0475990D-08 -9.8633890D-14 -2.3724120D-18 -2.4555418D-22  7.1498357D-27  3.8176128D-30
 224   13    -42.8329  0.0030402104 -3.0483693D-08 -9.8882278D-14 -2.4042592D-18 -2.4438454D-22  7.8487190D-27  3.8625324D-30
 224   14    -42.7478  0.0030385031 -3.0492011D-08 -9.9153468D-14 -2.4383777D-18 -2.4300221D-22  8.6103807D-27  3.9097275D-30
 224   15    -42.6566  0.0030366733 -3.0500948D-08 -9.9448255D-14 -2.4747080D-18 -2.4137824D-22  9.4365472D-27  3.9587373D-30
 224   16    -42.5595  0.0030347209 -3.0510510D-08 -9.9767483D-14 -2.5131784D-18 -2.3948019D-22  1.0328681D-26  4.0085701D-30
 224   17    -42.4564  0.0030326459 -3.0520704D-08 -1.0011204D-13 -2.5537054D-18 -2.3727541D-22  1.1288809D-26  4.0592474D-30
 224   18    -42.3472  0.0030304480 -3.0531536D-08 -1.0048283D-13 -2.5961889D-18 -2.3472609D-22  1.2318147D-26  4.1094904D-30
 224   19    -42.2321  0.0030281272 -3.0543014D-08 -1.0088083D-13 -2.6405121D-18 -2.3179243D-22  1.3417855D-26  4.1581925D-30
 224   20    -42.1110  0.0030256832 -3.0555145D-08 -1.0130700D-13 -2.6865392D-18 -2.2843190D-22  1.4588703D-26  4.2040202D-30
 225    0    -40.2878  0.0029417864 -3.0420253D-08 -1.0844606D-13 -2.8972311D-18  1.2425828D-22  3.0926996D-26 -6.5271163D-30
 225    1    -40.2819  0.0029416648 -3.0420904D-08 -1.0846923D-13 -2.8959867D-18  1.2462883D-22  3.0835466D-26 -6.5492842D-30
 225    2    -40.2701  0.0029414214 -3.0422206D-08 -1.0851555D-13 -2.8934867D-18  1.2536662D-22  3.0651480D-26 -6.5935233D-30
 225    3    -40.2525  0.0029410563 -3.0424160D-08 -1.0858495D-13 -2.8897093D-18  1.2646502D-22  3.0373175D-26 -6.6596648D-30
 225    4    -40.2289  0.0029405695 -3.0426767D-08 -1.0867734D-13 -2.8846217D-18  1.2791391D-22  2.9997778D-26 -6.7474371D-30
 225    5    -40.1995  0.0029399609 -3.0430029D-08 -1.0879259D-13 -2.8781812D-18  1.2969957D-22  2.9521621D-26 -6.8564650D-30
 225    6    -40.1643  0.0029392306 -3.0433948D-08 -1.0893056D-13 -2.8703359D-18  1.3180421D-22  2.8940229D-26 -6.9861500D-30
 225    7    -40.1231  0.0029383783 -3.0438526D-08 -1.0909104D-13 -2.8610252D-18  1.3420617D-22  2.8248243D-26 -7.1358676D-30
 225    8    -40.0761  0.0029374042 -3.0443767D-08 -1.0927380D-13 -2.8501813D-18  1.3687925D-22  2.7439549D-26 -7.3047908D-30
 225    9    -40.0233  0.0029363081 -3.0449673D-08 -1.0947856D-13 -2.8377303D-18  1.3979251D-22  2.6507323D-26 -7.4919189D-30
 225   10    -39.9645  0.0029350900 -3.0456249D-08 -1.0970502D-13 -2.8235941D-18  1.4290980D-22  2.5444111D-26 -7.6960320D-30
 225   11    -39.9000  0.0029337498 -3.0463498D-08 -1.0995280D-13 -2.8076922D-18  1.4618935D-22  2.4241929D-26 -7.9156666D-30
 225   12    -39.8296  0.0029322874 -3.0471424D-08 -1.1022149D-13 -2.7899439D-18  1.4958336D-22  2.2892380D-26 -8.1490724D-30
 225   13    -39.7534  0.0029307026 -3.0480033D-08 -1.1051062D-13 -2.7702710D-18  1.5303760D-22  2.1386778D-26 -8.3942437D-30
 225   14    -39.6713  0.0029289955 -3.0489328D-08 -1.1081968D-13 -2.7486007D-18  1.5649084D-22  1.9716348D-26 -8.6487860D-30
 225   15    -39.5835  0.0029271658 -3.0499317D-08 -1.1114810D-13 -2.7248685D-18  1.5987541D-22  1.7872165D-26 -8.9103599D-30
 225   16    -39.4899  0.0029252135 -3.0510004D-08 -1.1149523D-13 -2.6990242D-18  1.6311334D-22  1.5846329D-26 -9.1749829D-30
 225   17    -39.3904  0.0029231385 -3.0521395D-08 -1.1186040D-13 -2.6710329D-18  1.6612108D-22  1.3630866D-26 -9.4394080D-30
 225   18    -39.2852  0.0029209405 -3.0533497D-08 -1.1224286D-13 -2.6408816D-18  1.6880604D-22  1.1218918D-26 -9.6995273D-30
 225   19    -39.1743  0.0029186194 -3.0546315D-08 -1.1264183D-13 -2.6085842D-18  1.7106722D-22  8.6048920D-27 -9.9507015D-30
 225   20    -39.0576  0.0029161752 -3.0559857D-08 -1.1305645D-13 -2.5741867D-18  1.7279532D-22  5.7848360D-27 -1.0187754D-29
 226    0    -37.3734  0.0028345549 -3.0423830D-08 -1.1132884D-13 -2.0292426D-18 -2.1732150D-22 -4.1537409D-26  7.3401366D-30
 226    1    -37.3678  0.0028344332 -3.0424498D-08 -1.1134508D-13 -2.0314183D-18 -2.1781942D-22 -4.1434390D-26  7.3734665D-30
 226    2    -37.3564  0.0028341898 -3.0425834D-08 -1.1137762D-13 -2.0357848D-18 -2.1881163D-22 -4.1226929D-26  7.4401344D-30
 226    3    -37.3394  0.0028338247 -3.0427839D-08 -1.1142656D-13 -2.0423716D-18 -2.2029056D-22 -4.0912247D-26  7.5400444D-30
 226    4    -37.3168  0.0028333378 -3.0430514D-08 -1.1149206D-13 -2.0512219D-18 -2.2224339D-22 -4.0486515D-26  7.6724220D-30
 226    5    -37.2884  0.0028327292 -3.0433860D-08 -1.1157433D-13 -2.0623945D-18 -2.2465636D-22 -3.9943646D-26  7.8380460D-30
 226    6    -37.2544  0.0028319987 -3.0437879D-08 -1.1167365D-13 -2.0759597D-18 -2.2750840D-22 -3.9276921D-26  8.0362706D-30
 226    7    -37.2148  0.0028311464 -3.0442572D-08 -1.1179035D-13 -2.0920000D-18 -2.3077426D-22 -3.8478067D-26  8.2667362D-30
 226    8    -37.1695  0.0028301722 -3.0447941D-08 -1.1192483D-13 -2.1106085D-18 -2.3442325D-22 -3.7537495D-26  8.5289649D-30
 226    9    -37.1186  0.0028290759 -3.0453989D-08 -1.1207756D-13 -2.1318872D-18 -2.3841860D-22 -3.6444345D-26  8.8223120D-30
 226   10    -37.0620  0.0028278576 -3.0460719D-08 -1.1224907D-13 -2.1559453D-18 -2.4271691D-22 -3.5186538D-26  9.1459529D-30
 226   11    -36.9998  0.0028265172 -3.0468133D-08 -1.1243998D-13 -2.1828965D-18 -2.4726799D-22 -3.3750677D-26  9.4991310D-30
 226   12    -36.9320  0.0028250545 -3.0476236D-08 -1.1265097D-13 -2.2128556D-18 -2.5201176D-22 -3.2122799D-26  9.8799418D-30
 226   13    -36.8586  0.0028234695 -3.0485032D-08 -1.1288282D-13 -2.2459367D-18 -2.5688091D-22 -3.0287550D-26  1.0287001D-29
 226   14    -36.7795  0.0028217621 -3.0494525D-08 -1.1313639D-13 -2.2822482D-18 -2.6179761D-22 -2.8228972D-26  1.0718194D-29
 226   15    -36.6949  0.0028199321 -3.0504720D-08 -1.1341263D-13 -2.3218880D-18 -2.6667250D-22 -2.5930792D-26  1.1170512D-29
 226   16    -36.6047  0.0028179795 -3.0515622D-08 -1.1371258D-13 -2.3649409D-18 -2.7140760D-22 -2.3375569D-26  1.1641886D-29
 226   17    -36.5089  0.0028159040 -3.0527237D-08 -1.1403737D-13 -2.4114694D-18 -2.7588963D-22 -2.0546616D-26  1.2128197D-29
 226   18    -36.4076  0.0028137056 -3.0539572D-08 -1.1438821D-13 -2.4615089D-18 -2.7999307D-22 -1.7427294D-26  1.2625094D-29
 226   19    -36.3007  0.0028113841 -3.0552634D-08 -1.1476642D-13 -2.5150606D-18 -2.8357851D-22 -1.4001678D-26  1.3127452D-29
 226   20    -36.1883  0.0028089394 -3.0566430D-08 -1.1517339D-13 -2.5720826D-18 -2.8649214D-22 -1.0255062D-26  1.3629271D-29
 227    0    -34.6358  0.0027296543 -3.0412556D-08 -1.1970070D-13 -2.7173451D-18  3.5469792D-22  9.8482150D-26 -9.9632236D-30
 227    1    -34.6304  0.0027295326 -3.0413274D-08 -1.1972243D-13 -2.7137923D-18  3.5587870D-22  9.8342140D-26 -1.0044874D-29
 227    2    -34.6195  0.0027292893 -3.0414711D-08 -1.1976579D-13 -2.7066514D-18  3.5823500D-22  9.8058733D-26 -1.0208165D-29
 227    3    -34.6031  0.0027289243 -3.0416867D-08 -1.1983062D-13 -2.6958511D-18  3.6175801D-22  9.7624630D-26 -1.0454053D-29
 227    4    -34.5813  0.0027284376 -3.0419744D-08 -1.1991666D-13 -2.6812872D-18  3.6642980D-22  9.7030029D-26 -1.0781768D-29
 227    5    -34.5540  0.0027278292 -3.0423344D-08 -1.2002354D-13 -2.6628206D-18  3.7222867D-22  9.6260954D-26 -1.1191879D-29
 227    6    -34.5212  0.0027270990 -3.0427667D-08 -1.2015082D-13 -2.6402796D-18  3.7912512D-22  9.5300146D-26 -1.1684578D-29
 227    7    -34.4831  0.0027262469 -3.0432716D-08 -1.2029792D-13 -2.6134618D-18  3.8708144D-22  9.4126869D-26 -1.2259950D-29
 227    8    -34.4395  0.0027252730 -3.0438494D-08 -1.2046419D-13 -2.5821356D-18  3.9605054D-22  9.2716910D-26 -1.2917927D-29
 227    9    -34.3904  0.0027241771 -3.0445004D-08 -1.2064881D-13 -2.5460431D-18  4.0597439D-22  9.1042612D-26 -1.3658177D-29
 227   10    -34.3359  0.0027229591 -3.0452249D-08 -1.2085085D-13 -2.5049033D-18  4.1678247D-22  8.9072926D-26 -1.4480015D-29
 227   11    -34.2761  0.0027216191 -3.0460233D-08 -1.2106925D-13 -2.4584161D-18  4.2838987D-22  8.6773498D-26 -1.5382280D-29
 227   12    -34.2108  0.0027201568 -3.0468958D-08 -1.2130276D-13 -2.4062671D-18  4.4069523D-22  8.4106821D-26 -1.6363195D-29
 227   13    -34.1401  0.0027185721 -3.0478430D-08 -1.2155001D-13 -2.3481341D-18  4.5357859D-22  8.1032427D-26 -1.7420228D-29
 227   14    -34.0640  0.0027168651 -3.0488651D-08 -1.2180941D-13 -2.2836938D-18  4.6689902D-22  7.7507188D-26 -1.8549913D-29
 227   15    -33.9825  0.0027150354 -3.0499626D-08 -1.2207921D-13 -2.2126304D-18  4.8049215D-22  7.3485688D-26 -1.9747666D-29
 227   16    -33.8956  0.0027130831 -3.0511359D-08 -1.2235746D-13 -2.1346459D-18  4.9416768D-22  6.8920727D-26 -2.1007584D-29
 227   17    -33.8034  0.0027110079 -3.0523854D-08 -1.2264200D-13 -2.0494717D-18  5.0770683D-22  6.3763947D-26 -2.2322233D-29
 227   18    -33.7059  0.0027088097 -3.0537115D-08 -1.2293049D-13 -1.9568819D-18  5.2085991D-22  5.7966621D-26 -2.3682409D-29
 227   19    -33.6030  0.0027064883 -3.0551146D-08 -1.2322035D-13 -1.8567091D-18  5.3334394D-22  5.1480625D-26 -2.5076904D-29
 227   20    -33.4948  0.0027040436 -3.0565950D-08 -1.2350883D-13 -1.7488618D-18  5.4484069D-22  4.4259602D-26 -2.6492263D-29
 228    0    -32.0667  0.0026271179 -3.0369860D-08 -1.0727557D-13  1.1021837D-19 -6.0450831D-22 -1.9713487D-25  1.3690212D-29
 228    1    -32.0615  0.0026269964 -3.0370503D-08 -1.0727471D-13  1.0416131D-19 -6.0687302D-22 -1.9694216D-25  1.3830787D-29
 228    2    -32.0510  0.0026267534 -3.0371790D-08 -1.0727314D-13  9.1976160D-20 -6.1159569D-22 -1.9655075D-25  1.4112165D-29
 228    3    -32.0352  0.0026263889 -3.0373721D-08 -1.0727116D-13  7.3522900D-20 -6.1865978D-22 -1.9594949D-25  1.4533348D-29
 228    4    -32.0142  0.0026259029 -3.0376296D-08 -1.0726920D-13  4.8588656D-20 -6.2804556D-22 -1.9511987D-25  1.5095993D-29
 228    5    -31.9879  0.0026252954 -3.0379514D-08 -1.0726789D-13  1.6894237D-20 -6.3972056D-22 -1.9403852D-25  1.5799772D-29
 228    6    -31.9564  0.0026245662 -3.0383376D-08 -1.0726801D-13 -2.1907156D-20 -6.5364271D-22 -1.9267586D-25  1.6644778D-29
 228    7    -31.9197  0.0026237154 -3.0387881D-08 -1.0727052D-13 -6.8226987D-20 -6.6975762D-22 -1.9099635D-25  1.7630893D-29
 228    8    -31.8777  0.0026227429 -3.0393030D-08 -1.0727662D-13 -1.2253845D-19 -6.8799646D-22 -1.8895858D-25  1.8757660D-29
 228    9    -31.8305  0.0026216487 -3.0398823D-08 -1.0728770D-13 -1.8537259D-19 -7.0827349D-22 -1.8651531D-25  2.0024140D-29
 228   10    -31.7781  0.0026204326 -3.0405261D-08 -1.0730539D-13 -2.5731332D-19 -7.3048319D-22 -1.8361357D-25  2.1428721D-29
 228   11    -31.7205  0.0026190946 -3.0412344D-08 -1.0733161D-13 -3.3899137D-19 -7.5449716D-22 -1.8019488D-25  2.2968930D-29
 228   12    -31.6576  0.0026176346 -3.0420073D-08 -1.0736854D-13 -4.3107660D-19 -7.8016064D-22 -1.7619549D-25  2.4641190D-29
 228   13    -31.5896  0.0026160526 -3.0428450D-08 -1.0741871D-13 -5.3426867D-19 -8.0728879D-22 -1.7154684D-25  2.6440565D-29
 228   14    -31.5164  0.0026143483 -3.0437476D-08 -1.0748495D-13 -6.4928581D-19 -8.3566278D-22 -1.6617600D-25  2.8360486D-29
 228   15    -31.4380  0.0026125218 -3.0447153D-08 -1.0757048D-13 -7.7685132D-19 -8.6502560D-22 -1.6000645D-25  3.0392421D-29
 228   16    -31.3544  0.0026105728 -3.0457485D-08 -1.0767888D-13 -9.1767764D-19 -8.9507792D-22 -1.5295892D-25  3.2525557D-29
 228   17    -31.2657  0.0026085014 -3.0468475D-08 -1.0781415D-13 -1.0724477D-18 -9.2547388D-22 -1.4495255D-25  3.4746428D-29
 228   18    -31.1718  0.0026063072 -3.0480127D-08 -1.0798071D-13 -1.2417932D-18 -9.5581703D-22 -1.3590627D-25  3.7038550D-29
 228   19    -31.0728  0.0026039902 -3.0492449D-08 -1.0818341D-13 -1.4262699D-18 -9.8565660D-22 -1.2574049D-25  3.9382029D-29
 228   20    -30.9687  0.0026015503 -3.0505445D-08 -1.0842754D-13 -1.6263294D-18 -1.0144842D-21 -1.1437913D-25  4.1753173D-29
 229    0    -29.6578  0.0025272475 -3.0254561D-08 -1.2200905D-13 -6.0872631D-18  3.7466171D-22  2.7728666D-25 -1.7091374D-29
 229    1    -29.6527  0.0025271265 -3.0255294D-08 -1.2205773D-13 -6.0835001D-18  3.7798735D-22  2.7704592D-25 -1.7315664D-29
 229    2    -29.6426  0.0025268844 -3.0256759D-08 -1.2215501D-13 -6.0758737D-18  3.8463094D-22  2.7655468D-25 -1.7764935D-29
 229    3    -29.6275  0.0025265213 -3.0258959D-08 -1.2230069D-13 -6.0641855D-18  3.9457331D-22  2.7579440D-25 -1.8438757D-29
 229    4    -29.6072  0.0025260372 -3.0261896D-08 -1.2249449D-13 -6.0481382D-18  4.0778625D-22  2.7473667D-25 -1.9337467D-29
 229    5    -29.5820  0.0025254319 -3.0265575D-08 -1.2273600D-13 -6.0273374D-18  4.2422906D-22  2.7334372D-25 -2.0461089D-29
 229    6    -29.5517  0.0025247055 -3.0269999D-08 -1.2302469D-13 -6.0012945D-18  4.4384658D-22  2.7156836D-25 -2.1809350D-29
 229    7    -29.5164  0.0025238578 -3.0275173D-08 -1.2335988D-13 -5.9694290D-18  4.6656639D-22  2.6935400D-25 -2.3381505D-29
 229    8    -29.4760  0.0025228889 -3.0281103D-08 -1.2374071D-13 -5.9310728D-18  4.9229546D-22  2.6663474D-25 -2.5176089D-29
 229    9    -29.4306  0.0025217987 -3.0287797D-08 -1.2416612D-13 -5.8854756D-18  5.2091614D-22  2.6333558D-25 -2.7190643D-29
 229   10    -29.3802  0.0025205870 -3.0295261D-08 -1.2463483D-13 -5.8318117D-18  5.5228176D-22  2.5937263D-25 -2.9421376D-29
 229   11    -29.3247  0.0025192539 -3.0303503D-08 -1.2514530D-13 -5.7691889D-18  5.8621163D-22  2.5465356D-25 -3.1862805D-29
 229   12    -29.2643  0.0025177991 -3.0312534D-08 -1.2569570D-13 -5.6966590D-18  6.2248564D-22  2.4907817D-25 -3.4507324D-29
 229   13    -29.1988  0.0025162226 -3.0322361D-08 -1.2628386D-13 -5.6132319D-18  6.6083850D-22  2.4253915D-25 -3.7344754D-29
 229   14    -29.1284  0.0025145242 -3.0332995D-08 -1.2690725D-13 -5.5178915D-18  7.0095362D-22  2.3492319D-25 -4.0361831D-29
 229   15    -29.0530  0.0025127039 -3.0344446D-08 -1.2756296D-13 -5.4096159D-18  7.4245683D-22  2.2611229D-25 -4.3541659D-29
 229   16    -28.9726  0.0025107615 -3.0356725D-08 -1.2824764D-13 -5.2874006D-18  7.8491012D-22  2.1598550D-25 -4.6863142D-29
 229   17    -28.8873  0.0025086968 -3.0369843D-08 -1.2895749D-13 -5.1502864D-18  8.2780550D-22  2.0442104D-25 -5.0300376D-29
 229   18    -28.7970  0.0025065096 -3.0383810D-08 -1.2968822D-13 -4.9973910D-18  8.7055922D-22  1.9129891D-25 -5.3822034D-29
 229   19    -28.7018  0.0025041999 -3.0398637D-08 -1.3043504D-13 -4.8279464D-18  9.1250679D-22  1.7650402D-25 -5.7390787D-29
 229   20    -28.6017  0.0025017674 -3.0414335D-08 -1.3119269D-13 -4.6413395D-18  9.5289887D-22  1.5992988D-25 -6.0962695D-29
 230    0    -27.4006  0.0024299506 -3.0194591D-08 -1.1943432D-13 -2.9410928D-19 -8.0415250D-22 -3.1481493D-25  4.0937132D-29
 230    1    -27.3957  0.0024298298 -3.0195308D-08 -1.1943671D-13 -3.0216995D-19 -8.0792728D-22 -3.1423963D-25  4.1229144D-29
 230    2    -27.3860  0.0024295882 -3.0196741D-08 -1.1944167D-13 -3.1840354D-19 -8.1545466D-22 -3.1307720D-25  4.1811447D-29
 230    3    -27.3714  0.0024292258 -3.0198891D-08 -1.1944961D-13 -3.4303592D-19 -8.2669362D-22 -3.1130281D-25  4.2682903D-29
 230    4    -27.3520  0.0024287426 -3.0201758D-08 -1.1946112D-13 -3.7640174D-19 -8.4157827D-22 -3.0888014D-25  4.3840199D-29
 230    5    -27.3277  0.0024281386 -3.0205342D-08 -1.1947702D-13 -4.1894244D-19 -8.6001800D-22 -3.0576091D-25  4.5279013D-29
 230    6    -27.2986  0.0024274136 -3.0209643D-08 -1.1949838D-13 -4.7120120D-19 -8.8189414D-22 -3.0188537D-25  4.6993495D-29
 230    7    -27.2646  0.0024265676 -3.0214663D-08 -1.1952651D-13 -5.3381676D-19 -9.0705636D-22 -2.9718271D-25  4.8975984D-29
 230    8    -27.2258  0.0024256007 -3.0220401D-08 -1.1956302D-13 -6.0751536D-19 -9.3531858D-22 -2.9157166D-25  5.1216662D-29
 230    9    -27.1821  0.0024245126 -3.0226859D-08 -1.1960983D-13 -6.9310048D-19 -9.6645418D-22 -2.8496132D-25  5.3703149D-29
 230   10    -27.1337  0.0024233034 -3.0234037D-08 -1.1966919D-13 -7.9144044D-19 -1.0001908D-21 -2.7725211D-25  5.6420060D-29
 230   11    -27.0804  0.0024219729 -3.0241938D-08 -1.1974373D-13 -9.0345298D-19 -1.0362046D-21 -2.6833709D-25  5.9348501D-29
 230   12    -27.0223  0.0024205211 -3.0250562D-08 -1.1983651D-13 -1.0300869D-18 -1.0741146D-21 -2.5810354D-25  6.2465526D-29
 230   13    -26.9593  0.0024189478 -3.0259914D-08 -1.1995099D-13 -1.1723000D-18 -1.1134764D-21 -2.4643489D-25  6.5743593D-29
 230   14    -26.8916  0.0024172530 -3.0269996D-08 -1.2009112D-13 -1.3310336D-18 -1.1537762D-21 -2.3321315D-25  6.9149948D-29
 230   15    -26.8191  0.0024154365 -3.0280811D-08 -1.2026135D-13 -1.5071822D-18 -1.1944253D-21 -2.1832169D-25  7.2646065D-29
 230   16    -26.7419  0.0024134981 -3.0292366D-08 -1.2046664D-13 -1.7015593D-18 -1.2347552D-21 -2.0164863D-25  7.6187057D-29
 230   17    -26.6599  0.0024114378 -3.0304666D-08 -1.2071248D-13 -1.9148583D-18 -1.2740129D-21 -1.8309074D-25  7.9721139D-29
 230   18    -26.5731  0.0024092554 -3.0317718D-08 -1.2100490D-13 -2.1476082D-18 -1.3113587D-21 -1.6255793D-25  8.3189190D-29
 230   19    -26.4816  0.0024069508 -3.0331532D-08 -1.2135045D-13 -2.4001260D-18 -1.3458647D-21 -1.3997839D-25  8.6524361D-29
 230   20    -26.3853  0.0024045237 -3.0346118D-08 -1.2175617D-13 -2.6724628D-18 -1.3765161D-21 -1.1530429D-25  8.9651858D-29
 231    0    -25.2872  0.0023352813 -3.0087940D-08 -1.3791604D-13 -5.8279454D-18  8.7374694D-22  2.4582024D-25 -6.9810752D-29
 231    1    -25.2825  0.0023351609 -3.0088768D-08 -1.3796262D-13 -5.8191936D-18  8.7669035D-22  2.4484132D-25 -7.0058394D-29
 231    2    -25.2732  0.0023349202 -3.0090424D-08 -1.3805559D-13 -5.8016008D-18  8.8254350D-22  2.4287259D-25 -7.0552194D-29
 231    3    -25.2592  0.0023345591 -3.0092910D-08 -1.3819451D-13 -5.7749939D-18  8.9123339D-22  2.3989396D-25 -7.1286070D-29
 231    4    -25.2405  0.0023340776 -3.0096229D-08 -1.3837874D-13 -5.7391156D-18  9.0265205D-22  2.3587481D-25 -7.2252626D-29
 231    5    -25.2172  0.0023334756 -3.0100384D-08 -1.3860740D-13 -5.6936317D-18  9.1665197D-22  2.3077540D-25 -7.3441297D-29
 231    6    -25.1892  0.0023327532 -3.0105379D-08 -1.3887936D-13 -5.6381385D-18  9.3304430D-22  2.2454742D-25 -7.4838466D-29
 231    7    -25.1565  0.0023319101 -3.0111218D-08 -1.3919326D-13 -5.5721725D-18  9.5159605D-22  2.1713503D-25 -7.6427213D-29
 231    8    -25.1192  0.0023309465 -3.0117908D-08 -1.3954742D-13 -5.4952220D-18  9.7202696D-22  2.0847607D-25 -7.8187009D-29
 231    9    -25.0773  0.0023298621 -3.0125454D-08 -1.3993990D-13 -5.4067425D-18  9.9400601D-22  1.9850358D-25 -8.0093405D-29
 231   10    -25.0307  0.0023286569 -3.0133863D-08 -1.4036844D-13 -5.3061734D-18  1.0171479D-21  1.8714763D-25 -8.2117675D-29
 231   11    -24.9795  0.0023273308 -3.0143143D-08 -1.4083042D-13 -5.1929593D-18  1.0410095D-21  1.7433752D-25 -8.4226437D-29
 231   12    -24.9236  0.0023258837 -3.0153301D-08 -1.4132290D-13 -5.0665729D-18  1.0650865D-21  1.6000431D-25 -8.6381350D-29
 231   13    -24.8632  0.0023243154 -3.0164344D-08 -1.4184257D-13 -4.9265427D-18  1.0888104D-21  1.4408374D-25 -8.8538740D-29
 231   14    -24.7981  0.0023226259 -3.0176282D-08 -1.4238574D-13 -4.7724832D-18  1.1115469D-21  1.2651964D-25 -9.0649351D-29
 231   15    -24.7285  0.0023208149 -3.0189122D-08 -1.4294837D-13 -4.6041293D-18  1.1325941D-21  1.0726772D-25 -9.2658133D-29
 231   16    -24.6543  0.0023188824 -3.0202873D-08 -1.4352603D-13 -4.4213734D-18  1.1511832D-21  8.6299741D-26 -9.4504142D-29
 231   17    -24.5754  0.0023168281 -3.0217543D-08 -1.4411397D-13 -4.2243064D-18  1.1664804D-21  6.3608258D-26 -9.6120554D-29
 231   18    -24.4921  0.0023146519 -3.0233139D-08 -1.4470710D-13 -4.0132610D-18  1.1775909D-21  3.9211598D-26 -9.7434869D-29
 231   19    -24.4042  0.0023123535 -3.0249670D-08 -1.4530007D-13 -3.7888570D-18  1.1835659D-21  1.3159231D-26 -9.8369330D-29
 231   20    -24.3117  0.0023099329 -3.0267142D-08 -1.4588735D-13 -3.5520487D-18  1.1834121D-21 -1.4462623D-26 -9.8841571D-29
 232    0    -23.3099  0.0022431257 -3.0017099D-08 -1.3223050D-13 -2.3067558D-18 -1.0502190D-21 -1.2394324D-25  7.6006454D-29
 232    1    -23.3054  0.0022430056 -3.0017892D-08 -1.3224900D-13 -2.3172658D-18 -1.0517006D-21 -1.2287823D-25  7.6106130D-29
 232    2    -23.2964  0.0022427654 -3.0019480D-08 -1.3228624D-13 -2.3383287D-18 -1.0546234D-21 -1.2074475D-25  7.6300981D-29
 232    3    -23.2830  0.0022424052 -3.0021861D-08 -1.3234274D-13 -2.3700321D-18 -1.0589125D-21 -1.1753409D-25  7.6585875D-29
 232    4    -23.2650  0.0022419248 -3.0025038D-08 -1.3241926D-13 -2.4125000D-18 -1.0644510D-21 -1.1323499D-25  7.6950698D-29
 232    5    -23.2426  0.0022413243 -3.0029012D-08 -1.3251683D-13 -2.4658897D-18 -1.0710832D-21 -1.0783317D-25  7.7382467D-29
 232    6    -23.2157  0.0022406035 -3.0033785D-08 -1.3263674D-13 -2.5303829D-18 -1.0786127D-21 -1.0131251D-25  7.7864819D-29
 232    7    -23.1844  0.0022397625 -3.0039359D-08 -1.3278056D-13 -2.6061762D-18 -1.0868017D-21 -9.3656176D-26  7.8377982D-29
 232    8    -23.1485  0.0022388011 -3.0045736D-08 -1.3295014D-13 -2.6934687D-18 -1.0953704D-21 -8.4848023D-26  7.8898710D-29
 232    9    -23.1083  0.0022377194 -3.0052921D-08 -1.3314763D-13 -2.7924483D-18 -1.1039960D-21 -7.4874248D-26  7.9400245D-29
 232   10    -23.0635  0.0022365171 -3.0060917D-08 -1.3337545D-13 -2.9032749D-18 -1.1123126D-21 -6.3725275D-26  7.9852323D-29
 232   11    -23.0143  0.0022351942 -3.0069728D-08 -1.3363634D-13 -3.0260621D-18 -1.1199113D-21 -5.1397888D-26  8.0221223D-29
 232   12    -22.9607  0.0022337506 -3.0079360D-08 -1.3393330D-13 -3.1608567D-18 -1.1263411D-21 -3.7897590D-26  8.0469847D-29
 232   13    -22.9026  0.0022321862 -3.0089820D-08 -1.3426966D-13 -3.3076158D-18 -1.1311102D-21 -2.3241206D-26  8.0557927D-29
 232   14    -22.8402  0.0022305009 -3.0101115D-08 -1.3464899D-13 -3.4661826D-18 -1.1336887D-21 -7.4596288D-27  8.0442287D-29
 232   15    -22.7733  0.0022286945 -3.0113252D-08 -1.3507514D-13 -3.6362607D-18 -1.1335130D-21  9.3992689D-27  8.0077236D-29
 232   16    -22.7020  0.0022267668 -3.0126242D-08 -1.3555218D-13 -3.8173867D-18 -1.1299906D-21  2.7267636D-26  7.9415116D-29
 232   17    -22.6263  0.0022247177 -3.0140095D-08 -1.3608438D-13 -4.0089034D-18 -1.1225077D-21  4.6054641D-26  7.8406980D-29
 232   18    -22.5463  0.0022225471 -3.0154824D-08 -1.3667616D-13 -4.2099319D-18 -1.1104379D-21  6.5643530D-26  7.7003425D-29
 232   19    -22.4619  0.0022202548 -3.0170442D-08 -1.3733203D-13 -4.4193462D-18 -1.0931538D-21  8.5888907D-26  7.5155674D-29
 232   20    -22.3731  0.0022178405 -3.0186965D-08 -1.3805650D-13 -4.6357486D-18 -1.0700403D-21  1.0661431D-25  7.2816792D-29
 233    0    -21.4613  0.0021535559 -2.9913551D-08 -1.4780793D-13 -4.5690043D-18  5.0878947D-22  4.5246253D-26 -4.0110814D-29
 233    1    -21.4569  0.0021534363 -2.9914438D-08 -1.4784446D-13 -4.5639142D-18  5.0932828D-22  4.4684955D-26 -4.0112244D-29
 233    2    -21.4483  0.0021531970 -2.9916213D-08 -1.4791740D-13 -4.5537164D-18  5.1038801D-22  4.3561487D-26 -4.0115545D-29
 233    3    -21.4354  0.0021528380 -2.9918876D-08 -1.4802651D-13 -4.5383816D-18  5.1192590D-22  4.1876592D-26 -4.0116980D-29
 233    4    -21.4182  0.0021523592 -2.9922431D-08 -1.4817141D-13 -4.5178651D-18  5.1388205D-22  3.9630107D-26 -4.0113799D-29
 233    5    -21.3967  0.0021517607 -2.9926879D-08 -1.4835161D-13 -4.4921129D-18  5.1617562D-22  3.6822511D-26 -4.0101752D-29
 233    6    -21.3709  0.0021510424 -2.9932223D-08 -1.4856649D-13 -4.4610653D-18  5.1870559D-22  3.3454973D-26 -4.0075634D-29
 233    7    -21.3407  0.0021502042 -2.9938468D-08 -1.4881529D-13 -4.4246614D-18  5.2135091D-22  2.9529688D-26 -4.0029385D-29
 233    8    -21.3063  0.0021492461 -2.9945618D-08 -1.4909713D-13 -4.3828456D-18  5.2397069D-22  2.5050295D-26 -3.9956190D-29
 233    9    -21.2677  0.0021481679 -2.9953678D-08 -1.4941099D-13 -4.3355747D-18  5.2640448D-22  2.0022319D-26 -3.9848595D-29
 233   10    -21.2247  0.0021469696 -2.9962653D-08 -1.4975573D-13 -4.2828253D-18  5.2847283D-22  1.4453643D-26 -3.9698669D-29
 233   11    -21.1775  0.0021456510 -2.9972549D-08 -1.5013006D-13 -4.2246031D-18  5.2997786D-22  8.3550149D-27 -3.9498142D-29
 233   12    -21.1260  0.0021442121 -2.9983373D-08 -1.5053257D-13 -4.1609526D-18  5.3070420D-22  1.7405501D-27 -3.9238551D-29
 233   13    -21.0703  0.0021426526 -2.9995131D-08 -1.5096172D-13 -4.0919675D-18  5.3042019D-22 -5.3718151D-27 -3.8911507D-29
 233   14    -21.0103  0.0021409725 -3.0007831D-08 -1.5141586D-13 -4.0178017D-18  5.2887922D-22 -1.2959837D-26 -3.8508776D-29
 233   15    -20.9461  0.0021391717 -3.0021480D-08 -1.5189325D-13 -3.9386810D-18  5.2582160D-22 -2.0996588D-26 -3.8022533D-29
 233   16    -20.8777  0.0021372498 -3.0036086D-08 -1.5239203D-13 -3.8549155D-18  5.2097665D-22 -2.9450103D-26 -3.7445524D-29
 233   17    -20.8051  0.0021352068 -3.0051656D-08 -1.5291030D-13 -3.7669115D-18  5.1406515D-22 -3.8283100D-26 -3.6771186D-29
 233   18    -20.7282  0.0021330425 -3.0068200D-08 -1.5344611D-13 -3.6751837D-18  5.0480214D-22 -4.7452801D-26 -3.5993759D-29
 233   19    -20.6472  0.0021307567 -3.0085724D-08 -1.5399750D-13 -3.5803678D-18  4.9290021D-22 -5.6910798D-26 -3.5108371D-29
 233   20    -20.5620  0.0021283491 -3.0104238D-08 -1.5456255D-13 -3.4832317D-18  4.7807298D-22 -6.6603007D-26 -3.4110974D-29
 234    0    -19.7341  0.0020664975 -2.9818226D-08 -1.4564643D-13 -2.8204441D-18 -6.2098390D-22 -1.7411049D-25  2.5593024D-29
 234    1    -19.7300  0.0020663782 -2.9819100D-08 -1.4566901D-13 -2.8266650D-18 -6.2307202D-22 -1.7375021D-25  2.5829232D-29
 234    2    -19.7217  0.0020661396 -2.9820848D-08 -1.4571434D-13 -2.8391675D-18 -6.2723235D-22 -1.7302074D-25  2.6300014D-29
 234    3    -19.7093  0.0020657818 -2.9823472D-08 -1.4578271D-13 -2.8580777D-18 -6.3344104D-22 -1.7190128D-25  2.7007983D-29
 234    4    -19.6928  0.0020653046 -2.9826972D-08 -1.4587457D-13 -2.8835798D-18 -6.4165558D-22 -1.7036237D-25  2.7953243D-29
 234    5    -19.6721  0.0020647080 -2.9831350D-08 -1.4599056D-13 -2.9159172D-18 -6.5181779D-22 -1.6836423D-25  2.9136485D-29
 234    6    -19.6473  0.0020639920 -2.9836608D-08 -1.4613147D-13 -2.9553881D-18 -6.6385048D-22 -1.6585707D-25  3.0558037D-29
 234    7    -19.6185  0.0020631564 -2.9842749D-08 -1.4629828D-13 -3.0023423D-18 -6.7765442D-22 -1.6278108D-25  3.2217471D-29
 234    8    -19.5855  0.0020622014 -2.9849776D-08 -1.4649218D-13 -3.0571750D-18 -6.9310480D-22 -1.5906654D-25  3.4113158D-29
 234    9    -19.5483  0.0020611266 -2.9857692D-08 -1.4671456D-13 -3.1203205D-18 -7.1004707D-22 -1.5463412D-25  3.6241700D-29
 234   10    -19.5071  0.0020599321 -2.9866503D-08 -1.4696705D-13 -3.1922427D-18 -7.2829214D-22 -1.4939525D-25  3.8597206D-29
 234   11    -19.4618  0.0020586178 -2.9876212D-08 -1.4725152D-13 -3.2734248D-18 -7.4761128D-22 -1.4325286D-25  4.1170585D-29
 234   12    -19.4124  0.0020571835 -2.9886825D-08 -1.4757012D-13 -3.3643556D-18 -7.6773047D-22 -1.3610236D-25  4.3948611D-29
 234   13    -19.3590  0.0020556291 -2.9898350D-08 -1.4792525D-13 -3.4655131D-18 -7.8832445D-22 -1.2783316D-25  4.6912914D-29
 234   14    -19.3014  0.0020539544 -2.9910792D-08 -1.4831962D-13 -3.5773452D-18 -8.0901080D-22 -1.1833065D-25  5.0038875D-29
 234   15    -19.2398  0.0020521594 -2.9924160D-08 -1.4875625D-13 -3.7002462D-18 -8.2934390D-22 -1.0747880D-25  5.3294389D-29
 234   16    -19.1742  0.0020502438 -2.9938464D-08 -1.4923844D-13 -3.8345300D-18 -8.4880957D-22 -9.5163626D-26  5.6638608D-29
 234   17    -19.1045  0.0020482074 -2.9953713D-08 -1.4976982D-13 -3.9803987D-18 -8.6682024D-22 -8.1277423D-26  6.0020557D-29
 234   18    -19.0308  0.0020460502 -2.9969920D-08 -1.5035430D-13 -4.1379070D-18 -8.8271163D-22 -6.5724056D-26  6.3377857D-29
 234   19    -18.9531  0.0020437718 -2.9987096D-08 -1.5099608D-13 -4.3069224D-18 -8.9574113D-22 -4.8425361D-26  6.6635416D-29
 234   20    -18.8714  0.0020413721 -3.0005258D-08 -1.5169957D-13 -4.4870818D-18 -9.0508880D-22 -2.9328675D-26  6.9704346D-29
 235    0    -18.1215  0.0019820066 -2.9696924D-08 -1.5847096D-13 -4.7631216D-18  9.1277382D-22  9.1893347D-26 -1.3415039D-28
 235    1    -18.1176  0.0019818878 -2.9697875D-08 -1.5850903D-13 -4.7539891D-18  9.1386418D-22  9.0013344D-26 -1.3447643D-28
 235    2    -18.1096  0.0019816502 -2.9699777D-08 -1.5858495D-13 -4.7356898D-18  9.1598031D-22  8.6238516D-26 -1.3512370D-28
 235    3    -18.0977  0.0019812938 -2.9702633D-08 -1.5869827D-13 -4.7081648D-18  9.1898250D-22  8.0543259D-26 -1.3607542D-28
 235    4    -18.0819  0.0019808185 -2.9706444D-08 -1.5884835D-13 -4.6713306D-18  9.2266514D-22  7.2888276D-26 -1.3731029D-28
 235    5    -18.0621  0.0019802243 -2.9711212D-08 -1.5903428D-13 -4.6250929D-18  9.2674902D-22  6.3224119D-26 -1.3879817D-28
 235    6    -18.0383  0.0019795112 -2.9716941D-08 -1.5925494D-13 -4.5693598D-18  9.3087968D-22  5.1492941D-26 -1.4050029D-28
 235    7    -18.0106  0.0019786790 -2.9723635D-08 -1.5950900D-13 -4.5040604D-18  9.3462418D-22  3.7631323D-26 -1.4236854D-28
 235    8    -17.9790  0.0019777277 -2.9731298D-08 -1.5979487D-13 -4.4291664D-18  9.3746779D-22  2.1573782D-26 -1.4434468D-28
 235    9    -17.9434  0.0019766573 -2.9739936D-08 -1.6011073D-13 -4.3447190D-18  9.3881093D-22  3.2570629D-27 -1.4635955D-28
 235   10    -17.9039  0.0019754675 -2.9749553D-08 -1.6045455D-13 -4.2508595D-18  9.3796663D-22 -1.7374671D-26 -1.4833217D-28
 235   11    -17.8604  0.0019741583 -2.9760155D-08 -1.6082409D-13 -4.1478648D-18  9.3415899D-22 -4.0363806D-26 -1.5016902D-28
 235   12    -17.8130  0.0019727295 -2.9771749D-08 -1.6121692D-13 -4.0361873D-18  9.2652328D-22 -6.5732193D-26 -1.5176331D-28
 235   13    -17.7618  0.0019711810 -2.9784340D-08 -1.6163044D-13 -3.9164994D-18  9.1410818D-22 -9.3473085D-26 -1.5299449D-28
 235   14    -17.7066  0.0019695127 -2.9797935D-08 -1.6206197D-13 -3.7897412D-18  8.9588091D-22 -1.2354206D-25 -1.5372809D-28
 235   15    -17.6475  0.0019677244 -2.9812541D-08 -1.6250875D-13 -3.6571722D-18  8.7073617D-22 -1.5584696D-25 -1.5381589D-28
 235   16    -17.5846  0.0019658159 -2.9828164D-08 -1.6296805D-13 -3.5204245D-18  8.3750954D-22 -1.9023699D-25 -1.5309669D-28
 235   17    -17.5178  0.0019637870 -2.9844811D-08 -1.6343731D-13 -3.3815567D-18  7.9499640D-22 -2.2649106D-25 -1.5139766D-28
 235   18    -17.4472  0.0019616376 -2.9862488D-08 -1.6391417D-13 -3.2431065D-18  7.4197736D-22 -2.6430582D-25 -1.4853667D-28
 235   19    -17.3727  0.0019593673 -2.9881202D-08 -1.6439671D-13 -3.1081391D-18  6.7725087D-22 -3.0328362D-25 -1.4432541D-28
 235   20    -17.2943  0.0019569760 -2.9900959D-08 -1.6488357D-13 -2.9802880D-18  5.9967412D-22 -3.4292097D-25 -1.3857390D-28
 236    0    -16.6169  0.0019000345 -2.9570691D-08 -1.6089294D-13 -9.3411397D-18 -1.6836155D-21  4.2185999D-25  1.7555767D-28
 236    1    -16.6131  0.0018999163 -2.9571657D-08 -1.6096774D-13 -9.3579514D-18 -1.6785397D-21  4.2431410D-25  1.7496053D-28
 236    2    -16.6055  0.0018996797 -2.9573589D-08 -1.6111773D-13 -9.3914191D-18 -1.6682962D-21  4.2919560D-25  1.7375003D-28
 236    3    -16.5941  0.0018993248 -2.9576491D-08 -1.6134372D-13 -9.4412349D-18 -1.6527143D-21  4.3645445D-25  1.7190263D-28
 236    4    -16.5789  0.0018988515 -2.9580367D-08 -1.6164690D-13 -9.5069214D-18 -1.6315346D-21  4.4601063D-25  1.6937804D-28
 236    5    -16.5599  0.0018982599 -2.9585222D-08 -1.6202880D-13 -9.5878232D-18 -1.6044205D-21  4.5775385D-25  1.6612468D-28
 236    6    -16.5371  0.0018975498 -2.9591064D-08 -1.6249131D-13 -9.6830897D-18 -1.5709639D-21  4.7153950D-25  1.6207935D-28
 236    7    -16.5106  0.0018967211 -2.9597900D-08 -1.6303661D-13 -9.7916554D-18 -1.5306942D-21  4.8718430D-25  1.5716830D-28
 236    8    -16.4802  0.0018957739 -2.9605741D-08 -1.6366716D-13 -9.9122178D-18 -1.4830899D-21  5.0446143D-25  1.5130856D-28
 236    9    -16.4461  0.0018947079 -2.9614598D-08 -1.6438558D-13 -1.0043214D-17 -1.4275941D-21  5.2309505D-25  1.4440972D-28
 236   10    -16.4082  0.0018935231 -2.9624485D-08 -1.6519466D-13 -1.0182795D-17 -1.3636319D-21  5.4275449D-25  1.3637610D-28
 236   11    -16.3666  0.0018922194 -2.9635418D-08 -1.6609723D-13 -1.0328804D-17 -1.2906332D-21  5.6304853D-25  1.2710954D-28
 236   12    -16.3212  0.0018907966 -2.9647413D-08 -1.6709608D-13 -1.0478755D-17 -1.2080589D-21  5.8351973D-25  1.1651283D-28
 236   13    -16.2720  0.0018892546 -2.9660489D-08 -1.6819383D-13 -1.0629816D-17 -1.1154321D-21  6.0363953D-25  1.0449382D-28
 236   14    -16.2192  0.0018875932 -2.9674668D-08 -1.6939284D-13 -1.0778800D-17 -1.0123737D-21  6.2280441D-25  9.0970308D-29
 236   15    -16.1626  0.0018858123 -2.9689971D-08 -1.7069507D-13 -1.0922165D-17 -8.9864370D-22  6.4033358D-25  7.5875751D-29
 236   16    -16.1023  0.0018839116 -2.9706425D-08 -1.7210189D-13 -1.1056031D-17 -7.7418676D-22  6.5546915D-25  5.9165928D-29
 236   17    -16.0382  0.0018818910 -2.9724057D-08 -1.7361394D-13 -1.1176201D-17 -6.3918204D-22  6.6737905D-25  4.0826252D-29
 236   18    -15.9705  0.0018797501 -2.9742894D-08 -1.7523097D-13 -1.1278222D-17 -4.9409691D-22  6.7516395D-25  2.0880028D-29
 236   19    -15.8991  0.0018774889 -2.9762969D-08 -1.7695165D-13 -1.1357446D-17 -3.3974260D-22  6.7786866D-25 -6.0269868D-31
 236   20    -15.8241  0.0018751070 -2.9784312D-08 -1.7877341D-13 -1.1409140D-17 -1.7733026D-22  6.7449910D-25 -2.3495905D-29
 237    0    -15.2138  0.0018205117 -2.9508856D-08 -1.8668193D-13 -5.7257051D-18 -1.1869169D-21 -6.4732916D-25  1.2051265D-28
 237    1    -15.2102  0.0018203936 -2.9509977D-08 -1.8672779D-13 -5.7376141D-18 -1.1946761D-21 -6.4563251D-25  1.2178678D-28
 237    2    -15.2029  0.0018201575 -2.9512218D-08 -1.8681978D-13 -5.7616613D-18 -1.2101287D-21 -6.4218750D-25  1.2432443D-28
 237    3    -15.1920  0.0018198034 -2.9515582D-08 -1.8695850D-13 -5.7983110D-18 -1.2331525D-21 -6.3688621D-25  1.2811430D-28
 237    4    -15.1774  0.0018193311 -2.9520071D-08 -1.8714484D-13 -5.8482462D-18 -1.2635486D-21 -6.2957113D-25  1.3313176D-28
 237    5    -15.1592  0.0018187406 -2.9525689D-08 -1.8738005D-13 -5.9123632D-18 -1.3010389D-21 -6.2003411D-25  1.3934312D-28
 237    6    -15.1374  0.0018180319 -2.9532440D-08 -1.8766574D-13 -5.9917563D-18 -1.3452526D-21 -6.0801944D-25  1.4670249D-28
 237    7    -15.1119  0.0018172049 -2.9540329D-08 -1.8800394D-13 -6.0876973D-18 -1.3957107D-21 -5.9322744D-25  1.5514917D-28
 237    8    -15.0829  0.0018162595 -2.9549362D-08 -1.8839718D-13 -6.2016096D-18 -1.4518095D-21 -5.7531918D-25  1.6460486D-28
 237    9    -15.0502  0.0018151955 -2.9559548D-08 -1.8884846D-13 -6.3350343D-18 -1.5128003D-21 -5.5392280D-25  1.7497030D-28
 237   10    -15.0139  0.0018140129 -2.9570894D-08 -1.8936141D-13 -6.4895881D-18 -1.5777698D-21 -5.2864170D-25  1.8612165D-28
 237   11    -14.9740  0.0018127115 -2.9583411D-08 -1.8994024D-13 -6.6669102D-18 -1.6456184D-21 -4.9906480D-25  1.9790672D-28
 237   12    -14.9305  0.0018112912 -2.9597110D-08 -1.9058987D-13 -6.8685991D-18 -1.7150399D-21 -4.6477936D-25  2.1014112D-28
 237   13    -14.8834  0.0018097517 -2.9612004D-08 -1.9131596D-13 -7.0961359D-18 -1.7845023D-21 -4.2538658D-25  2.2260449D-28
 237   14    -14.8328  0.0018080930 -2.9628109D-08 -1.9212490D-13 -7.3507953D-18 -1.8522326D-21 -3.8052037D-25  2.3503708D-28
 237   15    -14.7786  0.0018063148 -2.9645440D-08 -1.9302387D-13 -7.6335422D-18 -1.9162058D-21 -3.2986928D-25  2.4713700D-28
 237   16    -14.7208  0.0018044169 -2.9664018D-08 -1.9402079D-13 -7.9449150D-18 -1.9741416D-21 -2.7320194D-25  2.5855827D-28
 237   17    -14.6595  0.0018023991 -2.9683864D-08 -1.9512432D-13 -8.2848970D-18 -2.0235105D-21 -2.1039575D-25  2.6891035D-28
 237   18    -14.5946  0.0018002611 -2.9705003D-08 -1.9634375D-13 -8.6527759D-18 -2.0615520D-21 -1.4146866D-25  2.7775934D-28
 237   19    -14.5263  0.0017980027 -2.9727462D-08 -1.9768888D-13 -9.0469979D-18 -2.0853081D-21 -6.6613370D-26  2.8463136D-28
 237   20    -14.4544  0.0017956235 -2.9751273D-08 -1.9916982D-13 -9.4650177D-18 -2.0916743D-21  1.3766858D-26  2.8901882D-28
 238    0    -13.9065  0.0017431896 -2.9505234D-08 -2.1878096D-13 -6.6117164D-18  1.6756051D-21 -3.7175653D-25 -2.9431706D-28
 238    1    -13.9030  0.0017430716 -2.9506547D-08 -2.1883379D-13 -6.5949838D-18  1.6711177D-21 -3.7587190D-25 -2.9368469D-28
 238    2    -13.8960  0.0017428355 -2.9509174D-08 -2.1893904D-13 -6.5616512D-18  1.6619999D-21 -3.8407784D-25 -2.9239916D-28
 238    3    -13.8856  0.0017424814 -2.9513116D-08 -2.1909592D-13 -6.5120008D-18  1.6479525D-21 -3.9631701D-25 -2.9040667D-28
 238    4    -13.8716  0.0017420091 -2.9518377D-08 -2.1930326D-13 -6.4464683D-18  1.6285402D-21 -4.1250278D-25 -2.8763470D-28
 238    5    -13.8542  0.0017414187 -2.9524960D-08 -2.1955950D-13 -6.3656701D-18  1.6031885D-21 -4.3251068D-25 -2.8398573D-28
 238    6    -13.8333  0.0017407100 -2.9532870D-08 -2.1986275D-13 -6.2704301D-18  1.5711936D-21 -4.5617239D-25 -2.7933977D-28
 238    7    -13.8089  0.0017398830 -2.9542111D-08 -2.2021084D-13 -6.1618144D-18  1.5317331D-21 -4.8326744D-25 -2.7355578D-28
 238    8    -13.7811  0.0017389374 -2.9552691D-08 -2.2060132D-13 -6.0411705D-18  1.4838813D-21 -5.1351375D-25 -2.6647393D-28
 238    9    -13.7498  0.0017378733 -2.9564615D-08 -2.2103154D-13 -5.9101708D-18  1.4266277D-21 -5.4655693D-25 -2.5791819D-28
 238   10    -13.7151  0.0017366905 -2.9577891D-08 -2.2149873D-13 -5.7708589D-18  1.3589025D-21 -5.8195883D-25 -2.4770023D-28
 238   11    -13.6769  0.0017353887 -2.9592526D-08 -2.2200012D-13 -5.6256959D-18  1.2796065D-21 -6.1918583D-25 -2.3562398D-28
 238   12    -13.6352  0.0017339679 -2.9608530D-08 -2.2253299D-13 -5.4776052D-18  1.1876496D-21 -6.5759723D-25 -2.2149173D-28
 238   13    -13.5902  0.0017324278 -2.9625909D-08 -2.2309487D-13 -5.3300126D-18  1.0819963D-21 -6.9643452D-25 -2.0511133D-28
 238   14    -13.5417  0.0017307682 -2.9644674D-08 -2.2368365D-13 -5.1868772D-18  9.6171995D-22 -7.3481236D-25 -1.8630503D-28
 238   15    -13.4898  0.0017289890 -2.9664833D-08 -2.2429783D-13 -5.0527102D-18  8.2606534D-22 -7.7171234D-25 -1.6492000D-28
 238   16    -13.4345  0.0017270897 -2.9686397D-08 -2.2493663D-13 -4.9325756D-18  6.7452050D-22 -8.0598055D-25 -1.4084047D-28
 238   17    -13.3758  0.0017250703 -2.9709374D-08 -2.2560030D-13 -4.8320675D-18  5.0689616D-22 -8.3633043D-25 -1.1400139D-28
 238   18    -13.3138  0.0017229303 -2.9733776D-08 -2.2629033D-13 -4.7572586D-18  3.2341213D-22 -8.6135239D-25 -8.4403786D-29
 238   19    -13.2483  0.0017206696 -2.9759614D-08 -2.2700972D-13 -4.7146139D-18  1.2478820D-22 -8.7953161D-25 -5.2131101D-29
 238   20    -13.1795  0.0017182877 -2.9786901D-08 -2.2776319D-13 -4.7108624D-18 -8.7663427D-23 -8.8927592D-25 -1.7366461D-29
 239    0    -12.6896  0.0016678673 -2.9529899D-08 -2.3092899D-13 -1.0400662D-17  8.9620304D-22  6.5692268D-25 -2.0845494D-28
 239    1    -12.6862  0.0016677491 -2.9531285D-08 -2.3101216D-13 -1.0391662D-17  9.0406663D-22  6.5399375D-25 -2.1007640D-28
 239    2    -12.6796  0.0016675129 -2.9534058D-08 -2.3117828D-13 -1.0373422D-17  9.1969343D-22  6.4806550D-25 -2.1330787D-28
 239    3    -12.6696  0.0016671584 -2.9538222D-08 -2.3142691D-13 -1.0345483D-17  9.4286132D-22  6.3900553D-25 -2.1811055D-28
 239    4    -12.6562  0.0016666858 -2.9543780D-08 -2.3175736D-13 -1.0307159D-17  9.7323758D-22  6.2661387D-25 -2.2443347D-28
 239    5    -12.6396  0.0016660948 -2.9550739D-08 -2.3216866D-13 -1.0257565D-17  1.0103576D-21  6.1063071D-25 -2.3220294D-28
 239    6    -12.6196  0.0016653855 -2.9559106D-08 -2.3265955D-13 -1.0195639D-17  1.0536116D-21  5.9074111D-25 -2.4132098D-28
 239    7    -12.5963  0.0016645577 -2.9568889D-08 -2.3322840D-13 -1.0120173D-17  1.1022263D-21  5.6658227D-25 -2.5166192D-28
 239    8    -12.5696  0.0016636113 -2.9580100D-08 -2.3387323D-13 -1.0029856D-17  1.1552446D-21  5.3775318D-25 -2.6306811D-28
 239    9    -12.5397  0.0016625462 -2.9592748D-08 -2.3459157D-13 -9.9233246D-18  1.2115038D-21  5.0382679D-25 -2.7534545D-28
 239   10    -12.5065  0.0016613622 -2.9606847D-08 -2.3538051D-13 -9.7992293D-18  1.2696134D-21  4.6436531D-25 -2.8825860D-28
 239   11    -12.4699  0.0016600592 -2.9622411D-08 -2.3623660D-13 -9.6563092D-18  1.3279339D-21  4.1893893D-25 -3.0152627D-28
 239   12    -12.4301  0.0016586369 -2.9639453D-08 -2.3715585D-13 -9.4934850D-18  1.3845590D-21  3.6714835D-25 -3.1481687D-28
 239   13    -12.3870  0.0016570952 -2.9657990D-08 -2.3813369D-13 -9.3099652D-18  1.4373019D-21  3.0865143D-25 -3.2774483D-28
 239   14    -12.3406  0.0016554338 -2.9678036D-08 -2.3916501D-13 -9.1053674D-18  1.4836902D-21  2.4319414D-25 -3.3986803D-28
 239   15    -12.2910  0.0016536524 -2.9699610D-08 -2.4024418D-13 -8.8798547D-18  1.5209698D-21  1.7064571D-25 -3.5068697D-28
 239   16    -12.2381  0.0016517509 -2.9722727D-08 -2.4136512D-13 -8.6342833D-18  1.5461235D-21  9.1037686D-26 -3.5964618D-28
 239   17    -12.1820  0.0016497289 -2.9747406D-08 -2.4252146D-13 -8.3703610D-18  1.5559055D-21  4.6064430D-27 -3.6613855D-28
 239   18    -12.1226  0.0016475862 -2.9773663D-08 -2.4370664D-13 -8.0908082D-18  1.5468967D-21 -8.8162220D-26 -3.6951328D-28
 239   19    -12.0601  0.0016453223 -2.9801514D-08 -2.4491423D-13 -7.7995174D-18  1.5155845D-21 -1.8648773D-25 -3.6908839D-28
 239   20    -11.9943  0.0016429370 -2.9830978D-08 -2.4613818D-13 -7.5017009D-18  1.4584683D-21 -2.8925094D-25 -3.6416798D-28
 240    0    -11.5582  0.0015945100 -2.9560073D-08 -2.3902712D-13 -1.2942156D-17 -1.8754768D-21  8.3867383D-25  2.6992163D-28
 240    1    -11.5550  0.0015943918 -2.9561507D-08 -2.3913074D-13 -1.2960862D-17 -1.8653923D-21  8.4244115D-25  2.6812960D-28
 240    2    -11.5486  0.0015941553 -2.9564378D-08 -2.3933841D-13 -1.2997966D-17 -1.8450818D-21  8.4989723D-25  2.6451183D-28
 240    3    -11.5391  0.0015938005 -2.9568689D-08 -2.3965102D-13 -1.3052857D-17 -1.8142870D-21  8.6089169D-25  2.5901979D-28
 240    4    -11.5263  0.0015933273 -2.9574445D-08 -2.4006986D-13 -1.3124598D-17 -1.7726194D-21  8.7518891D-25  2.5157161D-28
 240    5    -11.5104  0.0015927358 -2.9581655D-08 -2.4059660D-13 -1.3211907D-17 -1.7195864D-21  8.9246744D-25  2.4206454D-28
 240    6    -11.4913  0.0015920257 -2.9590328D-08 -2.4123322D-13 -1.3313140D-17 -1.6546084D-21  9.1231206D-25  2.3037645D-28
 240    7    -11.4690  0.0015911970 -2.9600476D-08 -2.4198195D-13 -1.3426259D-17 -1.5770451D-21  9.3420583D-25  2.1637026D-28
 240    8    -11.4436  0.0015902496 -2.9612112D-08 -2.4284519D-13 -1.3548805D-17 -1.4862274D-21  9.5752144D-25  1.9989978D-28
 240    9    -11.4149  0.0015891834 -2.9625252D-08 -2.4382541D-13 -1.3677872D-17 -1.3814980D-21  9.8151251D-25  1.8081676D-28
 240   10    -11.3832  0.0015879981 -2.9639914D-08 -2.4492500D-13 -1.3810083D-17 -1.2622583D-21  1.0053057D-24  1.5897962D-28
 240   11    -11.3482  0.0015866935 -2.9656119D-08 -2.4614618D-13 -1.3941576D-17 -1.1280253D-21  1.0278942D-24  1.3426376D-28
 240   12    -11.3102  0.0015852696 -2.9673890D-08 -2.4749079D-13 -1.4067997D-17 -9.7849544D-22  1.0481344D-24  1.0657364D-28
 240   13    -11.2690  0.0015837261 -2.9693252D-08 -2.4896010D-13 -1.4184512D-17 -8.1361815D-22  1.0647457D-24  7.5856657D-29
 240   14    -11.2247  0.0015820627 -2.9714231D-08 -2.5055468D-13 -1.4285845D-17 -6.3367633D-22  1.0763169D-24  4.2118719D-29
 240   15    -11.1772  0.0015802791 -2.9736859D-08 -2.5227410D-13 -1.4366335D-17 -4.3937368D-22  1.0813181D-24  5.4414929D-30
 240   16    -11.1267  0.0015783752 -2.9761165D-08 -2.5411678D-13 -1.4420031D-17 -2.3192599D-22  1.0781229D-24 -3.3999324D-29
 240   17    -11.0731  0.0015763506 -2.9787185D-08 -2.5607974D-13 -1.4440825D-17 -1.3153854D-23  1.0650396D-24 -7.5914744D-29
 240   18    -11.0164  0.0015742049 -2.9814954D-08 -2.5815840D-13 -1.4422630D-17  2.1442824D-22  1.0403553D-24 -1.1988359D-28
 240   19    -10.9566  0.0015719378 -2.9844509D-08 -2.6034641D-13 -1.4359607D-17  4.4753136D-22  1.0023936D-24 -1.6533440D-28
 240   20    -10.8937  0.0015695490 -2.9875888D-08 -2.6263552D-13 -1.4246440D-17  6.8202765D-22  9.4958614D-25 -2.1152982D-28
 241    0    -10.5076  0.0015230943 -2.9616691D-08 -2.5702275D-13 -9.4649349D-18 -2.6521478D-21 -3.6042441D-25  4.3922434D-28
 241    1    -10.5045  0.0015229759 -2.9618233D-08 -2.5709857D-13 -9.4914796D-18 -2.6564386D-21 -3.5426734D-25  4.4019226D-28
 241    2    -10.4985  0.0015227389 -2.9621319D-08 -2.5725086D-13 -9.5446906D-18 -2.6647904D-21 -3.4191661D-25  4.4207732D-28
 241    3    -10.4893  0.0015223834 -2.9625952D-08 -2.5748090D-13 -9.6248156D-18 -2.6767645D-21 -3.2329174D-25  4.4479971D-28
 241    4    -10.4771  0.0015219094 -2.9632135D-08 -2.5779061D-13 -9.7321885D-18 -2.6916831D-21 -2.9828595D-25  4.4822467D-28
 241    5    -10.4619  0.0015213166 -2.9639875D-08 -2.5818259D-13 -9.8672044D-18 -2.7086362D-21 -2.6676985D-25  4.5217334D-28
 241    6    -10.4437  0.0015206052 -2.9649178D-08 -2.5866013D-13 -1.0030271D-17 -2.7264718D-21 -2.2860521D-25  4.5641834D-28
 241    7    -10.4224  0.0015197748 -2.9660053D-08 -2.5922718D-13 -1.0221753D-17 -2.7437900D-21 -1.8366118D-25  4.6068204D-28
 241    8    -10.3981  0.0015188255 -2.9672512D-08 -2.5988841D-13 -1.0441895D-17 -2.7589373D-21 -1.3183424D-25  4.6463459D-28
 241    9    -10.3708  0.0015177571 -2.9686566D-08 -2.6064918D-13 -1.0690745D-17 -2.7700060D-21 -7.3071712D-26  4.6789297D-28
 241   10    -10.3404  0.0015165693 -2.9702231D-08 -2.6151553D-13 -1.0968053D-17 -2.7748372D-21 -7.3993533D-27  4.7002049D-28
 241   11    -10.3071  0.0015152620 -2.9719523D-08 -2.6249414D-13 -1.1273163D-17 -2.7710334D-21  6.5047619D-26  4.7052810D-28
 241   12    -10.2707  0.0015138350 -2.9738462D-08 -2.6359230D-13 -1.1604898D-17 -2.7559794D-21  1.4398993D-25  4.6887734D-28
 241   13    -10.2314  0.0015122881 -2.9759070D-08 -2.6481778D-13 -1.1961427D-17 -2.7268784D-21  2.2896702D-25  4.6448614D-28
 241   14    -10.1891  0.0015106209 -2.9781372D-08 -2.6617873D-13 -1.2340142D-17 -2.6808029D-21  3.1929790D-25  4.5673748D-28
 241   15    -10.1438  0.0015088333 -2.9805395D-08 -2.6768349D-13 -1.2737523D-17 -2.6147654D-21  4.1404137D-25  4.4499215D-28
 241   16    -10.0955  0.0015069250 -2.9831172D-08 -2.6934038D-13 -1.3149019D-17 -2.5258108D-21  5.1195780D-25  4.2860605D-28
 241   17    -10.0443  0.0015048955 -2.9858737D-08 -2.7115742D-13 -1.3568947D-17 -2.4111331D-21  6.1147440D-25  4.0695224D-28
 241   18     -9.9902  0.0015027446 -2.9888128D-08 -2.7314201D-13 -1.3990410D-17 -2.2682182D-21  7.1065730D-25  3.7944901D-28
 241   19     -9.9331  0.0015004719 -2.9919389D-08 -2.7530050D-13 -1.4405266D-17 -2.0950120D-21  8.0719402D-25  3.4559340D-28
 241   20     -9.8731  0.0014980771 -2.9952565D-08 -2.7763779D-13 -1.4804143D-17 -1.8901146D-21  8.9839034D-25  3.0500060D-28
 242    0     -9.5332  0.0014535554 -2.9687302D-08 -2.7967957D-13 -7.0458793D-18 -8.7087084D-22 -1.2391113D-24  5.5373113D-29
 242    1     -9.5303  0.0014534367 -2.9688980D-08 -2.7973597D-13 -7.0546644D-18 -8.8573841D-22 -1.2383137D-24  5.8369509D-29
 242    2     -9.5245  0.0014531992 -2.9692338D-08 -2.7984899D-13 -7.0726741D-18 -9.1543473D-22 -1.2365971D-24  6.4349738D-29
 242    3     -9.5158  0.0014528428 -2.9697376D-08 -2.8001907D-13 -7.1008044D-18 -9.5990134D-22 -1.2337061D-24  7.3314117D-29
 242    4     -9.5042  0.0014523676 -2.9704100D-08 -2.8024692D-13 -7.1403835D-18 -1.0190153D-21 -1.2292663D-24  8.5242568D-29
 242    5     -9.4897  0.0014517734 -2.9712511D-08 -2.8053358D-13 -7.1931750D-18 -1.0925819D-21 -1.2227788D-24  1.0010507D-28
 242    6     -9.4722  0.0014510602 -2.9722617D-08 -2.8088047D-13 -7.2613648D-18 -1.1803014D-21 -1.2136239D-24  1.1785209D-28
 242    7     -9.4519  0.0014502278 -2.9734422D-08 -2.8128948D-13 -7.3475422D-18 -1.2817325D-21 -1.2010657D-24  1.3840696D-28
 242    8     -9.4287  0.0014492761 -2.9747936D-08 -2.8176310D-13 -7.4546722D-18 -1.3962489D-21 -1.1842595D-24  1.6165627D-28
 242    9     -9.4027  0.0014482049 -2.9763165D-08 -2.8230450D-13 -7.5860558D-18 -1.5229904D-21 -1.1622620D-24  1.8743966D-28
 242   10     -9.3737  0.0014470140 -2.9780122D-08 -2.8291766D-13 -7.7452740D-18 -1.6608083D-21 -1.1340463D-24  2.1553752D-28
 242   11     -9.3419  0.0014457033 -2.9798817D-08 -2.8360753D-13 -7.9361129D-18 -1.8082089D-21 -1.0985228D-24  2.4565875D-28
 242   12     -9.3072  0.0014442725 -2.9819265D-08 -2.8438011D-13 -8.1624665D-18 -1.9632954D-21 -1.0545665D-24  2.7742754D-28
 242   13     -9.2697  0.0014427213 -2.9841480D-08 -2.8524264D-13 -8.4282124D-18 -2.1237117D-21 -1.0010522D-24  3.1037047D-28
 242   14     -9.2293  0.0014410495 -2.9865480D-08 -2.8620368D-13 -8.7370593D-18 -2.2865916D-21 -9.3689844D-25  3.4390454D-28
 242   15     -9.1861  0.0014392568 -2.9891286D-08 -2.8727321D-13 -9.0923631D-18 -2.4485187D-21 -8.6112137D-25  3.7732701D-28
 242   16     -9.1401  0.0014373429 -2.9918921D-08 -2.8846265D-13 -9.4969105D-18 -2.6055011D-21 -7.7289830D-25  4.0980811D-28
 242   17     -9.0912  0.0014353074 -2.9948411D-08 -2.8978494D-13 -9.9526730D-18 -2.7529679D-21 -6.7164129D-25  4.4038822D-28
 242   18     -9.0396  0.0014331500 -2.9979787D-08 -2.9125440D-13 -1.0460533D-17 -2.8857951D-21 -5.5707970D-25  4.6798088D-28
 242   19     -8.9852  0.0014308702 -3.0013082D-08 -2.9288665D-13 -1.1019989D-17 -2.9983664D-21 -4.2935010D-25  4.9138315D-28
 242   20     -8.9280  0.0014284678 -3.0048336D-08 -2.9469833D-13 -1.1628855D-17 -3.0846797D-21 -2.8909045D-25  5.0929550D-28
 243    0     -8.6309  0.0013858577 -2.9756027D-08 -3.0262350D-13 -1.0120597D-17  1.0507634D-21 -8.2958472D-25 -3.8944909D-28
 243    1     -8.6281  0.0013857387 -2.9757843D-08 -3.0270442D-13 -1.0110142D-17  1.0407724D-21 -8.3502068D-25 -3.8734339D-28
 243    2     -8.6226  0.0013855006 -2.9761476D-08 -3.0286602D-13 -1.0089525D-17  1.0206055D-21 -8.4580866D-25 -3.8309724D-28
 243    3     -8.6142  0.0013851434 -2.9766930D-08 -3.0310780D-13 -1.0059367D-17  9.8986837D-22 -8.6176299D-25 -3.7661054D-28
 243    4     -8.6032  0.0013846671 -2.9774209D-08 -3.0342908D-13 -1.0020606D-17  9.4800151D-22 -8.8260633D-25 -3.6775553D-28
 243    5     -8.5893  0.0013840715 -2.9783317D-08 -3.0382897D-13 -9.9745426D-18  8.9428075D-22 -9.0795254D-25 -3.5636276D-28
 243    6     -8.5727  0.0013833566 -2.9794264D-08 -3.0430650D-13 -9.9228683D-18  8.2784460D-22 -9.3729688D-25 -3.4222985D-28
 243    7     -8.5533  0.0013825222 -2.9807056D-08 -3.0486061D-13 -9.8677073D-18  7.4772625D-22 -9.7000273D-25 -3.2512859D-28
 243    8     -8.5312  0.0013815681 -2.9821705D-08 -3.0549031D-13 -9.8116600D-18  6.5289415D-22 -1.0052870D-24 -3.0481370D-28
 243    9     -8.5064  0.0013804942 -2.9838220D-08 -3.0619475D-13 -9.7578462D-18  5.4230255D-22 -1.0422053D-24 -2.8103418D-28
 243   10     -8.4788  0.0013793003 -2.9856615D-08 -3.0697337D-13 -9.7099460D-18  4.1495337D-22 -1.0796386D-24 -2.5354717D-28
 243   11     -8.4485  0.0013779862 -2.9876904D-08 -3.0782607D-13 -9.6722309D-18  2.6996940D-22 -1.1162811D-24 -2.2213450D-28
 243   12     -8.4154  0.0013765516 -2.9899101D-08 -3.0875336D-13 -9.6495825D-18  1.0667989D-22 -1.1506336D-24 -1.8662223D-28
 243   13     -8.3796  0.0013749962 -2.9923223D-08 -3.0975661D-13 -9.6474902D-18 -7.5281733D-23 -1.1810023D-24 -1.4690331D-28
 243   14     -8.3411  0.0013733198 -2.9949288D-08 -3.1083824D-13 -9.6720227D-18 -2.7586913D-22 -1.2055065D-24 -1.0296276D-28
 243   15     -8.3000  0.0013715220 -2.9977315D-08 -3.1200202D-13 -9.7297634D-18 -4.9450488D-22 -1.2220970D-24 -5.4905845D-29
 243   16     -8.2561  0.0013696024 -3.0007327D-08 -3.1325329D-13 -9.8277037D-18 -7.2995696D-22 -1.2285892D-24 -2.9873785D-30
 243   17     -8.2096  0.0013675609 -3.0039348D-08 -3.1459926D-13 -9.9730852D-18 -9.8021371D-22 -1.2227121D-24  5.2357443D-29
 243   18     -8.1604  0.0013653968 -3.0073403D-08 -3.1604923D-13 -1.0173184D-17 -1.2423654D-21 -1.2021765D-24  1.1048383D-28
 243   19     -8.1086  0.0013631099 -3.0109521D-08 -3.1761480D-13 -1.0435031D-17 -1.5125003D-21 -1.1647649D-24  1.7051035D-28
 243   20     -8.0541  0.0013606996 -3.0147736D-08 -3.1931008D-13 -1.0765069D-17 -1.7856259D-21 -1.1084435D-24  2.3129730D-28
 244    0     -7.7964  0.0013199801 -2.9831361D-08 -3.2438987D-13 -1.4132487D-17  1.8101045D-21 -1.1953426D-26 -6.3167112D-28
 244    1     -7.7937  0.0013198607 -2.9833308D-08 -3.2450285D-13 -1.4114390D-17  1.8099042D-21 -2.0797540D-26 -6.3204032D-28
 244    2     -7.7884  0.0013196221 -2.9837203D-08 -3.2472839D-13 -1.4078195D-17  1.8091963D-21 -3.8506352D-26 -6.3271642D-28
 244    3     -7.7805  0.0013192640 -2.9843051D-08 -3.2506562D-13 -1.4023945D-17  1.8073315D-21 -6.5098434D-26 -6.3353650D-28
 244    4     -7.7700  0.0013187864 -2.9850858D-08 -3.2551323D-13 -1.3951726D-17  1.8033549D-21 -1.0059914D-25 -6.3427863D-28
 244    5     -7.7568  0.0013181893 -2.9860632D-08 -3.2606950D-13 -1.3861731D-17  1.7959866D-21 -1.4501495D-25 -6.3463985D-28
 244    6     -7.7410  0.0013174725 -2.9872382D-08 -3.2673228D-13 -1.3754324D-17  1.7836266D-21 -1.9831427D-25 -6.3424014D-28
 244    7     -7.7225  0.0013166359 -2.9886121D-08 -3.2749904D-13 -1.3630114D-17  1.7643594D-21 -2.6040068D-25 -6.3262258D-28
 244    8     -7.7015  0.0013156793 -2.9901862D-08 -3.2836687D-13 -1.3490055D-17  1.7359652D-21 -3.3108092D-25 -6.2925480D-28
 244    9     -7.6778  0.0013146025 -2.9919620D-08 -3.2933257D-13 -1.3335556D-17  1.6959388D-21 -4.1002797D-25 -6.2353239D-28
 244   10     -7.6515  0.0013134053 -2.9939412D-08 -3.3039270D-13 -1.3168596D-17  1.6415204D-21 -4.9673946D-25 -6.1478509D-28
 244   11     -7.6226  0.0013120875 -2.9961256D-08 -3.3154370D-13 -1.2991863D-17  1.5697419D-21 -5.9049239D-25 -6.0228603D-28
 244   12     -7.5912  0.0013106488 -2.9985172D-08 -3.3278205D-13 -1.2808886D-17  1.4774908D-21 -6.9029578D-25 -5.8526604D-28
 244   13     -7.5571  0.0013090889 -3.0011180D-08 -3.3410444D-13 -1.2624168D-17  1.3615971D-21 -7.9484251D-25 -5.6293303D-28
 244   14     -7.5205  0.0013074075 -3.0039304D-08 -3.3550803D-13 -1.2443319D-17  1.2189452D-21 -9.0246362D-25 -5.3449776D-28
 244   15     -7.4813  0.0013056042 -3.0069567D-08 -3.3699076D-13 -1.2273158D-17  1.0466144D-21 -1.0110877D-24 -4.9920666D-28
 244   16     -7.4395  0.0013036787 -3.0101993D-08 -3.3855169D-13 -1.2121790D-17  8.4204818D-22 -1.1182102D-24 -4.5638265D-28
 244   17     -7.3952  0.0013016306 -3.0136609D-08 -3.4019142D-13 -1.1998643D-17  6.0325522D-22 -1.2208766D-24 -4.0547366D-28
 244   18     -7.3484  0.0012994594 -3.0173443D-08 -3.4191257D-13 -1.1914429D-17  3.2903696D-22 -1.3156869D-24 -3.4610912D-28
 244   19     -7.2991  0.0012971648 -3.0212524D-08 -3.4372028D-13 -1.1881043D-17  1.9238950D-23 -1.3988255D-24 -2.7816307D-28
 244   20     -7.2473  0.0012947461 -3.0253884D-08 -3.4562275D-13 -1.1911348D-17 -3.2498289D-22 -1.4661256D-24 -2.0182259D-28
 245    0     -7.0258  0.0012559005 -2.9913009D-08 -3.4656043D-13 -2.0786799D-17  8.0264564D-22  1.3088495D-24 -4.8378575D-28
 245    1     -7.0233  0.0012557808 -2.9915089D-08 -3.4672669D-13 -2.0778694D-17  8.1831114D-22  1.3020456D-24 -4.8817181D-28
 245    2     -7.0183  0.0012555415 -2.9919252D-08 -3.4705902D-13 -2.0762013D-17  8.4939959D-22  1.2882521D-24 -4.9689409D-28
 245    3     -7.0107  0.0012551824 -2.9925503D-08 -3.4755699D-13 -2.0735839D-17  8.9539771D-22  1.2671103D-24 -5.0982973D-28
 245    4     -7.0007  0.0012547035 -2.9933853D-08 -3.4821995D-13 -2.0698816D-17  9.5552612D-22  1.2380830D-24 -5.2680812D-28
 245    5     -6.9881  0.0012541047 -2.9944312D-08 -3.4904693D-13 -2.0649201D-17  1.0286902D-21  1.2004764D-24 -5.4758146D-28
 245    6     -6.9731  0.0012533859 -2.9956895D-08 -3.5003657D-13 -2.0584920D-17  1.1134439D-21  1.1534562D-24 -5.7181918D-28
 245    7     -6.9556  0.0012525469 -2.9971621D-08 -3.5118708D-13 -2.0503644D-17  1.2079428D-21  1.0960724D-24 -5.9909494D-28
 245    8     -6.9355  0.0012515876 -2.9988509D-08 -3.5249613D-13 -2.0402886D-17  1.3098909D-21  1.0272919D-24 -6.2887221D-28
 245    9     -6.9130  0.0012505076 -3.0007584D-08 -3.5396078D-13 -2.0280134D-17  1.4164866D-21  9.4604069D-25 -6.6048859D-28
 245   10     -6.8880  0.0012493069 -3.0028870D-08 -3.5557737D-13 -2.0132996D-17  1.5243701D-21  8.5125536D-25 -6.9314053D-28
 245   11     -6.8605  0.0012479851 -3.0052396D-08 -3.5734152D-13 -1.9959397D-17  1.6295768D-21  7.4194756D-25 -7.2586884D-28
 245   12     -6.8306  0.0012465420 -3.0078194D-08 -3.5924804D-13 -1.9757792D-17  1.7275050D-21  6.1728022D-25 -7.5754726D-28
 245   13     -6.7982  0.0012449772 -3.0106295D-08 -3.6129097D-13 -1.9527428D-17  1.8129014D-21  4.7665712D-25 -7.8687502D-28
 245   14     -6.7634  0.0012432904 -3.0136735D-08 -3.6346364D-13 -1.9268626D-17  1.8798759D-21  3.1982518D-25 -8.1237629D-28
 245   15     -6.7261  0.0012414812 -3.0169550D-08 -3.6575880D-13 -1.8983100D-17  1.9219521D-21  1.4698836D-25 -8.3240825D-28
 245   16     -6.6864  0.0012395492 -3.0204779D-08 -3.6816889D-13 -1.8674289D-17  1.9321660D-21 -4.1069623D-26 -8.4518084D-28
 245   17     -6.6443  0.0012374940 -3.0242461D-08 -3.7068633D-13 -1.8347698D-17  1.9032198D-21 -2.4285780D-25 -8.4879124D-28
 245   18     -6.5998  0.0012353151 -3.0282637D-08 -3.7330401D-13 -1.8011224D-17  1.8277034D-21 -4.5605196D-25 -8.4127475D-28
 245   19     -6.5529  0.0012330120 -3.0325348D-08 -3.7601589D-13 -1.7675446D-17  1.6983881D-21 -6.7737875D-25 -8.2067572D-28
 245   20     -6.5036  0.0012305842 -3.0370639D-08 -3.7881772D-13 -1.7353846D-17  1.5086010D-21 -9.0252061D-25 -7.8514021D-28
 246    0     -6.3154  0.0011935797 -3.0021596D-08 -3.7338698D-13 -2.6702343D-17 -2.6483491D-21  1.9933627D-24  3.2777378D-28
 246    1     -6.3130  0.0011934596 -3.0023837D-08 -3.7360070D-13 -2.6728710D-17 -2.6244059D-21  1.9979099D-24  3.2147743D-28
 246    2     -6.3082  0.0011932194 -3.0028322D-08 -3.7402878D-13 -2.6780714D-17 -2.5763445D-21  2.0067313D-24  3.0881655D-28
 246    3     -6.3011  0.0011928591 -3.0035061D-08 -3.7467243D-13 -2.6856918D-17 -2.5038736D-21  2.0193009D-24  2.8971138D-28
 246    4     -6.2915  0.0011923784 -3.0044063D-08 -3.7553344D-13 -2.6955130D-17 -2.4065693D-21  2.0348065D-24  2.6401923D-28
 246    5     -6.2796  0.0011917774 -3.0055345D-08 -3.7661401D-13 -2.7072397D-17 -2.2839491D-21  2.0521544D-24  2.3157713D-28
 246    6     -6.2653  0.0011910559 -3.0068927D-08 -3.7791670D-13 -2.7204988D-17 -2.1355334D-21  2.0699568D-24  1.9221259D-28
 246    7     -6.2487  0.0011902138 -3.0084832D-08 -3.7944425D-13 -2.7348372D-17 -1.9609294D-21  2.0865219D-24  1.4576507D-28
 246    8     -6.2296  0.0011892508 -3.0103087D-08 -3.8119940D-13 -2.7497215D-17 -1.7599356D-21  2.0998481D-24  9.2112999D-29
 246    9     -6.2082  0.0011881667 -3.0123725D-08 -3.8318465D-13 -2.7645389D-17 -1.5326632D-21  2.1076222D-24  3.1205262D-29
 246   10     -6.1845  0.0011869613 -3.0146783D-08 -3.8540208D-13 -2.7786005D-17 -1.2796770D-21  2.1072272D-24 -3.6901254D-29
 246   11     -6.1584  0.0011856343 -3.0172300D-08 -3.8785299D-13 -2.7911492D-17 -1.0021526D-21  2.0957618D-24 -1.1199977D-28
 246   12     -6.1299  0.0011841853 -3.0200322D-08 -3.9053769D-13 -2.8013707D-17 -7.0204756D-22  2.0700771D-24 -1.9368685D-28
 246   13     -6.0992  0.0011826141 -3.0230898D-08 -3.9345514D-13 -2.8084115D-17 -3.8228131D-22  2.0268337D-24 -2.8131217D-28
 246   14     -6.0661  0.0011809203 -3.0264080D-08 -3.9660267D-13 -2.8114033D-17 -4.6916113D-23  1.9625841D-24 -3.7392729D-28
 246   15     -6.0307  0.0011791033 -3.0299926D-08 -3.9997573D-13 -2.8094952D-17  2.9866946D-22  1.8738857D-24 -4.7023397D-28
 246   16     -5.9930  0.0011771629 -3.0338496D-08 -4.0356761D-13 -2.8018950D-17  6.4762965D-22  1.7574474D-24 -5.6853768D-28
 246   17     -5.9530  0.0011750985 -3.0379854D-08 -4.0736935D-13 -2.7879195D-17  9.9153820D-22  1.6103116D-24 -6.6670885D-28
 246   18     -5.9107  0.0011729096 -3.0424067D-08 -4.1136964D-13 -2.7670543D-17  1.3203329D-21  1.4300754D-24 -7.6215765D-28
 246   19     -5.8662  0.0011705955 -3.0471202D-08 -4.1555498D-13 -2.7390212D-17  1.6223412D-21  1.2151450D-24 -8.5182912D-28
 246   20     -5.8194  0.0011681558 -3.0521330D-08 -4.1990998D-13 -2.7038536D-17  1.8844116D-21  9.6502305D-25 -9.3222483D-28
 247    0     -5.6616  0.0011329347 -3.0184855D-08 -4.0997954D-13 -2.6443037D-17 -5.4153229D-21  7.1282626D-25  1.0901083D-27
 247    1     -5.6594  0.0011328139 -3.0187315D-08 -4.1019130D-13 -2.6497150D-17 -5.4066817D-21  7.2807591D-25  1.0880690D-27
 247    2     -5.6548  0.0011325724 -3.0192240D-08 -4.1061612D-13 -2.6605102D-17 -5.3888371D-21  7.5847937D-25  1.0838187D-27
 247    3     -5.6480  0.0011322101 -3.0199637D-08 -4.1125658D-13 -2.6766350D-17 -5.3607142D-21  8.0385970D-25  1.0770720D-27
 247    4     -5.6390  0.0011317268 -3.0209518D-08 -4.1211652D-13 -2.6979987D-17 -5.3206856D-21  8.6390773D-25  1.0673648D-27
 247    5     -5.6277  0.0011311225 -3.0221897D-08 -4.1320103D-13 -2.7244688D-17 -5.2666188D-21  9.3816614D-25  1.0540938D-27
 247    6     -5.6141  0.0011303970 -3.0236796D-08 -4.1451632D-13 -2.7558596D-17 -5.1959005D-21  1.0259843D-24  1.0365144D-27
 247    7     -5.5983  0.0011295501 -3.0254238D-08 -4.1606973D-13 -2.7919193D-17 -5.1054820D-21  1.1264669D-24  1.0137504D-27
 247    8     -5.5802  0.0011285817 -3.0274253D-08 -4.1786953D-13 -2.8323162D-17 -4.9919418D-21  1.2384150D-24  9.8480714D-28
 247    9     -5.5599  0.0011274914 -3.0296873D-08 -4.1992483D-13 -2.8766219D-17 -4.8515724D-21  1.3602593D-24  9.4859180D-28
 247   10     -5.5374  0.0011262790 -3.0322138D-08 -4.2224531D-13 -2.9242952D-17 -4.6804951D-21  1.4899898D-24  9.0393983D-28
 247   11     -5.5126  0.0011249442 -3.0350092D-08 -4.2484102D-13 -2.9746657D-17 -4.4748083D-21  1.6250844D-24  8.4965123D-28
 247   12     -5.4856  0.0011234867 -3.0380784D-08 -4.2772201D-13 -3.0269190D-17 -4.2307754D-21  1.7624398D-24  7.8453753D-28
 247   13     -5.4564  0.0011219060 -3.0414269D-08 -4.3089798D-13 -3.0800849D-17 -3.9450545D-21  1.8983126D-24  7.0748065D-28
 247   14     -5.4251  0.0011202018 -3.0450611D-08 -4.3437775D-13 -3.1330305D-17 -3.6149745D-21  2.0282740D-24  6.1750523D-28
 247   15     -5.3915  0.0011183736 -3.0489875D-08 -4.3816881D-13 -3.1844610D-17 -3.2388563D-21  2.1471908D-24  5.1386479D-28
 247   16     -5.3557  0.0011164209 -3.0532136D-08 -4.4227666D-13 -3.2329290D-17 -2.8163773D-21  2.2492384D-24  3.9614207D-28
 247   17     -5.3178  0.0011143431 -3.0577473D-08 -4.4670422D-13 -3.2768572D-17 -2.3489700D-21  2.3279595D-24  2.6436090D-28
 247   18     -5.2777  0.0011121398 -3.0625973D-08 -4.5145115D-13 -3.3145758D-17 -1.8402426D-21  2.3763793D-24  1.1910851D-28
 247   19     -5.2355  0.0011098103 -3.0677727D-08 -4.5651326D-13 -3.3443778D-17 -1.2964001D-21  2.3871883D-24 -3.8338375D-29
 247   20     -5.1912  0.0011073539 -3.0732830D-08 -4.6188196D-13 -3.3645945D-17 -7.2663853D-22  2.3530052D-24 -2.0588971D-28
 248    0     -5.0612  0.0010738588 -3.0398396D-08 -4.5195203D-13 -2.2805828D-17 -5.1213706D-21 -1.6450865D-24  8.4351294D-28
 248    1     -5.0591  0.0010737372 -3.0401108D-08 -4.5213468D-13 -2.2857144D-17 -5.1410457D-21 -1.6332391D-24  8.4852628D-28
 248    2     -5.0548  0.0010734940 -3.0406536D-08 -4.5250122D-13 -2.2960350D-17 -5.1799507D-21 -1.6093458D-24  8.5841610D-28
 248    3     -5.0483  0.0010731291 -3.0414686D-08 -4.5305414D-13 -2.3116611D-17 -5.2372345D-21 -1.5729853D-24  8.7297696D-28
 248    4     -5.0397  0.0010726424 -3.0425568D-08 -4.5379724D-13 -2.3327594D-17 -5.3115560D-21 -1.5235673D-24  8.9184387D-28
 248    5     -5.0290  0.0010720337 -3.0439196D-08 -4.5473568D-13 -2.3595426D-17 -5.4010812D-21 -1.4603385D-24  9.1452524D-28
 248    6     -5.0162  0.0010713030 -3.0455587D-08 -4.5587609D-13 -2.3922590D-17 -5.5034337D-21 -1.3824219D-24  9.4038058D-28
 248    7     -5.0012  0.0010704499 -3.0474762D-08 -4.5722662D-13 -2.4311803D-17 -5.6156471D-21 -1.2888642D-24  9.6860467D-28
 248    8     -4.9840  0.0010694744 -3.0496747D-08 -4.5879705D-13 -2.4765864D-17 -5.7341166D-21 -1.1786957D-24  9.9821130D-28
 248    9     -4.9648  0.0010683761 -3.0521570D-08 -4.6059891D-13 -2.5287458D-17 -5.8545543D-21 -1.0510037D-24  1.0280173D-27
 248   10     -4.9434  0.0010671547 -3.0549267D-08 -4.6264549D-13 -2.5878930D-17 -5.9719560D-21 -9.0502220D-25  1.0566290D-27
 248   11     -4.9200  0.0010658098 -3.0579878D-08 -4.6495192D-13 -2.6542019D-17 -6.0805870D-21 -7.4023705D-25  1.0824330D-27
 248   12     -4.8944  0.0010643412 -3.0613447D-08 -4.6753517D-13 -2.7277558D-17 -6.1739954D-21 -5.5650737D-25  1.1035937D-27
 248   13     -4.8668  0.0010627483 -3.0650026D-08 -4.7041395D-13 -2.8085139D-17 -6.2450651D-21 -3.5420191D-25  1.1180616D-27
 248   14     -4.8370  0.0010610308 -3.0689675D-08 -4.7360858D-13 -2.8962753D-17 -6.2861187D-21 -1.3434815D-25  1.1235947D-27
 248   15     -4.8052  0.0010591882 -3.0732457D-08 -4.7714072D-13 -2.9906423D-17 -6.2890830D-21  1.0121095D-25  1.1177970D-27
 248   16     -4.7714  0.0010572198 -3.0778449D-08 -4.8103304D-13 -3.0909844D-17 -6.2457295D-21  3.4965857D-25  1.0981785D-27
 248   17     -4.7355  0.0010551252 -3.0827731D-08 -4.8530865D-13 -3.1964055D-17 -6.1479996D-21  6.0705416D-25  1.0622398D-27
 248   18     -4.6975  0.0010529037 -3.0880396D-08 -4.8999053D-13 -3.3057180D-17 -5.9884239D-21  8.6820485D-25  1.0075851D-27
 248   19     -4.6576  0.0010505547 -3.0936544D-08 -4.9510066D-13 -3.4174273D-17 -5.7606377D-21  1.1265736D-24  9.3206472D-28
 248   20     -4.6156  0.0010480774 -3.0996288D-08 -5.0065919D-13 -3.5297327D-17 -5.4599904D-21  1.3742438D-24  8.3394879D-28
 249    0     -4.5110  0.0010162863 -3.0637618D-08 -5.0089633D-13 -2.7579524D-17 -3.3147513D-21 -1.9893575D-24  9.7873204D-29
 249    1     -4.5090  0.0010161637 -3.0640624D-08 -5.0111710D-13 -2.7612796D-17 -3.3386212D-21 -1.9879396D-24  1.0414564D-28
 249    2     -4.5049  0.0010159186 -3.0646640D-08 -5.0155944D-13 -2.7680039D-17 -3.3862877D-21 -1.9848535D-24  1.1666132D-28
 249    3     -4.4988  0.0010155508 -3.0655675D-08 -5.0222498D-13 -2.7782699D-17 -3.4576496D-21 -1.9795591D-24  1.3544702D-28
 249    4     -4.4907  0.0010150602 -3.0667739D-08 -5.0311626D-13 -2.7922903D-17 -3.5524752D-21 -1.9712732D-24  1.6047251D-28
 249    5     -4.4805  0.0010144467 -3.0682849D-08 -5.0423677D-13 -2.8103477D-17 -3.6703928D-21 -1.9589469D-24  1.9169155D-28
 249    6     -4.4684  0.0010137101 -3.0701026D-08 -5.0559109D-13 -2.8327920D-17 -3.8108197D-21 -1.9412761D-24  2.2901167D-28
 249    7     -4.4542  0.0010128501 -3.0722294D-08 -5.0718503D-13 -2.8600362D-17 -3.9728849D-21 -1.9167104D-24  2.7227138D-28
 249    8     -4.4380  0.0010118666 -3.0746683D-08 -5.0902578D-13 -2.8925512D-17 -4.1553375D-21 -1.8834696D-24  3.2121207D-28
 249    9     -4.4198  0.0010107593 -3.0774227D-08 -5.1112210D-13 -2.9308578D-17 -4.3564433D-21 -1.8395699D-24  3.7544651D-28
 249   10     -4.3996  0.0010095277 -3.0804965D-08 -5.1348450D-13 -2.9755150D-17 -4.5738719D-21 -1.7828617D-24  4.3442271D-28
 249   11     -4.3774  0.0010081715 -3.0838942D-08 -5.1612547D-13 -3.0271052D-17 -4.8045792D-21 -1.7110844D-24  4.9738526D-28
 249   12     -4.3532  0.0010066903 -3.0876208D-08 -5.1905963D-13 -3.0862136D-17 -5.0446901D-21 -1.6219407D-24  5.6333550D-28
 249   13     -4.3271  0.0010050837 -3.0916821D-08 -5.2230396D-13 -3.1534036D-17 -5.2893909D-21 -1.5131927D-24  6.3099160D-28
 249   14     -4.2989  0.0010033511 -3.0960844D-08 -5.2587789D-13 -3.2291847D-17 -5.5328393D-21 -1.3827859D-24  6.9875185D-28
 249   15     -4.2689  0.0010014921 -3.1008349D-08 -5.2980343D-13 -3.3139764D-17 -5.7681078D-21 -1.2289990D-24  7.6466518D-28
 249   16     -4.2369  0.0009995059 -3.1059415D-08 -5.3410517D-13 -3.4080643D-17 -5.9871734D-21 -1.0506250D-24  8.2641168D-28
 249   17     -4.2029  0.0009973920 -3.1114133D-08 -5.3881013D-13 -3.5115524D-17 -6.1809718D-21 -8.4717864D-25  8.8129978D-28
 249   18     -4.1670  0.0009951497 -3.1172600D-08 -5.4394761D-13 -3.6243108D-17 -6.3395374D-21 -6.1912875D-25  9.2628617D-28
 249   19     -4.1293  0.0009927782 -3.1234928D-08 -5.4954872D-13 -3.7459234D-17 -6.4522476D-21 -3.6814638D-25  9.5802443D-28
 249   20     -4.0896  0.0009902768 -3.1301237D-08 -5.5564581D-13 -3.8756361D-17 -6.5081922D-21 -9.7358288D-26  9.7294951D-28
 250    0     -4.0081  0.0009601635 -3.0921152D-08 -5.5872892D-13 -3.4218814D-17 -1.7575638D-21 -1.4432240D-24 -4.2693359D-28
 250    1     -4.0062  0.0009600398 -3.0924505D-08 -5.5900274D-13 -3.4236480D-17 -1.7749237D-21 -1.4491733D-24 -4.2345203D-28
 250    2     -4.0024  0.0009597924 -3.0931216D-08 -5.5955081D-13 -3.4272321D-17 -1.8098364D-21 -1.4609385D-24 -4.1645430D-28
 250    3     -3.9966  0.0009594211 -3.0941296D-08 -5.6037400D-13 -3.4327408D-17 -1.8627423D-21 -1.4782060D-24 -4.0577461D-28
 250    4     -3.9889  0.0009589260 -3.0954758D-08 -5.6147369D-13 -3.4403344D-17 -1.9342352D-21 -1.5005238D-24 -3.9123798D-28
 250    5     -3.9793  0.0009583067 -3.0971623D-08 -5.6285178D-13 -3.4502320D-17 -2.0250753D-21 -1.5272612D-24 -3.7260206D-28
 250    6     -3.9678  0.0009575631 -3.0991915D-08 -5.6451087D-13 -3.4627146D-17 -2.1361419D-21 -1.5575977D-24 -3.4957894D-28
 250    7     -3.9544  0.0009566950 -3.1015665D-08 -5.6645426D-13 -3.4781288D-17 -2.2683814D-21 -1.5905050D-24 -3.2184656D-28
 250    8     -3.9391  0.0009557021 -3.1042909D-08 -5.6868620D-13 -3.4968911D-17 -2.4227420D-21 -1.6247266D-24 -2.8906462D-28
 250    9     -3.9219  0.0009545840 -3.1073686D-08 -5.7121200D-13 -3.5194911D-17 -2.6000936D-21 -1.6587577D-24 -2.5089239D-28
 250   10     -3.9029  0.0009533404 -3.1108043D-08 -5.7403826D-13 -3.5464940D-17 -2.8011304D-21 -1.6908282D-24 -2.0701257D-28
 250   11     -3.8819  0.0009519708 -3.1146033D-08 -5.7717309D-13 -3.5785412D-17 -3.0262564D-21 -1.7188895D-24 -1.5715977D-28
 250   12     -3.8591  0.0009504748 -3.1187714D-08 -5.8062640D-13 -3.6163484D-17 -3.2754535D-21 -1.7406095D-24 -1.0115398D-28
 250   13     -3.8344  0.0009488518 -3.1233150D-08 -5.8441016D-13 -3.6606995D-17 -3.5481322D-21 -1.7533795D-24 -3.8940298D-29
 250   14     -3.8078  0.0009471014 -3.1282413D-08 -5.8853873D-13 -3.7124370D-17 -3.8429679D-21 -1.7543360D-24  2.9365374D-29
 250   15     -3.7795  0.0009452228 -3.1335583D-08 -5.9302919D-13 -3.7724454D-17 -4.1577281D-21 -1.7404030D-24  1.0342764D-28
 250   16     -3.7492  0.0009432155 -3.1392747D-08 -5.9790163D-13 -3.8416281D-17 -4.4890937D-21 -1.7083604D-24  1.8263576D-28
 250   17     -3.7172  0.0009410788 -3.1454001D-08 -6.0317947D-13 -3.9208770D-17 -4.8324885D-21 -1.6549418D-24  2.6604847D-28
 250   18     -3.6834  0.0009388117 -3.1519452D-08 -6.0888969D-13 -4.0110320D-17 -5.1819268D-21 -1.5769688D-24  3.5233756D-28
 250   19     -3.6477  0.0009364136 -3.1589216D-08 -6.1506299D-13 -4.1128324D-17 -5.5298973D-21 -1.4715234D-24  4.3973701D-28
 250   20     -3.6103  0.0009338835 -3.1663422D-08 -6.2173384D-13 -4.2268585D-17 -5.8673035D-21 -1.3361638D-24  5.2600144D-28
 251    0     -3.5497  0.0009054240 -3.1251292D-08 -6.1733949D-13 -4.1478949D-17 -2.4866750D-21 -5.8844715D-25 -1.0423449D-28
 251    1     -3.5479  0.0009052990 -3.1254997D-08 -6.1767142D-13 -4.1503854D-17 -2.4937495D-21 -5.8989191D-25 -1.0257917D-28
 251    2     -3.5443  0.0009050489 -3.1262413D-08 -6.1833588D-13 -4.1553863D-17 -2.5079304D-21 -5.9272601D-25 -9.9293893D-29
 251    3     -3.5389  0.0009046737 -3.1273552D-08 -6.1933408D-13 -4.1629422D-17 -2.5293424D-21 -5.9679198D-25 -9.4321907D-29
 251    4     -3.5316  0.0009041732 -3.1288432D-08 -6.2066784D-13 -4.1731170D-17 -2.5581122D-21 -6.0188768D-25 -8.7664218D-29
 251    5     -3.5226  0.0009035473 -3.1307077D-08 -6.2233966D-13 -4.1859982D-17 -2.5944039D-21 -6.0773174D-25 -7.9302780D-29
 251    6     -3.5118  0.0009027956 -3.1329517D-08 -6.2435269D-13 -4.2016963D-17 -2.6383904D-21 -6.1397007D-25 -6.9223679D-29
 251    7     -3.4991  0.0009019180 -3.1355790D-08 -6.2671085D-13 -4.2203462D-17 -2.6902327D-21 -6.2017602D-25 -5.7422387D-29
 251    8     -3.4847  0.0009009142 -3.1385937D-08 -6.2941881D-13 -4.2421070D-17 -2.7500543D-21 -6.2585071D-25 -4.3909343D-29
 251    9     -3.4685  0.0008997837 -3.1420008D-08 -6.3248211D-13 -4.2671625D-17 -2.8179107D-21 -6.3042589D-25 -2.8717442D-29
 251   10     -3.4505  0.0008985261 -3.1458060D-08 -6.3590721D-13 -4.2957205D-17 -2.8937560D-21 -6.3326861D-25 -1.1909375D-29
 251   11     -3.4308  0.0008971410 -3.1500155D-08 -6.3970159D-13 -4.3280119D-17 -2.9774066D-21 -6.3368901D-25  6.4152247D-30
 251   12     -3.4093  0.0008956279 -3.1546363D-08 -6.4387380D-13 -4.3642877D-17 -3.0685007D-21 -6.3095198D-25  2.6110934D-29
 251   13     -3.3860  0.0008939862 -3.1596763D-08 -6.4843363D-13 -4.4048161D-17 -3.1664595D-21 -6.2429256D-25  4.6980751D-29
 251   14     -3.3610  0.0008922152 -3.1651439D-08 -6.5339212D-13 -4.4498766D-17 -3.2704469D-21 -6.1293661D-25  6.8768347D-29
 251   15     -3.3342  0.0008903144 -3.1710486D-08 -6.5876173D-13 -4.4997538D-17 -3.3793335D-21 -5.9612650D-25  9.1152395D-29
 251   16     -3.3058  0.0008882829 -3.1774004D-08 -6.6455641D-13 -4.5547276D-17 -3.4916656D-21 -5.7315225D-25  1.1374245D-28
 251   17     -3.2756  0.0008861199 -3.1842106D-08 -6.7079165D-13 -4.6150633D-17 -3.6056438D-21 -5.4338832D-25  1.3607546D-28
 251   18     -3.2438  0.0008838247 -3.1914912D-08 -6.7748457D-13 -4.6809981D-17 -3.7191123D-21 -5.0633659D-25  1.5761160D-28
 251   19     -3.2102  0.0008813962 -3.1992553D-08 -6.8465393D-13 -4.7527267D-17 -3.8295680D-21 -4.6167430D-25  1.7773453D-28
 251   20     -3.1750  0.0008788335 -3.2075170D-08 -6.9232014D-13 -4.8303852D-17 -3.9341876D-21 -4.0930904D-25  1.9574705D-28
 252    0     -3.1333  0.0008520307 -3.1615660D-08 -6.7084821D-13 -4.0169044D-17 -6.7758542D-22 -1.1651475D-24 -4.1678777D-28
 252    1     -3.1316  0.0008519042 -3.1619686D-08 -6.7116959D-13 -4.0175890D-17 -6.9160198D-22 -1.1709597D-24 -4.1352521D-28
 252    2     -3.1282  0.0008516512 -3.1627744D-08 -6.7181252D-13 -4.0190004D-17 -7.1984335D-22 -1.1824468D-24 -4.0698048D-28
 252    3     -3.1231  0.0008512716 -3.1639845D-08 -6.7277734D-13 -4.0212241D-17 -7.6271668D-22 -1.1993330D-24 -3.9711951D-28
 252    4     -3.1162  0.0008507653 -3.1656007D-08 -6.7406463D-13 -4.0243908D-17 -8.2081251D-22 -1.2212019D-24 -3.8389933D-28
 252    5     -3.1077  0.0008501319 -3.1676253D-08 -6.7567524D-13 -4.0286794D-17 -8.9487930D-22 -1.2474936D-24 -3.6727827D-28
 252    6     -3.0975  0.0008493714 -3.1700612D-08 -6.7761033D-13 -4.0343204D-17 -9.8578945D-22 -1.2775035D-24 -3.4723105D-28
 252    7     -3.0857  0.0008484834 -3.1729119D-08 -6.7987156D-13 -4.0415997D-17 -1.0944969D-21 -1.3103827D-24 -3.2376420D-28
 252    8     -3.0721  0.0008474675 -3.1761815D-08 -6.8246109D-13 -4.0508635D-17 -1.2219863D-21 -1.3451415D-24 -2.9693609D-28
 252    9     -3.0568  0.0008463235 -3.1798747D-08 -6.8538183D-13 -4.0625210D-17 -1.3692139D-21 -1.3806597D-24 -2.6687854D-28
 252   10     -3.0399  0.0008450507 -3.1839968D-08 -6.8863755D-13 -4.0770488D-17 -1.5370422D-21 -1.4157034D-24 -2.3382006D-28
 252   11     -3.0214  0.0008436487 -3.1885536D-08 -6.9223309D-13 -4.0949924D-17 -1.7261703D-21 -1.4489516D-24 -1.9810776D-28
 252   12     -3.0011  0.0008421170 -3.1935519D-08 -6.9617463D-13 -4.1169675D-17 -1.9370620D-21 -1.4790341D-24 -1.6022868D-28
 252   13     -2.9793  0.0008404550 -3.1989988D-08 -7.0046989D-13 -4.1436583D-17 -2.1698777D-21 -1.5045819D-24 -1.2082677D-28
 252   14     -2.9557  0.0008386619 -3.2049023D-08 -7.0512846D-13 -4.1758145D-17 -2.4244136D-21 -1.5242905D-24 -8.0712241D-29
 252   15     -2.9306  0.0008367370 -3.2112710D-08 -7.1016209D-13 -4.2142451D-17 -2.7000555D-21 -1.5369958D-24 -4.0862468D-29
 252   16     -2.9039  0.0008346796 -3.2181146D-08 -7.1558498D-13 -4.2598104D-17 -2.9957545D-21 -1.5417606D-24 -2.4084261D-30
 252   17     -2.8755  0.0008324888 -3.2254432D-08 -7.2141416D-13 -4.3134106D-17 -3.3100323D-21 -1.5379666D-24  3.3394990D-29
 252   18     -2.8456  0.0008301637 -3.2332682D-08 -7.2766980D-13 -4.3759742D-17 -3.6410220D-21 -1.5254078D-24  6.5216193D-29
 252   19     -2.8141  0.0008277032 -3.2416017D-08 -7.3437553D-13 -4.4484437D-17 -3.9865520D-21 -1.5043735D-24  9.1717929D-29
 252   20     -2.7810  0.0008251064 -3.2504572D-08 -7.4155874D-13 -4.5317634D-17 -4.3442750D-21 -1.4757141D-24  1.1164651D-28
 253    0     -2.7562  0.0008000257 -3.1941333D-08 -6.9838508D-13 -4.1215900D-17 -3.0888200D-21 -2.2542604D-24 -6.8008296D-28
 253    1     -2.7546  0.0007998979 -3.1945524D-08 -6.9871494D-13 -4.1246924D-17 -3.1159281D-21 -2.2637385D-24 -6.7392788D-28
 253    2     -2.7514  0.0007996423 -3.1953913D-08 -6.9937539D-13 -4.1309787D-17 -3.1704830D-21 -2.2824349D-24 -6.6150860D-28
 253    3     -2.7466  0.0007992588 -3.1966510D-08 -7.0036797D-13 -4.1406139D-17 -3.2531460D-21 -2.3098226D-24 -6.4261401D-28
 253    4     -2.7402  0.0007987472 -3.1983335D-08 -7.0169508D-13 -4.1538494D-17 -3.3648698D-21 -2.3450925D-24 -6.1694164D-28
 253    5     -2.7322  0.0007981073 -3.2004411D-08 -7.0336003D-13 -4.1710276D-17 -3.5068483D-21 -2.3871342D-24 -5.8411747D-28
 253    6     -2.7226  0.0007973389 -3.2029768D-08 -7.0536725D-13 -4.1925878D-17 -3.6804479D-21 -2.4345108D-24 -5.4372104D-28
 253    7     -2.7115  0.0007964417 -3.2059443D-08 -7.0772245D-13 -4.2190718D-17 -3.8871190D-21 -2.4854343D-24 -4.9531888D-28
 253    8     -2.6987  0.0007954152 -3.2093478D-08 -7.1043281D-13 -4.2511301D-17 -4.1282827D-21 -2.5377425D-24 -4.3850688D-28
 253    9     -2.6844  0.0007942591 -3.2131925D-08 -7.1350730D-13 -4.2895266D-17 -4.4051950D-21 -2.5888815D-24 -3.7296045D-28
 253   10     -2.6685  0.0007929730 -3.2174838D-08 -7.1695696D-13 -4.3351418D-17 -4.7187866D-21 -2.6359010D-24 -2.9849260D-28
 253   11     -2.6511  0.0007915563 -3.2222284D-08 -7.2079529D-13 -4.3889725D-17 -5.0694783D-21 -2.6754653D-24 -2.1512202D-28
 253   12     -2.6321  0.0007900084 -3.2274334D-08 -7.2503864D-13 -4.4521271D-17 -5.4569778D-21 -2.7038896D-24 -1.2314365D-28
 253   13     -2.6116  0.0007883286 -3.2331068D-08 -7.2970669D-13 -4.5258156D-17 -5.8800602D-21 -2.7172050D-24 -2.3206858D-29
 253   14     -2.5896  0.0007865164 -3.2392578D-08 -7.3482290D-13 -4.6113316D-17 -6.3363453D-21 -2.7112626D-24  8.3610298D-29
 253   15     -2.5660  0.0007845708 -3.2458963D-08 -7.4041499D-13 -4.7100264D-17 -6.8220820D-21 -2.6818773D-24  1.9573325D-28
 253   16     -2.5409  0.0007824912 -3.2530334D-08 -7.4651543D-13 -4.8232733D-17 -7.3319586D-21 -2.6250218D-24  3.1103387D-28
 253   17     -2.5144  0.0007802765 -3.2606816D-08 -7.5316188D-13 -4.9524215D-17 -7.8589607D-21 -2.5370643D-24  4.2680077D-28
 253   18     -2.4863  0.0007779259 -3.2688547D-08 -7.6039756D-13 -5.0987404D-17 -8.3943028D-21 -2.4150522D-24  5.3974047D-28
 253   19     -2.4568  0.0007754382 -3.2775678D-08 -7.6827147D-13 -5.2633541D-17 -8.9274589D-21 -2.2570301D-24  6.4602169D-28
 253   20     -2.4258  0.0007728125 -3.2868382D-08 -7.7683851D-13 -5.4471698D-17 -9.4463234D-21 -2.0623784D-24  7.4137271D-28
 254    0     -2.4158  0.0007495661 -3.2196858D-08 -7.3942899D-13 -5.6357308D-17 -3.7092747D-21 -5.6668479D-25 -9.5106552D-28
 254    1     -2.4143  0.0007494373 -3.2201296D-08 -7.3988000D-13 -5.6394435D-17 -3.7161547D-21 -5.7998026D-25 -9.4828328D-28
 254    2     -2.4114  0.0007491796 -3.2210180D-08 -7.4078291D-13 -5.6468900D-17 -3.7303923D-21 -6.0645205D-25 -9.4251755D-28
 254    3     -2.4069  0.0007487930 -3.2223526D-08 -7.4213950D-13 -5.6581146D-17 -3.7529350D-21 -6.4584770D-25 -9.3337094D-28
 254    4     -2.4009  0.0007482773 -3.2241359D-08 -7.4395251D-13 -5.6731900D-17 -3.7851844D-21 -6.9775418D-25 -9.2026033D-28
 254    5     -2.3934  0.0007476322 -3.2263712D-08 -7.4622559D-13 -5.6922238D-17 -3.8289701D-21 -7.6155749D-25 -9.0243131D-28
 254    6     -2.3844  0.0007468576 -3.2290625D-08 -7.4896339D-13 -5.7153676D-17 -3.8865083D-21 -8.3639235D-25 -8.7898462D-28
 254    7     -2.3740  0.0007459530 -3.2322149D-08 -7.5217166D-13 -5.7428274D-17 -3.9603432D-21 -9.2108253D-25 -8.4890898D-28
 254    8     -2.3620  0.0007449181 -3.2358342D-08 -7.5585729D-13 -5.7748759D-17 -4.0532650D-21 -1.0140776D-24 -8.1112827D-28
 254    9     -2.3486  0.0007437525 -3.2399271D-08 -7.6002845D-13 -5.8118645D-17 -4.1682014D-21 -1.1133895D-24 -7.6456238D-28
 254   10     -2.3338  0.0007424556 -3.2445012D-08 -7.6469480D-13 -5.8542356D-17 -4.3080763D-21 -1.2165373D-24 -7.0820575D-28
 254   11     -2.3175  0.0007410269 -3.2495652D-08 -7.6986764D-13 -5.9025334D-17 -4.4756353D-21 -1.3205060D-24 -6.4122222D-28
 254   12     -2.2997  0.0007394658 -3.2551288D-08 -7.7556023D-13 -5.9574120D-17 -4.6732347D-21 -1.4217339D-24 -5.6306331D-28
 254   13     -2.2805  0.0007377715 -3.2612024D-08 -7.8178804D-13 -6.0196390D-17 -4.9026009D-21 -1.5161361D-24 -4.7359741D-28
 254   14     -2.2599  0.0007359434 -3.2677978D-08 -7.8856914D-13 -6.0900929D-17 -5.1645639D-21 -1.5991822D-24 -3.7325958D-28
 254   15     -2.2378  0.0007339806 -3.2749280D-08 -7.9592461D-13 -6.1697529D-17 -5.4587817D-21 -1.6660391D-24 -2.6320692D-28
 254   16     -2.2144  0.0007318822 -3.2826069D-08 -8.0387889D-13 -6.2596793D-17 -5.7834769D-21 -1.7117933D-24 -1.4546880D-28
 254   17     -2.1895  0.0007296472 -3.2908501D-08 -8.1246026D-13 -6.3609824D-17 -6.1352165D-21 -1.7317648D-24 -2.3081610D-29
 254   18     -2.1633  0.0007272746 -3.2996745D-08 -8.2170120D-13 -6.4747814D-17 -6.5087733D-21 -1.7219145D-24  9.9815795D-29
 254   19     -2.1357  0.0007247633 -3.3090983D-08 -8.3163874D-13 -6.6021527D-17 -6.8971158D-21 -1.6793446D-24  2.1794876D-28
 254   20     -2.1068  0.0007221120 -3.3191418D-08 -8.4231466D-13 -6.7440702D-17 -7.2915836D-21 -1.6028737D-24  3.2496859D-28
 255    0     -2.1098  0.0007007471 -3.2434957D-08 -7.9335152D-13 -6.1681381D-17 -1.0242967D-21 -3.5961384D-25 -2.0939318D-27
 255    1     -2.1084  0.0007006174 -3.2439718D-08 -7.9384501D-13 -6.1691646D-17 -1.0287881D-21 -3.8895583D-25 -2.0977630D-27
 255    2     -2.1056  0.0007003578 -3.2449250D-08 -7.9483224D-13 -6.1712320D-17 -1.0388287D-21 -4.4779623D-25 -2.1050382D-27
 255    3     -2.1014  0.0006999684 -3.2463571D-08 -7.9631371D-13 -6.1743743D-17 -1.0565435D-21 -5.3642061D-25 -2.1149764D-27
 255    4     -2.0958  0.0006994488 -3.2482706D-08 -7.9829019D-13 -6.1786557D-17 -1.0851399D-21 -6.5518868D-25 -2.1263940D-27
 255    5     -2.0888  0.0006987989 -3.2506692D-08 -8.0076276D-13 -6.1841872D-17 -1.1289251D-21 -8.0445109D-25 -2.1376937D-27
 255    6     -2.0804  0.0006980184 -3.2535573D-08 -8.0373282D-13 -6.1911475D-17 -1.1933207D-21 -9.8443540D-25 -2.1468470D-27
 255    7     -2.0706  0.0006971069 -3.2569402D-08 -8.0720226D-13 -6.1998108D-17 -1.2848584D-21 -1.1951034D-24 -2.1513920D-27
 255    8     -2.0595  0.0006960641 -3.2608243D-08 -8.1117353D-13 -6.2105794D-17 -1.4111533D-21 -1.4359747D-24 -2.1484282D-27
 255    9     -2.0470  0.0006948894 -3.2652167D-08 -8.1564989D-13 -6.2240215D-17 -1.5808319D-21 -1.7059243D-24 -2.1346364D-27
 255   10     -2.0331  0.0006935823 -3.2701256D-08 -8.2063572D-13 -6.2409130D-17 -1.8034045D-21 -2.0029503D-24 -2.1063123D-27
 255   11     -2.0178  0.0006921423 -3.2755599D-08 -8.2613690D-13 -6.2622827D-17 -2.0890583D-21 -2.3239235D-24 -2.0594362D-27
 255   12     -2.0012  0.0006905686 -3.2815298D-08 -8.3216139D-13 -6.2894581D-17 -2.4483534D-21 -2.6643261D-24 -1.9897809D-27
 255   13     -1.9833  0.0006888605 -3.2880462D-08 -8.3871994D-13 -6.3241094D-17 -2.8918043D-21 -3.0179953D-24 -1.8930633D-27
 255   14     -1.9640  0.0006870172 -3.2951213D-08 -8.4582698D-13 -6.3682869D-17 -3.4293273D-21 -3.3768942D-24 -1.7651588D-27
 255   15     -1.9435  0.0006850378 -3.3027682D-08 -8.5350166D-13 -6.4244488D-17 -4.0695461D-21 -3.7309357D-24 -1.6023741D-27
 255   16     -1.9216  0.0006829214 -3.3110014D-08 -8.6176913D-13 -6.4954705D-17 -4.8189546D-21 -4.0678962D-24 -1.4017865D-27
 255   17     -1.8984  0.0006806670 -3.3198367D-08 -8.7066194D-13 -6.5846313D-17 -5.6809465D-21 -4.3734595D-24 -1.1616498D-27
 255   18     -1.8739  0.0006782733 -3.3292913D-08 -8.8022158D-13 -6.6955688D-17 -6.6547472D-21 -4.6314379D-24 -8.8185343D-28
 255   19     -1.8482  0.0006757392 -3.3393843D-08 -8.9050008D-13 -6.8321951D-17 -7.7342994D-21 -4.8242199D-24 -5.6442342D-28
 255   20     -1.8212  0.0006730634 -3.3501364D-08 -9.0156156D-13 -6.9985662D-17 -8.9071904D-21 -4.9334909D-24 -2.1402683D-28
 256    0     -1.8354  0.0006536178 -3.2631122D-08 -8.3321673D-13 -7.2942744D-17 -6.8222852D-21  1.4388648D-24 -4.7595333D-28
 256    1     -1.8341  0.0006534872 -3.2636123D-08 -8.3380055D-13 -7.3010881D-17 -6.8050591D-21  1.4321289D-24 -4.8631695D-28
 256    2     -1.8315  0.0006532261 -3.2646135D-08 -8.3496981D-13 -7.3146639D-17 -6.7708538D-21  1.4182229D-24 -5.0694946D-28
 256    3     -1.8275  0.0006528343 -3.2661181D-08 -8.3672776D-13 -7.3349003D-17 -6.7201888D-21  1.3962853D-24 -5.3765365D-28
 256    4     -1.8223  0.0006523115 -3.2681290D-08 -8.3907921D-13 -7.3616480D-17 -6.6539083D-21  1.3650414D-24 -5.7811143D-28
 256    5     -1.8158  0.0006516576 -3.2706507D-08 -8.4203050D-13 -7.3947149D-17 -6.5732550D-21  1.3228268D-24 -6.2786312D-28
 256    6     -1.8080  0.0006508723 -3.2736884D-08 -8.4558938D-13 -7.4338726D-17 -6.4799696D-21  1.2676231D-24 -6.8627180D-28
 256    7     -1.7989  0.0006499552 -3.2772486D-08 -8.4976499D-13 -7.4788664D-17 -6.3764059D-21  1.1971062D-24 -7.5249344D-28
 256    8     -1.7885  0.0006489058 -3.2813390D-08 -8.5456769D-13 -7.5294291D-17 -6.2656618D-21  1.1087137D-24 -8.2543707D-28
 256    9     -1.7768  0.0006477237 -3.2859684D-08 -8.6000905D-13 -7.5852985D-17 -6.1517174D-21  9.9973260D-25 -9.0372955D-28
 256   10     -1.7639  0.0006464083 -3.2911467D-08 -8.6610174D-13 -7.6462417D-17 -6.0395749D-21  8.6740945D-25 -9.8568347D-28
 256   11     -1.7497  0.0006449589 -3.2968852D-08 -8.7285949D-13 -7.7120848D-17 -5.9353852D-21  7.0908625D-25 -1.0692756D-27
 256   12     -1.7342  0.0006433749 -3.3031965D-08 -8.8029709D-13 -7.7827496D-17 -5.8465549D-21  5.2236192D-25 -1.1521372D-27
 256   13     -1.7175  0.0006416554 -3.3100945D-08 -8.8843051D-13 -7.8582973D-17 -5.7818124D-21  3.0527721D-25 -1.2315658D-27
 256   14     -1.6996  0.0006397997 -3.3175944D-08 -8.9727703D-13 -7.9389798D-17 -5.7512228D-21  5.6519749D-26 -1.3045585D-27
 256   15     -1.6804  0.0006378067 -3.3257129D-08 -9.0685557D-13 -8.0252967D-17 -5.7661305D-21 -2.2436068D-25 -1.3678788D-27
 256   16     -1.6600  0.0006356755 -3.3344682D-08 -9.1718719D-13 -8.1180579D-17 -5.8390176D-21 -5.3673158D-25 -1.4181404D-27
 256   17     -1.6385  0.0006334048 -3.3438801D-08 -9.2829574D-13 -8.2184483D-17 -5.9832545D-21 -8.7867340D-25 -1.4519399D-27
 256   18     -1.6157  0.0006309936 -3.3539699D-08 -9.4020875D-13 -8.3280929D-17 -6.2127451D-21 -1.2468013D-24 -1.4659982D-27
 256   19     -1.5918  0.0006284405 -3.3647608D-08 -9.5295864D-13 -8.4491171D-17 -6.5414468D-21 -1.6361326D-24 -1.4573290D-27
 256   20     -1.5667  0.0006257441 -3.3762778D-08 -9.6658411D-13 -8.5841976D-17 -6.9827785D-21 -2.0400162D-24 -1.4234060D-27
 257    0     -1.5903  0.0006082565 -3.2785045D-08 -8.8040883D-13 -7.7315831D-17 -5.8547239D-21  1.1990186D-25 -1.5417488D-27
 257    1     -1.5890  0.0006081253 -3.2790329D-08 -8.8102759D-13 -7.7374371D-17 -5.8534148D-21  9.8255232D-26 -1.5506248D-27
 257    2     -1.5866  0.0006078630 -3.2800909D-08 -8.8226651D-13 -7.7491420D-17 -5.8515799D-21  5.4593377D-26 -1.5680045D-27
 257    3     -1.5830  0.0006074693 -3.2816807D-08 -8.8412841D-13 -7.7666950D-17 -5.8508063D-21 -1.1794573D-26 -1.5931333D-27
 257    4     -1.5781  0.0006069440 -3.2838056D-08 -8.8661750D-13 -7.7901022D-17 -5.8535283D-21 -1.0190732D-25 -1.6248378D-27
 257    5     -1.5720  0.0006062870 -3.2864701D-08 -8.8973940D-13 -7.8193909D-17 -5.8630813D-21 -2.1694815D-25 -1.6614945D-27
 257    6     -1.5648  0.0006054979 -3.2896799D-08 -8.9350116D-13 -7.8546263D-17 -5.8837674D-21 -3.5820691D-25 -1.7009782D-27
 257    7     -1.5563  0.0006045762 -3.2934419D-08 -8.9791130D-13 -7.8959345D-17 -5.9209152D-21 -5.2690236D-25 -1.7406145D-27
 257    8     -1.5466  0.0006035216 -3.2977640D-08 -9.0297991D-13 -7.9435292D-17 -5.9809256D-21 -7.2398517D-25 -1.7771361D-27
 257    9     -1.5358  0.0006023336 -3.3026556D-08 -9.0871872D-13 -7.9977459D-17 -6.0712823D-21 -9.4989466D-25 -1.8066544D-27
 257   10     -1.5237  0.0006010114 -3.3081271D-08 -9.1514136D-13 -8.0590794D-17 -6.2005081D-21 -1.2042708D-24 -1.8246614D-27
 257   11     -1.5105  0.0005995545 -3.3141905D-08 -9.2226363D-13 -8.1282274D-17 -6.3780401D-21 -1.4856276D-24 -1.8260746D-27
 257   12     -1.4962  0.0005979621 -3.3208590D-08 -9.3010390D-13 -8.2061357D-17 -6.6140000D-21 -1.7909938D-24 -1.8053419D-27
 257   13     -1.4806  0.0005962333 -3.3281472D-08 -9.3868365D-13 -8.2940442D-17 -6.9188271D-21 -2.1155469D-24 -1.7566327D-27
 257   14     -1.4640  0.0005943674 -3.3360713D-08 -9.4802819D-13 -8.3935292D-17 -7.3027520D-21 -2.4522652D-24 -1.6741292D-27
 257   15     -1.4462  0.0005923632 -3.3446491D-08 -9.5816752D-13 -8.5065366D-17 -7.7750895D-21 -2.7916445D-24 -1.5524434D-27
 257   16     -1.4273  0.0005902196 -3.3539000D-08 -9.6913739D-13 -8.6353996D-17 -8.3433507D-21 -3.1215367D-24 -1.3871576D-27
 257   17     -1.4072  0.0005879356 -3.3638455D-08 -9.8098050D-13 -8.7828332D-17 -9.0121802D-21 -3.4271858D-24 -1.1755214D-27
 257   18     -1.3861  0.0005855098 -3.3745088D-08 -9.9374784D-13 -8.9518967D-17 -9.7821792D-21 -3.6915402D-24 -9.1724453D-28
 257   19     -1.3639  0.0005829408 -3.3859156D-08 -1.0075001D-12 -9.1459159D-17 -1.0648683D-20 -3.8959403D-24 -6.1540010D-28
 257   20     -1.3406  0.0005802273 -3.3980941D-08 -1.0223090D-12 -9.3683589D-17 -1.1600647D-20 -4.0212578D-24 -2.7730875D-28
 258    0     -1.3720  0.0005647250 -3.2875883D-08 -9.1794203D-13 -8.8181243D-17 -9.1866610D-21  3.5897374D-24  1.3452016D-28
 258    1     -1.3709  0.0005645935 -3.2881393D-08 -9.1864784D-13 -8.8272894D-17 -9.1435738D-21  3.5914179D-24  1.0552707D-28
 258    2     -1.3686  0.0005643304 -3.2892425D-08 -9.2006167D-13 -8.8454904D-17 -9.0573511D-21  3.5935587D-24  4.7344162D-29
 258    3     -1.3652  0.0005639356 -3.2909006D-08 -9.2218783D-13 -8.8724684D-17 -8.9279693D-21  3.5937069D-24 -4.0386066D-29
 258    4     -1.3607  0.0005634088 -3.2931172D-08 -9.2503270D-13 -8.9078354D-17 -8.7555783D-21  3.5881531D-24 -1.5810549D-28
 258    5     -1.3551  0.0005627499 -3.2958977D-08 -9.2860452D-13 -8.9510758D-17 -8.5407254D-21  3.5719070D-24 -3.0622379D-28
 258    6     -1.3483  0.0005619585 -3.2992484D-08 -9.3291321D-13 -9.0015507D-17 -8.2846541D-21  3.5386829D-24 -4.8496756D-28
 258    7     -1.3405  0.0005610342 -3.3031772D-08 -9.3797012D-13 -9.0585081D-17 -7.9896884D-21  3.4809084D-24 -6.9416276D-28
 258    8     -1.3315  0.0005599764 -3.3076934D-08 -9.4378774D-13 -9.1210998D-17 -7.6596822D-21  3.3897791D-24 -9.3299844D-28
 258    9     -1.3214  0.0005587847 -3.3128077D-08 -9.5037935D-13 -9.1884100D-17 -7.3005417D-21  3.2553863D-24 -1.1997166D-27
 258   10     -1.3103  0.0005574585 -3.3185321D-08 -9.5775877D-13 -9.2594978D-17 -6.9207950D-21  3.0669426D-24 -1.4912743D-27
 258   11     -1.2980  0.0005559969 -3.3248802D-08 -9.6593998D-13 -9.3334585D-17 -6.5321829D-21  2.8131418D-24 -1.8029675D-27
 258   12     -1.2847  0.0005543993 -3.3318673D-08 -9.7493697D-13 -9.4095054D-17 -6.1502292D-21  2.4826860D-24 -2.1280436D-27
 258   13     -1.2703  0.0005526648 -3.3395101D-08 -9.8476360D-13 -9.4870770D-17 -5.7947317D-21  2.0650135D-24 -2.4573175D-27
 258   14     -1.2549  0.0005507923 -3.3478269D-08 -9.9543370D-13 -9.5659700D-17 -5.4900858D-21  1.5512511D-24 -2.7788642D-27
 258   15     -1.2384  0.0005487809 -3.3568376D-08 -1.0069615D-12 -9.6464972D-17 -5.2653479D-21  9.3540565D-25 -3.0778073D-27
 258   16     -1.2208  0.0005466294 -3.3665639D-08 -1.0193625D-12 -9.7296669D-17 -5.1539114D-21  2.1578048D-25 -3.3363050D-27
 258   17     -1.2023  0.0005443366 -3.3770291D-08 -1.0326544D-12 -9.8173758D-17 -5.1926566D-21 -6.0342967D-25 -3.5338268D-27
 258   18     -1.1827  0.0005419011 -3.3882583D-08 -1.0468595D-12 -9.9125996D-17 -5.4204445D-21 -1.5104562D-24 -3.6477989D-27
 258   19     -1.1622  0.0005393215 -3.4002787D-08 -1.0620068D-12 -1.0019562D-16 -5.8758229D-21 -2.4843450D-24 -3.6547570D-27
 258   20     -1.1407  0.0005365961 -3.4131193D-08 -1.0781356D-12 -1.0143855D-16 -6.5938764D-21 -3.4936430D-24 -3.5320827D-27
 259    0     -1.1783  0.0005230950 -3.2894928D-08 -9.4311488D-13 -8.6155402D-17 -1.2363110D-20  2.3338449D-25  1.9487516D-27
 259    1     -1.1772  0.0005229634 -3.2900589D-08 -9.4380462D-13 -8.6279018D-17 -1.2360146D-20  2.6064303D-25  1.9453121D-27
 259    2     -1.1751  0.0005227002 -3.2911923D-08 -9.4518706D-13 -8.6526154D-17 -1.2353238D-20  3.1500895D-25  1.9378042D-27
 259    3     -1.1720  0.0005223051 -3.2928955D-08 -9.4726813D-13 -8.6896567D-17 -1.2340436D-20  3.9613368D-25  1.9249617D-27
 259    4     -1.1678  0.0005217781 -3.2951723D-08 -9.5005672D-13 -8.7389770D-17 -1.2318843D-20  5.0338526D-25  1.9048752D-27
 259    5     -1.1626  0.0005211188 -3.2980277D-08 -9.5356462D-13 -8.8004890D-17 -1.2284660D-20  6.3571157D-25  1.8749796D-27
 259    6     -1.1564  0.0005203268 -3.3014681D-08 -9.5780652D-13 -8.8740484D-17 -1.2233261D-20  7.9146103D-25  1.8320497D-27
 259    7     -1.1491  0.0005194019 -3.3055014D-08 -9.6279992D-13 -8.9594312D-17 -1.2159317D-20  9.6815583D-25  1.7722173D-27
 259    8     -1.1408  0.0005183434 -3.3101367D-08 -9.6856500D-13 -9.0563088D-17 -1.2056987D-20  1.1622243D-24  1.6910109D-27
 259    9     -1.1315  0.0005171508 -3.3153846D-08 -9.7512446D-13 -9.1642229D-17 -1.1920196D-20  1.3686933D-24  1.5834377D-27
 259   10     -1.1211  0.0005158234 -3.3212574D-08 -9.8250329D-13 -9.2825603D-17 -1.1743029D-20  1.5808631D-24  1.4441389D-27
 259   11     -1.1098  0.0005143607 -3.3277690D-08 -9.9072843D-13 -9.4105337D-17 -1.1520258D-20  1.7899742D-24  1.2676122D-27
 259   12     -1.0975  0.0005127616 -3.3349349D-08 -9.9982839D-13 -9.5471715D-17 -1.1248027D-20  1.9849047D-24  1.0485489D-27
 259   13     -1.0842  0.0005110254 -3.3427725D-08 -1.0098328D-12 -9.6913227D-17 -1.0924726D-20  2.1519456D-24  7.8231257D-28
 259   14     -1.0699  0.0005091511 -3.3513009D-08 -1.0207717D-12 -9.8416840D-17 -1.0552021D-20  2.2747057D-24  4.6554209D-28
 259   15     -1.0546  0.0005071375 -3.3605413D-08 -1.0326755D-12 -9.9968580D-17 -1.0136060D-20  2.3342352D-24  9.6936248D-29
 259   16     -1.0384  0.0005049836 -3.3705168D-08 -1.0455737D-12 -1.0155450D-16 -9.6887699D-21  2.3094500D-24 -3.2183470D-28
 259   17     -1.0213  0.0005026880 -3.3812524D-08 -1.0594953D-12 -1.0316215D-16 -9.2291839D-21  2.1779747D-24 -7.8507019D-28
 259   18     -1.0033  0.0005002494 -3.3927756D-08 -1.0744683D-12 -1.0478255D-16 -8.7846268D-21  1.9174916D-24 -1.2819630D-27
 259   19-9.84295D-01  0.0004976662 -3.4051158D-08 -1.0905201D-12 -1.0641280D-16 -8.3915669D-21  1.5077002D-24 -1.7955862D-27
 259   20-9.64443D-01  0.0004949368 -3.4183047D-08 -1.1076787D-12 -1.0805924D-16 -8.0958651D-21  9.3291151D-25 -2.3021621D-27
 260    0     -1.0069  0.0004834485 -3.2804978D-08 -9.5082757D-13 -8.2413977D-17 -9.0550143D-21 -8.9439964D-25 -3.7429267D-30
 260    1     -1.0059  0.0004833173 -3.2810685D-08 -9.5148725D-13 -8.2504581D-17 -9.0657470D-21 -8.9442575D-25  2.4960677D-32
 260    2     -1.0040  0.0004830548 -3.2822111D-08 -9.5280877D-13 -8.2686111D-17 -9.0872125D-21 -8.9431859D-25  7.6451917D-30
 260    3     -1.0011  0.0004826608 -3.2839279D-08 -9.5479651D-13 -8.2959210D-17 -9.1193996D-21 -8.9375424D-25  1.9261829D-29
 260    4-9.97210D-01  0.0004821352 -3.2862226D-08 -9.5745705D-13 -8.3324844D-17 -9.1622675D-21 -8.9223407D-25  3.5051123D-29
 260    5-9.92392D-01  0.0004814776 -3.2891000D-08 -9.6079923D-13 -8.3784295D-17 -9.2157141D-21 -8.8907902D-25  5.5148359D-29
 260    6-9.86619D-01  0.0004806878 -3.2925661D-08 -9.6483417D-13 -8.4339155D-17 -9.2795373D-21 -8.8342146D-25  7.9582088D-29
 260    7-9.79896D-01  0.0004797654 -3.2966284D-08 -9.6957540D-13 -8.4991312D-17 -9.3533791D-21 -8.7422170D-25  1.0812998D-28
 260    8-9.72228D-01  0.0004787097 -3.3012954D-08 -9.7503886D-13 -8.5742923D-17 -9.4366663D-21 -8.6030815D-25  1.4016114D-28
 260    9-9.63622D-01  0.0004775203 -3.3065774D-08 -9.8124303D-13 -8.6596374D-17 -9.5285484D-21 -8.4046378D-25  1.7442360D-28
 260   10-9.54085D-01  0.0004761965 -3.3124857D-08 -9.8820899D-13 -8.7554221D-17 -9.6278416D-21 -8.1358531D-25  2.0876159D-28
 260   11-9.43625D-01  0.0004747375 -3.3190334D-08 -9.9596053D-13 -8.8619109D-17 -9.7330033D-21 -7.7894174D-25  2.3978335D-28
 260   12-9.32250D-01  0.0004731427 -3.3262351D-08 -1.0045242D-12 -8.9793681D-17 -9.8421693D-21 -7.3656773D-25  2.6246861D-28
 260   13-9.19971D-01  0.0004714110 -3.3341070D-08 -1.0139296D-12 -9.1080469D-17 -9.9532937D-21 -6.8783314D-25  2.6972704D-28
 260   14-9.06798D-01  0.0004695415 -3.3426670D-08 -1.0242089D-12 -9.2481814D-17 -1.0064472D-20 -6.3623176D-25  2.5194692D-28
 260   15-8.92741D-01  0.0004675331 -3.3519351D-08 -1.0353976D-12 -9.3999846D-17 -1.0174523D-20 -5.8842415D-25  1.9655054D-28
 260   16-8.77815D-01  0.0004653847 -3.3619330D-08 -1.0475342D-12 -9.5636609D-17 -1.0283963D-20 -5.5556054D-25  8.7666846D-29
 260   17-8.62031D-01  0.0004630949 -3.3726846D-08 -1.0606601D-12 -9.7394451D-17 -1.0396504D-20 -5.5488278D-25 -9.4027878D-29
 260   18-8.45403D-01  0.0004606624 -3.3842160D-08 -1.0748201D-12 -9.9276863D-17 -1.0521237D-20 -6.1157708D-25 -3.7119260D-28
 260   19-8.27947D-01  0.0004580858 -3.3965555D-08 -1.0900629D-12 -1.0129003D-16 -1.0675687D-20 -7.6076223D-25 -7.6923444D-28
 260   20-8.09678D-01  0.0004553633 -3.4097342D-08 -1.1064411D-12 -1.0344543D-16 -1.0889874D-20 -1.0494799D-24 -1.3152462D-27
 261    0-8.55627D-01  0.0004458817 -3.2572789D-08 -9.2966706D-13 -7.7779440D-17 -9.8448199D-21 -2.2253561D-24 -3.1363161D-27
 261    1-8.54735D-01  0.0004457514 -3.2578368D-08 -9.3028969D-13 -7.7878023D-17 -9.8717896D-21 -2.2695591D-24 -3.1784122D-27
 261    2-8.52952D-01  0.0004454907 -3.2589539D-08 -9.3153732D-13 -7.8076011D-17 -9.9273358D-21 -2.3597358D-24 -3.2628621D-27
 261    3-8.50281D-01  0.0004450995 -3.2606324D-08 -9.3341473D-13 -7.8375130D-17 -1.0014786D-20 -2.4994454D-24 -3.3901194D-27
 261    4-8.46722D-01  0.0004445776 -3.2628756D-08 -9.3592917D-13 -7.8778183D-17 -1.0139392D-20 -2.6940662D-24 -3.5608118D-27
 261    5-8.42279D-01  0.0004439248 -3.2656881D-08 -9.3909049D-13 -7.9289320D-17 -1.0308664D-20 -2.9508322D-24 -3.7756157D-27
 261    6-8.36957D-01  0.0004431406 -3.2690757D-08 -9.4291133D-13 -7.9914446D-17 -1.0532804D-20 -3.2788720D-24 -4.0351567D-27
 261    7-8.30760D-01  0.0004422247 -3.2730454D-08 -9.4740736D-13 -8.0661778D-17 -1.0825257D-20 -3.6892332D-24 -4.3398650D-27
 261    8-8.23692D-01  0.0004411766 -3.2776054D-08 -9.5259774D-13 -8.1542600D-17 -1.1203382D-20 -4.1948840D-24 -4.6898473D-27
 261    9-8.15762D-01  0.0004399957 -3.2827653D-08 -9.5850562D-13 -8.2572270D-17 -1.1689237D-20 -4.8106744D-24 -5.0847175D-27
 261   10-8.06975D-01  0.0004386815 -3.2885363D-08 -9.6515895D-13 -8.3771513D-17 -1.2310461D-20 -5.5532599D-24 -5.5235307D-27
 261   11-7.97340D-01  0.0004372331 -3.2949308D-08 -9.7259166D-13 -8.5168084D-17 -1.3101268D-20 -6.4409660D-24 -6.0047010D-27
 261   12-7.86865D-01  0.0004356499 -3.3019631D-08 -9.8084511D-13 -8.6798856D-17 -1.4103512D-20 -7.4936144D-24 -6.5260319D-27
 261   13-7.75561D-01  0.0004339308 -3.3096491D-08 -9.8997027D-13 -8.8712399D-17 -1.5367817D-20 -8.7323164D-24 -7.0848759D-27
 261   14-7.63437D-01  0.0004320751 -3.3180069D-08 -1.0000305D-12 -9.0972144D-17 -1.6954768D-20 -1.0179270D-23 -7.6783753D-27
 261   15-7.50504D-01  0.0004300816 -3.3270568D-08 -1.0111055D-12 -9.3660184D-17 -1.8936126D-20 -1.1857605D-23 -8.3038740D-27
 261   16-7.36776D-01  0.0004279492 -3.3368216D-08 -1.0232960D-12 -9.6881810D-17 -2.1396085D-20 -1.3791318D-23 -8.9593541D-27
 261   17-7.22264D-01  0.0004256766 -3.3473273D-08 -1.0367305D-12 -1.0077085D-16 -2.4432587D-20 -1.6005340D-23 -9.6438263D-27
 261   18-7.06983D-01  0.0004232624 -3.3586035D-08 -1.0515737D-12 -1.0549590D-16 -2.8158722D-20 -1.8525731D-23 -1.0357394D-26
 261   19-6.90948D-01  0.0004207053 -3.3706845D-08 -1.0680368D-12 -1.1126757D-16 -3.2704226D-20 -2.1379888D-23 -1.1100676D-26
 261   20-6.74174D-01  0.0004180036 -3.3836099D-08 -1.0863912D-12 -1.1834683D-16 -3.8217090D-20 -2.4596498D-23 -1.1872993D-26
 262    0-7.22471D-01  0.0004104931 -3.2186686D-08 -9.1203349D-13 -1.1392349D-16 -5.0946175D-20 -2.3916822D-23 -7.4929262D-27
 262    1-7.21650D-01  0.0004103644 -3.2192161D-08 -9.1294692D-13 -1.1443438D-16 -5.1233806D-20 -2.4021955D-23 -7.5258001D-27
 262    2-7.20009D-01  0.0004101068 -3.2203128D-08 -9.1478610D-13 -1.1546484D-16 -5.1812869D-20 -2.4233591D-23 -7.5909936D-27
 262    3-7.17550D-01  0.0004097202 -3.2219619D-08 -9.1757601D-13 -1.1703237D-16 -5.2691042D-20 -2.4554440D-23 -7.6872684D-27
 262    4-7.14274D-01  0.0004092046 -3.2241686D-08 -9.2135502D-13 -1.1916373D-16 -5.3880044D-20 -2.4988449D-23 -7.8124130D-27
 262    5-7.10185D-01  0.0004085594 -3.2269399D-08 -9.2617596D-13 -1.2189548D-16 -5.5395864D-20 -2.5540624D-23 -7.9628008D-27
 262    6-7.05287D-01  0.0004077846 -3.2302847D-08 -9.3210760D-13 -1.2527489D-16 -5.7259045D-20 -2.6216724D-23 -8.1327555D-27
 262    7-6.99585D-01  0.0004068795 -3.2342145D-08 -9.3923667D-13 -1.2936089D-16 -5.9494979D-20 -2.7022767D-23 -8.3137381D-27
 262    8-6.93083D-01  0.0004058439 -3.2387429D-08 -9.4767031D-13 -1.3422545D-16 -6.2134198D-20 -2.7964254D-23 -8.4932619D-27
 262    9-6.85788D-01  0.0004046770 -3.2438868D-08 -9.5753915D-13 -1.3995518D-16 -6.5212519D-20 -2.9045013D-23 -8.6536550D-27
 262   10-6.77708D-01  0.0004033783 -3.2496662D-08 -9.6900111D-13 -1.4665313D-16 -6.8770991D-20 -3.0265522D-23 -8.7705141D-27
 262   11-6.68849D-01  0.0004019470 -3.2561049D-08 -9.8224595D-13 -1.5444095D-16 -7.2855409D-20 -3.1620582D-23 -8.8110553D-27
 262   12-6.59221D-01  0.0004003824 -3.2632315D-08 -9.9750077D-13 -1.6346106D-16 -7.7515178D-20 -3.3096162D-23 -8.7323781D-27
 262   13-6.48833D-01  0.0003986835 -3.2710797D-08 -1.0150365D-12 -1.7387897D-16 -8.2801177D-20 -3.4665301D-23 -8.4798764D-27
 262   14-6.37696D-01  0.0003968493 -3.2796896D-08 -1.0351755D-12 -1.8588523D-16 -8.8762194D-20 -3.6282964D-23 -7.9861299D-27
 262   15-6.25820D-01  0.0003948786 -3.2891090D-08 -1.0583004D-12 -1.9969676D-16 -9.5439431D-20 -3.7879896D-23 -7.1707118D-27
 262   16-6.13217D-01  0.0003927703 -3.2993946D-08 -1.0848640D-12 -2.1555681D-16 -1.0285847D-19 -3.9355703D-23 -5.9416657D-27
 262   17-5.99901D-01  0.0003905229 -3.3106138D-08 -1.1153999D-12 -2.3373280D-16 -1.1101813D-19 -4.0571681D-23 -4.1995511D-27
 262   18-5.85885D-01  0.0003881349 -3.3228472D-08 -1.1505343D-12 -2.5451073D-16 -1.1987577D-19 -4.1344448D-23 -1.8451898D-27
 262   19-5.71184D-01  0.0003856045 -3.3361905D-08 -1.1909964D-12 -2.7818481D-16 -1.2932888D-19 -4.1442012D-23  1.2073339D-27
 262   20-5.55814D-01  0.0003829298 -3.3507579D-08 -1.2376281D-12 -3.0504045D-16 -1.3919345D-19 -4.0584829D-23  5.0109916D-27
 263    0-6.05429D-01  0.0003772767 -3.1833496D-08 -1.1215191D-12 -3.0432749D-16 -1.1804890D-19 -9.1880779D-24  2.1712424D-26
 263    1-6.04674D-01  0.0003771494 -3.1840233D-08 -1.1239585D-12 -3.0550852D-16 -1.1815732D-19 -8.8831738D-24  2.1848082D-26
 263    2-6.03166D-01  0.0003768946 -3.1853750D-08 -1.1288655D-12 -3.0787375D-16 -1.1836314D-19 -8.2676689D-24  2.2115675D-26
 263    3-6.00906D-01  0.0003765122 -3.1874136D-08 -1.1362972D-12 -3.1142894D-16 -1.1864396D-19 -7.3305466D-24  2.2507109D-26
 263    4-5.97896D-01  0.0003760020 -3.1901527D-08 -1.1463389D-12 -3.1618133D-16 -1.1896535D-19 -6.0559777D-24  2.3009330D-26
 263    5-5.94139D-01  0.0003753637 -3.1936108D-08 -1.1591052D-12 -3.2213787D-16 -1.1927996D-19 -4.4243140D-24  2.3603097D-26
 263    6-5.89639D-01  0.0003745967 -3.1978117D-08 -1.1747397D-12 -3.2930279D-16 -1.1952646D-19 -2.4135739D-24  2.4261323D-26
 263    7-5.84401D-01  0.0003737006 -3.2027846D-08 -1.1934151D-12 -3.3767439D-16 -1.1962837D-19 -1.6095651D-27  0.0000000D+00
 263    8-5.78430D-01  0.0003726748 -3.2085654D-08 -1.2153324D-12 -3.4724106D-16 -1.1949317D-19  2.8308555D-24  2.5610321D-26
 263    9-5.71733D-01  0.0003715185 -3.2151964D-08 -1.2407205D-12 -3.5797643D-16 -1.1901177D-19  6.0960272D-24  2.6186141D-26
 263   10-5.64315D-01  0.0003702309 -3.2227276D-08 -1.2698335D-12 -3.6983367D-16 -1.1805898D-19  9.7934016D-24  2.6589863D-26
 263   11-5.56186D-01  0.0003688111 -3.2312171D-08 -1.3029480D-12 -3.8273913D-16 -1.1649528D-19  1.3902317D-23  2.6713818D-26
 263   12-5.47353D-01  0.0003672578 -3.2407322D-08 -1.3403578D-12 -3.9658554D-16 -1.1417092D-19  1.8372368D-23  2.6423246D-26
 263   13-5.37826D-01  0.0003655699 -3.2513499D-08 -1.3823676D-12 -4.1122531D-16 -1.1093315D-19  2.3111361D-23  2.5552594D-26
 263   14-5.27616D-01  0.0003637458 -3.2631576D-08 -1.4292839D-12 -4.2646481D-16 -1.0663775D-19  2.7970583D-23  2.3902787D-26
 263   15-5.16733D-01  0.0003617840 -3.2762543D-08 -1.4814036D-12 -4.4206084D-16 -1.0116656D-19  3.2727455D-23  2.1240533D-26
 263   16-5.05189D-01  0.0003596826 -3.2907506D-08 -1.5390012D-12 -4.5772147D-16 -9.4452300D-20  3.7065967D-23  1.7301052D-26
 263   17-4.92998D-01  0.0003574395 -3.3067695D-08 -1.6023132D-12 -4.7311358D-16 -8.6512608D-20  4.0556100D-23  1.1796518D-26
 263   18-4.80173D-01  0.0003550523 -3.3244464D-08 -1.6715243D-12 -4.8788099D-16 -7.7494664D-20  4.2634435D-23  4.4330747D-27
 263   19-4.66729D-01  0.0003525184 -3.3439286D-08 -1.7467543D-12 -5.0167730D-16 -6.7731166D-20  4.2589770D-23 -5.0598472D-27
 263   20-4.52682D-01  0.0003498347 -3.3653754D-08 -1.8280525D-12 -5.1421903D-16 -5.7807049D-20  3.9559707D-23 -1.6883592D-26
 264    0-5.02778D-01  0.0003458152 -3.1995672D-08 -1.6121879D-12 -3.6301036D-16 -6.7486434D-21  5.2020377D-24 -4.0820812D-26
 264    1-5.02086D-01  0.0003456872 -3.2005354D-08 -1.6150923D-12 -3.6307754D-16 -6.6896617D-21  4.6273888D-24 -4.1271858D-26
 264    2-5.00704D-01  0.0003454311 -3.2024770D-08 -1.6209026D-12 -3.6321032D-16 -6.5925725D-21  3.4591647D-24 -4.2172320D-26
 264    3-4.98633D-01  0.0003450466 -3.2054025D-08 -1.6296220D-12 -3.6340655D-16 -6.5002663D-21  1.6596459D-24 -4.3517975D-26
 264    4-4.95874D-01  0.0003445334 -3.2093275D-08 -1.6412552D-12 -3.6366576D-16 -6.4798922D-21 -8.2733296D-25 -4.5300193D-26
 264    5-4.92432D-01  0.0003438910 -3.2142731D-08 -1.6558083D-12 -3.6399260D-16 -6.6262109D-21 -4.0756230D-24 -4.7502896D-26
 264    6-4.88310D-01  0.0003431189 -3.2202655D-08 -1.6732897D-12 -3.6440189D-16 -7.0659370D-21 -8.1752874D-24 -5.0098387D-26
 264    7-4.83513D-01  0.0003422162 -3.2273362D-08 -1.6937105D-12 -3.6492542D-16 -7.9629412D-21 -1.3229986D-23 -5.3041705D-26
 264    8-4.78045D-01  0.0003411822 -3.2355221D-08 -1.7170874D-12 -3.6562098D-16 -9.5240245D-21 -1.9352650D-23 -5.6263417D-26
 264    9-4.71915D-01  0.0003400157 -3.2448655D-08 -1.7434454D-12 -3.6658386D-16 -1.2004787D-20 -2.6658669D-23 -5.9660684D-26
 264   10-4.65127D-01  0.0003387157 -3.2554142D-08 -1.7728247D-12 -3.6796125D-16 -1.5714858D-20 -3.5255698D-23 -6.3086649D-26
 264   11-4.57691D-01  0.0003372807 -3.2672219D-08 -1.8052894D-12 -3.6996967D-16 -2.1021349D-20 -4.5229038D-23 -6.6338522D-26
 264   12-4.49615D-01  0.0003357093 -3.2803482D-08 -1.8409409D-12 -3.7291548D-16 -2.8348930D-20 -5.6621424D-23 -6.9145037D-26
 264   13-4.40909D-01  0.0003339998 -3.2948593D-08 -1.8799367D-12 -3.7721788D-16 -3.8174342D-20 -6.9406241D-23 -7.1154789D-26
 264   14-4.31583D-01  0.0003321502 -3.3108291D-08 -1.9225164D-12 -3.8343341D-16 -5.1012454D-20 -8.3453555D-23 -7.1928148D-26
 264   15-4.21648D-01  0.0003301584 -3.3283403D-08 -1.9690346D-12 -3.9227978D-16 -6.7390441D-20 -9.8489198D-23 -7.0936422D-26
 264   16-4.11118D-01  0.0003280222 -3.3474864D-08 -2.0200037D-12 -4.0465565D-16 -8.7806157D-20 -1.1404875D-22 -6.7574079D-26
 264   17-4.00004D-01  0.0003257388 -3.3683748D-08 -2.0761446D-12 -4.2165138D-16 -1.1266694D-19 -1.2943086D-22 -6.1191450D-26
 264   18-3.88321D-01  0.0003233055 -3.3911306D-08 -2.1384468D-12 -4.4454380D-16 -1.4220610D-19 -1.4365793D-22 -5.1157148D-26
 264   19-3.76084D-01  0.0003207188 -3.4159024D-08 -2.2082321D-12 -4.7476654D-16 -1.7637710D-19 -1.5545746D-22 -3.6959843D-26
 264   20-3.63310D-01  0.0003179754 -3.4428688D-08 -2.2872188D-12 -5.1384580D-16 -2.1473012D-19 -1.6328327D-22 -1.8358819D-26
 265    0-4.13225D-01  0.0003155071 -3.2536507D-08 -1.9034638D-12 -4.3122907D-16 -2.0537902D-19 -8.1883949D-23  5.0468696D-26
 265    1-4.12594D-01  0.0003153769 -3.2547938D-08 -1.9069219D-12 -4.3328776D-16 -2.0635736D-19 -8.1171958D-23  5.1243244D-26
 265    2-4.11333D-01  0.0003151164 -3.2570863D-08 -1.9138876D-12 -4.3743427D-16 -2.0828810D-19 -7.9715602D-23  5.2779167D-26
 265    3-4.09443D-01  0.0003147254 -3.2605408D-08 -1.9244614D-12 -4.4372556D-16 -2.1111739D-19 -7.7451081D-23  5.5047694D-26
 265    4-4.06927D-01  0.0003142033 -3.2651766D-08 -1.9387965D-12 -4.5224361D-16 -2.1475972D-19 -7.4285351D-23  5.7999495D-26
 265    5-4.03789D-01  0.0003135497 -3.2710204D-08 -1.9571025D-12 -4.6309096D-16 -2.1909253D-19 -7.0099957D-23  6.1557209D-26
 265    6-4.00031D-01  0.0003127638 -3.2781063D-08 -1.9796487D-12 -4.7638414D-16 -2.2394944D-19 -6.4757327D-23  6.5605346D-26
 265    7-3.95658D-01  0.0003118448 -3.2864775D-08 -2.0067686D-12 -4.9224458D-16 -2.2911289D-19 -5.8110459D-23  6.9977793D-26
 265    8-3.90677D-01  0.0003107915 -3.2961865D-08 -2.0388634D-12 -5.1078656D-16 -2.3430702D-19 -5.0017229D-23  7.4443200D-26
 265    9-3.85094D-01  0.0003096029 -3.3072971D-08 -2.0764047D-12 -5.3210185D-16 -2.3919226D-19 -4.0360672D-23  7.8689320D-26
 265   10-3.78915D-01  0.0003082775 -3.3198851D-08 -2.1199357D-12 -5.5624094D-16 -2.4336357D-19 -2.9076551D-23  8.2307832D-26
 265   11-3.72149D-01  0.0003068136 -3.3340408D-08 -2.1700683D-12 -5.8319107D-16 -2.4635532D-19 -1.6189248D-23  8.4782600D-26
 265   12-3.64805D-01  0.0003052095 -3.3498703D-08 -2.2274771D-12 -6.1285241D-16 -2.4765604D-19 -1.8562240D-24  8.5485501D-26
 265   13-3.56892D-01  0.0003034630 -3.3674975D-08 -2.2928872D-12 -6.4501408D-16 -2.4673734D-19  1.3580192D-23  8.3686210D-26
 265   14-3.48421D-01  0.0003015718 -3.3870666D-08 -2.3670554D-12 -6.7933410D-16 -2.4310150D-19  2.9537358D-23  7.8584023D-26
 265   15-3.39405D-01  0.0002995331 -3.4087434D-08 -2.4507453D-12 -7.1532821D-16 -2.3635151D-19  4.5140579D-23  6.9371683D-26
 265   16-3.29855D-01  0.0002973438 -3.4327178D-08 -2.5446955D-12 -7.5237519D-16 -2.2628578D-19  5.9187423D-23  5.5342213D-26
 265   17-3.19785D-01  0.0002950006 -3.4592043D-08 -2.6495854D-12 -7.8974753D-16 -2.1301567D-19  7.0146548D-23  3.6047699D-26
 265   18-3.09210D-01  0.0002924996 -3.4884437D-08 -2.7660025D-12 -8.2667739D-16 -1.9709722D-19  7.6215894D-23  1.1513322D-26
 265   19-2.98145D-01  0.0002898362 -3.5207029D-08 -2.8944194D-12 -8.6246638D-16 -1.7965816D-19  7.5469199D-23 -1.7504857D-26
 265   20-2.86608D-01  0.0002870055 -3.5562751D-08 -3.0351941D-12 -8.9664373D-16 -1.6248927D-19  6.6121247D-23 -4.9247215D-26
 266    0-3.35741D-01  0.0002861463 -3.3379796D-08 -2.4758132D-12 -5.8833661D-16 -4.4612423D-20 -2.6277841D-25 -7.9228322D-26
 266    1-3.35169D-01  0.0002860128 -3.3394665D-08 -2.4805217D-12 -5.8878278D-16 -4.4622236D-20 -1.3732367D-24 -7.9405724D-26
 266    2-3.34025D-01  0.0002857455 -3.3424487D-08 -2.4899493D-12 -5.8967573D-16 -4.4681912D-20 -3.6009204D-24 -7.9701130D-26
 266    3-3.32312D-01  0.0002853442 -3.3469434D-08 -2.5041177D-12 -5.9101873D-16 -4.4871885D-20 -6.9551418D-24 -7.9993333D-26
 266    4-3.30031D-01  0.0002848082 -3.3529760D-08 -2.5230591D-12 -5.9282172D-16 -4.5313328D-20 -1.1439163D-23 -8.0094967D-26
 266    5-3.27187D-01  0.0002841368 -3.3605808D-08 -2.5468175D-12 -5.9510735D-16 -4.6167729D-20 -1.7036755D-23 -7.9747201D-26
 266    6-3.23782D-01  0.0002833292 -3.3698008D-08 -2.5754498D-12 -5.9791902D-16 -4.7634592D-20 -2.3693486D-23 -7.8614943D-26
 266    7-3.19822D-01  0.0002823841 -3.3806882D-08 -2.6090280D-12 -6.0133061D-16 -4.9945609D-20 -3.1292555D-23 -7.6285498D-26
 266    8-3.15312D-01  0.0002813003 -3.3933041D-08 -2.6476438D-12 -6.0545723D-16 -5.3353272D-20 -3.9625362D-23 -7.2274016D-26
 266    9-3.10260D-01  0.0002800761 -3.4077194D-08 -2.6914144D-12 -6.1046607D-16 -5.8111467D-20 -4.8358233D-23 -6.6041463D-26
 266   10-3.04672D-01  0.0002787097 -3.4240148D-08 -2.7404923D-12 -6.1658527D-16 -6.4445498D-20 -5.6998423D-23 -5.7031782D-26
 266   11-2.98557D-01  0.0002771992 -3.4422819D-08 -2.7950763D-12 -6.2410827D-16 -7.2509360D-20 -6.4865254D-23 -4.4737084D-26
 266   12-2.91924D-01  0.0002755420 -3.4626231D-08 -2.8554267D-12 -6.3338964D-16 -8.2329322D-20 -7.1076255D-23 -2.8801047D-26
 266   13-2.84783D-01  0.0002737356 -3.4851539D-08 -2.9218812D-12 -6.4482796D-16 -9.3735711D-20 -7.4563064D-23 -9.1696760D-27
 266   14-2.77146D-01  0.0002717770 -3.5100031D-08 -2.9948696D-12 -6.5883055D-16 -1.0628947D-19 -7.4137824D-23  1.3703296D-26
 266   15-2.69025D-01  0.0002696628 -3.5373157D-08 -3.0749254D-12 -6.7575598D-16 -1.1921776D-19 -6.8636483D-23  3.8598106D-26
 266   16-2.60432D-01  0.0002673894 -3.5672541D-08 -3.1626863D-12 -6.9583348D-16 -1.3138365D-19 -5.7168962D-23  6.3233813D-26
 266   17-2.51382D-01  0.0002649526 -3.6000015D-08 -3.2588802D-12 -7.1906515D-16 -1.4132859D-19 -3.9503707D-23  8.3979875D-26
 266   18-2.41890D-01  0.0002623478 -3.6357632D-08 -3.3642889D-12 -7.4512864D-16 -1.4744104D-19 -1.6601214D-23  9.5654003D-26
 266   19-2.31974D-01  0.0002595699 -3.6747698D-08 -3.4796888D-12 -7.7331754D-16 -1.4831852D-19  8.7257611D-24  9.1551382D-26
 266   20-2.21650D-01  0.0002566132 -3.7172779D-08 -3.6057736D-12 -8.0257788D-16 -1.4338509D-19  3.1097885D-23  6.3877993D-26
 267    0-2.69435D-01  0.0002574971 -3.4447703D-08 -2.7646677D-12 -4.9470914D-16  3.1999601D-21  1.0118178D-22 -2.2774059D-26
 267    1-2.68921D-01  0.0002573593 -3.4464303D-08 -2.7686252D-12 -4.9467102D-16  4.4122257D-21  1.0084044D-22 -2.5970533D-26
 267    2-2.67892D-01  0.0002570835 -3.4497574D-08 -2.7765391D-12 -4.9455863D-16  6.8229460D-21  1.0002261D-22 -3.2469058D-26
 267    3-2.66350D-01  0.0002566692 -3.4547658D-08 -2.7884056D-12 -4.9430020D-16  1.0396711D-20  9.8449846D-23 -4.2475869D-26
 267    4-2.64299D-01  0.0002561159 -3.4614770D-08 -2.8042156D-12 -4.9379064D-16  1.5059085D-20  9.5687086D-23 -5.6279539D-26
 267    5-2.61742D-01  0.0002554228 -3.4699193D-08 -2.8239502D-12 -4.9289628D-16  2.0669690D-20  9.1123772D-23 -7.4222903D-26
 267    6-2.58681D-01  0.0002545888 -3.4801280D-08 -2.8475764D-12 -4.9146410D-16  2.6983762D-20  8.3953225D-23 -9.6657439D-26
 267    7-2.55124D-01  0.0002536126 -3.4921456D-08 -2.8750410D-12 -4.8933835D-16  3.3600987D-20  7.3155331D-23 -1.2387459D-25
 267    8-2.51075D-01  0.0002524929 -3.5060208D-08 -2.9062670D-12 -4.8638826D-16  3.9900762D-20  5.7490270D-23 -1.5600611D-25
 267    9-2.46542D-01  0.0002512279 -3.5218089D-08 -2.9411516D-12 -4.8255151D-16  4.4964841D-20  3.5514592D-23 -1.9288658D-25
 267   10-2.41531D-01  0.0002498157 -3.5395713D-08 -2.9795713D-12 -4.7789883D-16  4.7491224D-20  5.6354564D-24 -2.3387169D-25
 267   11-2.36052D-01  0.0002482539 -3.5593747D-08 -3.0213973D-12 -4.7272518D-16  4.5708006D-20 -3.3776789D-23 -2.7761195D-25
 267   12-2.30115D-01  0.0002465402 -3.5812916D-08 -3.0665283D-12 -4.6767189D-16  3.7303240D-20 -8.4193452D-23 -3.2179014D-25
 267   13-2.23729D-01  0.0002446716 -3.6053996D-08 -3.1149489D-12 -4.6388085D-16  1.9396612D-20 -1.4662481D-22 -3.6284965D-25
 267   14-2.16907D-01  0.0002426453 -3.6317831D-08 -3.1668238D-12 -4.6317552D-16 -1.1409430D-20 -2.2118991D-22 -3.9576559D-25
 267   15-2.09660D-01  0.0002404576 -3.6605352D-08 -3.2226383D-12 -4.6825268D-16 -5.8849138D-20 -3.0655534D-22 -4.1394997D-25
 267   16-2.02003D-01  0.0002381049 -3.6917627D-08 -3.2833934D-12 -4.8285281D-16 -1.2662453D-19 -3.9927387D-22 -4.0943053D-25
 267   17-1.93950D-01  0.0002355830 -3.7255940D-08 -3.3508579D-12 -5.1185671D-16 -2.1779278D-19 -4.9310819D-22 -3.7348216D-25
 267   18-1.85518D-01  0.0002328875 -3.7621927D-08 -3.4278692D-12 -5.6122925D-16 -3.3387184D-19 -5.7852572D-22 -2.9796604D-25
 267   19-1.76723D-01  0.0002300132 -3.8017769D-08 -3.5186523D-12 -6.3771597D-16 -4.7369498D-19 -6.4265100D-22 -1.7757981D-25
 267   20-1.67583D-01  0.0002269547 -3.8446457D-08 -3.6291017D-12 -7.4818991D-16 -6.3214914D-19 -6.7011710D-22 -1.3202402D-26
 268    0-2.13453D-01  0.0002297840 -3.5107988D-08 -2.5944754D-12 -4.4902758D-16 -4.6368404D-19 -3.2517339D-22  2.3299894D-25
 268    1-2.12993D-01  0.0002296435 -3.5123566D-08 -2.5980862D-12 -4.5368386D-16 -4.6756638D-19 -3.2187115D-22  2.3874488D-25
 268    2-2.12075D-01  0.0002293624 -3.5154786D-08 -2.6054204D-12 -4.6311190D-16 -4.7520979D-19 -3.1502630D-22  2.5015307D-25
 268    3-2.10700D-01  0.0002289403 -3.5201785D-08 -2.6167075D-12 -4.7753639D-16 -4.8635736D-19 -3.0416444D-22  2.6702741D-25
 268    4-2.08871D-01  0.0002283766 -3.5264772D-08 -2.6323030D-12 -4.9727780D-16 -5.0058845D-19 -2.8859259D-22  2.8900107D-25
 268    5-2.06591D-01  0.0002276705 -3.5344044D-08 -2.6527004D-12 -5.2272976D-16 -5.1727838D-19 -2.6742967D-22  3.1544675D-25
 268    6-2.03864D-01  0.0002268211 -3.5440002D-08 -2.6785453D-12 -5.5432457D-16 -5.3554872D-19 -2.3966075D-22  3.4535297D-25
 268    7-2.00695D-01  0.0002258272 -3.5553168D-08 -2.7106498D-12 -5.9248363D-16 -5.5421388D-19 -2.0422760D-22  3.7716714D-25
 268    8-1.97091D-01  0.0002246874 -3.5684212D-08 -2.7500034D-12 -6.3754972D-16 -5.7173321D-19 -1.6017075D-22  4.0860760D-25
 268    9-1.93059D-01  0.0002234000 -3.5833985D-08 -2.7977766D-12 -6.8969919D-16 -5.8618348D-19 -1.0684093D-22  4.3645640D-25
 268   10-1.88605D-01  0.0002219633 -3.6003554D-08 -2.8553119D-12 -7.4883473D-16 -5.9527375D-19 -4.4198061D-23  4.5635269D-25
 268   11-1.83739D-01  0.0002203750 -3.6194243D-08 -2.9240961D-12 -8.1446459D-16 -5.9643360D-19  2.6787621D-23  4.6262704D-25
 268   12-1.78471D-01  0.0002186325 -3.6407675D-08 -3.0057074D-12 -8.8558225D-16 -5.8701483D-19  1.0362798D-22  4.4823695D-25
 268   13-1.72811D-01  0.0002167332 -3.6645814D-08 -3.1017327D-12 -9.6057295D-16 -5.6465541D-19  1.8171942D-22  4.0489765D-25
 268   14-1.66772D-01  0.0002146736 -3.6911000D-08 -3.2136555D-12 -1.0371901D-15 -5.2785654D-19  2.5370698D-22  3.2353116D-25
 268   15-1.60365D-01  0.0002124502 -3.7205970D-08 -3.3427235D-12 -1.1126651D-15 -4.7681628D-19  3.0891723D-22  1.9519314D-25
 268   16-1.53604D-01  0.0002100586 -3.7533859D-08 -3.4898188D-12 -1.1840351D-15 -4.1453343D-19  3.3304095D-22  1.2641203D-26
 268   17-1.46506D-01  0.0002074940 -3.7898189D-08 -3.6553793D-12 -1.2487915D-15 -3.4814023D-19  3.0834788D-22 -2.2729629D-25
 268   18-1.39085D-01  0.0002047509 -3.8302835D-08 -3.8394461D-12 -1.3059493D-15 -2.9031000D-19  2.1478515D-22 -5.2058493D-25
 268   19-1.31360D-01  0.0002018229 -3.8752000D-08 -4.0419495D-12 -1.3576134D-15 -2.6045226D-19  3.2397183D-23 -8.5227984D-25
 268   20-1.23350D-01  0.0001987030 -3.9250235D-08 -4.2633761D-12 -1.4110306D-15 -2.8520410D-19 -2.5459765D-22 -1.1930545D-24
 269    0-1.66763D-01  0.0002035643 -3.5361875D-08 -2.9121712D-12 -6.9874851D-16 -2.2786525D-20 -1.7524973D-22 -6.3235493D-25
 269    1-1.66356D-01  0.0002034228 -3.5379364D-08 -2.9177621D-12 -6.9898707D-16 -2.4942753D-20 -1.8413228D-22 -6.3656219D-25
 269    2-1.65543D-01  0.0002031396 -3.5414445D-08 -2.9289501D-12 -6.9953155D-16 -2.9576737D-20 -2.0207008D-22 -6.4463250D-25
 269    3-1.64325D-01  0.0002027143 -3.5467317D-08 -2.9457504D-12 -7.0053287D-16 -3.7341496D-20 -2.2938401D-22 -6.5585074D-25
 269    4-1.62706D-01  0.0002021463 -3.5538284D-08 -2.9681938D-12 -7.0225855D-16 -4.9239551D-20 -2.6649147D-22 -6.6907829D-25
 269    5-1.60688D-01  0.0002014346 -3.5627752D-08 -2.9963390D-12 -7.0514382D-16 -6.6644221D-20 -3.1382251D-22 -6.8268018D-25
 269    6-1.58276D-01  0.0002005783 -3.5736230D-08 -3.0302932D-12 -7.0986182D-16 -9.1317018D-20 -3.7169741D-22 -6.9444004D-25
 269    7-1.55475D-01  0.0001995759 -3.5864340D-08 -3.0702458D-12 -7.1741372D-16 -1.2541013D-19 -4.4015774D-22 -7.0147539D-25
 269    8-1.52291D-01  0.0001984258 -3.6012820D-08 -3.1165190D-12 -7.2923737D-16 -1.7143867D-19 -5.1874572D-22 -7.0017874D-25
 269    9-1.48731D-01  0.0001971263 -3.6182540D-08 -3.1696426D-12 -7.4733038D-16 -2.3220326D-19 -6.0623046D-22 -6.8621770D-25
 269   10-1.44803D-01  0.0001956752 -3.6374532D-08 -3.2304586D-12 -7.7437840D-16 -3.1063877D-19 -7.0029020D-22 -6.5464697D-25
 269   11-1.40515D-01  0.0001940700 -3.6590027D-08 -3.3002618D-12 -8.1387226D-16 -4.0956399D-19 -7.9717745D-22 -6.0020243D-25
 269   12-1.35879D-01  0.0001923079 -3.6830519D-08 -3.3809799D-12 -8.7018887D-16 -5.3130931D-19 -8.9142148D-22 -5.1787100D-25
 269   13-1.30904D-01  0.0001903858 -3.7097865D-08 -3.4753924D-12 -9.4860028D-16 -6.7721216D-19 -9.7566417D-22 -4.0384599D-25
 269   14-1.25602D-01  0.0001883001 -3.7394418D-08 -3.5873814D-12 -1.0551672D-15 -8.4699708D-19 -1.0407793D-21 -2.5698469D-25
 269   15-1.19987D-01  0.0001860466 -3.7723222D-08 -3.7221927D-12 -1.1964692D-15 -1.0381068D-18 -1.0764946D-21 -8.0869404D-26
 269   16-1.14072D-01  0.0001836207 -3.8088260D-08 -3.8866780D-12 -1.3791381D-15 -1.2451362D-18 -1.0727908D-21  1.1353814D-25
 269   17-1.07873D-01  0.0001810170 -3.8494778D-08 -4.0894707D-12 -1.6091887D-15 -1.4596249D-18 -1.0224373D-21  3.0470316D-25
 269   18-1.01407D-01  0.0001782292 -3.8949660D-08 -4.3410447D-12 -1.8912292D-15 -1.6706392D-18 -9.2496286D-22  4.5726078D-25
 269   19-9.46905D-02  0.0001752498 -3.9461870D-08 -4.6536158D-12 -2.2277597D-15 -1.8667246D-18 -7.9229399D-22  5.1937595D-25
 269   20-8.77440D-02  0.0001720699 -4.0042914D-08 -5.0408932D-12 -2.6189787D-15 -2.0399765D-18 -6.5597856D-22  4.2186936D-25
 270    0-1.28242D-01  0.0001789877 -3.5461030D-08 -3.1520181D-12 -1.2593414D-15 -8.6908805D-19 -1.3958872D-22  3.6237767D-25
 270    1-1.27885D-01  0.0001788459 -3.5479972D-08 -3.1621276D-12 -1.2680405D-15 -8.7073272D-19 -1.3452652D-22  3.6076305D-25
 270    2-1.27170D-01  0.0001785619 -3.5518040D-08 -3.1825557D-12 -1.2854866D-15 -8.7384055D-19 -1.2447603D-22  3.5701009D-25
 270    3-1.26100D-01  0.0001781353 -3.5575606D-08 -3.2137225D-12 -1.3117664D-15 -8.7805344D-19 -1.0962216D-22  3.5004830D-25
 270    4-1.24677D-01  0.0001775655 -3.5653243D-08 -3.2562620D-12 -1.3469876D-15 -8.8284982D-19 -9.0336923D-23  3.3821848D-25
 270    5-1.22905D-01  0.0001768514 -3.5751748D-08 -3.3110261D-12 -1.3912539D-15 -8.8757226D-19 -6.7298864D-23  3.1922054D-25
 270    6-1.20788D-01  0.0001759919 -3.5872163D-08 -3.3790865D-12 -1.4446347D-15 -8.9148009D-19 -4.1659623D-23  2.9006678D-25
 270    7-1.18331D-01  0.0001749855 -3.6015808D-08 -3.4617352D-12 -1.5071339D-15 -8.9384126D-19 -1.5260162D-23  2.4706863D-25
 270    8-1.15540D-01  0.0001738303 -3.6184322D-08 -3.5604807D-12 -1.5786664D-15 -8.9408191D-19  9.1057524D-24  1.8588827D-25
 270    9-1.12423D-01  0.0001725242 -3.6379709D-08 -3.6770398D-12 -1.6590557D-15 -8.9201554D-19  2.7393904D-23  1.0170765D-25
 270   10-1.08987D-01  0.0001710645 -3.6604385D-08 -3.8133275D-12 -1.7480719D-15 -8.8817462D-19  3.4006904D-23 -1.0428043D-26
 270   11-1.05242D-01  0.0001694483 -3.6861235D-08 -3.9714497D-12 -1.8455410D-15 -8.8426374D-19  2.1539006D-23 -1.5503782D-25
 270   12-1.01196D-01  0.0001676720 -3.7153680D-08 -4.1537112D-12 -1.9515626D-15 -8.8374284D-19 -1.9351697D-23 -3.3536911D-25
 270   13-9.68619D-02  0.0001657315 -3.7485741D-08 -4.3626606D-12 -2.0668842D-15 -8.9252653D-19 -9.9839536D-23 -5.5234579D-25
 270   14-9.22509D-02  0.0001636218 -3.7862124D-08 -4.6012058D-12 -2.1934834D-15 -9.1975212D-19 -2.3248953D-22 -8.0348145D-25
 270   15-8.73764D-02  0.0001613374 -3.8288329D-08 -4.8728514D-12 -2.3354096D-15 -9.7853419D-19 -4.3040431D-22 -1.0821413D-24
 270   16-8.22530D-02  0.0001588717 -3.8770799D-08 -5.1821280D-12 -2.4999126D-15 -1.0865752D-18 -7.0607596D-22 -1.3780193D-24
 270   17-7.68964D-02  0.0001562169 -3.9317158D-08 -5.5352993D-12 -2.6988749D-15 -1.2665433D-18 -1.0702945D-21 -1.6799076D-24
 270   18-7.13238D-02  0.0001533640 -3.9936577D-08 -5.9414528D-12 -2.9505278D-15 -1.5462262D-18 -1.5320616D-21 -1.9825235D-24
 270   19-6.55539D-02  0.0001503025 -4.0640366D-08 -6.4140911D-12 -3.2814532D-15 -1.9588250D-18 -2.1012454D-21 -2.2995514D-24
 270   20-5.96073D-02  0.0001470196 -4.1442898D-08 -6.9733668D-12 -3.7290000D-15 -2.5444526D-18 -2.7969266D-21 -2.6859065D-24
 271    0-9.68165D-02  0.0001560732 -3.5784444D-08 -3.9910270D-12 -1.5503469D-15 -6.3596917D-19 -6.5233922D-22 -5.9619058D-25
 271    1-9.65045D-02  0.0001559300 -3.5808428D-08 -4.0034553D-12 -1.5567459D-15 -6.4384726D-19 -6.6066960D-22 -5.9384822D-25
 271    2-9.58813D-02  0.0001556434 -3.5856619D-08 -4.0284671D-12 -1.5697828D-15 -6.5990232D-19 -6.7722969D-22 -5.8897907D-25
 271    3-9.49487D-02  0.0001552127 -3.5929472D-08 -4.0663824D-12 -1.5899500D-15 -6.8472595D-19 -7.0180650D-22 -5.8127335D-25
 271    4-9.37093D-02  0.0001546370 -3.6027679D-08 -4.1177063D-12 -1.6180231D-15 -7.1918911D-19 -7.3405651D-22 -5.7042032D-25
 271    5-9.21666D-02  0.0001539152 -3.6152189D-08 -4.1831613D-12 -1.6551035D-15 -7.6442059D-19 -7.7349422D-22 -5.5631307D-25
 271    6-9.03248D-02  0.0001530457 -3.6304226D-08 -4.2637341D-12 -1.7026729D-15 -8.2177732D-19 -8.1950918D-22 -5.3935363D-25
 271    7-8.81893D-02  0.0001520267 -3.6485328D-08 -4.3607402D-12 -1.7626580D-15 -8.9281003D-19 -8.7144216D-22 -5.2086906D-25
 271    8-8.57662D-02  0.0001508558 -3.6697389D-08 -4.4759085D-12 -1.8375032D-15 -9.7923552D-19 -9.2876413D-22 -5.0363755D-25
 271    9-8.30627D-02  0.0001495303 -3.6942718D-08 -4.6114916D-12 -1.9302503D-15 -1.0829378D-18 -9.9140982D-22 -4.9249916D-25
 271   10-8.00870D-02  0.0001480470 -3.7224129D-08 -4.7704047D-12 -2.0446303D-15 -1.2060386D-18 -1.0603221D-21 -4.9498486D-25
 271   11-7.68480D-02  0.0001464021 -3.7545046D-08 -4.9563993D-12 -2.1851787D-15 -1.3510996D-18 -1.1382538D-21 -5.2185709D-25
 271   12-7.33560D-02  0.0001445913 -3.7909651D-08 -5.1742797D-12 -2.3574042D-15 -1.5215440D-18 -1.2308536D-21 -5.8745354D-25
 271   13-6.96224D-02  0.0001426093 -3.8323083D-08 -5.4301776D-12 -2.5680628D-15 -1.7224075D-18 -1.3480370D-21 -7.0984493D-25
 271   14-6.56595D-02  0.0001404502 -3.8791689D-08 -5.7319122D-12 -2.8256324D-15 -1.9615637D-18 -1.5056273D-21 -9.1104093D-25
 271   15-6.14810D-02  0.0001381069 -3.9323367D-08 -6.0894826D-12 -3.1411193D-15 -2.2515722D-18 -1.7274380D-21 -1.2184214D-24
 271   16-5.71021D-02  0.0001355711 -3.9928023D-08 -6.5157818D-12 -3.5294192D-15 -2.6124258D-18 -2.0482706D-21 -1.6693993D-24
 271   17-5.25391D-02  0.0001328328 -4.0618182D-08 -7.0276761D-12 -4.0115491D-15 -3.0756788D-18 -2.5193206D-21 -2.3232950D-24
 271   18-4.78101D-02  0.0001298802 -4.1409866D-08 -7.6476974D-12 -4.6182939D-15 -3.6910727D-18 -3.2190973D-21 -3.2856335D-24
 271   19-4.29349D-02  0.0001266989 -4.2323849D-08 -8.4067684D-12 -5.3962574D-15 -4.5380592D-18 -4.2753281D-21 -4.7495068D-24
 271   20-3.79352D-02  0.0001232712 -4.3387544D-08 -9.3487123D-12 -6.4182492D-15 -5.7468806D-18 -5.9053164D-21 -7.0516465D-24
 272    0-7.15390D-02  0.0001346295 -3.6245813D-08 -4.6811601D-12 -2.0780617D-15 -1.2078386D-18 -8.9495951D-22 -7.3698810D-25
 272    1-7.12699D-02  0.0001344844 -3.6273950D-08 -4.6978331D-12 -2.0901940D-15 -1.2186401D-18 -9.0528951D-22 -7.3871807D-25
 272    2-7.07325D-02  0.0001341940 -3.6330525D-08 -4.7314723D-12 -2.1147857D-15 -1.2406156D-18 -9.2602014D-22 -7.4200452D-25
 272    3-6.99286D-02  0.0001337575 -3.6416151D-08 -4.7826778D-12 -2.1525099D-15 -1.2745145D-18 -9.5728246D-22 -7.4662959D-25
 272    4-6.88609D-02  0.0001331739 -3.6531768D-08 -4.8523837D-12 -2.2044229D-15 -1.3214702D-18 -9.9926107D-22 -7.5262095D-25
 272    5-6.75328D-02  0.0001324418 -3.6678676D-08 -4.9419024D-12 -2.2720217D-15 -1.3830119D-18 -1.0522220D-21 -7.6077388D-25
 272    6-6.59488D-02  0.0001315594 -3.6858572D-08 -5.0529879D-12 -2.3573214D-15 -1.4610842D-18 -1.1166296D-21 -7.7347510D-25
 272    7-6.41142D-02  0.0001305244 -3.7073610D-08 -5.1879239D-12 -2.4629550D-15 -1.5580921D-18 -1.1934451D-21 -7.9592308D-25
 272    8-6.20354D-02  0.0001293340 -3.7326479D-08 -5.3496413D-12 -2.5923006D-15 -1.6770077D-18 -1.2847363D-21 -8.3774948D-25
 272    9-5.97195D-02  0.0001279850 -3.7620498D-08 -5.5418735D-12 -2.7496495D-15 -1.8216137D-18 -1.3947633D-21 -9.1491259D-25
 272   10-5.71749D-02  0.0001264734 -3.7959759D-08 -5.7693603D-12 -2.9404441D-15 -1.9970112D-18 -1.5316976D-21 -1.0513540D-24
 272   11-5.44109D-02  0.0001247947 -3.8349294D-08 -6.0381200D-12 -3.1716461D-15 -2.2105793D-18 -1.7100147D-21 -1.2793079D-24
 272   12-5.14380D-02  0.0001229433 -3.8795314D-08 -6.3558193D-12 -3.4523474D-15 -2.4736156D-18 -1.9532687D-21 -1.6361255D-24
 272   13-4.82678D-02  0.0001209128 -3.9305520D-08 -6.7322993D-12 -3.7948035D-15 -2.8038456D-18 -2.2961645D-21 -2.1538136D-24
 272   14-4.49132D-02  0.0001186955 -3.9889521D-08 -7.1803567D-12 -4.2161246D-15 -3.2286638D-18 -2.7835173D-21 -2.8357641D-24
 272   15-4.13884D-02  0.0001162823 -4.0559427D-08 -7.7169376D-12 -4.7408663D-15 -3.7882215D-18 -3.4610748D-21 -3.6119745D-24
 272   16-3.77092D-02  0.0001136621 -4.1330679D-08 -8.3649662D-12 -5.4045008D-15 -4.5356811D-18 -4.3494809D-21 -4.2618874D-24
 272   17-3.38928D-02  0.0001108218 -4.2223266D-08 -9.1560324D-12 -6.2569580D-15 -5.5286401D-18 -5.3871212D-21 -4.2926930D-24
 272   18-2.99584D-02  0.0001077449 -4.3263492D-08 -1.0133955D-11 -7.3634787D-15 -6.7999951D-18 -6.3215962D-21 -2.7708831D-24
 272   19-2.59271D-02  0.0001044113 -4.4486492D-08 -1.1358486D-11 -8.7960498D-15 -8.2882796D-18 -6.5305275D-21  1.8326956D-24
 272   20-2.18226D-02  0.0001007954 -4.5939501D-08 -1.2906521D-11 -1.0601851D-14 -9.7014119D-18 -4.7973228D-21  1.1442631D-23
 273    0-5.15646D-02  0.0001146625 -3.6700238D-08 -5.4749416D-12 -2.6880250D-15 -1.6348410D-18 -1.6117061D-21 -1.8712464D-24
 273    1-5.13354D-02  0.0001145157 -3.6733152D-08 -5.4965115D-12 -2.7044706D-15 -1.6543380D-18 -1.6377557D-21 -1.8497413D-24
 273    2-5.08780D-02  0.0001142215 -3.6799371D-08 -5.5400498D-12 -2.7379546D-15 -1.6942604D-18 -1.6888711D-21 -1.7998030D-24
 273    3-5.01940D-02  0.0001137793 -3.6899687D-08 -5.6063780D-12 -2.7897078D-15 -1.7563984D-18 -1.7625891D-21 -1.7068881D-24
 273    4-4.92861D-02  0.0001131879 -3.7035320D-08 -5.6967911D-12 -2.8616858D-15 -1.8432300D-18 -1.8539060D-21 -1.5474721D-24
 273    5-4.81579D-02  0.0001124454 -3.7207960D-08 -5.8131393D-12 -2.9566802D-15 -1.9575441D-18 -1.9535257D-21 -1.2871054D-24
 273    6-4.68140D-02  0.0001115499 -3.7419822D-08 -5.9579472D-12 -3.0784247D-15 -2.1017054D-18 -2.0452265D-21 -8.7802043D-25
 273    7-4.52596D-02  0.0001104986 -3.7673735D-08 -6.1345716D-12 -3.2316276D-15 -2.2763211D-18 -2.1021387D-21 -2.5660861D-25
 273    8-4.35013D-02  0.0001092883 -3.7973253D-08 -6.3473956D-12 -3.4218120D-15 -2.4779675D-18 -2.0817373D-21  6.5864173D-25
 273    9-4.15464D-02  0.0001079150 -3.8322812D-08 -6.6020342D-12 -3.6547498D-15 -2.6955176D-18 -1.9194711D-21  1.9676606D-24
 273   10-3.94035D-02  0.0001063740 -3.8727926D-08 -6.9054904D-12 -3.9351486D-15 -2.9045083D-18 -1.5212763D-21  3.7854056D-24
 273   11-3.70821D-02  0.0001046598 -3.9195430D-08 -7.2661304D-12 -4.2640625D-15 -3.0589499D-18 -7.5602586D-22  6.2293332D-24
 273   12-3.45930D-02  0.0001027656 -3.9733754D-08 -7.6932297D-12 -4.6342900D-15 -3.0802180D-18  5.4906195D-22  9.3852483D-24
 273   13-3.19481D-02  0.0001006836 -4.0353157D-08 -8.1956631D-12 -5.0228022D-15 -2.8435450D-18  2.6017426D-21  1.3220701D-23
 273   14-2.91607D-02  0.0000984041 -4.1065815D-08 -8.7790653D-12 -5.3793292D-15 -2.1655500D-18  5.6059233D-21  1.7376559D-23
 273   15-2.62458D-02  0.0000959158 -4.1885487D-08 -9.4405325D-12 -5.6111393D-15 -8.0402785D-19  9.6394403D-21  2.0689743D-23
 273   16-2.32197D-02  0.0000932054 -4.2826350D-08 -1.0159904D-11 -5.5676274D-15  1.4988806D-18  1.4333642D-20  2.0187076D-23
 273   17-2.01006D-02  0.0000902571 -4.3900383D-08 -1.0887621D-11 -5.0387916D-15  4.8537914D-18  1.8129884D-20  9.2361220D-24
 273   18-1.69088D-02  0.0000870531 -4.5112699D-08 -1.1533130D-11 -3.8079631D-15  8.7779296D-18  1.6775808D-20 -2.5051718D-23
 273   19-1.36666D-02  0.0000835738 -4.6455186D-08 -1.1969500D-11 -1.8551019D-15  1.1182549D-17  8.6168439D-22 -1.0328205D-22
 273   20-1.03987D-02  0.0000797996 -4.7902410D-08 -1.2097740D-11  1.0088642D-16  6.4833716D-18 -4.6813384D-20 -2.4887224D-22
 274    0-3.61023D-02  0.0000962431 -3.6973532D-08 -6.0290956D-12 -2.3579123D-15  1.9203957D-18  7.5131471D-21  7.1114783D-24
 274    1-3.59099D-02  0.0000960951 -3.7009763D-08 -6.0478808D-12 -2.3382555D-15  2.0111485D-18  7.6121050D-21  7.0240777D-24
 274    2-3.55261D-02  0.0000957987 -3.7082561D-08 -6.0849613D-12 -2.2961900D-15  2.1961778D-18  7.8060827D-21  6.8262299D-24
 274    3-3.49527D-02  0.0000953531 -3.7192582D-08 -6.1392452D-12 -2.2260384D-15  2.4822717D-18  8.0855148D-21  6.4669647D-24
 274    4-3.41923D-02  0.0000947568 -3.7340765D-08 -6.2088061D-12 -2.1188721D-15  2.8788124D-18  8.4313189D-21  5.8564835D-24
 274    5-3.32484D-02  0.0000940081 -3.7528270D-08 -6.2905116D-12 -1.9620877D-15  3.3963349D-18  8.8076722D-21  4.8471155D-24
 274    6-3.21257D-02  0.0000931047 -3.7756363D-08 -6.3794934D-12 -1.7390124D-15  4.0436167D-18  9.1493898D-21  3.2028178D-24
 274    7-3.08297D-02  0.0000920438 -3.8026230D-08 -6.4684468D-12 -1.4288100D-15  4.8220089D-18  9.3405548D-21  5.5386106D-25
 274    8-2.93668D-02  0.0000908220 -3.8338704D-08 -6.5467815D-12 -1.0072386D-15  5.7147441D-18  9.1794665D-21 -3.6643622D-24
 274    9-2.77444D-02  0.0000894354 -3.8693840D-08 -6.5997340D-12 -4.4935226D-16  6.6674139D-18  8.3238178D-21 -1.0279848D-23
 274   10-2.59712D-02  0.0000878797 -3.9090350D-08 -6.6077484D-12  2.6380926D-16  7.5537214D-18  6.2114317D-21 -2.0426927D-23
 274   11-2.40569D-02  0.0000861501 -3.9524872D-08 -6.5468401D-12  1.1309184D-15  8.1186063D-18  1.9611279D-21 -3.5479411D-23
 274   12-2.20121D-02  0.0000842417 -3.9991210D-08 -6.3914240D-12  2.1025390D-15  7.8911826D-18 -5.7143901D-21 -5.6702294D-23
 274   13-1.98490D-02  0.0000821494 -4.0479881D-08 -6.1224154D-12  3.0314971D-15  6.0685286D-18 -1.8493268D-20 -8.4353399D-23
 274   14-1.75807D-02  0.0000798684 -4.0978774D-08 -5.7453811D-12  3.5926962D-15  1.3984041D-18 -3.8140300D-20 -1.1597510D-22
 274   15-1.52217D-02  0.0000773945 -4.1476606D-08 -5.3257345D-12  3.1705811D-15 -7.8527955D-18 -6.5640594D-20 -1.4405430D-22
 274   16-1.27877D-02  0.0000747240 -4.1972106D-08 -5.0487586D-12  7.3540708D-16 -2.3676531D-17 -9.9591286D-20 -1.5457987D-22
 274   17-1.02958D-02  0.0000718523 -4.2493426D-08 -5.3078607D-12 -5.2250352D-15 -4.7632645D-17 -1.3432536D-19 -1.3070352D-22
 274   18-7.76443D-03  0.0000687708 -4.3133068D-08 -6.8099978D-12 -1.6601942D-14 -7.9708984D-17 -1.6011583D-19 -7.0679678D-23
 274   19-5.21384D-03  0.0000654586 -4.4102093D-08 -1.0664489D-11 -3.5322814D-14 -1.1781896D-16 -1.7294789D-19 -4.7497690D-23
 274   20-2.66684D-03  0.0000618686 -4.5803127D-08 -1.8429523D-11 -6.3237524D-14 -1.6315464D-16 -2.2252168D-19 -4.4876599D-22
 275    0-2.43913D-02  0.0000796720 -3.5757703D-08 -2.5396029D-12  3.0305660D-15 -3.2356392D-18 -2.9400276D-20 -5.6473814D-23
 275    1-2.42321D-02  0.0000795289 -3.5772869D-08 -2.5154925D-12  2.9964301D-15 -3.5931918D-18 -3.0192442D-20 -5.6684554D-23
 275    2-2.39145D-02  0.0000792426 -3.5802769D-08 -2.4681637D-12  2.9171929D-15 -4.3368933D-18 -3.1783988D-20 -5.6965291D-23
 275    3-2.34404D-02  0.0000788127 -3.5846576D-08 -2.3998523D-12  2.7694917D-15 -5.5242231D-18 -3.4179094D-20 -5.7008916D-23
 275    4-2.28122D-02  0.0000782387 -3.5903139D-08 -2.3151222D-12  2.5146912D-15 -7.2412224D-18 -3.7355848D-20 -5.6291422D-23
 275    5-2.20334D-02  0.0000775200 -3.5971162D-08 -2.2225425D-12  2.0946418D-15 -9.5994669D-18 -4.1225614D-20 -5.4001034D-23
 275    6-2.11083D-02  0.0000766557 -3.6049543D-08 -2.1372862D-12  1.4264247D-15 -1.2726591D-17 -4.5568434D-20 -4.8960540D-23
 275    7-2.00422D-02  0.0000756451 -3.6138008D-08 -2.0849150D-12  3.9708683D-16 -1.6744333D-17 -4.9938867D-20 -3.9575979D-23
 275    8-1.88411D-02  0.0000744871 -3.6238209D-08 -2.1065423D-12 -1.1393946D-15 -2.1725523D-17 -5.3542913D-20 -2.3879315D-23
 275    9-1.75121D-02  0.0000731804 -3.6355530D-08 -2.2652863D-12 -3.3586584D-15 -2.7619795D-17 -5.5104133D-20  2.1020073D-25
 275   10-1.60631D-02  0.0000717233 -3.6501849D-08 -2.6532380D-12 -6.4489683D-15 -3.4140178D-17 -5.2775126D-20  3.4192956D-23
 275   11-1.45029D-02  0.0000701131 -3.6699507D-08 -3.3968756D-12 -1.0570875D-14 -4.0615690D-17 -4.4224362D-20  7.7507650D-23
 275   12-1.28413D-02  0.0000683450 -3.6986436D-08 -4.6568402D-12 -1.5783482D-14 -4.5851346D-17 -2.7166923D-20  1.2464616D-22
 275   13-1.10895D-02  0.0000664110 -3.7421899D-08 -6.6156935D-12 -2.1936336D-14 -4.8121840D-17 -8.6182085D-22  1.5979513D-22
 275   14-9.25946D-03  0.0000642978 -3.8091319D-08 -9.4467320D-12 -2.8559055D-14 -4.5605111D-17  3.0443287D-20  1.4729109D-22
 275   15-7.36509D-03  0.0000619835 -3.9107619D-08 -1.3264101D-11 -3.4869598D-14 -3.7919813D-17  5.0396157D-20  1.5599584D-23
 275   16-5.42214D-03  0.0000594351 -4.0606865D-08 -1.8084169D-11 -4.0228053D-14 -3.0096786D-17  1.6796846D-20 -3.7052184D-22
 275   17-3.44905D-03  0.0000566046 -4.2742427D-08 -2.3913731D-11 -4.5808994D-14 -4.1712008D-17 -1.6700146D-19 -1.2966941D-21
 275   18-1.46787D-03  0.0000534252 -4.5706985D-08 -3.1302797D-11 -5.9399036D-14 -1.2996925D-16 -7.5268280D-19 -3.8065737D-21
 275   19 4.94429D-04  0.0000498010 -4.9892941D-08 -4.3401026D-11 -1.1084545D-13 -4.9070669D-16 -2.9374654D-18 -1.6748473D-20
 275   20 2.40351D-03  0.0000455641 -5.6648236D-08 -7.5406612D-11 -3.6172655D-13 -3.0322590D-15 -3.7670434D-17 -7.0294765D-19
 276    0-1.56038D-02  0.0000658214 -3.3015483D-08 -6.1031459D-12 -1.6248931D-14 -1.1943126D-17  5.0992065D-20  7.9605874D-23
 276    1-1.54723D-02  0.0000656892 -3.3052493D-08 -6.2336069D-12 -1.6365281D-14 -1.1324627D-17  5.2083231D-20  7.6237869D-23
 276    2-1.52100D-02  0.0000654245 -3.3128875D-08 -6.4971959D-12 -1.6579106D-14 -1.0049819D-17  5.4116237D-20  6.8824696D-23
 276    3-1.48187D-02  0.0000650262 -3.3249426D-08 -6.8984756D-12 -1.6850881D-14 -8.0527110D-18  5.6744142D-20  5.5958579D-23
 276    4-1.43006D-02  0.0000644929 -3.3421498D-08 -7.4422690D-12 -1.7117599D-14 -5.2625462D-18  5.9321021D-20  3.5415623D-23
 276    5-1.36590D-02  0.0000638222 -3.3655080D-08 -8.1310388D-12 -1.7290763D-14 -1.6497268D-18  6.0740917D-20  4.0942051D-24
 276    6-1.28980D-02  0.0000630108 -3.3962746D-08 -8.9612751D-12 -1.7258953D-14  2.6919422D-18  5.9217006D-20 -4.1903334D-23
 276    7-1.20225D-02  0.0000620544 -3.4359309D-08 -9.9193231D-12 -1.6901917D-14  7.4086448D-18  5.2024688D-20 -1.0682756D-22
 276    8-1.10385D-02  0.0000609470 -3.4861046D-08 -1.0978101D-11 -1.6127759D-14  1.1677904D-17  3.5287057D-20 -1.9415145D-22
 276    9-9.95282D-03  0.0000596810 -3.5484487D-08 -1.2098139D-11 -1.4950360D-14  1.3923230D-17  3.9739085D-21 -3.0445980D-22
 276   10-8.77350D-03  0.0000582466 -3.6245155D-08 -1.3239687D-11 -1.3628396D-14  1.1484063D-17 -4.7623869D-20 -4.3270137D-22
 276   11-7.50976D-03  0.0000566320 -3.7157545D-08 -1.4397320D-11 -1.2885046D-14  3.3290662D-19 -1.2479611D-19 -5.6749277D-22
 276   12-6.17219D-03  0.0000548229 -3.8239357D-08 -1.5673779D-11 -1.4214456D-14 -2.5051219D-17 -2.3150361D-19 -7.0169980D-22
 276   13-4.77293D-03  0.0000528015 -3.9525736D-08 -1.7414515D-11 -2.0273838D-14 -7.1869511D-17 -3.7408492D-19 -8.8157564D-22
 276   14-3.32587D-03  0.0000505451 -4.1103487D-08 -2.0433243D-11 -3.5477318D-14 -1.5122178D-16 -5.8674074D-19 -1.3911964D-21
 276   15-1.84710D-03  0.0000480192 -4.3182829D-08 -2.6414955D-11 -6.7711954D-14 -2.9230570D-16 -1.0554650D-18 -3.6057441D-21
 276   16-3.55652D-04  0.0000451637 -4.6250319D-08 -3.8945891D-11 -1.3678319D-13 -6.2711897D-16 -2.8934870D-18 -1.6864086D-20
 276   17 1.12470D-03  0.0000418569 -5.1500582D-08 -6.8418806D-11 -3.4112025D-13 -2.3924119D-15 -2.6051581D-17 -4.6225550D-19
 276   18 2.56084D-03  0.0000377888 -6.3584002D-08 -1.9637104D-10 -2.4179388D-12 -4.5731815D-14 -1.0145507D-15 -2.3442178D-17
 276   19 3.89230D-03  0.0000317924 -1.0383850D-07 -6.5339611D-10 -4.9421958D-12  1.4642405D-14  1.4076669D-15  2.7069638D-17
 277    0-9.01415D-03  0.0000535741 -3.3869192D-08 -8.9782480D-12 -9.2514213D-15 -4.7793587D-17 -1.3765504D-19  1.9308461D-24
 277    1-8.90714D-03  0.0000534385 -3.3923287D-08 -9.0541931D-12 -9.7376154D-15 -4.9445080D-17 -1.3757709D-19  9.1798242D-24
 277    2-8.69393D-03  0.0000531667 -3.4032904D-08 -9.2180821D-12 -1.0759507D-14 -5.2742259D-17 -1.3712254D-19  2.3159248D-23
 277    3-8.37616D-03  0.0000527573 -3.4201271D-08 -9.4958887D-12 -1.2415608D-14 -5.7656171D-17 -1.3573804D-19  4.2356500D-23
 277    4-7.95629D-03  0.0000522082 -3.4434243D-08 -9.9314713D-12 -1.4851303D-14 -6.4104632D-17 -1.3275325D-19  6.3161193D-23
 277    5-7.43766D-03  0.0000515165 -3.4741759D-08 -1.0592260D-11 -1.8253288D-14 -7.1924353D-17 -1.2773248D-19  7.7766908D-23
 277    6-6.82449D-03  0.0000506780 -3.5140133D-08 -1.1576346D-11 -2.2839916D-14 -8.0885308D-17 -1.2128418D-19  7.0302986D-23
 277    7-6.12191D-03  0.0000496870 -3.5655488D-08 -1.3020489D-11 -2.8852694D-14 -9.0844282D-17 -1.1682006D-19  9.4437551D-24
 277    8-5.33610D-03  0.0000485355 -3.6328625D-08 -1.5109231D-11 -3.6572325D-14 -1.0226240D-16 -1.2433078D-19 -1.6707089D-22
 277    9-4.47433D-03  0.0000472121 -3.7221789D-08 -1.8089123D-11 -4.6431362D-14 -1.1761709D-16 -1.6883711D-19 -5.9011007D-22
 277   10-3.54513D-03  0.0000456999 -3.8428434D-08 -2.2305259D-11 -5.9425270D-14 -1.4508253D-16 -3.1161847D-19 -1.5722336D-21
 277   11-2.55858D-03  0.0000439740 -4.0089897D-08 -2.8319075D-11 -7.8405135D-14 -2.0878103D-16 -7.1612465D-19 -4.0508762D-21
 277   12-1.52672D-03  0.0000419960 -4.2433079D-08 -3.7305385D-11 -1.1224871D-13 -3.8382001D-16 -1.9322887D-18 -1.2064479D-20
 277   13-4.64217D-04  0.0000397049 -4.5882747D-08 -5.2515103D-11 -1.9274268D-13 -9.8088848D-16 -7.0842762D-18 -6.2047198D-20
 277   14 6.10255D-04  0.0000369909 -5.1523529D-08 -8.7922372D-11 -5.6319380D-13 -8.0664244D-15 -2.2363569D-16 -8.3937070D-18
 277   15 1.67072D-03  0.0000335826 -6.4396851D-08 -2.5534876D-10 -3.7686463D-12 -7.6554099D-14 -1.6737746D-15 -3.6760062D-17
 277   16 2.67177D-03  0.0000286092 -9.8826229D-08 -5.9871715D-10 -3.7247497D-12  3.5069394D-14  1.5557883D-15  2.3613198D-17
 278    0-4.25091D-03  0.0000422251 -3.6131451D-08 -2.1122327D-11 -3.8628861D-14 -1.0123045D-16 -5.0940464D-19 -1.9901596D-21
 278    1-4.16661D-03  0.0000420803 -3.6259121D-08 -2.1435489D-11 -3.9672293D-14 -1.0751321D-16 -5.3795394D-19 -2.0895276D-21
 278    2-3.99887D-03  0.0000417892 -3.6520226D-08 -2.2088156D-11 -4.1956466D-14 -1.2115018D-16 -5.9949949D-19 -2.3123214D-21
 278    3-3.74945D-03  0.0000413486 -3.6927149D-08 -2.3141423D-11 -4.5932899D-14 -1.4457703D-16 -7.0485176D-19 -2.7213836D-21
 278    4-3.42104D-03  0.0000407532 -3.7500967D-08 -2.4711432D-11 -5.2444375D-14 -1.8236992D-16 -8.7674748D-19 -3.4622110D-21
 278    5-3.01728D-03  0.0000399955 -3.8275740D-08 -2.7010408D-11 -6.3009854D-14 -2.4312232D-16 -1.1648784D-18 -4.8873952D-21
 278    6-2.54290D-03  0.0000390648 -3.9307146D-08 -3.0429135D-11 -8.0446524D-14 -3.4436868D-16 -1.6900896D-18 -7.9543709D-21
 278    7-2.00378D-03  0.0000379453 -4.0690298D-08 -3.5714086D-11 -1.1042655D-13 -5.2755224D-16 -2.7976667D-18 -1.5806563D-20
 278    8-1.40723D-03  0.0000366138 -4.2598956D-08 -4.4405123D-11 -1.6627493D-13 -9.1517814D-16 -5.7681308D-18 -4.2984154D-20
 278    9-7.62259D-04  0.0000350326 -4.5384733D-08 -6.0231742D-11 -2.8990681D-13 -2.0575783D-15 -1.9176831D-17 -2.4639567D-19
 278   10-8.02964D-05  0.0000331335 -4.9941326D-08 -9.8718273D-11 -9.3708575D-13 -2.8167918D-14 -1.8617157D-15 -1.6089544D-16
 278   11 6.23259D-04  0.0000307570 -5.9546793D-08 -2.3381273D-10 -3.5143123D-12 -7.3453661D-14 -1.6818209D-15 -3.8977804D-17
 278   12 1.32414D-03  0.0000274483 -8.3975555D-08 -5.9592205D-10 -7.6452602D-12 -7.4280649D-14  3.6252033D-18  0.0000000D+00
 278   13 1.98753D-03  0.0000233399 -8.7649073D-08 -3.8343285D-11  4.5713467D-12  3.4543385D-14 -4.5388177D-16 -7.9314157D-18
 279    0-1.06437D-03  0.0000307944 -4.5711568D-08 -8.1709555D-11 -5.0837079D-13 -5.0623968D-15 -7.3044966D-17 -1.3509358D-18
 279    1-1.00297D-03  0.0000306105 -4.6214450D-08 -8.5991517D-11 -5.6379158D-13 -6.0670981D-15 -9.5773486D-17 -1.9395937D-18
 279    2-8.81272D-04  0.0000302365 -4.7304771D-08 -9.6125987D-11 -7.1346782D-13 -9.2293834D-15 -1.7912488D-16 -4.4245223D-18
 279    3-7.01578D-04  0.0000296578 -4.9213500D-08 -1.1762072D-10 -1.1371718D-12 -2.1498279D-14 -6.1293496D-16 -2.1257971D-17
 279    4-4.67531D-04  0.0000288449 -5.2645394D-08 -1.7986561D-10 -3.4729461D-12 -1.4403920D-13 -7.8471516D-15 -4.6749351D-16
 279    5-1.84596D-04  0.0000277012 -6.7317583D-08 -1.8690541D-09 -2.8932766D-10 -5.1306967D-11 -9.2922333D-12 -1.6930667D-12
 279    6 1.39761D-04  0.0000262382 -6.9566526D-08 -4.6099680D-10 -7.6994954D-12 -1.3656005D-13 -2.1884096D-15 -2.8019394D-17
 279    7 4.93593D-04  0.0000241670 -8.5606961D-08 -5.8715982D-10 -5.3117703D-12  1.1353888D-15  0.0000000D+00  0.0000000D+00
 279    8 8.63125D-04  0.0000217225 -8.7285137D-08 -1.6993323D-10  4.0663417D-12  6.3333383D-14 -1.2918478D-16 -1.3569129D-17
 279    9 1.23843D-03  0.0000203687 -4.7969947D-08  2.8969007D-10  1.4739556D-12 -1.3352023D-14  1.8275762D-18  1.4876242D-18


==> anc/SupplementaryMaterial/RovibStructure/levels_Sg_Rb85_denseMesh.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 85)-Rb( 85)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0  -6178.8029  0.0172447293 -9.5344846D-09  4.9559437D-15 -5.2886898D-21  7.9008007D-27 -1.2697116D-32  1.3410552D-38
   0    1  -6178.7684  0.0172446911 -9.5344549D-09  4.9559014D-15 -5.2886108D-21  7.9006485D-27 -1.2696924D-32  1.3410125D-38
   0    2  -6178.6994  0.0172446148 -9.5343954D-09  4.9558168D-15 -5.2884527D-21  7.9003437D-27 -1.2696551D-32  1.3409522D-38
   0    3  -6178.5960  0.0172445004 -9.5343062D-09  4.9556898D-15 -5.2882157D-21  7.8998865D-27 -1.2695989D-32  1.3408554D-38
   0    4  -6178.4580  0.0172443479 -9.5341873D-09  4.9555206D-15 -5.2878998D-21  7.8992773D-27 -1.2695235D-32  1.3407166D-38
   0    5  -6178.2856  0.0172441572 -9.5340386D-09  4.9553091D-15 -5.2875048D-21  7.8985158D-27 -1.2694298D-32  1.3405481D-38
   0    6  -6178.0786  0.0172439284 -9.5338603D-09  4.9550553D-15 -5.2870309D-21  7.8976016D-27 -1.2693171D-32  1.3403585D-38
   0    7  -6177.8372  0.0172436614 -9.5336521D-09  4.9547593D-15 -5.2864782D-21  7.8965357D-27 -1.2691857D-32  1.3401221D-38
   0    8  -6177.5613  0.0172433564 -9.5334143D-09  4.9544209D-15 -5.2858465D-21  7.8953171D-27 -1.2690360D-32  1.3398696D-38
   0    9  -6177.2510  0.0172430132 -9.5331468D-09  4.9540404D-15 -5.2851360D-21  7.8939467D-27 -1.2688673D-32  1.3395687D-38
   0   10  -6176.9061  0.0172426318 -9.5328496D-09  4.9536176D-15 -5.2843466D-21  7.8924240D-27 -1.2686794D-32  1.3392583D-38
   0   11  -6176.5268  0.0172422124 -9.5325226D-09  4.9531526D-15 -5.2834786D-21  7.8907497D-27 -1.2684731D-32  1.3388863D-38
   0   12  -6176.1130  0.0172417549 -9.5321660D-09  4.9526455D-15 -5.2825318D-21  7.8889231D-27 -1.2682484D-32  1.3385125D-38
   0   13  -6175.6647  0.0172412592 -9.5317798D-09  4.9520961D-15 -5.2815063D-21  7.8869449D-27 -1.2680045D-32  1.3380805D-38
   0   14  -6175.1819  0.0172407254 -9.5313638D-09  4.9515047D-15 -5.2804023D-21  7.8848148D-27 -1.2677426D-32  1.3376263D-38
   0   15  -6174.6647  0.0172401536 -9.5309182D-09  4.9508711D-15 -5.2792198D-21  7.8825333D-27 -1.2674618D-32  1.3371192D-38
   0   16  -6174.1130  0.0172395436 -9.5304429D-09  4.9501954D-15 -5.2779588D-21  7.8800998D-27 -1.2671620D-32  1.3366127D-38
   0   17  -6173.5269  0.0172388955 -9.5299381D-09  4.9494777D-15 -5.2766194D-21  7.8775154D-27 -1.2668439D-32  1.3360538D-38
   0   18  -6172.9063  0.0172382094 -9.5294036D-09  4.9487180D-15 -5.2752016D-21  7.8747793D-27 -1.2665078D-32  1.3354809D-38
   0   19  -6172.2513  0.0172374852 -9.5288394D-09  4.9479163D-15 -5.2737057D-21  7.8718920D-27 -1.2661521D-32  1.3348601D-38
   0   20  -6171.5618  0.0172367229 -9.5282457D-09  4.9470726D-15 -5.2721316D-21  7.8688536D-27 -1.2657791D-32  1.3342096D-38
   1    0  -6132.4813  0.0172038890 -9.5477050D-09  5.0283376D-15 -5.4379690D-21  7.7537202D-27 -1.2449333D-32  1.4827984D-38
   1    1  -6132.4469  0.0172038508 -9.5476748D-09  5.0282941D-15 -5.4378915D-21  7.7535703D-27 -1.2449122D-32  1.4828176D-38
   1    2  -6132.3781  0.0172037745 -9.5476145D-09  5.0282070D-15 -5.4377365D-21  7.7532709D-27 -1.2448674D-32  1.4828552D-38
   1    3  -6132.2748  0.0172036599 -9.5475240D-09  5.0280765D-15 -5.4375038D-21  7.7528238D-27 -1.2448102D-32  1.4827467D-38
   1    4  -6132.1372  0.0172035071 -9.5474033D-09  5.0279026D-15 -5.4371937D-21  7.7522259D-27 -1.2447253D-32  1.4827219D-38
   1    5  -6131.9652  0.0172033162 -9.5472525D-09  5.0276851D-15 -5.4368061D-21  7.7514790D-27 -1.2446213D-32  1.4827184D-38
   1    6  -6131.7587  0.0172030871 -9.5470715D-09  5.0274241D-15 -5.4363411D-21  7.7505830D-27 -1.2444982D-32  1.4826205D-38
   1    7  -6131.5179  0.0172028197 -9.5468603D-09  5.0271197D-15 -5.4357986D-21  7.7495374D-27 -1.2443516D-32  1.4825933D-38
   1    8  -6131.2427  0.0172025142 -9.5466190D-09  5.0267718D-15 -5.4351787D-21  7.7483428D-27 -1.2441862D-32  1.4825166D-38
   1    9  -6130.9330  0.0172021706 -9.5463476D-09  5.0263805D-15 -5.4344814D-21  7.7469987D-27 -1.2439966D-32  1.4824936D-38
   1   10  -6130.5890  0.0172017887 -9.5460460D-09  5.0259458D-15 -5.4337068D-21  7.7455065D-27 -1.2437889D-32  1.4823780D-38
   1   11  -6130.2105  0.0172013687 -9.5457143D-09  5.0254677D-15 -5.4328548D-21  7.7438648D-27 -1.2435628D-32  1.4822687D-38
   1   12  -6129.7977  0.0172009105 -9.5453525D-09  5.0249462D-15 -5.4319257D-21  7.7420744D-27 -1.2433122D-32  1.4821714D-38
   1   13  -6129.3505  0.0172004142 -9.5449606D-09  5.0243813D-15 -5.4309193D-21  7.7401355D-27 -1.2430461D-32  1.4819905D-38
   1   14  -6128.8689  0.0171998797 -9.5445386D-09  5.0237731D-15 -5.4298359D-21  7.7380469D-27 -1.2427531D-32  1.4819208D-38
   1   15  -6128.3529  0.0171993070 -9.5440865D-09  5.0231216D-15 -5.4286753D-21  7.7358102D-27 -1.2424392D-32  1.4818085D-38
   1   16  -6127.8025  0.0171986962 -9.5436043D-09  5.0224268D-15 -5.4274378D-21  7.7334245D-27 -1.2421065D-32  1.4816688D-38
   1   17  -6127.2178  0.0171980473 -9.5430920D-09  5.0216887D-15 -5.4261233D-21  7.7308920D-27 -1.2417584D-32  1.4814354D-38
   1   18  -6126.5987  0.0171973602 -9.5425497D-09  5.0209075D-15 -5.4247320D-21  7.7282101D-27 -1.2413849D-32  1.4813051D-38
   1   19  -6125.9452  0.0171966350 -9.5419774D-09  5.0200830D-15 -5.4232639D-21  7.7253790D-27 -1.2409879D-32  1.4811765D-38
   1   20  -6125.2573  0.0171958716 -9.5413750D-09  5.0192154D-15 -5.4217191D-21  7.7224022D-27 -1.2405765D-32  1.4809301D-38
   2    0  -6086.3200  0.0171631604 -9.5609173D-09  5.0954595D-15 -5.5840054D-21  7.6605383D-27 -1.1731684D-32  9.1518008D-39
   2    1  -6086.2857  0.0171631221 -9.5608867D-09  5.0954148D-15 -5.5839288D-21  7.6603968D-27 -1.1731537D-32  9.1519819D-39
   2    2  -6086.2170  0.0171630456 -9.5608255D-09  5.0953255D-15 -5.5837756D-21  7.6601140D-27 -1.1731260D-32  9.1527994D-39
   2    3  -6086.1140  0.0171629309 -9.5607338D-09  5.0951915D-15 -5.5835458D-21  7.6596911D-27 -1.1730887D-32  9.1510517D-39
   2    4  -6085.9767  0.0171627779 -9.5606115D-09  5.0950128D-15 -5.5832395D-21  7.6591291D-27 -1.1730367D-32  9.1489494D-39
   2    5  -6085.8051  0.0171625867 -9.5604587D-09  5.0947895D-15 -5.5828565D-21  7.6584245D-27 -1.1729730D-32  9.1480689D-39
   2    6  -6085.5992  0.0171623573 -9.5602753D-09  5.0945215D-15 -5.5823970D-21  7.6575813D-27 -1.1728998D-32  9.1433986D-39
   2    7  -6085.3589  0.0171620896 -9.5600613D-09  5.0942089D-15 -5.5818610D-21  7.6565966D-27 -1.1728127D-32  9.1402695D-39
   2    8  -6085.0843  0.0171617837 -9.5598168D-09  5.0938517D-15 -5.5812485D-21  7.6554704D-27 -1.1727073D-32  9.1375936D-39
   2    9  -6084.7754  0.0171614395 -9.5595418D-09  5.0934499D-15 -5.5805596D-21  7.6542026D-27 -1.1725905D-32  9.1353103D-39
   2   10  -6084.4322  0.0171610571 -9.5592362D-09  5.0930034D-15 -5.5797942D-21  7.6527969D-27 -1.1724633D-32  9.1301865D-39
   2   11  -6084.0546  0.0171606365 -9.5589000D-09  5.0925125D-15 -5.5789525D-21  7.6512482D-27 -1.1723204D-32  9.1278005D-39
   2   12  -6083.6428  0.0171601777 -9.5585334D-09  5.0919769D-15 -5.5780345D-21  7.6495620D-27 -1.1721704D-32  9.1223436D-39
   2   13  -6083.1966  0.0171596807 -9.5581362D-09  5.0913969D-15 -5.5770402D-21  7.6477327D-27 -1.1720016D-32  9.1175531D-39
   2   14  -6082.7162  0.0171591455 -9.5577086D-09  5.0907723D-15 -5.5759696D-21  7.6457645D-27 -1.1718308D-32  9.1105945D-39
   2   15  -6082.2014  0.0171585720 -9.5572505D-09  5.0901032D-15 -5.5748229D-21  7.6436544D-27 -1.1716348D-32  9.1072046D-39
   2   16  -6081.6523  0.0171579604 -9.5567618D-09  5.0893897D-15 -5.5736001D-21  7.6414053D-27 -1.1714326D-32  9.1000681D-39
   2   17  -6081.0690  0.0171573105 -9.5562428D-09  5.0886318D-15 -5.5723012D-21  7.6390162D-27 -1.1712167D-32  9.0944593D-39
   2   18  -6080.4513  0.0171566225 -9.5556932D-09  5.0878295D-15 -5.5709265D-21  7.6364866D-27 -1.1709848D-32  9.0889911D-39
   2   19  -6079.7994  0.0171558963 -9.5551133D-09  5.0869828D-15 -5.5694757D-21  7.6338195D-27 -1.1707470D-32  9.0802397D-39
   2   20  -6079.1132  0.0171551319 -9.5545029D-09  5.0860918D-15 -5.5679493D-21  7.6310060D-27 -1.1704835D-32  9.0789671D-39
   3    0  -6040.3184  0.0171225290 -9.5741632D-09  5.1578748D-15 -5.7208734D-21  7.5069938D-27 -1.0995816D-32  4.9165306D-38
   3    1  -6040.2841  0.0171224907 -9.5741322D-09  5.1578290D-15 -5.7207983D-21  7.5068616D-27 -1.0995130D-32  4.9168655D-38
   3    2  -6040.2157  0.0171224141 -9.5740703D-09  5.1577375D-15 -5.7206483D-21  7.5065968D-27 -1.0993682D-32  4.9173332D-38
   3    3  -6040.1129  0.0171222993 -9.5739775D-09  5.1576002D-15 -5.7204231D-21  7.5062001D-27 -1.0991561D-32  4.9182886D-38
   3    4  -6039.9759  0.0171221461 -9.5738537D-09  5.1574171D-15 -5.7201229D-21  7.5056736D-27 -1.0988807D-32  4.9191472D-38
   3    5  -6039.8047  0.0171219546 -9.5736990D-09  5.1571883D-15 -5.7197475D-21  7.5050154D-27 -1.0985475D-32  4.9196102D-38
   3    6  -6039.5993  0.0171217248 -9.5735133D-09  5.1569138D-15 -5.7192973D-21  7.5042256D-27 -1.0981359D-32  4.9208662D-38
   3    7  -6039.3596  0.0171214568 -9.5732968D-09  5.1565935D-15 -5.7187721D-21  7.5033004D-27 -1.0976446D-32  4.9228849D-38
   3    8  -6039.0856  0.0171211504 -9.5730492D-09  5.1562276D-15 -5.7181718D-21  7.5022492D-27 -1.0970951D-32  4.9242774D-38
   3    9  -6038.7774  0.0171208058 -9.5727708D-09  5.1558159D-15 -5.7174967D-21  7.5010647D-27 -1.0964783D-32  4.9264157D-38
   3   10  -6038.4350  0.0171204229 -9.5724615D-09  5.1553585D-15 -5.7167466D-21  7.4997475D-27 -1.0957845D-32  4.9285958D-38
   3   11  -6038.0584  0.0171200017 -9.5721212D-09  5.1548555D-15 -5.7159217D-21  7.4983022D-27 -1.0950258D-32  4.9308810D-38
   3   12  -6037.6475  0.0171195423 -9.5717501D-09  5.1543068D-15 -5.7150220D-21  7.4967260D-27 -1.0942023D-32  4.9332381D-38
   3   13  -6037.2024  0.0171190445 -9.5713481D-09  5.1537125D-15 -5.7140476D-21  7.4950200D-27 -1.0932988D-32  4.9360796D-38
   3   14  -6036.7231  0.0171185086 -9.5709152D-09  5.1530726D-15 -5.7129984D-21  7.4931848D-27 -1.0923353D-32  4.9389818D-38
   3   15  -6036.2095  0.0171179343 -9.5704515D-09  5.1523871D-15 -5.7118746D-21  7.4912188D-27 -1.0913031D-32  4.9418337D-38
   3   16  -6035.6618  0.0171173218 -9.5699569D-09  5.1516560D-15 -5.7106761D-21  7.4891246D-27 -1.0901828D-32  4.9456955D-38
   3   17  -6035.0798  0.0171166711 -9.5694315D-09  5.1508795D-15 -5.7094032D-21  7.4869025D-27 -1.0890126D-32  4.9491246D-38
   3   18  -6034.4636  0.0171159821 -9.5688752D-09  5.1500574D-15 -5.7080558D-21  7.4845501D-27 -1.0877610D-32  4.9528804D-38
   3   19  -6033.8132  0.0171152549 -9.5682881D-09  5.1491899D-15 -5.7066339D-21  7.4820709D-27 -1.0864404D-32  4.9569167D-38
   3   20  -6033.1286  0.0171144895 -9.5676703D-09  5.1482769D-15 -5.7051378D-21  7.4794667D-27 -1.0850549D-32  4.9607424D-38
   4    0  -5994.4759  0.0170819818 -9.5874596D-09  5.2155330D-15 -5.8434953D-21  7.8823448D-27 -6.9694611D-33  3.8181224D-38
   4    1  -5994.4418  0.0170819434 -9.5874284D-09  5.2154863D-15 -5.8434165D-21  7.8822599D-27 -6.9687420D-33  3.8180083D-38
   4    2  -5994.3734  0.0170818667 -9.5873658D-09  5.2153928D-15 -5.8432589D-21  7.8820921D-27 -6.9677772D-33  3.8169343D-38
   4    3  -5994.2709  0.0170817517 -9.5872719D-09  5.2152525D-15 -5.8430223D-21  7.8818459D-27 -6.9662773D-33  3.8140600D-38
   4    4  -5994.1343  0.0170815983 -9.5871467D-09  5.2150656D-15 -5.8427070D-21  7.8815122D-27 -6.9642364D-33  3.8112512D-38
   4    5  -5993.9635  0.0170814065 -9.5869903D-09  5.2148319D-15 -5.8423130D-21  7.8810891D-27 -6.9613752D-33  3.8095703D-38
   4    6  -5993.7585  0.0170811764 -9.5868026D-09  5.2145514D-15 -5.8418402D-21  7.8805919D-27 -6.9582534D-33  3.8054018D-38
   4    7  -5993.5194  0.0170809080 -9.5865835D-09  5.2142243D-15 -5.8412886D-21  7.8800057D-27 -6.9545545D-33  3.8016383D-38
   4    8  -5993.2461  0.0170806013 -9.5863333D-09  5.2138505D-15 -5.8406582D-21  7.8793395D-27 -6.9502611D-33  3.7967813D-38
   4    9  -5992.9386  0.0170802561 -9.5860517D-09  5.2134300D-15 -5.8399491D-21  7.8785862D-27 -6.9453656D-33  3.7923344D-38
   4   10  -5992.5970  0.0170798727 -9.5857389D-09  5.2129628D-15 -5.8391612D-21  7.8777587D-27 -6.9402185D-33  3.7850073D-38
   4   11  -5992.2213  0.0170794509 -9.5853949D-09  5.2124490D-15 -5.8382948D-21  7.8768416D-27 -6.9343754D-33  3.7783684D-38
   4   12  -5991.8114  0.0170789909 -9.5850196D-09  5.2118886D-15 -5.8373496D-21  7.8758447D-27 -6.9281017D-33  3.7711035D-38
   4   13  -5991.3673  0.0170784924 -9.5846131D-09  5.2112816D-15 -5.8363258D-21  7.8747637D-27 -6.9211314D-33  3.7637672D-38
   4   14  -5990.8891  0.0170779557 -9.5841754D-09  5.2106280D-15 -5.8352234D-21  7.8735970D-27 -6.9137651D-33  3.7561043D-38
   4   15  -5990.3768  0.0170773807 -9.5837065D-09  5.2099278D-15 -5.8340425D-21  7.8723590D-27 -6.9058904D-33  3.7462303D-38
   4   16  -5989.8303  0.0170767673 -9.5832064D-09  5.2091811D-15 -5.8327830D-21  7.8710278D-27 -6.8975025D-33  3.7373977D-38
   4   17  -5989.2497  0.0170761157 -9.5826751D-09  5.2083880D-15 -5.8314451D-21  7.8696259D-27 -6.8886588D-33  3.7261097D-38
   4   18  -5988.6350  0.0170754258 -9.5821126D-09  5.2075483D-15 -5.8300286D-21  7.8681385D-27 -6.8793418D-33  3.7152677D-38
   4   19  -5987.9861  0.0170746976 -9.5815190D-09  5.2066623D-15 -5.8285339D-21  7.8665715D-27 -6.8692733D-33  3.7043805D-38
   4   20  -5987.3032  0.0170739311 -9.5808943D-09  5.2057298D-15 -5.8269608D-21  7.8649211D-27 -6.8589664D-33  3.6915270D-38
   5    0  -5948.7921  0.0170415055 -9.6007909D-09  5.2713687D-15 -5.9190042D-21  8.4733532D-27 -9.6448665D-33 -7.9335398D-38
   5    1  -5948.7580  0.0170414671 -9.6007592D-09  5.2713214D-15 -5.9189196D-21  8.4732354D-27 -9.6457910D-33 -7.9337280D-38
   5    2  -5948.6899  0.0170413903 -9.6006960D-09  5.2712267D-15 -5.9187501D-21  8.4730021D-27 -9.6481559D-33 -7.9368832D-38
   5    3  -5948.5876  0.0170412751 -9.6006011D-09  5.2710846D-15 -5.9184958D-21  8.4726572D-27 -9.6515521D-33 -7.9416268D-38
   5    4  -5948.4513  0.0170411215 -9.6004746D-09  5.2708952D-15 -5.9181569D-21  8.4721941D-27 -9.6560013D-33 -7.9456955D-38
   5    5  -5948.2809  0.0170409295 -9.6003165D-09  5.2706585D-15 -5.9177334D-21  8.4716166D-27 -9.6615949D-33 -7.9523470D-38
   5    6  -5948.0764  0.0170406991 -9.6001267D-09  5.2703745D-15 -5.9172250D-21  8.4709259D-27 -9.6685396D-33 -7.9611686D-38
   5    7  -5947.8378  0.0170404303 -9.5999054D-09  5.2700431D-15 -5.9166320D-21  8.4701097D-27 -9.6761370D-33 -7.9688180D-38
   5    8  -5947.5652  0.0170401231 -9.5996524D-09  5.2696645D-15 -5.9159545D-21  8.4691808D-27 -9.6851764D-33 -7.9781862D-38
   5    9  -5947.2584  0.0170397775 -9.5993679D-09  5.2692386D-15 -5.9151923D-21  8.4681354D-27 -9.6951855D-33 -7.9891046D-38
   5   10  -5946.9176  0.0170393935 -9.5990517D-09  5.2687654D-15 -5.9143456D-21  8.4669659D-27 -9.7061623D-33 -7.9994169D-38
   5   11  -5946.5428  0.0170389712 -9.5987040D-09  5.2682450D-15 -5.9134142D-21  8.4656834D-27 -9.7185468D-33 -8.0131706D-38
   5   12  -5946.1339  0.0170385105 -9.5983247D-09  5.2676773D-15 -5.9123985D-21  8.4642820D-27 -9.7320289D-33 -8.0272768D-38
   5   13  -5945.6909  0.0170380114 -9.5979139D-09  5.2670625D-15 -5.9112982D-21  8.4627690D-27 -9.7468909D-33 -8.0450595D-38
   5   14  -5945.2138  0.0170374739 -9.5974715D-09  5.2664005D-15 -5.9101136D-21  8.4611294D-27 -9.7624183D-33 -8.0597443D-38
   5   15  -5944.7027  0.0170368981 -9.5969975D-09  5.2656913D-15 -5.9088444D-21  8.4593680D-27 -9.7795545D-33 -8.0774682D-38
   5   16  -5944.1575  0.0170362839 -9.5964921D-09  5.2649351D-15 -5.9074912D-21  8.4574852D-27 -9.7974089D-33 -8.0956761D-38
   5   17  -5943.5783  0.0170356313 -9.5959551D-09  5.2641318D-15 -5.9060535D-21  8.4554872D-27 -9.8168213D-33 -8.1161817D-38
   5   18  -5942.9650  0.0170349404 -9.5953866D-09  5.2632814D-15 -5.9045319D-21  8.4533635D-27 -9.8372194D-33 -8.1369729D-38
   5   19  -5942.3177  0.0170342112 -9.5947866D-09  5.2623840D-15 -5.9029258D-21  8.4511238D-27 -9.8590826D-33 -8.1603045D-38
   5   20  -5941.6364  0.0170334437 -9.5941552D-09  5.2614397D-15 -5.9012358D-21  8.4487571D-27 -9.8820809D-33 -8.1847692D-38
   6    0  -5903.2665  0.0170010915 -9.6140242D-09  5.3280338D-15 -5.9807218D-21  8.0320021D-27 -2.2188948D-32 -6.2466373D-38
   6    1  -5903.2325  0.0170010530 -9.6139923D-09  5.3279859D-15 -5.9806415D-21  8.0317415D-27 -2.2189965D-32 -6.2473473D-38
   6    2  -5903.1645  0.0170009761 -9.6139283D-09  5.3278902D-15 -5.9804810D-21  8.0311999D-27 -2.2191166D-32 -6.2430705D-38
   6    3  -5903.0625  0.0170008607 -9.6138324D-09  5.3277467D-15 -5.9802400D-21  8.0304066D-27 -2.2194067D-32 -6.2436103D-38
   6    4  -5902.9265  0.0170007069 -9.6137046D-09  5.3275553D-15 -5.9799187D-21  8.0293466D-27 -2.2197747D-32 -6.2404328D-38
   6    5  -5902.7565  0.0170005146 -9.6135447D-09  5.3273161D-15 -5.9795174D-21  8.0280134D-27 -2.2201860D-32 -6.2360735D-38
   6    6  -5902.5525  0.0170002839 -9.6133530D-09  5.3270291D-15 -5.9790357D-21  8.0264176D-27 -2.2207288D-32 -6.2318943D-38
   6    7  -5902.3145  0.0170000147 -9.6131292D-09  5.3266943D-15 -5.9784739D-21  8.0245551D-27 -2.2213459D-32 -6.2267979D-38
   6    8  -5902.0425  0.0169997071 -9.6128736D-09  5.3263117D-15 -5.9778321D-21  8.0224142D-27 -2.2220193D-32 -6.2181392D-38
   6    9  -5901.7365  0.0169993611 -9.6125860D-09  5.3258813D-15 -5.9771101D-21  8.0200117D-27 -2.2228023D-32 -6.2086541D-38
   6   10  -5901.3965  0.0169989766 -9.6122664D-09  5.3254032D-15 -5.9763083D-21  8.0173435D-27 -2.2236721D-32 -6.2018007D-38
   6   11  -5901.0225  0.0169985536 -9.6119150D-09  5.3248773D-15 -5.9754266D-21  8.0144092D-27 -2.2246219D-32 -6.1922285D-38
   6   12  -5900.6145  0.0169980923 -9.6115316D-09  5.3243037D-15 -5.9744650D-21  8.0112035D-27 -2.2256615D-32 -6.1814773D-38
   6   13  -5900.1726  0.0169975925 -9.6111163D-09  5.3236824D-15 -5.9734238D-21  8.0077358D-27 -2.2268016D-32 -6.1719377D-38
   6   14  -5899.6967  0.0169970543 -9.6106691D-09  5.3230135D-15 -5.9723029D-21  8.0039945D-27 -2.2280182D-32 -6.1602947D-38
   6   15  -5899.1868  0.0169964776 -9.6101901D-09  5.3222969D-15 -5.9711027D-21  7.9999772D-27 -2.2292976D-32 -6.1464191D-38
   6   16  -5898.6429  0.0169958626 -9.6096792D-09  5.3215327D-15 -5.9698229D-21  7.9957017D-27 -2.2306985D-32 -6.1338126D-38
   6   17  -5898.0650  0.0169952092 -9.6091365D-09  5.3207209D-15 -5.9684641D-21  7.9911388D-27 -2.2321249D-32 -6.1160950D-38
   6   18  -5897.4532  0.0169945173 -9.6085619D-09  5.3198615D-15 -5.9670262D-21  7.9863269D-27 -2.2336787D-32 -6.1039358D-38
   6   19  -5896.8075  0.0169937871 -9.6079554D-09  5.3189546D-15 -5.9655092D-21  7.9812282D-27 -2.2352978D-32 -6.0855475D-38
   6   20  -5896.1277  0.0169930185 -9.6073172D-09  5.3180003D-15 -5.9639136D-21  7.9758615D-27 -2.2370008D-32 -6.0688466D-38
   7    0  -5857.8986  0.0169607359 -9.6270552D-09  5.3829089D-15 -6.1127265D-21  6.8613620D-27 -2.6164348D-32  1.1715961D-37
   7    1  -5857.8647  0.0169606974 -9.6270229D-09  5.3828600D-15 -6.1126580D-21  6.8610460D-27 -2.6162364D-32  1.1722024D-37
   7    2  -5857.7968  0.0169606203 -9.6269583D-09  5.3827622D-15 -6.1125208D-21  6.8604259D-27 -2.6159126D-32  1.1725884D-37
   7    3  -5857.6951  0.0169605048 -9.6268614D-09  5.3826155D-15 -6.1123150D-21  6.8594814D-27 -2.6154356D-32  1.1732968D-37
   7    4  -5857.5594  0.0169603508 -9.6267322D-09  5.3824199D-15 -6.1120405D-21  6.8582322D-27 -2.6147822D-32  1.1744172D-37
   7    5  -5857.3898  0.0169601583 -9.6265708D-09  5.3821754D-15 -6.1116976D-21  6.8566620D-27 -2.6139799D-32  1.1757668D-37
   7    6  -5857.1863  0.0169599272 -9.6263770D-09  5.3818821D-15 -6.1112863D-21  6.8547764D-27 -2.6129642D-32  1.1776774D-37
   7    7  -5856.9488  0.0169596577 -9.6261510D-09  5.3815399D-15 -6.1108066D-21  6.8525879D-27 -2.6118214D-32  1.1795067D-37
   7    8  -5856.6775  0.0169593497 -9.6258927D-09  5.3811488D-15 -6.1102585D-21  6.8500644D-27 -2.6104494D-32  1.1824975D-37
   7    9  -5856.3722  0.0169590031 -9.6256021D-09  5.3807089D-15 -6.1096421D-21  6.8472646D-27 -2.6090184D-32  1.1843494D-37
   7   10  -5856.0330  0.0169586181 -9.6252793D-09  5.3802201D-15 -6.1089575D-21  6.8441255D-27 -2.6073397D-32  1.1876200D-37
   7   11  -5855.6600  0.0169581946 -9.6249242D-09  5.3796826D-15 -6.1082050D-21  6.8406800D-27 -2.6054859D-32  1.1910298D-37
   7   12  -5855.2530  0.0169577326 -9.6245369D-09  5.3790962D-15 -6.1073843D-21  6.8369416D-27 -2.6035151D-32  1.1940811D-37
   7   13  -5854.8121  0.0169572322 -9.6241173D-09  5.3784611D-15 -6.1064958D-21  6.8328758D-27 -2.6013261D-32  1.1979975D-37
   7   14  -5854.3373  0.0169566932 -9.6236656D-09  5.3777772D-15 -6.1055395D-21  6.8284992D-27 -2.5989316D-32  1.2024317D-37
   7   15  -5853.8286  0.0169561158 -9.6231816D-09  5.3770446D-15 -6.1045156D-21  6.8238273D-27 -2.5964161D-32  1.2066550D-37
   7   16  -5853.2860  0.0169554999 -9.6226655D-09  5.3762633D-15 -6.1034241D-21  6.8188439D-27 -2.5937286D-32  1.2112862D-37
   7   17  -5852.7095  0.0169548456 -9.6221171D-09  5.3754333D-15 -6.1022653D-21  6.8135707D-27 -2.5908565D-32  1.2158161D-37
   7   18  -5852.0992  0.0169541529 -9.6215366D-09  5.3745547D-15 -6.1010395D-21  6.8079641D-27 -2.5877539D-32  1.2215726D-37
   7   19  -5851.4549  0.0169534216 -9.6209240D-09  5.3736274D-15 -6.0997464D-21  6.8020726D-27 -2.5845187D-32  1.2267521D-37
   7   20  -5850.7768  0.0169526520 -9.6202792D-09  5.3726516D-15 -6.0983867D-21  6.7958552D-27 -2.5810423D-32  1.2332594D-37
   8    0  -5812.6879  0.0169204350 -9.6399835D-09  5.4313145D-15 -6.3208058D-21  6.5183486D-27 -9.0706232D-33  3.1206145D-37
   8    1  -5812.6541  0.0169203965 -9.6399509D-09  5.4312639D-15 -6.3207406D-21  6.5182386D-27 -9.0664308D-33  3.1205147D-37
   8    2  -5812.5864  0.0169203193 -9.6398857D-09  5.4311628D-15 -6.3206103D-21  6.5180322D-27 -9.0576571D-33  3.1205275D-37
   8    3  -5812.4849  0.0169202037 -9.6397880D-09  5.4310111D-15 -6.3204145D-21  6.5177076D-27 -9.0449870D-33  3.1202692D-37
   8    4  -5812.3495  0.0169200494 -9.6396576D-09  5.4308088D-15 -6.3201540D-21  6.5172720D-27 -9.0273454D-33  3.1205916D-37
   8    5  -5812.1803  0.0169198566 -9.6394947D-09  5.4305560D-15 -6.3198283D-21  6.5167167D-27 -9.0049452D-33  3.1212689D-37
   8    6  -5811.9773  0.0169196253 -9.6392992D-09  5.4302527D-15 -6.3194373D-21  6.5160808D-27 -8.9791267D-33  3.1208836D-37
   8    7  -5811.7404  0.0169193554 -9.6390712D-09  5.4298988D-15 -6.3189811D-21  6.5153237D-27 -8.9484158D-33  3.1213536D-37
   8    8  -5811.4697  0.0169190469 -9.6388105D-09  5.4294944D-15 -6.3184597D-21  6.5144748D-27 -8.9140068D-33  3.1212505D-37
   8    9  -5811.1652  0.0169186999 -9.6385173D-09  5.4290395D-15 -6.3178736D-21  6.5135146D-27 -8.8743899D-33  3.1216429D-37
   8   10  -5810.8268  0.0169183144 -9.6381916D-09  5.4285341D-15 -6.3172224D-21  6.5124327D-27 -8.8301220D-33  3.1227748D-37
   8   11  -5810.4546  0.0169178903 -9.6378334D-09  5.4279782D-15 -6.3165060D-21  6.5112721D-27 -8.7821554D-33  3.1228586D-37
   8   12  -5810.0486  0.0169174277 -9.6374426D-09  5.4273719D-15 -6.3157247D-21  6.5100308D-27 -8.7299929D-33  3.1228385D-37
   8   13  -5809.6087  0.0169169266 -9.6370193D-09  5.4267151D-15 -6.3148786D-21  6.5086561D-27 -8.6727764D-33  3.1237000D-37
   8   14  -5809.1351  0.0169163869 -9.6365634D-09  5.4260079D-15 -6.3139675D-21  6.5072118D-27 -8.6118239D-33  3.1239486D-37
   8   15  -5808.6276  0.0169158088 -9.6360751D-09  5.4252502D-15 -6.3129915D-21  6.5056730D-27 -8.5464702D-33  3.1241412D-37
   8   16  -5808.0863  0.0169151921 -9.6355543D-09  5.4244422D-15 -6.3119506D-21  6.5040351D-27 -8.4766227D-33  3.1245231D-37
   8   17  -5807.5112  0.0169145369 -9.6350011D-09  5.4235839D-15 -6.3108451D-21  6.5023121D-27 -8.4020358D-33  3.1251184D-37
   8   18  -5806.9023  0.0169138432 -9.6344154D-09  5.4226752D-15 -6.3096749D-21  6.5005073D-27 -8.3232708D-33  3.1254687D-37
   8   19  -5806.2596  0.0169131110 -9.6337973D-09  5.4217162D-15 -6.3084400D-21  6.4986112D-27 -8.2396300D-33  3.1264711D-37
   8   20  -5805.5831  0.0169123403 -9.6331467D-09  5.4207070D-15 -6.3071402D-21  6.4966487D-27 -8.1527550D-33  3.1265301D-37
   9    0  -5767.6340  0.0168801802 -9.6530413D-09  5.4725584D-15 -6.4989043D-21  8.2444781D-27  1.1038698D-32  1.9925156D-37
   9    1  -5767.6002  0.0168801416 -9.6530085D-09  5.4725064D-15 -6.4988221D-21  8.2446045D-27  1.1041467D-32  1.9919671D-37
   9    2  -5767.5327  0.0168800644 -9.6529428D-09  5.4724024D-15 -6.4986570D-21  8.2448666D-27  1.1046953D-32  1.9912118D-37
   9    3  -5767.4314  0.0168799486 -9.6528443D-09  5.4722465D-15 -6.4984093D-21  8.2452764D-27  1.1054658D-32  1.9894471D-37
   9    4  -5767.2964  0.0168797941 -9.6527130D-09  5.4720385D-15 -6.4980796D-21  8.2458081D-27  1.1065876D-32  1.9873992D-37
   9    5  -5767.1276  0.0168796011 -9.6525488D-09  5.4717786D-15 -6.4976674D-21  8.2464609D-27  1.1080193D-32  1.9859103D-37
   9    6  -5766.9251  0.0168793694 -9.6523518D-09  5.4714667D-15 -6.4971726D-21  8.2472511D-27  1.1096854D-32  1.9832477D-37
   9    7  -5766.6888  0.0168790991 -9.6521220D-09  5.4711029D-15 -6.4965954D-21  8.2481985D-27  1.1116571D-32  1.9798504D-37
   9    8  -5766.4187  0.0168787903 -9.6518594D-09  5.4706871D-15 -6.4959354D-21  8.2492798D-27  1.1138259D-32  1.9757522D-37
   9    9  -5766.1149  0.0168784428 -9.6515640D-09  5.4702195D-15 -6.4951930D-21  8.2504897D-27  1.1162779D-32  1.9711315D-37
   9   10  -5765.7773  0.0168780568 -9.6512358D-09  5.4696999D-15 -6.4943677D-21  8.2518200D-27  1.1190725D-32  1.9676753D-37
   9   11  -5765.4060  0.0168776321 -9.6508749D-09  5.4691284D-15 -6.4934601D-21  8.2532948D-27  1.1221147D-32  1.9626227D-37
   9   12  -5765.0009  0.0168771689 -9.6504811D-09  5.4685051D-15 -6.4924695D-21  8.2549182D-27  1.1253940D-32  1.9568118D-37
   9   13  -5764.5621  0.0168766671 -9.6500546D-09  5.4678299D-15 -6.4913961D-21  8.2566780D-27  1.1289393D-32  1.9511546D-37
   9   14  -5764.0896  0.0168761267 -9.6495953D-09  5.4671030D-15 -6.4902401D-21  8.2585667D-27  1.1327689D-32  1.9451474D-37
   9   15  -5763.5833  0.0168755477 -9.6491033D-09  5.4663242D-15 -6.4890011D-21  8.2606290D-27  1.1368076D-32  1.9374819D-37
   9   16  -5763.0433  0.0168749302 -9.6485786D-09  5.4654937D-15 -6.4876794D-21  8.2628020D-27  1.1411864D-32  1.9311425D-37
   9   17  -5762.4696  0.0168742741 -9.6480211D-09  5.4646115D-15 -6.4862744D-21  8.2651439D-27  1.1457334D-32  1.9226544D-37
   9   18  -5761.8621  0.0168735795 -9.6474310D-09  5.4636776D-15 -6.4847865D-21  8.2676144D-27  1.1505520D-32  1.9148014D-37
   9   19  -5761.2209  0.0168728463 -9.6468082D-09  5.4626920D-15 -6.4832157D-21  8.2702272D-27  1.1556908D-32  1.9066364D-37
   9   20  -5760.5460  0.0168720746 -9.6461528D-09  5.4616548D-15 -6.4815610D-21  8.2730268D-27  1.1609736D-32  1.8966447D-37
  10    0  -5722.7364  0.0168399589 -9.6663473D-09  5.5123963D-15 -6.5487314D-21  1.0979254D-26  6.2418157D-33 -1.6793786D-37
  10    1  -5722.7027  0.0168399203 -9.6663142D-09  5.5123439D-15 -6.5486215D-21  1.0979340D-26  6.2394780D-33 -1.6796696D-37
  10    2  -5722.6354  0.0168398429 -9.6662480D-09  5.5122391D-15 -6.5484016D-21  1.0979489D-26  6.2339245D-33 -1.6801028D-37
  10    3  -5722.5343  0.0168397269 -9.6661488D-09  5.5120820D-15 -6.5480724D-21  1.0979717D-26  6.2270118D-33 -1.6810295D-37
  10    4  -5722.3996  0.0168395723 -9.6660165D-09  5.5118724D-15 -6.5476332D-21  1.0980025D-26  6.2178789D-33 -1.6812452D-37
  10    5  -5722.2312  0.0168393790 -9.6658512D-09  5.5116105D-15 -6.5470841D-21  1.0980398D-26  6.2061123D-33 -1.6827281D-37
  10    6  -5722.0292  0.0168391470 -9.6656528D-09  5.5112963D-15 -6.5464254D-21  1.0980840D-26  6.1921390D-33 -1.6836506D-37
  10    7  -5721.7934  0.0168388764 -9.6654213D-09  5.5109297D-15 -6.5456566D-21  1.0981345D-26  6.1754624D-33 -1.6848328D-37
  10    8  -5721.5240  0.0168385671 -9.6651568D-09  5.5105108D-15 -6.5447781D-21  1.0981952D-26  6.1564403D-33 -1.6864788D-37
  10    9  -5721.2209  0.0168382191 -9.6648592D-09  5.5100396D-15 -6.5437897D-21  1.0982616D-26  6.1352140D-33 -1.6881348D-37
  10   10  -5720.8841  0.0168378325 -9.6645287D-09  5.5095162D-15 -6.5426917D-21  1.0983339D-26  6.1118706D-33 -1.6899799D-37
  10   11  -5720.5137  0.0168374073 -9.6641650D-09  5.5089405D-15 -6.5414832D-21  1.0984142D-26  6.0854701D-33 -1.6918623D-37
  10   12  -5720.1096  0.0168369434 -9.6637684D-09  5.5083126D-15 -6.5401651D-21  1.0985038D-26  6.0574281D-33 -1.6942047D-37
  10   13  -5719.6719  0.0168364409 -9.6633388D-09  5.5076325D-15 -6.5387369D-21  1.0985962D-26  6.0263221D-33 -1.6969824D-37
  10   14  -5719.2004  0.0168358998 -9.6628762D-09  5.5069002D-15 -6.5371985D-21  1.0986996D-26  5.9923783D-33 -1.7001457D-37
  10   15  -5718.6954  0.0168353200 -9.6623806D-09  5.5061158D-15 -6.5355508D-21  1.0988029D-26  5.9575845D-33 -1.7018119D-37
  10   16  -5718.1567  0.0168347017 -9.6618521D-09  5.5052794D-15 -6.5337926D-21  1.0989192D-26  5.9190342D-33 -1.7053547D-37
  10   17  -5717.5843  0.0168340447 -9.6612906D-09  5.5043909D-15 -6.5319240D-21  1.0990418D-26  5.8781397D-33 -1.7095950D-37
  10   18  -5716.9783  0.0168333491 -9.6606961D-09  5.5034505D-15 -6.5299459D-21  1.0991665D-26  5.8352808D-33 -1.7125570D-37
  10   19  -5716.3386  0.0168326149 -9.6600688D-09  5.5024581D-15 -6.5278575D-21  1.0992972D-26  5.7898416D-33 -1.7155933D-37
  10   20  -5715.6653  0.0168318421 -9.6594086D-09  5.5014138D-15 -6.5256586D-21  1.0994365D-26  5.7414821D-33 -1.7202844D-37
  11    0  -5677.9949  0.0167997605 -9.6797682D-09  5.5580869D-15 -6.4987830D-21  1.2467723D-26 -1.6128977D-32 -7.1588675D-37
  11    1  -5677.9613  0.0167997218 -9.6797348D-09  5.5580349D-15 -6.4986586D-21  1.2467506D-26 -1.6138154D-32 -7.1584242D-37
  11    2  -5677.8941  0.0167996444 -9.6796681D-09  5.5579309D-15 -6.4984090D-21  1.2467141D-26 -1.6159341D-32 -7.1624402D-37
  11    3  -5677.7933  0.0167995282 -9.6795681D-09  5.5577750D-15 -6.4980350D-21  1.2466538D-26 -1.6188368D-32 -7.1639748D-37
  11    4  -5677.6589  0.0167993733 -9.6794347D-09  5.5575671D-15 -6.4975363D-21  1.2465771D-26 -1.6229275D-32 -7.1701449D-37
  11    5  -5677.4909  0.0167991797 -9.6792680D-09  5.5573072D-15 -6.4969132D-21  1.2464794D-26 -1.6278918D-32 -7.1758478D-37
  11    6  -5677.2893  0.0167989474 -9.6790679D-09  5.5569953D-15 -6.4961653D-21  1.2463619D-26 -1.6339317D-32 -7.1825016D-37
  11    7  -5677.0541  0.0167986764 -9.6788345D-09  5.5566316D-15 -6.4952928D-21  1.2462232D-26 -1.6409971D-32 -7.1906661D-37
  11    8  -5676.7853  0.0167983667 -9.6785678D-09  5.5562159D-15 -6.4942958D-21  1.2460673D-26 -1.6490586D-32 -7.2004610D-37
  11    9  -5676.4830  0.0167980183 -9.6782678D-09  5.5557484D-15 -6.4931745D-21  1.2458894D-26 -1.6581316D-32 -7.2110591D-37
  11   10  -5676.1470  0.0167976312 -9.6779345D-09  5.5552290D-15 -6.4919287D-21  1.2456886D-26 -1.6682294D-32 -7.2219218D-37
  11   11  -5675.7775  0.0167972053 -9.6775679D-09  5.5546577D-15 -6.4905591D-21  1.2454655D-26 -1.6792268D-32 -7.2337953D-37
  11   12  -5675.3743  0.0167967408 -9.6771679D-09  5.5540347D-15 -6.4890643D-21  1.2452229D-26 -1.6915091D-32 -7.2478701D-37
  11   13  -5674.9376  0.0167962376 -9.6767347D-09  5.5533599D-15 -6.4874457D-21  1.2449595D-26 -1.7047264D-32 -7.2633544D-37
  11   14  -5674.4673  0.0167956957 -9.6762683D-09  5.5526334D-15 -6.4857032D-21  1.2446705D-26 -1.7189326D-32 -7.2788228D-37
  11   15  -5673.9635  0.0167951152 -9.6757686D-09  5.5518553D-15 -6.4838361D-21  1.2443614D-26 -1.7342881D-32 -7.2960705D-37
  11   16  -5673.4260  0.0167944960 -9.6752357D-09  5.5510255D-15 -6.4818455D-21  1.2440266D-26 -1.7506355D-32 -7.3137901D-37
  11   17  -5672.8550  0.0167938381 -9.6746695D-09  5.5501441D-15 -6.4797308D-21  1.2436675D-26 -1.7681193D-32 -7.3329309D-37
  11   18  -5672.2505  0.0167931415 -9.6740701D-09  5.5492112D-15 -6.4774929D-21  1.2432810D-26 -1.7865118D-32 -7.3515008D-37
  11   19  -5671.6123  0.0167924063 -9.6734376D-09  5.5482268D-15 -6.4751309D-21  1.2428738D-26 -1.8061291D-32 -7.3732004D-37
  11   20  -5670.9407  0.0167916324 -9.6727719D-09  5.5471909D-15 -6.4726456D-21  1.2424379D-26 -1.8268160D-32 -7.3949417D-37
  12    0  -5633.4091  0.0167595813 -9.6930281D-09  5.6121592D-15 -6.4659176D-21  9.9091332D-27 -7.9076702D-32  8.3177711D-38
  12    1  -5633.3755  0.0167595426 -9.6929944D-09  5.6121074D-15 -6.4658187D-21  9.9081606D-27 -7.9074589D-32  8.3516241D-38
  12    2  -5633.3085  0.0167594650 -9.6929271D-09  5.6120040D-15 -6.4656206D-21  9.9062814D-27 -7.9072913D-32  8.3809805D-38
  12    3  -5633.2079  0.0167593487 -9.6928260D-09  5.6118488D-15 -6.4653233D-21  9.9034421D-27 -7.9069324D-32  8.4489559D-38
  12    4  -5633.0739  0.0167591936 -9.6926914D-09  5.6116419D-15 -6.4649271D-21  9.8996431D-27 -7.9065133D-32  8.5326140D-38
  12    5  -5632.9063  0.0167589998 -9.6925230D-09  5.6113834D-15 -6.4644324D-21  9.8948849D-27 -7.9059183D-32  8.6452837D-38
  12    6  -5632.7052  0.0167587671 -9.6923210D-09  5.6110731D-15 -6.4638389D-21  9.8891859D-27 -7.9050806D-32  8.7791143D-38
  12    7  -5632.4706  0.0167584958 -9.6920854D-09  5.6107111D-15 -6.4631471D-21  9.8825226D-27 -7.9041505D-32  8.9397446D-38
  12    8  -5632.2024  0.0167581856 -9.6918161D-09  5.6102975D-15 -6.4623567D-21  9.8749938D-27 -7.9032486D-32  9.0952504D-38
  12    9  -5631.9008  0.0167578367 -9.6915131D-09  5.6098322D-15 -6.4614684D-21  9.8664442D-27 -7.9020248D-32  9.2898215D-38
  12   10  -5631.5656  0.0167574491 -9.6911765D-09  5.6093154D-15 -6.4604822D-21  9.8569548D-27 -7.9007253D-32  9.5038158D-38
  12   11  -5631.1970  0.0167570227 -9.6908063D-09  5.6087469D-15 -6.4593985D-21  9.8465281D-27 -7.8992686D-32  9.7357282D-38
  12   12  -5630.7948  0.0167565575 -9.6904025D-09  5.6081268D-15 -6.4582176D-21  9.8351666D-27 -7.8976464D-32  9.9835858D-38
  12   13  -5630.3591  0.0167560536 -9.6899651D-09  5.6074553D-15 -6.4569399D-21  9.8228255D-27 -7.8957727D-32  1.0265731D-37
  12   14  -5629.8900  0.0167555110 -9.6894941D-09  5.6067322D-15 -6.4555654D-21  9.8095690D-27 -7.8937931D-32  1.0563498D-37
  12   15  -5629.3873  0.0167549296 -9.6889896D-09  5.6059576D-15 -6.4540952D-21  9.7953664D-27 -7.8915175D-32  1.0868485D-37
  12   16  -5628.8512  0.0167543096 -9.6884514D-09  5.6051315D-15 -6.4525290D-21  9.7802244D-27 -7.8890748D-32  1.1208115D-37
  12   17  -5628.2815  0.0167536508 -9.6878797D-09  5.6042541D-15 -6.4508678D-21  9.7641149D-27 -7.8863163D-32  1.1572729D-37
  12   18  -5627.6784  0.0167529533 -9.6872745D-09  5.6033253D-15 -6.4491118D-21  9.7471058D-27 -7.8833723D-32  1.1935740D-37
  12   19  -5627.0418  0.0167522171 -9.6866358D-09  5.6023452D-15 -6.4472614D-21  9.7291245D-27 -7.8801751D-32  1.2329633D-37
  12   20  -5626.3717  0.0167514422 -9.6859636D-09  5.6013138D-15 -6.4453178D-21  9.7102279D-27 -7.8766304D-32  1.2742202D-37
  13    0  -5588.9787  0.0167194246 -9.7059358D-09  5.6670850D-15 -6.6615322D-21  7.1635701D-27 -6.0023393D-32 -9.0042697D-38
  13    1  -5588.9453  0.0167193858 -9.7059018D-09  5.6670317D-15 -6.6614605D-21  7.1628637D-27 -6.0025358D-32 -9.0189893D-38
  13    2  -5588.8784  0.0167193081 -9.7058338D-09  5.6669252D-15 -6.6613177D-21  7.1613998D-27 -6.0026472D-32 -9.0228981D-38
  13    3  -5588.7781  0.0167191917 -9.7057318D-09  5.6667653D-15 -6.6611025D-21  7.1592396D-27 -6.0030390D-32 -9.0439497D-38
  13    4  -5588.6444  0.0167190364 -9.7055958D-09  5.6665521D-15 -6.6608165D-21  7.1563060D-27 -6.0034482D-32 -9.0520006D-38
  13    5  -5588.4772  0.0167188423 -9.7054258D-09  5.6662857D-15 -6.6604587D-21  7.1527408D-27 -6.0041029D-32 -9.1132922D-38
  13    6  -5588.2765  0.0167186093 -9.7052219D-09  5.6659660D-15 -6.6600295D-21  7.1484461D-27 -6.0049392D-32 -9.1815533D-38
  13    7  -5588.0425  0.0167183376 -9.7049839D-09  5.6655931D-15 -6.6595297D-21  7.1433715D-27 -6.0057252D-32 -9.2237440D-38
  13    8  -5587.7750  0.0167180270 -9.7047120D-09  5.6651669D-15 -6.6589580D-21  7.1376065D-27 -6.0068369D-32 -9.2926695D-38
  13    9  -5587.4741  0.0167176777 -9.7044061D-09  5.6646875D-15 -6.6583161D-21  7.1311162D-27 -6.0080028D-32 -9.3731885D-38
  13   10  -5587.1397  0.0167172895 -9.7040662D-09  5.6641548D-15 -6.6576032D-21  7.1239272D-27 -6.0093912D-32 -9.4667813D-38
  13   11  -5586.7720  0.0167168625 -9.7036924D-09  5.6635690D-15 -6.6568202D-21  7.1159956D-27 -6.0108909D-32 -9.5586580D-38
  13   12  -5586.3708  0.0167163968 -9.7032846D-09  5.6629300D-15 -6.6559669D-21  7.1072872D-27 -6.0123303D-32 -9.6280047D-38
  13   13  -5585.9361  0.0167158922 -9.7028429D-09  5.6622378D-15 -6.6550432D-21  7.0979519D-27 -6.0142193D-32 -9.7634247D-38
  13   14  -5585.4681  0.0167153489 -9.7023673D-09  5.6614925D-15 -6.6540508D-21  7.0878269D-27 -6.0159947D-32 -9.8572569D-38
  13   15  -5584.9666  0.0167147667 -9.7018578D-09  5.6606941D-15 -6.6529881D-21  7.0770052D-27 -6.0181449D-32 -9.9835637D-38
  13   16  -5584.4318  0.0167141458 -9.7013145D-09  5.6598426D-15 -6.6518566D-21  7.0654399D-27 -6.0204245D-32 -1.0111794D-37
  13   17  -5583.8635  0.0167134862 -9.7007372D-09  5.6589380D-15 -6.6506562D-21  7.0531815D-27 -6.0229554D-32 -1.0269423D-37
  13   18  -5583.2618  0.0167127877 -9.7001261D-09  5.6579804D-15 -6.6493880D-21  7.0401708D-27 -6.0255302D-32 -1.0399876D-37
  13   19  -5582.6268  0.0167120505 -9.6994811D-09  5.6569698D-15 -6.6480520D-21  7.0264284D-27 -6.0282764D-32 -1.0549693D-37
  13   20  -5581.9583  0.0167112746 -9.6988024D-09  5.6559062D-15 -6.6466480D-21  7.0119278D-27 -6.0312016D-32 -1.0678325D-37
  14    0  -5544.7035  0.0166792937 -9.7186369D-09  5.7152122D-15 -7.0163484D-21  4.1893023D-27 -5.9039793D-32  1.1013352D-36
  14    1  -5544.6702  0.0166792548 -9.7186026D-09  5.7151560D-15 -7.0163060D-21  4.1886460D-27 -5.9026525D-32  1.1016122D-36
  14    2  -5544.6035  0.0166791771 -9.7185340D-09  5.7150438D-15 -7.0162226D-21  4.1871719D-27 -5.8993344D-32  1.1030094D-36
  14    3  -5544.5034  0.0166790605 -9.7184311D-09  5.7148754D-15 -7.0160973D-21  4.1850416D-27 -5.8947552D-32  1.1046617D-36
  14    4  -5544.3700  0.0166789050 -9.7182940D-09  5.7146509D-15 -7.0159297D-21  4.1822580D-27 -5.8886428D-32  1.1067244D-36
  14    5  -5544.2032  0.0166787106 -9.7181225D-09  5.7143702D-15 -7.0157204D-21  4.1787501D-27 -5.8810049D-32  1.1093061D-36
  14    6  -5544.0030  0.0166784774 -9.7179168D-09  5.7140335D-15 -7.0154703D-21  4.1744700D-27 -5.8714114D-32  1.1130441D-36
  14    7  -5543.7695  0.0166782053 -9.7176768D-09  5.7136406D-15 -7.0151780D-21  4.1695591D-27 -5.8606579D-32  1.1167528D-36
  14    8  -5543.5027  0.0166778943 -9.7174026D-09  5.7131917D-15 -7.0148446D-21  4.1639100D-27 -5.8480101D-32  1.1214025D-36
  14    9  -5543.2025  0.0166775445 -9.7170941D-09  5.7126866D-15 -7.0144702D-21  4.1576193D-27 -5.8338212D-32  1.1263865D-36
  14   10  -5542.8689  0.0166771558 -9.7167513D-09  5.7121255D-15 -7.0140548D-21  4.1506204D-27 -5.8180508D-32  1.1318821D-36
  14   11  -5542.5020  0.0166767283 -9.7163744D-09  5.7115083D-15 -7.0135986D-21  4.1429693D-27 -5.8006089D-32  1.1379545D-36
  14   12  -5542.1018  0.0166762619 -9.7159632D-09  5.7108350D-15 -7.0131021D-21  4.1346515D-27 -5.7813927D-32  1.1445648D-36
  14   13  -5541.6682  0.0166757567 -9.7155177D-09  5.7101056D-15 -7.0125651D-21  4.1256182D-27 -5.7604910D-32  1.1519294D-36
  14   14  -5541.2013  0.0166752126 -9.7150381D-09  5.7093203D-15 -7.0119884D-21  4.1159591D-27 -5.7377871D-32  1.1597324D-36
  14   15  -5540.7011  0.0166746297 -9.7145243D-09  5.7084789D-15 -7.0113717D-21  4.1056515D-27 -5.7134124D-32  1.1679875D-36
  14   16  -5540.1675  0.0166740080 -9.7139764D-09  5.7075815D-15 -7.0107156D-21  4.0946932D-27 -5.6870710D-32  1.1769674D-36
  14   17  -5539.6006  0.0166733475 -9.7133942D-09  5.7066280D-15 -7.0100207D-21  4.0831114D-27 -5.6589424D-32  1.1864086D-36
  14   18  -5539.0004  0.0166726482 -9.7127780D-09  5.7056186D-15 -7.0092866D-21  4.0709589D-27 -5.6290950D-32  1.1960547D-36
  14   19  -5538.3668  0.0166719100 -9.7121276D-09  5.7045533D-15 -7.0085142D-21  4.0581780D-27 -5.5971838D-32  1.2064087D-36
  14   20  -5537.6999  0.0166711331 -9.7114431D-09  5.7034320D-15 -7.0077043D-21  4.0447604D-27 -5.5631123D-32  1.2176127D-36
  15    0  -5500.5830  0.0166391868 -9.7314721D-09  5.7501100D-15 -7.4804987D-21  6.6017676D-27  1.1891776D-31  1.0748095D-36
  15    1  -5500.5498  0.0166391479 -9.7314376D-09  5.7500501D-15 -7.4804327D-21  6.6031425D-27  1.1893314D-31  1.0740189D-36
  15    2  -5500.4832  0.0166390700 -9.7313686D-09  5.7499304D-15 -7.4803010D-21  6.6060366D-27  1.1896328D-31  1.0716325D-36
  15    3  -5500.3834  0.0166389533 -9.7312651D-09  5.7497509D-15 -7.4801024D-21  6.6103293D-27  1.1900696D-31  1.0683635D-36
  15    4  -5500.2503  0.0166387976 -9.7311271D-09  5.7495115D-15 -7.4798379D-21  6.6160484D-27  1.1906807D-31  1.0642068D-36
  15    5  -5500.0839  0.0166386029 -9.7309546D-09  5.7492124D-15 -7.4795069D-21  6.6231759D-27  1.1914221D-31  1.0589982D-36
  15    6  -5499.8842  0.0166383694 -9.7307477D-09  5.7488533D-15 -7.4791096D-21  6.6317461D-27  1.1923182D-31  1.0528008D-36
  15    7  -5499.6513  0.0166380969 -9.7305062D-09  5.7484345D-15 -7.4786448D-21  6.6417757D-27  1.1933334D-31  1.0452021D-36
  15    8  -5499.3851  0.0166377856 -9.7302303D-09  5.7479559D-15 -7.4781127D-21  6.6532527D-27  1.1944920D-31  1.0365459D-36
  15    9  -5499.0856  0.0166374353 -9.7299199D-09  5.7474175D-15 -7.4775134D-21  6.6661514D-27  1.1957981D-31  1.0271692D-36
  15   10  -5498.7528  0.0166370461 -9.7295751D-09  5.7468193D-15 -7.4768463D-21  6.6805104D-27  1.1972320D-31  1.0165239D-36
  15   11  -5498.3868  0.0166366180 -9.7291958D-09  5.7461614D-15 -7.4761106D-21  6.6962809D-27  1.1987894D-31  1.0048810D-36
  15   12  -5497.9876  0.0166361510 -9.7287821D-09  5.7454437D-15 -7.4753054D-21  6.7135995D-27  1.2004470D-31  9.9180304D-37
  15   13  -5497.5550  0.0166356451 -9.7283340D-09  5.7446663D-15 -7.4744318D-21  6.7323846D-27  1.2022511D-31  9.7776374D-37
  15   14  -5497.0892  0.0166351004 -9.7278515D-09  5.7438293D-15 -7.4734879D-21  6.7525559D-27  1.2041567D-31  9.6296968D-37
  15   15  -5496.5902  0.0166345167 -9.7273346D-09  5.7429325D-15 -7.4724733D-21  6.7742512D-27  1.2061539D-31  9.4700062D-37
  15   16  -5496.0579  0.0166338942 -9.7267833D-09  5.7419761D-15 -7.4713876D-21  6.7974473D-27  1.2082518D-31  9.2960984D-37
  15   17  -5495.4924  0.0166332328 -9.7261977D-09  5.7409601D-15 -7.4702298D-21  6.8221083D-27  1.2104497D-31  9.1146676D-37
  15   18  -5494.8936  0.0166325325 -9.7255777D-09  5.7398844D-15 -7.4689999D-21  6.8482783D-27  1.2127242D-31  8.9202520D-37
  15   19  -5494.2615  0.0166317934 -9.7249235D-09  5.7387493D-15 -7.4676956D-21  6.8759356D-27  1.2150606D-31  8.7150289D-37
  15   20  -5493.5963  0.0166310154 -9.7242349D-09  5.7375545D-15 -7.4663178D-21  6.9051718D-27  1.2174708D-31  8.4967243D-37
  16    0  -5456.6169  0.0165990941 -9.7448440D-09  5.7776333D-15 -7.5602201D-21  1.2920453D-26 -1.9389445D-32 -1.4486127D-36
  16    1  -5456.5837  0.0165990551 -9.7448093D-09  5.7775729D-15 -7.5600906D-21  1.2920182D-26 -1.9410810D-32 -1.4472220D-36
  16    2  -5456.5173  0.0165989772 -9.7447400D-09  5.7774519D-15 -7.5598322D-21  1.2919732D-26 -1.9451086D-32 -1.4452785D-36
  16    3  -5456.4177  0.0165988602 -9.7446360D-09  5.7772705D-15 -7.5594449D-21  1.2919013D-26 -1.9509615D-32 -1.4420248D-36
  16    4  -5456.2849  0.0165987043 -9.7444974D-09  5.7770286D-15 -7.5589278D-21  1.2918119D-26 -1.9592265D-32 -1.4380751D-36
  16    5  -5456.1189  0.0165985094 -9.7443241D-09  5.7767262D-15 -7.5582820D-21  1.2916913D-26 -1.9692341D-32 -1.4327011D-36
  16    6  -5455.9198  0.0165982756 -9.7441161D-09  5.7763635D-15 -7.5575072D-21  1.2915473D-26 -1.9811577D-32 -1.4262342D-36
  16    7  -5455.6874  0.0165980027 -9.7438735D-09  5.7759403D-15 -7.5566032D-21  1.2913824D-26 -1.9951647D-32 -1.4189751D-36
  16    8  -5455.4218  0.0165976909 -9.7435963D-09  5.7754567D-15 -7.5555698D-21  1.2911899D-26 -2.0110087D-32 -1.4104803D-36
  16    9  -5455.1231  0.0165973402 -9.7432844D-09  5.7749127D-15 -7.5544083D-21  1.2909667D-26 -2.0285074D-32 -1.4006476D-36
  16   10  -5454.7911  0.0165969505 -9.7429379D-09  5.7743084D-15 -7.5531173D-21  1.2907278D-26 -2.0482650D-32 -1.3905031D-36
  16   11  -5454.4260  0.0165965218 -9.7425568D-09  5.7736438D-15 -7.5516978D-21  1.2904521D-26 -2.0695377D-32 -1.3785798D-36
  16   12  -5454.0277  0.0165960541 -9.7421412D-09  5.7729189D-15 -7.5501497D-21  1.2901576D-26 -2.0926362D-32 -1.3659933D-36
  16   13  -5453.5962  0.0165955476 -9.7416909D-09  5.7721338D-15 -7.5484726D-21  1.2898262D-26 -2.1173544D-32 -1.3516952D-36
  16   14  -5453.1315  0.0165950020 -9.7412061D-09  5.7712885D-15 -7.5466665D-21  1.2894678D-26 -2.1437823D-32 -1.3366906D-36
  16   15  -5452.6337  0.0165944176 -9.7406867D-09  5.7703830D-15 -7.5447331D-21  1.2890782D-26 -2.1715215D-32 -1.3202253D-36
  16   16  -5452.1027  0.0165937942 -9.7401328D-09  5.7694174D-15 -7.5426710D-21  1.2886571D-26 -2.2007829D-32 -1.3024859D-36
  16   17  -5451.5385  0.0165931319 -9.7395444D-09  5.7683917D-15 -7.5404805D-21  1.2882107D-26 -2.2317776D-32 -1.2841814D-36
  16   18  -5450.9412  0.0165924307 -9.7389214D-09  5.7673061D-15 -7.5381623D-21  1.2877199D-26 -2.2637620D-32 -1.2641052D-36
  16   19  -5450.3107  0.0165916905 -9.7382640D-09  5.7661604D-15 -7.5357162D-21  1.2872034D-26 -2.2971584D-32 -1.2431022D-36
  16   20  -5449.6470  0.0165909115 -9.7375722D-09  5.7649549D-15 -7.5331423D-21  1.2866459D-26 -2.3315475D-32 -1.2205304D-36
  17    0  -5412.8049  0.0165590028 -9.7586939D-09  5.8097253D-15 -7.5878591D-21  1.4611264D-26  1.3491447D-31  3.3175769D-36
  17    1  -5412.7718  0.0165589638 -9.7586590D-09  5.8096646D-15 -7.5877132D-21  1.4612873D-26  1.3496132D-31  3.3160189D-36
  17    2  -5412.7056  0.0165588857 -9.7585893D-09  5.8095432D-15 -7.5874206D-21  1.4616143D-26  1.3505356D-31  3.3131482D-36
  17    3  -5412.6062  0.0165587686 -9.7584847D-09  5.8093611D-15 -7.5869823D-21  1.4620993D-26  1.3519304D-31  3.3090009D-36
  17    4  -5412.4737  0.0165586125 -9.7583453D-09  5.8091183D-15 -7.5863970D-21  1.4627482D-26  1.3537660D-31  3.3029698D-36
  17    5  -5412.3082  0.0165584173 -9.7581710D-09  5.8088148D-15 -7.5856657D-21  1.4635598D-26  1.3560963D-31  3.2960485D-36
  17    6  -5412.1095  0.0165581831 -9.7579619D-09  5.8084507D-15 -7.5847871D-21  1.4645439D-26  1.3588529D-31  3.2869512D-36
  17    7  -5411.8777  0.0165579099 -9.7577180D-09  5.8080260D-15 -7.5837615D-21  1.4656841D-26  1.3620740D-31  3.2769427D-36
  17    8  -5411.6127  0.0165575976 -9.7574392D-09  5.8075407D-15 -7.5825885D-21  1.4669907D-26  1.3657418D-31  3.2654558D-36
  17    9  -5411.3147  0.0165572464 -9.7571256D-09  5.8069948D-15 -7.5812679D-21  1.4684692D-26  1.3698498D-31  3.2520797D-36
  17   10  -5410.9836  0.0165568561 -9.7567772D-09  5.8063884D-15 -7.5797983D-21  1.4701164D-26  1.3743870D-31  3.2371534D-36
  17   11  -5410.6193  0.0165564268 -9.7563940D-09  5.8057214D-15 -7.5781801D-21  1.4719340D-26  1.3793546D-31  3.2207324D-36
  17   12  -5410.2220  0.0165559585 -9.7559760D-09  5.8049940D-15 -7.5764133D-21  1.4739181D-26  1.3847833D-31  3.2031716D-36
  17   13  -5409.7915  0.0165554512 -9.7555233D-09  5.8042061D-15 -7.5744953D-21  1.4760912D-26  1.3905573D-31  3.1828714D-36
  17   14  -5409.3280  0.0165549049 -9.7550357D-09  5.8033579D-15 -7.5724270D-21  1.4784288D-26  1.3967716D-31  3.1617373D-36
  17   15  -5408.8313  0.0165543196 -9.7545135D-09  5.8024494D-15 -7.5702077D-21  1.4809524D-26  1.4034034D-31  3.1385410D-36
  17   16  -5408.3016  0.0165536954 -9.7539565D-09  5.8014805D-15 -7.5678357D-21  1.4836544D-26  1.4103843D-31  3.1135643D-36
  17   17  -5407.7388  0.0165530321 -9.7533648D-09  5.8004515D-15 -7.5653111D-21  1.4865360D-26  1.4177762D-31  3.0869858D-36
  17   18  -5407.1429  0.0165523299 -9.7527384D-09  5.7993623D-15 -7.5626328D-21  1.4896058D-26  1.4255254D-31  3.0585386D-36
  17   19  -5406.5139  0.0165515887 -9.7520773D-09  5.7982130D-15 -7.5597991D-21  1.4928655D-26  1.4336164D-31  3.0280331D-36
  17   20  -5405.8519  0.0165508086 -9.7513816D-09  5.7970036D-15 -7.5568105D-21  1.4963149D-26  1.4420624D-31  2.9956895D-36
  18    0  -5369.1470  0.0165189040 -9.7728610D-09  5.8506193D-15 -7.2106091D-21  2.4977676D-26 -1.3508199D-31 -9.1621279D-36
  18    1  -5369.1139  0.0165188649 -9.7728259D-09  5.8505617D-15 -7.2103597D-21  2.4976011D-26 -1.3520821D-31 -9.1609843D-36
  18    2  -5369.0479  0.0165187867 -9.7727557D-09  5.8504463D-15 -7.2098606D-21  2.4972801D-26 -1.3546320D-31 -9.1590669D-36
  18    3  -5368.9487  0.0165186695 -9.7726504D-09  5.8502733D-15 -7.2091112D-21  2.4967881D-26 -1.3585015D-31 -9.1559607D-36
  18    4  -5368.8166  0.0165185131 -9.7725100D-09  5.8500426D-15 -7.2081123D-21  2.4961406D-26 -1.3636454D-31 -9.1524255D-36
  18    5  -5368.6514  0.0165183177 -9.7723345D-09  5.8497543D-15 -7.2068649D-21  2.4953161D-26 -1.3700167D-31 -9.1469054D-36
  18    6  -5368.4532  0.0165180831 -9.7721239D-09  5.8494084D-15 -7.2053677D-21  2.4943288D-26 -1.3777186D-31 -9.1410107D-36
  18    7  -5368.2219  0.0165178095 -9.7718783D-09  5.8490049D-15 -7.2036218D-21  2.4931674D-26 -1.3866729D-31 -9.1336232D-36
  18    8  -5367.9577  0.0165174968 -9.7715975D-09  5.8485440D-15 -7.2016284D-21  2.4918340D-26 -1.3968960D-31 -9.1255561D-36
  18    9  -5367.6603  0.0165171450 -9.7712817D-09  5.8480255D-15 -7.1993861D-21  2.4903186D-26 -1.4083946D-31 -9.1160134D-36
  18   10  -5367.3300  0.0165167542 -9.7709309D-09  5.8474497D-15 -7.1968964D-21  2.4886256D-26 -1.4211462D-31 -9.1052888D-36
  18   11  -5366.9666  0.0165163243 -9.7705449D-09  5.8468165D-15 -7.1941604D-21  2.4867331D-26 -1.4351371D-31 -9.0927535D-36
  18   12  -5366.5703  0.0165158553 -9.7701240D-09  5.8461260D-15 -7.1911769D-21  2.4846556D-26 -1.4504251D-31 -9.0794263D-36
  18   13  -5366.1408  0.0165153473 -9.7696680D-09  5.8453783D-15 -7.1879487D-21  2.4823844D-26 -1.4669432D-31 -9.0648595D-36
  18   14  -5365.6784  0.0165148002 -9.7691771D-09  5.8445734D-15 -7.1844752D-21  2.4799032D-26 -1.4846742D-31 -9.0484557D-36
  18   15  -5365.1830  0.0165142141 -9.7686511D-09  5.8437115D-15 -7.1807570D-21  2.4772115D-26 -1.5036737D-31 -9.0304779D-36
  18   16  -5364.6545  0.0165135889 -9.7680901D-09  5.8427926D-15 -7.1767964D-21  2.4743075D-26 -1.5238759D-31 -9.0113580D-36
  18   17  -5364.0931  0.0165129247 -9.7674942D-09  5.8418169D-15 -7.1725923D-21  2.4711781D-26 -1.5453072D-31 -8.9899736D-36
  18   18  -5363.4986  0.0165122214 -9.7668634D-09  5.8407843D-15 -7.1681472D-21  2.4678133D-26 -1.5679195D-31 -8.9669100D-36
  18   19  -5362.8712  0.0165114792 -9.7661976D-09  5.8396951D-15 -7.1634617D-21  2.4642109D-26 -1.5917443D-31 -8.9418540D-36
  18   20  -5362.2108  0.0165106979 -9.7654969D-09  5.8385494D-15 -7.1585373D-21  2.4603638D-26 -1.6167494D-31 -8.9150780D-36
  19    0  -5325.6429  0.0164787952 -9.7868054D-09  5.9138674D-15 -7.1126512D-21  7.5310510D-27 -1.2158854D-31  1.0451716D-35
  19    1  -5325.6100  0.0164787560 -9.7867699D-09  5.9138104D-15 -7.1125760D-21  7.5296101D-27 -1.2144182D-31  1.0453390D-35
  19    2  -5325.5441  0.0164786777 -9.7866990D-09  5.9136966D-15 -7.1124252D-21  7.5267308D-27 -1.2115050D-31  1.0455933D-35
  19    3  -5325.4452  0.0164785603 -9.7865925D-09  5.9135260D-15 -7.1121998D-21  7.5223433D-27 -1.2071029D-31  1.0460581D-35
  19    4  -5325.3134  0.0164784037 -9.7864506D-09  5.9132984D-15 -7.1118989D-21  7.5166146D-27 -1.2012514D-31  1.0466255D-35
  19    5  -5325.1486  0.0164782080 -9.7862732D-09  5.9130139D-15 -7.1115227D-21  7.5094423D-27 -1.1939370D-31  1.0473509D-35
  19    6  -5324.9508  0.0164779731 -9.7860603D-09  5.9126725D-15 -7.1110728D-21  7.5008535D-27 -1.1851093D-31  1.0482706D-35
  19    7  -5324.7202  0.0164776991 -9.7858120D-09  5.9122743D-15 -7.1105485D-21  7.4909816D-27 -1.1748529D-31  1.0492273D-35
  19    8  -5324.4565  0.0164773860 -9.7855282D-09  5.9118193D-15 -7.1099492D-21  7.4797649D-27 -1.1631014D-31  1.0503676D-35
  19    9  -5324.1599  0.0164770337 -9.7852090D-09  5.9113074D-15 -7.1092766D-21  7.4672210D-27 -1.1498524D-31  1.0516927D-35
  19   10  -5323.8304  0.0164766423 -9.7848543D-09  5.9107387D-15 -7.1085301D-21  7.4535447D-27 -1.1351324D-31  1.0530345D-35
  19   11  -5323.4679  0.0164762118 -9.7844643D-09  5.9101132D-15 -7.1077117D-21  7.4386273D-27 -1.1188742D-31  1.0545744D-35
  19   12  -5323.0725  0.0164757421 -9.7840388D-09  5.9094309D-15 -7.1068202D-21  7.4226642D-27 -1.1011481D-31  1.0561783D-35
  19   13  -5322.6441  0.0164752334 -9.7835779D-09  5.9086918D-15 -7.1058559D-21  7.4056792D-27 -1.0819202D-31  1.0578694D-35
  19   14  -5322.1828  0.0164746855 -9.7830816D-09  5.9078960D-15 -7.1048205D-21  7.3875795D-27 -1.0611655D-31  1.0597131D-35
  19   15  -5321.6886  0.0164740985 -9.7825499D-09  5.9070435D-15 -7.1037142D-21  7.3687177D-27 -1.0388886D-31  1.0615838D-35
  19   16  -5321.1614  0.0164734725 -9.7819828D-09  5.9061343D-15 -7.1025364D-21  7.3490118D-27 -1.0150913D-31  1.0634992D-35
  19   17  -5320.6013  0.0164728073 -9.7813805D-09  5.9051684D-15 -7.1012890D-21  7.3285884D-27 -9.8974079D-32  1.0655278D-35
  19   18  -5320.0083  0.0164721031 -9.7807428D-09  5.9041459D-15 -7.0999716D-21  7.3075389D-27 -9.6288808D-32  1.0675280D-35
  19   19  -5319.3824  0.0164713598 -9.7800698D-09  5.9030669D-15 -7.0985853D-21  7.2858290D-27 -9.3445173D-32  1.0696665D-35
  19   20  -5318.7236  0.0164705774 -9.7793615D-09  5.9019312D-15 -7.0971302D-21  7.2637799D-27 -9.0448026D-32  1.0717804D-35
  20    0  -5282.2927  0.0164386844 -9.8002986D-09  5.9732083D-15 -7.2486188D-21  2.0919754D-26  2.4895241D-31 -8.7310866D-36
  20    1  -5282.2598  0.0164386452 -9.8002628D-09  5.9731503D-15 -7.2484098D-21  2.0922721D-26  2.4883372D-31 -8.7360974D-36
  20    2  -5282.1941  0.0164385668 -9.8001911D-09  5.9730343D-15 -7.2479915D-21  2.0928690D-26  2.4858684D-31 -8.7471551D-36
  20    3  -5282.0954  0.0164384492 -9.8000836D-09  5.9728603D-15 -7.2473628D-21  2.0937702D-26  2.4821643D-31 -8.7639918D-36
  20    4  -5281.9639  0.0164382924 -9.7999402D-09  5.9726285D-15 -7.2465257D-21  2.0949495D-26  2.4772926D-31 -8.7851352D-36
  20    5  -5281.7996  0.0164380964 -9.7997610D-09  5.9723386D-15 -7.2454779D-21  2.0964418D-26  2.4711220D-31 -8.8128216D-36
  20    6  -5281.6023  0.0164378612 -9.7995460D-09  5.9719909D-15 -7.2442192D-21  2.0982142D-26  2.4637043D-31 -8.8450309D-36
  20    7  -5281.3722  0.0164375868 -9.7992952D-09  5.9715852D-15 -7.2427502D-21  2.1002854D-26  2.4550181D-31 -8.8831142D-36
  20    8  -5281.1092  0.0164372732 -9.7990086D-09  5.9711217D-15 -7.2410686D-21  2.1026402D-26  2.4450238D-31 -8.9265873D-36
  20    9  -5280.8133  0.0164369205 -9.7986862D-09  5.9706004D-15 -7.2391749D-21  2.1052697D-26  2.4337561D-31 -8.9746988D-36
  20   10  -5280.4846  0.0164365285 -9.7983280D-09  5.9700214D-15 -7.2370685D-21  2.1081819D-26  2.4211876D-31 -9.0282006D-36
  20   11  -5280.1230  0.0164360974 -9.7979340D-09  5.9693846D-15 -7.2347471D-21  2.1113697D-26  2.4072021D-31 -9.0871338D-36
  20   12  -5279.7285  0.0164356271 -9.7975042D-09  5.9686902D-15 -7.2322121D-21  2.1148194D-26  2.3919119D-31 -9.1505312D-36
  20   13  -5279.3012  0.0164351176 -9.7970387D-09  5.9679382D-15 -7.2294598D-21  2.1185452D-26  2.3751591D-31 -9.2200612D-36
  20   14  -5278.8410  0.0164345690 -9.7965374D-09  5.9671287D-15 -7.2264914D-21  2.1225198D-26  2.3570200D-31 -9.2940197D-36
  20   15  -5278.3480  0.0164339812 -9.7960004D-09  5.9662617D-15 -7.2233037D-21  2.1267444D-26  2.3374126D-31 -9.3725654D-36
  20   16  -5277.8221  0.0164333543 -9.7954277D-09  5.9653373D-15 -7.2198985D-21  2.1312040D-26  2.3163661D-31 -9.4554915D-36
  20   17  -5277.2634  0.0164326883 -9.7948193D-09  5.9643557D-15 -7.2162712D-21  2.1359069D-26  2.2937344D-31 -9.5437690D-36
  20   18  -5276.6718  0.0164319831 -9.7941752D-09  5.9633168D-15 -7.2124222D-21  2.1408367D-26  2.2695768D-31 -9.6363830D-36
  20   19  -5276.0474  0.0164312387 -9.7934954D-09  5.9622208D-15 -7.2083493D-21  2.1459863D-26  2.2437832D-31 -9.7342380D-36
  20   20  -5275.3902  0.0164304553 -9.7927800D-09  5.9610678D-15 -7.2040521D-21  2.1513425D-26  2.2163857D-31 -9.8358125D-36
  21    0  -5239.0960  0.0163985779 -9.8133375D-09  6.0460485D-15 -6.8967930D-21  8.3143585D-27 -6.0378439D-31  3.4892712D-36
  21    1  -5239.0633  0.0163985387 -9.8133012D-09  6.0459933D-15 -6.8967096D-21  8.3071043D-27 -6.0373651D-31  3.4984081D-36
  21    2  -5238.9977  0.0163984602 -9.8132287D-09  6.0458829D-15 -6.8965435D-21  8.2926554D-27 -6.0364005D-31  3.5162470D-36
  21    3  -5238.8993  0.0163983424 -9.8131198D-09  6.0457174D-15 -6.8962951D-21  8.2709146D-27 -6.0349241D-31  3.5438487D-36
  21    4  -5238.7681  0.0163981854 -9.8129747D-09  6.0454968D-15 -6.8959650D-21  8.2418714D-27 -6.0329050D-31  3.5812633D-36
  21    5  -5238.6041  0.0163979891 -9.8127934D-09  6.0452209D-15 -6.8955539D-21  8.2057575D-27 -6.0303816D-31  3.6266917D-36
  21    6  -5238.4073  0.0163977536 -9.8125758D-09  6.0448899D-15 -6.8950633D-21  8.1623230D-27 -6.0272975D-31  3.6820701D-36
  21    7  -5238.1778  0.0163974789 -9.8123219D-09  6.0445038D-15 -6.8944933D-21  8.1117377D-27 -6.0236841D-31  3.7460399D-36
  21    8  -5237.9154  0.0163971649 -9.8120317D-09  6.0440626D-15 -6.8938461D-21  8.0539127D-27 -6.0194650D-31  3.8195117D-36
  21    9  -5237.6203  0.0163968117 -9.8117054D-09  6.0435663D-15 -6.8931241D-21  7.9889109D-27 -6.0145874D-31  3.9025337D-36
  21   10  -5237.2923  0.0163964192 -9.8113428D-09  6.0430149D-15 -6.8923296D-21  7.9168193D-27 -6.0090370D-31  3.9938801D-36
  21   11  -5236.9316  0.0163959875 -9.8109440D-09  6.0424084D-15 -6.8914630D-21  7.8375242D-27 -6.0028150D-31  4.0948401D-36
  21   12  -5236.5381  0.0163955166 -9.8105089D-09  6.0417468D-15 -6.8905275D-21  7.7511772D-27 -5.9958465D-31  4.2049405D-36
  21   13  -5236.1118  0.0163950065 -9.8100377D-09  6.0410303D-15 -6.8895260D-21  7.6577341D-27 -5.9881064D-31  4.3237080D-36
  21   14  -5235.6528  0.0163944571 -9.8095303D-09  6.0402587D-15 -6.8884604D-21  7.5571039D-27 -5.9795025D-31  4.4524058D-36
  21   15  -5235.1610  0.0163938686 -9.8089867D-09  6.0394322D-15 -6.8873357D-21  7.4495300D-27 -5.9699870D-31  4.5901627D-36
  21   16  -5234.6364  0.0163932408 -9.8084070D-09  6.0385507D-15 -6.8861527D-21  7.3350444D-27 -5.9595470D-31  4.7362718D-36
  21   17  -5234.0790  0.0163925739 -9.8077911D-09  6.0376142D-15 -6.8849159D-21  7.2136109D-27 -5.9481041D-31  4.8911302D-36
  21   18  -5233.4889  0.0163918677 -9.8071391D-09  6.0366229D-15 -6.8836290D-21  7.0853127D-27 -5.9355716D-31  5.0552996D-36
  21   19  -5232.8660  0.0163911224 -9.8064510D-09  6.0355767D-15 -6.8822954D-21  6.9501492D-27 -5.9219111D-31  5.2283806D-36
  21   20  -5232.2104  0.0163903379 -9.8057268D-09  6.0344756D-15 -6.8809197D-21  6.8081188D-27 -5.9069920D-31  5.4113282D-36
  22    0  -5196.0527  0.0163584872 -9.8255865D-09  6.1137998D-15 -7.6516140D-21  6.0428174D-27  5.8157542D-31  1.1186350D-35
  22    1  -5196.0199  0.0163584479 -9.8255498D-09  6.1137386D-15 -7.6515534D-21  6.0497766D-27  5.8173363D-31  1.1177231D-35
  22    2  -5195.9545  0.0163583693 -9.8254764D-09  6.1136161D-15 -7.6514329D-21  6.0636449D-27  5.8204984D-31  1.1159191D-35
  22    3  -5195.8564  0.0163582514 -9.8253664D-09  6.1134325D-15 -7.6512508D-21  6.0847316D-27  5.8251790D-31  1.1130158D-35
  22    4  -5195.7255  0.0163580942 -9.8252197D-09  6.1131877D-15 -7.6510060D-21  6.1127008D-27  5.8313522D-31  1.1092133D-35
  22    5  -5195.5619  0.0163578977 -9.8250363D-09  6.1128816D-15 -7.6506998D-21  6.1476539D-27  5.8391203D-31  1.1045570D-35
  22    6  -5195.3656  0.0163576619 -9.8248162D-09  6.1125144D-15 -7.6503299D-21  6.1898098D-27  5.8483725D-31  1.0988192D-35
  22    7  -5195.1366  0.0163573868 -9.8245595D-09  6.1120860D-15 -7.6498951D-21  6.2389588D-27  5.8591073D-31  1.0921852D-35
  22    8  -5194.8749  0.0163570724 -9.8242661D-09  6.1115964D-15 -7.6493932D-21  6.2951894D-27  5.8713066D-31  1.0846403D-35
  22    9  -5194.5805  0.0163567187 -9.8239361D-09  6.1110457D-15 -7.6488240D-21  6.3587583D-27  5.8848913D-31  1.0759610D-35
  22   10  -5194.2533  0.0163563258 -9.8235695D-09  6.1104338D-15 -7.6481840D-21  6.4294940D-27  5.8998929D-31  1.0664150D-35
  22   11  -5193.8935  0.0163558936 -9.8231662D-09  6.1097608D-15 -7.6474729D-21  6.5073861D-27  5.9162610D-31  1.0559329D-35
  22   12  -5193.5010  0.0163554221 -9.8227263D-09  6.1090267D-15 -7.6466870D-21  6.5927459D-27  5.9338971D-31  1.0443282D-35
  22   13  -5193.0757  0.0163549113 -9.8222499D-09  6.1082315D-15 -7.6458241D-21  6.6854963D-27  5.9527887D-31  1.0317401D-35
  22   14  -5192.6178  0.0163543613 -9.8217368D-09  6.1073752D-15 -7.6448812D-21  6.7856239D-27  5.9728802D-31  1.0181955D-35
  22   15  -5192.1272  0.0163537720 -9.8211872D-09  6.1064579D-15 -7.6438552D-21  6.8932839D-27  5.9941240D-31  1.0035895D-35
  22   16  -5191.6039  0.0163531434 -9.8206010D-09  6.1054795D-15 -7.6427431D-21  7.0086804D-27  6.0164081D-31  9.8785212D-36
  22   17  -5191.0479  0.0163524757 -9.8199783D-09  6.1044402D-15 -7.6415406D-21  7.1316768D-27  6.0396968D-31  9.7109097D-36
  22   18  -5190.4592  0.0163517686 -9.8193191D-09  6.1033399D-15 -7.6402460D-21  7.2622675D-27  6.0640087D-31  9.5344117D-36
  22   19  -5189.8379  0.0163510224 -9.8186234D-09  6.1021787D-15 -7.6388526D-21  7.4008775D-27  6.0890826D-31  9.3446478D-36
  22   20  -5189.1838  0.0163502369 -9.8178912D-09  6.1009566D-15 -7.6373578D-21  7.5473203D-27  6.1149614D-31  9.1446943D-36
  23    0  -5153.1621  0.0163184203 -9.8375482D-09  6.1738194D-15 -7.2523072D-21  3.2302051D-26 -3.5331807D-31 -3.0232392D-35
  23    1  -5153.1295  0.0163183810 -9.8375111D-09  6.1737614D-15 -7.2519843D-21  3.2297858D-26 -3.5374103D-31 -3.0229784D-35
  23    2  -5153.0642  0.0163183023 -9.8374370D-09  6.1736454D-15 -7.2513381D-21  3.2289313D-26 -3.5458646D-31 -3.0223705D-35
  23    3  -5152.9663  0.0163181842 -9.8373259D-09  6.1734714D-15 -7.2503706D-21  3.2276485D-26 -3.5584964D-31 -3.0214276D-35
  23    4  -5152.8358  0.0163180268 -9.8371777D-09  6.1732394D-15 -7.2490792D-21  3.2259354D-26 -3.5754504D-31 -3.0203110D-35
  23    5  -5152.6726  0.0163178301 -9.8369926D-09  6.1729494D-15 -7.2474667D-21  3.2237915D-26 -3.5966058D-31 -3.0189509D-35
  23    6  -5152.4768  0.0163175940 -9.8367703D-09  6.1726016D-15 -7.2455334D-21  3.2211852D-26 -3.6219292D-31 -3.0171535D-35
  23    7  -5152.2483  0.0163173186 -9.8365111D-09  6.1721959D-15 -7.2432795D-21  3.2181407D-26 -3.6515218D-31 -3.0151785D-35
  23    8  -5151.9873  0.0163170038 -9.8362148D-09  6.1717324D-15 -7.2407066D-21  3.2146152D-26 -3.6852567D-31 -3.0127317D-35
  23    9  -5151.6936  0.0163166497 -9.8358816D-09  6.1712112D-15 -7.2378150D-21  3.2106092D-26 -3.7232274D-31 -3.0099483D-35
  23   10  -5151.3672  0.0163162563 -9.8355113D-09  6.1706323D-15 -7.2346065D-21  3.2061116D-26 -3.7653256D-31 -3.0067868D-35
  23   11  -5151.0083  0.0163158235 -9.8351041D-09  6.1699958D-15 -7.2310826D-21  3.2011217D-26 -3.8116101D-31 -3.0033269D-35
  23   12  -5150.6167  0.0163153515 -9.8346599D-09  6.1693018D-15 -7.2272444D-21  3.1955957D-26 -3.8620332D-31 -2.9993549D-35
  23   13  -5150.1925  0.0163148401 -9.8341787D-09  6.1685504D-15 -7.2230944D-21  3.1895268D-26 -3.9165555D-31 -2.9949795D-35
  23   14  -5149.7357  0.0163142894 -9.8336606D-09  6.1677417D-15 -7.2186336D-21  3.1828951D-26 -3.9752350D-31 -2.9901436D-35
  23   15  -5149.2463  0.0163136994 -9.8331055D-09  6.1668757D-15 -7.2138644D-21  3.1756878D-26 -4.0379993D-31 -2.9848933D-35
  23   16  -5148.7243  0.0163130701 -9.8325135D-09  6.1659527D-15 -7.2087900D-21  3.1678709D-26 -4.1047599D-31 -2.9790699D-35
  23   17  -5148.1696  0.0163124015 -9.8318847D-09  6.1649726D-15 -7.2034112D-21  3.1594287D-26 -4.1756044D-31 -2.9726655D-35
  23   18  -5147.5824  0.0163116936 -9.8312189D-09  6.1639357D-15 -7.1977323D-21  3.1503246D-26 -4.2504268D-31 -2.9656354D-35
  23   19  -5146.9626  0.0163109465 -9.8305163D-09  6.1628421D-15 -7.1917557D-21  3.1405477D-26 -4.3292600D-31 -2.9581258D-35
  23   20  -5146.3101  0.0163101601 -9.8297768D-09  6.1616920D-15 -7.1854857D-21  3.1300550D-26 -4.4119102D-31 -2.9497916D-35
  24    0  -5110.4240  0.0162783821 -9.8488428D-09  6.2564394D-15 -7.5345708D-21 -1.8362011D-26 -6.3920703D-31  2.9341586D-35
  24    1  -5110.3915  0.0162783427 -9.8488053D-09  6.2563791D-15 -7.5347539D-21 -1.8369600D-26 -6.3880355D-31  2.9348942D-35
  24    2  -5110.3264  0.0162782639 -9.8487302D-09  6.2562586D-15 -7.5351220D-21 -1.8385090D-26 -6.3797521D-31  2.9368136D-35
  24    3  -5110.2287  0.0162781457 -9.8486176D-09  6.2560777D-15 -7.5356733D-21 -1.8407983D-26 -6.3674729D-31  2.9393559D-35
  24    4  -5110.0985  0.0162779881 -9.8484675D-09  6.2558366D-15 -7.5364108D-21 -1.8438474D-26 -6.3509584D-31  2.9428293D-35
  24    5  -5109.9357  0.0162777911 -9.8482798D-09  6.2555351D-15 -7.5373335D-21 -1.8476541D-26 -6.3303440D-31  2.9471886D-35
  24    6  -5109.7404  0.0162775548 -9.8480546D-09  6.2551733D-15 -7.5384436D-21 -1.8522036D-26 -6.3055556D-31  2.9523798D-35
  24    7  -5109.5125  0.0162772790 -9.8477919D-09  6.2547511D-15 -7.5397418D-21 -1.8574956D-26 -6.2765886D-31  2.9584723D-35
  24    8  -5109.2521  0.0162769639 -9.8474917D-09  6.2542685D-15 -7.5412299D-21 -1.8634958D-26 -6.2434428D-31  2.9652319D-35
  24    9  -5108.9591  0.0162766094 -9.8471540D-09  6.2537255D-15 -7.5429104D-21 -1.8702219D-26 -6.2060227D-31  2.9728537D-35
  24   10  -5108.6335  0.0162762155 -9.8467787D-09  6.2531220D-15 -7.5447844D-21 -1.8776374D-26 -6.1643474D-31  2.9812200D-35
  24   11  -5108.2755  0.0162757823 -9.8463661D-09  6.2524579D-15 -7.5468542D-21 -1.8857466D-26 -6.1183605D-31  2.9904433D-35
  24   12  -5107.8849  0.0162753097 -9.8459159D-09  6.2517333D-15 -7.5491228D-21 -1.8945172D-26 -6.0680366D-31  3.0003185D-35
  24   13  -5107.4617  0.0162747977 -9.8454283D-09  6.2509481D-15 -7.5515914D-21 -1.9039490D-26 -6.0133159D-31  3.0111007D-35
  24   14  -5107.0060  0.0162742464 -9.8449033D-09  6.2501022D-15 -7.5542634D-21 -1.9139961D-26 -5.9542366D-31  3.0223055D-35
  24   15  -5106.5178  0.0162736557 -9.8443408D-09  6.2491955D-15 -7.5571428D-21 -1.9246554D-26 -5.8906119D-31  3.0343217D-35
  24   16  -5105.9971  0.0162730257 -9.8437409D-09  6.2482280D-15 -7.5602313D-21 -1.9358983D-26 -5.8225183D-31  3.0469309D-35
  24   17  -5105.4438  0.0162723563 -9.8431036D-09  6.2471996D-15 -7.5635311D-21 -1.9477012D-26 -5.7498666D-31  3.0600958D-35
  24   18  -5104.8580  0.0162716476 -9.8424290D-09  6.2461101D-15 -7.5670487D-21 -1.9600307D-26 -5.6725906D-31  3.0738202D-35
  24   19  -5104.2397  0.0162708996 -9.8417170D-09  6.2449597D-15 -7.5707858D-21 -1.9728880D-26 -5.5905879D-31  3.0883062D-35
  24   20  -5103.5889  0.0162701123 -9.8409677D-09  6.2437480D-15 -7.5747448D-21 -1.9861985D-26 -5.5038902D-31  3.1030885D-35
  25    0  -5067.8379  0.0162383841 -9.8596545D-09  6.2996634D-15 -8.9710164D-21  2.7162471D-27  8.9127049D-31 -7.2424397D-36
  25    1  -5067.8054  0.0162383446 -9.8596167D-09  6.2995916D-15 -8.9709891D-21  2.7270774D-27  8.9116919D-31 -7.2617163D-36
  25    2  -5067.7404  0.0162382658 -9.8595411D-09  6.2994481D-15 -8.9709342D-21  2.7483880D-27  8.9096306D-31 -7.2965663D-36
  25    3  -5067.6430  0.0162381474 -9.8594277D-09  6.2992328D-15 -8.9708507D-21  2.7804672D-27  8.9065409D-31 -7.3504195D-36
  25    4  -5067.5131  0.0162379897 -9.8592765D-09  6.2989457D-15 -8.9707394D-21  2.8231523D-27  8.9024489D-31 -7.4206367D-36
  25    5  -5067.3507  0.0162377925 -9.8590876D-09  6.2985869D-15 -8.9705967D-21  2.8764649D-27  8.8972321D-31 -7.5086829D-36
  25    6  -5067.1559  0.0162375559 -9.8588608D-09  6.2981563D-15 -8.9704220D-21  2.9407370D-27  8.8908288D-31 -7.6170967D-36
  25    7  -5066.9286  0.0162372798 -9.8585963D-09  6.2976539D-15 -8.9702141D-21  3.0152998D-27  8.8833469D-31 -7.7409417D-36
  25    8  -5066.6688  0.0162369644 -9.8582941D-09  6.2970799D-15 -8.9699689D-21  3.1005529D-27  8.8745548D-31 -7.8829601D-36
  25    9  -5066.3765  0.0162366095 -9.8579540D-09  6.2964340D-15 -8.9696863D-21  3.1961585D-27  8.8646032D-31 -8.0406489D-36
  25   10  -5066.0518  0.0162362152 -9.8575763D-09  6.2957165D-15 -8.9693603D-21  3.3026149D-27  8.8531502D-31 -8.2194510D-36
  25   11  -5065.6946  0.0162357814 -9.8571608D-09  6.2949272D-15 -8.9689907D-21  3.4194327D-27  8.8403281D-31 -8.4145392D-36
  25   12  -5065.3049  0.0162353083 -9.8567076D-09  6.2940662D-15 -8.9685731D-21  3.5465333D-27  8.8260542D-31 -8.6256109D-36
  25   13  -5064.8828  0.0162347958 -9.8562167D-09  6.2931335D-15 -8.9681033D-21  3.6841067D-27  8.8101348D-31 -8.8556126D-36
  25   14  -5064.4282  0.0162342438 -9.8556881D-09  6.2921291D-15 -8.9675771D-21  3.8319623D-27  8.7925529D-31 -9.1021137D-36
  25   15  -5063.9412  0.0162336525 -9.8551218D-09  6.2910530D-15 -8.9669903D-21  3.9901172D-27  8.7731344D-31 -9.3666200D-36
  25   16  -5063.4218  0.0162330218 -9.8545180D-09  6.2899053D-15 -8.9663387D-21  4.1583528D-27  8.7518430D-31 -9.6472238D-36
  25   17  -5062.8699  0.0162323517 -9.8538765D-09  6.2886859D-15 -8.9656166D-21  4.3366790D-27  8.7285273D-31 -9.9460341D-36
  25   18  -5062.2855  0.0162316423 -9.8531973D-09  6.2873949D-15 -8.9648191D-21  4.5250200D-27  8.7030575D-31 -1.0261178D-35
  25   19  -5061.6687  0.0162308935 -9.8524807D-09  6.2860323D-15 -8.9639406D-21  4.7229502D-27  8.6753478D-31 -1.0590767D-35
  25   20  -5061.0195  0.0162301053 -9.8517264D-09  6.2845982D-15 -8.9629740D-21  4.9308742D-27  8.6451639D-31 -1.0939650D-35
  26    0  -5025.4031  0.0161984226 -9.8709836D-09  6.3267820D-15 -8.9093795D-21  6.1277197D-27 -1.0873177D-30 -2.0478287D-35
  26    1  -5025.3707  0.0161983832 -9.8709456D-09  6.3267107D-15 -8.9093179D-21  6.1146892D-27 -1.0876087D-30 -2.0460654D-35
  26    2  -5025.3059  0.0161983042 -9.8708697D-09  6.3265682D-15 -8.9091961D-21  6.0886506D-27 -1.0881801D-30 -2.0425997D-35
  26    3  -5025.2087  0.0161981857 -9.8707558D-09  6.3263544D-15 -8.9090146D-21  6.0494454D-27 -1.0890348D-30 -2.0372618D-35
  26    4  -5025.0791  0.0161980278 -9.8706040D-09  6.3260693D-15 -8.9087737D-21  5.9970238D-27 -1.0901709D-30 -2.0300271D-35
  26    5  -5024.9171  0.0161978304 -9.8704142D-09  6.3257129D-15 -8.9084755D-21  5.9316904D-27 -1.0915897D-30 -2.0212455D-35
  26    6  -5024.7228  0.0161975935 -9.8701865D-09  6.3252853D-15 -8.9081216D-21  5.8530894D-27 -1.0932864D-30 -2.0105671D-35
  26    7  -5024.4960  0.0161973171 -9.8699208D-09  6.3247865D-15 -8.9077158D-21  5.7611258D-27 -1.0952476D-30 -1.9980855D-35
  26    8  -5024.2369  0.0161970013 -9.8696173D-09  6.3242164D-15 -8.9072587D-21  5.6557883D-27 -1.0974768D-30 -1.9836265D-35
  26    9  -5023.9453  0.0161966460 -9.8692758D-09  6.3235751D-15 -8.9067552D-21  5.5371788D-27 -1.0999683D-30 -1.9675446D-35
  26   10  -5023.6214  0.0161962513 -9.8688964D-09  6.3228626D-15 -8.9062076D-21  5.4050308D-27 -1.1027109D-30 -1.9495233D-35
  26   11  -5023.2651  0.0161958170 -9.8684791D-09  6.3220789D-15 -8.9056213D-21  5.2593422D-27 -1.1056982D-30 -1.9297903D-35
  26   12  -5022.8764  0.0161953434 -9.8680239D-09  6.3212240D-15 -8.9049994D-21  5.0998713D-27 -1.1089253D-30 -1.9080138D-35
  26   13  -5022.4553  0.0161948302 -9.8675309D-09  6.3202979D-15 -8.9043485D-21  4.9265514D-27 -1.1123696D-30 -1.8842244D-35
  26   14  -5022.0019  0.0161942777 -9.8670000D-09  6.3193006D-15 -8.9036714D-21  4.7393706D-27 -1.1160390D-30 -1.8586231D-35
  26   15  -5021.5160  0.0161936857 -9.8664314D-09  6.3182322D-15 -8.9029761D-21  4.5381539D-27 -1.1199138D-30 -1.8311224D-35
  26   16  -5020.9978  0.0161930542 -9.8658249D-09  6.3170927D-15 -8.9022669D-21  4.3226638D-27 -1.1239834D-30 -1.8015923D-35
  26   17  -5020.4473  0.0161923834 -9.8651806D-09  6.3158820D-15 -8.9015518D-21  4.0929969D-27 -1.1282280D-30 -1.7700687D-35
  26   18  -5019.8644  0.0161916731 -9.8644985D-09  6.3146003D-15 -8.9008369D-21  3.8488607D-27 -1.1326495D-30 -1.7366097D-35
  26   19  -5019.2491  0.0161909234 -9.8637787D-09  6.3132474D-15 -8.9001294D-21  3.5900745D-27 -1.1372290D-30 -1.7010464D-35
  26   20  -5018.6015  0.0161901344 -9.8630212D-09  6.3118234D-15 -8.8994390D-21  3.3165353D-27 -1.1419325D-30 -1.6633142D-35
  27    0  -4983.1192  0.0161584873 -9.8828193D-09  6.3401750D-15 -1.0593225D-20 -3.6405444D-26  3.2158045D-31  4.8450104D-35
  27    1  -4983.0869  0.0161584477 -9.8827812D-09  6.3400902D-15 -1.0593590D-20 -3.6401459D-26  3.2225383D-31  4.8445841D-35
  27    2  -4983.0223  0.0161583687 -9.8827052D-09  6.3399208D-15 -1.0594318D-20 -3.6393861D-26  3.2361536D-31  4.8443075D-35
  27    3  -4982.9253  0.0161582501 -9.8825910D-09  6.3396665D-15 -1.0595409D-20 -3.6382065D-26  3.2564593D-31  4.8434041D-35
  27    4  -4982.7961  0.0161580920 -9.8824389D-09  6.3393274D-15 -1.0596864D-20 -3.6366304D-26  3.2835735D-31  4.8422851D-35
  27    5  -4982.6345  0.0161578943 -9.8822487D-09  6.3389035D-15 -1.0598682D-20 -3.6346628D-26  3.3174936D-31  4.8410992D-35
  27    6  -4982.4406  0.0161576571 -9.8820205D-09  6.3383947D-15 -1.0600862D-20 -3.6322628D-26  3.3581592D-31  4.8394672D-35
  27    7  -4982.2144  0.0161573805 -9.8817543D-09  6.3378010D-15 -1.0603403D-20 -3.6294145D-26  3.4055402D-31  4.8374551D-35
  27    8  -4981.9559  0.0161570642 -9.8814501D-09  6.3371223D-15 -1.0606306D-20 -3.6261112D-26  3.4597015D-31  4.8350936D-35
  27    9  -4981.6650  0.0161567085 -9.8811079D-09  6.3363585D-15 -1.0609567D-20 -3.6223433D-26  3.5206014D-31  4.8324660D-35
  27   10  -4981.3419  0.0161563133 -9.8807278D-09  6.3355096D-15 -1.0613188D-20 -3.6180923D-26  3.5882863D-31  4.8294824D-35
  27   11  -4980.9865  0.0161558785 -9.8803097D-09  6.3345754D-15 -1.0617165D-20 -3.6132982D-26  3.6626389D-31  4.8259863D-35
  27   12  -4980.5987  0.0161554043 -9.8798536D-09  6.3335560D-15 -1.0621498D-20 -3.6079675D-26  3.7436529D-31  4.8220310D-35
  27   13  -4980.1787  0.0161548906 -9.8793596D-09  6.3324511D-15 -1.0626184D-20 -3.6020537D-26  3.8313496D-31  4.8174199D-35
  27   14  -4979.7264  0.0161543373 -9.8788278D-09  6.3312607D-15 -1.0631222D-20 -3.5955395D-26  3.9257411D-31  4.8125012D-35
  27   15  -4979.2418  0.0161537446 -9.8782580D-09  6.3299846D-15 -1.0636611D-20 -3.5883837D-26  4.0267218D-31  4.8068086D-35
  27   16  -4978.7249  0.0161531124 -9.8776504D-09  6.3286228D-15 -1.0642346D-20 -3.5805363D-26  4.1343325D-31  4.8004610D-35
  27   17  -4978.1757  0.0161524408 -9.8770050D-09  6.3271750D-15 -1.0648425D-20 -3.5720015D-26  4.2485067D-31  4.7935400D-35
  27   18  -4977.5942  0.0161517296 -9.8763217D-09  6.3256412D-15 -1.0654846D-20 -3.5626845D-26  4.3692106D-31  4.7858041D-35
  27   19  -4976.9804  0.0161509791 -9.8756007D-09  6.3240211D-15 -1.0661606D-20 -3.5525804D-26  4.4963999D-31  4.7772431D-35
  27   20  -4976.3344  0.0161501891 -9.8748419D-09  6.3223147D-15 -1.0668700D-20 -3.5416407D-26  4.6300490D-31  4.7679173D-35
  28    0  -4940.9860  0.0161185617 -9.8962629D-09  6.2953011D-15 -1.1655070D-20  3.2249283D-26  1.2935461D-30 -3.1783402D-35
  28    1  -4940.9537  0.0161185221 -9.8962252D-09  6.2952079D-15 -1.1654749D-20  3.2264732D-26  1.2931047D-30 -3.1799881D-35
  28    2  -4940.8892  0.0161184429 -9.8961496D-09  6.2950214D-15 -1.1654102D-20  3.2295763D-26  1.2922139D-30 -3.1833598D-35
  28    3  -4940.7925  0.0161183242 -9.8960363D-09  6.2947418D-15 -1.1653134D-20  3.2342168D-26  1.2908805D-30 -3.1883854D-35
  28    4  -4940.6636  0.0161181658 -9.8958853D-09  6.2943689D-15 -1.1651838D-20  3.2404174D-26  1.2890913D-30 -3.1952062D-35
  28    5  -4940.5024  0.0161179679 -9.8956964D-09  6.2939028D-15 -1.1650217D-20  3.2481445D-26  1.2868517D-30 -3.2036369D-35
  28    6  -4940.3090  0.0161177304 -9.8954699D-09  6.2933437D-15 -1.1648265D-20  3.2574103D-26  1.2841518D-30 -3.2138665D-35
  28    7  -4940.0833  0.0161174534 -9.8952056D-09  6.2926914D-15 -1.1645982D-20  3.2681539D-26  1.2810072D-30 -3.2253361D-35
  28    8  -4939.8255  0.0161171367 -9.8949035D-09  6.2919462D-15 -1.1643361D-20  3.2804530D-26  1.2773769D-30 -3.2389788D-35
  28    9  -4939.5354  0.0161167805 -9.8945638D-09  6.2911080D-15 -1.1640402D-20  3.2942300D-26  1.2732849D-30 -3.2540449D-35
  28   10  -4939.2130  0.0161163847 -9.8941863D-09  6.2901769D-15 -1.1637100D-20  3.3094752D-26  1.2687219D-30 -3.2705178D-35
  28   11  -4938.8585  0.0161159494 -9.8937712D-09  6.2891529D-15 -1.1633451D-20  3.3261951D-26  1.2636702D-30 -3.2887074D-35
  28   12  -4938.4717  0.0161154745 -9.8933184D-09  6.2880363D-15 -1.1629448D-20  3.3443479D-26  1.2581250D-30 -3.3083937D-35
  28   13  -4938.0527  0.0161149601 -9.8928280D-09  6.2868271D-15 -1.1625089D-20  3.3639307D-26  1.2520884D-30 -3.3295373D-35
  28   14  -4937.6015  0.0161144061 -9.8923000D-09  6.2855254D-15 -1.1620364D-20  3.3848981D-26  1.2455423D-30 -3.3520642D-35
  28   15  -4937.1181  0.0161138126 -9.8917343D-09  6.2841312D-15 -1.1615270D-20  3.4072549D-26  1.2384767D-30 -3.3761533D-35
  28   16  -4936.6024  0.0161131795 -9.8911311D-09  6.2826448D-15 -1.1609800D-20  3.4309681D-26  1.2308839D-30 -3.4016404D-35
  28   17  -4936.0546  0.0161125069 -9.8904904D-09  6.2810663D-15 -1.1603945D-20  3.4560000D-26  1.2227561D-30 -3.4284885D-35
  28   18  -4935.4746  0.0161117948 -9.8898121D-09  6.2793958D-15 -1.1597701D-20  3.4823226D-26  1.2140793D-30 -3.4566066D-35
  28   19  -4934.8623  0.0161110432 -9.8890964D-09  6.2776334D-15 -1.1591058D-20  3.5098831D-26  1.2048461D-30 -3.4857620D-35
  28   20  -4934.2179  0.0161102521 -9.8883432D-09  6.2757794D-15 -1.1584009D-20  3.5386974D-26  1.1950428D-30 -3.5164491D-35
  29    0  -4899.0031  0.0160786110 -9.9119066D-09  6.2681607D-15 -1.0514761D-20  3.4307874D-26 -8.8236759D-31 -6.4000890D-36
  29    1  -4898.9709  0.0160785714 -9.9118690D-09  6.2680765D-15 -1.0514418D-20  3.4297245D-26 -8.8245718D-31 -6.3785711D-36
  29    2  -4898.9066  0.0160784921 -9.9117938D-09  6.2679083D-15 -1.0513733D-20  3.4276089D-26 -8.8263534D-31 -6.3361277D-36
  29    3  -4898.8102  0.0160783731 -9.9116810D-09  6.2676560D-15 -1.0512705D-20  3.4244415D-26 -8.8290017D-31 -6.2736675D-36
  29    4  -4898.6815  0.0160782146 -9.9115306D-09  6.2673196D-15 -1.0511335D-20  3.4202129D-26 -8.8325572D-31 -6.1893555D-36
  29    5  -4898.5208  0.0160780163 -9.9113426D-09  6.2668992D-15 -1.0509627D-20  3.4149044D-26 -8.8368285D-31 -6.0829706D-36
  29    6  -4898.3278  0.0160777785 -9.9111170D-09  6.2663948D-15 -1.0507581D-20  3.4085337D-26 -8.8418372D-31 -5.9546335D-36
  29    7  -4898.1027  0.0160775010 -9.9108538D-09  6.2658064D-15 -1.0505196D-20  3.4011073D-26 -8.8476429D-31 -5.8069112D-36
  29    8  -4897.8455  0.0160771838 -9.9105531D-09  6.2651342D-15 -1.0502479D-20  3.3926205D-26 -8.8540538D-31 -5.6377703D-36
  29    9  -4897.5561  0.0160768270 -9.9102148D-09  6.2643781D-15 -1.0499429D-20  3.3830520D-26 -8.8610479D-31 -5.4461094D-36
  29   10  -4897.2346  0.0160764306 -9.9098389D-09  6.2635383D-15 -1.0496053D-20  3.3724062D-26 -8.8684803D-31 -5.2330310D-36
  29   11  -4896.8809  0.0160759946 -9.9094256D-09  6.2626148D-15 -1.0492349D-20  3.3606886D-26 -8.8763748D-31 -4.9988976D-36
  29   12  -4896.4951  0.0160755190 -9.9089747D-09  6.2616077D-15 -1.0488324D-20  3.3479060D-26 -8.8845483D-31 -4.7441795D-36
  29   13  -4896.0771  0.0160750037 -9.9084863D-09  6.2605172D-15 -1.0483981D-20  3.3340384D-26 -8.8929639D-31 -4.4690159D-36
  29   14  -4895.6270  0.0160744489 -9.9079605D-09  6.2593432D-15 -1.0479324D-20  3.3190756D-26 -8.9013619D-31 -4.1697663D-36
  29   15  -4895.1448  0.0160738544 -9.9073972D-09  6.2580860D-15 -1.0474357D-20  3.3030651D-26 -8.9098311D-31 -3.8537697D-36
  29   16  -4894.6305  0.0160732203 -9.9067965D-09  6.2567456D-15 -1.0469086D-20  3.2859503D-26 -8.9180699D-31 -3.5137944D-36
  29   17  -4894.0840  0.0160725467 -9.9061584D-09  6.2553222D-15 -1.0463514D-20  3.2677448D-26 -8.9260165D-31 -3.1529049D-36
  29   18  -4893.5054  0.0160718335 -9.9054829D-09  6.2538159D-15 -1.0457650D-20  3.2484648D-26 -8.9335259D-31 -2.7731999D-36
  29   19  -4892.8947  0.0160710807 -9.9047700D-09  6.2522268D-15 -1.0451498D-20  3.2280818D-26 -8.9403370D-31 -2.3706269D-36
  29   20  -4892.2518  0.0160702883 -9.9040199D-09  6.2505551D-15 -1.0445062D-20  3.2066172D-26 -8.9464013D-31 -1.9475261D-36
  30    0  -4857.1708  0.0160386078 -9.9288729D-09  6.2654780D-15 -1.0544577D-20  1.8407396D-26  6.0305829D-31  2.6477099D-35
  30    1  -4857.1387  0.0160385681 -9.9288353D-09  6.2653937D-15 -1.0544393D-20  1.8414566D-26  6.0343188D-31  2.6465723D-35
  30    2  -4857.0746  0.0160384887 -9.9287601D-09  6.2652250D-15 -1.0544024D-20  1.8428936D-26  6.0417349D-31  2.6443195D-35
  30    3  -4856.9783  0.0160383695 -9.9286473D-09  6.2649719D-15 -1.0543471D-20  1.8450765D-26  6.0528131D-31  2.6405262D-35
  30    4  -4856.8500  0.0160382107 -9.9284970D-09  6.2646346D-15 -1.0542732D-20  1.8479852D-26  6.0675794D-31  2.6356590D-35
  30    5  -4856.6897  0.0160380121 -9.9283090D-09  6.2642129D-15 -1.0541807D-20  1.8516314D-26  6.0860321D-31  2.6296284D-35
  30    6  -4856.4972  0.0160377738 -9.9280835D-09  6.2637069D-15 -1.0540696D-20  1.8560180D-26  6.1081091D-31  2.6222645D-35
  30    7  -4856.2727  0.0160374958 -9.9278205D-09  6.2631166D-15 -1.0539395D-20  1.8611679D-26  6.1337818D-31  2.6135253D-35
  30    8  -4856.0161  0.0160371781 -9.9275199D-09  6.2624422D-15 -1.0537903D-20  1.8670729D-26  6.1629465D-31  2.6035945D-35
  30    9  -4855.7274  0.0160368208 -9.9271817D-09  6.2616835D-15 -1.0536219D-20  1.8737451D-26  6.1956347D-31  2.5922977D-35
  30   10  -4855.4067  0.0160364237 -9.9268060D-09  6.2608407D-15 -1.0534343D-20  1.8811970D-26  6.2319030D-31  2.5798712D-35
  30   11  -4855.0539  0.0160359869 -9.9263928D-09  6.2599137D-15 -1.0532268D-20  1.8894599D-26  6.2715115D-31  2.5659377D-35
  30   12  -4854.6690  0.0160355104 -9.9259422D-09  6.2589028D-15 -1.0529996D-20  1.8985022D-26  6.3145368D-31  2.5509080D-35
  30   13  -4854.2521  0.0160349943 -9.9254540D-09  6.2578078D-15 -1.0527521D-20  1.9084068D-26  6.3607772D-31  2.5341233D-35
  30   14  -4853.8031  0.0160344385 -9.9249284D-09  6.2566288D-15 -1.0524841D-20  1.9191291D-26  6.4102446D-31  2.5162169D-35
  30   15  -4853.3221  0.0160338430 -9.9243654D-09  6.2553660D-15 -1.0521955D-20  1.9307116D-26  6.4629071D-31  2.4968128D-35
  30   16  -4852.8090  0.0160332079 -9.9237649D-09  6.2540194D-15 -1.0518855D-20  1.9431736D-26  6.5186071D-31  2.4759016D-35
  30   17  -4852.2639  0.0160325331 -9.9231271D-09  6.2525891D-15 -1.0515541D-20  1.9565307D-26  6.5772469D-31  2.4535399D-35
  30   18  -4851.6868  0.0160318186 -9.9224519D-09  6.2510751D-15 -1.0512006D-20  1.9708101D-26  6.6387914D-31  2.4295710D-35
  30   19  -4851.0776  0.0160310646 -9.9217393D-09  6.2494776D-15 -1.0508247D-20  1.9860059D-26  6.7031227D-31  2.4041850D-35
  30   20  -4850.4363  0.0160302709 -9.9209895D-09  6.2477966D-15 -1.0504260D-20  2.0021818D-26  6.7700576D-31  2.3771289D-35
  31    0  -4815.4893  0.0159985348 -9.9469435D-09  6.2717907D-15 -9.6692090D-21  5.6631492D-26  1.6844134D-31 -3.1004649D-35
  31    1  -4815.4573  0.0159984951 -9.9469058D-09  6.2717134D-15 -9.6686440D-21  5.6633395D-26  1.6801373D-31 -3.1004649D-35
  31    2  -4815.3933  0.0159984155 -9.9468306D-09  6.2715587D-15 -9.6675117D-21  5.6637408D-26  1.6715258D-31 -3.1006659D-35
  31    3  -4815.2973  0.0159982961 -9.9467177D-09  6.2713267D-15 -9.6658116D-21  5.6643482D-26  1.6584581D-31 -3.1012062D-35
  31    4  -4815.1693  0.0159981370 -9.9465672D-09  6.2710174D-15 -9.6635450D-21  5.6651314D-26  1.6410685D-31 -3.1016918D-35
  31    5  -4815.0094  0.0159979380 -9.9463791D-09  6.2706309D-15 -9.6607130D-21  5.6661125D-26  1.6193791D-31 -3.1023698D-35
  31    6  -4814.8174  0.0159976993 -9.9461533D-09  6.2701673D-15 -9.6573129D-21  5.6672723D-26  1.5932926D-31 -3.1032356D-35
  31    7  -4814.5934  0.0159974208 -9.9458900D-09  6.2696266D-15 -9.6533456D-21  5.6685981D-26  1.5629194D-31 -3.1040978D-35
  31    8  -4814.3375  0.0159971026 -9.9455891D-09  6.2690089D-15 -9.6488103D-21  5.6700879D-26  1.5281181D-31 -3.1051171D-35
  31    9  -4814.0495  0.0159967445 -9.9452506D-09  6.2683144D-15 -9.6437068D-21  5.6717063D-26  1.4890242D-31 -3.1059738D-35
  31   10  -4813.7296  0.0159963467 -9.9448745D-09  6.2675431D-15 -9.6380336D-21  5.6734713D-26  1.4454808D-31 -3.1070892D-35
  31   11  -4813.3777  0.0159959092 -9.9444609D-09  6.2666952D-15 -9.6317914D-21  5.6753562D-26  1.3975976D-31 -3.1082265D-35
  31   12  -4812.9938  0.0159954319 -9.9440097D-09  6.2657709D-15 -9.6249807D-21  5.6773269D-26  1.3454543D-31 -3.1090986D-35
  31   13  -4812.5779  0.0159949148 -9.9435210D-09  6.2647703D-15 -9.6175981D-21  5.6793727D-26  1.2888311D-31 -3.1100024D-35
  31   14  -4812.1301  0.0159943580 -9.9429948D-09  6.2636936D-15 -9.6096462D-21  5.6814980D-26  1.2278578D-31 -3.1110315D-35
  31   15  -4811.6502  0.0159937614 -9.9424311D-09  6.2625409D-15 -9.6011211D-21  5.6836505D-26  1.1624356D-31 -3.1118658D-35
  31   16  -4811.1384  0.0159931251 -9.9418300D-09  6.2613126D-15 -9.5920265D-21  5.6858117D-26  1.0928260D-31 -3.1123583D-35
  31   17  -4810.5947  0.0159924491 -9.9411914D-09  6.2600087D-15 -9.5823584D-21  5.6879591D-26  1.0187016D-31 -3.1126471D-35
  31   18  -4810.0190  0.0159917333 -9.9405154D-09  6.2586296D-15 -9.5721177D-21  5.6900767D-26  9.4024058D-32 -3.1129388D-35
  31   19  -4809.4113  0.0159909779 -9.9398020D-09  6.2571754D-15 -9.5613054D-21  5.6921263D-26  8.5748172D-32 -3.1126712D-35
  31   20  -4808.7717  0.0159901827 -9.9390512D-09  6.2556465D-15 -9.5499186D-21  5.6940820D-26  7.7030040D-32 -3.1123033D-35
  32    0  -4773.9590  0.0159583803 -9.9654049D-09  6.3235185D-15 -8.4480060D-21  3.3537029D-26 -6.6991860D-31  9.3373005D-36
  32    1  -4773.9270  0.0159583405 -9.9653669D-09  6.3234510D-15 -8.4476698D-21  3.3529000D-26 -6.6978717D-31  9.3457097D-36
  32    2  -4773.8632  0.0159582607 -9.9652911D-09  6.3233158D-15 -8.4469997D-21  3.3513040D-26 -6.6952940D-31  9.3577895D-36
  32    3  -4773.7675  0.0159581412 -9.9651772D-09  6.3231131D-15 -8.4459945D-21  3.3488934D-26 -6.6913663D-31  9.3810184D-36
  32    4  -4773.6398  0.0159579817 -9.9650255D-09  6.3228428D-15 -8.4446563D-21  3.3456795D-26 -6.6860467D-31  9.4113845D-36
  32    5  -4773.4802  0.0159577824 -9.9648358D-09  6.3225051D-15 -8.4429839D-21  3.3416705D-26 -6.6795058D-31  9.4477843D-36
  32    6  -4773.2887  0.0159575433 -9.9646082D-09  6.3220999D-15 -8.4409812D-21  3.3368657D-26 -6.6715022D-31  9.4924227D-36
  32    7  -4773.0653  0.0159572643 -9.9643427D-09  6.3216272D-15 -8.4386465D-21  3.3312765D-26 -6.6621817D-31  9.5434485D-36
  32    8  -4772.8100  0.0159569454 -9.9640393D-09  6.3210872D-15 -8.4359831D-21  3.3248835D-26 -6.6515255D-31  9.6016237D-36
  32    9  -4772.5228  0.0159565867 -9.9636979D-09  6.3204799D-15 -8.4329954D-21  3.3177001D-26 -6.6393094D-31  9.6675549D-36
  32   10  -4772.2037  0.0159561882 -9.9633187D-09  6.3198055D-15 -8.4296820D-21  3.3097242D-26 -6.6256944D-31  9.7412946D-36
  32   11  -4771.8526  0.0159557498 -9.9629016D-09  6.3190638D-15 -8.4260456D-21  3.3010105D-26 -6.6106403D-31  9.8161480D-36
  32   12  -4771.4697  0.0159552716 -9.9624467D-09  6.3182551D-15 -8.4220894D-21  3.2914965D-26 -6.5941297D-31  9.9023370D-36
  32   13  -4771.0549  0.0159547536 -9.9619539D-09  6.3173794D-15 -8.4178177D-21  3.2812152D-26 -6.5760077D-31  9.9930761D-36
  32   14  -4770.6081  0.0159541957 -9.9614233D-09  6.3164369D-15 -8.4132320D-21  3.2701864D-26 -6.5563131D-31  1.0089430D-35
  32   15  -4770.1295  0.0159535980 -9.9608549D-09  6.3154276D-15 -8.4083349D-21  3.2584308D-26 -6.5350707D-31  1.0188935D-35
  32   16  -4769.6190  0.0159529606 -9.9602486D-09  6.3143516D-15 -8.4031323D-21  3.2458883D-26 -6.5120972D-31  1.0297735D-35
  32   17  -4769.0766  0.0159522833 -9.9596046D-09  6.3132092D-15 -8.3976247D-21  3.2326385D-26 -6.4875059D-31  1.0408322D-35
  32   18  -4768.5024  0.0159515662 -9.9589229D-09  6.3120003D-15 -8.3918181D-21  3.2186390D-26 -6.4611034D-31  1.0527119D-35
  32   19  -4767.8962  0.0159508094 -9.9582034D-09  6.3107253D-15 -8.3857173D-21  3.2039496D-26 -6.4329572D-31  1.0646683D-35
  32   20  -4767.2582  0.0159500127 -9.9574462D-09  6.3093841D-15 -8.3793254D-21  3.1885391D-26 -6.4029093D-31  1.0772987D-35
  33    0  -4732.5801  0.0159181475 -9.9833611D-09  6.3987064D-15 -8.1950731D-21  2.0910860D-26 -2.9591227D-31 -9.4118522D-36
  33    1  -4732.5483  0.0159181076 -9.9833227D-09  6.3986409D-15 -8.1948650D-21  2.0907321D-26 -2.9603945D-31 -9.4185805D-36
  33    2  -4732.4846  0.0159180277 -9.9832459D-09  6.3985098D-15 -8.1944466D-21  2.0900226D-26 -2.9630616D-31 -9.4307191D-36
  33    3  -4732.3891  0.0159179079 -9.9831308D-09  6.3983131D-15 -8.1938189D-21  2.0889504D-26 -2.9670589D-31 -9.4488405D-36
  33    4  -4732.2618  0.0159177482 -9.9829772D-09  6.3980509D-15 -8.1929843D-21  2.0875207D-26 -2.9723157D-31 -9.4732119D-36
  33    5  -4732.1026  0.0159175485 -9.9827853D-09  6.3977232D-15 -8.1919403D-21  2.0857329D-26 -2.9789546D-31 -9.5036097D-36
  33    6  -4731.9116  0.0159173089 -9.9825550D-09  6.3973300D-15 -8.1906899D-21  2.0835939D-26 -2.9869325D-31 -9.5408697D-36
  33    7  -4731.6887  0.0159170294 -9.9822863D-09  6.3968714D-15 -8.1892326D-21  2.0810764D-26 -2.9963458D-31 -9.5828260D-36
  33    8  -4731.4341  0.0159167100 -9.9819792D-09  6.3963474D-15 -8.1875687D-21  2.0781718D-26 -3.0070452D-31 -9.6278362D-36
  33    9  -4731.1476  0.0159163507 -9.9816338D-09  6.3957579D-15 -8.1857002D-21  2.0749304D-26 -3.0192106D-31 -9.6827131D-36
  33   10  -4730.8293  0.0159159514 -9.9812501D-09  6.3951031D-15 -8.1836262D-21  2.0713052D-26 -3.0328818D-31 -9.7438047D-36
  33   11  -4730.4791  0.0159155122 -9.9808281D-09  6.3943831D-15 -8.1813502D-21  2.0673002D-26 -3.0479291D-31 -9.8080487D-36
  33   12  -4730.0971  0.0159150332 -9.9803677D-09  6.3935978D-15 -8.1788726D-21  2.0628859D-26 -3.0644528D-31 -9.8774738D-36
  33   13  -4729.6834  0.0159145142 -9.9798690D-09  6.3927473D-15 -8.1761945D-21  2.0580935D-26 -3.0824429D-31 -9.9507021D-36
  33   14  -4729.2378  0.0159139553 -9.9793321D-09  6.3918317D-15 -8.1733162D-21  2.0529010D-26 -3.1020337D-31 -1.0030870D-35
  33   15  -4728.7604  0.0159133566 -9.9787569D-09  6.3908511D-15 -8.1702408D-21  2.0472882D-26 -3.1231902D-31 -1.0113594D-35
  33   16  -4728.2511  0.0159127180 -9.9781434D-09  6.3898056D-15 -8.1669704D-21  2.0412675D-26 -3.1459628D-31 -1.0202906D-35
  33   17  -4727.7101  0.0159120395 -9.9774917D-09  6.3886951D-15 -8.1635055D-21  2.0348253D-26 -3.1703779D-31 -1.0295604D-35
  33   18  -4727.1373  0.0159113211 -9.9768018D-09  6.3875198D-15 -8.1598496D-21  2.0279649D-26 -3.1964628D-31 -1.0394300D-35
  33   19  -4726.5327  0.0159105629 -9.9760737D-09  6.3862798D-15 -8.1560031D-21  2.0206537D-26 -3.2242641D-31 -1.0495125D-35
  33   20  -4725.8963  0.0159097649 -9.9753074D-09  6.3849751D-15 -8.1519698D-21  2.0128762D-26 -3.2537038D-31 -1.0596465D-35
  34    0  -4691.3531  0.0158778475 -1.0000545D-08  6.4792616D-15 -8.4999697D-21 -6.1394194D-27 -6.2380951D-31  2.1524431D-35
  34    1  -4691.3213  0.0158778075 -1.0000506D-08  6.4791936D-15 -8.5000313D-21 -6.1467390D-27 -6.2351305D-31  2.1540277D-35
  34    2  -4691.2578  0.0158777275 -1.0000428D-08  6.4790576D-15 -8.5001542D-21 -6.1617175D-27 -6.2290891D-31  2.1576215D-35
  34    3  -4691.1626  0.0158776075 -1.0000311D-08  6.4788536D-15 -8.5003396D-21 -6.1840325D-27 -6.2199981D-31  2.1629364D-35
  34    4  -4691.0355  0.0158774475 -1.0000156D-08  6.4785816D-15 -8.5005870D-21 -6.2139981D-27 -6.2078768D-31  2.1702580D-35
  34    5  -4690.8768  0.0158772475 -9.9999614D-09  6.4782416D-15 -8.5008996D-21 -6.2513088D-27 -6.1925468D-31  2.1794580D-35
  34    6  -4690.6862  0.0158770075 -9.9997282D-09  6.4778335D-15 -8.5012767D-21 -6.2956622D-27 -6.1742691D-31  2.1898510D-35
  34    7  -4690.4640  0.0158767275 -9.9994562D-09  6.4773574D-15 -8.5017185D-21 -6.3476985D-27 -6.1527277D-31  2.2026715D-35
  34    8  -4690.2099  0.0158764075 -9.9991453D-09  6.4768133D-15 -8.5022285D-21 -6.4066797D-27 -6.1279115D-31  2.2171603D-35
  34    9  -4689.9242  0.0158760476 -9.9987955D-09  6.4762011D-15 -8.5028084D-21 -6.4723938D-27 -6.0999527D-31  2.2328442D-35
  34   10  -4689.6066  0.0158756476 -9.9984070D-09  6.4755208D-15 -8.5034592D-21 -6.5454206D-27 -6.0685490D-31  2.2507076D-35
  34   11  -4689.2574  0.0158752077 -9.9979796D-09  6.4747725D-15 -8.5041830D-21 -6.6253905D-27 -6.0338129D-31  2.2702476D-35
  34   12  -4688.8764  0.0158747278 -9.9975135D-09  6.4739561D-15 -8.5049843D-21 -6.7119984D-27 -5.9954085D-31  2.2916508D-35
  34   13  -4688.4636  0.0158742080 -9.9970085D-09  6.4730715D-15 -8.5058630D-21 -6.8052024D-27 -5.9534620D-31  2.3147663D-35
  34   14  -4688.0192  0.0158736481 -9.9964649D-09  6.4721188D-15 -8.5068218D-21 -6.9048465D-27 -5.9079414D-31  2.3393877D-35
  34   15  -4687.5430  0.0158730484 -9.9958824D-09  6.4710979D-15 -8.5078651D-21 -7.0107276D-27 -5.8585364D-31  2.3658481D-35
  34   16  -4687.0350  0.0158724087 -9.9952612D-09  6.4700089D-15 -8.5089969D-21 -7.1228587D-27 -5.8051387D-31  2.3941079D-35
  34   17  -4686.4954  0.0158717290 -9.9946014D-09  6.4688516D-15 -8.5102180D-21 -7.2407613D-27 -5.7478055D-31  2.4239819D-35
  34   18  -4685.9240  0.0158710094 -9.9939028D-09  6.4676260D-15 -8.5115315D-21 -7.3639628D-27 -5.6864065D-31  2.4550608D-35
  34   19  -4685.3209  0.0158702499 -9.9931655D-09  6.4663321D-15 -8.5129435D-21 -7.4929406D-27 -5.6206113D-31  2.4881794D-35
  34   20  -4684.6862  0.0158694505 -9.9923897D-09  6.4649699D-15 -8.5144550D-21 -7.6268579D-27 -5.5505097D-31  2.5225598D-35
  35    0  -4650.2780  0.0158374922 -1.0017111D-08  6.5388223D-15 -9.5062242D-21  1.3481261D-26  1.5184823D-30  1.1146945D-35
  35    1  -4650.2463  0.0158374522 -1.0017071D-08  6.5387462D-15 -9.5060894D-21  1.3499816D-26  1.5186386D-30  1.1110536D-35
  35    2  -4650.1829  0.0158373720 -1.0016993D-08  6.5385941D-15 -9.5058190D-21  1.3536121D-26  1.5189487D-30  1.1044644D-35
  35    3  -4650.0879  0.0158372518 -1.0016875D-08  6.5383660D-15 -9.5054127D-21  1.3590759D-26  1.5194140D-30  1.0945889D-35
  35    4  -4649.9612  0.0158370916 -1.0016718D-08  6.5380618D-15 -9.5048676D-21  1.3663513D-26  1.5200291D-30  1.0815740D-35
  35    5  -4649.8029  0.0158368912 -1.0016522D-08  6.5376816D-15 -9.5041813D-21  1.3754888D-26  1.5207698D-30  1.0645688D-35
  35    6  -4649.6128  0.0158366508 -1.0016287D-08  6.5372254D-15 -9.5033534D-21  1.3864334D-26  1.5216665D-30  1.0446467D-35
  35    7  -4649.3911  0.0158363704 -1.0016012D-08  6.5366933D-15 -9.5023782D-21  1.3992366D-26  1.5226728D-30  1.0210294D-35
  35    8  -4649.1377  0.0158360499 -1.0015699D-08  6.5360852D-15 -9.5012525D-21  1.4138542D-26  1.5237999D-30  9.9426714D-36
  35    9  -4648.8527  0.0158356893 -1.0015346D-08  6.5354011D-15 -9.4999727D-21  1.4303265D-26  1.5250253D-30  9.6377235D-36
  35   10  -4648.5360  0.0158352887 -1.0014954D-08  6.5346412D-15 -9.4985339D-21  1.4486362D-26  1.5263581D-30  9.3015273D-36
  35   11  -4648.1876  0.0158348481 -1.0014522D-08  6.5338054D-15 -9.4969288D-21  1.4687710D-26  1.5277690D-30  8.9339794D-36
  35   12  -4647.8076  0.0158343674 -1.0014052D-08  6.5328937D-15 -9.4951525D-21  1.4908089D-26  1.5292214D-30  8.5231574D-36
  35   13  -4647.3959  0.0158338467 -1.0013542D-08  6.5319063D-15 -9.4931989D-21  1.5146676D-26  1.5307353D-30  8.0849314D-36
  35   14  -4646.9525  0.0158332859 -1.0012994D-08  6.5308432D-15 -9.4910615D-21  1.5404037D-26  1.5322809D-30  7.6074813D-36
  35   15  -4646.4776  0.0158326851 -1.0012406D-08  6.5297044D-15 -9.4887302D-21  1.5679976D-26  1.5338241D-30  7.0979038D-36
  35   16  -4645.9709  0.0158320444 -1.0011779D-08  6.5284900D-15 -9.4861982D-21  1.5974601D-26  1.5353552D-30  6.5505803D-36
  35   17  -4645.4326  0.0158313636 -1.0011113D-08  6.5272001D-15 -9.4834555D-21  1.6287888D-26  1.5368387D-30  5.9683888D-36
  35   18  -4644.8627  0.0158306428 -1.0010409D-08  6.5258347D-15 -9.4804947D-21  1.6619926D-26  1.5382789D-30  5.3515160D-36
  35   19  -4644.2612  0.0158298821 -1.0009665D-08  6.5243939D-15 -9.4773029D-21  1.6970693D-26  1.5396056D-30  4.6958382D-36
  35   20  -4643.6280  0.0158290813 -1.0008882D-08  6.5228778D-15 -9.4738720D-21  1.7340499D-26  1.5408264D-30  4.0031736D-36
  36    0  -4609.3549  0.0157970869 -1.0033524D-08  6.5978789D-15 -8.5641639D-21  4.5897862D-26 -1.1747293D-30 -6.6515821D-35
  36    1  -4609.3233  0.0157970468 -1.0033484D-08  6.5978104D-15 -8.5637050D-21  4.5883725D-26 -1.1756596D-30 -6.6496752D-35
  36    2  -4609.2601  0.0157969665 -1.0033405D-08  6.5976734D-15 -8.5627869D-21  4.5855406D-26 -1.1775235D-30 -6.6458865D-35
  36    3  -4609.1653  0.0157968461 -1.0033286D-08  6.5974679D-15 -8.5614116D-21  4.5813070D-26 -1.1803141D-30 -6.6402035D-35
  36    4  -4609.0389  0.0157966856 -1.0033128D-08  6.5971939D-15 -8.5595809D-21  4.5756485D-26 -1.1840383D-30 -6.6330681D-35
  36    5  -4608.8810  0.0157964849 -1.0032930D-08  6.5968516D-15 -8.5572949D-21  4.5685260D-26 -1.1886661D-30 -6.6233414D-35
  36    6  -4608.6914  0.0157962441 -1.0032692D-08  6.5964409D-15 -8.5545556D-21  4.5599347D-26 -1.1942325D-30 -6.6119308D-35
  36    7  -4608.4703  0.0157959632 -1.0032415D-08  6.5959619D-15 -8.5513680D-21  4.5498747D-26 -1.2006955D-30 -6.5983060D-35
  36    8  -4608.2175  0.0157956422 -1.0032099D-08  6.5954148D-15 -8.5477327D-21  4.5383246D-26 -1.2080849D-30 -6.5829810D-35
  36    9  -4607.9332  0.0157952810 -1.0031743D-08  6.5947995D-15 -8.5436537D-21  4.5252216D-26 -1.2163670D-30 -6.5654123D-35
  36   10  -4607.6173  0.0157948798 -1.0031347D-08  6.5941162D-15 -8.5391359D-21  4.5105858D-26 -1.2255460D-30 -6.5457009D-35
  36   11  -4607.2698  0.0157944384 -1.0030912D-08  6.5933650D-15 -8.5341835D-21  4.4943161D-26 -1.2356074D-30 -6.5234538D-35
  36   12  -4606.8908  0.0157939569 -1.0030437D-08  6.5925459D-15 -8.5288010D-21  4.4764368D-26 -1.2465419D-30 -6.4989514D-35
  36   13  -4606.4801  0.0157934354 -1.0029923D-08  6.5916592D-15 -8.5229925D-21  4.4569171D-26 -1.2583537D-30 -6.4726136D-35
  36   14  -4606.0379  0.0157928737 -1.0029369D-08  6.5907050D-15 -8.5167692D-21  4.4356670D-26 -1.2710097D-30 -6.4434341D-35
  36   15  -4605.5642  0.0157922720 -1.0028776D-08  6.5896834D-15 -8.5101329D-21  4.4126701D-26 -1.2845092D-30 -6.4118409D-35
  36   16  -4605.0588  0.0157916301 -1.0028144D-08  6.5885945D-15 -8.5030922D-21  4.3878634D-26 -1.2988298D-30 -6.3773978D-35
  36   17  -4604.5219  0.0157909482 -1.0027472D-08  6.5874386D-15 -8.4956560D-21  4.3612192D-26 -1.3139607D-30 -6.3406337D-35
  36   18  -4603.9534  0.0157902263 -1.0026760D-08  6.5862158D-15 -8.4878317D-21  4.3326629D-26 -1.3298939D-30 -6.3007261D-35
  36   19  -4603.3534  0.0157894643 -1.0026010D-08  6.5849263D-15 -8.4796274D-21  4.3021309D-26 -1.3465956D-30 -6.2577123D-35
  36   20  -4602.7219  0.0157886622 -1.0025219D-08  6.5835702D-15 -8.4710559D-21  4.2696215D-26 -1.3640596D-30 -6.2121761D-35
  37    0  -4568.5838  0.0157566365 -1.0049258D-08  6.6809671D-15 -9.1097076D-21 -3.8416050D-26 -1.0702622D-30  8.6279626D-35
  37    1  -4568.5523  0.0157565963 -1.0049218D-08  6.6808942D-15 -9.1100922D-21 -3.8428800D-26 -1.0690512D-30  8.6313082D-35
  37    2  -4568.4893  0.0157565159 -1.0049138D-08  6.6807484D-15 -9.1108613D-21 -3.8454338D-26 -1.0666336D-30  8.6380514D-35
  37    3  -4568.3948  0.0157563954 -1.0049018D-08  6.6805297D-15 -9.1120156D-21 -3.8492847D-26 -1.0630080D-30  8.6485936D-35
  37    4  -4568.2687  0.0157562346 -1.0048857D-08  6.6802381D-15 -9.1135557D-21 -3.8543688D-26 -1.0581593D-30  8.6622030D-35
  37    5  -4568.1111  0.0157560336 -1.0048657D-08  6.6798735D-15 -9.1154851D-21 -3.8606845D-26 -1.0520846D-30  8.6792271D-35
  37    6  -4567.9221  0.0157557924 -1.0048417D-08  6.6794359D-15 -9.1178033D-21 -3.8682554D-26 -1.0447861D-30  8.6998676D-35
  37    7  -4567.7015  0.0157555111 -1.0048136D-08  6.6789253D-15 -9.1205145D-21 -3.8769780D-26 -1.0362498D-30  8.7233870D-35
  37    8  -4567.4494  0.0157551895 -1.0047816D-08  6.6783415D-15 -9.1236200D-21 -3.8868979D-26 -1.0264601D-30  8.7506467D-35
  37    9  -4567.1658  0.0157548278 -1.0047455D-08  6.6776844D-15 -9.1271230D-21 -3.8979135D-26 -1.0154210D-30  8.7806887D-35
  37   10  -4566.8507  0.0157544259 -1.0047054D-08  6.6769541D-15 -9.1310265D-21 -3.9100283D-26 -1.0031070D-30  8.8143099D-35
  37   11  -4566.5041  0.0157539839 -1.0046614D-08  6.6761504D-15 -9.1353364D-21 -3.9231945D-26 -9.8950031D-31  8.8507028D-35
  37   12  -4566.1260  0.0157535017 -1.0046133D-08  6.6752732D-15 -9.1400508D-21 -3.9373144D-26 -9.7461079D-31  8.8898269D-35
  37   13  -4565.7165  0.0157529793 -1.0045612D-08  6.6743223D-15 -9.1451800D-21 -3.9523914D-26 -9.5838562D-31  8.9322648D-35
  37   14  -4565.2754  0.0157524167 -1.0045052D-08  6.6732978D-15 -9.1507248D-21 -3.9683490D-26 -9.4083346D-31  8.9775671D-35
  37   15  -4564.8028  0.0157518140 -1.0044451D-08  6.6721993D-15 -9.1566888D-21 -3.9850991D-26 -9.2193213D-31  9.0255560D-35
  37   16  -4564.2988  0.0157511712 -1.0043811D-08  6.6710268D-15 -9.1630791D-21 -4.0026117D-26 -9.0165658D-31  9.0763197D-35
  37   17  -4563.7632  0.0157504883 -1.0043130D-08  6.6697802D-15 -9.1698998D-21 -4.0208159D-26 -8.7997753D-31  9.1299525D-35
  37   18  -4563.1962  0.0157497652 -1.0042410D-08  6.6684592D-15 -9.1771549D-21 -4.0395432D-26 -8.5691262D-31  9.1849571D-35
  37   19  -4562.5978  0.0157490020 -1.0041650D-08  6.6670637D-15 -9.1848476D-21 -4.0588155D-26 -8.3240238D-31  9.2430795D-35
  37   20  -4561.9678  0.0157481987 -1.0040850D-08  6.6655935D-15 -9.1929857D-21 -4.0784893D-26 -8.0643419D-31  9.3032297D-35
  38    0  -4527.9648  0.0157161514 -1.0064578D-08  6.7175998D-15 -1.0784685D-20  3.5766561D-26  3.7646145D-30  3.6904423D-36
  38    1  -4527.9334  0.0157161111 -1.0064538D-08  6.7175135D-15 -1.0784326D-20  3.5811705D-26  3.7646638D-30  3.6101692D-36
  38    2  -4527.8705  0.0157160306 -1.0064457D-08  6.7173410D-15 -1.0783607D-20  3.5902006D-26  3.7647503D-30  3.4504510D-36
  38    3  -4527.7762  0.0157159098 -1.0064336D-08  6.7170822D-15 -1.0782530D-20  3.6037540D-26  3.7649023D-30  3.2101642D-36
  38    4  -4527.6505  0.0157157488 -1.0064175D-08  6.7167372D-15 -1.0781085D-20  3.6218288D-26  3.7650705D-30  2.8874110D-36
  38    5  -4527.4933  0.0157155475 -1.0063974D-08  6.7163059D-15 -1.0779268D-20  3.6444340D-26  3.7652583D-30  2.4841783D-36
  38    6  -4527.3047  0.0157153060 -1.0063732D-08  6.7157886D-15 -1.0777073D-20  3.6715350D-26  3.7654412D-30  2.0007012D-36
  38    7  -4527.0847  0.0157150242 -1.0063450D-08  6.7151851D-15 -1.0774491D-20  3.7031813D-26  3.7656066D-30  1.4352852D-36
  38    8  -4526.8333  0.0157147022 -1.0063127D-08  6.7144957D-15 -1.0771515D-20  3.7393231D-26  3.7657353D-30  7.9217445D-37
  38    9  -4526.5504  0.0157143399 -1.0062765D-08  6.7137202D-15 -1.0768131D-20  3.7799949D-26  3.7657875D-30  6.4050983D-38
  38   10  -4526.2362  0.0157139374 -1.0062362D-08  6.7128589D-15 -1.0764329D-20  3.8251691D-26  3.7657483D-30 -7.3995059D-37
  38   11  -4525.8905  0.0157134947 -1.0061919D-08  6.7119119D-15 -1.0760094D-20  3.8748771D-26  3.7655648D-30 -1.6302993D-36
  38   12  -4525.5133  0.0157130117 -1.0061436D-08  6.7108791D-15 -1.0755412D-20  3.9291014D-26  3.7652115D-30 -2.6012686D-36
  38   13  -4525.1048  0.0157124885 -1.0060912D-08  6.7097608D-15 -1.0750264D-20  3.9878234D-26  3.7646366D-30 -3.6556715D-36
  38   14  -4524.6649  0.0157119251 -1.0060349D-08  6.7085571D-15 -1.0744638D-20  4.0510745D-26  3.7638142D-30 -4.7906310D-36
  38   15  -4524.1935  0.0157113215 -1.0059745D-08  6.7072681D-15 -1.0738510D-20  4.1188173D-26  3.7626672D-30 -6.0134583D-36
  38   16  -4523.6908  0.0157106777 -1.0059101D-08  6.7058940D-15 -1.0731862D-20  4.1910344D-26  3.7611823D-30 -7.3127799D-36
  38   17  -4523.1566  0.0157099937 -1.0058417D-08  6.7044350D-15 -1.0724674D-20  4.2677576D-26  3.7592766D-30 -8.7000779D-36
  38   18  -4522.5911  0.0157092695 -1.0057693D-08  6.7028912D-15 -1.0716919D-20  4.3489044D-26  3.7569108D-30 -1.0162428D-35
  38   19  -4521.9941  0.0157085052 -1.0056929D-08  6.7012628D-15 -1.0708574D-20  4.4345448D-26  3.7539914D-30 -1.1717613D-35
  38   20  -4521.3658  0.0157077007 -1.0056125D-08  6.6995502D-15 -1.0699614D-20  4.5246207D-26  3.7504748D-30 -1.3353951D-35
  39    0  -4487.4977  0.0156756296 -1.0080193D-08  6.7740908D-15 -7.8643624D-21  1.0529557D-25 -2.5996146D-30 -1.5085543D-34
  39    1  -4487.4664  0.0156755892 -1.0080153D-08  6.7740279D-15 -7.8633098D-21  1.0526459D-25 -2.6017354D-30 -1.5080765D-34
  39    2  -4487.4037  0.0156755086 -1.0080071D-08  6.7739021D-15 -7.8612061D-21  1.0520216D-25 -2.6059505D-30 -1.5070537D-34
  39    3  -4487.3096  0.0156753876 -1.0079950D-08  6.7737135D-15 -7.8580507D-21  1.0510824D-25 -2.6122834D-30 -1.5055173D-34
  39    4  -4487.1842  0.0156752264 -1.0079787D-08  6.7734621D-15 -7.8538496D-21  1.0498266D-25 -2.6206986D-30 -1.5034234D-34
  39    5  -4487.0275  0.0156750248 -1.0079584D-08  6.7731480D-15 -7.8486021D-21  1.0482524D-25 -2.6312323D-30 -1.5008610D-34
  39    6  -4486.8394  0.0156747829 -1.0079340D-08  6.7727715D-15 -7.8423189D-21  1.0463548D-25 -2.6438239D-30 -1.4977187D-34
  39    7  -4486.6199  0.0156745006 -1.0079056D-08  6.7723325D-15 -7.8350021D-21  1.0441249D-25 -2.6584847D-30 -1.4939880D-34
  39    8  -4486.3691  0.0156741781 -1.0078730D-08  6.7718313D-15 -7.8266608D-21  1.0415632D-25 -2.6751748D-30 -1.4896948D-34
  39    9  -4486.0870  0.0156738153 -1.0078365D-08  6.7712681D-15 -7.8172992D-21  1.0386656D-25 -2.6939271D-30 -1.4849252D-34
  39   10  -4485.7735  0.0156734122 -1.0077959D-08  6.7706432D-15 -7.8069301D-21  1.0354194D-25 -2.7146695D-30 -1.4795090D-34
  39   11  -4485.4287  0.0156729687 -1.0077512D-08  6.7699567D-15 -7.7955578D-21  1.0318232D-25 -2.7374244D-30 -1.4735537D-34
  39   12  -4485.0526  0.0156724850 -1.0077024D-08  6.7692089D-15 -7.7832010D-21  1.0278636D-25 -2.7621158D-30 -1.4669357D-34
  39   13  -4484.6451  0.0156719610 -1.0076496D-08  6.7684001D-15 -7.7698668D-21  1.0235338D-25 -2.7887449D-30 -1.4596844D-34
  39   14  -4484.2063  0.0156713968 -1.0075928D-08  6.7675307D-15 -7.7555694D-21  1.0188234D-25 -2.8172815D-30 -1.4517954D-34
  39   15  -4483.7362  0.0156707922 -1.0075319D-08  6.7666009D-15 -7.7403264D-21  1.0137270D-25 -2.8476793D-30 -1.4432547D-34
  39   16  -4483.2347  0.0156701474 -1.0074669D-08  6.7656112D-15 -7.7241487D-21  1.0082265D-25 -2.8799105D-30 -1.4339891D-34
  39   17  -4482.7019  0.0156694624 -1.0073979D-08  6.7645619D-15 -7.7070605D-21  1.0023164D-25 -2.9139096D-30 -1.4240037D-34
  39   18  -4482.1378  0.0156687371 -1.0073249D-08  6.7634534D-15 -7.6890752D-21  9.9598631D-26 -2.9496687D-30 -1.4133523D-34
  39   19  -4481.5424  0.0156679716 -1.0072478D-08  6.7622861D-15 -7.6702161D-21  9.8921702D-26 -2.9871055D-30 -1.4018710D-34
  39   20  -4480.9157  0.0156671658 -1.0071666D-08  6.7610604D-15 -7.6505031D-21  9.8199911D-26 -3.0261891D-30 -1.3896103D-34
  40    0  -4447.1825  0.0156350752 -1.0094599D-08  6.9019898D-15 -8.0124870D-21 -7.0349069D-26 -1.9972992D-30  1.6771417D-34
  40    1  -4447.1512  0.0156350348 -1.0094557D-08  6.9019257D-15 -8.0131904D-21 -7.0373221D-26 -1.9949475D-30  1.6775348D-34
  40    2  -4447.0887  0.0156349541 -1.0094474D-08  6.9017975D-15 -8.0145982D-21 -7.0420807D-26 -1.9902581D-30  1.6782649D-34
  40    3  -4446.9949  0.0156348329 -1.0094350D-08  6.9016051D-15 -8.0167138D-21 -7.0492574D-26 -1.9831868D-30  1.6794378D-34
  40    4  -4446.8698  0.0156346714 -1.0094185D-08  6.9013485D-15 -8.0195349D-21 -7.0587481D-26 -1.9737805D-30  1.6809215D-34
  40    5  -4446.7135  0.0156344695 -1.0093977D-08  6.9010277D-15 -8.0230658D-21 -7.0705755D-26 -1.9620142D-30  1.6828150D-34
  40    6  -4446.5259  0.0156342273 -1.0093729D-08  6.9006425D-15 -8.0273133D-21 -7.0846169D-26 -1.9478710D-30  1.6850046D-34
  40    7  -4446.3070  0.0156339447 -1.0093439D-08  6.9001928D-15 -8.0322785D-21 -7.1009143D-26 -1.9313469D-30  1.6875628D-34
  40    8  -4446.0568  0.0156336217 -1.0093108D-08  6.8996785D-15 -8.0379660D-21 -7.1193533D-26 -1.9124428D-30  1.6904535D-34
  40    9  -4445.7754  0.0156332583 -1.0092735D-08  6.8990996D-15 -8.0443826D-21 -7.1399093D-26 -1.8911015D-30  1.6937208D-34
  40   10  -4445.4628  0.0156328546 -1.0092322D-08  6.8984558D-15 -8.0515337D-21 -7.1624782D-26 -1.8673675D-30  1.6972857D-34
  40   11  -4445.1189  0.0156324106 -1.0091866D-08  6.8977469D-15 -8.0594258D-21 -7.1869282D-26 -1.8412077D-30  1.7010686D-34
  40   12  -4444.7437  0.0156319262 -1.0091370D-08  6.8969727D-15 -8.0680662D-21 -7.2132103D-26 -1.8126032D-30  1.7051245D-34
  40   13  -4444.3373  0.0156314015 -1.0090832D-08  6.8961332D-15 -8.0774620D-21 -7.2412839D-26 -1.7815090D-30  1.7095452D-34
  40   14  -4443.8996  0.0156308364 -1.0090252D-08  6.8952279D-15 -8.0876200D-21 -7.2709287D-26 -1.7479643D-30  1.7141560D-34
  40   15  -4443.4307  0.0156302310 -1.0089632D-08  6.8942568D-15 -8.0985507D-21 -7.3020678D-26 -1.7119128D-30  1.7189474D-34
  40   16  -4442.9305  0.0156295853 -1.0088970D-08  6.8932194D-15 -8.1102594D-21 -7.3345678D-26 -1.6733591D-30  1.7239559D-34
  40   17  -4442.3991  0.0156288992 -1.0088267D-08  6.8921155D-15 -8.1227565D-21 -7.3682651D-26 -1.6322805D-30  1.7290513D-34
  40   18  -4441.8365  0.0156281729 -1.0087523D-08  6.8909449D-15 -8.1360504D-21 -7.4030490D-26 -1.5886342D-30  1.7343455D-34
  40   19  -4441.2426  0.0156274063 -1.0086737D-08  6.8897072D-15 -8.1501520D-21 -7.4387624D-26 -1.5424182D-30  1.7397669D-34
  40   20  -4440.6176  0.0156265994 -1.0085911D-08  6.8884020D-15 -8.1650657D-21 -7.4751964D-26 -1.4936280D-30  1.7452278D-34
  41    0  -4407.0190  0.0155945090 -1.0107799D-08  6.9640596D-15 -1.0571034D-20  2.0495540D-26  4.2898889D-30 -5.1193405D-37
  41    1  -4406.9878  0.0155944686 -1.0107758D-08  6.9639751D-15 -1.0570830D-20  2.0546962D-26  4.2898873D-30 -6.0223098D-37
  41    2  -4406.9254  0.0155943877 -1.0107674D-08  6.9638059D-15 -1.0570418D-20  2.0649993D-26  4.2898678D-30 -7.8072959D-37
  41    3  -4406.8319  0.0155942664 -1.0107549D-08  6.9635523D-15 -1.0569797D-20  2.0804387D-26  4.2898308D-30 -1.0497494D-36
  41    4  -4406.7071  0.0155941047 -1.0107381D-08  6.9632141D-15 -1.0568960D-20  2.1010040D-26  4.2897635D-30 -1.4054721D-36
  41    5  -4406.5512  0.0155939026 -1.0107173D-08  6.9627913D-15 -1.0567904D-20  2.1267736D-26  4.2896485D-30 -1.8552095D-36
  41    6  -4406.3641  0.0155936600 -1.0106922D-08  6.9622841D-15 -1.0566618D-20  2.1576482D-26  4.2894738D-30 -2.3931618D-36
  41    7  -4406.1457  0.0155933770 -1.0106630D-08  6.9616924D-15 -1.0565095D-20  2.1936718D-26  4.2891995D-30 -3.0213036D-36
  41    8  -4405.8963  0.0155930536 -1.0106295D-08  6.9610163D-15 -1.0563323D-20  2.2348597D-26  4.2888172D-30 -3.7421964D-36
  41    9  -4405.6156  0.0155926898 -1.0105920D-08  6.9602558D-15 -1.0561291D-20  2.2811959D-26  4.2882910D-30 -4.5530285D-36
  41   10  -4405.3037  0.0155922856 -1.0105502D-08  6.9594110D-15 -1.0558983D-20  2.3326468D-26  4.2875878D-30 -5.4529080D-36
  41   11  -4404.9607  0.0155918409 -1.0105043D-08  6.9584819D-15 -1.0556386D-20  2.3892239D-26  4.2866840D-30 -6.4389680D-36
  41   12  -4404.5865  0.0155913559 -1.0104542D-08  6.9574686D-15 -1.0553483D-20  2.4509280D-26  4.2855097D-30 -7.5167950D-36
  41   13  -4404.1811  0.0155908305 -1.0103999D-08  6.9563712D-15 -1.0550253D-20  2.5177780D-26  4.2840378D-30 -8.6865262D-36
  41   14  -4403.7446  0.0155902647 -1.0103415D-08  6.9551898D-15 -1.0546678D-20  2.5897455D-26  4.2822038D-30 -9.9502370D-36
  41   15  -4403.2769  0.0155896585 -1.0102789D-08  6.9539244D-15 -1.0542734D-20  2.6668294D-26  4.2799651D-30 -1.1302353D-35
  41   16  -4402.7780  0.0155890119 -1.0102121D-08  6.9525752D-15 -1.0538401D-20  2.7489638D-26  4.2772732D-30 -1.2744055D-35
  41   17  -4402.2480  0.0155883250 -1.0101412D-08  6.9511423D-15 -1.0533656D-20  2.8361927D-26  4.2740600D-30 -1.4278060D-35
  41   18  -4401.6869  0.0155875977 -1.0100662D-08  6.9496259D-15 -1.0528469D-20  2.9284518D-26  4.2702671D-30 -1.5896086D-35
  41   19  -4401.0945  0.0155868301 -1.0099869D-08  6.9480260D-15 -1.0522812D-20  3.0257799D-26  4.2658119D-30 -1.7613286D-35
  41   20  -4400.4711  0.0155860222 -1.0099036D-08  6.9463428D-15 -1.0516656D-20  3.1281146D-26  4.2606157D-30 -1.9421592D-35
  42    0  -4367.0069  0.0155539362 -1.0120939D-08  7.0286858D-15 -8.0538307D-21  1.1107303D-25 -2.5206769D-30 -2.2550800D-34
  42    1  -4366.9758  0.0155538957 -1.0120896D-08  7.0286214D-15 -8.0527200D-21  1.1104307D-25 -2.5238392D-30 -2.2548341D-34
  42    2  -4366.9136  0.0155538148 -1.0120812D-08  7.0284925D-15 -8.0504996D-21  1.1098217D-25 -2.5301523D-30 -2.2542484D-34
  42    3  -4366.8203  0.0155536933 -1.0120686D-08  7.0282994D-15 -8.0471719D-21  1.1089078D-25 -2.5396081D-30 -2.2533660D-34
  42    4  -4366.6958  0.0155535314 -1.0120517D-08  7.0280419D-15 -8.0427393D-21  1.1076859D-25 -2.5522181D-30 -2.2521807D-34
  42    5  -4366.5403  0.0155533290 -1.0120306D-08  7.0277203D-15 -8.0372038D-21  1.1061499D-25 -2.5679804D-30 -2.2507242D-34
  42    6  -4366.3537  0.0155530861 -1.0120053D-08  7.0273347D-15 -8.0305726D-21  1.1042957D-25 -2.5868890D-30 -2.2489617D-34
  42    7  -4366.1359  0.0155528027 -1.0119758D-08  7.0268852D-15 -8.0228484D-21  1.1021162D-25 -2.6089270D-30 -2.2468916D-34
  42    8  -4365.8871  0.0155524789 -1.0119421D-08  7.0263720D-15 -8.0140433D-21  1.0995946D-25 -2.6340652D-30 -2.2443412D-34
  42    9  -4365.6071  0.0155521146 -1.0119041D-08  7.0257954D-15 -8.0041606D-21  1.0967377D-25 -2.6623224D-30 -2.2415241D-34
  42   10  -4365.2961  0.0155517099 -1.0118620D-08  7.0251555D-15 -7.9932082D-21  1.0935203D-25 -2.6936878D-30 -2.2382609D-34
  42   11  -4364.9540  0.0155512647 -1.0118156D-08  7.0244526D-15 -7.9811992D-21  1.0899438D-25 -2.7281309D-30 -2.2346515D-34
  42   12  -4364.5807  0.0155507790 -1.0117650D-08  7.0236870D-15 -7.9681430D-21  1.0859884D-25 -2.7656447D-30 -2.2305424D-34
  42   13  -4364.1764  0.0155502529 -1.0117103D-08  7.0228591D-15 -7.9540532D-21  1.0816432D-25 -2.8062022D-30 -2.2259991D-34
  42   14  -4363.7410  0.0155496863 -1.0116513D-08  7.0219691D-15 -7.9389445D-21  1.0768932D-25 -2.8497684D-30 -2.2209404D-34
  42   15  -4363.2746  0.0155490794 -1.0115881D-08  7.0210174D-15 -7.9228296D-21  1.0717202D-25 -2.8963531D-30 -2.2152933D-34
  42   16  -4362.7770  0.0155484320 -1.0115207D-08  7.0200044D-15 -7.9057271D-21  1.0661114D-25 -2.9459041D-30 -2.2091270D-34
  42   17  -4362.2484  0.0155477442 -1.0114491D-08  7.0189304D-15 -7.8876540D-21  1.0600477D-25 -2.9984035D-30 -2.2023190D-34
  42   18  -4361.6887  0.0155470160 -1.0113733D-08  7.0177960D-15 -7.8686323D-21  1.0535111D-25 -3.0538052D-30 -2.1948688D-34
  42   19  -4361.0979  0.0155462473 -1.0112933D-08  7.0166014D-15 -7.8486824D-21  1.0464832D-25 -3.1120825D-30 -2.1867382D-34
  42   20  -4360.4760  0.0155454383 -1.0112091D-08  7.0153473D-15 -7.8278276D-21  1.0389399D-25 -3.1731846D-30 -2.1778294D-34
  43    0  -4327.1460  0.0155133623 -1.0132820D-08  7.1589209D-15 -8.7496358D-21 -1.4011632D-25 -4.0713687D-30  2.6361354D-34
  43    1  -4327.1149  0.0155133218 -1.0132778D-08  7.1588509D-15 -8.7510371D-21 -1.4016540D-25 -4.0676683D-30  2.6372163D-34
  43    2  -4327.0529  0.0155132407 -1.0132692D-08  7.1587109D-15 -8.7538415D-21 -1.4026272D-25 -4.0602861D-30  2.6392349D-34
  43    3  -4326.9598  0.0155131191 -1.0132563D-08  7.1585007D-15 -8.7580527D-21 -1.4040851D-25 -4.0491949D-30  2.6423220D-34
  43    4  -4326.8357  0.0155129570 -1.0132391D-08  7.1582204D-15 -8.7636720D-21 -1.4060257D-25 -4.0343810D-30  2.6464500D-34
  43    5  -4326.6806  0.0155127543 -1.0132176D-08  7.1578697D-15 -8.7707077D-21 -1.4084443D-25 -4.0158359D-30  2.6516063D-34
  43    6  -4326.4944  0.0155125112 -1.0131919D-08  7.1574485D-15 -8.7791682D-21 -1.4113240D-25 -3.9935405D-30  2.6576934D-34
  43    7  -4326.2772  0.0155122275 -1.0131618D-08  7.1569566D-15 -8.7890594D-21 -1.4146693D-25 -3.9674628D-30  2.6647914D-34
  43    8  -4326.0291  0.0155119033 -1.0131274D-08  7.1563937D-15 -8.8003925D-21 -1.4184671D-25 -3.9375570D-30  2.6728890D-34
  43    9  -4325.7498  0.0155115386 -1.0130888D-08  7.1557596D-15 -8.8131775D-21 -1.4226974D-25 -3.9038394D-30  2.6818018D-34
  43   10  -4325.4396  0.0155111333 -1.0130459D-08  7.1550540D-15 -8.8274280D-21 -1.4273613D-25 -3.8662117D-30  2.6917107D-34
  43   11  -4325.0984  0.0155106876 -1.0129986D-08  7.1542765D-15 -8.8431567D-21 -1.4324371D-25 -3.8246804D-30  2.7024265D-34
  43   12  -4324.7261  0.0155102014 -1.0129471D-08  7.1534267D-15 -8.8603784D-21 -1.4379122D-25 -3.7791906D-30  2.7139965D-34
  43   13  -4324.3229  0.0155096747 -1.0128913D-08  7.1525043D-15 -8.8791096D-21 -1.4437689D-25 -3.7296663D-30  2.7264003D-34
  43   14  -4323.8886  0.0155091075 -1.0128313D-08  7.1515087D-15 -8.8993668D-21 -1.4499896D-25 -3.6761010D-30  2.7395198D-34
  43   15  -4323.4233  0.0155084998 -1.0127669D-08  7.1504395D-15 -8.9211658D-21 -1.4565550D-25 -3.6184248D-30  2.7533521D-34
  43   16  -4322.9271  0.0155078516 -1.0126983D-08  7.1492961D-15 -8.9445240D-21 -1.4634451D-25 -3.5565992D-30  2.7678628D-34
  43   17  -4322.3998  0.0155071630 -1.0126254D-08  7.1480779D-15 -8.9694640D-21 -1.4706313D-25 -3.4905484D-30  2.7829808D-34
  43   18  -4321.8416  0.0155064340 -1.0125482D-08  7.1467844D-15 -8.9960035D-21 -1.4780971D-25 -3.4202150D-30  2.7986423D-34
  43   19  -4321.2523  0.0155056645 -1.0124667D-08  7.1454149D-15 -9.0241605D-21 -1.4858096D-25 -3.3455558D-30  2.8148114D-34
  43   20  -4320.6321  0.0155048545 -1.0123810D-08  7.1439686D-15 -9.0539569D-21 -1.4937433D-25 -3.2665082D-30  2.8313848D-34
  44    0  -4287.4358  0.0154728059 -1.0143852D-08  7.1724913D-15 -1.3734419D-20 -1.3883558D-26  6.2671094D-30 -6.3557933D-35
  44    1  -4287.4048  0.0154727653 -1.0143809D-08  7.1723814D-15 -1.3734558D-20 -1.3808679D-26  6.2662351D-30 -6.3710711D-35
  44    2  -4287.3429  0.0154726842 -1.0143723D-08  7.1721617D-15 -1.3734832D-20 -1.3657988D-26  6.2644288D-30 -6.4041612D-35
  44    3  -4287.2501  0.0154725624 -1.0143593D-08  7.1718320D-15 -1.3735238D-20 -1.3432627D-26  6.2617374D-30 -6.4521724D-35
  44    4  -4287.1263  0.0154724001 -1.0143421D-08  7.1713925D-15 -1.3735770D-20 -1.3132010D-26  6.2581048D-30 -6.5165583D-35
  44    5  -4286.9716  0.0154721973 -1.0143206D-08  7.1708430D-15 -1.3736418D-20 -1.2756785D-26  6.2535223D-30 -6.5967030D-35
  44    6  -4286.7859  0.0154719538 -1.0142948D-08  7.1701837D-15 -1.3737171D-20 -1.2306891D-26  6.2479451D-30 -6.6923185D-35
  44    7  -4286.5693  0.0154716698 -1.0142647D-08  7.1694144D-15 -1.3738012D-20 -1.1782142D-26  6.2413139D-30 -6.8047742D-35
  44    8  -4286.3218  0.0154713453 -1.0142303D-08  7.1685351D-15 -1.3738931D-20 -1.1183308D-26  6.2336276D-30 -6.9323420D-35
  44    9  -4286.0433  0.0154709802 -1.0141916D-08  7.1675459D-15 -1.3739909D-20 -1.0510805D-26  6.2248168D-30 -7.0749887D-35
  44   10  -4285.7339  0.0154705745 -1.0141486D-08  7.1664466D-15 -1.3740920D-20 -9.7640492D-27  6.2147751D-30 -7.2340369D-35
  44   11  -4285.3935  0.0154701283 -1.0141013D-08  7.1652374D-15 -1.3741949D-20 -8.9446014D-27  6.2035135D-30 -7.4073526D-35
  44   12  -4285.0222  0.0154696415 -1.0140497D-08  7.1639181D-15 -1.3742969D-20 -8.0520364D-27  6.1908977D-30 -7.5963307D-35
  44   13  -4284.6200  0.0154691142 -1.0139938D-08  7.1624888D-15 -1.3743953D-20 -7.0875051D-27  6.1768908D-30 -7.7998297D-35
  44   14  -4284.1869  0.0154685464 -1.0139337D-08  7.1609494D-15 -1.3744871D-20 -6.0510258D-27  6.1613838D-30 -8.0177425D-35
  44   15  -4283.7229  0.0154679381 -1.0138692D-08  7.1593000D-15 -1.3745698D-20 -4.9434286D-27  6.1443197D-30 -8.2502594D-35
  44   16  -4283.2279  0.0154672892 -1.0138005D-08  7.1575405D-15 -1.3746395D-20 -3.7657312D-27  6.1255606D-30 -8.4964789D-35
  44   17  -4282.7020  0.0154665999 -1.0137275D-08  7.1556709D-15 -1.3746928D-20 -2.5180299D-27  6.1050155D-30 -8.7570355D-35
  44   18  -4282.1452  0.0154658700 -1.0136502D-08  7.1536913D-15 -1.3747264D-20 -1.2018918D-27  6.0826175D-30 -9.0302033D-35
  44   19  -4281.5576  0.0154650997 -1.0135687D-08  7.1516017D-15 -1.3747359D-20  1.8245491D-28  6.0582054D-30 -9.3170936D-35
  44   20  -4280.9390  0.0154642888 -1.0134829D-08  7.1494022D-15 -1.3747178D-20  1.6330670D-27  6.0317013D-30 -9.6160799D-35
  45    0  -4247.8759  0.0154322590 -1.0156241D-08  7.1512631D-15 -1.2210181D-20  6.1189150D-26 -2.0913840D-30 -8.6876110D-35
  45    1  -4247.8450  0.0154322183 -1.0156198D-08  7.1511654D-15 -1.2209569D-20  6.1163869D-26 -2.0925959D-30 -8.6812427D-35
  45    2  -4247.7833  0.0154321371 -1.0156112D-08  7.1509701D-15 -1.2208346D-20  6.1113479D-26 -2.0950204D-30 -8.6686940D-35
  45    3  -4247.6907  0.0154320152 -1.0155984D-08  7.1506771D-15 -1.2206513D-20  6.1038268D-26 -2.0986738D-30 -8.6507043D-35
  45    4  -4247.5672  0.0154318527 -1.0155812D-08  7.1502865D-15 -1.2204073D-20  6.0937583D-26 -2.1035189D-30 -8.6260257D-35
  45    5  -4247.4129  0.0154316496 -1.0155597D-08  7.1497984D-15 -1.2201029D-20  6.0811232D-26 -2.1095424D-30 -8.5950143D-35
  45    6  -4247.2277  0.0154314059 -1.0155340D-08  7.1492129D-15 -1.2197386D-20  6.0658775D-26 -2.1167367D-30 -8.5576128D-35
  45    7  -4247.0117  0.0154311215 -1.0155040D-08  7.1485299D-15 -1.2193146D-20  6.0480520D-26 -2.1251094D-30 -8.5144368D-35
  45    8  -4246.7648  0.0154307966 -1.0154697D-08  7.1477497D-15 -1.2188314D-20  6.0276319D-26 -2.1346366D-30 -8.4654335D-35
  45    9  -4246.4871  0.0154304310 -1.0154311D-08  7.1468723D-15 -1.2182900D-20  6.0045240D-26 -2.1452614D-30 -8.4103921D-35
  45   10  -4246.1785  0.0154300249 -1.0153882D-08  7.1458979D-15 -1.2176909D-20  5.9787038D-26 -2.1569803D-30 -8.3484442D-35
  45   11  -4245.8390  0.0154295781 -1.0153410D-08  7.1448267D-15 -1.2170348D-20  5.9501410D-26 -2.1697962D-30 -8.2813633D-35
  45   12  -4245.4687  0.0154290907 -1.0152896D-08  7.1436586D-15 -1.2163228D-20  5.9188140D-26 -2.1836380D-30 -8.2083670D-35
  45   13  -4245.0675  0.0154285628 -1.0152339D-08  7.1423941D-15 -1.2155553D-20  5.8846367D-26 -2.1985150D-30 -8.1294948D-35
  45   14  -4244.6356  0.0154279943 -1.0151739D-08  7.1410331D-15 -1.2147342D-20  5.8475380D-26 -2.2143634D-30 -8.0440887D-35
  45   15  -4244.1727  0.0154273852 -1.0151096D-08  7.1395760D-15 -1.2138600D-20  5.8075426D-26 -2.2311629D-30 -7.9536873D-35
  45   16  -4243.6791  0.0154267356 -1.0150411D-08  7.1380228D-15 -1.2129344D-20  5.7645153D-26 -2.2488440D-30 -7.8568589D-35
  45   17  -4243.1546  0.0154260454 -1.0149683D-08  7.1363739D-15 -1.2119583D-20  5.7184783D-26 -2.2674424D-30 -7.7557990D-35
  45   18  -4242.5992  0.0154253146 -1.0148912D-08  7.1346294D-15 -1.2109332D-20  5.6692785D-26 -2.2868634D-30 -7.6485469D-35
  45   19  -4242.0131  0.0154245433 -1.0148099D-08  7.1327896D-15 -1.2098612D-20  5.6169092D-26 -2.3070445D-30 -7.5361181D-35
  45   20  -4241.3961  0.0154237315 -1.0147243D-08  7.1308547D-15 -1.2087433D-20  5.5613178D-26 -2.3279973D-30 -7.4186384D-35
  46    0  -4208.4660  0.0153917040 -1.0169433D-08  7.1619310D-15 -1.2541603D-20 -5.1689138D-26 -4.2253601D-30  1.2190946D-35
  46    1  -4208.4352  0.0153916633 -1.0169390D-08  7.1618307D-15 -1.2542119D-20 -5.1739790D-26 -4.2251879D-30  1.2312106D-35
  46    2  -4208.3737  0.0153915820 -1.0169304D-08  7.1616300D-15 -1.2543157D-20 -5.1841471D-26 -4.2248257D-30  1.2567514D-35
  46    3  -4208.2813  0.0153914599 -1.0169175D-08  7.1613289D-15 -1.2544712D-20 -5.1993057D-26 -4.2243179D-30  1.2926496D-35
  46    4  -4208.1582  0.0153912972 -1.0169004D-08  7.1609275D-15 -1.2546797D-20 -5.2195975D-26 -4.2235699D-30  1.3429458D-35
  46    5  -4208.0043  0.0153910938 -1.0168789D-08  7.1604255D-15 -1.2549412D-20 -5.2449258D-26 -4.2226196D-30  1.4049963D-35
  46    6  -4207.8196  0.0153908498 -1.0168531D-08  7.1598231D-15 -1.2552569D-20 -5.2753548D-26 -4.2213884D-30  1.4806083D-35
  46    7  -4207.6041  0.0153905651 -1.0168230D-08  7.1591201D-15 -1.2556274D-20 -5.3107948D-26 -4.2199160D-30  1.5678704D-35
  46    8  -4207.3579  0.0153902397 -1.0167887D-08  7.1583163D-15 -1.2560540D-20 -5.3512942D-26 -4.2180959D-30  1.6685600D-35
  46    9  -4207.0808  0.0153898737 -1.0167500D-08  7.1574118D-15 -1.2565375D-20 -5.3968383D-26 -4.2159269D-30  1.7819118D-35
  46   10  -4206.7730  0.0153894670 -1.0167071D-08  7.1564063D-15 -1.2570797D-20 -5.4474102D-26 -4.2133423D-30  1.9084086D-35
  46   11  -4206.4345  0.0153890196 -1.0166598D-08  7.1552998D-15 -1.2576820D-20 -5.5029954D-26 -4.2102838D-30  2.0483695D-35
  46   12  -4206.0652  0.0153885316 -1.0166083D-08  7.1540921D-15 -1.2583460D-20 -5.5635962D-26 -4.2067209D-30  2.2015791D-35
  46   13  -4205.6651  0.0153880030 -1.0165525D-08  7.1527831D-15 -1.2590735D-20 -5.6292252D-26 -4.2025637D-30  2.3688259D-35
  46   14  -4205.2342  0.0153874338 -1.0164925D-08  7.1513725D-15 -1.2598666D-20 -5.6997400D-26 -4.1977440D-30  2.5491816D-35
  46   15  -4204.7726  0.0153868239 -1.0164281D-08  7.1498601D-15 -1.2607274D-20 -5.7752857D-26 -4.1921756D-30  2.7444428D-35
  46   16  -4204.2802  0.0153861734 -1.0163595D-08  7.1482458D-15 -1.2616576D-20 -5.8556952D-26 -4.1858014D-30  2.9530958D-35
  46   17  -4203.7571  0.0153854823 -1.0162866D-08  7.1465292D-15 -1.2626603D-20 -5.9409904D-26 -4.1785228D-30  3.1761736D-35
  46   18  -4203.2032  0.0153847506 -1.0162094D-08  7.1447103D-15 -1.2637379D-20 -6.0311949D-26 -4.1702015D-30  3.4146769D-35
  46   19  -4202.6186  0.0153839783 -1.0161280D-08  7.1427885D-15 -1.2648929D-20 -6.1261867D-26 -4.1607821D-30  3.6678552D-35
  46   20  -4202.0033  0.0153831654 -1.0160423D-08  7.1407637D-15 -1.2661281D-20 -6.2259087D-26 -4.1501400D-30  3.9357038D-35
  47    0  -4169.2059  0.0153511304 -1.0183582D-08  7.1107514D-15 -1.7060329D-20 -6.3005627D-26  8.4500822D-30  2.6470623D-34
  47    1  -4169.1752  0.0153510897 -1.0183539D-08  7.1106149D-15 -1.7060959D-20 -6.2904273D-26  8.4537828D-30  2.6447533D-34
  47    2  -4169.1138  0.0153510082 -1.0183454D-08  7.1103419D-15 -1.7062216D-20 -6.2700888D-26  8.4611850D-30  2.6400798D-34
  47    3  -4169.0217  0.0153508860 -1.0183326D-08  7.1099324D-15 -1.7064092D-20 -6.2395915D-26  8.4722445D-30  2.6330636D-34
  47    4  -4168.8989  0.0153507231 -1.0183155D-08  7.1093863D-15 -1.7066579D-20 -6.1988948D-26  8.4869703D-30  2.6237810D-34
  47    5  -4168.7454  0.0153505194 -1.0182942D-08  7.1087036D-15 -1.7069667D-20 -6.1479807D-26  8.5053032D-30  2.6122084D-34
  47    6  -4168.5612  0.0153502751 -1.0182686D-08  7.1078842D-15 -1.7073336D-20 -6.0866155D-26  8.5271748D-30  2.5980892D-34
  47    7  -4168.3463  0.0153499899 -1.0182388D-08  7.1069279D-15 -1.7077571D-20 -6.0148741D-26  8.5525482D-30  2.5816149D-34
  47    8  -4168.1007  0.0153496641 -1.0182047D-08  7.1058348D-15 -1.7082351D-20 -5.9326761D-26  8.5813632D-30  2.5627866D-34
  47    9  -4167.8244  0.0153492976 -1.0181663D-08  7.1046047D-15 -1.7087649D-20 -5.8398300D-26  8.6135391D-30  2.5414487D-34
  47   10  -4167.5174  0.0153488903 -1.0181237D-08  7.1032375D-15 -1.7093434D-20 -5.7362059D-26  8.6489148D-30  2.5174507D-34
  47   11  -4167.1797  0.0153484423 -1.0180768D-08  7.1017330D-15 -1.7099683D-20 -5.6217975D-26  8.6874940D-30  2.4909891D-34
  47   12  -4166.8114  0.0153479537 -1.0180257D-08  7.1000911D-15 -1.7106354D-20 -5.4964155D-26  8.7291004D-30  2.4619727D-34
  47   13  -4166.4123  0.0153474243 -1.0179703D-08  7.0983116D-15 -1.7113412D-20 -5.3598708D-26  8.7736327D-30  2.4302147D-34
  47   14  -4165.9826  0.0153468543 -1.0179107D-08  7.0963945D-15 -1.7120812D-20 -5.2121184D-26  8.8209247D-30  2.3957972D-34
  47   15  -4165.5222  0.0153462435 -1.0178468D-08  7.0943396D-15 -1.7128509D-20 -5.0528895D-26  8.8708434D-30  2.3585538D-34
  47   16  -4165.0312  0.0153455921 -1.0177787D-08  7.0921466D-15 -1.7136459D-20 -4.8820567D-26  8.9232313D-30  2.3184445D-34
  47   17  -4164.5094  0.0153449001 -1.0177064D-08  7.0898155D-15 -1.7144603D-20 -4.6994222D-26  8.9778848D-30  2.2753578D-34
  47   18  -4163.9570  0.0153441674 -1.0176298D-08  7.0873461D-15 -1.7152887D-20 -4.5049029D-26  9.0346492D-30  2.2294230D-34
  47   19  -4163.3740  0.0153433940 -1.0175491D-08  7.0847382D-15 -1.7161250D-20 -4.2982236D-26  9.0932981D-30  2.1803707D-34
  47   20  -4162.7602  0.0153425800 -1.0174641D-08  7.0819917D-15 -1.7169628D-20 -4.0792877D-26  9.1536325D-30  2.1283071D-34
  48    0  -4130.0955  0.0153105136 -1.0200448D-08  7.0144741D-15 -1.3347399D-20  2.1471923D-25 -3.7230365D-30 -4.6164441D-34
  48    1  -4130.0648  0.0153104728 -1.0200406D-08  7.0143674D-15 -1.3345253D-20  2.1467452D-25 -3.7294938D-30 -4.6147272D-34
  48    2  -4130.0036  0.0153103912 -1.0200322D-08  7.0141539D-15 -1.3340959D-20  2.1458461D-25 -3.7424120D-30 -4.6112282D-34
  48    3  -4129.9117  0.0153102688 -1.0200196D-08  7.0138338D-15 -1.3334524D-20  2.1444977D-25 -3.7617722D-30 -4.6061191D-34
  48    4  -4129.7893  0.0153101056 -1.0200027D-08  7.0134072D-15 -1.3325949D-20  2.1426851D-25 -3.7875474D-30 -4.5991529D-34
  48    5  -4129.6362  0.0153099016 -1.0199817D-08  7.0128743D-15 -1.3315242D-20  2.1404072D-25 -3.8197223D-30 -4.5905087D-34
  48    6  -4129.4524  0.0153096568 -1.0199565D-08  7.0122355D-15 -1.3302409D-20  2.1376407D-25 -3.8582300D-30 -4.5799667D-34
  48    7  -4129.2381  0.0153093712 -1.0199270D-08  7.0114910D-15 -1.3287456D-20  2.1343810D-25 -3.9030558D-30 -4.5675845D-34
  48    8  -4128.9932  0.0153090448 -1.0198934D-08  7.0106412D-15 -1.3270394D-20  2.1306083D-25 -3.9541464D-30 -4.5532403D-34
  48    9  -4128.7176  0.0153086777 -1.0198555D-08  7.0096864D-15 -1.3251241D-20  2.1263057D-25 -4.0113840D-30 -4.5369387D-34
  48   10  -4128.4114  0.0153082697 -1.0198135D-08  7.0086271D-15 -1.3230001D-20  2.1214559D-25 -4.0747783D-30 -4.5187073D-34
  48   11  -4128.0747  0.0153078210 -1.0197672D-08  7.0074639D-15 -1.3206694D-20  2.1160326D-25 -4.1442221D-30 -4.4983347D-34
  48   12  -4127.7073  0.0153073316 -1.0197167D-08  7.0061973D-15 -1.3181339D-20  2.1100089D-25 -4.2195889D-30 -4.4757745D-34
  48   13  -4127.3093  0.0153068013 -1.0196621D-08  7.0048279D-15 -1.3153952D-20  2.1033640D-25 -4.3008217D-30 -4.4510004D-34
  48   14  -4126.8807  0.0153062303 -1.0196033D-08  7.0033563D-15 -1.3124557D-20  2.0960655D-25 -4.3877984D-30 -4.4239102D-34
  48   15  -4126.4215  0.0153056186 -1.0195402D-08  7.0017832D-15 -1.3093173D-20  2.0880852D-25 -4.4804128D-30 -4.3944118D-34
  48   16  -4125.9318  0.0153049661 -1.0194730D-08  7.0001094D-15 -1.3059833D-20  2.0793873D-25 -4.5784870D-30 -4.3623561D-34
  48   17  -4125.4114  0.0153042729 -1.0194016D-08  6.9983357D-15 -1.3024565D-20  2.0699367D-25 -4.6818802D-30 -4.3276671D-34
  48   18  -4124.8605  0.0153035389 -1.0193261D-08  6.9964628D-15 -1.2987397D-20  2.0597117D-25 -4.7904839D-30 -4.2904106D-34
  48   19  -4124.2789  0.0153027643 -1.0192463D-08  6.9944917D-15 -1.2948368D-20  2.0486591D-25 -4.9040714D-30 -4.2502299D-34
  48   20  -4123.6669  0.0153019489 -1.0191624D-08  6.9924232D-15 -1.2907513D-20  2.0367455D-25 -5.0224615D-30 -4.2070962D-34
  49    0  -4091.1347  0.0152698221 -1.0218531D-08  7.0422541D-15 -1.2319501D-20 -6.4491935D-26 -5.8994026D-31  3.5423800D-34
  49    1  -4091.1042  0.0152697813 -1.0218489D-08  7.0421555D-15 -1.2320147D-20 -6.4498569D-26 -5.8499314D-31  3.5414215D-34
  49    2  -4091.0431  0.0152696995 -1.0218405D-08  7.0419584D-15 -1.2321434D-20 -6.4512908D-26 -5.7508891D-31  3.5397183D-34
  49    3  -4090.9515  0.0152695769 -1.0218278D-08  7.0416626D-15 -1.2323372D-20 -6.4532979D-26 -5.6020805D-31  3.5369771D-34
  49    4  -4090.8293  0.0152694134 -1.0218109D-08  7.0412682D-15 -1.2325954D-20 -6.4559537D-26 -5.4041645D-31  3.5334007D-34
  49    5  -4090.6767  0.0152692090 -1.0217898D-08  7.0407751D-15 -1.2329182D-20 -6.4591370D-26 -5.1569891D-31  3.5289178D-34
  49    6  -4090.4934  0.0152689638 -1.0217644D-08  7.0401832D-15 -1.2333060D-20 -6.4627463D-26 -4.8606247D-31  3.5234002D-34
  49    7  -4090.2797  0.0152686777 -1.0217348D-08  7.0394925D-15 -1.2337585D-20 -6.4666961D-26 -4.5156829D-31  3.5168726D-34
  49    8  -4090.0354  0.0152683508 -1.0217011D-08  7.0387027D-15 -1.2342759D-20 -6.4708261D-26 -4.1222576D-31  3.5092792D-34
  49    9  -4089.7605  0.0152679830 -1.0216630D-08  7.0378138D-15 -1.2348585D-20 -6.4750601D-26 -3.6805497D-31  3.5006472D-34
  49   10  -4089.4552  0.0152675743 -1.0216208D-08  7.0368257D-15 -1.2355062D-20 -6.4791882D-26 -3.1913085D-31  3.4907581D-34
  49   11  -4089.1193  0.0152671248 -1.0215744D-08  7.0357381D-15 -1.2362190D-20 -6.4830149D-26 -2.6546602D-31  3.4796223D-34
  49   12  -4088.7529  0.0152666345 -1.0215237D-08  7.0345510D-15 -1.2369973D-20 -6.4864280D-26 -2.0710668D-31  3.4672767D-34
  49   13  -4088.3560  0.0152661033 -1.0214689D-08  7.0332640D-15 -1.2378406D-20 -6.4891491D-26 -1.4412490D-31  3.4535635D-34
  49   14  -4087.9285  0.0152655313 -1.0214098D-08  7.0318772D-15 -1.2387493D-20 -6.4910360D-26 -7.6576902D-32  3.4384945D-34
  49   15  -4087.4706  0.0152649185 -1.0213465D-08  7.0303900D-15 -1.2397230D-20 -6.4917116D-26 -4.5627841D-33  3.4217038D-34
  49   16  -4086.9821  0.0152642648 -1.0212790D-08  7.0288026D-15 -1.2407617D-20 -6.4911190D-26  7.1908444D-32  3.4035610D-34
  49   17  -4086.4631  0.0152635704 -1.0212073D-08  7.0271144D-15 -1.2418649D-20 -6.4888195D-26  1.5265747D-31  3.3835803D-34
  49   18  -4085.9137  0.0152628351 -1.0211315D-08  7.0253252D-15 -1.2430324D-20 -6.4845738D-26  2.3763224D-31  3.3617827D-34
  49   19  -4085.3337  0.0152620591 -1.0210514D-08  7.0234349D-15 -1.2442640D-20 -6.4781664D-26  3.2675969D-31  3.3382358D-34
  49   20  -4084.7232  0.0152612423 -1.0209671D-08  7.0214430D-15 -1.2455589D-20 -6.4692306D-26  4.1988359D-31  3.3127289D-34
  50    0  -4052.3239  0.0152290498 -1.0237130D-08  7.0324910D-15 -1.2967339D-20  3.5961151D-26 -1.1975099D-30 -1.0401135D-34
  50    1  -4052.2934  0.0152290089 -1.0237088D-08  7.0323873D-15 -1.2966981D-20  3.5946964D-26 -1.1989743D-30 -1.0385554D-34
  50    2  -4052.2325  0.0152289270 -1.0237003D-08  7.0321798D-15 -1.2966261D-20  3.5918081D-26 -1.2018750D-30 -1.0352603D-34
  50    3  -4052.1412  0.0152288041 -1.0236877D-08  7.0318687D-15 -1.2965184D-20  3.5874779D-26 -1.2062096D-30 -1.0303641D-34
  50    4  -4052.0193  0.0152286403 -1.0236708D-08  7.0314538D-15 -1.2963752D-20  3.5816530D-26 -1.2119551D-30 -1.0237691D-34
  50    5  -4051.8670  0.0152284356 -1.0236497D-08  7.0309353D-15 -1.2961962D-20  3.5743724D-26 -1.2190971D-30 -1.0156208D-34
  50    6  -4051.6843  0.0152281899 -1.0236244D-08  7.0303132D-15 -1.2959820D-20  3.5655736D-26 -1.2275826D-30 -1.0057464D-34
  50    7  -4051.4711  0.0152279033 -1.0235949D-08  7.0295875D-15 -1.2957328D-20  3.5552320D-26 -1.2374007D-30 -9.9420205D-35
  50    8  -4051.2275  0.0152275758 -1.0235611D-08  7.0287583D-15 -1.2954489D-20  3.5432778D-26 -1.2484460D-30 -9.8080472D-35
  50    9  -4050.9534  0.0152272073 -1.0235232D-08  7.0278257D-15 -1.2951305D-20  3.5297435D-26 -1.2607153D-30 -9.6580864D-35
  50   10  -4050.6488  0.0152267979 -1.0234810D-08  7.0267897D-15 -1.2947782D-20  3.5145355D-26 -1.2741222D-30 -9.4896614D-35
  50   11  -4050.3138  0.0152263476 -1.0234346D-08  7.0256505D-15 -1.2943926D-20  3.4976597D-26 -1.2885946D-30 -9.3033541D-35
  50   12  -4049.9484  0.0152258563 -1.0233841D-08  7.0244081D-15 -1.2939738D-20  3.4789473D-26 -1.3040582D-30 -9.0977871D-35
  50   13  -4049.5526  0.0152253242 -1.0233293D-08  7.0230626D-15 -1.2935232D-20  3.4584644D-26 -1.3203944D-30 -8.8731537D-35
  50   14  -4049.1263  0.0152247511 -1.0232703D-08  7.0216141D-15 -1.2930404D-20  3.4361318D-26 -1.3375506D-30 -8.6296997D-35
  50   15  -4048.6695  0.0152241372 -1.0232071D-08  7.0200628D-15 -1.2925269D-20  3.4118833D-26 -1.3553908D-30 -8.3666851D-35
  50   16  -4048.1824  0.0152234824 -1.0231397D-08  7.0184087D-15 -1.2919830D-20  3.3857085D-26 -1.3738252D-30 -8.0836858D-35
  50   17  -4047.6648  0.0152227867 -1.0230681D-08  7.0166520D-15 -1.2914099D-20  3.3574900D-26 -1.3926916D-30 -7.7795587D-35
  50   18  -4047.1168  0.0152220501 -1.0229924D-08  7.0147928D-15 -1.2908082D-20  3.3271884D-26 -1.4119063D-30 -7.4549287D-35
  50   19  -4046.5383  0.0152212726 -1.0229124D-08  7.0128312D-15 -1.2901792D-20  3.2947979D-26 -1.4312831D-30 -7.1088829D-35
  50   20  -4045.9295  0.0152204543 -1.0228283D-08  7.0107675D-15 -1.2895237D-20  3.2601727D-26 -1.4506585D-30 -6.7397740D-35
  51    0  -4013.6632  0.0151881861 -1.0256546D-08  7.0257625D-15 -1.3252758D-20  1.0546298D-25  7.9099771D-30 -2.4817486D-35
  51    1  -4013.6328  0.0151881450 -1.0256504D-08  7.0256565D-15 -1.3251703D-20  1.0555817D-25  7.9096302D-30 -2.5196788D-35
  51    2  -4013.5720  0.0151880630 -1.0256419D-08  7.0254445D-15 -1.3249590D-20  1.0574743D-25  7.9089394D-30 -2.5935125D-35
  51    3  -4013.4809  0.0151879399 -1.0256293D-08  7.0251265D-15 -1.3246414D-20  1.0603259D-25  7.9078022D-30 -2.7066481D-35
  51    4  -4013.3594  0.0151877758 -1.0256124D-08  7.0247027D-15 -1.3242165D-20  1.0641196D-25  7.9062576D-30 -2.8559960D-35
  51    5  -4013.2075  0.0151875707 -1.0255914D-08  7.0241732D-15 -1.3236832D-20  1.0688643D-25  7.9041810D-30 -3.0437988D-35
  51    6  -4013.0253  0.0151873245 -1.0255661D-08  7.0235379D-15 -1.3230403D-20  1.0745570D-25  7.9015429D-30 -3.2688052D-35
  51    7  -4012.8126  0.0151870374 -1.0255366D-08  7.0227972D-15 -1.3222856D-20  1.0811914D-25  7.8981971D-30 -3.5319581D-35
  51    8  -4012.5697  0.0151867092 -1.0255029D-08  7.0219513D-15 -1.3214177D-20  1.0887694D-25  7.8940839D-30 -3.8321092D-35
  51    9  -4012.2963  0.0151863400 -1.0254650D-08  7.0210002D-15 -1.3204339D-20  1.0972924D-25  7.8890298D-30 -4.1708901D-35
  51   10  -4011.9926  0.0151859299 -1.0254228D-08  7.0199443D-15 -1.3193320D-20  1.1067599D-25  7.8829213D-30 -4.5492864D-35
  51   11  -4011.6585  0.0151854787 -1.0253765D-08  7.0187838D-15 -1.3181089D-20  1.1171594D-25  7.8755871D-30 -4.9646210D-35
  51   12  -4011.2940  0.0151849865 -1.0253260D-08  7.0175191D-15 -1.3167614D-20  1.1284912D-25  7.8668782D-30 -5.4181795D-35
  51   13  -4010.8992  0.0151844534 -1.0252712D-08  7.0161504D-15 -1.3152864D-20  1.1407547D-25  7.8565815D-30 -5.9109681D-35
  51   14  -4010.4741  0.0151838792 -1.0252123D-08  7.0146782D-15 -1.3136800D-20  1.1539455D-25  7.8444516D-30 -6.4434074D-35
  51   15  -4010.0186  0.0151832641 -1.0251492D-08  7.0131028D-15 -1.3119385D-20  1.1680527D-25  7.8303266D-30 -7.0142202D-35
  51   16  -4009.5327  0.0151826081 -1.0250819D-08  7.0114247D-15 -1.3100578D-20  1.1830728D-25  7.8139396D-30 -7.6239084D-35
  51   17  -4009.0165  0.0151819110 -1.0250104D-08  7.0096444D-15 -1.3080329D-20  1.1989907D-25  7.7950274D-30 -8.2728494D-35
  51   18  -4008.4700  0.0151811730 -1.0249347D-08  7.0077624D-15 -1.3058595D-20  1.2158064D-25  7.7733013D-30 -8.9620252D-35
  51   19  -4007.8931  0.0151803941 -1.0248548D-08  7.0057793D-15 -1.3035328D-20  1.2335032D-25  7.7485016D-30 -9.6902535D-35
  51   20  -4007.2859  0.0151795743 -1.0247707D-08  7.0036956D-15 -1.3010472D-20  1.2520630D-25  7.7203024D-30 -1.0457064D-34
  52    0  -3975.1528  0.0151472208 -1.0276529D-08  7.0878168D-15 -7.8735811D-21  5.0722804D-26 -1.3854834D-29 -1.5497525D-34
  52    1  -3975.1225  0.0151471797 -1.0276486D-08  7.0877538D-15 -7.8730733D-21  5.0556479D-26 -1.3857017D-29 -1.5445098D-34
  52    2  -3975.0619  0.0151470974 -1.0276401D-08  7.0876279D-15 -7.8720679D-21  5.0224129D-26 -1.3861316D-29 -1.5339945D-34
  52    3  -3974.9710  0.0151469741 -1.0276274D-08  7.0874390D-15 -7.8705682D-21  4.9724883D-26 -1.3867728D-29 -1.5181522D-34
  52    4  -3974.8498  0.0151468097 -1.0276104D-08  7.0871871D-15 -7.8685919D-21  4.9058986D-26 -1.3876182D-29 -1.4969596D-34
  52    5  -3974.6984  0.0151466042 -1.0275891D-08  7.0868724D-15 -7.8661588D-21  4.8226191D-26 -1.3886566D-29 -1.4705291D-34
  52    6  -3974.5166  0.0151463576 -1.0275636D-08  7.0864949D-15 -7.8632963D-21  4.7225781D-26 -1.3898775D-29 -1.4387015D-34
  52    7  -3974.3046  0.0151460699 -1.0275338D-08  7.0860547D-15 -7.8600316D-21  4.6057454D-26 -1.3912687D-29 -1.4014898D-34
  52    8  -3974.0622  0.0151457411 -1.0274998D-08  7.0855517D-15 -7.8563999D-21  4.4721525D-26 -1.3928158D-29 -1.3590061D-34
  52    9  -3973.7896  0.0151453712 -1.0274615D-08  7.0849862D-15 -7.8524449D-21  4.3216563D-26 -1.3944974D-29 -1.3111469D-34
  52   10  -3973.4867  0.0151449602 -1.0274190D-08  7.0843582D-15 -7.8482036D-21  4.1542277D-26 -1.3962970D-29 -1.2577959D-34
  52   11  -3973.1535  0.0151445081 -1.0273723D-08  7.0836678D-15 -7.8437356D-21  3.9697357D-26 -1.3981891D-29 -1.1988607D-34
  52   12  -3972.7900  0.0151440150 -1.0273213D-08  7.0829150D-15 -7.8390947D-21  3.7682620D-26 -1.4001482D-29 -1.1345309D-34
  52   13  -3972.3963  0.0151434808 -1.0272660D-08  7.0821000D-15 -7.8343388D-21  3.5497064D-26 -1.4021490D-29 -1.0647396D-34
  52   14  -3971.9723  0.0151429056 -1.0272066D-08  7.0812228D-15 -7.8295332D-21  3.3139475D-26 -1.4041611D-29 -9.8924700D-35
  52   15  -3971.5180  0.0151422893 -1.0271428D-08  7.0802835D-15 -7.8247532D-21  3.0610356D-26 -1.4061523D-29 -9.0831035D-35
  52   16  -3971.0335  0.0151416319 -1.0270749D-08  7.0792823D-15 -7.8200688D-21  2.7908425D-26 -1.4080933D-29 -8.2170432D-35
  52   17  -3970.5187  0.0151409335 -1.0270027D-08  7.0782190D-15 -7.8155696D-21  2.5034421D-26 -1.4099398D-29 -7.2951227D-35
  52   18  -3969.9736  0.0151401941 -1.0269262D-08  7.0770939D-15 -7.8113398D-21  2.1986829D-26 -1.4116532D-29 -6.3154129D-35
  52   19  -3969.3983  0.0151394137 -1.0268455D-08  7.0759069D-15 -7.8074659D-21  1.8766659D-26 -1.4131961D-29 -5.2797057D-35
  52   20  -3968.7927  0.0151385922 -1.0267606D-08  7.0746580D-15 -7.8040516D-21  1.5373247D-26 -1.4145212D-29 -4.1863426D-35
  53    0  -3936.7930  0.0151061591 -1.0295227D-08  7.1645254D-15 -1.3623086D-20 -1.4121355D-25  1.0511310D-29  4.0476164D-34
  53    1  -3936.7628  0.0151061179 -1.0295184D-08  7.1644164D-15 -1.3624497D-20 -1.4108714D-25  1.0516961D-29  4.0427417D-34
  53    2  -3936.7024  0.0151060356 -1.0295098D-08  7.1641983D-15 -1.3627318D-20 -1.4083430D-25  1.0528275D-29  4.0330210D-34
  53    3  -3936.6117  0.0151059120 -1.0294969D-08  7.1638713D-15 -1.3631536D-20 -1.4045585D-25  1.0545195D-29  4.0186590D-34
  53    4  -3936.4909  0.0151057473 -1.0294797D-08  7.1634350D-15 -1.3637144D-20 -1.3994868D-25  1.0567622D-29  3.9991285D-34
  53    5  -3936.3398  0.0151055414 -1.0294582D-08  7.1628893D-15 -1.3644126D-20 -1.3931361D-25  1.0595546D-29  3.9748472D-34
  53    6  -3936.1586  0.0151052944 -1.0294324D-08  7.1622342D-15 -1.3652461D-20 -1.3854960D-25  1.0628788D-29  3.9455934D-34
  53    7  -3935.9471  0.0151050061 -1.0294023D-08  7.1614694D-15 -1.3662128D-20 -1.3765546D-25  1.0667301D-29  3.9114992D-34
  53    8  -3935.7054  0.0151046767 -1.0293679D-08  7.1605947D-15 -1.3673102D-20 -1.3662880D-25  1.0710898D-29  3.8722891D-34
  53    9  -3935.4335  0.0151043062 -1.0293293D-08  7.1596098D-15 -1.3685345D-20 -1.3546959D-25  1.0759406D-29  3.8280684D-34
  53   10  -3935.1315  0.0151038944 -1.0292863D-08  7.1585144D-15 -1.3698827D-20 -1.3417557D-25  1.0812661D-29  3.7788436D-34
  53   11  -3934.7992  0.0151034416 -1.0292391D-08  7.1573083D-15 -1.3713508D-20 -1.3274425D-25  1.0870430D-29  3.7244114D-34
  53   12  -3934.4367  0.0151029475 -1.0291876D-08  7.1559910D-15 -1.3729341D-20 -1.3117433D-25  1.0932465D-29  3.6646981D-34
  53   13  -3934.0440  0.0151024124 -1.0291317D-08  7.1545622D-15 -1.3746283D-20 -1.2946317D-25  1.0998578D-29  3.5997358D-34
  53   14  -3933.6212  0.0151018361 -1.0290717D-08  7.1530217D-15 -1.3764281D-20 -1.2760991D-25  1.1068486D-29  3.5296428D-34
  53   15  -3933.1681  0.0151012187 -1.0290073D-08  7.1513688D-15 -1.3783272D-20 -1.2561130D-25  1.1141817D-29  3.4541694D-34
  53   16  -3932.6849  0.0151005601 -1.0289386D-08  7.1496033D-15 -1.3803197D-20 -1.2346467D-25  1.1218281D-29  3.3731937D-34
  53   17  -3932.1715  0.0150998605 -1.0288657D-08  7.1477246D-15 -1.3823990D-20 -1.2116783D-25  1.1297510D-29  3.2865857D-34
  53   18  -3931.6279  0.0150991197 -1.0287885D-08  7.1457324D-15 -1.3845582D-20 -1.1871855D-25  1.1379177D-29  3.1945382D-34
  53   19  -3931.0542  0.0150983379 -1.0287071D-08  7.1436262D-15 -1.3867893D-20 -1.1611475D-25  1.1462883D-29  3.0969451D-34
  53   20  -3930.4502  0.0150975149 -1.0286214D-08  7.1414055D-15 -1.3890839D-20 -1.1335339D-25  1.1548136D-29  2.9936114D-34
  54    0  -3898.5841  0.0150650082 -1.0314486D-08  7.1490256D-15 -1.1794267D-20  1.3292668D-25 -4.1192843D-30 -3.1183177D-34
  54    1  -3898.5539  0.0150649669 -1.0314443D-08  7.1489312D-15 -1.1792937D-20  1.3287680D-25 -4.1236329D-30 -3.1147673D-34
  54    2  -3898.4937  0.0150648844 -1.0314358D-08  7.1487426D-15 -1.1790280D-20  1.3277808D-25 -4.1323627D-30 -3.1078840D-34
  54    3  -3898.4033  0.0150647607 -1.0314229D-08  7.1484596D-15 -1.1786299D-20  1.3262884D-25 -4.1453957D-30 -3.0973452D-34
  54    4  -3898.2828  0.0150645956 -1.0314057D-08  7.1480825D-15 -1.1780997D-20  1.3243004D-25 -4.1627146D-30 -3.0835150D-34
  54    5  -3898.1321  0.0150643893 -1.0313843D-08  7.1476114D-15 -1.1774384D-20  1.3217944D-25 -4.1842245D-30 -3.0659141D-34
  54    6  -3897.9514  0.0150641418 -1.0313586D-08  7.1470465D-15 -1.1766461D-20  1.3187715D-25 -4.2098974D-30 -3.0449223D-34
  54    7  -3897.7405  0.0150638530 -1.0313286D-08  7.1463878D-15 -1.1757242D-20  1.3152207D-25 -4.2396071D-30 -3.0201981D-34
  54    8  -3897.4994  0.0150635230 -1.0312943D-08  7.1456357D-15 -1.1746738D-20  1.3111321D-25 -4.2732520D-30 -2.9918939D-34
  54    9  -3897.2283  0.0150631518 -1.0312557D-08  7.1447903D-15 -1.1734958D-20  1.3065039D-25 -4.3107674D-30 -2.9601094D-34
  54   10  -3896.9270  0.0150627393 -1.0312128D-08  7.1438520D-15 -1.1721919D-20  1.3013039D-25 -4.3519624D-30 -2.9244959D-34
  54   11  -3896.5957  0.0150622855 -1.0311657D-08  7.1428212D-15 -1.1707636D-20  1.2955282D-25 -4.3967074D-30 -2.8852266D-34
  54   12  -3896.2342  0.0150617906 -1.0311142D-08  7.1416980D-15 -1.1692126D-20  1.2891644D-25 -4.4448284D-30 -2.8421341D-34
  54   13  -3895.8426  0.0150612544 -1.0310585D-08  7.1404828D-15 -1.1675413D-20  1.2821945D-25 -4.4961399D-30 -2.7953985D-34
  54   14  -3895.4209  0.0150606771 -1.0309986D-08  7.1391762D-15 -1.1657514D-20  1.2745913D-25 -4.5504252D-30 -2.7446009D-34
  54   15  -3894.9691  0.0150600585 -1.0309343D-08  7.1377785D-15 -1.1638458D-20  1.2663490D-25 -4.6074839D-30 -2.6899180D-34
  54   16  -3894.4872  0.0150593987 -1.0308658D-08  7.1362900D-15 -1.1618268D-20  1.2574460D-25 -4.6670798D-30 -2.6313481D-34
  54   17  -3893.9751  0.0150586977 -1.0307930D-08  7.1347114D-15 -1.1596974D-20  1.2478587D-25 -4.7289429D-30 -2.5686746D-34
  54   18  -3893.4330  0.0150579556 -1.0307160D-08  7.1330431D-15 -1.1574605D-20  1.2375711D-25 -4.7928131D-30 -2.5019347D-34
  54   19  -3892.8609  0.0150571723 -1.0306347D-08  7.1312855D-15 -1.1551194D-20  1.2265715D-25 -4.8584613D-30 -2.4313224D-34
  54   20  -3892.2586  0.0150563478 -1.0305491D-08  7.1294392D-15 -1.1526779D-20  1.2148323D-25 -4.9255026D-30 -2.3565781D-34
  55    0  -3860.5262  0.0150237587 -1.0333903D-08  7.1978470D-15 -1.1228046D-20  5.9688547D-26  3.5306118D-30 -2.5803202D-35
  55    1  -3860.4961  0.0150237174 -1.0333860D-08  7.1977572D-15 -1.1227449D-20  5.9730674D-26  3.5302695D-30 -2.6134405D-35
  55    2  -3860.4360  0.0150236347 -1.0333774D-08  7.1975776D-15 -1.1226251D-20  5.9815519D-26  3.5295022D-30 -2.6823987D-35
  55    3  -3860.3459  0.0150235107 -1.0333644D-08  7.1973082D-15 -1.1224458D-20  5.9942087D-26  3.5284106D-30 -2.7835107D-35
  55    4  -3860.2257  0.0150233454 -1.0333471D-08  7.1969490D-15 -1.1222058D-20  6.0111426D-26  3.5267986D-30 -2.9209521D-35
  55    5  -3860.0755  0.0150231387 -1.0333256D-08  7.1965002D-15 -1.1219044D-20  6.0323353D-26  3.5246652D-30 -3.0933713D-35
  55    6  -3859.8952  0.0150228907 -1.0332996D-08  7.1959618D-15 -1.1215418D-20  6.0576878D-26  3.5219941D-30 -3.2981484D-35
  55    7  -3859.6849  0.0150226014 -1.0332694D-08  7.1953338D-15 -1.1211167D-20  6.0872227D-26  3.5186448D-30 -3.5376448D-35
  55    8  -3859.4445  0.0150222708 -1.0332349D-08  7.1946165D-15 -1.1206283D-20  6.1210258D-26  3.5145197D-30 -3.8130161D-35
  55    9  -3859.1741  0.0150218988 -1.0331960D-08  7.1938098D-15 -1.1200759D-20  6.1588781D-26  3.5095628D-30 -4.1198296D-35
  55   10  -3858.8737  0.0150214855 -1.0331529D-08  7.1929140D-15 -1.1194577D-20  6.2010192D-26  3.5035159D-30 -4.4650249D-35
  55   11  -3858.5432  0.0150210310 -1.0331054D-08  7.1919292D-15 -1.1187732D-20  6.2472383D-26  3.4963572D-30 -4.8431623D-35
  55   12  -3858.1827  0.0150205351 -1.0330536D-08  7.1908555D-15 -1.1180204D-20  6.2975276D-26  3.4878537D-30 -5.2562086D-35
  55   13  -3857.7922  0.0150199979 -1.0329976D-08  7.1896932D-15 -1.1171983D-20  6.3518073D-26  3.4778983D-30 -5.7015874D-35
  55   14  -3857.3716  0.0150194194 -1.0329372D-08  7.1884424D-15 -1.1163048D-20  6.4101634D-26  3.4662515D-30 -6.1833048D-35
  55   15  -3856.9211  0.0150187997 -1.0328725D-08  7.1871035D-15 -1.1153386D-20  6.4724471D-26  3.4527025D-30 -6.6998312D-35
  55   16  -3856.4405  0.0150181387 -1.0328035D-08  7.1856765D-15 -1.1142978D-20  6.5385978D-26  3.4370812D-30 -7.2502414D-35
  55   17  -3855.9299  0.0150174364 -1.0327302D-08  7.1841618D-15 -1.1131803D-20  6.6085489D-26  3.4191356D-30 -7.8346584D-35
  55   18  -3855.3893  0.0150166929 -1.0326526D-08  7.1825597D-15 -1.1119844D-20  6.6821783D-26  3.3986378D-30 -8.4523527D-35
  55   19  -3854.8186  0.0150159081 -1.0325707D-08  7.1808704D-15 -1.1107072D-20  6.7593596D-26  3.3752915D-30 -9.1031825D-35
  55   20  -3854.2180  0.0150150821 -1.0324846D-08  7.1790944D-15 -1.1093471D-20  6.8401147D-26  3.3488018D-30 -9.7902648D-35
  56    0  -3822.6195  0.0149824128 -1.0352917D-08  7.2757885D-15 -9.8034845D-21 -8.1734598D-26 -1.0195390D-29  1.5530366D-34
  56    1  -3822.5896  0.0149823714 -1.0352873D-08  7.2757100D-15 -9.8043027D-21 -8.1856550D-26 -1.0193212D-29  1.5579848D-34
  56    2  -3822.5296  0.0149822885 -1.0352786D-08  7.2755532D-15 -9.8059433D-21 -8.2101994D-26 -1.0188846D-29  1.5682523D-34
  56    3  -3822.4397  0.0149821643 -1.0352655D-08  7.2753178D-15 -9.8084126D-21 -8.2468265D-26 -1.0182197D-29  1.5834142D-34
  56    4  -3822.3199  0.0149819987 -1.0352480D-08  7.2750039D-15 -9.8117194D-21 -8.2956338D-26 -1.0173305D-29  1.6035242D-34
  56    5  -3822.1701  0.0149817916 -1.0352262D-08  7.2746113D-15 -9.8158839D-21 -8.3566928D-26 -1.0161967D-29  1.6289660D-34
  56    6  -3821.9903  0.0149815432 -1.0352000D-08  7.2741401D-15 -9.8209203D-21 -8.4298399D-26 -1.0148145D-29  1.6593655D-34
  56    7  -3821.7805  0.0149812533 -1.0351695D-08  7.2735899D-15 -9.8268490D-21 -8.5149348D-26 -1.0131751D-29  1.6945789D-34
  56    8  -3821.5408  0.0149809221 -1.0351346D-08  7.2729608D-15 -9.8337003D-21 -8.6121499D-26 -1.0112531D-29  1.7351087D-34
  56    9  -3821.2712  0.0149805494 -1.0350953D-08  7.2722525D-15 -9.8414997D-21 -8.7212315D-26 -1.0090380D-29  1.7805621D-34
  56   10  -3820.9716  0.0149801354 -1.0350517D-08  7.2714648D-15 -9.8502821D-21 -8.8421626D-26 -1.0065101D-29  1.8310820D-34
  56   11  -3820.6420  0.0149796800 -1.0350037D-08  7.2705975D-15 -9.8600821D-21 -8.9748604D-26 -1.0036468D-29  1.8865756D-34
  56   12  -3820.2825  0.0149791832 -1.0349513D-08  7.2696504D-15 -9.8709365D-21 -9.1190924D-26 -1.0004275D-29  1.9470029D-34
  56   13  -3819.8931  0.0149786450 -1.0348946D-08  7.2686233D-15 -9.8828937D-21 -9.2749392D-26 -9.9682372D-30  2.0125410D-34
  56   14  -3819.4737  0.0149780655 -1.0348336D-08  7.2675156D-15 -9.8959968D-21 -9.4420498D-26 -9.9281073D-30  2.0829237D-34
  56   15  -3819.0243  0.0149774446 -1.0347682D-08  7.2663273D-15 -9.9102946D-21 -9.6203742D-26 -9.8835537D-30  2.1582800D-34
  56   16  -3818.5451  0.0149767824 -1.0346984D-08  7.2650578D-15 -9.9258372D-21 -9.8096645D-26 -9.8343207D-30  2.2385048D-34
  56   17  -3818.0359  0.0149760788 -1.0346243D-08  7.2637067D-15 -9.9426849D-21 -1.0009731D-25 -9.7800409D-30  2.3235122D-34
  56   18  -3817.4967  0.0149753339 -1.0345459D-08  7.2622737D-15 -9.9608918D-21 -1.0220395D-25 -9.7203285D-30  2.4134451D-34
  56   19  -3816.9277  0.0149745477 -1.0344631D-08  7.2607581D-15 -9.9805210D-21 -1.0441232D-25 -9.6548994D-30  2.5078798D-34
  56   20  -3816.3287  0.0149737202 -1.0343760D-08  7.2591595D-15 -1.0001635D-20 -1.0672053D-25 -9.5832863D-30  2.6070000D-34
  57    0  -3784.8643  0.0149409781 -1.0371272D-08  7.2908346D-15 -1.5294208D-20  7.6713009D-28  1.5282155D-29  1.3348976D-34
  57    1  -3784.8344  0.0149409366 -1.0371229D-08  7.2907122D-15 -1.5294201D-20  9.5032675D-28  1.5284037D-29  1.3289329D-34
  57    2  -3784.7747  0.0149408537 -1.0371141D-08  7.2904675D-15 -1.5294180D-20  1.3171433D-27  1.5287755D-29  1.3169524D-34
  57    3  -3784.6850  0.0149407292 -1.0371010D-08  7.2901005D-15 -1.5294126D-20  1.8676718D-27  1.5293190D-29  1.2988251D-34
  57    4  -3784.5655  0.0149405633 -1.0370835D-08  7.2896110D-15 -1.5294039D-20  2.6018697D-27  1.5300432D-29  1.2748490D-34
  57    5  -3784.4161  0.0149403559 -1.0370616D-08  7.2889993D-15 -1.5293887D-20  3.5201722D-27  1.5309250D-29  1.2446569D-34
  57    6  -3784.2368  0.0149401070 -1.0370354D-08  7.2882652D-15 -1.5293642D-20  4.6226861D-27  1.5319554D-29  1.2085867D-34
  57    7  -3784.0276  0.0149398166 -1.0370048D-08  7.2874088D-15 -1.5293273D-20  5.9100965D-27  1.5331165D-29  1.1663820D-34
  57    8  -3783.7886  0.0149394848 -1.0369698D-08  7.2864300D-15 -1.5292742D-20  7.3826150D-27  1.5343992D-29  1.1180983D-34
  57    9  -3783.5197  0.0149391115 -1.0369305D-08  7.2853289D-15 -1.5292003D-20  9.0407761D-27  1.5357712D-29  1.0636750D-34
  57   10  -3783.2209  0.0149386967 -1.0368867D-08  7.2841056D-15 -1.5291007D-20  1.0883888D-26  1.5372187D-29  1.0033116D-34
  57   11  -3782.8923  0.0149382405 -1.0368387D-08  7.2827601D-15 -1.5289697D-20  1.2914637D-26  1.5387120D-29  9.3663067D-35
  57   12  -3782.5338  0.0149377428 -1.0367862D-08  7.2812923D-15 -1.5288015D-20  1.5131102D-26  1.5402245D-29  8.6398692D-35
  57   13  -3782.1454  0.0149372037 -1.0367295D-08  7.2797025D-15 -1.5285891D-20  1.7534897D-26  1.5417267D-29  7.8513488D-35
  57   14  -3781.7271  0.0149366231 -1.0366683D-08  7.2779906D-15 -1.5283257D-20  2.0126709D-26  1.5431826D-29  6.9997479D-35
  57   15  -3781.2791  0.0149360012 -1.0366028D-08  7.2761568D-15 -1.5280028D-20  2.2905922D-26  1.5445557D-29  6.0871644D-35
  57   16  -3780.8011  0.0149353378 -1.0365330D-08  7.2742012D-15 -1.5276125D-20  2.5872277D-26  1.5458101D-29  5.1140855D-35
  57   17  -3780.2933  0.0149346329 -1.0364588D-08  7.2721240D-15 -1.5271460D-20  2.9026905D-26  1.5469030D-29  4.0779276D-35
  57   18  -3779.7557  0.0149338867 -1.0363803D-08  7.2699253D-15 -1.5265934D-20  3.2368542D-26  1.5477943D-29  2.9816090D-35
  57   19  -3779.1882  0.0149330991 -1.0362974D-08  7.2676054D-15 -1.5259449D-20  3.5898535D-26  1.5484322D-29  1.8210140D-35
  57   20  -3778.5909  0.0149322701 -1.0362102D-08  7.2651644D-15 -1.5251897D-20  3.9615708D-26  1.5487684D-29  5.9845469D-36
  58    0  -3747.2606  0.0148994509 -1.0390600D-08  7.3010309D-15 -9.1928069D-21  2.2473442D-25 -8.7994488D-30 -4.7961299D-34
  58    1  -3747.2308  0.0148994093 -1.0390556D-08  7.3009574D-15 -9.1905652D-21  2.2462848D-25 -8.8061051D-30 -4.7921021D-34
  58    2  -3747.1712  0.0148993262 -1.0390468D-08  7.3008104D-15 -9.1860736D-21  2.2441759D-25 -8.8195397D-30 -4.7844578D-34
  58    3  -3747.0818  0.0148992015 -1.0390337D-08  7.3005900D-15 -9.1793433D-21  2.2409951D-25 -8.8396408D-30 -4.7726340D-34
  58    4  -3746.9627  0.0148990353 -1.0390162D-08  7.3002964D-15 -9.1703900D-21  2.2367438D-25 -8.8663138D-30 -4.7568943D-34
  58    5  -3746.8137  0.0148988275 -1.0389943D-08  7.2999298D-15 -9.1592200D-21  2.2314145D-25 -8.8995338D-30 -4.7371757D-34
  58    6  -3746.6349  0.0148985781 -1.0389680D-08  7.2994905D-15 -9.1458506D-21  2.2249949D-25 -8.9392277D-30 -4.7135215D-34
  58    7  -3746.4263  0.0148982872 -1.0389374D-08  7.2989787D-15 -9.1303012D-21  2.2174656D-25 -8.9852752D-30 -4.6857510D-34
  58    8  -3746.1879  0.0148979548 -1.0389023D-08  7.2983950D-15 -9.1125956D-21  2.2088172D-25 -9.0375962D-30 -4.6540015D-34
  58    9  -3745.9198  0.0148975808 -1.0388629D-08  7.2977396D-15 -9.0927584D-21  2.1990244D-25 -9.0960407D-30 -4.6181037D-34
  58   10  -3745.6218  0.0148971652 -1.0388191D-08  7.2970131D-15 -9.0708256D-21  2.1880652D-25 -9.1603587D-30 -4.5777643D-34
  58   11  -3745.2941  0.0148967082 -1.0387710D-08  7.2962159D-15 -9.0468226D-21  2.1759305D-25 -9.2305400D-30 -4.5335097D-34
  58   12  -3744.9366  0.0148962096 -1.0387184D-08  7.2953486D-15 -9.0207919D-21  2.1625793D-25 -9.3062722D-30 -4.4847398D-34
  58   13  -3744.5493  0.0148956694 -1.0386615D-08  7.2944119D-15 -8.9927719D-21  2.1479970D-25 -9.3874165D-30 -4.4317051D-34
  58   14  -3744.1322  0.0148950878 -1.0386003D-08  7.2934064D-15 -8.9628102D-21  2.1321554D-25 -9.4737339D-30 -4.3743092D-34
  58   15  -3743.6854  0.0148944647 -1.0385346D-08  7.2923328D-15 -8.9309557D-21  2.1150245D-25 -9.5649583D-30 -4.3125584D-34
  58   16  -3743.2088  0.0148938000 -1.0384646D-08  7.2911918D-15 -8.8972655D-21  2.0965615D-25 -9.6607705D-30 -4.2459688D-34
  58   17  -3742.7024  0.0148930939 -1.0383903D-08  7.2899842D-15 -8.8617923D-21  2.0767562D-25 -9.7610187D-30 -4.1750394D-34
  58   18  -3742.1662  0.0148923463 -1.0383115D-08  7.2887107D-15 -8.8245999D-21  2.0555623D-25 -9.8652655D-30 -4.0993379D-34
  58   19  -3741.6003  0.0148915572 -1.0382285D-08  7.2873724D-15 -8.7857603D-21  2.0329403D-25 -9.9732175D-30 -4.0186676D-34
  58   20  -3741.0047  0.0148907266 -1.0381410D-08  7.2859699D-15 -8.7453384D-21  2.0088732D-25 -1.0084589D-29 -3.9335069D-34
  59    0  -3709.8087  0.0148578276 -1.0408914D-08  7.4297734D-15 -9.1975712D-21 -1.2140798D-25 -3.0415042D-30  3.8334835D-34
  59    1  -3709.7790  0.0148577859 -1.0408870D-08  7.4296998D-15 -9.1987857D-21 -1.2144417D-25 -3.0361516D-30  3.8330771D-34
  59    2  -3709.7196  0.0148577027 -1.0408781D-08  7.4295526D-15 -9.2012123D-21 -1.2151723D-25 -3.0254295D-30  3.8324914D-34
  59    3  -3709.6304  0.0148575778 -1.0408647D-08  7.4293317D-15 -9.2048613D-21 -1.2162528D-25 -3.0093364D-30  3.8314290D-34
  59    4  -3709.5116  0.0148574112 -1.0408469D-08  7.4290371D-15 -9.2097283D-21 -1.2176954D-25 -2.9878868D-30  3.8302131D-34
  59    5  -3709.3630  0.0148572031 -1.0408246D-08  7.4286685D-15 -9.2158230D-21 -1.2194776D-25 -2.9610647D-30  3.8284906D-34
  59    6  -3709.1847  0.0148569533 -1.0407978D-08  7.4282260D-15 -9.2231442D-21 -1.2216021D-25 -2.9289395D-30  3.8264812D-34
  59    7  -3708.9767  0.0148566618 -1.0407666D-08  7.4277093D-15 -9.2317062D-21 -1.2240439D-25 -2.8914371D-30  3.8239897D-34
  59    8  -3708.7390  0.0148563288 -1.0407310D-08  7.4271181D-15 -9.2415074D-21 -1.2267972D-25 -2.8486291D-30  3.8210223D-34
  59    9  -3708.4716  0.0148559541 -1.0406909D-08  7.4264523D-15 -9.2525641D-21 -1.2298469D-25 -2.8005089D-30  3.8175653D-34
  59   10  -3708.1745  0.0148555379 -1.0406463D-08  7.4257116D-15 -9.2648800D-21 -1.2331751D-25 -2.7470741D-30  3.8136145D-34
  59   11  -3707.8477  0.0148550800 -1.0405973D-08  7.4248958D-15 -9.2784634D-21 -1.2367670D-25 -2.6883939D-30  3.8091421D-34
  59   12  -3707.4912  0.0148545805 -1.0405439D-08  7.4240043D-15 -9.2933273D-21 -1.2405847D-25 -2.6244490D-30  3.8038580D-34
  59   13  -3707.1049  0.0148540395 -1.0404860D-08  7.4230370D-15 -9.3094821D-21 -1.2446333D-25 -2.5552560D-30  3.7981322D-34
  59   14  -3706.6890  0.0148534568 -1.0404236D-08  7.4219933D-15 -9.3269369D-21 -1.2488629D-25 -2.4808822D-30  3.7915169D-34
  59   15  -3706.2434  0.0148528326 -1.0403568D-08  7.4208729D-15 -9.3457026D-21 -1.2532537D-25 -2.4013474D-30  3.7840055D-34
  59   16  -3705.7682  0.0148521668 -1.0402856D-08  7.4196754D-15 -9.3657864D-21 -1.2577851D-25 -2.3167044D-30  3.7756969D-34
  59   17  -3705.2632  0.0148514594 -1.0402099D-08  7.4184003D-15 -9.3872131D-21 -1.2624272D-25 -2.2269070D-30  3.7666429D-34
  59   18  -3704.7286  0.0148507105 -1.0401298D-08  7.4170468D-15 -9.4099789D-21 -1.2671257D-25 -2.1321518D-30  3.7560487D-34
  59   19  -3704.1642  0.0148499200 -1.0400452D-08  7.4156146D-15 -9.4341000D-21 -1.2718678D-25 -2.0323895D-30  3.7445854D-34
  59   20  -3703.5703  0.0148490880 -1.0399563D-08  7.4141032D-15 -9.4595869D-21 -1.2766276D-25 -1.9276867D-30  3.7321764D-34
  60    0  -3672.5087  0.0148161249 -1.0426026D-08  7.4837502D-15 -1.2732229D-20 -2.4110107D-26  5.6370637D-30  2.6975442D-35
  60    1  -3672.4790  0.0148160832 -1.0425981D-08  7.4836483D-15 -1.2732469D-20 -2.4042466D-26  5.6374382D-30  2.6844750D-35
  60    2  -3672.4198  0.0148159997 -1.0425891D-08  7.4834446D-15 -1.2732946D-20 -2.3907067D-26  5.6381560D-30  2.6595202D-35
  60    3  -3672.3309  0.0148158746 -1.0425757D-08  7.4831390D-15 -1.2733662D-20 -2.3704127D-26  5.6392760D-30  2.6221504D-35
  60    4  -3672.2123  0.0148157078 -1.0425577D-08  7.4827315D-15 -1.2734604D-20 -2.3433035D-26  5.6407306D-30  2.5711311D-35
  60    5  -3672.0642  0.0148154993 -1.0425353D-08  7.4822221D-15 -1.2735767D-20 -2.3094350D-26  5.6424882D-30  2.5078356D-35
  60    6  -3671.8864  0.0148152491 -1.0425083D-08  7.4816108D-15 -1.2737143D-20 -2.2689434D-26  5.6446164D-30  2.4354194D-35
  60    7  -3671.6790  0.0148149572 -1.0424769D-08  7.4808975D-15 -1.2738713D-20 -2.2214388D-26  5.6469293D-30  2.3462808D-35
  60    8  -3671.4420  0.0148146236 -1.0424410D-08  7.4800821D-15 -1.2740469D-20 -2.1672480D-26  5.6494996D-30  2.2465011D-35
  60    9  -3671.1753  0.0148142484 -1.0424006D-08  7.4791647D-15 -1.2742391D-20 -2.1061134D-26  5.6522469D-30  2.1317992D-35
  60   10  -3670.8790  0.0148138314 -1.0423557D-08  7.4781453D-15 -1.2744464D-20 -2.0383359D-26  5.6551602D-30  2.0090257D-35
  60   11  -3670.5531  0.0148133728 -1.0423064D-08  7.4770236D-15 -1.2746666D-20 -1.9636246D-26  5.6581402D-30  1.8711448D-35
  60   12  -3670.1976  0.0148128725 -1.0422526D-08  7.4757998D-15 -1.2748972D-20 -1.8821467D-26  5.6611641D-30  1.7226047D-35
  60   13  -3669.8125  0.0148123305 -1.0421943D-08  7.4744738D-15 -1.2751362D-20 -1.7938140D-26  5.6641267D-30  1.5610597D-35
  60   14  -3669.3977  0.0148117469 -1.0421315D-08  7.4730455D-15 -1.2753807D-20 -1.6986240D-26  5.6670417D-30  1.3876850D-35
  60   15  -3668.9534  0.0148111217 -1.0420642D-08  7.4715149D-15 -1.2756276D-20 -1.5965875D-26  5.6697228D-30  1.2017720D-35
  60   16  -3668.4794  0.0148104548 -1.0419925D-08  7.4698820D-15 -1.2758746D-20 -1.4877313D-26  5.6722244D-30  1.0056012D-35
  60   17  -3667.9759  0.0148097462 -1.0419163D-08  7.4681466D-15 -1.2761177D-20 -1.3720145D-26  5.6743781D-30  7.9681987D-36
  60   18  -3667.4428  0.0148089961 -1.0418357D-08  7.4663088D-15 -1.2763535D-20 -1.2494149D-26  5.6761027D-30  5.7685755D-36
  60   19  -3666.8800  0.0148082043 -1.0417506D-08  7.4643686D-15 -1.2765787D-20 -1.1199484D-26  5.6773314D-30  3.4420977D-36
  60   20  -3666.2877  0.0148073709 -1.0416610D-08  7.4623259D-15 -1.2767892D-20 -9.8371513D-27  5.6779571D-30  1.0166200D-36
  61    0  -3635.3605  0.0147743473 -1.0443170D-08  7.5106533D-15 -1.1309244D-20  1.2034316D-25  4.0156498D-31 -1.7882014D-34
  61    1  -3635.3309  0.0147743055 -1.0443125D-08  7.5105629D-15 -1.1308042D-20  1.2034738D-25  3.9908589D-31 -1.7877611D-34
  61    2  -3635.2719  0.0147742220 -1.0443035D-08  7.5103819D-15 -1.1305634D-20  1.2035746D-25  3.9407095D-31 -1.7872706D-34
  61    3  -3635.1832  0.0147740966 -1.0442899D-08  7.5101107D-15 -1.1302023D-20  1.2037111D-25  3.8655884D-31 -1.7862347D-34
  61    4  -3635.0650  0.0147739296 -1.0442719D-08  7.5097491D-15 -1.1297207D-20  1.2038926D-25  3.7656441D-31 -1.7850199D-34
  61    5  -3634.9173  0.0147737207 -1.0442494D-08  7.5092973D-15 -1.1291185D-20  1.2041165D-25  3.6405498D-31 -1.7835321D-34
  61    6  -3634.7400  0.0147734701 -1.0442223D-08  7.5087555D-15 -1.1283961D-20  1.2043748D-25  3.4907191D-31 -1.7817240D-34
  61    7  -3634.5332  0.0147731777 -1.0441908D-08  7.5081238D-15 -1.1275529D-20  1.2046645D-25  3.3164965D-31 -1.7795638D-34
  61    8  -3634.2968  0.0147728436 -1.0441548D-08  7.5074025D-15 -1.1265893D-20  1.2049673D-25  3.1174213D-31 -1.7769871D-34
  61    9  -3634.0309  0.0147724677 -1.0441142D-08  7.5065917D-15 -1.1255047D-20  1.2052948D-25  2.8936877D-31 -1.7741751D-34
  61   10  -3633.7354  0.0147720501 -1.0440692D-08  7.5056918D-15 -1.1242990D-20  1.2056230D-25  2.6454379D-31 -1.7709260D-34
  61   11  -3633.4105  0.0147715907 -1.0440197D-08  7.5047031D-15 -1.1229726D-20  1.2059550D-25  2.3729813D-31 -1.7674108D-34
  61   12  -3633.0560  0.0147710896 -1.0439656D-08  7.5036257D-15 -1.1215255D-20  1.2062746D-25  2.0766488D-31 -1.7634915D-34
  61   13  -3632.6719  0.0147705467 -1.0439071D-08  7.5024601D-15 -1.1199569D-20  1.2065774D-25  1.7557443D-31 -1.7593559D-34
  61   14  -3632.2583  0.0147699621 -1.0438441D-08  7.5012067D-15 -1.1182676D-20  1.2068403D-25  1.4114252D-31 -1.7546750D-34
  61   15  -3631.8153  0.0147693359 -1.0437766D-08  7.4998659D-15 -1.1164572D-20  1.2070602D-25  1.0436930D-31 -1.7496150D-34
  61   16  -3631.3426  0.0147686679 -1.0437046D-08  7.4984380D-15 -1.1145259D-20  1.2072251D-25  6.5222844D-32 -1.7443167D-34
  61   17  -3630.8405  0.0147679582 -1.0436281D-08  7.4969237D-15 -1.1124736D-20  1.2073122D-25  2.3796799D-32 -1.7383309D-34
  61   18  -3630.3089  0.0147672068 -1.0435472D-08  7.4953233D-15 -1.1103000D-20  1.2073184D-25 -1.9976847D-32 -1.7322942D-34
  61   19  -3629.7478  0.0147664137 -1.0434617D-08  7.4936374D-15 -1.1080066D-20  1.2072167D-25 -6.5927572D-32 -1.7256422D-34
  61   20  -3629.1571  0.0147655790 -1.0433718D-08  7.4918665D-15 -1.1055921D-20  1.2070060D-25 -1.1417971D-31 -1.7188265D-34
  62    0  -3598.3643  0.0147324942 -1.0459861D-08  7.5963522D-15 -9.1507084D-21  4.0256947D-26 -5.1975233D-30 -2.1549677D-34
  62    1  -3598.3348  0.0147324524 -1.0459815D-08  7.5962790D-15 -9.1503045D-21  4.0195166D-26 -5.2005879D-30 -2.1554329D-34
  62    2  -3598.2759  0.0147323687 -1.0459724D-08  7.5961326D-15 -9.1495044D-21  4.0070297D-26 -5.2065928D-30 -2.1559720D-34
  62    3  -3598.1875  0.0147322432 -1.0459587D-08  7.5959130D-15 -9.1483004D-21  3.9882535D-26 -5.2157021D-30 -2.1567748D-34
  62    4  -3598.0696  0.0147320758 -1.0459405D-08  7.5956203D-15 -9.1467152D-21  3.9631018D-26 -5.2277182D-30 -2.1575923D-34
  62    5  -3597.9223  0.0147318667 -1.0459177D-08  7.5952544D-15 -9.1447411D-21  3.9317763D-26 -5.2428264D-30 -2.1590189D-34
  62    6  -3597.7455  0.0147316156 -1.0458904D-08  7.5948156D-15 -9.1423921D-21  3.8939039D-26 -5.2609744D-30 -2.1604158D-34
  62    7  -3597.5393  0.0147313228 -1.0458585D-08  7.5943036D-15 -9.1396823D-21  3.8496820D-26 -5.2821776D-30 -2.1622300D-34
  62    8  -3597.3036  0.0147309881 -1.0458220D-08  7.5937188D-15 -9.1366225D-21  3.7987985D-26 -5.3063949D-30 -2.1638863D-34
  62    9  -3597.0384  0.0147306116 -1.0457810D-08  7.5930611D-15 -9.1332278D-21  3.7413244D-26 -5.3336593D-30 -2.1658432D-34
  62   10  -3596.7438  0.0147301933 -1.0457355D-08  7.5923306D-15 -9.1295197D-21  3.6772258D-26 -5.3640168D-30 -2.1679834D-34
  62   11  -3596.4198  0.0147297332 -1.0456854D-08  7.5915274D-15 -9.1255153D-21  3.6060810D-26 -5.3973991D-30 -2.1698347D-34
  62   12  -3596.0662  0.0147292313 -1.0456307D-08  7.5906515D-15 -9.1212331D-21  3.5281908D-26 -5.4338897D-30 -2.1720902D-34
  62   13  -3595.6833  0.0147286876 -1.0455715D-08  7.5897031D-15 -9.1167079D-21  3.4431313D-26 -5.4734043D-30 -2.1740128D-34
  62   14  -3595.2709  0.0147281021 -1.0455077D-08  7.5886824D-15 -9.1119462D-21  3.3507520D-26 -5.5160503D-30 -2.1757676D-34
  62   15  -3594.8291  0.0147274748 -1.0454395D-08  7.5875892D-15 -9.1069926D-21  3.2511134D-26 -5.5617783D-30 -2.1774534D-34
  62   16  -3594.3578  0.0147268058 -1.0453666D-08  7.5864239D-15 -9.1018767D-21  3.1437995D-26 -5.6105863D-30 -2.1787150D-34
  62   17  -3593.8571  0.0147260949 -1.0452892D-08  7.5851863D-15 -9.0966324D-21  3.0288803D-26 -5.6624307D-30 -2.1798449D-34
  62   18  -3593.3270  0.0147253424 -1.0452073D-08  7.5838768D-15 -9.0912929D-21  2.9059452D-26 -5.7173372D-30 -2.1802721D-34
  62   19  -3592.7674  0.0147245480 -1.0451209D-08  7.5824953D-15 -9.0858964D-21  2.7749640D-26 -5.7753689D-30 -2.1803005D-34
  62   20  -3592.1785  0.0147237120 -1.0450299D-08  7.5810420D-15 -9.0804824D-21  2.6356138D-26 -5.8364093D-30 -2.1797024D-34
  63    0  -3561.5200  0.0146905752 -1.0475323D-08  7.6865301D-15 -1.2488716D-20 -2.6425859D-25 -4.5823725D-30  7.0301056D-34
  63    1  -3561.4906  0.0146905333 -1.0475276D-08  7.6864301D-15 -1.2491364D-20 -2.6431342D-25 -4.5724862D-30  7.0341892D-34
  63    2  -3561.4318  0.0146904495 -1.0475184D-08  7.6862302D-15 -1.2496650D-20 -2.6442302D-25 -4.5527851D-30  7.0423553D-34
  63    3  -3561.3437  0.0146903238 -1.0475046D-08  7.6859302D-15 -1.2504584D-20 -2.6458629D-25 -4.5231863D-30  7.0544923D-34
  63    4  -3561.2261  0.0146901562 -1.0474861D-08  7.6855299D-15 -1.2515174D-20 -2.6480237D-25 -4.4836204D-30  7.0706945D-34
  63    5  -3561.0792  0.0146899467 -1.0474631D-08  7.6850290D-15 -1.2528415D-20 -2.6506982D-25 -4.4341056D-30  7.0907661D-34
  63    6  -3560.9030  0.0146896953 -1.0474354D-08  7.6844273D-15 -1.2544329D-20 -2.6538705D-25 -4.3744410D-30  7.1148984D-34
  63    7  -3560.6973  0.0146894021 -1.0474031D-08  7.6837243D-15 -1.2562920D-20 -2.6575147D-25 -4.3045898D-30  7.1428182D-34
  63    8  -3560.4623  0.0146890669 -1.0473663D-08  7.6829196D-15 -1.2584199D-20 -2.6616153D-25 -4.2243717D-30  7.1746344D-34
  63    9  -3560.1979  0.0146886899 -1.0473248D-08  7.6820127D-15 -1.2608173D-20 -2.6661290D-25 -4.1337384D-30  7.2101241D-34
  63   10  -3559.9041  0.0146882709 -1.0472787D-08  7.6810029D-15 -1.2634859D-20 -2.6710229D-25 -4.0325502D-30  7.2489115D-34
  63   11  -3559.5810  0.0146878101 -1.0472280D-08  7.6798898D-15 -1.2664267D-20 -2.6762721D-25 -3.9206319D-30  7.2912801D-34
  63   12  -3559.2285  0.0146873075 -1.0471727D-08  7.6786725D-15 -1.2696421D-20 -2.6818316D-25 -3.7976560D-30  7.3372496D-34
  63   13  -3558.8466  0.0146867630 -1.0471128D-08  7.6773502D-15 -1.2731321D-20 -2.6876469D-25 -3.6637079D-30  7.3860492D-34
  63   14  -3558.4354  0.0146861766 -1.0470483D-08  7.6759222D-15 -1.2768989D-20 -2.6936856D-25 -3.5184210D-30  7.4382535D-34
  63   15  -3557.9948  0.0146855484 -1.0469793D-08  7.6743875D-15 -1.2809443D-20 -2.6998794D-25 -3.3616376D-30  7.4931253D-34
  63   16  -3557.5249  0.0146848784 -1.0469056D-08  7.6727451D-15 -1.2852690D-20 -2.7061663D-25 -3.1931702D-30  7.5505946D-34
  63   17  -3557.0256  0.0146841665 -1.0468273D-08  7.6709940D-15 -1.2898749D-20 -2.7124952D-25 -3.0127518D-30  7.6106735D-34
  63   18  -3556.4970  0.0146834128 -1.0467445D-08  7.6691331D-15 -1.2947633D-20 -2.7187974D-25 -2.8201683D-30  7.6729820D-34
  63   19  -3555.9391  0.0146826173 -1.0466571D-08  7.6671611D-15 -1.2999348D-20 -2.7249898D-25 -2.6152057D-30  7.7371828D-34
  63   20  -3555.3518  0.0146817800 -1.0465651D-08  7.6650769D-15 -1.3053911D-20 -2.7310119D-25 -2.3976197D-30  7.8033703D-34
  64    0  -3524.8275  0.0146485989 -1.0490858D-08  7.6267445D-15 -1.7508041D-20  1.8673402D-25  1.9258177D-29 -6.5980846D-34
  64    1  -3524.7982  0.0146485569 -1.0490813D-08  7.6266044D-15 -1.7506170D-20  1.8696552D-25  1.9248911D-29 -6.6079798D-34
  64    2  -3524.7396  0.0146484730 -1.0490721D-08  7.6263244D-15 -1.7502428D-20  1.8742718D-25  1.9230386D-29 -6.6274647D-34
  64    3  -3524.6517  0.0146483471 -1.0490584D-08  7.6259044D-15 -1.7496793D-20  1.8811874D-25  1.9202471D-29 -6.6566343D-34
  64    4  -3524.5345  0.0146481793 -1.0490401D-08  7.6253446D-15 -1.7489253D-20  1.8903996D-25  1.9165105D-29 -6.6955206D-34
  64    5  -3524.3881  0.0146479695 -1.0490172D-08  7.6246452D-15 -1.7479770D-20  1.9018873D-25  1.9118044D-29 -6.7440964D-34
  64    6  -3524.2123  0.0146477177 -1.0489898D-08  7.6238065D-15 -1.7468320D-20  1.9156207D-25  1.9061185D-29 -6.8019348D-34
  64    7  -3524.0072  0.0146474240 -1.0489577D-08  7.6228286D-15 -1.7454853D-20  1.9316098D-25  1.8994200D-29 -6.8696808D-34
  64    8  -3523.7729  0.0146470883 -1.0489211D-08  7.6217120D-15 -1.7439325D-20  1.9498059D-25  1.8916806D-29 -6.9467146D-34
  64    9  -3523.5092  0.0146467107 -1.0488800D-08  7.6204570D-15 -1.7421686D-20  1.9701913D-25  1.8828737D-29 -7.0330815D-34
  64   10  -3523.2163  0.0146462912 -1.0488343D-08  7.6190640D-15 -1.7401875D-20  1.9927278D-25  1.8729613D-29 -7.1287426D-34
  64   11  -3522.8941  0.0146458297 -1.0487840D-08  7.6175336D-15 -1.7379816D-20  2.0173815D-25  1.8618986D-29 -7.2335790D-34
  64   12  -3522.5426  0.0146453263 -1.0487292D-08  7.6158664D-15 -1.7355447D-20  2.0441003D-25  1.8496524D-29 -7.3471888D-34
  64   13  -3522.1618  0.0146447810 -1.0486698D-08  7.6140628D-15 -1.7328685D-20  2.0728449D-25  1.8361701D-29 -7.4695156D-34
  64   14  -3521.7518  0.0146441938 -1.0486058D-08  7.6121236D-15 -1.7299450D-20  2.1035761D-25  1.8214001D-29 -7.6007378D-34
  64   15  -3521.3125  0.0146435646 -1.0485373D-08  7.6100496D-15 -1.7267651D-20  2.1362175D-25  1.8052898D-29 -7.7402588D-34
  64   16  -3520.8439  0.0146428936 -1.0484643D-08  7.6078415D-15 -1.7233197D-20  2.1707102D-25  1.7877908D-29 -7.8878689D-34
  64   17  -3520.3460  0.0146421806 -1.0483867D-08  7.6055003D-15 -1.7195983D-20  2.2069888D-25  1.7688254D-29 -8.0435965D-34
  64   18  -3519.8189  0.0146414258 -1.0483045D-08  7.6030270D-15 -1.7155916D-20  2.2449713D-25  1.7483524D-29 -8.2068396D-34
  64   19  -3519.2626  0.0146406292 -1.0482179D-08  7.6004225D-15 -1.7112886D-20  2.2845923D-25  1.7262962D-29 -8.3775675D-34
  64   20  -3518.6770  0.0146397906 -1.0481267D-08  7.5976882D-15 -1.7066783D-20  2.3257291D-25  1.7025921D-29 -8.5551115D-34
  65    0  -3488.2869  0.0146065501 -1.0507843D-08  7.6420757D-15 -1.0262088D-20 -3.5059410D-26 -2.5081529D-29  2.1121624D-34
  65    1  -3488.2577  0.0146065081 -1.0507798D-08  7.6419936D-15 -1.0262447D-20 -3.5360611D-26 -2.5078500D-29  2.1253775D-34
  65    2  -3488.1992  0.0146064240 -1.0507706D-08  7.6418294D-15 -1.0263155D-20 -3.5962131D-26 -2.5072559D-29  2.1517306D-34
  65    3  -3488.1116  0.0146062980 -1.0507568D-08  7.6415831D-15 -1.0264251D-20 -3.6865009D-26 -2.5063394D-29  2.1913824D-34
  65    4  -3487.9947  0.0146061298 -1.0507385D-08  7.6412546D-15 -1.0265747D-20 -3.8066479D-26 -2.5051048D-29  2.2436194D-34
  65    5  -3487.8487  0.0146059197 -1.0507156D-08  7.6408439D-15 -1.0267687D-20 -3.9569731D-26 -2.5035084D-29  2.3097407D-34
  65    6  -3487.6734  0.0146056675 -1.0506881D-08  7.6403510D-15 -1.0270117D-20 -4.1372257D-26 -2.5015307D-29  2.3888506D-34
  65    7  -3487.4689  0.0146053733 -1.0506560D-08  7.6397758D-15 -1.0273085D-20 -4.3472329D-26 -2.4991458D-29  2.4807474D-34
  65    8  -3487.2353  0.0146050371 -1.0506193D-08  7.6391182D-15 -1.0276660D-20 -4.5869669D-26 -2.4963121D-29  2.5856739D-34
  65    9  -3486.9724  0.0146046589 -1.0505781D-08  7.6383781D-15 -1.0280912D-20 -4.8563978D-26 -2.4929763D-29  2.7036651D-34
  65   10  -3486.6803  0.0146042387 -1.0505322D-08  7.6375555D-15 -1.0285917D-20 -5.1553080D-26 -2.4891009D-29  2.8343964D-34
  65   11  -3486.3590  0.0146037765 -1.0504818D-08  7.6366501D-15 -1.0291765D-20 -5.4835575D-26 -2.4846275D-29  2.9780167D-34
  65   12  -3486.0085  0.0146032723 -1.0504268D-08  7.6356617D-15 -1.0298564D-20 -5.8409794D-26 -2.4794914D-29  3.1344515D-34
  65   13  -3485.6288  0.0146027260 -1.0503673D-08  7.6345903D-15 -1.0306408D-20 -6.2273642D-26 -2.4736330D-29  3.3034542D-34
  65   14  -3485.2200  0.0146021379 -1.0503032D-08  7.6334355D-15 -1.0315414D-20 -6.6423954D-26 -2.4669793D-29  3.4850487D-34
  65   15  -3484.7819  0.0146015077 -1.0502345D-08  7.6321970D-15 -1.0325709D-20 -7.0857314D-26 -2.4594609D-29  3.6786519D-34
  65   16  -3484.3147  0.0146008356 -1.0501612D-08  7.6308746D-15 -1.0337429D-20 -7.5571924D-26 -2.4509836D-29  3.8848631D-34
  65   17  -3483.8183  0.0146001215 -1.0500834D-08  7.6294678D-15 -1.0350700D-20 -8.0562006D-26 -2.4414770D-29  4.1027049D-34
  65   18  -3483.2927  0.0145993655 -1.0500010D-08  7.6279762D-15 -1.0365670D-20 -8.5824591D-26 -2.4308566D-29  4.3323988D-34
  65   19  -3482.7379  0.0145985675 -1.0499140D-08  7.6263994D-15 -1.0382505D-20 -9.1353077D-26 -2.4190091D-29  4.5735169D-34
  65   20  -3482.1540  0.0145977276 -1.0498225D-08  7.6247367D-15 -1.0401352D-20 -9.7143034D-26 -2.4058533D-29  4.8259375D-34
  66    0  -3451.8981  0.0145644239 -1.0524436D-08  7.6337011D-15 -1.8510211D-20 -8.3517697D-26  2.1475634D-29  6.7314212D-35
  66    1  -3451.8689  0.0145643818 -1.0524390D-08  7.6335531D-15 -1.8511046D-20 -8.3260765D-26  2.1476620D-29  6.5989048D-35
  66    2  -3451.8107  0.0145642976 -1.0524299D-08  7.6332568D-15 -1.8512704D-20 -8.2744313D-26  2.1478355D-29  6.3302395D-35
  66    3  -3451.7233  0.0145641713 -1.0524161D-08  7.6328125D-15 -1.8515176D-20 -8.1971497D-26  2.1480966D-29  5.9311850D-35
  66    4  -3451.6068  0.0145640029 -1.0523978D-08  7.6322200D-15 -1.8518435D-20 -8.0940736D-26  2.1484164D-29  5.3993658D-35
  66    5  -3451.4611  0.0145637925 -1.0523749D-08  7.6314792D-15 -1.8522450D-20 -7.9651145D-26  2.1487709D-29  4.7319008D-35
  66    6  -3451.2864  0.0145635399 -1.0523474D-08  7.6305900D-15 -1.8527183D-20 -7.8103633D-26  2.1491330D-29  3.9326326D-35
  66    7  -3451.0825  0.0145632453 -1.0523154D-08  7.6295523D-15 -1.8532587D-20 -7.6298831D-26  2.1494759D-29  3.0021545D-35
  66    8  -3450.8495  0.0145629085 -1.0522788D-08  7.6283660D-15 -1.8538605D-20 -7.4234212D-26  2.1497459D-29  1.9342804D-35
  66    9  -3450.5874  0.0145625297 -1.0522376D-08  7.6270310D-15 -1.8545183D-20 -7.1913354D-26  2.1499156D-29  7.4054740D-36
  66   10  -3450.2961  0.0145621088 -1.0521918D-08  7.6255471D-15 -1.8552249D-20 -6.9333387D-26  2.1499305D-29 -5.8792516D-36
  66   11  -3449.9757  0.0145616459 -1.0521415D-08  7.6239142D-15 -1.8559717D-20 -6.6495197D-26  2.1497266D-29 -2.0483721D-35
  66   12  -3449.6263  0.0145611409 -1.0520866D-08  7.6221321D-15 -1.8567512D-20 -6.3399885D-26  2.1492472D-29 -3.6395129D-35
  66   13  -3449.2477  0.0145605938 -1.0520272D-08  7.6202006D-15 -1.8575539D-20 -6.0048168D-26  2.1484348D-29 -5.3579809D-35
  66   14  -3448.8400  0.0145600047 -1.0519632D-08  7.6181197D-15 -1.8583688D-20 -5.6439275D-26  2.1471958D-29 -7.2100934D-35
  66   15  -3448.4032  0.0145593735 -1.0518946D-08  7.6158892D-15 -1.8591866D-20 -5.2575849D-26  2.1454748D-29 -9.1874960D-35
  66   16  -3447.9373  0.0145587003 -1.0518215D-08  7.6135089D-15 -1.8599948D-20 -4.8458441D-26  2.1431824D-29 -1.1291743D-34
  66   17  -3447.4423  0.0145579851 -1.0517439D-08  7.6109787D-15 -1.8607814D-20 -4.4089251D-26  2.1402275D-29 -1.3521187D-34
  66   18  -3446.9183  0.0145572279 -1.0516617D-08  7.6082987D-15 -1.8615334D-20 -3.9470625D-26  2.1365236D-29 -1.5871934D-34
  66   19  -3446.3651  0.0145564286 -1.0515750D-08  7.6054686D-15 -1.8622372D-20 -3.4604151D-26  2.1319721D-29 -1.8347315D-34
  66   20  -3445.7829  0.0145555874 -1.0514837D-08  7.6024885D-15 -1.8628782D-20 -2.9494587D-26  2.1264739D-29 -2.0937732D-34
  67    0  -3415.6611  0.0145222123 -1.0542722D-08  7.5640619D-15 -1.5047005D-20 -2.7537994D-27 -1.5694927D-29  1.8860312D-34
  67    1  -3415.6321  0.0145221701 -1.0542677D-08  7.5639415D-15 -1.5047035D-20 -2.9408776D-27 -1.5692318D-29  1.8988921D-34
  67    2  -3415.5740  0.0145220858 -1.0542586D-08  7.5637008D-15 -1.5047094D-20 -3.3184329D-27 -1.5686983D-29  1.9255435D-34
  67    3  -3415.4868  0.0145219592 -1.0542450D-08  7.5633396D-15 -1.5047206D-20 -3.8825210D-27 -1.5678756D-29  1.9652333D-34
  67    4  -3415.3707  0.0145217906 -1.0542268D-08  7.5628581D-15 -1.5047372D-20 -4.6351845D-27 -1.5667653D-29  2.0181081D-34
  67    5  -3415.2254  0.0145215797 -1.0542042D-08  7.5622562D-15 -1.5047626D-20 -5.5742902D-27 -1.5653334D-29  2.0840118D-34
  67    6  -3415.0512  0.0145213267 -1.0541769D-08  7.5615339D-15 -1.5047996D-20 -6.7016497D-27 -1.5635438D-29  2.1634833D-34
  67    7  -3414.8479  0.0145210315 -1.0541452D-08  7.5606912D-15 -1.5048513D-20 -8.0148626D-27 -1.5613768D-29  2.2560206D-34
  67    8  -3414.6156  0.0145206942 -1.0541089D-08  7.5597281D-15 -1.5049213D-20 -9.5113457D-27 -1.5587945D-29  2.3611343D-34
  67    9  -3414.3542  0.0145203148 -1.0540681D-08  7.5586445D-15 -1.5050147D-20 -1.1193195D-26 -1.5557437D-29  2.4794954D-34
  67   10  -3414.0638  0.0145198931 -1.0540227D-08  7.5574405D-15 -1.5051360D-20 -1.3058725D-26 -1.5521762D-29  2.6110414D-34
  67   11  -3413.7444  0.0145194294 -1.0539728D-08  7.5561159D-15 -1.5052903D-20 -1.5104118D-26 -1.5480521D-29  2.7549653D-34
  67   12  -3413.3959  0.0145189235 -1.0539184D-08  7.5546707D-15 -1.5054853D-20 -1.7330196D-26 -1.5432879D-29  2.9119801D-34
  67   13  -3413.0184  0.0145183755 -1.0538595D-08  7.5531048D-15 -1.5057265D-20 -1.9733332D-26 -1.5378303D-29  3.0815357D-34
  67   14  -3412.6119  0.0145177853 -1.0537961D-08  7.5514183D-15 -1.5060203D-20 -2.2311667D-26 -1.5316162D-29  3.2634686D-34
  67   15  -3412.1764  0.0145171531 -1.0537281D-08  7.5496108D-15 -1.5063759D-20 -2.5062099D-26 -1.5245588D-29  3.4577607D-34
  67   16  -3411.7118  0.0145164787 -1.0536557D-08  7.5476824D-15 -1.5068003D-20 -2.7981908D-26 -1.5165808D-29  3.6642639D-34
  67   17  -3411.2183  0.0145157622 -1.0535787D-08  7.5456328D-15 -1.5073020D-20 -3.1066656D-26 -1.5076011D-29  3.8826124D-34
  67   18  -3410.6957  0.0145150037 -1.0534972D-08  7.5434619D-15 -1.5078904D-20 -3.4311691D-26 -1.4975314D-29  4.1124031D-34
  67   19  -3410.1442  0.0145142031 -1.0534112D-08  7.5411694D-15 -1.5085750D-20 -3.7714825D-26 -1.4862610D-29  4.3541895D-34
  67   20  -3409.5636  0.0145133604 -1.0533207D-08  7.5387550D-15 -1.5093648D-20 -4.1265781D-26 -1.4737215D-29  4.6063667D-34
  68    0  -3379.5761  0.0144798970 -1.0562185D-08  7.4902231D-15 -1.7883745D-20  2.2441976D-25  2.2557999D-29 -6.3498671D-34
  68    1  -3379.5471  0.0144798547 -1.0562140D-08  7.4900801D-15 -1.7881500D-20  2.2468982D-25  2.2549091D-29 -6.3661293D-34
  68    2  -3379.4892  0.0144797702 -1.0562051D-08  7.4897940D-15 -1.7876999D-20  2.2523072D-25  2.2531190D-29 -6.3989007D-34
  68    3  -3379.4024  0.0144796435 -1.0561916D-08  7.4893650D-15 -1.7870234D-20  2.2604202D-25  2.2504262D-29 -6.4479896D-34
  68    4  -3379.2865  0.0144794745 -1.0561736D-08  7.4887934D-15 -1.7861167D-20  2.2712022D-25  2.2467962D-29 -6.5132390D-34
  68    5  -3379.1417  0.0144792632 -1.0561511D-08  7.4880792D-15 -1.7849777D-20  2.2846723D-25  2.2422079D-29 -6.5949848D-34
  68    6  -3378.9680  0.0144790098 -1.0561242D-08  7.4872227D-15 -1.7836023D-20  2.3008018D-25  2.2366282D-29 -6.6929574D-34
  68    7  -3378.7653  0.0144787141 -1.0560927D-08  7.4862243D-15 -1.7819850D-20  2.3195579D-25  2.2300099D-29 -6.8069053D-34
  68    8  -3378.5336  0.0144783761 -1.0560568D-08  7.4850844D-15 -1.7801208D-20  2.3409281D-25  2.2223140D-29 -6.9368964D-34
  68    9  -3378.2730  0.0144779959 -1.0560164D-08  7.4838035D-15 -1.7780033D-20  2.3648802D-25  2.2134836D-29 -7.0827666D-34
  68   10  -3377.9834  0.0144775735 -1.0559715D-08  7.4823821D-15 -1.7756251D-20  2.3913851D-25  2.2034529D-29 -7.2446199D-34
  68   11  -3377.6649  0.0144771089 -1.0559221D-08  7.4808207D-15 -1.7729787D-20  2.4203924D-25  2.1921599D-29 -7.4219250D-34
  68   12  -3377.3175  0.0144766021 -1.0558683D-08  7.4791200D-15 -1.7700550D-20  2.4518766D-25  2.1795276D-29 -7.6147799D-34
  68   13  -3376.9411  0.0144760531 -1.0558099D-08  7.4772808D-15 -1.7668457D-20  2.4857661D-25  2.1654771D-29 -7.8228658D-34
  68   14  -3376.5358  0.0144754618 -1.0557471D-08  7.4753039D-15 -1.7633404D-20  2.5220191D-25  2.1499304D-29 -8.0460552D-34
  68   15  -3376.1015  0.0144748284 -1.0556799D-08  7.4731902D-15 -1.7595284D-20  2.5605638D-25  2.1327805D-29 -8.2838177D-34
  68   16  -3375.6384  0.0144741528 -1.0556081D-08  7.4709406D-15 -1.7553984D-20  2.6013270D-25  2.1139420D-29 -8.5359553D-34
  68   17  -3375.1462  0.0144734350 -1.0555319D-08  7.4685563D-15 -1.7509396D-20  2.6442438D-25  2.0933064D-29 -8.8024643D-34
  68   18  -3374.6252  0.0144726750 -1.0554513D-08  7.4660384D-15 -1.7461396D-20  2.6892153D-25  2.0707738D-29 -9.0825384D-34
  68   19  -3374.0753  0.0144718729 -1.0553662D-08  7.4633882D-15 -1.7409858D-20  2.7361487D-25  2.0462275D-29 -9.3758659D-34
  68   20  -3373.4964  0.0144710287 -1.0552766D-08  7.4606070D-15 -1.7354643D-20  2.7849428D-25  2.0195418D-29 -9.6820943D-34
  69    0  -3343.6433  0.0144374606 -1.0583027D-08  7.5147448D-15 -9.9048030D-21 -1.5596559D-25 -3.4768654D-29  6.7125877D-34
  69    1  -3343.6144  0.0144374183 -1.0582982D-08  7.5146655D-15 -9.9063653D-21 -1.5638249D-25 -3.4759236D-29  6.7340214D-34
  69    2  -3343.5566  0.0144373336 -1.0582891D-08  7.5145070D-15 -9.9095022D-21 -1.5721752D-25 -3.4740293D-29  6.7774871D-34
  69    3  -3343.4700  0.0144372066 -1.0582756D-08  7.5142691D-15 -9.9142355D-21 -1.5846661D-25 -3.4711728D-29  6.8419281D-34
  69    4  -3343.3545  0.0144370373 -1.0582576D-08  7.5139517D-15 -9.9206125D-21 -1.6013201D-25 -3.4673120D-29  6.9282512D-34
  69    5  -3343.2102  0.0144368256 -1.0582350D-08  7.5135548D-15 -9.9286690D-21 -1.6221144D-25 -3.4624271D-29  7.0360008D-34
  69    6  -3343.0369  0.0144365717 -1.0582080D-08  7.5130780D-15 -9.9384698D-21 -1.6470158D-25 -3.4564697D-29  7.1647364D-34
  69    7  -3342.8348  0.0144362754 -1.0581764D-08  7.5125211D-15 -9.9501059D-21 -1.6760273D-25 -3.4493728D-29  7.3151405D-34
  69    8  -3342.6038  0.0144359368 -1.0581404D-08  7.5118838D-15 -9.9636486D-21 -1.7090967D-25 -3.4410794D-29  7.4866117D-34
  69    9  -3342.3440  0.0144355558 -1.0580998D-08  7.5111659D-15 -9.9791967D-21 -1.7462113D-25 -3.4315235D-29  7.6791180D-34
  69   10  -3342.0553  0.0144351326 -1.0580548D-08  7.5103669D-15 -9.9968654D-21 -1.7873220D-25 -3.4206227D-29  7.8925639D-34
  69   11  -3341.7377  0.0144346671 -1.0580052D-08  7.5094863D-15 -1.0016772D-20 -1.8323987D-25 -3.4082869D-29  8.1268782D-34
  69   12  -3341.3913  0.0144341592 -1.0579511D-08  7.5085236D-15 -1.0039055D-20 -1.8813797D-25 -3.3944223D-29  8.3815700D-34
  69   13  -3341.0160  0.0144336091 -1.0578926D-08  7.5074783D-15 -1.0063857D-20 -1.9342170D-25 -3.3789160D-29  8.6566533D-34
  69   14  -3340.6119  0.0144330167 -1.0578295D-08  7.5063496D-15 -1.0091333D-20 -1.9908307D-25 -3.3616616D-29  8.9514495D-34
  69   15  -3340.1789  0.0144323820 -1.0577620D-08  7.5051368D-15 -1.0121647D-20 -2.0511661D-25 -3.3425316D-29  9.2662939D-34
  69   16  -3339.7171  0.0144317051 -1.0576899D-08  7.5038391D-15 -1.0154980D-20 -2.1151452D-25 -3.3214002D-29  9.6003674D-34
  69   17  -3339.2264  0.0144309859 -1.0576134D-08  7.5024556D-15 -1.0191511D-20 -2.1826616D-25 -3.2981356D-29  9.9533970D-34
  69   18  -3338.7069  0.0144302244 -1.0575324D-08  7.5009851D-15 -1.0231440D-20 -2.2536342D-25 -3.2725799D-29  1.0325174D-33
  69   19  -3338.1586  0.0144294207 -1.0574469D-08  7.4994266D-15 -1.0274964D-20 -2.3279234D-25 -3.2445977D-29  1.0714505D-33
  69   20  -3337.5814  0.0144285748 -1.0573569D-08  7.4977789D-15 -1.0322300D-20 -2.4054339D-25 -3.2140225D-29  1.1121820D-33
  70    0  -3307.8629  0.0143949003 -1.0603484D-08  7.4652844D-15 -2.0770646D-20  7.5127886D-26  4.0798435D-29 -2.7743114D-34
  70    1  -3307.8341  0.0143948579 -1.0603439D-08  7.4651182D-15 -2.0769893D-20  7.5617618D-26  4.0794536D-29 -2.7991977D-34
  70    2  -3307.7765  0.0143947731 -1.0603350D-08  7.4647859D-15 -2.0768370D-20  7.6597597D-26  4.0786586D-29 -2.8491645D-34
  70    3  -3307.6901  0.0143946459 -1.0603215D-08  7.4642875D-15 -2.0766050D-20  7.8065006D-26  4.0774514D-29 -2.9235723D-34
  70    4  -3307.5750  0.0143944762 -1.0603036D-08  7.4636231D-15 -2.0762884D-20  8.0021489D-26  4.0757803D-29 -3.0230546D-34
  70    5  -3307.4310  0.0143942642 -1.0602812D-08  7.4627926D-15 -2.0758821D-20  8.2466105D-26  4.0736195D-29 -3.1472965D-34
  70    6  -3307.2583  0.0143940097 -1.0602544D-08  7.4617963D-15 -2.0753790D-20  8.5398518D-26  4.0709153D-29 -3.2963701D-34
  70    7  -3307.0568  0.0143937128 -1.0602230D-08  7.4606343D-15 -2.0747694D-20  8.8816671D-26  4.0676058D-29 -3.4700549D-34
  70    8  -3306.8265  0.0143933736 -1.0601872D-08  7.4593067D-15 -2.0740428D-20  9.2719277D-26  4.0636029D-29 -3.6682176D-34
  70    9  -3306.5674  0.0143929919 -1.0601470D-08  7.4578137D-15 -2.0731889D-20  9.7105239D-26  4.0588463D-29 -3.8910855D-34
  70   10  -3306.2795  0.0143925679 -1.0601022D-08  7.4561555D-15 -2.0721933D-20  1.0197350D-25  4.0532191D-29 -4.1386799D-34
  70   11  -3305.9629  0.0143921014 -1.0600530D-08  7.4543325D-15 -2.0710423D-20  1.0731894D-25  4.0466410D-29 -4.4099991D-34
  70   12  -3305.6175  0.0143915926 -1.0599993D-08  7.4523449D-15 -2.0697195D-20  1.1314035D-25  4.0389843D-29 -4.7056772D-34
  70   13  -3305.2433  0.0143910414 -1.0599412D-08  7.4501932D-15 -2.0682083D-20  1.1943426D-25  4.0301321D-29 -5.0253510D-34
  70   14  -3304.8404  0.0143904479 -1.0598787D-08  7.4478777D-15 -2.0664883D-20  1.2619688D-25  4.0199408D-29 -5.3688250D-34
  70   15  -3304.4087  0.0143898120 -1.0598116D-08  7.4453991D-15 -2.0645412D-20  1.3342250D-25  4.0082779D-29 -5.7357969D-34
  70   16  -3303.9482  0.0143891337 -1.0597402D-08  7.4427579D-15 -2.0623448D-20  1.4110533D-25  3.9949936D-29 -6.1256721D-34
  70   17  -3303.4590  0.0143884131 -1.0596643D-08  7.4399548D-15 -2.0598772D-20  1.4923864D-25  3.9799310D-29 -6.5381033D-34
  70   18  -3302.9410  0.0143876502 -1.0595839D-08  7.4369905D-15 -2.0571134D-20  1.5781840D-25  3.9628972D-29 -6.9738654D-34
  70   19  -3302.3943  0.0143868449 -1.0594992D-08  7.4338660D-15 -2.0540291D-20  1.6683336D-25  3.9437343D-29 -7.4313603D-34
  70   20  -3301.8189  0.0143859974 -1.0594100D-08  7.4305823D-15 -2.0505981D-20  1.7627089D-25  3.9222633D-29 -7.9094950D-34
  71    0  -3272.2351  0.0143522042 -1.0625960D-08  7.4374194D-15 -9.2482233D-21  1.0738027D-25 -3.7346399D-29 -6.0193829D-35
  71    1  -3272.2064  0.0143521617 -1.0625916D-08  7.4373454D-15 -9.2471499D-21  1.0693068D-25 -3.7347158D-29 -5.7649334D-35
  71    2  -3272.1490  0.0143520767 -1.0625826D-08  7.4371975D-15 -9.2450247D-21  1.0603535D-25 -3.7348676D-29 -5.2691187D-35
  71    3  -3272.0629  0.0143519492 -1.0625692D-08  7.4369756D-15 -9.2418636D-21  1.0468946D-25 -3.7350729D-29 -4.5184852D-35
  71    4  -3271.9481  0.0143517792 -1.0625514D-08  7.4366799D-15 -9.2377111D-21  1.0289789D-25 -3.7353012D-29 -3.5245885D-35
  71    5  -3271.8046  0.0143515667 -1.0625291D-08  7.4363105D-15 -9.2326170D-21  1.0065664D-25 -3.7355109D-29 -2.2792234D-35
  71    6  -3271.6323  0.0143513117 -1.0625023D-08  7.4358675D-15 -9.2266631D-21  9.7966342D-26 -3.7356331D-29 -7.8301319D-36
  71    7  -3271.4314  0.0143510142 -1.0624711D-08  7.4353510D-15 -9.2199119D-21  9.4828029D-26 -3.7356249D-29  9.6216614D-36
  71    8  -3271.2018  0.0143506742 -1.0624354D-08  7.4347612D-15 -9.2124703D-21  9.1242348D-26 -3.7354056D-29  2.9505594D-35
  71    9  -3270.9435  0.0143502918 -1.0623953D-08  7.4340982D-15 -9.2044408D-21  8.7209331D-26 -3.7348954D-29  5.1873567D-35
  71   10  -3270.6565  0.0143498668 -1.0623507D-08  7.4333621D-15 -9.1959422D-21  8.2728419D-26 -3.7339986D-29  7.6719667D-35
  71   11  -3270.3408  0.0143493994 -1.0623016D-08  7.4325533D-15 -9.1871124D-21  7.7800136D-26 -3.7326057D-29  1.0402779D-34
  71   12  -3269.9964  0.0143488895 -1.0622481D-08  7.4316718D-15 -9.1781017D-21  7.2425797D-26 -3.7306047D-29  1.3381005D-34
  71   13  -3269.6234  0.0143483371 -1.0621901D-08  7.4307178D-15 -9.1690660D-21  6.6607511D-26 -3.7278741D-29  1.6601057D-34
  71   14  -3269.2216  0.0143477423 -1.0621277D-08  7.4296913D-15 -9.1601824D-21  6.0347759D-26 -3.7242773D-29  2.0062582D-34
  71   15  -3268.7912  0.0143471051 -1.0620608D-08  7.4285926D-15 -9.1516308D-21  5.3648747D-26 -3.7196784D-29  2.3760571D-34
  71   16  -3268.3321  0.0143464254 -1.0619895D-08  7.4274218D-15 -9.1436138D-21  4.6511398D-26 -3.7139169D-29  2.7701099D-34
  71   17  -3267.8443  0.0143457032 -1.0619138D-08  7.4261787D-15 -9.1363515D-21  3.8943252D-26 -3.7068288D-29  3.1870946D-34
  71   18  -3267.3279  0.0143449387 -1.0618336D-08  7.4248635D-15 -9.1300631D-21  3.0945035D-26 -3.6982419D-29  3.6275277D-34
  71   19  -3266.7828  0.0143441317 -1.0617490D-08  7.4234762D-15 -9.1249836D-21  2.2524588D-26 -3.6879742D-29  4.0905920D-34
  71   20  -3266.2091  0.0143432824 -1.0616599D-08  7.4220165D-15 -9.1213626D-21  1.3688181D-26 -3.6758437D-29  4.5757477D-34
  72    0  -3236.7604  0.0143093633 -1.0647838D-08  7.4611534D-15 -1.6724080D-20  7.4206289D-27  3.1177763D-29 -7.9889108D-35
  72    1  -3236.7318  0.0143093207 -1.0647794D-08  7.4610196D-15 -1.6724006D-20  7.7942089D-27  3.1176637D-29 -8.2289142D-35
  72    2  -3236.6745  0.0143092355 -1.0647704D-08  7.4607521D-15 -1.6723838D-20  8.5424846D-27  3.1174209D-29 -8.7121341D-35
  72    3  -3236.5887  0.0143091077 -1.0647570D-08  7.4603507D-15 -1.6723564D-20  9.6637571D-27  3.1170440D-29 -9.4323804D-35
  72    4  -3236.4742  0.0143089373 -1.0647391D-08  7.4598155D-15 -1.6723149D-20  1.1160678D-26  3.1164877D-29 -1.0399984D-34
  72    5  -3236.3311  0.0143087244 -1.0647167D-08  7.4591467D-15 -1.6722545D-20  1.3029937D-26  3.1157170D-29 -1.1605883D-34
  72    6  -3236.1594  0.0143084689 -1.0646898D-08  7.4583440D-15 -1.6721694D-20  1.5273303D-26  3.1146776D-29 -1.3051543D-34
  72    7  -3235.9591  0.0143081708 -1.0646585D-08  7.4574076D-15 -1.6720536D-20  1.7889446D-26  3.1133211D-29 -1.4738339D-34
  72    8  -3235.7302  0.0143078301 -1.0646227D-08  7.4563375D-15 -1.6718987D-20  2.0877683D-26  3.1115632D-29 -1.6664200D-34
  72    9  -3235.4726  0.0143074468 -1.0645825D-08  7.4551338D-15 -1.6716953D-20  2.4236307D-26  3.1093241D-29 -1.8826681D-34
  72   10  -3235.1865  0.0143070210 -1.0645377D-08  7.4537966D-15 -1.6714346D-20  2.7965772D-26  3.1065242D-29 -2.1229066D-34
  72   11  -3234.8717  0.0143065526 -1.0644885D-08  7.4523258D-15 -1.6711042D-20  3.2064990D-26  3.1030429D-29 -2.3869717D-34
  72   12  -3234.5284  0.0143060417 -1.0644349D-08  7.4507218D-15 -1.6706925D-20  3.6529591D-26  3.0987979D-29 -2.6742650D-34
  72   13  -3234.1564  0.0143054882 -1.0643768D-08  7.4489845D-15 -1.6701861D-20  4.1359269D-26  3.0936477D-29 -2.9850083D-34
  72   14  -3233.7559  0.0143048921 -1.0643142D-08  7.4471143D-15 -1.6695712D-20  4.6551349D-26  3.0874706D-29 -3.3190505D-34
  72   15  -3233.3267  0.0143042536 -1.0642472D-08  7.4451112D-15 -1.6688309D-20  5.2102776D-26  3.0801210D-29 -3.6762375D-34
  72   16  -3232.8690  0.0143035725 -1.0641757D-08  7.4429756D-15 -1.6679499D-20  5.8009195D-26  3.0714587D-29 -4.0562569D-34
  72   17  -3232.3827  0.0143028489 -1.0640998D-08  7.4407079D-15 -1.6669106D-20  6.4264559D-26  3.0613240D-29 -4.4583906D-34
  72   18  -3231.8678  0.0143020827 -1.0640195D-08  7.4383084D-15 -1.6656946D-20  7.0864571D-26  3.0495595D-29 -4.8824421D-34
  72   19  -3231.3244  0.0143012741 -1.0639347D-08  7.4357776D-15 -1.6642825D-20  7.7802378D-26  3.0359819D-29 -5.3282196D-34
  72   20  -3230.7523  0.0143004230 -1.0638455D-08  7.4331160D-15 -1.6626536D-20  8.5070307D-26  3.0204097D-29 -5.7949678D-34
  73    0  -3201.4390  0.0142663770 -1.0670418D-08  7.4758201D-15 -1.0270673D-20 -1.0700607D-25 -3.3914843D-29  4.4812341D-34
  73    1  -3201.4105  0.0142663343 -1.0670373D-08  7.4757379D-15 -1.0271743D-20 -1.0741229D-25 -3.3908602D-29  4.5067412D-34
  73    2  -3201.3534  0.0142662490 -1.0670283D-08  7.4755735D-15 -1.0273900D-20 -1.0822638D-25 -3.3895901D-29  4.5583455D-34
  73    3  -3201.2678  0.0142661209 -1.0670149D-08  7.4753269D-15 -1.0277170D-20 -1.0944749D-25 -3.3876531D-29  4.6359093D-34
  73    4  -3201.1537  0.0142659502 -1.0669969D-08  7.4749979D-15 -1.0281571D-20 -1.1107123D-25 -3.3850400D-29  4.7384927D-34
  73    5  -3201.0110  0.0142657368 -1.0669745D-08  7.4745866D-15 -1.0287181D-20 -1.1310178D-25 -3.3816706D-29  4.8672134D-34
  73    6  -3200.8398  0.0142654808 -1.0669476D-08  7.4740927D-15 -1.0294035D-20 -1.1553569D-25 -3.3775216D-29  5.0214023D-34
  73    7  -3200.6401  0.0142651820 -1.0669162D-08  7.4735160D-15 -1.0302227D-20 -1.1837045D-25 -3.3725063D-29  5.2012086D-34
  73    8  -3200.4119  0.0142648406 -1.0668803D-08  7.4728563D-15 -1.0311824D-20 -1.2160481D-25 -3.3665690D-29  5.4063687D-34
  73    9  -3200.1551  0.0142644565 -1.0668400D-08  7.4721135D-15 -1.0322930D-20 -1.2523794D-25 -3.3596117D-29  5.6369491D-34
  73   10  -3199.8698  0.0142640298 -1.0667951D-08  7.4712871D-15 -1.0335660D-20 -1.2926425D-25 -3.3515347D-29  5.8926662D-34
  73   11  -3199.5560  0.0142635604 -1.0667458D-08  7.4703769D-15 -1.0350121D-20 -1.3368180D-25 -3.3422494D-29  6.1732871D-34
  73   12  -3199.2137  0.0142630484 -1.0666920D-08  7.4693825D-15 -1.0366449D-20 -1.3848649D-25 -3.3316246D-29  6.4788294D-34
  73   13  -3198.8429  0.0142624937 -1.0666338D-08  7.4683035D-15 -1.0384787D-20 -1.4367481D-25 -3.3195356D-29  6.8093540D-34
  73   14  -3198.4435  0.0142618964 -1.0665711D-08  7.4671393D-15 -1.0405296D-20 -1.4924110D-25 -3.3058322D-29  7.1642840D-34
  73   15  -3198.0157  0.0142612565 -1.0665039D-08  7.4658893D-15 -1.0428125D-20 -1.5517761D-25 -3.2903941D-29  7.5429304D-34
  73   16  -3197.5593  0.0142605740 -1.0664322D-08  7.4645529D-15 -1.0453460D-20 -1.6147852D-25 -3.2730438D-29  7.9455518D-34
  73   17  -3197.0745  0.0142598488 -1.0663561D-08  7.4631293D-15 -1.0481475D-20 -1.6813553D-25 -3.2536317D-29  8.3712238D-34
  73   18  -3196.5611  0.0142590811 -1.0662755D-08  7.4616177D-15 -1.0512371D-20 -1.7514011D-25 -3.2319705D-29  8.8200916D-34
  73   19  -3196.0193  0.0142582707 -1.0661904D-08  7.4600173D-15 -1.0546349D-20 -1.8248147D-25 -3.2078802D-29  9.2909685D-34
  73   20  -3195.4490  0.0142574178 -1.0661009D-08  7.4583269D-15 -1.0583610D-20 -1.9014944D-25 -3.1811753D-29  9.7840307D-34
  74    0  -3166.2713  0.0142232437 -1.0692660D-08  7.4382520D-15 -1.9277986D-20  1.6054830D-25  4.3491762D-29 -4.4872115D-34
  74    1  -3166.2429  0.0142232009 -1.0692616D-08  7.4380978D-15 -1.9276376D-20  1.6107062D-25  4.3485446D-29 -4.5168490D-34
  74    2  -3166.1860  0.0142231153 -1.0692526D-08  7.4377894D-15 -1.9273147D-20  1.6211446D-25  4.3472743D-29 -4.5759264D-34
  74    3  -3166.1006  0.0142229870 -1.0692393D-08  7.4373269D-15 -1.9268255D-20  1.6367835D-25  4.3453263D-29 -4.6646559D-34
  74    4  -3165.9868  0.0142228160 -1.0692214D-08  7.4367104D-15 -1.9261669D-20  1.6576460D-25  4.3426864D-29 -4.7829923D-34
  74    5  -3165.8446  0.0142226021 -1.0691991D-08  7.4359401D-15 -1.9253316D-20  1.6836903D-25  4.3392870D-29 -4.9305600D-34
  74    6  -3165.6739  0.0142223455 -1.0691723D-08  7.4350162D-15 -1.9243123D-20  1.7149071D-25  4.3350759D-29 -5.1073822D-34
  74    7  -3165.4748  0.0142220461 -1.0691411D-08  7.4339389D-15 -1.9230986D-20  1.7512991D-25  4.3299657D-29 -5.3137788D-34
  74    8  -3165.2473  0.0142217040 -1.0691054D-08  7.4327086D-15 -1.9216813D-20  1.7928368D-25  4.3238872D-29 -5.5493833D-34
  74    9  -3164.9913  0.0142213192 -1.0690653D-08  7.4313255D-15 -1.9200463D-20  1.8395105D-25  4.3167166D-29 -5.8147295D-34
  74   10  -3164.7069  0.0142208915 -1.0690207D-08  7.4297903D-15 -1.9181812D-20  1.8912523D-25  4.3083771D-29 -6.1082708D-34
  74   11  -3164.3940  0.0142204212 -1.0689717D-08  7.4281032D-15 -1.9160697D-20  1.9480657D-25  4.2987205D-29 -6.4312072D-34
  74   12  -3164.0527  0.0142199081 -1.0689182D-08  7.4262649D-15 -1.9136947D-20  2.0098811D-25  4.2876195D-29 -6.7824135D-34
  74   13  -3163.6830  0.0142193523 -1.0688603D-08  7.4242760D-15 -1.9110388D-20  2.0766772D-25  4.2749317D-29 -7.1623617D-34
  74   14  -3163.2849  0.0142187537 -1.0687979D-08  7.4221373D-15 -1.9080813D-20  2.1483683D-25  4.2604959D-29 -7.5703257D-34
  74   15  -3162.8583  0.0142181125 -1.0687311D-08  7.4198496D-15 -1.9048009D-20  2.2249135D-25  4.2441348D-29 -8.0061745D-34
  74   16  -3162.4034  0.0142174285 -1.0686599D-08  7.4174137D-15 -1.9011758D-20  2.3062291D-25  4.2256794D-29 -8.4697068D-34
  74   17  -3161.9200  0.0142167018 -1.0685843D-08  7.4148308D-15 -1.8971821D-20  2.3922187D-25  4.2049380D-29 -8.9599323D-34
  74   18  -3161.4082  0.0142159325 -1.0685042D-08  7.4121020D-15 -1.8927946D-20  2.4828030D-25  4.1817092D-29 -9.4770271D-34
  74   19  -3160.8680  0.0142151204 -1.0684197D-08  7.4092286D-15 -1.8879869D-20  2.5778556D-25  4.1557770D-29 -1.0019850D-33
  74   20  -3160.2994  0.0142142657 -1.0683308D-08  7.4062120D-15 -1.8827320D-20  2.6772453D-25  4.1269313D-29 -1.0587984D-33
  75    0  -3131.2576  0.0141799547 -1.0716238D-08  7.4644986D-15 -6.5135125D-21  4.2483048D-26 -4.7632342D-29  5.3369674D-35
  75    1  -3131.2293  0.0141799119 -1.0716194D-08  7.4644466D-15 -6.5130857D-21  4.1910705D-26 -4.7631582D-29  5.6586646D-35
  75    2  -3131.1726  0.0141798261 -1.0716104D-08  7.4643423D-15 -6.5122628D-21  4.0768798D-26 -4.7629898D-29  6.2922116D-35
  75    3  -3131.0875  0.0141796975 -1.0715970D-08  7.4641860D-15 -6.5110676D-21  3.9054165D-26 -4.7627057D-29  7.2464463D-35
  75    4  -3130.9740  0.0141795261 -1.0715791D-08  7.4639777D-15 -6.5095416D-21  3.6767013D-26 -4.7622724D-29  8.5216179D-35
  75    5  -3130.8323  0.0141793118 -1.0715567D-08  7.4637173D-15 -6.5077796D-21  3.3911516D-26 -4.7616187D-29  1.0105394D-34
  75    6  -3130.6621  0.0141790546 -1.0715298D-08  7.4634050D-15 -6.5058500D-21  3.0482790D-26 -4.7606844D-29  1.2015404D-34
  75    7  -3130.4636  0.0141787546 -1.0714985D-08  7.4630408D-15 -6.5038573D-21  2.6484392D-26 -4.7593994D-29  1.4238415D-34
  75    8  -3130.2367  0.0141784117 -1.0714626D-08  7.4626246D-15 -6.5019175D-21  2.1915256D-26 -4.7576626D-29  1.6781130D-34
  75    9  -3129.9815  0.0141780260 -1.0714223D-08  7.4621565D-15 -6.5001761D-21  1.6779002D-26 -4.7553662D-29  1.9637750D-34
  75   10  -3129.6980  0.0141775974 -1.0713776D-08  7.4616365D-15 -6.4987860D-21  1.1075136D-26 -4.7523996D-29  2.2804696D-34
  75   11  -3129.3861  0.0141771260 -1.0713283D-08  7.4610647D-15 -6.4979127D-21  4.8038105D-27 -4.7486134D-29  2.6292788D-34
  75   12  -3129.0458  0.0141766118 -1.0712746D-08  7.4604409D-15 -6.4977416D-21 -2.0305771D-27 -4.7438875D-29  3.0089247D-34
  75   13  -3128.6772  0.0141760548 -1.0712164D-08  7.4597651D-15 -6.4984910D-21 -9.4272601D-27 -4.7380313D-29  3.4198201D-34
  75   14  -3128.2803  0.0141754549 -1.0711538D-08  7.4590372D-15 -6.5003684D-21 -1.7380694D-26 -4.7308903D-29  3.8615251D-34
  75   15  -3127.8551  0.0141748122 -1.0710866D-08  7.4582570D-15 -6.5036151D-21 -2.5889415D-26 -4.7222824D-29  4.3340402D-34
  75   16  -3127.4015  0.0141741267 -1.0710150D-08  7.4574242D-15 -6.5084797D-21 -3.4946591D-26 -4.7120145D-29  4.8366773D-34
  75   17  -3126.9196  0.0141733985 -1.0709390D-08  7.4565386D-15 -6.5152409D-21 -4.4547276D-26 -4.6998634D-29  5.3691381D-34
  75   18  -3126.4093  0.0141726274 -1.0708584D-08  7.4555998D-15 -6.5241671D-21 -5.4682252D-26 -4.6856359D-29  5.9307040D-34
  75   19  -3125.8708  0.0141718136 -1.0707735D-08  7.4546073D-15 -6.5355721D-21 -6.5347765D-26 -4.6690678D-29  6.5218424D-34
  75   20  -3125.3039  0.0141709570 -1.0706840D-08  7.4535605D-15 -6.5497614D-21 -7.6531480D-26 -4.6499380D-29  7.1413705D-34
  76    0  -3096.3984  0.0141365107 -1.0738408D-08  7.5084464D-15 -1.7638149D-20 -7.7078498D-26  4.1602876D-29  2.0189490D-34
  76    1  -3096.3701  0.0141364678 -1.0738363D-08  7.5083053D-15 -1.7638921D-20 -7.6579454D-26  4.1605754D-29  1.9884080D-34
  76    2  -3096.3136  0.0141363819 -1.0738273D-08  7.5080231D-15 -1.7640439D-20 -7.5580497D-26  4.1611184D-29  1.9268727D-34
  76    3  -3096.2287  0.0141362530 -1.0738138D-08  7.5075997D-15 -1.7642682D-20 -7.4081005D-26  4.1619045D-29  1.8344797D-34
  76    4  -3096.1157  0.0141360812 -1.0737958D-08  7.5070351D-15 -1.7645606D-20 -7.2084081D-26  4.1629028D-29  1.7120993D-34
  76    5  -3095.9743  0.0141358664 -1.0737733D-08  7.5063292D-15 -1.7649144D-20 -6.9586867D-26  4.1640411D-29  1.5588582D-34
  76    6  -3095.8047  0.0141356087 -1.0737462D-08  7.5054819D-15 -1.7653233D-20 -6.6587165D-26  4.1652730D-29  1.3743185D-34
  76    7  -3095.6068  0.0141353081 -1.0737147D-08  7.5044933D-15 -1.7657767D-20 -6.3089445D-26  4.1665180D-29  1.1601906D-34
  76    8  -3095.3806  0.0141349645 -1.0736787D-08  7.5033629D-15 -1.7662656D-20 -5.9087266D-26  4.1676776D-29  9.1442497D-35
  76    9  -3095.1262  0.0141345780 -1.0736382D-08  7.5020911D-15 -1.7667772D-20 -5.4585935D-26  4.1686559D-29  6.3857503D-35
  76   10  -3094.8435  0.0141341485 -1.0735932D-08  7.5006774D-15 -1.7672978D-20 -4.9582544D-26  4.1693295D-29  3.3181242D-35
  76   11  -3094.5326  0.0141336762 -1.0735437D-08  7.4991220D-15 -1.7678132D-20 -4.4079124D-26  4.1695829D-29 -5.0913358D-37
  76   12  -3094.1933  0.0141331609 -1.0734897D-08  7.4974246D-15 -1.7683065D-20 -3.8075390D-26  4.1692774D-29 -3.7217643D-35
  76   13  -3093.8259  0.0141326027 -1.0734312D-08  7.4955854D-15 -1.7687588D-20 -3.1572369D-26  4.1682325D-29 -7.6966404D-35
  76   14  -3093.4302  0.0141320016 -1.0733683D-08  7.4936041D-15 -1.7691521D-20 -2.4570967D-26  4.1663055D-29 -1.1971676D-34
  76   15  -3093.0062  0.0141313576 -1.0733008D-08  7.4914809D-15 -1.7694645D-20 -1.7073542D-26  4.1633071D-29 -1.6548527D-34
  76   16  -3092.5540  0.0141306707 -1.0732289D-08  7.4892159D-15 -1.7696734D-20 -9.0841238D-27  4.1590520D-29 -2.1418741D-34
  76   17  -3092.0736  0.0141299409 -1.0731525D-08  7.4868090D-15 -1.7697556D-20 -6.0503082D-28  4.1533391D-29 -2.6582589D-34
  76   18  -3091.5650  0.0141291683 -1.0730717D-08  7.4842606D-15 -1.7696856D-20  8.3583742D-27  4.1459543D-29 -3.2034720D-34
  76   19  -3091.0281  0.0141283528 -1.0729864D-08  7.4815709D-15 -1.7694378D-20  1.7799180D-26  4.1366828D-29 -3.7763429D-34
  76   20  -3090.4629  0.0141274944 -1.0728966D-08  7.4787401D-15 -1.7689827D-20  2.7715121D-26  4.1252596D-29 -4.3783240D-34
  77    0  -3061.6939  0.0140929153 -1.0761342D-08  7.5071949D-15 -9.4534984D-21  4.7266343D-26 -3.5751777D-29 -2.4115812D-35
  77    1  -3061.6657  0.0140928722 -1.0761297D-08  7.5071193D-15 -9.4530225D-21  4.6836710D-26 -3.5752152D-29 -2.1179046D-35
  77    2  -3061.6093  0.0140927861 -1.0761207D-08  7.5069680D-15 -9.4520964D-21  4.5979377D-26 -3.5752628D-29 -1.5331443D-35
  77    3  -3061.5247  0.0140926570 -1.0761072D-08  7.5067412D-15 -9.4507415D-21  4.4692434D-26 -3.5753057D-29 -6.5383500D-36
  77    4  -3061.4120  0.0140924848 -1.0760892D-08  7.5064388D-15 -9.4489813D-21  4.2975904D-26 -3.5753143D-29  5.1815998D-36
  77    5  -3061.2711  0.0140922696 -1.0760667D-08  7.5060608D-15 -9.4468899D-21  4.0831506D-26 -3.5752237D-29  1.9826561D-35
  77    6  -3061.1020  0.0140920113 -1.0760396D-08  7.5056075D-15 -9.4445179D-21  3.8257407D-26 -3.5749855D-29  3.7405797D-35
  77    7  -3060.9047  0.0140917101 -1.0760081D-08  7.5050786D-15 -9.4419432D-21  3.5255018D-26 -3.5745187D-29  5.7895519D-35
  77    8  -3060.6792  0.0140913657 -1.0759721D-08  7.5044745D-15 -9.4392568D-21  3.1822707D-26 -3.5737395D-29  8.1353854D-35
  77    9  -3060.4256  0.0140909784 -1.0759316D-08  7.5037949D-15 -9.4365670D-21  2.7965049D-26 -3.5725486D-29  1.0766243D-34
  77   10  -3060.1438  0.0140905480 -1.0758865D-08  7.5030401D-15 -9.4339882D-21  2.3677913D-26 -3.5708315D-29  1.3695439D-34
  77   11  -3059.8338  0.0140900746 -1.0758370D-08  7.5022100D-15 -9.4316435D-21  1.8965897D-26 -3.5684766D-29  1.6912243D-34
  77   12  -3059.4956  0.0140895583 -1.0757830D-08  7.5013047D-15 -9.4296733D-21  1.3829925D-26 -3.5653431D-29  2.0415914D-34
  77   13  -3059.1293  0.0140889989 -1.0757245D-08  7.5003241D-15 -9.4282391D-21  8.2703594D-27 -3.5612798D-29  2.4210706D-34
  77   14  -3058.7348  0.0140883965 -1.0756615D-08  7.4992681D-15 -9.4274998D-21  2.2926837D-27 -3.5561364D-29  2.8287585D-34
  77   15  -3058.3122  0.0140877511 -1.0755940D-08  7.4981369D-15 -9.4276400D-21 -4.1039781D-27 -3.5497278D-29  3.2655466D-34
  77   16  -3057.8614  0.0140870627 -1.0755220D-08  7.4969301D-15 -9.4288365D-21 -1.0911782D-26 -3.5419027D-29  3.7296361D-34
  77   17  -3057.3824  0.0140863314 -1.0754456D-08  7.4956476D-15 -9.4313028D-21 -1.8128192D-26 -3.5324409D-29  4.2220783D-34
  77   18  -3056.8753  0.0140855571 -1.0753646D-08  7.4942892D-15 -9.4352578D-21 -2.5746539D-26 -3.5211378D-29  4.7417606D-34
  77   19  -3056.3401  0.0140847399 -1.0752792D-08  7.4928546D-15 -9.4409073D-21 -3.3758767D-26 -3.5078075D-29  5.2878269D-34
  77   20  -3055.7767  0.0140838797 -1.0751893D-08  7.4913435D-15 -9.4485028D-21 -4.2159135D-26 -3.4921932D-29  5.8607192D-34
  78    0  -3027.1444  0.0140491658 -1.0783628D-08  7.5227148D-15 -1.6350884D-20  1.2554240D-25  4.0148352D-29 -1.9771992D-34
  78    1  -3027.1163  0.0140491226 -1.0783583D-08  7.5225840D-15 -1.6349631D-20  1.2602467D-25  4.0145584D-29 -2.0088155D-34
  78    2  -3027.0601  0.0140490364 -1.0783493D-08  7.5223224D-15 -1.6347102D-20  1.2698790D-25  4.0139921D-29 -2.0714033D-34
  78    3  -3026.9758  0.0140489070 -1.0783357D-08  7.5219302D-15 -1.6343272D-20  1.2843202D-25  4.0131035D-29 -2.1657383D-34
  78    4  -3026.8634  0.0140487344 -1.0783177D-08  7.5214072D-15 -1.6338096D-20  1.3035991D-25  4.0118499D-29 -2.2920191D-34
  78    5  -3026.7229  0.0140485188 -1.0782951D-08  7.5207539D-15 -1.6331510D-20  1.3276493D-25  4.0101900D-29 -2.4488646D-34
  78    6  -3026.5544  0.0140482600 -1.0782680D-08  7.5199701D-15 -1.6323459D-20  1.3565323D-25  4.0080504D-29 -2.6379136D-34
  78    7  -3026.3577  0.0140479581 -1.0782365D-08  7.5190563D-15 -1.6313848D-20  1.3901744D-25  4.0053655D-29 -2.8575170D-34
  78    8  -3026.1329  0.0140476130 -1.0782004D-08  7.5180125D-15 -1.6302572D-20  1.4286156D-25  4.0020167D-29 -3.1091113D-34
  78    9  -3025.8801  0.0140472249 -1.0781598D-08  7.5168392D-15 -1.6289519D-20  1.4718105D-25  3.9979209D-29 -3.3916483D-34
  78   10  -3025.5991  0.0140467936 -1.0781147D-08  7.5155367D-15 -1.6274561D-20  1.5197636D-25  3.9929492D-29 -3.7060555D-34
  78   11  -3025.2901  0.0140463193 -1.0780651D-08  7.5141052D-15 -1.6257553D-20  1.5724292D-25  3.9869744D-29 -4.0511925D-34
  78   12  -3024.9530  0.0140458018 -1.0780110D-08  7.5125454D-15 -1.6238340D-20  1.6297926D-25  3.9798571D-29 -4.4274961D-34
  78   13  -3024.5878  0.0140452413 -1.0779524D-08  7.5108578D-15 -1.6216757D-20  1.6918077D-25  3.9714354D-29 -4.8345404D-34
  78   14  -3024.1946  0.0140446376 -1.0778893D-08  7.5090428D-15 -1.6192598D-20  1.7584584D-25  3.9615194D-29 -5.2730797D-34
  78   15  -3023.7732  0.0140439909 -1.0778217D-08  7.5071013D-15 -1.6165691D-20  1.8296618D-25  3.9499578D-29 -5.7414159D-34
  78   16  -3023.3238  0.0140433011 -1.0777497D-08  7.5050340D-15 -1.6135804D-20  1.9053712D-25  3.9365355D-29 -6.2401612D-34
  78   17  -3022.8464  0.0140425683 -1.0776731D-08  7.5028418D-15 -1.6102736D-20  1.9855079D-25  3.9210644D-29 -6.7684423D-34
  78   18  -3022.3409  0.0140417924 -1.0775921D-08  7.5005256D-15 -1.6066233D-20  2.0700250D-25  3.9032982D-29 -7.3268457D-34
  78   19  -3021.8073  0.0140409735 -1.0775066D-08  7.4980865D-15 -1.6026062D-20  2.1587904D-25  3.8830296D-29 -7.9141431D-34
  78   20  -3021.2457  0.0140401115 -1.0774167D-08  7.4955259D-15 -1.5981954D-20  2.2517044D-25  3.8600050D-29 -8.5295233D-34
  79    0  -2992.7503  0.0140052624 -1.0806251D-08  7.5905782D-15 -5.4313484D-21 -2.0148076D-26 -5.1292478D-29 -1.1639013D-34
  79    1  -2992.7223  0.0140052192 -1.0806205D-08  7.5905348D-15 -5.4315601D-21 -2.0764865D-26 -5.1293958D-29 -1.1273901D-34
  79    2  -2992.6663  0.0140051328 -1.0806114D-08  7.5904478D-15 -5.4319844D-21 -2.1995628D-26 -5.1297038D-29 -1.0556336D-34
  79    3  -2992.5823  0.0140050031 -1.0805978D-08  7.5903175D-15 -5.4326749D-21 -2.3843228D-26 -5.1301204D-29 -9.4762846D-35
  79    4  -2992.4702  0.0140048302 -1.0805795D-08  7.5901436D-15 -5.4336774D-21 -2.6304904D-26 -5.1306154D-29 -8.0395021D-35
  79    5  -2992.3302  0.0140046141 -1.0805568D-08  7.5899262D-15 -5.4350646D-21 -2.9382234D-26 -5.1311236D-29 -6.2434387D-35
  79    6  -2992.1621  0.0140043548 -1.0805295D-08  7.5896653D-15 -5.4369407D-21 -3.3078932D-26 -5.1315460D-29 -4.0767561D-35
  79    7  -2991.9661  0.0140040522 -1.0804976D-08  7.5893608D-15 -5.4394050D-21 -3.7388595D-26 -5.1318271D-29 -1.5582266D-35
  79    8  -2991.7420  0.0140037065 -1.0804612D-08  7.5890125D-15 -5.4425947D-21 -4.2315451D-26 -5.1318370D-29  1.3248108D-35
  79    9  -2991.4900  0.0140033175 -1.0804202D-08  7.5886205D-15 -5.4466542D-21 -4.7857935D-26 -5.1314649D-29  4.5706461D-35
  79   10  -2991.2099  0.0140028853 -1.0803746D-08  7.5881846D-15 -5.4517426D-21 -5.4014210D-26 -5.1305803D-29  8.1700597D-35
  79   11  -2990.9018  0.0140024100 -1.0803246D-08  7.5877046D-15 -5.4580594D-21 -6.0786414D-26 -5.1290082D-29  1.2140827D-34
  79   12  -2990.5658  0.0140018915 -1.0802699D-08  7.5871803D-15 -5.4658012D-21 -6.8171783D-26 -5.1266002D-29  1.6471807D-34
  79   13  -2990.2017  0.0140013297 -1.0802108D-08  7.5866113D-15 -5.4751802D-21 -7.6165213D-26 -5.1231847D-29  2.1154607D-34
  79   14  -2989.8097  0.0140007248 -1.0801470D-08  7.5859975D-15 -5.4864453D-21 -8.4768227D-26 -5.1185404D-29  2.6202103D-34
  79   15  -2989.3897  0.0140000768 -1.0800788D-08  7.5853383D-15 -5.4998492D-21 -9.3976991D-26 -5.1124752D-29  3.1608965D-34
  79   16  -2988.9417  0.0139993855 -1.0800059D-08  7.5846333D-15 -5.5156787D-21 -1.0378507D-25 -5.1047361D-29  3.7370954D-34
  79   17  -2988.4657  0.0139986512 -1.0799286D-08  7.5838820D-15 -5.5342033D-21 -1.1418990D-25 -5.0951203D-29  4.3488181D-34
  79   18  -2987.9618  0.0139978736 -1.0798467D-08  7.5830835D-15 -5.5557462D-21 -1.2518305D-25 -5.0833470D-29  4.9955747D-34
  79   19  -2987.4299  0.0139970530 -1.0797602D-08  7.5822371D-15 -5.5806316D-21 -1.3675587D-25 -5.0691586D-29  5.6763200D-34
  79   20  -2986.8700  0.0139961892 -1.0796693D-08  7.5813420D-15 -5.6091946D-21 -1.4890333D-25 -5.0522595D-29  6.3923613D-34
  80    0  -2958.5120  0.0139612128 -1.0827129D-08  7.6344175D-15 -1.9213706D-20 -1.5883681D-25  5.3197841D-29  7.8411483D-34
  80    1  -2958.4841  0.0139611695 -1.0827084D-08  7.6342638D-15 -1.9215295D-20 -1.5819777D-25  5.3208789D-29  7.8035022D-34
  80    2  -2958.4282  0.0139610829 -1.0826992D-08  7.6339563D-15 -1.9218449D-20 -1.5692163D-25  5.3230609D-29  7.7292519D-34
  80    3  -2958.3445  0.0139609530 -1.0826855D-08  7.6334950D-15 -1.9223121D-20 -1.5500510D-25  5.3262731D-29  7.6168850D-34
  80    4  -2958.2328  0.0139607798 -1.0826671D-08  7.6328798D-15 -1.9229267D-20 -1.5244605D-25  5.3304867D-29  7.4665393D-34
  80    5  -2958.0932  0.0139605632 -1.0826442D-08  7.6321104D-15 -1.9236815D-20 -1.4924621D-25  5.3356621D-29  7.2795529D-34
  80    6  -2957.9256  0.0139603034 -1.0826168D-08  7.6311869D-15 -1.9245655D-20 -1.4540282D-25  5.3416801D-29  7.0545028D-34
  80    7  -2957.7302  0.0139600003 -1.0825847D-08  7.6301088D-15 -1.9255675D-20 -1.4091292D-25  5.3484606D-29  6.7916020D-34
  80    8  -2957.5068  0.0139596539 -1.0825481D-08  7.6288761D-15 -1.9266741D-20 -1.3577509D-25  5.3559019D-29  6.4909481D-34
  80    9  -2957.2556  0.0139592641 -1.0825069D-08  7.6274885D-15 -1.9278701D-20 -1.2998534D-25  5.3638685D-29  6.1518954D-34
  80   10  -2956.9764  0.0139588312 -1.0824612D-08  7.6259457D-15 -1.9291380D-20 -1.2354417D-25  5.3722162D-29  5.7752068D-34
  80   11  -2956.6693  0.0139583549 -1.0824108D-08  7.6242474D-15 -1.9304579D-20 -1.1644745D-25  5.3807871D-29  5.3600746D-34
  80   12  -2956.3343  0.0139578353 -1.0823559D-08  7.6223935D-15 -1.9318090D-20 -1.0869261D-25  5.3894210D-29  4.9067232D-34
  80   13  -2955.9714  0.0139572725 -1.0822965D-08  7.6203837D-15 -1.9331671D-20 -1.0027730D-25  5.3978988D-29  4.4142895D-34
  80   14  -2955.5806  0.0139566665 -1.0822325D-08  7.6182179D-15 -1.9345073D-20 -9.1203627D-26  5.4060330D-29  3.8844103D-34
  80   15  -2955.1619  0.0139560171 -1.0821639D-08  7.6158956D-15 -1.9358028D-20 -8.1465694D-26  5.4135968D-29  3.3153279D-34
  80   16  -2954.7153  0.0139553246 -1.0820908D-08  7.6134170D-15 -1.9370229D-20 -7.1064473D-26  5.4203400D-29  2.7079082D-34
  80   17  -2954.2409  0.0139545888 -1.0820132D-08  7.6107819D-15 -1.9381366D-20 -6.0001171D-26  5.4260111D-29  2.0618903D-34
  80   18  -2953.7385  0.0139538098 -1.0819310D-08  7.6079902D-15 -1.9391116D-20 -4.8276171D-26  5.4303477D-29  1.3775364D-34
  80   19  -2953.2083  0.0139529875 -1.0818443D-08  7.6050422D-15 -1.9399106D-20 -3.5891282D-26  5.4330424D-29  6.5480879D-35
  80   20  -2952.6502  0.0139521221 -1.0817531D-08  7.6019378D-15 -1.9404984D-20 -2.2850026D-26  5.4338188D-29 -1.0549791D-35
  81    0  -2924.4296  0.0139170207 -1.0849028D-08  7.6138144D-15 -7.8232238D-21  2.7226619D-25 -4.3523776D-29 -1.2507814D-33
  81    1  -2924.4017  0.0139169773 -1.0848982D-08  7.6137518D-15 -7.8205037D-21  2.7174495D-25 -4.3541298D-29 -1.2474462D-33
  81    2  -2924.3461  0.0139168905 -1.0848891D-08  7.6136267D-15 -7.8150831D-21  2.7069940D-25 -4.3576070D-29 -1.2407034D-33
  81    3  -2924.2626  0.0139167603 -1.0848754D-08  7.6134393D-15 -7.8069819D-21  2.6912929D-25 -4.3627983D-29 -1.2306104D-33
  81    4  -2924.1512  0.0139165867 -1.0848571D-08  7.6131896D-15 -7.7962610D-21  2.6703384D-25 -4.3696500D-29 -1.2171273D-33
  81    5  -2924.0121  0.0139163697 -1.0848343D-08  7.6128781D-15 -7.7829704D-21  2.6440908D-25 -4.3781148D-29 -1.2002706D-33
  81    6  -2923.8451  0.0139161094 -1.0848069D-08  7.6125049D-15 -7.7672041D-21  2.6125195D-25 -4.3881052D-29 -1.1799629D-33
  81    7  -2923.6503  0.0139158056 -1.0847749D-08  7.6120704D-15 -7.7490467D-21  2.5756357D-25 -4.3995588D-29 -1.1563289D-33
  81    8  -2923.4276  0.0139154585 -1.0847383D-08  7.6115751D-15 -7.7286053D-21  2.5333351D-25 -4.4123648D-29 -1.1291894D-33
  81    9  -2923.1771  0.0139150680 -1.0846972D-08  7.6110194D-15 -7.7060261D-21  2.4856041D-25 -4.4263896D-29 -1.0985774D-33
  81   10  -2922.8988  0.0139146341 -1.0846516D-08  7.6104039D-15 -7.6814334D-21  2.4323991D-25 -4.4415347D-29 -1.0645004D-33
  81   11  -2922.5927  0.0139141569 -1.0846014D-08  7.6097292D-15 -7.6549971D-21  2.3736609D-25 -4.4576425D-29 -1.0268841D-33
  81   12  -2922.2588  0.0139136363 -1.0845466D-08  7.6089956D-15 -7.6269006D-21  2.3093573D-25 -4.4745517D-29 -9.8579241D-34
  81   13  -2921.8970  0.0139130724 -1.0844872D-08  7.6082040D-15 -7.5973353D-21  2.2394058D-25 -4.4920821D-29 -9.4109678D-34
  81   14  -2921.5075  0.0139124651 -1.0844233D-08  7.6073549D-15 -7.5665094D-21  2.1637754D-25 -4.5100476D-29 -8.9279436D-34
  81   15  -2921.0901  0.0139118144 -1.0843549D-08  7.6064487D-15 -7.5346649D-21  2.0824475D-25 -4.5282629D-29 -8.4100426D-34
  81   16  -2920.6449  0.0139111205 -1.0842818D-08  7.6054864D-15 -7.5020350D-21  1.9953203D-25 -4.5464832D-29 -7.8552257D-34
  81   17  -2920.1720  0.0139103832 -1.0842043D-08  7.6044684D-15 -7.4689065D-21  1.9023911D-25 -4.5644709D-29 -7.2644020D-34
  81   18  -2919.6712  0.0139096026 -1.0841221D-08  7.6033953D-15 -7.4355581D-21  1.8035956D-25 -4.5819786D-29 -6.6368102D-34
  81   19  -2919.1427  0.0139087787 -1.0840355D-08  7.6022677D-15 -7.4022811D-21  1.6989432D-25 -4.5987589D-29 -5.9737410D-34
  81   20  -2918.5863  0.0139079115 -1.0839442D-08  7.6010859D-15 -7.3694028D-21  1.5883795D-25 -4.6145146D-29 -5.2738302D-34
  82    0  -2890.5034  0.0138726823 -1.0869829D-08  7.6873223D-15 -1.5758183D-20 -2.3193902D-25  3.4146742D-29  1.3019786D-33
  82    1  -2890.4756  0.0138726388 -1.0869783D-08  7.6871962D-15 -1.5760499D-20 -2.3152832D-25  3.4164921D-29  1.2989918D-33
  82    2  -2890.4201  0.0138725519 -1.0869691D-08  7.6869440D-15 -1.5765114D-20 -2.3070791D-25  3.4201103D-29  1.2930315D-33
  82    3  -2890.3369  0.0138724214 -1.0869552D-08  7.6865655D-15 -1.5772021D-20 -2.2947540D-25  3.4255291D-29  1.2841388D-33
  82    4  -2890.2259  0.0138722475 -1.0869368D-08  7.6860606D-15 -1.5781168D-20 -2.2782921D-25  3.4326881D-29  1.2722266D-33
  82    5  -2890.0872  0.0138720301 -1.0869137D-08  7.6854292D-15 -1.5792506D-20 -2.2576714D-25  3.4415381D-29  1.2573318D-33
  82    6  -2889.9207  0.0138717693 -1.0868861D-08  7.6846708D-15 -1.5805982D-20 -2.2328634D-25  3.4520339D-29  1.2394527D-33
  82    7  -2889.7265  0.0138714650 -1.0868538D-08  7.6837853D-15 -1.5821506D-20 -2.2038117D-25  3.4640679D-29  1.2184637D-33
  82    8  -2889.5046  0.0138711172 -1.0868169D-08  7.6827721D-15 -1.5839006D-20 -2.1704809D-25  3.4775842D-29  1.1944005D-33
  82    9  -2889.2549  0.0138707259 -1.0867754D-08  7.6816310D-15 -1.5858372D-20 -2.1328529D-25  3.4924652D-29  1.1673046D-33
  82   10  -2888.9775  0.0138702912 -1.0867293D-08  7.6803615D-15 -1.5879494D-20 -2.0908500D-25  3.5086003D-29  1.1370590D-33
  82   11  -2888.6724  0.0138698131 -1.0866787D-08  7.6789631D-15 -1.5902236D-20 -2.0444014D-25  3.5258474D-29  1.1035783D-33
  82   12  -2888.3395  0.0138692915 -1.0866234D-08  7.6774353D-15 -1.5926468D-20 -1.9935118D-25  3.5440903D-29  1.0670295D-33
  82   13  -2887.9789  0.0138687265 -1.0865635D-08  7.6757776D-15 -1.5952013D-20 -1.9380697D-25  3.5631332D-29  1.0271704D-33
  82   14  -2887.5906  0.0138681180 -1.0864990D-08  7.6739895D-15 -1.5978729D-20 -1.8780501D-25  3.5828502D-29  9.8412369D-34
  82   15  -2887.1746  0.0138674661 -1.0864300D-08  7.6720704D-15 -1.6006418D-20 -1.8133739D-25  3.6030297D-29  9.3770840D-34
  82   16  -2886.7308  0.0138667708 -1.0863563D-08  7.6700197D-15 -1.6034872D-20 -1.7439848D-25  3.6234656D-29  8.8796455D-34
  82   17  -2886.2594  0.0138660321 -1.0862781D-08  7.6678370D-15 -1.6063899D-20 -1.6698660D-25  3.6439867D-29  8.3496753D-34
  82   18  -2885.7602  0.0138652500 -1.0861953D-08  7.6655216D-15 -1.6093244D-20 -1.5909323D-25  3.6643119D-29  7.7853750D-34
  82   19  -2885.2333  0.0138644246 -1.0861079D-08  7.6630732D-15 -1.6122676D-20 -1.5071555D-25  3.6842262D-29  7.1873463D-34
  82   20  -2884.6788  0.0138635557 -1.0860160D-08  7.6604912D-15 -1.6151934D-20 -1.4185030D-25  3.7034680D-29  6.5548930D-34
  83    0  -2856.7336  0.0138282046 -1.0890846D-08  7.6789606D-15 -1.0013366D-20  1.1348494D-25 -3.7484558D-29 -1.3438239D-33
  83    1  -2856.7060  0.0138281610 -1.0890800D-08  7.6788805D-15 -1.0012231D-20  1.1303486D-25 -3.7503327D-29 -1.3408173D-33
  83    2  -2856.6506  0.0138280739 -1.0890708D-08  7.6787204D-15 -1.0009977D-20  1.1213396D-25 -3.7540834D-29 -1.3348093D-33
  83    3  -2856.5677  0.0138279432 -1.0890570D-08  7.6784802D-15 -1.0006639D-20  1.1078057D-25 -3.7596574D-29 -1.3257409D-33
  83    4  -2856.4570  0.0138277690 -1.0890385D-08  7.6781600D-15 -1.0002240D-20  1.0897544D-25 -3.7670612D-29 -1.3137601D-33
  83    5  -2856.3188  0.0138275512 -1.0890155D-08  7.6777600D-15 -9.9968479D-21  1.0671332D-25 -3.7762029D-29 -1.2986846D-33
  83    6  -2856.1528  0.0138272898 -1.0889879D-08  7.6772804D-15 -9.9905283D-21  1.0398938D-25 -3.7870340D-29 -1.2804778D-33
  83    7  -2855.9593  0.0138269849 -1.0889556D-08  7.6767211D-15 -9.9833639D-21  1.0080354D-25 -3.7994795D-29 -1.2592202D-33
  83    8  -2855.7380  0.0138266364 -1.0889188D-08  7.6760824D-15 -9.9754408D-21  9.7149368D-26 -3.8134466D-29 -1.2348060D-33
  83    9  -2855.4892  0.0138262444 -1.0888773D-08  7.6753645D-15 -9.9668863D-21  9.3021155D-26 -3.8288248D-29 -1.2071742D-33
  83   10  -2855.2126  0.0138258089 -1.0888313D-08  7.6745675D-15 -9.9578156D-21  8.8417653D-26 -3.8455111D-29 -1.1764189D-33
  83   11  -2854.9085  0.0138253298 -1.0887806D-08  7.6736917D-15 -9.9483659D-21  8.3329330D-26 -3.8633669D-29 -1.1423564D-33
  83   12  -2854.5767  0.0138248072 -1.0887254D-08  7.6727371D-15 -9.9387000D-21  7.7752345D-26 -3.8822463D-29 -1.1050042D-33
  83   13  -2854.2172  0.0138242411 -1.0886655D-08  7.6717039D-15 -9.9289869D-21  7.1680947D-26 -3.9019891D-29 -1.0643057D-33
  83   14  -2853.8302  0.0138236315 -1.0886011D-08  7.6705924D-15 -9.9194074D-21  6.5110122D-26 -3.9224271D-29 -1.0202878D-33
  83   15  -2853.4155  0.0138229783 -1.0885321D-08  7.6694026D-15 -9.9101785D-21  5.8029825D-26 -3.9433427D-29 -9.7269205D-34
  83   16  -2852.9731  0.0138222817 -1.0884584D-08  7.6681348D-15 -9.9014993D-21  5.0436625D-26 -3.9645614D-29 -9.2164319D-34
  83   17  -2852.5032  0.0138215416 -1.0883802D-08  7.6667887D-15 -9.8936182D-21  4.2327322D-26 -3.9858411D-29 -8.6707256D-34
  83   18  -2852.0056  0.0138207580 -1.0882974D-08  7.6653645D-15 -9.8867713D-21  3.3695316D-26 -4.0069662D-29 -8.0894832D-34
  83   19  -2851.4805  0.0138199309 -1.0882101D-08  7.6638622D-15 -9.8812301D-21  2.4535754D-26 -4.0276736D-29 -7.4718729D-34
  83   20  -2850.9277  0.0138190604 -1.0881181D-08  7.6622815D-15 -9.8772973D-21  1.4844295D-26 -4.0476746D-29 -6.8174297D-34
  84    0  -2823.1205  0.0137835858 -1.0911362D-08  7.6767501D-15 -2.0464045D-20 -2.7257243D-25  4.5606407D-29  1.9811598D-33
  84    1  -2823.0929  0.0137835422 -1.0911316D-08  7.6765864D-15 -2.0466772D-20 -2.7202650D-25  4.5634183D-29  1.9778957D-33
  84    2  -2823.0378  0.0137834549 -1.0911224D-08  7.6762588D-15 -2.0472201D-20 -2.7092982D-25  4.5689501D-29  1.9712643D-33
  84    3  -2822.9551  0.0137833240 -1.0911086D-08  7.6757674D-15 -2.0480304D-20 -2.6928427D-25  4.5772061D-29  1.9613366D-33
  84    4  -2822.8448  0.0137831494 -1.0910902D-08  7.6751119D-15 -2.0491031D-20 -2.6708385D-25  4.5881526D-29  1.9479860D-33
  84    5  -2822.7070  0.0137829312 -1.0910671D-08  7.6742920D-15 -2.0504317D-20 -2.6432747D-25  4.6017356D-29  1.9313214D-33
  84    6  -2822.5416  0.0137826693 -1.0910395D-08  7.6733074D-15 -2.0520071D-20 -2.6100772D-25  4.6178572D-29  1.9111887D-33
  84    7  -2822.3487  0.0137823638 -1.0910073D-08  7.6721578D-15 -2.0538206D-20 -2.5712157D-25  4.6364751D-29  1.8876349D-33
  84    8  -2822.1281  0.0137820147 -1.0909705D-08  7.6708427D-15 -2.0558601D-20 -2.5266097D-25  4.6574718D-29  1.8606171D-33
  84    9  -2821.8801  0.0137816220 -1.0909290D-08  7.6693616D-15 -2.0581116D-20 -2.4761762D-25  4.6807214D-29  1.8299593D-33
  84   10  -2821.6044  0.0137811856 -1.0908830D-08  7.6677142D-15 -2.0605595D-20 -2.4198564D-25  4.7061012D-29  1.7957203D-33
  84   11  -2821.3013  0.0137807056 -1.0908324D-08  7.6658997D-15 -2.0631871D-20 -2.3575553D-25  4.7334681D-29  1.7578345D-33
  84   12  -2820.9705  0.0137801821 -1.0907772D-08  7.6639177D-15 -2.0659754D-20 -2.2891711D-25  4.7626457D-29  1.7161199D-33
  84   13  -2820.6123  0.0137796149 -1.0907175D-08  7.6617676D-15 -2.0689024D-20 -2.2146527D-25  4.7934681D-29  1.6707140D-33
  84   14  -2820.2264  0.0137790041 -1.0906531D-08  7.6594487D-15 -2.0719467D-20 -2.1338395D-25  4.8257270D-29  1.6213220D-33
  84   15  -2819.8131  0.0137783497 -1.0905842D-08  7.6569605D-15 -2.0750825D-20 -2.0466736D-25  4.8592223D-29  1.5679853D-33
  84   16  -2819.3722  0.0137776518 -1.0905107D-08  7.6543023D-15 -2.0782823D-20 -1.9530498D-25  4.8937010D-29  1.5106546D-33
  84   17  -2818.9037  0.0137769102 -1.0904326D-08  7.6514736D-15 -2.0815172D-20 -1.8528580D-25  4.9289262D-29  1.4491713D-33
  84   18  -2818.4078  0.0137761252 -1.0903500D-08  7.6484738D-15 -2.0847564D-20 -1.7459825D-25  4.9646126D-29  1.3834273D-33
  84   19  -2817.8843  0.0137752965 -1.0902629D-08  7.6453026D-15 -2.0879662D-20 -1.6324069D-25  5.0004940D-29  1.3135793D-33
  84   20  -2817.3333  0.0137744244 -1.0901711D-08  7.6419592D-15 -2.0911110D-20 -1.5119506D-25  5.0362361D-29  1.2392667D-33
  85    0  -2789.6643  0.0137388219 -1.0933391D-08  7.5959159D-15 -9.6997049D-21  4.4794751D-25 -4.6419182D-29 -2.8932775D-33
  85    1  -2789.6368  0.0137387782 -1.0933345D-08  7.5958384D-15 -9.6952331D-21  4.4739033D-25 -4.6459602D-29 -2.8898661D-33
  85    2  -2789.5818  0.0137386907 -1.0933254D-08  7.5956833D-15 -9.6862914D-21  4.4627542D-25 -4.6540535D-29 -2.8830793D-33
  85    3  -2789.4994  0.0137385595 -1.0933117D-08  7.5954510D-15 -9.6729365D-21  4.4459710D-25 -4.6661281D-29 -2.8727793D-33
  85    4  -2789.3895  0.0137383846 -1.0932935D-08  7.5951418D-15 -9.6551944D-21  4.4235225D-25 -4.6821742D-29 -2.8589731D-33
  85    5  -2789.2521  0.0137381659 -1.0932707D-08  7.5947560D-15 -9.6331422D-21  4.3953836D-25 -4.7021443D-29 -2.8418121D-33
  85    6  -2789.0873  0.0137379035 -1.0932434D-08  7.5942942D-15 -9.6068707D-21  4.3614375D-25 -4.7259201D-29 -2.8209788D-33
  85    7  -2788.8949  0.0137375974 -1.0932115D-08  7.5937571D-15 -9.5764838D-21  4.3216311D-25 -4.7534501D-29 -2.7966026D-33
  85    8  -2788.6751  0.0137372476 -1.0931751D-08  7.5931453D-15 -9.5420870D-21  4.2758474D-25 -4.7846200D-29 -2.7685561D-33
  85    9  -2788.4279  0.0137368541 -1.0931340D-08  7.5924596D-15 -9.5038415D-21  4.2239792D-25 -4.8193041D-29 -2.7367364D-33
  85   10  -2788.1531  0.0137364168 -1.0930885D-08  7.5917010D-15 -9.4618891D-21  4.1659100D-25 -4.8573627D-29 -2.7010741D-33
  85   11  -2787.8509  0.0137359359 -1.0930384D-08  7.5908704D-15 -9.4164183D-21  4.1015284D-25 -4.8986515D-29 -2.6615701D-33
  85   12  -2787.5213  0.0137354112 -1.0929837D-08  7.5899687D-15 -9.3676227D-21  4.0306686D-25 -4.9430084D-29 -2.6180705D-33
  85   13  -2787.1642  0.0137348429 -1.0929245D-08  7.5889972D-15 -9.3157323D-21  3.9531890D-25 -4.9902163D-29 -2.5704661D-33
  85   14  -2786.7796  0.0137342309 -1.0928608D-08  7.5879569D-15 -9.2609755D-21  3.8689419D-25 -5.0400979D-29 -2.5187064D-33
  85   15  -2786.3676  0.0137335752 -1.0927925D-08  7.5868491D-15 -9.2036264D-21  3.7777391D-25 -5.0923991D-29 -2.4626056D-33
  85   16  -2785.9281  0.0137328758 -1.0927197D-08  7.5856748D-15 -9.1439632D-21  3.6794443D-25 -5.1468877D-29 -2.4021295D-33
  85   17  -2785.4612  0.0137321328 -1.0926423D-08  7.5844355D-15 -9.0823146D-21  3.5738594D-25 -5.2032808D-29 -2.3370828D-33
  85   18  -2784.9669  0.0137313461 -1.0925604D-08  7.5831322D-15 -9.0189923D-21  3.4608527D-25 -5.2613079D-29 -2.2675270D-33
  85   19  -2784.4451  0.0137305158 -1.0924740D-08  7.5817663D-15 -8.9543811D-21  3.3402042D-25 -5.3206354D-29 -2.1931467D-33
  85   20  -2783.8959  0.0137296419 -1.0923830D-08  7.5803388D-15 -8.8888672D-21  3.2117809D-25 -5.3809280D-29 -2.1139352D-33
  86    0  -2756.3652  0.0136939023 -1.0954955D-08  7.6380516D-15 -1.9918194D-20 -5.8730115D-25  3.5969932D-29  3.3743590D-33
  86    1  -2756.3378  0.0136938585 -1.0954909D-08  7.6378923D-15 -1.9924055D-20 -5.8686818D-25  3.6016920D-29  3.3714059D-33
  86    2  -2756.2830  0.0136937708 -1.0954817D-08  7.6375734D-15 -1.9935788D-20 -5.8600404D-25  3.6111349D-29  3.3656922D-33
  86    3  -2756.2009  0.0136936394 -1.0954680D-08  7.6370947D-15 -1.9953344D-20 -5.8470058D-25  3.6252476D-29  3.3570015D-33
  86    4  -2756.0913  0.0136934641 -1.0954497D-08  7.6364559D-15 -1.9976704D-20 -5.8295677D-25  3.6440261D-29  3.3454230D-33
  86    5  -2755.9544  0.0136932450 -1.0954268D-08  7.6356562D-15 -2.0005793D-20 -5.8076251D-25  3.6673844D-29  3.3307732D-33
  86    6  -2755.7901  0.0136929821 -1.0953993D-08  7.6346951D-15 -2.0040558D-20 -5.7811325D-25  3.6952841D-29  3.3132027D-33
  86    7  -2755.5984  0.0136926754 -1.0953672D-08  7.6335717D-15 -2.0080917D-20 -5.7499409D-25  3.7276483D-29  3.2924417D-33
  86    8  -2755.3793  0.0136923249 -1.0953306D-08  7.6322850D-15 -2.0126776D-20 -5.7139744D-25  3.7644013D-29  3.2685401D-33
  86    9  -2755.1328  0.0136919306 -1.0952894D-08  7.6308341D-15 -2.0178018D-20 -5.6731035D-25  3.8054113D-29  3.2414621D-33
  86   10  -2754.8590  0.0136914925 -1.0952436D-08  7.6292175D-15 -2.0234520D-20 -5.6271686D-25  3.8505821D-29  3.2110243D-33
  86   11  -2754.5578  0.0136910106 -1.0951932D-08  7.6274342D-15 -2.0296140D-20 -5.5760182D-25  3.8997746D-29  3.1772053D-33
  86   12  -2754.2292  0.0136904849 -1.0951383D-08  7.6254826D-15 -2.0362707D-20 -5.5194768D-25  3.9528259D-29  3.1398115D-33
  86   13  -2753.8733  0.0136899155 -1.0950789D-08  7.6233611D-15 -2.0434064D-20 -5.4573667D-25  4.0096084D-29  3.0988106D-33
  86   14  -2753.4900  0.0136893022 -1.0950148D-08  7.6210683D-15 -2.0509986D-20 -5.3895005D-25  4.0698957D-29  3.0540651D-33
  86   15  -2753.0793  0.0136886452 -1.0949462D-08  7.6186022D-15 -2.0590281D-20 -5.3156710D-25  4.1335302D-29  3.0054868D-33
  86   16  -2752.6413  0.0136879445 -1.0948731D-08  7.6159613D-15 -2.0674695D-20 -5.2356682D-25  4.2002665D-29  2.9529033D-33
  86   17  -2752.1759  0.0136872000 -1.0947955D-08  7.6131435D-15 -2.0762967D-20 -5.1492636D-25  4.2698703D-29  2.8961804D-33
  86   18  -2751.6832  0.0136864118 -1.0947132D-08  7.6101470D-15 -2.0854815D-20 -5.0562559D-25  4.3420894D-29  2.8352459D-33
  86   19  -2751.1631  0.0136855798 -1.0946265D-08  7.6069698D-15 -2.0949938D-20 -4.9564014D-25  4.4166399D-29  2.7699243D-33
  86   20  -2750.6157  0.0136847042 -1.0945352D-08  7.6036099D-15 -2.1048000D-20 -4.8494757D-25  4.4932224D-29  2.7000865D-33
  87    0  -2723.2235  0.0136488271 -1.0977961D-08  7.4878054D-15 -1.5186241D-20  5.4388043D-25 -1.8020774D-29 -3.3046100D-33
  87    1  -2723.1962  0.0136487832 -1.0977916D-08  7.4876839D-15 -1.5180804D-20  5.4366285D-25 -1.8066963D-29 -3.3029077D-33
  87    2  -2723.1416  0.0136486954 -1.0977826D-08  7.4874411D-15 -1.5169936D-20  5.4322838D-25 -1.8159378D-29 -3.2995032D-33
  87    3  -2723.0597  0.0136485636 -1.0977691D-08  7.4870772D-15 -1.5153646D-20  5.4257313D-25 -1.8297928D-29 -3.2944911D-33
  87    4  -2722.9505  0.0136483880 -1.0977512D-08  7.4865927D-15 -1.5131962D-20  5.4168888D-25 -1.8482150D-29 -3.2876024D-33
  87    5  -2722.8141  0.0136481684 -1.0977287D-08  7.4859879D-15 -1.5104903D-20  5.4057449D-25 -1.8712039D-29 -3.2790448D-33
  87    6  -2722.6503  0.0136479050 -1.0977018D-08  7.4852637D-15 -1.5072515D-20  5.3921567D-25 -1.8987000D-29 -3.2685677D-33
  87    7  -2722.4592  0.0136475976 -1.0976703D-08  7.4844206D-15 -1.5034823D-20  5.3760840D-25 -1.9306750D-29 -3.2562572D-33
  87    8  -2722.2409  0.0136472464 -1.0976344D-08  7.4834598D-15 -1.4991887D-20  5.3573667D-25 -1.9670636D-29 -3.2419211D-33
  87    9  -2721.9952  0.0136468513 -1.0975940D-08  7.4823821D-15 -1.4943767D-20  5.3359059D-25 -2.0078132D-29 -3.2255964D-33
  87   10  -2721.7223  0.0136464122 -1.0975491D-08  7.4811887D-15 -1.4890534D-20  5.3115348D-25 -2.0528290D-29 -3.2070553D-33
  87   11  -2721.4221  0.0136459293 -1.0974997D-08  7.4798809D-15 -1.4832257D-20  5.2841139D-25 -2.1020628D-29 -3.1863758D-33
  87   12  -2721.0946  0.0136454025 -1.0974459D-08  7.4784601D-15 -1.4769030D-20  5.2534631D-25 -2.1554058D-29 -3.1633681D-33
  87   13  -2720.7398  0.0136448319 -1.0973876D-08  7.4769277D-15 -1.4700958D-20  5.2193865D-25 -2.2127441D-29 -3.1378735D-33
  87   14  -2720.3578  0.0136442173 -1.0973248D-08  7.4752852D-15 -1.4628144D-20  5.1817237D-25 -2.2739820D-29 -3.1099065D-33
  87   15  -2719.9484  0.0136435590 -1.0972575D-08  7.4735345D-15 -1.4550730D-20  5.1401933D-25 -2.3389634D-29 -3.0790948D-33
  87   16  -2719.5119  0.0136428568 -1.0971858D-08  7.4716772D-15 -1.4468852D-20  5.0946276D-25 -2.4075525D-29 -3.0455120D-33
  87   17  -2719.0480  0.0136421107 -1.0971096D-08  7.4697153D-15 -1.4382662D-20  5.0447778D-25 -2.4796125D-29 -3.0089920D-33
  87   18  -2718.5569  0.0136413208 -1.0970289D-08  7.4676508D-15 -1.4292344D-20  4.9903906D-25 -2.5549301D-29 -2.9692578D-33
  87   19  -2718.0386  0.0136404871 -1.0969438D-08  7.4654855D-15 -1.4198086D-20  4.9312481D-25 -2.6333502D-29 -2.9263506D-33
  87   20  -2717.4929  0.0136396096 -1.0968542D-08  7.4632217D-15 -1.4100107D-20  4.8670666D-25 -2.7146372D-29 -2.8799618D-33
  88    0  -2690.2396  0.0136035778 -1.1001753D-08  7.4981322D-15 -1.6779743D-20 -4.7207856D-25  5.1377893D-30  3.4587776D-33
  88    1  -2690.2124  0.0136035338 -1.1001708D-08  7.4979979D-15 -1.6784462D-20 -4.7201543D-25  5.1861661D-30  3.4583107D-33
  88    2  -2690.1580  0.0136034458 -1.1001618D-08  7.4977293D-15 -1.6793897D-20 -4.7188962D-25  5.2829769D-30  3.4574503D-33
  88    3  -2690.0763  0.0136033138 -1.1001483D-08  7.4973261D-15 -1.6808056D-20 -4.7169714D-25  5.4281783D-30  3.4561239D-33
  88    4  -2689.9675  0.0136031377 -1.1001303D-08  7.4967879D-15 -1.6826915D-20 -4.7143181D-25  5.6216771D-30  3.4543057D-33
  88    5  -2689.8315  0.0136029177 -1.1001079D-08  7.4961143D-15 -1.6850481D-20 -4.7108601D-25  5.8633449D-30  3.4518877D-33
  88    6  -2689.6682  0.0136026537 -1.1000809D-08  7.4953048D-15 -1.6878732D-20 -4.7065376D-25  6.1531483D-30  3.4488928D-33
  88    7  -2689.4778  0.0136023457 -1.1000494D-08  7.4943587D-15 -1.6911658D-20 -4.7012263D-25  6.4909842D-30  3.4452651D-33
  88    8  -2689.2602  0.0136019937 -1.1000134D-08  7.4932751D-15 -1.6949247D-20 -4.6948034D-25  6.8766588D-30  3.4408323D-33
  88    9  -2689.0153  0.0136015977 -1.0999730D-08  7.4920533D-15 -1.6991463D-20 -4.6871711D-25  7.3099162D-30  3.4356466D-33
  88   10  -2688.7433  0.0136011577 -1.0999280D-08  7.4906922D-15 -1.7038289D-20 -4.6781181D-25  7.7904409D-30  3.4294136D-33
  88   11  -2688.4441  0.0136006737 -1.0998786D-08  7.4891905D-15 -1.7089691D-20 -4.6674547D-25  8.3179346D-30  3.4220070D-33
  88   12  -2688.1177  0.0136001458 -1.0998247D-08  7.4875472D-15 -1.7145629D-20 -4.6550864D-25  8.8922423D-30  3.4135993D-33
  88   13  -2687.7641  0.0135995739 -1.0997663D-08  7.4857609D-15 -1.7206055D-20 -4.6407324D-25  9.5126980D-30  3.4037541D-33
  88   14  -2687.3833  0.0135989581 -1.0997034D-08  7.4838302D-15 -1.7270906D-20 -4.6241746D-25  1.0178567D-29  3.3923118D-33
  88   15  -2686.9753  0.0135982983 -1.0996361D-08  7.4817536D-15 -1.7340127D-20 -4.6052253D-25  1.0889633D-29  3.3793053D-33
  88   16  -2686.5402  0.0135975945 -1.0995642D-08  7.4795293D-15 -1.7413642D-20 -4.5835947D-25  1.1645011D-29  3.3644701D-33
  88   17  -2686.0779  0.0135968468 -1.0994880D-08  7.4771558D-15 -1.7491362D-20 -4.5590208D-25  1.2443815D-29  3.3475906D-33
  88   18  -2685.5884  0.0135960552 -1.0994072D-08  7.4746311D-15 -1.7573174D-20 -4.5312302D-25  1.3284974D-29  3.3284856D-33
  88   19  -2685.0718  0.0135952197 -1.0993220D-08  7.4719535D-15 -1.7658976D-20 -4.4999398D-25  1.4167541D-29  3.3069789D-33
  88   20  -2684.5280  0.0135943403 -1.0992324D-08  7.4691208D-15 -1.7748618D-20 -4.4648064D-25  1.5089964D-29  3.2827569D-33
  89    0  -2657.4137  0.0135581506 -1.1026477D-08  7.3734449D-15 -1.5796070D-20  5.9563102D-25 -3.1920217D-30 -4.4168160D-33
  89    1  -2657.3866  0.0135581065 -1.1026432D-08  7.3733185D-15 -1.5790113D-20  5.9559334D-25 -3.2538594D-30 -4.4168760D-33
  89    2  -2657.3324  0.0135580183 -1.1026344D-08  7.3730660D-15 -1.5778206D-20  5.9551149D-25 -3.3774627D-30 -4.4168673D-33
  89    3  -2657.2510  0.0135578859 -1.1026211D-08  7.3726875D-15 -1.5760337D-20  5.9538805D-25 -3.5629788D-30 -4.4169662D-33
  89    4  -2657.1426  0.0135577095 -1.1026034D-08  7.3721836D-15 -1.5736529D-20  5.9520962D-25 -3.8103103D-30 -4.4169212D-33
  89    5  -2657.0070  0.0135574890 -1.1025813D-08  7.3715547D-15 -1.5706771D-20  5.9497346D-25 -4.1196691D-30 -4.4169266D-33
  89    6  -2656.8443  0.0135572244 -1.1025548D-08  7.3708016D-15 -1.5671087D-20  5.9466204D-25 -4.4905415D-30 -4.4165675D-33
  89    7  -2656.6545  0.0135569157 -1.1025238D-08  7.3699252D-15 -1.5629471D-20  5.9426620D-25 -4.9233779D-30 -4.4159414D-33
  89    8  -2656.4376  0.0135565629 -1.1024885D-08  7.3689265D-15 -1.5581952D-20  5.9376982D-25 -5.4178947D-30 -4.4149324D-33
  89    9  -2656.1936  0.0135561660 -1.1024487D-08  7.3678065D-15 -1.5528533D-20  5.9315597D-25 -5.9741813D-30 -4.4134181D-33
  89   10  -2655.9225  0.0135557250 -1.1024045D-08  7.3665666D-15 -1.5469259D-20  5.9240101D-25 -6.5917971D-30 -4.4110996D-33
  89   11  -2655.6242  0.0135552400 -1.1023558D-08  7.3652081D-15 -1.5404146D-20  5.9148653D-25 -7.2709003D-30 -4.4080108D-33
  89   12  -2655.2989  0.0135547108 -1.1023028D-08  7.3637327D-15 -1.5333235D-20  5.9038727D-25 -8.0110694D-30 -4.4038545D-33
  89   13  -2654.9465  0.0135541377 -1.1022454D-08  7.3621420D-15 -1.5256562D-20  5.8907520D-25 -8.8122439D-30 -4.3984503D-33
  89   14  -2654.5670  0.0135535204 -1.1021836D-08  7.3604379D-15 -1.5174202D-20  5.8752197D-25 -9.6735391D-30 -4.3915748D-33
  89   15  -2654.1604  0.0135528591 -1.1021173D-08  7.3586223D-15 -1.5086208D-20  5.8569727D-25 -1.0594975D-29 -4.3830223D-33
  89   16  -2653.7267  0.0135521538 -1.1020467D-08  7.3566973D-15 -1.4992660D-20  5.8356813D-25 -1.1575577D-29 -4.3725410D-33
  89   17  -2653.2660  0.0135514044 -1.1019717D-08  7.3546650D-15 -1.4893669D-20  5.8110187D-25 -1.2614696D-29 -4.3598922D-33
  89   18  -2652.7781  0.0135506110 -1.1018922D-08  7.3525279D-15 -1.4789322D-20  5.7825585D-25 -1.3711533D-29 -4.3446579D-33
  89   19  -2652.2632  0.0135497736 -1.1018084D-08  7.3502882D-15 -1.4679754D-20  5.7500060D-25 -1.4864966D-29 -4.3268508D-33
  89   20  -2651.7212  0.0135488922 -1.1017202D-08  7.3479486D-15 -1.4565122D-20  5.7128760D-25 -1.6073597D-29 -4.3058900D-33
  90    0  -2624.7464  0.0135125311 -1.1051902D-08  7.3941279D-15 -1.8016296D-20 -7.3355050D-25  8.9108688D-30  5.6037529D-33
  90    1  -2624.7193  0.0135124869 -1.1051857D-08  7.3939837D-15 -1.8023630D-20 -7.3344368D-25  8.9893876D-30  5.6033204D-33
  90    2  -2624.6653  0.0135123985 -1.1051769D-08  7.3936952D-15 -1.8038301D-20 -7.3322466D-25  9.1462616D-30  5.6023885D-33
  90    3  -2624.5842  0.0135122659 -1.1051636D-08  7.3932621D-15 -1.8060291D-20 -7.3289259D-25  9.3815439D-30  5.6010481D-33
  90    4  -2624.4761  0.0135120890 -1.1051458D-08  7.3926836D-15 -1.8089598D-20 -7.3243377D-25  9.6952139D-30  5.5990601D-33
  90    5  -2624.3410  0.0135118680 -1.1051236D-08  7.3919594D-15 -1.8126203D-20 -7.3184297D-25  1.0087045D-29  5.5965470D-33
  90    6  -2624.1788  0.0135116028 -1.1050970D-08  7.3910882D-15 -1.8170088D-20 -7.3109854D-25  1.0556941D-29  5.5931354D-33
  90    7  -2623.9897  0.0135112934 -1.1050660D-08  7.3900692D-15 -1.8221246D-20 -7.3018757D-25  1.1105009D-29  5.5888548D-33
  90    8  -2623.7735  0.0135109397 -1.1050305D-08  7.3889012D-15 -1.8279607D-20 -7.2909166D-25  1.1730506D-29  5.5835652D-33
  90    9  -2623.5303  0.0135105419 -1.1049906D-08  7.3875827D-15 -1.8345165D-20 -7.2778471D-25  1.2433491D-29  5.5770140D-33
  90   10  -2623.2601  0.0135100999 -1.1049463D-08  7.3861122D-15 -1.8417868D-20 -7.2624787D-25  1.3213877D-29  5.5692418D-33
  90   11  -2622.9629  0.0135096138 -1.1048976D-08  7.3844880D-15 -1.8497659D-20 -7.2444850D-25  1.4070902D-29  5.5598321D-33
  90   12  -2622.6387  0.0135090834 -1.1048444D-08  7.3827079D-15 -1.8584476D-20 -7.2235268D-25  1.5004071D-29  5.5484915D-33
  90   13  -2622.2874  0.0135085089 -1.1047868D-08  7.3807703D-15 -1.8678219D-20 -7.1993361D-25  1.6012589D-29  5.5351217D-33
  90   14  -2621.9092  0.0135078903 -1.1047248D-08  7.3786727D-15 -1.8778817D-20 -7.1715198D-25  1.7095862D-29  5.5193498D-33
  90   15  -2621.5040  0.0135072275 -1.1046584D-08  7.3764128D-15 -1.8886156D-20 -7.1397173D-25  1.8253166D-29  5.5010576D-33
  90   16  -2621.0718  0.0135065205 -1.1045876D-08  7.3739881D-15 -1.9000106D-20 -7.1034906D-25  1.9483036D-29  5.4797580D-33
  90   17  -2620.6126  0.0135057694 -1.1045124D-08  7.3713959D-15 -1.9120518D-20 -7.0624192D-25  2.0784316D-29  5.4551767D-33
  90   18  -2620.1264  0.0135049742 -1.1044328D-08  7.3686333D-15 -1.9247228D-20 -7.0160310D-25  2.2155433D-29  5.4269264D-33
  90   19  -2619.6132  0.0135041349 -1.1043488D-08  7.3656977D-15 -1.9380040D-20 -6.9638857D-25  2.3594788D-29  5.3947211D-33
  90   20  -2619.0730  0.0135032514 -1.1042605D-08  7.3625858D-15 -1.9518741D-20 -6.9054515D-25  2.5100264D-29  5.3581578D-33
  91    0  -2592.2379  0.0134667160 -1.1078530D-08  7.2269926D-15 -1.5075167D-20  8.6455027D-25 -1.2017766D-29 -5.9286706D-33
  91    1  -2592.2110  0.0134666717 -1.1078487D-08  7.2268720D-15 -1.5066525D-20  8.6440484D-25 -1.2100680D-29 -5.9274198D-33
  91    2  -2592.1571  0.0134665831 -1.1078400D-08  7.2266310D-15 -1.5049236D-20  8.6411426D-25 -1.2266726D-29 -5.9250177D-33
  91    3  -2592.0763  0.0134664502 -1.1078270D-08  7.2262702D-15 -1.5023317D-20  8.6366669D-25 -1.2515501D-29 -5.9212240D-33
  91    4  -2591.9686  0.0134662729 -1.1078097D-08  7.2257900D-15 -1.4988783D-20  8.6305959D-25 -1.2846941D-29 -5.9161887D-33
  91    5  -2591.8339  0.0134660514 -1.1077880D-08  7.2251913D-15 -1.4945651D-20  8.6227475D-25 -1.3260850D-29 -5.9095948D-33
  91    6  -2591.6723  0.0134657855 -1.1077620D-08  7.2244752D-15 -1.4893942D-20  8.6130126D-25 -1.3756855D-29 -5.9014253D-33
  91    7  -2591.4838  0.0134654753 -1.1077317D-08  7.2236428D-15 -1.4833689D-20  8.6012232D-25 -1.4334802D-29 -5.8917024D-33
  91    8  -2591.2684  0.0134651208 -1.1076970D-08  7.2226957D-15 -1.4764938D-20  8.5871354D-25 -1.4993927D-29 -5.8800388D-33
  91    9  -2591.0260  0.0134647221 -1.1076580D-08  7.2216354D-15 -1.4687729D-20  8.5705445D-25 -1.5733996D-29 -5.8664446D-33
  91   10  -2590.7567  0.0134642790 -1.1076147D-08  7.2204637D-15 -1.4602122D-20  8.5511783D-25 -1.6554159D-29 -5.8506482D-33
  91   11  -2590.4605  0.0134637917 -1.1075670D-08  7.2191829D-15 -1.4508179D-20  8.5287415D-25 -1.7453879D-29 -5.8325181D-33
  91   12  -2590.1374  0.0134632601 -1.1075150D-08  7.2177950D-15 -1.4405989D-20  8.5028938D-25 -1.8431900D-29 -5.8115936D-33
  91   13  -2589.7873  0.0134626842 -1.1074587D-08  7.2163025D-15 -1.4295644D-20  8.4733122D-25 -1.9487456D-29 -5.7878283D-33
  91   14  -2589.4104  0.0134620640 -1.1073981D-08  7.2147081D-15 -1.4177243D-20  8.4396263D-25 -2.0619391D-29 -5.7609207D-33
  91   15  -2589.0065  0.0134613996 -1.1073332D-08  7.2130144D-15 -1.4050938D-20  8.4014292D-25 -2.1825947D-29 -5.7305814D-33
  91   16  -2588.5758  0.0134606909 -1.1072640D-08  7.2112244D-15 -1.3916854D-20  8.3582926D-25 -2.3105895D-29 -5.6964732D-33
  91   17  -2588.1181  0.0134599380 -1.1071904D-08  7.2093414D-15 -1.3775176D-20  8.3097690D-25 -2.4457003D-29 -5.6582128D-33
  91   18  -2587.6336  0.0134591409 -1.1071126D-08  7.2073685D-15 -1.3626091D-20  8.2554114D-25 -2.5877464D-29 -5.6155834D-33
  91   19  -2587.1222  0.0134582995 -1.1070304D-08  7.2053093D-15 -1.3469806D-20  8.1947062D-25 -2.7365087D-29 -5.5681868D-33
  91   20  -2586.5838  0.0134574139 -1.1069440D-08  7.2031672D-15 -1.3306578D-20  8.1271549D-25 -2.8916920D-29 -5.5155787D-33
  92    0  -2559.8889  0.0134206881 -1.1105771D-08  7.2846536D-15 -1.5828216D-20 -6.7272627D-25  7.3054803D-30  4.7949803D-33
  92    1  -2559.8620  0.0134206436 -1.1105728D-08  7.2845270D-15 -1.5834940D-20 -6.7263855D-25  7.3725953D-30  4.7938442D-33
  92    2  -2559.8083  0.0134205548 -1.1105640D-08  7.2842735D-15 -1.5848394D-20 -6.7245880D-25  7.5067876D-30  4.7913666D-33
  92    3  -2559.7278  0.0134204215 -1.1105509D-08  7.2838930D-15 -1.5868568D-20 -6.7218781D-25  7.7080586D-30  4.7878051D-33
  92    4  -2559.6205  0.0134202438 -1.1105334D-08  7.2833847D-15 -1.5895442D-20 -6.7181015D-25  7.9759501D-30  4.7828225D-33
  92    5  -2559.4863  0.0134200217 -1.1105116D-08  7.2827483D-15 -1.5929021D-20 -6.7132300D-25  8.3106390D-30  4.7765829D-33
  92    6  -2559.3252  0.0134197552 -1.1104854D-08  7.2819827D-15 -1.5969281D-20 -6.7070886D-25  8.7114682D-30  4.7687313D-33
  92    7  -2559.1373  0.0134194443 -1.1104548D-08  7.2810871D-15 -1.6016209D-20 -6.6995865D-25  9.1784066D-30  4.7595219D-33
  92    8  -2558.9226  0.0134190889 -1.1104198D-08  7.2800603D-15 -1.6069764D-20 -6.6905028D-25  9.7106992D-30  4.7485042D-33
  92    9  -2558.6811  0.0134186892 -1.1103805D-08  7.2789011D-15 -1.6129931D-20 -6.6797047D-25  1.0308320D-29  4.7358139D-33
  92   10  -2558.4127  0.0134182451 -1.1103368D-08  7.2776081D-15 -1.6196673D-20 -6.6669530D-25  1.0970466D-29  4.7212272D-33
  92   11  -2558.1175  0.0134177565 -1.1102888D-08  7.2761795D-15 -1.6269922D-20 -6.6519685D-25  1.1696045D-29  4.7043363D-33
  92   12  -2557.7955  0.0134172236 -1.1102364D-08  7.2746138D-15 -1.6349640D-20 -6.6345592D-25  1.2484777D-29  4.6853380D-33
  92   13  -2557.4467  0.0134166463 -1.1101797D-08  7.2729090D-15 -1.6435766D-20 -6.6144296D-25  1.3335761D-29  4.6638958D-33
  92   14  -2557.0710  0.0134160246 -1.1101186D-08  7.2710630D-15 -1.6528205D-20 -6.5912556D-25  1.4247414D-29  4.6397738D-33
  92   15  -2556.6685  0.0134153585 -1.1100532D-08  7.2690737D-15 -1.6626880D-20 -6.5647413D-25  1.5219042D-29  4.6128225D-33
  92   16  -2556.2393  0.0134146481 -1.1099834D-08  7.2669387D-15 -1.6731675D-20 -6.5345276D-25  1.6248888D-29  4.5826985D-33
  92   17  -2555.7832  0.0134138934 -1.1099093D-08  7.2646557D-15 -1.6842475D-20 -6.5002718D-25  1.7335598D-29  4.5492638D-33
  92   18  -2555.3003  0.0134130943 -1.1098309D-08  7.2622220D-15 -1.6959125D-20 -6.4615927D-25  1.8477322D-29  4.5122502D-33
  92   19  -2554.7906  0.0134122508 -1.1097481D-08  7.2596348D-15 -1.7081496D-20 -6.4180919D-25  1.9672313D-29  4.4714142D-33
  92   20  -2554.2541  0.0134113631 -1.1096610D-08  7.2568916D-15 -1.7209374D-20 -6.3693930D-25  2.0918041D-29  4.4265509D-33
  93    0  -2527.6997  0.0133744488 -1.1133534D-08  7.1587321D-15 -1.6977836D-20  5.1138758D-25  1.1316481D-29 -3.1038866D-33
  93    1  -2527.6730  0.0133744042 -1.1133491D-08  7.1585963D-15 -1.6972724D-20  5.1152267D-25  1.1273129D-29 -3.1044304D-33
  93    2  -2527.6195  0.0133743152 -1.1133405D-08  7.1583248D-15 -1.6962491D-20  5.1179246D-25  1.1186129D-29 -3.1055782D-33
  93    3  -2527.5392  0.0133741816 -1.1133276D-08  7.1579179D-15 -1.6947134D-20  5.1219213D-25  1.1055719D-29 -3.1072620D-33
  93    4  -2527.4322  0.0133740034 -1.1133104D-08  7.1573759D-15 -1.6926631D-20  5.1271896D-25  1.0881575D-29 -3.1094878D-33
  93    5  -2527.2985  0.0133737808 -1.1132890D-08  7.1566994D-15 -1.6900975D-20  5.1336539D-25  1.0663739D-29 -3.1121701D-33
  93    6  -2527.1380  0.0133735136 -1.1132632D-08  7.1558889D-15 -1.6870152D-20  5.1412189D-25  1.0402352D-29 -3.1152290D-33
  93    7  -2526.9508  0.0133732019 -1.1132332D-08  7.1549451D-15 -1.6834130D-20  5.1498465D-25  1.0096754D-29 -3.1188145D-33
  93    8  -2526.7368  0.0133728456 -1.1131988D-08  7.1538691D-15 -1.6792899D-20  5.1593722D-25  9.7472306D-30 -3.1226250D-33
  93    9  -2526.4961  0.0133724449 -1.1131602D-08  7.1526616D-15 -1.6746414D-20  5.1696909D-25  9.3535301D-30 -3.1266841D-33
  93   10  -2526.2287  0.0133719996 -1.1131173D-08  7.1513240D-15 -1.6694664D-20  5.1806576D-25  8.9155416D-30 -3.1308929D-33
  93   11  -2525.9345  0.0133715099 -1.1130701D-08  7.1498574D-15 -1.6637609D-20  5.1920958D-25  8.4330483D-30 -3.1350650D-33
  93   12  -2525.6136  0.0133709756 -1.1130186D-08  7.1482632D-15 -1.6575235D-20  5.2038646D-25  7.9059888D-30 -3.1392976D-33
  93   13  -2525.2659  0.0133703969 -1.1129629D-08  7.1465428D-15 -1.6507504D-20  5.2157534D-25  7.3341718D-30 -3.1433148D-33
  93   14  -2524.8916  0.0133697736 -1.1129028D-08  7.1446981D-15 -1.6434403D-20  5.2275540D-25  6.7178734D-30 -3.1470005D-33
  93   15  -2524.4905  0.0133691059 -1.1128385D-08  7.1427307D-15 -1.6355905D-20  5.2390378D-25  6.0565953D-30 -3.1503092D-33
  93   16  -2524.0627  0.0133683937 -1.1127700D-08  7.1406425D-15 -1.6271991D-20  5.2500042D-25  5.3506226D-30 -3.1530799D-33
  93   17  -2523.6082  0.0133676370 -1.1126972D-08  7.1384356D-15 -1.6182653D-20  5.2601594D-25  4.5999566D-30 -3.1550960D-33
  93   18  -2523.1270  0.0133668359 -1.1126201D-08  7.1361121D-15 -1.6087883D-20  5.2692396D-25  3.8046848D-30 -3.1562611D-33
  93   19  -2522.6190  0.0133659904 -1.1125387D-08  7.1336743D-15 -1.5987693D-20  5.2769456D-25  2.9650654D-30 -3.1562719D-33
  93   20  -2522.0844  0.0133651004 -1.1124531D-08  7.1311248D-15 -1.5882091D-20  5.2830037D-25  2.0814243D-30 -3.1551386D-33
  94    0  -2495.6710  0.0133279853 -1.1162151D-08  7.1843594D-15 -1.1254889D-20 -3.5530001D-25 -3.5997890D-29  2.8198078D-33
  94    1  -2495.6444  0.0133279406 -1.1162108D-08  7.1842693D-15 -1.1258440D-20 -3.5573246D-25 -3.5958404D-29  2.8234137D-33
  94    2  -2495.5910  0.0133278513 -1.1162022D-08  7.1840891D-15 -1.1265562D-20 -3.5659404D-25 -3.5879225D-29  2.8305600D-33
  94    3  -2495.5111  0.0133277174 -1.1161893D-08  7.1838186D-15 -1.1276282D-20 -3.5788385D-25 -3.5760056D-29  2.8413411D-33
  94    4  -2495.4045  0.0133275388 -1.1161720D-08  7.1834575D-15 -1.1290631D-20 -3.5959506D-25 -3.5600675D-29  2.8555640D-33
  94    5  -2495.2712  0.0133273156 -1.1161505D-08  7.1830056D-15 -1.1308661D-20 -3.6172598D-25 -3.5400098D-29  2.8733422D-33
  94    6  -2495.1113  0.0133270477 -1.1161246D-08  7.1824622D-15 -1.1330443D-20 -3.6426546D-25 -3.5157866D-29  2.8945397D-33
  94    7  -2494.9247  0.0133267352 -1.1160944D-08  7.1818270D-15 -1.1356045D-20 -3.6720581D-25 -3.4872981D-29  2.9191187D-33
  94    8  -2494.7115  0.0133263780 -1.1160600D-08  7.1810993D-15 -1.1385556D-20 -3.7053981D-25 -3.4544514D-29  2.9471245D-33
  94    9  -2494.4716  0.0133259763 -1.1160212D-08  7.1802783D-15 -1.1419074D-20 -3.7425022D-25 -3.4171126D-29  2.9782681D-33
  94   10  -2494.2051  0.0133255299 -1.1159781D-08  7.1793633D-15 -1.1456699D-20 -3.7832513D-25 -3.3751840D-29  3.0125930D-33
  94   11  -2493.9119  0.0133250388 -1.1159307D-08  7.1783533D-15 -1.1498562D-20 -3.8275183D-25 -3.3284877D-29  3.0500931D-33
  94   12  -2493.5921  0.0133245032 -1.1158791D-08  7.1772471D-15 -1.1544776D-20 -3.8750578D-25 -3.2769193D-29  3.0903040D-33
  94   13  -2493.2457  0.0133239230 -1.1158231D-08  7.1760439D-15 -1.1595481D-20 -3.9257390D-25 -3.2202796D-29  3.1334157D-33
  94   14  -2492.8726  0.0133232981 -1.1157628D-08  7.1747421D-15 -1.1650825D-20 -3.9793337D-25 -3.1584065D-29  3.1792529D-33
  94   15  -2492.4729  0.0133226287 -1.1156982D-08  7.1733404D-15 -1.1710934D-20 -4.0355687D-25 -3.0911461D-29  3.2274701D-33
  94   16  -2492.0466  0.0133219147 -1.1156294D-08  7.1718373D-15 -1.1775968D-20 -4.0942306D-25 -3.0182894D-29  3.2780791D-33
  94   17  -2491.5937  0.0133211561 -1.1155562D-08  7.1702309D-15 -1.1846092D-20 -4.1549940D-25 -2.9396357D-29  3.3307761D-33
  94   18  -2491.1142  0.0133203529 -1.1154788D-08  7.1685197D-15 -1.1921446D-20 -4.2175889D-25 -2.8550162D-29  3.3854096D-33
  94   19  -2490.6080  0.0133195052 -1.1153971D-08  7.1667016D-15 -1.2002195D-20 -4.2816593D-25 -2.7642002D-29  3.4417464D-33
  94   20  -2490.0752  0.0133186129 -1.1153111D-08  7.1647743D-15 -1.2088478D-20 -4.3468257D-25 -2.6670356D-29  3.4993870D-33
  95    0  -2463.8033  0.0132812983 -1.1190572D-08  7.1094061D-15 -1.7562766D-20  6.6083368D-25  5.1152173D-29 -4.9387934D-33
  95    1  -2463.7767  0.0132812535 -1.1190529D-08  7.1092656D-15 -1.7556156D-20  6.6144646D-25  5.1083023D-29 -4.9443952D-33
  95    2  -2463.7236  0.0132811640 -1.1190444D-08  7.1089847D-15 -1.7542914D-20  6.6267284D-25  5.0944396D-29 -4.9557304D-33
  95    3  -2463.6439  0.0132810297 -1.1190316D-08  7.1085640D-15 -1.7523007D-20  6.6450198D-25  5.0735861D-29 -4.9725945D-33
  95    4  -2463.5377  0.0132808506 -1.1190146D-08  7.1080037D-15 -1.7496372D-20  6.6693151D-25  5.0456714D-29 -4.9949701D-33
  95    5  -2463.4049  0.0132806268 -1.1189932D-08  7.1073045D-15 -1.7462953D-20  6.6994725D-25  5.0106150D-29 -5.0227532D-33
  95    6  -2463.2455  0.0132803583 -1.1189676D-08  7.1064672D-15 -1.7422649D-20  6.7354013D-25  4.9682894D-29 -5.0559486D-33
  95    7  -2463.0596  0.0132800450 -1.1189378D-08  7.1054929D-15 -1.7375357D-20  6.7769219D-25  4.9185463D-29 -5.0943560D-33
  95    8  -2462.8471  0.0132796869 -1.1189037D-08  7.1043826D-15 -1.7320958D-20  6.8238573D-25  4.8612657D-29 -5.1377472D-33
  95    9  -2462.6081  0.0132792841 -1.1188653D-08  7.1031377D-15 -1.7259298D-20  6.8760276D-25  4.7961914D-29 -5.1862986D-33
  95   10  -2462.3425  0.0132788366 -1.1188227D-08  7.1017597D-15 -1.7190257D-20  6.9331369D-25  4.7232215D-29 -5.2394271D-33
  95   11  -2462.0503  0.0132783443 -1.1187759D-08  7.1002503D-15 -1.7113648D-20  6.9949631D-25  4.6420909D-29 -5.2971255D-33
  95   12  -2461.7317  0.0132778073 -1.1187247D-08  7.0986115D-15 -1.7029311D-20  7.0611412D-25  4.5525838D-29 -5.3589910D-33
  95   13  -2461.3865  0.0132772256 -1.1186694D-08  7.0968452D-15 -1.6937061D-20  7.1314014D-25  4.4544394D-29 -5.4249894D-33
  95   14  -2461.0147  0.0132765992 -1.1186098D-08  7.0949539D-15 -1.6836694D-20  7.2053397D-25  4.3474174D-29 -5.4946900D-33
  95   15  -2460.6164  0.0132759280 -1.1185459D-08  7.0929399D-15 -1.6728034D-20  7.2825724D-25  4.2312591D-29 -5.5678376D-33
  95   16  -2460.1916  0.0132752122 -1.1184778D-08  7.0908063D-15 -1.6610870D-20  7.3626011D-25  4.1056880D-29 -5.6439425D-33
  95   17  -2459.7403  0.0132744516 -1.1184055D-08  7.0885557D-15 -1.6485003D-20  7.4449821D-25  3.9704184D-29 -5.7227427D-33
  95   18  -2459.2624  0.0132736464 -1.1183290D-08  7.0861916D-15 -1.6350232D-20  7.5291648D-25  3.8251893D-29 -5.8037144D-33
  95   19  -2458.7580  0.0132727965 -1.1182482D-08  7.0837173D-15 -1.6206360D-20  7.6146074D-25  3.6696970D-29 -5.8864904D-33
  95   20  -2458.2271  0.0132719019 -1.1181632D-08  7.0811364D-15 -1.6053207D-20  7.7007067D-25  3.5036976D-29 -5.9706278D-33
  96    0  -2432.0971  0.0132343816 -1.1219436D-08  7.1999245D-15 -9.8403657D-21 -9.3290610D-25 -4.5680044D-29  7.6780572D-33
  96    1  -2432.0706  0.0132343368 -1.1219393D-08  7.1998458D-15 -9.8496940D-21 -9.3345496D-25 -4.5572477D-29  7.6829081D-33
  96    2  -2432.0177  0.0132342470 -1.1219307D-08  7.1996880D-15 -9.8683754D-21 -9.3454564D-25 -4.5357247D-29  7.6924462D-33
  96    3  -2431.9382  0.0132341124 -1.1219177D-08  7.1994508D-15 -9.8964443D-21 -9.3617198D-25 -4.5033730D-29  7.7067504D-33
  96    4  -2431.8324  0.0132339329 -1.1219004D-08  7.1991335D-15 -9.9339263D-21 -9.3832408D-25 -4.4601771D-29  7.7256651D-33
  96    5  -2431.7000  0.0132337085 -1.1218788D-08  7.1987352D-15 -9.9809101D-21 -9.4098290D-25 -4.4060093D-29  7.7490124D-33
  96    6  -2431.5412  0.0132334392 -1.1218529D-08  7.1982548D-15 -1.0037460D-20 -9.4413262D-25 -4.3408097D-29  7.7767476D-33
  96    7  -2431.3560  0.0132331251 -1.1218227D-08  7.1976909D-15 -1.0103674D-20 -9.4774755D-25 -4.2644498D-29  7.8085546D-33
  96    8  -2431.1442  0.0132327662 -1.1217881D-08  7.1970417D-15 -1.0179665D-20 -9.5179804D-25 -4.1767706D-29  7.8442131D-33
  96    9  -2430.9061  0.0132323623 -1.1217493D-08  7.1963057D-15 -1.0265528D-20 -9.5625482D-25 -4.0776962D-29  7.8834952D-33
  96   10  -2430.6414  0.0132319136 -1.1217061D-08  7.1954806D-15 -1.0361397D-20 -9.6108127D-25 -3.9670234D-29  7.9261182D-33
  96   11  -2430.3503  0.0132314201 -1.1216586D-08  7.1945642D-15 -1.0467404D-20 -9.6623824D-25 -3.8446010D-29  7.9717113D-33
  96   12  -2430.0328  0.0132308817 -1.1216068D-08  7.1935537D-15 -1.0583682D-20 -9.7167638D-25 -3.7102627D-29  8.0198471D-33
  96   13  -2429.6888  0.0132302985 -1.1215507D-08  7.1924464D-15 -1.0710360D-20 -9.7735080D-25 -3.5638644D-29  8.0701551D-33
  96   14  -2429.3183  0.0132296704 -1.1214903D-08  7.1912393D-15 -1.0847606D-20 -9.8320742D-25 -3.4051583D-29  8.1223182D-33
  96   15  -2428.9215  0.0132289976 -1.1214256D-08  7.1899286D-15 -1.0995543D-20 -9.8918058D-25 -3.2340271D-29  8.1755015D-33
  96   16  -2428.4981  0.0132282799 -1.1213566D-08  7.1885111D-15 -1.1154292D-20 -9.9521465D-25 -3.0502974D-29  8.2295343D-33
  96   17  -2428.0484  0.0132275174 -1.1212832D-08  7.1869826D-15 -1.1323998D-20 -1.0012369D-24 -2.8537857D-29  8.2835775D-33
  96   18  -2427.5722  0.0132267101 -1.1212056D-08  7.1853389D-15 -1.1504764D-20 -1.0071751D-24 -2.6443508D-29  8.3371179D-33
  96   19  -2427.0696  0.0132258580 -1.1211237D-08  7.1835757D-15 -1.1696687D-20 -1.0129540D-24 -2.4218587D-29  8.3896134D-33
  96   20  -2426.5406  0.0132249611 -1.1210375D-08  7.1816879D-15 -1.1899835D-20 -1.0184811D-24 -2.1862518D-29  8.4400222D-33
  97    0  -2400.5529  0.0131872422 -1.1247841D-08  7.0784000D-15 -1.5907630D-20  9.9025294D-25  2.0892019D-29 -8.3936970D-33
  97    1  -2400.5265  0.0131871972 -1.1247799D-08  7.0782728D-15 -1.5897721D-20  9.9050334D-25  2.0774413D-29 -8.3952807D-33
  97    2  -2400.4738  0.0131871072 -1.1247714D-08  7.0780187D-15 -1.5877902D-20  9.9099623D-25  2.0539313D-29 -8.3982745D-33
  97    3  -2400.3947  0.0131869722 -1.1247587D-08  7.0776379D-15 -1.5848170D-20  9.9173241D-25  2.0186504D-29 -8.4029418D-33
  97    4  -2400.2892  0.0131867922 -1.1247417D-08  7.0771314D-15 -1.5808475D-20  9.9268905D-25  1.9715709D-29 -8.4087777D-33
  97    5  -2400.1573  0.0131865673 -1.1247204D-08  7.0765001D-15 -1.5758810D-20  9.9385438D-25  1.9126796D-29 -8.4158725D-33
  97    6  -2399.9991  0.0131862974 -1.1246950D-08  7.0757451D-15 -1.5699141D-20  9.9520601D-25  1.8419528D-29 -8.4239341D-33
  97    7  -2399.8144  0.0131859825 -1.1246653D-08  7.0748678D-15 -1.5629429D-20  9.9671911D-25  1.7593712D-29 -8.4327470D-33
  97    8  -2399.6035  0.0131856226 -1.1246313D-08  7.0738701D-15 -1.5549616D-20  9.9836241D-25  1.6648510D-29 -8.4421726D-33
  97    9  -2399.3661  0.0131852177 -1.1245931D-08  7.0727538D-15 -1.5459683D-20  1.0001032D-24  1.5584170D-29 -8.4518136D-33
  97   10  -2399.1024  0.0131847679 -1.1245507D-08  7.0715210D-15 -1.5359587D-20  1.0019021D-24  1.4400356D-29 -8.4612890D-33
  97   11  -2398.8124  0.0131842731 -1.1245040D-08  7.0701742D-15 -1.5249278D-20  1.0037173D-24  1.3096610D-29 -8.4703724D-33
  97   12  -2398.4960  0.0131837333 -1.1244531D-08  7.0687161D-15 -1.5128723D-20  1.0054996D-24  1.1672866D-29 -8.4784974D-33
  97   13  -2398.1532  0.0131831486 -1.1243980D-08  7.0671495D-15 -1.4997897D-20  1.0072014D-24  1.0129189D-29 -8.4853794D-33
  97   14  -2397.7841  0.0131825190 -1.1243386D-08  7.0654777D-15 -1.4856769D-20  1.0087610D-24  8.4654343D-30 -8.4903462D-33
  97   15  -2397.3886  0.0131818444 -1.1242750D-08  7.0637039D-15 -1.4705350D-20  1.0101248D-24  6.6820899D-30 -8.4930307D-33
  97   16  -2396.9668  0.0131811249 -1.1242072D-08  7.0618320D-15 -1.4543639D-20  1.0112264D-24  4.7796823D-30 -8.4929292D-33
  97   17  -2396.5187  0.0131803605 -1.1241352D-08  7.0598657D-15 -1.4371658D-20  1.0119950D-24  2.7586807D-30 -8.4892636D-33
  97   18  -2396.0442  0.0131795511 -1.1240590D-08  7.0578094D-15 -1.4189458D-20  1.0123586D-24  6.2027919D-31 -8.4814679D-33
  97   19  -2395.5434  0.0131786969 -1.1239785D-08  7.0556671D-15 -1.3997116D-20  1.0122446D-24 -1.6341215D-30 -8.4690466D-33
  97   20  -2395.0162  0.0131777977 -1.1238939D-08  7.0534438D-15 -1.3794727D-20  1.0115669D-24 -4.0031428D-30 -8.4511301D-33
  98    0  -2369.1713  0.0131398717 -1.1276654D-08  7.1669697D-15 -1.2795608D-20 -7.3162399D-25  3.5635137D-30  6.2881833D-33
  98    1  -2369.1450  0.0131398266 -1.1276611D-08  7.1668673D-15 -1.2802922D-20 -7.3158223D-25  3.6515566D-30  6.2867192D-33
  98    2  -2369.0925  0.0131397364 -1.1276525D-08  7.1666624D-15 -1.2817559D-20 -7.3149278D-25  3.8276225D-30  6.2835857D-33
  98    3  -2369.0136  0.0131396010 -1.1276396D-08  7.1663544D-15 -1.2839493D-20 -7.3134970D-25  4.0912907D-30  6.2788087D-33
  98    4  -2368.9085  0.0131394206 -1.1276224D-08  7.1659431D-15 -1.2868744D-20 -7.3114551D-25  4.4427392D-30  6.2723946D-33
  98    5  -2368.7771  0.0131391951 -1.1276009D-08  7.1654276D-15 -1.2905300D-20 -7.3086553D-25  4.8815874D-30  6.2641003D-33
  98    6  -2368.6195  0.0131389245 -1.1275751D-08  7.1648071D-15 -1.2949135D-20 -7.3049493D-25  5.4072322D-30  6.2538321D-33
  98    7  -2368.4355  0.0131386088 -1.1275450D-08  7.1640805D-15 -1.3000256D-20 -7.3001500D-25  6.0196451D-30  6.2414650D-33
  98    8  -2368.2253  0.0131382479 -1.1275106D-08  7.1632466D-15 -1.3058630D-20 -7.2940240D-25  6.7177490D-30  6.2267859D-33
  98    9  -2367.9888  0.0131378421 -1.1274720D-08  7.1623041D-15 -1.3124251D-20 -7.2863734D-25  7.5014924D-30  6.2097412D-33
  98   10  -2367.7261  0.0131373911 -1.1274290D-08  7.1612512D-15 -1.3197055D-20 -7.2768321D-25  8.3692114D-30  6.1897503D-33
  98   11  -2367.4370  0.0131368950 -1.1273817D-08  7.1600864D-15 -1.3277040D-20 -7.2651590D-25  9.3207467D-30  6.1668227D-33
  98   12  -2367.1218  0.0131363539 -1.1273302D-08  7.1588076D-15 -1.3364147D-20 -7.2509789D-25  1.0354540D-29  6.1405606D-33
  98   13  -2366.7802  0.0131357677 -1.1272743D-08  7.1574128D-15 -1.3458301D-20 -7.2339661D-25  1.1469632D-29  6.1108319D-33
  98   14  -2366.4124  0.0131351364 -1.1272142D-08  7.1558998D-15 -1.3559430D-20 -7.2136761D-25  1.2663903D-29  6.0769832D-33
  98   15  -2366.0184  0.0131344601 -1.1271498D-08  7.1542662D-15 -1.3667457D-20 -7.1897470D-25  1.3936177D-29  6.0389955D-33
  98   16  -2365.5981  0.0131337388 -1.1270812D-08  7.1525094D-15 -1.3782271D-20 -7.1617024D-25  1.5284076D-29  5.9963705D-33
  98   17  -2365.1516  0.0131329724 -1.1270082D-08  7.1506267D-15 -1.3903752D-20 -7.1290593D-25  1.6705723D-29  5.9486610D-33
  98   18  -2364.6788  0.0131321610 -1.1269310D-08  7.1486154D-15 -1.4031742D-20 -7.0913630D-25  1.8198111D-29  5.8955717D-33
  98   19  -2364.1798  0.0131313045 -1.1268495D-08  7.1464724D-15 -1.4166070D-20 -7.0480945D-25  1.9758472D-29  5.8366049D-33
  98   20  -2363.6546  0.0131304031 -1.1267638D-08  7.1441945D-15 -1.4306541D-20 -6.9987251D-25  2.1383723D-29  5.7714212D-33
  99    0  -2337.9528  0.0130922764 -1.1305182D-08  7.0961307D-15 -1.3825947D-20  3.4899213D-25 -7.3197243D-30 -2.7498713D-33
  99    1  -2337.9266  0.0130922312 -1.1305140D-08  7.0960201D-15 -1.3822458D-20  3.4890423D-25 -7.3580941D-30 -2.7482368D-33
  99    2  -2337.8743  0.0130921407 -1.1305055D-08  7.0957990D-15 -1.3815482D-20  3.4872883D-25 -7.4350887D-30 -2.7450920D-33
  99    3  -2337.7957  0.0130920051 -1.1304927D-08  7.0954675D-15 -1.3805033D-20  3.4845654D-25 -7.5501181D-30 -2.7400350D-33
  99    4  -2337.6910  0.0130918242 -1.1304757D-08  7.0950260D-15 -1.3791103D-20  3.4809078D-25 -7.7033655D-30 -2.7334863D-33
  99    5  -2337.5601  0.0130915981 -1.1304544D-08  7.0944747D-15 -1.3773710D-20  3.4762092D-25 -7.8943311D-30 -2.7250767D-33
  99    6  -2337.4030  0.0130913268 -1.1304289D-08  7.0938141D-15 -1.3752869D-20  3.4704551D-25 -8.1228762D-30 -2.7150719D-33
  99    7  -2337.2197  0.0130910103 -1.1303991D-08  7.0930446D-15 -1.3728598D-20  3.4635139D-25 -8.3884039D-30 -2.7031421D-33
  99    8  -2337.0102  0.0130906485 -1.1303650D-08  7.0921669D-15 -1.3700927D-20  3.4553303D-25 -8.6903496D-30 -2.6894105D-33
  99    9  -2336.7746  0.0130902416 -1.1303267D-08  7.0911815D-15 -1.3669865D-20  3.4457491D-25 -9.0283052D-30 -2.6736411D-33
  99   10  -2336.5128  0.0130897895 -1.1302842D-08  7.0900893D-15 -1.3635463D-20  3.4346934D-25 -9.4014120D-30 -2.6559156D-33
  99   11  -2336.2248  0.0130892922 -1.1302374D-08  7.0888910D-15 -1.3597746D-20  3.4220326D-25 -9.8090144D-30 -2.6360992D-33
  99   12  -2335.9107  0.0130887497 -1.1301864D-08  7.0875876D-15 -1.3556763D-20  3.4075976D-25 -1.0250172D-29 -2.6140490D-33
  99   13  -2335.5704  0.0130881620 -1.1301311D-08  7.0861800D-15 -1.3512576D-20  3.3912414D-25 -1.0723572D-29 -2.5896658D-33
  99   14  -2335.2040  0.0130875291 -1.1300716D-08  7.0846692D-15 -1.3465229D-20  3.3727868D-25 -1.1228481D-29 -2.5627981D-33
  99   15  -2334.8113  0.0130868511 -1.1300078D-08  7.0830564D-15 -1.3414790D-20  3.3520932D-25 -1.1763567D-29 -2.5334608D-33
  99   16  -2334.3926  0.0130861279 -1.1299398D-08  7.0813428D-15 -1.3361341D-20  3.3289551D-25 -1.2327470D-29 -2.5015115D-33
  99   17  -2333.9477  0.0130853596 -1.1298676D-08  7.0795294D-15 -1.3304964D-20  3.3032337D-25 -1.2918789D-29 -2.4669889D-33
  99   18  -2333.4766  0.0130845461 -1.1297911D-08  7.0776179D-15 -1.3245765D-20  3.2746227D-25 -1.3535538D-29 -2.4293189D-33
  99   19  -2332.9794  0.0130836875 -1.1297105D-08  7.0756092D-15 -1.3183850D-20  3.2430346D-25 -1.4176424D-29 -2.3888984D-33
  99   20  -2332.4561  0.0130827838 -1.1296256D-08  7.0735050D-15 -1.3119320D-20  3.2082205D-25 -1.4839465D-29 -2.3454172D-33
 100    0  -2306.8980  0.0130444519 -1.1333920D-08  7.1098701D-15 -1.2536311D-20 -1.9681126D-25 -2.2586288D-29  7.3073218D-34
 100    1  -2306.8719  0.0130444066 -1.1333877D-08  7.1097698D-15 -1.2538284D-20 -1.9708349D-25 -2.2575994D-29  7.3309376D-34
 100    2  -2306.8197  0.0130443159 -1.1333792D-08  7.1095691D-15 -1.2542234D-20 -1.9762364D-25 -2.2555425D-29  7.3762401D-34
 100    3  -2306.7414  0.0130441799 -1.1333664D-08  7.1092681D-15 -1.2548173D-20 -1.9843652D-25 -2.2524147D-29  7.4464389D-34
 100    4  -2306.6371  0.0130439986 -1.1333494D-08  7.1088664D-15 -1.2556133D-20 -1.9951738D-25 -2.2482185D-29  7.5388728D-34
 100    5  -2306.5066  0.0130437719 -1.1333280D-08  7.1083640D-15 -1.2566143D-20 -2.0086572D-25 -2.2428937D-29  7.6549696D-34
 100    6  -2306.3501  0.0130434999 -1.1333024D-08  7.1077605D-15 -1.2578246D-20 -2.0247897D-25 -2.2364040D-29  7.7939971D-34
 100    7  -2306.1675  0.0130431826 -1.1332726D-08  7.1070557D-15 -1.2592478D-20 -2.0435231D-25 -2.2287086D-29  7.9551368D-34
 100    8  -2305.9588  0.0130428200 -1.1332385D-08  7.1062493D-15 -1.2608916D-20 -2.0648677D-25 -2.2196837D-29  8.1403956D-34
 100    9  -2305.7241  0.0130424120 -1.1332001D-08  7.1053408D-15 -1.2627605D-20 -2.0888119D-25 -2.2093007D-29  8.3501384D-34
 100   10  -2305.4632  0.0130419587 -1.1331575D-08  7.1043298D-15 -1.2648620D-20 -2.1152418D-25 -2.1974550D-29  8.5820569D-34
 100   11  -2305.1763  0.0130414602 -1.1331106D-08  7.1032156D-15 -1.2672056D-20 -2.1441520D-25 -2.1840289D-29  8.8380732D-34
 100   12  -2304.8633  0.0130409163 -1.1330594D-08  7.1019979D-15 -1.2697967D-20 -2.1755047D-25 -2.1689499D-29  9.1182344D-34
 100   13  -2304.5243  0.0130403271 -1.1330041D-08  7.1006758D-15 -1.2726470D-20 -2.2092052D-25 -2.1520880D-29  9.4214101D-34
 100   14  -2304.1591  0.0130396926 -1.1329444D-08  7.0992487D-15 -1.2757655D-20 -2.2451900D-25 -2.1332956D-29  9.7483324D-34
 100   15  -2303.7679  0.0130390129 -1.1328805D-08  7.0977158D-15 -1.2791611D-20 -2.2834095D-25 -2.1124619D-29  1.0099246D-33
 100   16  -2303.3507  0.0130382879 -1.1328124D-08  7.0960761D-15 -1.2828470D-20 -2.3237583D-25 -2.0894247D-29  1.0474366D-33
 100   17  -2302.9074  0.0130375176 -1.1327400D-08  7.0943286D-15 -1.2868336D-20 -2.3660963D-25 -2.0640236D-29  1.0870812D-33
 100   18  -2302.4381  0.0130367020 -1.1326634D-08  7.0924726D-15 -1.2911330D-20 -2.4104007D-25 -2.0360841D-29  1.1293092D-33
 100   19  -2301.9427  0.0130358412 -1.1325826D-08  7.0905065D-15 -1.2957563D-20 -2.4564705D-25 -2.0054548D-29  1.1737046D-33
 100   20  -2301.4213  0.0130349352 -1.1324975D-08  7.0884294D-15 -1.3007174D-20 -2.5042048D-25 -1.9719386D-29  1.2204773D-33
 101    0  -2276.0072  0.0129963997 -1.1362622D-08  7.0393653D-15 -1.9310972D-20  3.5942126D-25  6.5220818D-29 -2.1146239D-33
 101    1  -2275.9812  0.0129963542 -1.1362580D-08  7.0392109D-15 -1.9307373D-20  3.6020065D-25  6.5191311D-29 -2.1219232D-33
 101    2  -2275.9292  0.0129962633 -1.1362495D-08  7.0389020D-15 -1.9300156D-20  3.6176632D-25  6.5131627D-29 -2.1367710D-33
 101    3  -2275.8513  0.0129961270 -1.1362369D-08  7.0384389D-15 -1.9289260D-20  3.6411074D-25  6.5041206D-29 -2.1590787D-33
 101    4  -2275.7473  0.0129959452 -1.1362200D-08  7.0378220D-15 -1.9274640D-20  3.6722489D-25  6.4919823D-29 -2.1883438D-33
 101    5  -2275.6173  0.0129957179 -1.1361989D-08  7.0370513D-15 -1.9256182D-20  3.7111721D-25  6.4765228D-29 -2.2253782D-33
 101    6  -2275.4614  0.0129954453 -1.1361735D-08  7.0361276D-15 -1.9233774D-20  3.7577373D-25  6.4576391D-29 -2.2696054D-33
 101    7  -2275.2795  0.0129951271 -1.1361440D-08  7.0350512D-15 -1.9207275D-20  3.8118829D-25  6.4351438D-29 -2.3211272D-33
 101    8  -2275.0715  0.0129947636 -1.1361102D-08  7.0338230D-15 -1.9176536D-20  3.8735249D-25  6.4088220D-29 -2.3798459D-33
 101    9  -2274.8376  0.0129943546 -1.1360722D-08  7.0324435D-15 -1.9141363D-20  3.9425859D-25  6.3784140D-29 -2.4458418D-33
 101   10  -2274.5778  0.0129939002 -1.1360300D-08  7.0309137D-15 -1.9101558D-20  4.0189374D-25  6.3436611D-29 -2.5189641D-33
 101   11  -2274.2919  0.0129934003 -1.1359836D-08  7.0292348D-15 -1.9056891D-20  4.1024030D-25  6.3042599D-29 -2.5990088D-33
 101   12  -2273.9801  0.0129928550 -1.1359330D-08  7.0274077D-15 -1.9007118D-20  4.1928854D-25  6.2598535D-29 -2.6861679D-33
 101   13  -2273.6423  0.0129922644 -1.1358782D-08  7.0254338D-15 -1.8951974D-20  4.2901341D-25  6.2101124D-29 -2.7799562D-33
 101   14  -2273.2785  0.0129916283 -1.1358192D-08  7.0233146D-15 -1.8891185D-20  4.3940051D-25  6.1546522D-29 -2.8805465D-33
 101   15  -2272.8887  0.0129909468 -1.1357560D-08  7.0210516D-15 -1.8824454D-20  4.5042435D-25  6.0930302D-29 -2.9877143D-33
 101   16  -2272.4730  0.0129902200 -1.1356886D-08  7.0186468D-15 -1.8751450D-20  4.6205630D-25  6.0248266D-29 -3.1011928D-33
 101   17  -2272.0314  0.0129894477 -1.1356171D-08  7.0161019D-15 -1.8671851D-20  4.7427306D-25  5.9495765D-29 -3.2210350D-33
 101   18  -2271.5638  0.0129886301 -1.1355413D-08  7.0134194D-15 -1.8585339D-20  4.8703328D-25  5.8668451D-29 -3.3465484D-33
 101   19  -2271.0702  0.0129877671 -1.1354614D-08  7.0106016D-15 -1.8491540D-20  5.0030539D-25  5.7760823D-29 -3.4778384D-33
 101   20  -2270.5507  0.0129868588 -1.1353773D-08  7.0076509D-15 -1.8390100D-20  5.1405148D-25  5.6767778D-29 -3.6146666D-33
 102    0  -2245.2811  0.0129481134 -1.1392092D-08  7.0772466D-15 -7.9233895D-21 -6.7907291D-25 -8.4053861D-29  5.5451115D-33
 102    1  -2245.2552  0.0129480679 -1.1392049D-08  7.0771832D-15 -7.9301836D-21 -6.8008089D-25 -8.3976154D-29  5.5545725D-33
 102    2  -2245.2034  0.0129479767 -1.1391964D-08  7.0770563D-15 -7.9438040D-21 -6.8209478D-25 -8.3820400D-29  5.5734328D-33
 102    3  -2245.1257  0.0129478400 -1.1391837D-08  7.0768654D-15 -7.9643156D-21 -6.8510887D-25 -8.3585586D-29  5.6017252D-33
 102    4  -2245.0222  0.0129476577 -1.1391667D-08  7.0766100D-15 -7.9917935D-21 -6.8911194D-25 -8.3270951D-29  5.6392990D-33
 102    5  -2244.8927  0.0129474299 -1.1391455D-08  7.0762896D-15 -8.0263814D-21 -6.9409613D-25 -8.2874447D-29  5.6860985D-33
 102    6  -2244.7373  0.0129471565 -1.1391200D-08  7.0759034D-15 -8.0682046D-21 -7.0004456D-25 -8.2394536D-29  5.7419089D-33
 102    7  -2244.5561  0.0129468376 -1.1390903D-08  7.0754502D-15 -8.1174556D-21 -7.0694353D-25 -8.1828569D-29  5.8067712D-33
 102    8  -2244.3489  0.0129464731 -1.1390563D-08  7.0749289D-15 -8.1743153D-21 -7.1476829D-25 -8.1174193D-29  5.8803251D-33
 102    9  -2244.1159  0.0129460630 -1.1390181D-08  7.0743380D-15 -8.2390332D-21 -7.2349390D-25 -8.0428263D-29  5.9624237D-33
 102   10  -2243.8570  0.0129456074 -1.1389757D-08  7.0736759D-15 -8.3118737D-21 -7.3309492D-25 -7.9586949D-29  6.0528574D-33
 102   11  -2243.5722  0.0129451063 -1.1389290D-08  7.0729410D-15 -8.3930887D-21 -7.4353953D-25 -7.8647229D-29  6.1513585D-33
 102   12  -2243.2615  0.0129445596 -1.1388781D-08  7.0721309D-15 -8.4829888D-21 -7.5478980D-25 -7.7604863D-29  6.2575296D-33
 102   13  -2242.9249  0.0129439674 -1.1388229D-08  7.0712436D-15 -8.5818996D-21 -7.6680933D-25 -7.6455471D-29  6.3712044D-33
 102   14  -2242.5625  0.0129433297 -1.1387635D-08  7.0702763D-15 -8.6901467D-21 -7.7954484D-25 -7.5195007D-29  6.4915850D-33
 102   15  -2242.1742  0.0129426464 -1.1386999D-08  7.0692265D-15 -8.8080833D-21 -7.9295712D-25 -7.3818546D-29  6.6186506D-33
 102   16  -2241.7601  0.0129419177 -1.1386320D-08  7.0680908D-15 -8.9360779D-21 -8.0698647D-25 -7.2321098D-29  6.7517649D-33
 102   17  -2241.3201  0.0129411434 -1.1385599D-08  7.0668661D-15 -9.0745083D-21 -8.2157361D-25 -7.0697524D-29  6.8903884D-33
 102   18  -2240.8542  0.0129403237 -1.1384836D-08  7.0655487D-15 -9.2237548D-21 -8.3665684D-25 -6.8942915D-29  7.0341379D-33
 102   19  -2240.3625  0.0129394585 -1.1384031D-08  7.0641346D-15 -9.3842080D-21 -8.5216152D-25 -6.7052073D-29  7.1820483D-33
 102   20  -2239.8449  0.0129385478 -1.1383183D-08  7.0626193D-15 -9.5562368D-21 -8.6801038D-25 -6.5019588D-29  7.3337275D-33
 103    0  -2214.7202  0.0128995961 -1.1421023D-08  6.9575225D-15 -2.0546111D-20  8.4176475D-25  6.5163132D-29 -8.2709586D-33
 103    1  -2214.6944  0.0128995504 -1.1420981D-08  6.9573582D-15 -2.0537690D-20  8.4254439D-25  6.5047221D-29 -8.2779625D-33
 103    2  -2214.6428  0.0128994590 -1.1420897D-08  6.9570298D-15 -2.0520813D-20  8.4410192D-25  6.4815124D-29 -8.2919365D-33
 103    3  -2214.5654  0.0128993220 -1.1420772D-08  6.9565375D-15 -2.0495459D-20  8.4643174D-25  6.4466460D-29 -8.3130079D-33
 103    4  -2214.4622  0.0128991392 -1.1420605D-08  6.9558822D-15 -2.0461537D-20  8.4951386D-25  6.4000142D-29 -8.3406552D-33
 103    5  -2214.3332  0.0128989108 -1.1420396D-08  6.9550646D-15 -2.0418975D-20  8.5333772D-25  6.3415172D-29 -8.3750738D-33
 103    6  -2214.1784  0.0128986367 -1.1420146D-08  6.9540857D-15 -2.0367634D-20  8.5787852D-25  6.2709837D-29 -8.4158744D-33
 103    7  -2213.9978  0.0128983170 -1.1419854D-08  6.9529468D-15 -2.0307401D-20  8.6310954D-25  6.1882861D-29 -8.4627473D-33
 103    8  -2213.7914  0.0128979515 -1.1419520D-08  6.9516494D-15 -2.0238116D-20  8.6900471D-25  6.0932092D-29 -8.5155711D-33
 103    9  -2213.5593  0.0128975405 -1.1419145D-08  6.9501951D-15 -2.0159606D-20  8.7552835D-25  5.9855357D-29 -8.5740627D-33
 103   10  -2213.3013  0.0128970837 -1.1418728D-08  6.9485857D-15 -2.0071694D-20  8.8263975D-25  5.8650367D-29 -8.6376493D-33
 103   11  -2213.0176  0.0128965813 -1.1418269D-08  6.9468238D-15 -1.9974192D-20  8.9029026D-25  5.7315199D-29 -8.7058177D-33
 103   12  -2212.7081  0.0128960332 -1.1417769D-08  6.9449114D-15 -1.9866863D-20  8.9844009D-25  5.5846318D-29 -8.7785514D-33
 103   13  -2212.3728  0.0128954395 -1.1417228D-08  6.9428513D-15 -1.9749513D-20  9.0702678D-25  5.4241879D-29 -8.8548488D-33
 103   14  -2212.0117  0.0128948002 -1.1416645D-08  6.9406465D-15 -1.9621895D-20  9.1599402D-25  5.2498366D-29 -8.9344687D-33
 103   15  -2211.6249  0.0128941152 -1.1416020D-08  6.9383001D-15 -1.9483785D-20  9.2527550D-25  5.0613170D-29 -9.0166343D-33
 103   16  -2211.2123  0.0128933846 -1.1415354D-08  6.9358157D-15 -1.9334980D-20  9.3479878D-25  4.8584132D-29 -9.1006111D-33
 103   17  -2210.7739  0.0128926084 -1.1414647D-08  6.9331970D-15 -1.9175239D-20  9.4448466D-25  4.6408193D-29 -9.1855044D-33
 103   18  -2210.3098  0.0128917865 -1.1413898D-08  6.9304481D-15 -1.9004341D-20  9.5426056D-25  4.4082344D-29 -9.2711659D-33
 103   19  -2209.8200  0.0128909191 -1.1413108D-08  6.9275733D-15 -1.8822087D-20  9.6402802D-25  4.1604746D-29 -9.3561517D-33
 103   20  -2209.3043  0.0128900061 -1.1412277D-08  6.9245772D-15 -1.8628317D-20  9.7369887D-25  3.8973307D-29 -9.4397850D-33
 104    0  -2184.3249  0.0128508393 -1.1451064D-08  6.9893846D-15 -1.3227490D-20 -8.8320688D-25 -2.6571125D-29  8.4519048D-33
 104    1  -2184.2992  0.0128507935 -1.1451022D-08  6.9892788D-15 -1.3236334D-20 -8.8352881D-25 -2.6452527D-29  8.4542982D-33
 104    2  -2184.2477  0.0128507019 -1.1450938D-08  6.9890669D-15 -1.3254005D-20 -8.8416073D-25 -2.6215900D-29  8.4587350D-33
 104    3  -2184.1706  0.0128505645 -1.1450813D-08  6.9887484D-15 -1.3280550D-20 -8.8509831D-25 -2.5860368D-29  8.4654077D-33
 104    4  -2184.0678  0.0128503812 -1.1450645D-08  6.9883229D-15 -1.3315967D-20 -8.8632858D-25 -2.5386172D-29  8.4740074D-33
 104    5  -2183.9393  0.0128501522 -1.1450435D-08  6.9877894D-15 -1.3360324D-20 -8.8783259D-25 -2.4792508D-29  8.4844141D-33
 104    6  -2183.7851  0.0128498774 -1.1450184D-08  6.9871468D-15 -1.3413650D-20 -8.8959340D-25 -2.4079415D-29  8.4965298D-33
 104    7  -2183.6052  0.0128495568 -1.1449890D-08  6.9863939D-15 -1.3475993D-20 -8.9157879D-25 -2.3246126D-29  8.5098945D-33
 104    8  -2183.3997  0.0128491904 -1.1449555D-08  6.9855291D-15 -1.3547412D-20 -8.9376630D-25 -2.2292072D-29  8.5245642D-33
 104    9  -2183.1684  0.0128487783 -1.1449178D-08  6.9845508D-15 -1.3627952D-20 -8.9611589D-25 -2.1217034D-29  8.5397923D-33
 104   10  -2182.9114  0.0128483203 -1.1448759D-08  6.9834570D-15 -1.3717693D-20 -8.9858885D-25 -2.0020333D-29  8.5553659D-33
 104   11  -2182.6287  0.0128478166 -1.1448298D-08  6.9822455D-15 -1.3816681D-20 -9.0114641D-25 -1.8701573D-29  8.5710926D-33
 104   12  -2182.3204  0.0128472671 -1.1447795D-08  6.9809140D-15 -1.3924977D-20 -9.0373768D-25 -1.7260272D-29  8.5862278D-33
 104   13  -2181.9864  0.0128466718 -1.1447251D-08  6.9794596D-15 -1.4042626D-20 -9.0630452D-25 -1.5696442D-29  8.6001062D-33
 104   14  -2181.6267  0.0128460308 -1.1446664D-08  6.9778797D-15 -1.4169684D-20 -9.0880113D-25 -1.4009521D-29  8.6127213D-33
 104   15  -2181.2413  0.0128453440 -1.1446037D-08  6.9761712D-15 -1.4306190D-20 -9.1116059D-25 -1.2199780D-29  8.6229616D-33
 104   16  -2180.8303  0.0128446115 -1.1445367D-08  6.9743306D-15 -1.4452146D-20 -9.1331675D-25 -1.0267375D-29  8.6304941D-33
 104   17  -2180.3936  0.0128438332 -1.1444656D-08  6.9723545D-15 -1.4607582D-20 -9.1519884D-25 -8.2127136D-30  8.6344234D-33
 104   18  -2179.9312  0.0128430092 -1.1443903D-08  6.9702393D-15 -1.4772458D-20 -9.1674260D-25 -6.0366703D-30  8.6345465D-33
 104   19  -2179.4432  0.0128421395 -1.1443108D-08  6.9679806D-15 -1.4946759D-20 -9.1785507D-25 -3.7404310D-30  8.6293749D-33
 104   20  -2178.9295  0.0128412241 -1.1442272D-08  6.9655744D-15 -1.5130394D-20 -9.1846318D-25 -1.3257860D-30  8.6186227D-33
 105    0  -2154.0957  0.0128018430 -1.1481284D-08  6.8528622D-15 -1.6764425D-20  6.1975365D-25 -7.7674911D-31 -6.0491516D-33
 105    1  -2154.0701  0.0128017971 -1.1481243D-08  6.8527280D-15 -1.6758233D-20  6.1974493D-25 -8.6128384D-31 -6.0480687D-33
 105    2  -2154.0189  0.0128017052 -1.1481161D-08  6.8524601D-15 -1.6745839D-20  6.1971892D-25 -1.0306375D-30 -6.0456780D-33
 105    3  -2153.9421  0.0128015674 -1.1481037D-08  6.8520584D-15 -1.6727249D-20  6.1967922D-25 -1.2844634D-30 -6.0423327D-33
 105    4  -2153.8397  0.0128013837 -1.1480873D-08  6.8515235D-15 -1.6702464D-20  6.1960974D-25 -1.6226454D-30 -6.0375568D-33
 105    5  -2153.7117  0.0128011541 -1.1480667D-08  6.8508560D-15 -1.6671477D-20  6.1950068D-25 -2.0453251D-30 -6.0314922D-33
 105    6  -2153.5581  0.0128008786 -1.1480421D-08  6.8500566D-15 -1.6634320D-20  6.1933533D-25 -2.5514436D-30 -6.0237907D-33
 105    7  -2153.3789  0.0128005571 -1.1480133D-08  6.8491264D-15 -1.6590975D-20  6.1909412D-25 -3.1411952D-30 -6.0142468D-33
 105    8  -2153.1741  0.0128001898 -1.1479804D-08  6.8480661D-15 -1.6541457D-20  6.1876145D-25 -3.8143296D-30 -6.0030697D-33
 105    9  -2152.9437  0.0127997765 -1.1479435D-08  6.8468771D-15 -1.6485794D-20  6.1830837D-25 -4.5698218D-30 -5.9896407D-33
 105   10  -2152.6877  0.0127993173 -1.1479024D-08  6.8455607D-15 -1.6423987D-20  6.1771056D-25 -5.4073449D-30 -5.9738052D-33
 105   11  -2152.4061  0.0127988123 -1.1478572D-08  6.8441184D-15 -1.6356084D-20  6.1693525D-25 -6.3258317D-30 -5.9552038D-33
 105   12  -2152.0989  0.0127982613 -1.1478079D-08  6.8425518D-15 -1.6282101D-20  6.1595444D-25 -7.3247297D-30 -5.9339570D-33
 105   13  -2151.7662  0.0127976645 -1.1477546D-08  6.8408626D-15 -1.6202112D-20  6.1472450D-25 -8.4022165D-30 -5.9090551D-33
 105   14  -2151.4079  0.0127970217 -1.1476971D-08  6.8390528D-15 -1.6116154D-20  6.1321835D-25 -9.5577051D-30 -5.8807823D-33
 105   15  -2151.0240  0.0127963331 -1.1476356D-08  6.8371244D-15 -1.6024302D-20  6.1138393D-25 -1.0789371D-29 -5.8482414D-33
 105   16  -2150.6145  0.0127955987 -1.1475700D-08  6.8350795D-15 -1.5926659D-20  6.0918750D-25 -1.2095289D-29 -5.8115463D-33
 105   17  -2150.1794  0.0127948184 -1.1475002D-08  6.8329205D-15 -1.5823312D-20  6.0658170D-25 -1.3473643D-29 -5.7700623D-33
 105   18  -2149.7188  0.0127939922 -1.1474265D-08  6.8306498D-15 -1.5714393D-20  6.0351287D-25 -1.4921877D-29 -5.7231929D-33
 105   19  -2149.2327  0.0127931202 -1.1473486D-08  6.8282699D-15 -1.5600070D-20  5.9993778D-25 -1.6437191D-29 -5.6707285D-33
 105   20  -2148.7210  0.0127922023 -1.1472667D-08  6.8257835D-15 -1.5480485D-20  5.9580435D-25 -1.8017011D-29 -5.6122639D-33
 106    0  -2124.0333  0.0127525971 -1.1512375D-08  6.8332499D-15 -1.6180406D-20 -4.0404389D-25 -2.2054299D-30  2.9041462D-33
 106    1  -2124.0078  0.0127525511 -1.1512334D-08  6.8331205D-15 -1.6184442D-20 -4.0407149D-25 -2.1647687D-30  2.9033461D-33
 106    2  -2123.9568  0.0127524590 -1.1512252D-08  6.8328615D-15 -1.6192531D-20 -4.0412383D-25 -2.0833184D-30  2.9017174D-33
 106    3  -2123.8803  0.0127523208 -1.1512129D-08  6.8324727D-15 -1.6204650D-20 -4.0419654D-25 -1.9616954D-30  2.8991342D-33
 106    4  -2123.7783  0.0127521366 -1.1511965D-08  6.8319539D-15 -1.6220815D-20 -4.0428726D-25 -1.7994630D-30  2.8956620D-33
 106    5  -2123.6508  0.0127519064 -1.1511760D-08  6.8313047D-15 -1.6241032D-20 -4.0438805D-25 -1.5969513D-30  2.8912033D-33
 106    6  -2123.4978  0.0127516301 -1.1511515D-08  6.8305245D-15 -1.6265307D-20 -4.0449445D-25 -1.3541594D-30  2.8858304D-33
 106    7  -2123.3192  0.0127513078 -1.1511228D-08  6.8296128D-15 -1.6293623D-20 -4.0459518D-25 -1.0717209D-30  2.8792604D-33
 106    8  -2123.1152  0.0127509395 -1.1510900D-08  6.8285690D-15 -1.6325995D-20 -4.0468408D-25 -7.4957461D-31  2.8716944D-33
 106    9  -2122.8857  0.0127505251 -1.1510531D-08  6.8273922D-15 -1.6362418D-20 -4.0474388D-25 -3.8857464D-31  2.8626844D-33
 106   10  -2122.6307  0.0127500647 -1.1510122D-08  6.8260816D-15 -1.6402899D-20 -4.0476702D-25  1.1755190D-32  2.8525561D-33
 106   11  -2122.3502  0.0127495582 -1.1509671D-08  6.8246362D-15 -1.6447417D-20 -4.0473671D-25  4.4997989D-31  2.8409521D-33
 106   12  -2122.0442  0.0127490058 -1.1509180D-08  6.8230550D-15 -1.6495976D-20 -4.0463773D-25  9.2614889D-31  2.8277689D-33
 106   13  -2121.7128  0.0127484073 -1.1508648D-08  6.8213366D-15 -1.6548575D-20 -4.0445388D-25  1.4396327D-30  2.8130584D-33
 106   14  -2121.3558  0.0127477628 -1.1508075D-08  6.8194801D-15 -1.6605172D-20 -4.0416723D-25  1.9892359D-30  2.7965664D-33
 106   15  -2120.9734  0.0127470724 -1.1507461D-08  6.8174838D-15 -1.6665770D-20 -4.0375554D-25  2.5747295D-30  2.7780646D-33
 106   16  -2120.5655  0.0127463359 -1.1506807D-08  6.8153464D-15 -1.6730325D-20 -4.0320168D-25  3.1945412D-30  2.7576102D-33
 106   17  -2120.1321  0.0127455535 -1.1506112D-08  6.8130664D-15 -1.6798809D-20 -4.0248241D-25  3.8481741D-30  2.7348631D-33
 106   18  -2119.6733  0.0127447251 -1.1505376D-08  6.8106422D-15 -1.6871185D-20 -4.0157780D-25  4.5344004D-30  2.7099758D-33
 106   19  -2119.1890  0.0127438507 -1.1504600D-08  6.8080720D-15 -1.6947370D-20 -4.0046120D-25  5.2514312D-30  2.6824916D-33
 106   20  -2118.6793  0.0127429304 -1.1503783D-08  6.8053540D-15 -1.7027337D-20 -3.9910958D-25  5.9983927D-30  2.6523777D-33
 107    0  -2094.1382  0.0127030983 -1.1544144D-08  6.7057403D-15 -2.0220319D-20  1.5649833D-25  2.6024300D-29 -8.8023541D-34
 107    1  -2094.1128  0.0127030521 -1.1544103D-08  6.7055785D-15 -2.0218749D-20  1.5681002D-25  2.6011871D-29 -8.8239974D-34
 107    2  -2094.0620  0.0127029597 -1.1544023D-08  6.7052551D-15 -2.0215607D-20  1.5743077D-25  2.5987299D-29 -8.8664373D-34
 107    3  -2093.9858  0.0127028212 -1.1543902D-08  6.7047700D-15 -2.0210864D-20  1.5836657D-25  2.5949818D-29 -8.9331958D-34
 107    4  -2093.8842  0.0127026365 -1.1543741D-08  6.7041233D-15 -2.0204516D-20  1.5961194D-25  2.5899571D-29 -9.0216523D-34
 107    5  -2093.7572  0.0127024056 -1.1543540D-08  6.7033152D-15 -2.0196485D-20  1.6116610D-25  2.5835915D-29 -9.1327829D-34
 107    6  -2093.6047  0.0127021286 -1.1543299D-08  6.7023461D-15 -2.0186766D-20  1.6302199D-25  2.5758686D-29 -9.2652220D-34
 107    7  -2093.4269  0.0127018054 -1.1543017D-08  6.7012159D-15 -2.0175275D-20  1.6518226D-25  2.5667136D-29 -9.4188714D-34
 107    8  -2093.2237  0.0127014360 -1.1542696D-08  6.6999251D-15 -2.0161965D-20  1.6764018D-25  2.5560643D-29 -9.5950374D-34
 107    9  -2092.9951  0.0127010205 -1.1542334D-08  6.6984740D-15 -2.0146747D-20  1.7039621D-25  2.5438413D-29 -9.7951711D-34
 107   10  -2092.7410  0.0127005588 -1.1541932D-08  6.6968630D-15 -2.0129560D-20  1.7343772D-25  2.5299872D-29 -1.0014451D-33
 107   11  -2092.4616  0.0127000510 -1.1541490D-08  6.6950924D-15 -2.0110305D-20  1.7676915D-25  2.5143743D-29 -1.0257042D-33
 107   12  -2092.1568  0.0126994970 -1.1541008D-08  6.6931628D-15 -2.0088874D-20  1.8037621D-25  2.4969285D-29 -1.0521253D-33
 107   13  -2091.8267  0.0126988969 -1.1540486D-08  6.6910748D-15 -2.0065172D-20  1.8425640D-25  2.4775070D-29 -1.0806679D-33
 107   14  -2091.4711  0.0126982506 -1.1539924D-08  6.6888290D-15 -2.0039081D-20  1.8840082D-25  2.4560257D-29 -1.1114558D-33
 107   15  -2091.0902  0.0126975582 -1.1539322D-08  6.6864260D-15 -2.0010488D-20  1.9280186D-25  2.4323316D-29 -1.1444243D-33
 107   16  -2090.6839  0.0126968198 -1.1538681D-08  6.6838666D-15 -1.9979271D-20  1.9744772D-25  2.4063095D-29 -1.1794724D-33
 107   17  -2090.2522  0.0126960351 -1.1537999D-08  6.6811517D-15 -1.9945296D-20  2.0232586D-25  2.3778160D-29 -1.2164908D-33
 107   18  -2089.7951  0.0126952044 -1.1537278D-08  6.6782823D-15 -1.9908404D-20  2.0742776D-25  2.3466282D-29 -1.2557626D-33
 107   19  -2089.3127  0.0126943276 -1.1536516D-08  6.6752592D-15 -1.9868492D-20  2.1274178D-25  2.3126949D-29 -1.2970326D-33
 107   20  -2088.8050  0.0126934047 -1.1535716D-08  6.6720837D-15 -1.9825396D-20  2.1824853D-25  2.2757819D-29 -1.3402701D-33
 108    0  -2064.4110  0.0126533348 -1.1577342D-08  6.6255726D-15 -1.4139688D-20 -1.6177036D-25 -5.2387347D-29  6.1418101D-34
 108    1  -2064.3857  0.0126532885 -1.1577302D-08  6.6254595D-15 -1.4141309D-20 -1.6240156D-25 -5.2378651D-29  6.2007461D-34
 108    2  -2064.3351  0.0126531959 -1.1577222D-08  6.6252332D-15 -1.4144575D-20 -1.6366020D-25 -5.2361040D-29  6.3169995D-34
 108    3  -2064.2592  0.0126530569 -1.1577103D-08  6.6248937D-15 -1.4149506D-20 -1.6554421D-25 -5.2334283D-29  6.4897820D-34
 108    4  -2064.1580  0.0126528717 -1.1576944D-08  6.6244408D-15 -1.4156183D-20 -1.6805293D-25 -5.2297282D-29  6.7200666D-34
 108    5  -2064.0314  0.0126526402 -1.1576745D-08  6.6238743D-15 -1.4164664D-20 -1.7118902D-25 -5.2249160D-29  7.0090806D-34
 108    6  -2063.8796  0.0126523623 -1.1576507D-08  6.6231942D-15 -1.4175043D-20 -1.7495000D-25 -5.2188869D-29  7.3562871D-34
 108    7  -2063.7025  0.0126520382 -1.1576229D-08  6.6224000D-15 -1.4187452D-20 -1.7933101D-25 -5.2114661D-29  7.7617503D-34
 108    8  -2063.5000  0.0126516678 -1.1575911D-08  6.6214916D-15 -1.4201992D-20 -1.8432873D-25 -5.2025310D-29  8.2232324D-34
 108    9  -2063.2723  0.0126512510 -1.1575553D-08  6.6204684D-15 -1.4218844D-20 -1.8994087D-25 -5.1918269D-29  8.7441216D-34
 108   10  -2063.0193  0.0126507880 -1.1575156D-08  6.6193302D-15 -1.4238144D-20 -1.9616520D-25 -5.1791940D-29  9.3237466D-34
 108   11  -2062.7410  0.0126502787 -1.1574719D-08  6.6180763D-15 -1.4260094D-20 -2.0299188D-25 -5.1643465D-29  9.9602057D-34
 108   12  -2062.4374  0.0126497231 -1.1574243D-08  6.6167061D-15 -1.4284913D-20 -2.1041636D-25 -5.1470044D-29  1.0655368D-33
 108   13  -2062.1085  0.0126491213 -1.1573727D-08  6.6152191D-15 -1.4312776D-20 -2.1843330D-25 -5.1269371D-29  1.1407793D-33
 108   14  -2061.7543  0.0126484732 -1.1573171D-08  6.6136142D-15 -1.4343953D-20 -2.2702132D-25 -5.1038246D-29  1.2214124D-33
 108   15  -2061.3749  0.0126477788 -1.1572576D-08  6.6118909D-15 -1.4378698D-20 -2.3618691D-25 -5.0772466D-29  1.3080999D-33
 108   16  -2060.9702  0.0126470382 -1.1571941D-08  6.6100480D-15 -1.4417269D-20 -2.4590634D-25 -5.0468948D-29  1.4003954D-33
 108   17  -2060.5402  0.0126462513 -1.1571267D-08  6.6080843D-15 -1.4459954D-20 -2.5616857D-25 -5.0123883D-29  1.4982365D-33
 108   18  -2060.0849  0.0126454182 -1.1570554D-08  6.6059988D-15 -1.4507027D-20 -2.6695218D-25 -4.9733640D-29  1.6013339D-33
 108   19  -2059.6044  0.0126445389 -1.1569801D-08  6.6037898D-15 -1.4558828D-20 -2.7824349D-25 -4.9293103D-29  1.7100185D-33
 108   20  -2059.0987  0.0126436133 -1.1569008D-08  6.6014559D-15 -1.4615653D-20 -2.9001471D-25 -4.8798278D-29  1.8239274D-33
 109    0  -2034.8523  0.0126032986 -1.1611210D-08  6.4881388D-15 -2.3980780D-20  2.2855050D-25  7.5201252D-29 -1.3327127D-33
 109    1  -2034.8271  0.0126032522 -1.1611171D-08  6.4879469D-15 -2.3978485D-20  2.2945469D-25  7.5182417D-29 -1.3413510D-33
 109    2  -2034.7767  0.0126031593 -1.1611093D-08  6.4875632D-15 -2.3973883D-20  2.3126152D-25  7.5144565D-29 -1.3587057D-33
 109    3  -2034.7011  0.0126030199 -1.1610976D-08  6.4869879D-15 -2.3966895D-20  2.3396428D-25  7.5086957D-29 -1.3844111D-33
 109    4  -2034.6002  0.0126028342 -1.1610821D-08  6.4862212D-15 -2.3957476D-20  2.3756588D-25  7.5008579D-29 -1.4187271D-33
 109    5  -2034.4742  0.0126026020 -1.1610626D-08  6.4852631D-15 -2.3945477D-20  2.4206461D-25  7.4907690D-29 -1.4617099D-33
 109    6  -2034.3230  0.0126023233 -1.1610393D-08  6.4841140D-15 -2.3930798D-20  2.4745434D-25  7.4782825D-29 -1.5132434D-33
 109    7  -2034.1465  0.0126019982 -1.1610120D-08  6.4827744D-15 -2.3913265D-20  2.5372858D-25  7.4631840D-29 -1.5731573D-33
 109    8  -2033.9449  0.0126016267 -1.1609809D-08  6.4812446D-15 -2.3892668D-20  2.6088498D-25  7.4451450D-29 -1.6417163D-33
 109    9  -2033.7181  0.0126012088 -1.1609459D-08  6.4795252D-15 -2.3868832D-20  2.6891449D-25  7.4239994D-29 -1.7186359D-33
 109   10  -2033.4661  0.0126007444 -1.1609071D-08  6.4776168D-15 -2.3841498D-20  2.7780657D-25  7.3993452D-29 -1.8038346D-33
 109   11  -2033.1889  0.0126002336 -1.1608643D-08  6.4755201D-15 -2.3810394D-20  2.8755684D-25  7.3708163D-29 -1.8976255D-33
 109   12  -2032.8865  0.0125996764 -1.1608177D-08  6.4732360D-15 -2.3775250D-20  2.9814842D-25  7.3380770D-29 -1.9996500D-33
 109   13  -2032.5589  0.0125990728 -1.1607672D-08  6.4707653D-15 -2.3735753D-20  3.0956800D-25  7.3006739D-29 -2.1097661D-33
 109   14  -2032.2061  0.0125984228 -1.1607129D-08  6.4681094D-15 -2.3691556D-20  3.2179717D-25  7.2581786D-29 -2.2279095D-33
 109   15  -2031.8282  0.0125977264 -1.1606547D-08  6.4652694D-15 -2.3642312D-20  3.3481664D-25  7.2100687D-29 -2.3538450D-33
 109   16  -2031.4251  0.0125969836 -1.1605926D-08  6.4622466D-15 -2.3587633D-20  3.4860936D-25  7.1558396D-29 -2.4876129D-33
 109   17  -2030.9968  0.0125961944 -1.1605267D-08  6.4590428D-15 -2.3527137D-20  3.6314636D-25  7.0949532D-29 -2.6290245D-33
 109   18  -2030.5433  0.0125953588 -1.1604570D-08  6.4556597D-15 -2.3460395D-20  3.7839753D-25  7.0268345D-29 -2.7776871D-33
 109   19  -2030.0647  0.0125944769 -1.1603834D-08  6.4520992D-15 -2.3386978D-20  3.9433361D-25  6.9508513D-29 -2.9335170D-33
 109   20  -2029.5610  0.0125935486 -1.1603060D-08  6.4483637D-15 -2.3306451D-20  4.1091374D-25  6.8664588D-29 -3.0960057D-33
 110    0  -2005.4627  0.0125529771 -1.1646941D-08  6.4121857D-15 -1.1274243D-20 -2.7383078D-25 -8.9346660D-29  2.5889007D-33
 110    1  -2005.4376  0.0125529305 -1.1646903D-08  6.4120955D-15 -1.1276977D-20 -2.7490091D-25 -8.9310623D-29  2.5993343D-33
 110    2  -2005.3874  0.0125528374 -1.1646826D-08  6.4119150D-15 -1.1282500D-20 -2.7704320D-25 -8.9237592D-29  2.6205129D-33
 110    3  -2005.3121  0.0125526976 -1.1646710D-08  6.4116441D-15 -1.1290857D-20 -2.8025461D-25 -8.9126619D-29  2.6522691D-33
 110    4  -2005.2117  0.0125525113 -1.1646556D-08  6.4112826D-15 -1.1302160D-20 -2.8452866D-25 -8.8976924D-29  2.6944717D-33
 110    5  -2005.0861  0.0125522783 -1.1646364D-08  6.4108303D-15 -1.1316517D-20 -2.8986363D-25 -8.8786489D-29  2.7472420D-33
 110    6  -2004.9355  0.0125519988 -1.1646133D-08  6.4102867D-15 -1.1334102D-20 -2.9624782D-25 -8.8553062D-29  2.8103833D-33
 110    7  -2004.7598  0.0125516727 -1.1645864D-08  6.4096513D-15 -1.1355100D-20 -3.0367276D-25 -8.8274095D-29  2.8837256D-33
 110    8  -2004.5590  0.0125513001 -1.1645556D-08  6.4089238D-15 -1.1379718D-20 -3.1213035D-25 -8.7946587D-29  2.9672956D-33
 110    9  -2004.3331  0.0125508808 -1.1645210D-08  6.4081034D-15 -1.1408239D-20 -3.2160730D-25 -8.7566851D-29  3.0611086D-33
 110   10  -2004.0820  0.0125504150 -1.1644826D-08  6.4071895D-15 -1.1440935D-20 -3.3209190D-25 -8.7130790D-29  3.1650322D-33
 110   11  -2003.8059  0.0125499027 -1.1644403D-08  6.4061811D-15 -1.1478097D-20 -3.4355947D-25 -8.6634599D-29  3.2786573D-33
 110   12  -2003.5047  0.0125493438 -1.1643942D-08  6.4050772D-15 -1.1520068D-20 -3.5599670D-25 -8.6073415D-29  3.4020132D-33
 110   13  -2003.1785  0.0125487383 -1.1643442D-08  6.4038767D-15 -1.1567207D-20 -3.6937520D-25 -8.5442372D-29  3.5346738D-33
 110   14  -2002.8271  0.0125480863 -1.1642904D-08  6.4025782D-15 -1.1619930D-20 -3.8366996D-25 -8.4735545D-29  3.6766231D-33
 110   15  -2002.4507  0.0125473877 -1.1642328D-08  6.4011803D-15 -1.1678630D-20 -3.9885242D-25 -8.3947400D-29  3.8275756D-33
 110   16  -2002.0492  0.0125466426 -1.1641714D-08  6.3996813D-15 -1.1743726D-20 -4.1488609D-25 -8.3072226D-29  3.9869917D-33
 110   17  -2001.6226  0.0125458510 -1.1641061D-08  6.3980793D-15 -1.1815697D-20 -4.3173715D-25 -8.2103198D-29  4.1549317D-33
 110   18  -2001.1710  0.0125450129 -1.1640370D-08  6.3963722D-15 -1.1894994D-20 -4.4935604D-25 -8.1034081D-29  4.3304142D-33
 110   19  -2000.6943  0.0125441282 -1.1639641D-08  6.3945576D-15 -1.1982120D-20 -4.6769872D-25 -7.9857875D-29  4.5134199D-33
 110   20  -2000.1925  0.0125431971 -1.1638874D-08  6.3926328D-15 -1.2077571D-20 -4.8671057D-25 -7.8567265D-29  4.7034143D-33
 111    0  -1976.2430  0.0125023628 -1.1682958D-08  6.2761136D-15 -2.4109701D-20  4.8526237D-25  9.1245944D-29 -4.6258943D-33
 111    1  -1976.2180  0.0125023161 -1.1682920D-08  6.2759208D-15 -2.4104840D-20  4.8635823D-25  9.1180897D-29 -4.6367811D-33
 111    2  -1976.1680  0.0125022226 -1.1682845D-08  6.2755352D-15 -2.4095081D-20  4.8854235D-25  9.1050938D-29 -4.6580869D-33
 111    3  -1976.0930  0.0125020824 -1.1682732D-08  6.2749570D-15 -2.4080388D-20  4.9181884D-25  9.0854825D-29 -4.6903189D-33
 111    4  -1975.9930  0.0125018955 -1.1682581D-08  6.2741868D-15 -2.4060629D-20  4.9616984D-25  9.0590859D-29 -4.7328923D-33
 111    5  -1975.8680  0.0125016619 -1.1682393D-08  6.2732249D-15 -2.4035678D-20  5.0159887D-25  9.0257476D-29 -4.7863482D-33
 111    6  -1975.7179  0.0125013815 -1.1682167D-08  6.2720719D-15 -2.4005392D-20  5.0808301D-25  8.9852906D-29 -4.8499760D-33
 111    7  -1975.5429  0.0125010544 -1.1681904D-08  6.2707286D-15 -2.3969558D-20  5.1560832D-25  8.9374048D-29 -4.9236381D-33
 111    8  -1975.3429  0.0125006806 -1.1681603D-08  6.2691958D-15 -2.3927979D-20  5.2416394D-25  8.8817875D-29 -5.0075807D-33
 111    9  -1975.1179  0.0125002600 -1.1681264D-08  6.2674748D-15 -2.3880369D-20  5.3372207D-25  8.8180837D-29 -5.1014033D-33
 111   10  -1974.8679  0.0124997928 -1.1680888D-08  6.2655665D-15 -2.3826460D-20  5.4425935D-25  8.7459501D-29 -5.2044441D-33
 111   11  -1974.5929  0.0124992788 -1.1680475D-08  6.2634724D-15 -2.3765968D-20  5.5575040D-25  8.6649439D-29 -5.3168994D-33
 111   12  -1974.2929  0.0124987182 -1.1680024D-08  6.2611941D-15 -2.3698531D-20  5.6816401D-25  8.5745845D-29 -5.4383928D-33
 111   13  -1973.9680  0.0124981108 -1.1679536D-08  6.2587333D-15 -2.3623801D-20  5.8146287D-25  8.4744322D-29 -5.5683938D-33
 111   14  -1973.6180  0.0124974568 -1.1679010D-08  6.2560921D-15 -2.3541398D-20  5.9560606D-25  8.3639261D-29 -5.7063711D-33
 111   15  -1973.2431  0.0124967561 -1.1678447D-08  6.2532725D-15 -2.3450934D-20  6.1055320D-25  8.2425605D-29 -5.8522078D-33
 111   16  -1972.8432  0.0124960087 -1.1677847D-08  6.2502771D-15 -2.3351989D-20  6.2625037D-25  8.1097396D-29 -6.0051481D-33
 111   17  -1972.4184  0.0124952146 -1.1677210D-08  6.2471085D-15 -2.3244138D-20  6.4265018D-25  7.9649324D-29 -6.1648430D-33
 111   18  -1971.9686  0.0124943739 -1.1676535D-08  6.2437697D-15 -2.3126913D-20  6.5968419D-25  7.8074671D-29 -6.3303441D-33
 111   19  -1971.4938  0.0124934865 -1.1675823D-08  6.2402641D-15 -2.2999893D-20  6.7728947D-25  7.6367965D-29 -6.5011683D-33
 111   20  -1970.9941  0.0124925524 -1.1675075D-08  6.2365950D-15 -2.2862624D-20  6.9539781D-25  7.4523153D-29 -6.6765023D-33
 112    0  -1947.1939  0.0124514450 -1.1720674D-08  6.2344097D-15 -1.1246474D-20 -4.9795757D-25 -6.4527659D-29  6.5039666D-33
 112    1  -1947.1690  0.0124513981 -1.1720637D-08  6.2343198D-15 -1.1251453D-20 -4.9873244D-25 -6.4436566D-29  6.5114211D-33
 112    2  -1947.1192  0.0124513043 -1.1720562D-08  6.2341397D-15 -1.1261447D-20 -5.0027661D-25 -6.4254019D-29  6.5261913D-33
 112    3  -1947.0445  0.0124511637 -1.1720450D-08  6.2338692D-15 -1.1276483D-20 -5.0258614D-25 -6.3979341D-29  6.5483747D-33
 112    4  -1946.9449  0.0124509761 -1.1720300D-08  6.2335080D-15 -1.1296650D-20 -5.0564651D-25 -6.3611949D-29  6.5774988D-33
 112    5  -1946.8204  0.0124507417 -1.1720113D-08  6.2330557D-15 -1.1322032D-20 -5.0945135D-25 -6.3150055D-29  6.6139093D-33
 112    6  -1946.6709  0.0124504605 -1.1719889D-08  6.2325115D-15 -1.1352741D-20 -5.1397863D-25 -6.2592584D-29  6.6570306D-33
 112    7  -1946.4966  0.0124501323 -1.1719627D-08  6.2318747D-15 -1.1388891D-20 -5.1920844D-25 -6.1937934D-29  6.7067815D-33
 112    8  -1946.2974  0.0124497573 -1.1719328D-08  6.2311445D-15 -1.1430667D-20 -5.2511800D-25 -6.1183819D-29  6.7627286D-33
 112    9  -1946.0734  0.0124493354 -1.1718992D-08  6.2303197D-15 -1.1478221D-20 -5.3167657D-25 -6.0327765D-29  6.8246287D-33
 112   10  -1945.8244  0.0124488666 -1.1718618D-08  6.2293993D-15 -1.1531755D-20 -5.3885841D-25 -5.9367533D-29  6.8922888D-33
 112   11  -1945.5505  0.0124483510 -1.1718207D-08  6.2283820D-15 -1.1591453D-20 -5.4662935D-25 -5.8300267D-29  6.9654101D-33
 112   12  -1945.2517  0.0124477886 -1.1717758D-08  6.2272660D-15 -1.1657546D-20 -5.5493767D-25 -5.7123732D-29  7.0429187D-33
 112   13  -1944.9281  0.0124471793 -1.1717273D-08  6.2260498D-15 -1.1730265D-20 -5.6374754D-25 -5.5834562D-29  7.1247047D-33
 112   14  -1944.5796  0.0124465231 -1.1716750D-08  6.2247316D-15 -1.1809843D-20 -5.7300985D-25 -5.4429729D-29  7.2103274D-33
 112   15  -1944.2062  0.0124458201 -1.1716190D-08  6.2233092D-15 -1.1896524D-20 -5.8267175D-25 -5.2906007D-29  7.2990095D-33
 112   16  -1943.8080  0.0124450703 -1.1715592D-08  6.2217805D-15 -1.1990560D-20 -5.9267141D-25 -5.1260588D-29  7.3901010D-33
 112   17  -1943.3848  0.0124442737 -1.1714958D-08  6.2201428D-15 -1.2092192D-20 -6.0294678D-25 -4.9490653D-29  7.4828940D-33
 112   18  -1942.9369  0.0124434302 -1.1714286D-08  6.2183937D-15 -1.2201665D-20 -6.1343424D-25 -4.7593228D-29  7.5766510D-33
 112   19  -1942.4640  0.0124425399 -1.1713577D-08  6.2165302D-15 -1.2319238D-20 -6.2405596D-25 -4.5565065D-29  7.6705926D-33
 112   20  -1941.9663  0.0124416029 -1.1712831D-08  6.2145490D-15 -1.2445127D-20 -6.3473009D-25 -4.3404319D-29  7.7635682D-33
 113    0  -1918.3161  0.0124002192 -1.1758430D-08  6.1320748D-15 -1.6977657D-20  5.5195234D-25  1.5936139D-29 -6.4778400D-33
 113    1  -1918.2913  0.0124001721 -1.1758393D-08  6.1319390D-15 -1.6972133D-20  5.5214150D-25  1.5845584D-29 -6.4785561D-33
 113    2  -1918.2417  0.0124000781 -1.1758320D-08  6.1316675D-15 -1.6961097D-20  5.5251889D-25  1.5664299D-29 -6.4804512D-33
 113    3  -1918.1673  0.0123999370 -1.1758209D-08  6.1312606D-15 -1.6944506D-20  5.5307975D-25  1.5391808D-29 -6.4831655D-33
 113    4  -1918.0681  0.0123997488 -1.1758062D-08  6.1307187D-15 -1.6922372D-20  5.5381034D-25  1.5028717D-29 -6.4864601D-33
 113    5  -1917.9441  0.0123995137 -1.1757878D-08  6.1300424D-15 -1.6894654D-20  5.5469641D-25  1.4574521D-29 -6.4901748D-33
 113    6  -1917.7953  0.0123992315 -1.1757658D-08  6.1292323D-15 -1.6861336D-20  5.5572520D-25  1.4028996D-29 -6.4943428D-33
 113    7  -1917.6217  0.0123989023 -1.1757400D-08  6.1282891D-15 -1.6822407D-20  5.5687662D-25  1.3392707D-29 -6.4985799D-33
 113    8  -1917.4233  0.0123985261 -1.1757106D-08  6.1272140D-15 -1.6777809D-20  5.5812680D-25  1.2664635D-29 -6.5027356D-33
 113    9  -1917.2002  0.0123981028 -1.1756775D-08  6.1260077D-15 -1.6727507D-20  5.5945179D-25  1.1844757D-29 -6.5065300D-33
 113   10  -1916.9522  0.0123976325 -1.1756408D-08  6.1246718D-15 -1.6671499D-20  5.6081894D-25  1.0933852D-29 -6.5093762D-33
 113   11  -1916.6795  0.0123971153 -1.1756004D-08  6.1232074D-15 -1.6609728D-20  5.6219606D-25  9.9311348D-30 -6.5111066D-33
 113   12  -1916.3820  0.0123965510 -1.1755563D-08  6.1216161D-15 -1.6542181D-20  5.6354641D-25  8.8371583D-30 -6.5112205D-33
 113   13  -1916.0596  0.0123959397 -1.1755085D-08  6.1198995D-15 -1.6468837D-20  5.6483403D-25  7.6521704D-30 -6.5092865D-33
 113   14  -1915.7126  0.0123952814 -1.1754571D-08  6.1180594D-15 -1.6389675D-20  5.6601387D-25  6.3767719D-30 -6.5048638D-33
 113   15  -1915.3407  0.0123945762 -1.1754021D-08  6.1160978D-15 -1.6304695D-20  5.6703781D-25  5.0116808D-30 -6.4971164D-33
 113   16  -1914.9441  0.0123938240 -1.1753434D-08  6.1140166D-15 -1.6213890D-20  5.6785958D-25  3.5573402D-30 -6.4859815D-33
 113   17  -1914.5227  0.0123930247 -1.1752810D-08  6.1118181D-15 -1.6117308D-20  5.6842920D-25  2.0154484D-30 -6.4705920D-33
 113   18  -1914.0766  0.0123921786 -1.1752150D-08  6.1095046D-15 -1.6014967D-20  5.6868636D-25  3.8766157D-31 -6.4501572D-33
 113   19  -1913.6057  0.0123912854 -1.1751454D-08  6.1070785D-15 -1.5906921D-20  5.6857789D-25 -1.3247731D-30 -6.4243624D-33
 113   20  -1913.1101  0.0123903453 -1.1750721D-08  6.1045424D-15 -1.5793247D-20  5.6804974D-25 -3.1195337D-30 -6.3927926D-33
 114    0  -1889.6104  0.0123486803 -1.1796856D-08  6.1073260D-15 -1.5853061D-20 -2.6185456D-25  1.8233278D-29  2.4201293D-33
 114    1  -1889.5857  0.0123486331 -1.1796819D-08  6.1071991D-15 -1.5855672D-20 -2.6163447D-25  1.8267033D-29  2.4157984D-33
 114    2  -1889.5363  0.0123485387 -1.1796746D-08  6.1069454D-15 -1.5860909D-20 -2.6119430D-25  1.8334645D-29  2.4071455D-33
 114    3  -1889.4622  0.0123483972 -1.1796636D-08  6.1065646D-15 -1.5868737D-20 -2.6053401D-25  1.8435583D-29  2.3942713D-33
 114    4  -1889.3634  0.0123482084 -1.1796489D-08  6.1060566D-15 -1.5879138D-20 -2.5964424D-25  1.8569064D-29  2.3768036D-33
 114    5  -1889.2400  0.0123479725 -1.1796306D-08  6.1054213D-15 -1.5892098D-20 -2.5852728D-25  1.8734773D-29  2.3551931D-33
 114    6  -1889.0918  0.0123476894 -1.1796086D-08  6.1046581D-15 -1.5907561D-20 -2.5717142D-25  1.8931414D-29  2.3289507D-33
 114    7  -1888.9189  0.0123473591 -1.1795830D-08  6.1037667D-15 -1.5925511D-20 -2.5556791D-25  1.9158057D-29  2.2980577D-33
 114    8  -1888.7214  0.0123469816 -1.1795537D-08  6.1027468D-15 -1.5945881D-20 -2.5371990D-25  1.9413563D-29  2.2628465D-33
 114    9  -1888.4991  0.0123465570 -1.1795207D-08  6.1015979D-15 -1.5968619D-20 -2.5160648D-25  1.9696024D-29  2.2226669D-33
 114   10  -1888.2522  0.0123460852 -1.1794841D-08  6.1003194D-15 -1.5993650D-20 -2.4922354D-25  2.0003945D-29  2.1777351D-33
 114   11  -1887.9806  0.0123455662 -1.1794439D-08  6.0989108D-15 -1.6020927D-20 -2.4656233D-25  2.0335606D-29  2.1280594D-33
 114   12  -1887.6843  0.0123450001 -1.1794000D-08  6.0973714D-15 -1.6050337D-20 -2.4360863D-25  2.0688551D-29  2.0733089D-33
 114   13  -1887.3633  0.0123443868 -1.1793524D-08  6.0957005D-15 -1.6081796D-20 -2.4035250D-25  2.1060460D-29  2.0134717D-33
 114   14  -1887.0177  0.0123437264 -1.1793012D-08  6.0938974D-15 -1.6115201D-20 -2.3678100D-25  2.1448787D-29  1.9484919D-33
 114   15  -1886.6474  0.0123430189 -1.1792464D-08  6.0919615D-15 -1.6150422D-20 -2.3288184D-25  2.1850477D-29  1.8781357D-33
 114   16  -1886.2524  0.0123422642 -1.1791879D-08  6.0898919D-15 -1.6187352D-20 -2.2864955D-25  2.2263016D-29  1.8027868D-33
 114   17  -1885.8328  0.0123414623 -1.1791258D-08  6.0876877D-15 -1.6225835D-20 -2.2406323D-25  2.2682352D-29  1.7217192D-33
 114   18  -1885.3885  0.0123406134 -1.1790601D-08  6.0853484D-15 -1.6265714D-20 -2.1912038D-25  2.3105230D-29  1.6353733D-33
 114   19  -1884.9196  0.0123397173 -1.1789907D-08  6.0828729D-15 -1.6306842D-20 -2.1380408D-25  2.3528070D-29  1.5434738D-33
 114   20  -1884.4260  0.0123387742 -1.1789177D-08  6.0802603D-15 -1.6349035D-20 -2.0810443D-25  2.3946454D-29  1.4459513D-33
 115    0  -1861.0776  0.0122968268 -1.1835623D-08  6.0365867D-15 -1.6661664D-20 -2.8592578D-25  1.6847406D-30  4.2434588D-33
 115    1  -1861.0530  0.0122967794 -1.1835587D-08  6.0364534D-15 -1.6664527D-20 -2.8590823D-25  1.7444348D-30  4.2453755D-33
 115    2  -1861.0038  0.0122966848 -1.1835515D-08  6.0361867D-15 -1.6670251D-20 -2.8586305D-25  1.8631671D-30  4.2485594D-33
 115    3  -1860.9300  0.0122965427 -1.1835406D-08  6.0357865D-15 -1.6678808D-20 -2.8579329D-25  2.0415143D-30  4.2535088D-33
 115    4  -1860.8316  0.0122963534 -1.1835261D-08  6.0352526D-15 -1.6690242D-20 -2.8568914D-25  2.2799918D-30  4.2600238D-33
 115    5  -1860.7087  0.0122961167 -1.1835080D-08  6.0345847D-15 -1.6704530D-20 -2.8554592D-25  2.5786016D-30  4.2678790D-33
 115    6  -1860.5611  0.0122958326 -1.1834863D-08  6.0337825D-15 -1.6721655D-20 -2.8534718D-25  2.9374554D-30  4.2769309D-33
 115    7  -1860.3890  0.0122955013 -1.1834609D-08  6.0328455D-15 -1.6741616D-20 -2.8508002D-25  3.3568071D-30  4.2867760D-33
 115    8  -1860.1923  0.0122951225 -1.1834320D-08  6.0317732D-15 -1.6764422D-20 -2.8473309D-25  3.8378395D-30  4.2976930D-33
 115    9  -1859.9709  0.0122946965 -1.1833994D-08  6.0305654D-15 -1.6790021D-20 -2.8429142D-25  4.3800353D-30  4.3091527D-33
 115   10  -1859.7251  0.0122942232 -1.1833632D-08  6.0292210D-15 -1.6818423D-20 -2.8372988D-25  4.9840368D-30  4.3208317D-33
 115   11  -1859.4546  0.0122937025 -1.1833235D-08  6.0277397D-15 -1.6849596D-20 -2.8302915D-25  5.6505407D-30  4.3324972D-33
 115   12  -1859.1595  0.0122931345 -1.1832801D-08  6.0261204D-15 -1.6883512D-20 -2.8216224D-25  6.3792633D-30  4.3436088D-33
 115   13  -1858.8399  0.0122925192 -1.1832331D-08  6.0243627D-15 -1.6920119D-20 -2.8110612D-25  7.1707935D-30  4.3540665D-33
 115   14  -1858.4958  0.0122918566 -1.1831825D-08  6.0224654D-15 -1.6959389D-20 -2.7983060D-25  8.0251877D-30  4.3632231D-33
 115   15  -1858.1270  0.0122911467 -1.1831283D-08  6.0204277D-15 -1.7001241D-20 -2.7830069D-25  8.9418149D-30  4.3704156D-33
 115   16  -1857.7337  0.0122903895 -1.1830705D-08  6.0182488D-15 -1.7045636D-20 -2.7649316D-25  9.9218519D-30  4.3757051D-33
 115   17  -1857.3158  0.0122895851 -1.1830091D-08  6.0159273D-15 -1.7092465D-20 -2.7436036D-25  1.0963580D-29  4.3780392D-33
 115   18  -1856.8734  0.0122887333 -1.1829442D-08  6.0134625D-15 -1.7141628D-20 -2.7187525D-25  1.2066796D-29  4.3771303D-33
 115   19  -1856.4065  0.0122878343 -1.1828756D-08  6.0108530D-15 -1.7193007D-20 -2.6898694D-25  1.3230221D-29  4.3719330D-33
 115   20  -1855.9150  0.0122868881 -1.1828035D-08  6.0080979D-15 -1.7246478D-20 -2.6566908D-25  1.4453288D-29  4.3624732D-33
 116    0  -1832.7183  0.0122446545 -1.1875151D-08  5.9467152D-15 -1.0322942D-20  4.6866932D-25 -8.2353417D-29 -7.5996943D-33
 116    1  -1832.6939  0.0122446070 -1.1875115D-08  5.9466326D-15 -1.0318260D-20  4.6768193D-25 -8.2459797D-29 -7.5895997D-33
 116    2  -1832.6449  0.0122445120 -1.1875044D-08  5.9464676D-15 -1.0308923D-20  4.6569948D-25 -8.2672156D-29 -7.5691574D-33
 116    3  -1832.5714  0.0122443695 -1.1874937D-08  5.9462204D-15 -1.0295002D-20  4.6271439D-25 -8.2989214D-29 -7.5382911D-33
 116    4  -1832.4735  0.0122441795 -1.1874794D-08  5.9458912D-15 -1.0276568D-20  4.5872466D-25 -8.3410485D-29 -7.4972805D-33
 116    5  -1832.3510  0.0122439420 -1.1874616D-08  5.9454806D-15 -1.0253745D-20  4.5370138D-25 -8.3933461D-29 -7.4451983D-33
 116    6  -1832.2041  0.0122436570 -1.1874401D-08  5.9449891D-15 -1.0226722D-20  4.4763682D-25 -8.4556044D-29 -7.3823898D-33
 116    7  -1832.0327  0.0122433245 -1.1874152D-08  5.9444173D-15 -1.0195633D-20  4.4050336D-25 -8.5276009D-29 -7.3081661D-33
 116    8  -1831.8368  0.0122429445 -1.1873866D-08  5.9437659D-15 -1.0160718D-20  4.3227718D-25 -8.6089577D-29 -7.2223540D-33
 116    9  -1831.6164  0.0122425171 -1.1873546D-08  5.9430357D-15 -1.0122227D-20  4.2293169D-25 -8.6993849D-29 -7.1245901D-33
 116   10  -1831.3716  0.0122420421 -1.1873189D-08  5.9422276D-15 -1.0080463D-20  4.1243142D-25 -8.7983232D-29 -7.0141602D-33
 116   11  -1831.1023  0.0122415197 -1.1872797D-08  5.9413425D-15 -1.0035736D-20  4.0074631D-25 -8.9053871D-29 -6.8907611D-33
 116   12  -1830.8085  0.0122409499 -1.1872369D-08  5.9403813D-15 -9.9884229D-21  3.8783987D-25 -9.0200066D-29 -6.7539676D-33
 116   13  -1830.4902  0.0122403325 -1.1871906D-08  5.9393451D-15 -9.9389186D-21  3.7367729D-25 -9.1415905D-29 -6.6033088D-33
 116   14  -1830.1475  0.0122396677 -1.1871407D-08  5.9382348D-15 -9.8876916D-21  3.5821180D-25 -9.2693788D-29 -6.4377283D-33
 116   15  -1829.7803  0.0122389554 -1.1870873D-08  5.9370515D-15 -9.8352228D-21  3.4140275D-25 -9.4026585D-29 -6.2568231D-33
 116   16  -1829.3887  0.0122381957 -1.1870303D-08  5.9357960D-15 -9.7820406D-21  3.2321873D-25 -9.5406278D-29 -6.0601758D-33
 116   17  -1828.9726  0.0122373885 -1.1869697D-08  5.9344693D-15 -9.7287485D-21  3.0360748D-25 -9.6823364D-29 -5.8468804D-33
 116   18  -1828.5321  0.0122365339 -1.1869056D-08  5.9330722D-15 -9.6759986D-21  2.8253905D-25 -9.8267773D-29 -5.6166163D-33
 116   19  -1828.0671  0.0122356319 -1.1868380D-08  5.9316054D-15 -9.6244563D-21  2.5996663D-25 -9.9729013D-29 -5.3685019D-33
 116   20  -1827.5777  0.0122346825 -1.1867668D-08  5.9300695D-15 -9.5748777D-21  2.3585428D-25 -1.0119483D-28 -5.1018618D-33
 117    0  -1804.5335  0.0121921596 -1.1914622D-08  5.8798637D-15 -2.7388880D-20 -2.0932534D-25  1.6634488D-28  2.9149941D-33
 117    1  -1804.5091  0.0121921119 -1.1914587D-08  5.8796446D-15 -2.7390952D-20 -2.0732697D-25  1.6638524D-28  2.8918432D-33
 117    2  -1804.4604  0.0121920166 -1.1914516D-08  5.8792063D-15 -2.7395062D-20 -2.0333427D-25  1.6646568D-28  2.8458638D-33
 117    3  -1804.3872  0.0121918736 -1.1914410D-08  5.8785488D-15 -2.7401072D-20 -1.9733731D-25  1.6658358D-28  2.7765467D-33
 117    4  -1804.2897  0.0121916830 -1.1914269D-08  5.8776717D-15 -2.7408805D-20 -1.8933584D-25  1.6673650D-28  2.6842891D-33
 117    5  -1804.1678  0.0121914447 -1.1914093D-08  5.8765753D-15 -2.7418030D-20 -1.7932966D-25  1.6692058D-28  2.5689915D-33
 117    6  -1804.0215  0.0121911588 -1.1913881D-08  5.8752589D-15 -2.7428428D-20 -1.6730221D-25  1.6713057D-28  2.4301349D-33
 117    7  -1803.8508  0.0121908252 -1.1913634D-08  5.8737227D-15 -2.7439634D-20 -1.5325694D-25  1.6736054D-28  2.2679877D-33
 117    8  -1803.6558  0.0121904440 -1.1913353D-08  5.8719661D-15 -2.7451248D-20 -1.3717514D-25  1.6760416D-28  2.0820235D-33
 117    9  -1803.4363  0.0121900151 -1.1913036D-08  5.8699892D-15 -2.7462784D-20 -1.1906098D-25  1.6785323D-28  1.8726486D-33
 117   10  -1803.1925  0.0121895386 -1.1912683D-08  5.8677917D-15 -2.7473680D-20 -9.8901736D-26  1.6809900D-28  1.6394023D-33
 117   11  -1802.9244  0.0121890144 -1.1912296D-08  5.8653736D-15 -2.7483341D-20 -7.6699675D-26  1.6833197D-28  1.3825317D-33
 117   12  -1802.6318  0.0121884426 -1.1911874D-08  5.8627349D-15 -2.7491090D-20 -5.2444508D-26  1.6854061D-28  1.1014372D-33
 117   13  -1802.3150  0.0121878232 -1.1911417D-08  5.8598755D-15 -2.7496206D-20 -2.6139428D-26  1.6871346D-28  7.9656616D-34
 117   14  -1801.9737  0.0121871562 -1.1910925D-08  5.8567957D-15 -2.7497878D-20  2.2185916D-27  1.6883732D-28  4.6746826D-34
 117   15  -1801.6081  0.0121864416 -1.1910398D-08  5.8534960D-15 -2.7495273D-20  3.2618252D-26  1.6889842D-28  1.1424077D-34
 117   16  -1801.2181  0.0121856793 -1.1909836D-08  5.8499772D-15 -2.7487456D-20  6.5041652D-26  1.6888176D-28 -2.6261988D-34
 117   17  -1800.8038  0.0121848695 -1.1909240D-08  5.8462397D-15 -2.7473466D-20  9.9488964D-26  1.6877141D-28 -6.6366232D-34
 117   18  -1800.3652  0.0121840120 -1.1908608D-08  5.8422850D-15 -2.7452288D-20  1.3591685D-25  1.6855098D-28 -1.0880010D-33
 117   19  -1799.9022  0.0121831070 -1.1907943D-08  5.8381144D-15 -2.7422808D-20  1.7430983D-25  1.6820169D-28 -1.5358889D-33
 117   20  -1799.4149  0.0121821544 -1.1907242D-08  5.8337297D-15 -2.7383911D-20  2.1462552D-25  1.6770552D-28 -2.0068352D-33
 118    0  -1776.5239  0.0121393368 -1.1955868D-08  5.8034191D-15 -6.3813459D-21 -6.1947547D-25 -1.6743867D-28  8.0331006D-33
 118    1  -1776.4996  0.0121392890 -1.1955833D-08  5.8033680D-15 -6.3875439D-21 -6.2148142D-25 -1.6732609D-28  8.0568768D-33
 118    2  -1776.4510  0.0121391934 -1.1955763D-08  5.8032657D-15 -6.4000246D-21 -6.2549685D-25 -1.6709959D-28  8.1048417D-33
 118    3  -1776.3782  0.0121390499 -1.1955659D-08  5.8031119D-15 -6.4188851D-21 -6.3150596D-25 -1.6675772D-28  8.1763712D-33
 118    4  -1776.2811  0.0121388586 -1.1955520D-08  5.8029061D-15 -6.4442973D-21 -6.3949752D-25 -1.6629727D-28  8.2714359D-33
 118    5  -1776.1597  0.0121386195 -1.1955346D-08  5.8026476D-15 -6.4765285D-21 -6.4945816D-25 -1.6571399D-28  8.3900607D-33
 118    6  -1776.0141  0.0121383326 -1.1955137D-08  5.8023358D-15 -6.5158373D-21 -6.6136257D-25 -1.6500376D-28  8.5316722D-33
 118    7  -1775.8441  0.0121379978 -1.1954893D-08  5.8019696D-15 -6.5626299D-21 -6.7519093D-25 -1.6415917D-28  8.6964374D-33
 118    8  -1775.6499  0.0121376153 -1.1954615D-08  5.8015479D-15 -6.6172649D-21 -6.9090175D-25 -1.6317492D-28  8.8831692D-33
 118    9  -1775.4314  0.0121371849 -1.1954301D-08  5.8010692D-15 -6.6802295D-21 -7.0845976D-25 -1.6204282D-28  9.0917331D-33
 118   10  -1775.1887  0.0121367068 -1.1953953D-08  5.8005319D-15 -6.7520517D-21 -7.2783153D-25 -1.6075345D-28  9.3220874D-33
 118   11  -1774.9217  0.0121361808 -1.1953570D-08  5.7999342D-15 -6.8332798D-21 -7.4895484D-25 -1.5929854D-28  9.5728467D-33
 118   12  -1774.6304  0.0121356070 -1.1953153D-08  5.7992738D-15 -6.9245320D-21 -7.7177592D-25 -1.5766735D-28  9.8436021D-33
 118   13  -1774.3149  0.0121349855 -1.1952701D-08  5.7985483D-15 -7.0264507D-21 -7.9622839D-25 -1.5584963D-28  1.0133432D-32
 118   14  -1773.9751  0.0121343162 -1.1952213D-08  5.7977551D-15 -7.1397466D-21 -8.2224548D-25 -1.5383305D-28  1.0441751D-32
 118   15  -1773.6111  0.0121335990 -1.1951692D-08  5.7968908D-15 -7.2651482D-21 -8.4973387D-25 -1.5160621D-28  1.0766927D-32
 118   16  -1773.2229  0.0121328341 -1.1951135D-08  5.7959521D-15 -7.4034217D-21 -8.7860889D-25 -1.4915611D-28  1.1108335D-32
 118   17  -1772.8104  0.0121320215 -1.1950544D-08  5.7949350D-15 -7.5553582D-21 -9.0876567D-25 -1.4646945D-28  1.1464470D-32
 118   18  -1772.3736  0.0121311611 -1.1949918D-08  5.7938351D-15 -7.7217717D-21 -9.4008813D-25 -1.4353364D-28  1.1833848D-32
 118   19  -1771.9127  0.0121302529 -1.1949258D-08  5.7926476D-15 -7.9034685D-21 -9.7244897D-25 -1.4033516D-28  1.2214708D-32
 118   20  -1771.4275  0.0121292970 -1.1948563D-08  5.7913674D-15 -8.1013030D-21 -1.0057176D-24 -1.3685979D-28  1.2605906D-32
 119    0  -1748.6902  0.0120861814 -1.1996931D-08  5.6521519D-15 -2.0863546D-20  1.1603633D-24  6.4361726D-29 -1.5734808D-32
 119    1  -1748.6660  0.0120861334 -1.1996897D-08  5.6519851D-15 -2.0851935D-20  1.1611295D-24  6.4141208D-29 -1.5743124D-32
 119    2  -1748.6177  0.0120860374 -1.1996829D-08  5.6516516D-15 -2.0828696D-20  1.1626680D-24  6.3700224D-29 -1.5760128D-32
 119    3  -1748.5452  0.0120858934 -1.1996727D-08  5.6511522D-15 -2.0793777D-20  1.1649472D-24  6.3037743D-29 -1.5785038D-32
 119    4  -1748.4485  0.0120857015 -1.1996592D-08  5.6504875D-15 -2.0747129D-20  1.1679501D-24  6.2152944D-29 -1.5817812D-32
 119    5  -1748.3276  0.0120854616 -1.1996422D-08  5.6496588D-15 -2.0688635D-20  1.1716480D-24  6.1044372D-29 -1.5858146D-32
 119    6  -1748.1826  0.0120851736 -1.1996219D-08  5.6486674D-15 -2.0618205D-20  1.1759931D-24  5.9710331D-29 -1.5905117D-32
 119    7  -1748.0134  0.0120848378 -1.1995982D-08  5.6475151D-15 -2.0535709D-20  1.1809479D-24  5.8148764D-29 -1.5958803D-32
 119    8  -1747.8201  0.0120844539 -1.1995710D-08  5.6462039D-15 -2.0441017D-20  1.1864418D-24  5.6358246D-29 -1.6017547D-32
 119    9  -1747.6025  0.0120840220 -1.1995406D-08  5.6447359D-15 -2.0333968D-20  1.1924189D-24  5.4335999D-29 -1.6081058D-32
 119   10  -1747.3609  0.0120835422 -1.1995067D-08  5.6431140D-15 -2.0214416D-20  1.1988042D-24  5.2080292D-29 -1.6148355D-32
 119   11  -1747.0950  0.0120830145 -1.1994695D-08  5.6413410D-15 -2.0082166D-20  1.2055125D-24  4.9587824D-29 -1.6218076D-32
 119   12  -1746.8051  0.0120824387 -1.1994289D-08  5.6394200D-15 -1.9937079D-20  1.2124580D-24  4.6856901D-29 -1.6289357D-32
 119   13  -1746.4909  0.0120818150 -1.1993849D-08  5.6373547D-15 -1.9778995D-20  1.2195377D-24  4.3885714D-29 -1.6360829D-32
 119   14  -1746.1526  0.0120811434 -1.1993375D-08  5.6351492D-15 -1.9607758D-20  1.2266364D-24  4.0671984D-29 -1.6430634D-32
 119   15  -1745.7902  0.0120804238 -1.1992868D-08  5.6328073D-15 -1.9423233D-20  1.2336474D-24  3.7214395D-29 -1.6497919D-32
 119   16  -1745.4036  0.0120796563 -1.1992328D-08  5.6303337D-15 -1.9225292D-20  1.2404389D-24  3.3511660D-29 -1.6560727D-32
 119   17  -1744.9930  0.0120788408 -1.1991753D-08  5.6277335D-15 -1.9013849D-20  1.2468722D-24  2.9563011D-29 -1.6617209D-32
 119   18  -1744.5581  0.0120779774 -1.1991146D-08  5.6250116D-15 -1.8788883D-20  1.2528071D-24  2.5369461D-29 -1.6665613D-32
 119   19  -1744.0992  0.0120770661 -1.1990505D-08  5.6221738D-15 -1.8550325D-20  1.2580839D-24  2.0930989D-29 -1.6703751D-32
 119   20  -1743.6161  0.0120761069 -1.1989830D-08  5.6192259D-15 -1.8298241D-20  1.2625454D-24  1.6249889D-29 -1.6729685D-32
 120    0  -1721.0333  0.0120326860 -1.2039143D-08  5.6308524D-15 -1.9600075D-20 -9.0283889D-25  6.2384514D-29  1.1692069D-32
 120    1  -1721.0092  0.0120326378 -1.2039110D-08  5.6306955D-15 -1.9609116D-20 -9.0208678D-25  6.2548239D-29  1.1680350D-32
 120    2  -1720.9611  0.0120325415 -1.2039042D-08  5.6303817D-15 -1.9627134D-20 -9.0058292D-25  6.2874943D-29  1.1657315D-32
 120    3  -1720.8889  0.0120323971 -1.2038941D-08  5.6299103D-15 -1.9654124D-20 -8.9831131D-25  6.3364009D-29  1.1622482D-32
 120    4  -1720.7926  0.0120322044 -1.2038806D-08  5.6292808D-15 -1.9690000D-20 -8.9525463D-25  6.4013603D-29  1.1575712D-32
 120    5  -1720.6723  0.0120319637 -1.2038637D-08  5.6284923D-15 -1.9734657D-20 -8.9138794D-25  6.4821436D-29  1.1516411D-32
 120    6  -1720.5279  0.0120316747 -1.2038434D-08  5.6275437D-15 -1.9787996D-20 -8.8668525D-25  6.5785874D-29  1.1444681D-32
 120    7  -1720.3595  0.0120313377 -1.2038198D-08  5.6264338D-15 -1.9849874D-20 -8.8110762D-25  6.6903239D-29  1.1359578D-32
 120    8  -1720.1670  0.0120309524 -1.2037928D-08  5.6251613D-15 -1.9920100D-20 -8.7463180D-25  6.8170049D-29  1.1261476D-32
 120    9  -1719.9505  0.0120305191 -1.2037624D-08  5.6237242D-15 -1.9998487D-20 -8.6719256D-25  6.9582172D-29  1.1148876D-32
 120   10  -1719.7098  0.0120300376 -1.2037287D-08  5.6221208D-15 -2.0084792D-20 -8.5874659D-25  7.1134107D-29  1.1021267D-32
 120   11  -1719.4452  0.0120295079 -1.2036916D-08  5.6203492D-15 -2.0178720D-20 -8.4924684D-25  7.2820130D-29  1.0878281D-32
 120   12  -1719.1565  0.0120289302 -1.2036511D-08  5.6184072D-15 -2.0280002D-20 -8.3862813D-25  7.4634462D-29  1.0719123D-32
 120   13  -1718.8437  0.0120283043 -1.2036073D-08  5.6162925D-15 -2.0388255D-20 -8.2683810D-25  7.6569370D-29  1.0543144D-32
 120   14  -1718.5070  0.0120276303 -1.2035601D-08  5.6140025D-15 -2.0503112D-20 -8.1379729D-25  7.8616956D-29  1.0348898D-32
 120   15  -1718.1461  0.0120269082 -1.2035096D-08  5.6115348D-15 -2.0624107D-20 -7.9945153D-25  8.0767912D-29  1.0136297D-32
 120   16  -1717.7613  0.0120261379 -1.2034557D-08  5.6088868D-15 -2.0750773D-20 -7.8372906D-25  8.3012716D-29  9.9041482D-33
 120   17  -1717.3524  0.0120253196 -1.2033985D-08  5.6060557D-15 -2.0882551D-20 -7.6655662D-25  8.5339901D-29  9.6515620D-33
 120   18  -1716.9195  0.0120244532 -1.2033380D-08  5.6030388D-15 -2.1018855D-20 -7.4786276D-25  8.7737574D-29  9.3776340D-33
 120   19  -1716.4626  0.0120235387 -1.2032742D-08  5.5998331D-15 -2.1159034D-20 -7.2757530D-25  9.0192981D-29  9.0815155D-33
 120   20  -1715.9817  0.0120225761 -1.2032070D-08  5.5964362D-15 -2.1302369D-20 -7.0563015D-25  9.2691337D-29  8.7625080D-33
 121    0  -1693.5540  0.0119788479 -1.2082196D-08  5.5031510D-15 -1.1984789D-20 -5.8824980D-26 -9.4370494D-29  1.8240240D-33
 121    1  -1693.5300  0.0119787995 -1.2082163D-08  5.5030550D-15 -1.1985375D-20 -5.9953908D-26 -9.4345278D-29  1.8401585D-33
 121    2  -1693.4821  0.0119787029 -1.2082097D-08  5.5028633D-15 -1.1986605D-20 -6.2220503D-26 -9.4292822D-29  1.8728887D-33
 121    3  -1693.4102  0.0119785579 -1.2081998D-08  5.5025756D-15 -1.1988527D-20 -6.5612409D-26 -9.4213157D-29  1.9216571D-33
 121    4  -1693.3144  0.0119783646 -1.2081866D-08  5.5021919D-15 -1.1991240D-20 -7.0132325D-26 -9.4103863D-29  1.9867538D-33
 121    5  -1693.1946  0.0119781229 -1.2081701D-08  5.5017122D-15 -1.1994888D-20 -7.5774158D-26 -9.3962017D-29  2.0678242D-33
 121    6  -1693.0509  0.0119778330 -1.2081502D-08  5.5011363D-15 -1.1999631D-20 -8.2534224D-26 -9.3784272D-29  2.1650169D-33
 121    7  -1692.8832  0.0119774947 -1.2081271D-08  5.5004642D-15 -1.2005683D-20 -9.0403077D-26 -9.3566398D-29  2.2779860D-33
 121    8  -1692.6916  0.0119771081 -1.2081007D-08  5.4996956D-15 -1.2013272D-20 -9.9371104D-26 -9.3304432D-29  2.4065178D-33
 121    9  -1692.4760  0.0119766732 -1.2080710D-08  5.4988303D-15 -1.2022673D-20 -1.0943466D-25 -9.2991815D-29  2.5508498D-33
 121   10  -1692.2364  0.0119761900 -1.2080381D-08  5.4978680D-15 -1.2034178D-20 -1.2056817D-25 -9.2623482D-29  2.7099118D-33
 121   11  -1691.9730  0.0119756584 -1.2080018D-08  5.4968084D-15 -1.2048103D-20 -1.3276839D-25 -9.2192954D-29  2.8843899D-33
 121   12  -1691.6856  0.0119750786 -1.2079622D-08  5.4956510D-15 -1.2064838D-20 -1.4600666D-25 -9.1692281D-29  3.0731834D-33
 121   13  -1691.3742  0.0119744505 -1.2079193D-08  5.4943952D-15 -1.2084736D-20 -1.6026462D-25 -9.1114878D-29  3.2761038D-33
 121   14  -1691.0390  0.0119737741 -1.2078732D-08  5.4930404D-15 -1.2108241D-20 -1.7551899D-25 -9.0451394D-29  3.4929678D-33
 121   15  -1690.6797  0.0119730494 -1.2078238D-08  5.4915859D-15 -1.2135789D-20 -1.9173405D-25 -8.9693690D-29  3.7229943D-33
 121   16  -1690.2966  0.0119722764 -1.2077711D-08  5.4900304D-15 -1.2167847D-20 -2.0886959D-25 -8.8832484D-29  3.9653600D-33
 121   17  -1689.8896  0.0119714551 -1.2077151D-08  5.4883731D-15 -1.2204884D-20 -2.2689406D-25 -8.7858396D-29  4.2199232D-33
 121   18  -1689.4586  0.0119705856 -1.2076558D-08  5.4866125D-15 -1.2247434D-20 -2.4575447D-25 -8.6761312D-29  4.4854464D-33
 121   19  -1689.0038  0.0119696678 -1.2075933D-08  5.4847473D-15 -1.2295989D-20 -2.6539785D-25 -8.5531386D-29  4.7612401D-33
 121   20  -1688.5250  0.0119687017 -1.2075275D-08  5.4827756D-15 -1.2351121D-20 -2.8576193D-25 -8.4158315D-29  5.0461171D-33
 122    0  -1666.2531  0.0119246605 -1.2125733D-08  5.3921724D-15 -1.5912517D-20  6.4603148D-25 -1.9982899D-29 -1.1477512D-32
 122    1  -1666.2292  0.0119246120 -1.2125701D-08  5.3920451D-15 -1.5906062D-20  6.4579041D-25 -2.0143458D-29 -1.1475679D-32
 122    2  -1666.1815  0.0119245150 -1.2125636D-08  5.3917906D-15 -1.5893148D-20  6.4530542D-25 -2.0464644D-29 -1.1471721D-32
 122    3  -1666.1100  0.0119243695 -1.2125539D-08  5.3914095D-15 -1.5873802D-20  6.4455634D-25 -2.0946392D-29 -1.1465374D-32
 122    4  -1666.0146  0.0119241755 -1.2125409D-08  5.3909019D-15 -1.5848044D-20  6.4353984D-25 -2.1588240D-29 -1.1456905D-32
 122    5  -1665.8953  0.0119239330 -1.2125248D-08  5.3902687D-15 -1.5815899D-20  6.4221602D-25 -2.2389665D-29 -1.1445022D-32
 122    6  -1665.7523  0.0119236419 -1.2125054D-08  5.3895104D-15 -1.5777401D-20  6.4057172D-25 -2.3350822D-29 -1.1430221D-32
 122    7  -1665.5853  0.0119233024 -1.2124827D-08  5.3886282D-15 -1.5732635D-20  6.3856082D-25 -2.4469952D-29 -1.1411498D-32
 122    8  -1665.3946  0.0119229145 -1.2124569D-08  5.3876229D-15 -1.5681644D-20  6.3615349D-25 -2.5746811D-29 -1.1388431D-32
 122    9  -1665.1800  0.0119224780 -1.2124278D-08  5.3864959D-15 -1.5624519D-20  6.3329100D-25 -2.7179989D-29 -1.1359986D-32
 122   10  -1664.9415  0.0119219930 -1.2123955D-08  5.3852485D-15 -1.5561364D-20  6.2993644D-25 -2.8767942D-29 -1.1325714D-32
 122   11  -1664.6792  0.0119214596 -1.2123599D-08  5.3838821D-15 -1.5492286D-20  6.2602369D-25 -3.0508792D-29 -1.1284520D-32
 122   12  -1664.3931  0.0119208776 -1.2123212D-08  5.3823984D-15 -1.5417432D-20  6.2149771D-25 -3.2400555D-29 -1.1235736D-32
 122   13  -1664.0832  0.0119202472 -1.2122792D-08  5.3807992D-15 -1.5336967D-20  6.1627991D-25 -3.4440233D-29 -1.1177759D-32
 122   14  -1663.7494  0.0119195684 -1.2122340D-08  5.3790862D-15 -1.5251102D-20  6.1031305D-25 -3.6624597D-29 -1.1110024D-32
 122   15  -1663.3919  0.0119188411 -1.2121856D-08  5.3772616D-15 -1.5160057D-20  6.0350943D-25 -3.8949795D-29 -1.1030983D-32
 122   16  -1663.0105  0.0119180653 -1.2121340D-08  5.3753273D-15 -1.5064118D-20  5.9579349D-25 -4.1410283D-29 -1.0939342D-32
 122   17  -1662.6053  0.0119172410 -1.2120792D-08  5.3732854D-15 -1.4963556D-20  5.8708139D-25 -4.4001534D-29 -1.0834086D-32
 122   18  -1662.1763  0.0119163684 -1.2120211D-08  5.3711382D-15 -1.4858758D-20  5.7728648D-25 -4.6717007D-29 -1.0713780D-32
 122   19  -1661.7235  0.0119154473 -1.2119599D-08  5.3688880D-15 -1.4750111D-20  5.6630964D-25 -4.9548496D-29 -1.0576493D-32
 122   20  -1661.2469  0.0119144777 -1.2118955D-08  5.3665370D-15 -1.4638067D-20  5.5406331D-25 -5.2488444D-29 -1.0421059D-32
 123    0  -1639.1314  0.0118701193 -1.2169926D-08  5.2955420D-15 -2.7672257D-20 -2.9137923D-25  1.6837040D-28  5.4309208D-33
 123    1  -1639.1077  0.0118700706 -1.2169894D-08  5.2953206D-15 -2.7675161D-20 -2.8936009D-25  1.6844639D-28  5.4043214D-33
 123    2  -1639.0602  0.0118699732 -1.2169831D-08  5.2948777D-15 -2.7680920D-20 -2.8531481D-25  1.6859721D-28  5.3508286D-33
 123    3  -1638.9890  0.0118698272 -1.2169736D-08  5.2942133D-15 -2.7689395D-20 -2.7924035D-25  1.6882032D-28  5.2704721D-33
 123    4  -1638.8940  0.0118696325 -1.2169608D-08  5.2933270D-15 -2.7700396D-20 -2.7112824D-25  1.6911221D-28  5.1629256D-33
 123    5  -1638.7753  0.0118693891 -1.2169450D-08  5.2922188D-15 -2.7713696D-20 -2.6097585D-25  1.6946921D-28  5.0287069D-33
 123    6  -1638.6329  0.0118690970 -1.2169259D-08  5.2908882D-15 -2.7728996D-20 -2.4875936D-25  1.6988495D-28  4.8668555D-33
 123    7  -1638.4667  0.0118687563 -1.2169037D-08  5.2893349D-15 -2.7745912D-20 -2.3446896D-25  1.7035262D-28  4.6772676D-33
 123    8  -1638.2768  0.0118683669 -1.2168783D-08  5.2875585D-15 -2.7763999D-20 -2.1808740D-25  1.7086373D-28  4.4595187D-33
 123    9  -1638.0632  0.0118679288 -1.2168498D-08  5.2855588D-15 -2.7782805D-20 -1.9960185D-25  1.7141037D-28  4.2136399D-33
 123   10  -1637.8259  0.0118674421 -1.2168181D-08  5.2833354D-15 -2.7801728D-20 -1.7900070D-25  1.7198103D-28  3.9395835D-33
 123   11  -1637.5648  0.0118669067 -1.2167832D-08  5.2808881D-15 -2.7820157D-20 -1.5626129D-25  1.7256435D-28  3.6364345D-33
 123   12  -1637.2800  0.0118663226 -1.2167452D-08  5.2782164D-15 -2.7837421D-20 -1.3136600D-25  1.7314725D-28  3.3038901D-33
 123   13  -1636.9715  0.0118656900 -1.2167040D-08  5.2753205D-15 -2.7852747D-20 -1.0431328D-25  1.7371601D-28  2.9423503D-33
 123   14  -1636.6392  0.0118650086 -1.2166597D-08  5.2722003D-15 -2.7865315D-20 -7.5080485D-26  1.7425418D-28  2.5506205D-33
 123   15  -1636.2833  0.0118642786 -1.2166123D-08  5.2688558D-15 -2.7874210D-20 -4.3667544D-26  1.7474540D-28  2.1289475D-33
 123   16  -1635.9036  0.0118635000 -1.2165617D-08  5.2652876D-15 -2.7878511D-20 -1.0074089D-26  1.7517171D-28  1.6772621D-33
 123   17  -1635.5003  0.0118626728 -1.2165080D-08  5.2614962D-15 -2.7877191D-20  2.5693153D-26  1.7551396D-28  1.1954266D-33
 123   18  -1635.0733  0.0118617969 -1.2164512D-08  5.2574824D-15 -2.7869139D-20  6.3634564D-26  1.7575050D-28  6.8306712D-34
 123   19  -1634.6225  0.0118608724 -1.2163913D-08  5.2532473D-15 -2.7853254D-20  1.0372017D-25  1.7586018D-28  1.4065128D-34
 123   20  -1634.1481  0.0118598993 -1.2163283D-08  5.2487927D-15 -2.7828286D-20  1.4592432D-25  1.7581955D-28 -4.3183917D-34
 124    0  -1612.1899  0.0118152168 -1.2215875D-08  5.2027132D-15 -8.4399646D-21 -9.9315502D-25 -1.9097655D-28  1.2700484D-32
 124    1  -1612.1662  0.0118151680 -1.2215843D-08  5.2026457D-15 -8.4499031D-21 -9.9544855D-25 -1.9079844D-28  1.2731768D-32
 124    2  -1612.1190  0.0118150702 -1.2215781D-08  5.2025104D-15 -8.4698691D-21 -1.0000245D-24 -1.9044097D-28  1.2793927D-32
 124    3  -1612.0481  0.0118149236 -1.2215687D-08  5.2023067D-15 -8.4999678D-21 -1.0068715D-24 -1.8990170D-28  1.2887012D-32
 124    4  -1611.9536  0.0118147282 -1.2215563D-08  5.2020341D-15 -8.5404223D-21 -1.0159681D-24 -1.8917674D-28  1.3010404D-32
 124    5  -1611.8354  0.0118144839 -1.2215406D-08  5.2016915D-15 -8.5915092D-21 -1.0272915D-24 -1.8826052D-28  1.3164270D-32
 124    6  -1611.6936  0.0118141907 -1.2215219D-08  5.2012776D-15 -8.6535522D-21 -1.0408064D-24 -1.8714694D-28  1.3347896D-32
 124    7  -1611.5283  0.0118138487 -1.2215001D-08  5.2007909D-15 -8.7269557D-21 -1.0564718D-24 -1.8582832D-28  1.3560852D-32
 124    8  -1611.3392  0.0118134578 -1.2214751D-08  5.2002297D-15 -8.8121784D-21 -1.0742382D-24 -1.8429610D-28  1.3802248D-32
 124    9  -1611.1266  0.0118130181 -1.2214470D-08  5.1995917D-15 -8.9097594D-21 -1.0940460D-24 -1.8253987D-28  1.4071525D-32
 124   10  -1610.8903  0.0118125295 -1.2214158D-08  5.1988746D-15 -9.0202557D-21 -1.1158366D-24 -1.8054906D-28  1.4367918D-32
 124   11  -1610.6305  0.0118119921 -1.2213815D-08  5.1980753D-15 -9.1443008D-21 -1.1395197D-24 -1.7831188D-28  1.4689886D-32
 124   12  -1610.3470  0.0118114059 -1.2213441D-08  5.1971909D-15 -9.2825791D-21 -1.1650204D-24 -1.7581456D-28  1.5036808D-32
 124   13  -1610.0399  0.0118107708 -1.2213036D-08  5.1962176D-15 -9.4358041D-21 -1.1922307D-24 -1.7304408D-28  1.5406999D-32
 124   14  -1609.7092  0.0118100868 -1.2212599D-08  5.1951513D-15 -9.6047419D-21 -1.2210437D-24 -1.6998583D-28  1.5799035D-32
 124   15  -1609.3549  0.0118093541 -1.2212132D-08  5.1939876D-15 -9.7901749D-21 -1.2513378D-24 -1.6662452D-28  1.6211422D-32
 124   16  -1608.9770  0.0118085725 -1.2211633D-08  5.1927216D-15 -9.9929325D-21 -1.2829797D-24 -1.6294487D-28  1.6642189D-32
 124   17  -1608.5756  0.0118077422 -1.2211104D-08  5.1913475D-15 -1.0213838D-20 -1.3158120D-24 -1.5893071D-28  1.7089498D-32
 124   18  -1608.1505  0.0118068630 -1.2210543D-08  5.1898596D-15 -1.0453747D-20 -1.3496735D-24 -1.5456556D-28  1.7551130D-32
 124   19  -1607.7018  0.0118059350 -1.2209951D-08  5.1882509D-15 -1.0713507D-20 -1.3843771D-24 -1.4983362D-28  1.8024268D-32
 124   20  -1607.2296  0.0118049582 -1.2209329D-08  5.1865144D-15 -1.0993929D-20 -1.4197238D-24 -1.4471914D-28  1.8506277D-32
 125    0  -1585.4293  0.0117599475 -1.2262169D-08  4.9745534D-15 -2.1863422D-20  1.7613515D-24  3.7440035D-29 -2.5550459D-32
 125    1  -1585.4058  0.0117598984 -1.2262139D-08  4.9743785D-15 -2.1845814D-20  1.7618010D-24  3.7082236D-29 -2.5556142D-32
 125    2  -1585.3587  0.0117598003 -1.2262080D-08  4.9740292D-15 -2.1810561D-20  1.7626856D-24  3.6366201D-29 -2.5567347D-32
 125    3  -1585.2882  0.0117596532 -1.2261990D-08  4.9735065D-15 -2.1757659D-20  1.7639710D-24  3.5292384D-29 -2.5583178D-32
 125    4  -1585.1941  0.0117594570 -1.2261871D-08  4.9728113D-15 -2.1687069D-20  1.7656338D-24  3.3859260D-29 -2.5603875D-32
 125    5  -1585.0765  0.0117592117 -1.2261722D-08  4.9719457D-15 -2.1598738D-20  1.7676089D-24  3.2066256D-29 -2.5628252D-32
 125    6  -1584.9354  0.0117589175 -1.2261543D-08  4.9709115D-15 -2.1492612D-20  1.7698382D-24  2.9912000D-29 -2.5655381D-32
 125    7  -1584.7708  0.0117585741 -1.2261334D-08  4.9697113D-15 -2.1368646D-20  1.7722506D-24  2.7396301D-29 -2.5684630D-32
 125    8  -1584.5826  0.0117581818 -1.2261095D-08  4.9683483D-15 -2.1226751D-20  1.7747406D-24  2.4517764D-29 -2.5714191D-32
 125    9  -1584.3710  0.0117577404 -1.2260827D-08  4.9668257D-15 -2.1066914D-20  1.7772139D-24  2.1275859D-29 -2.5742900D-32
 125   10  -1584.1358  0.0117572500 -1.2260529D-08  4.9651474D-15 -2.0889075D-20  1.7795514D-24  1.7670257D-29 -2.5768833D-32
 125   11  -1583.8772  0.0117567105 -1.2260202D-08  4.9633178D-15 -2.0693201D-20  1.7816185D-24  1.3699890D-29 -2.5790386D-32
 125   12  -1583.5950  0.0117561220 -1.2259844D-08  4.9613415D-15 -2.0479298D-20  1.7832823D-24  9.3656705D-30 -2.5805853D-32
 125   13  -1583.2894  0.0117554845 -1.2259457D-08  4.9592237D-15 -2.0247398D-20  1.7843788D-24  4.6684103D-30 -2.5812611D-32
 125   14  -1582.9602  0.0117547980 -1.2259041D-08  4.9569700D-15 -1.9997552D-20  1.7847344D-24 -3.9058513D-31 -2.5807985D-32
 125   15  -1582.6076  0.0117540625 -1.2258595D-08  4.9545864D-15 -1.9729869D-20  1.7841771D-24 -5.8087235D-30 -2.5790231D-32
 125   16  -1582.2315  0.0117532779 -1.2258119D-08  4.9520792D-15 -1.9444520D-20  1.7825060D-24 -1.1582123D-29 -2.5756099D-32
 125   17  -1581.8319  0.0117524444 -1.2257614D-08  4.9494553D-15 -1.9141728D-20  1.7795200D-24 -1.7706045D-29 -2.5702904D-32
 125   18  -1581.4088  0.0117515619 -1.2257080D-08  4.9467219D-15 -1.8821804D-20  1.7749991D-24 -2.4174240D-29 -2.5627643D-32
 125   19  -1580.9623  0.0117506304 -1.2256516D-08  4.9438867D-15 -1.8485132D-20  1.7687071D-24 -3.0978037D-29 -2.5526746D-32
 125   20  -1580.4923  0.0117496499 -1.2255923D-08  4.9409573D-15 -1.8132186D-20  1.7604182D-24 -3.8108258D-29 -2.5397459D-32
 126    0  -1558.8506  0.0117042998 -1.2309905D-08  4.9264488D-15 -2.8529834D-20 -1.3239757D-24  1.6197951D-28  1.8252389D-32
 126    1  -1558.8271  0.0117042506 -1.2309876D-08  4.9262205D-15 -2.8543064D-20 -1.3220311D-24  1.6223485D-28  1.8224858D-32
 126    2  -1558.7803  0.0117041521 -1.2309817D-08  4.9257636D-15 -2.8569464D-20 -1.3181284D-24  1.6274419D-28  1.8169549D-32
 126    3  -1558.7101  0.0117040044 -1.2309728D-08  4.9250775D-15 -2.8608921D-20 -1.3122591D-24  1.6350580D-28  1.8086551D-32
 126    4  -1558.6165  0.0117038074 -1.2309610D-08  4.9241610D-15 -2.8661254D-20 -1.3043807D-24  1.6451548D-28  1.7974970D-32
 126    5  -1558.4994  0.0117035612 -1.2309462D-08  4.9230134D-15 -2.8726222D-20 -1.2944785D-24  1.6576885D-28  1.7835105D-32
 126    6  -1558.3590  0.0117032658 -1.2309285D-08  4.9216327D-15 -2.8803537D-20 -1.2824859D-24  1.6725980D-28  1.7665268D-32
 126    7  -1558.1952  0.0117029211 -1.2309078D-08  4.9200171D-15 -2.8892817D-20 -1.2683632D-24  1.6898115D-28  1.7465511D-32
 126    8  -1558.0079  0.0117025273 -1.2308842D-08  4.9181648D-15 -2.8993628D-20 -1.2520474D-24  1.7092453D-28  1.7234826D-32
 126    9  -1557.7973  0.0117020841 -1.2308577D-08  4.9160732D-15 -2.9105485D-20 -1.2334715D-24  1.7307963D-28  1.6972286D-32
 126   10  -1557.5632  0.0117015918 -1.2308282D-08  4.9137398D-15 -2.9227772D-20 -1.2125589D-24  1.7543471D-28  1.6676757D-32
 126   11  -1557.3058  0.0117010502 -1.2307958D-08  4.9111620D-15 -2.9359877D-20 -1.1892374D-24  1.7797796D-28  1.6347491D-32
 126   12  -1557.0250  0.0117004595 -1.2307604D-08  4.9083366D-15 -2.9501047D-20 -1.1634097D-24  1.8069379D-28  1.5982598D-32
 126   13  -1556.7208  0.0116998195 -1.2307221D-08  4.9052607D-15 -2.9650456D-20 -1.1349956D-24  1.8356633D-28  1.5581401D-32
 126   14  -1556.3932  0.0116991303 -1.2306809D-08  4.9019310D-15 -2.9807188D-20 -1.1039038D-24  1.8657727D-28  1.5142771D-32
 126   15  -1556.0422  0.0116983919 -1.2306368D-08  4.8983444D-15 -2.9970234D-20 -1.0700366D-24  1.8970737D-28  1.4665064D-32
 126   16  -1555.6679  0.0116976043 -1.2305898D-08  4.8944973D-15 -3.0138512D-20 -1.0332986D-24  1.9293420D-28  1.4147074D-32
 126   17  -1555.2702  0.0116967675 -1.2305399D-08  4.8903867D-15 -3.0310807D-20 -9.9360063D-25  1.9623506D-28  1.3587616D-32
 126   18  -1554.8491  0.0116958815 -1.2304871D-08  4.8860093D-15 -3.0485820D-20 -9.5085484D-25  1.9958363D-28  1.2985769D-32
 126   19  -1554.4047  0.0116949464 -1.2304315D-08  4.8813620D-15 -3.0662124D-20 -9.0496497D-25  2.0295192D-28  1.2339912D-32
 126   20  -1553.9369  0.0116939621 -1.2303729D-08  4.8764417D-15 -3.0838222D-20 -8.5584364D-25  2.0631021D-28  1.1648630D-32
 127    0  -1532.4546  0.0116482675 -1.2359542D-08  4.7295897D-15 -9.7991395D-21 -9.0145999D-26 -1.9435500D-28  3.2972792D-33
 127    1  -1532.4313  0.0116482181 -1.2359514D-08  4.7295113D-15 -9.8000582D-21 -9.2479897D-26 -1.9430836D-28  3.3310026D-33
 127    2  -1532.3847  0.0116481192 -1.2359457D-08  4.7293545D-15 -9.8019470D-21 -9.7141045D-26 -1.9421469D-28  3.3977567D-33
 127    3  -1532.3148  0.0116479709 -1.2359372D-08  4.7291193D-15 -9.8049680D-21 -1.0413180D-25 -1.9406970D-28  3.4984199D-33
 127    4  -1532.2216  0.0116477732 -1.2359259D-08  4.7288055D-15 -9.8093179D-21 -1.1344534D-25 -1.9386987D-28  3.6324723D-33
 127    5  -1532.1052  0.0116475260 -1.2359117D-08  4.7284129D-15 -9.8152962D-21 -1.2506495D-25 -1.9360962D-28  3.7992090D-33
 127    6  -1531.9654  0.0116472294 -1.2358947D-08  4.7279415D-15 -9.8232118D-21 -1.3899150D-25 -1.9328223D-28  3.9991488D-33
 127    7  -1531.8023  0.0116468833 -1.2358748D-08  4.7273912D-15 -9.8335020D-21 -1.5521272D-25 -1.9287889D-28  4.2319044D-33
 127    8  -1531.6160  0.0116464878 -1.2358521D-08  4.7267615D-15 -9.8466541D-21 -1.7370700D-25 -1.9239023D-28  4.4970266D-33
 127    9  -1531.4064  0.0116460429 -1.2358266D-08  4.7260519D-15 -9.8632144D-21 -1.9445475D-25 -1.9180495D-28  4.7940124D-33
 127   10  -1531.1734  0.0116455486 -1.2357982D-08  4.7252620D-15 -9.8838190D-21 -2.1742767D-25 -1.9111063D-28  5.1224752D-33
 127   11  -1530.9172  0.0116450049 -1.2357671D-08  4.7243912D-15 -9.9091262D-21 -2.4260494D-25 -1.9029381D-28  5.4823143D-33
 127   12  -1530.6378  0.0116444117 -1.2357330D-08  4.7234385D-15 -9.9398655D-21 -2.6993744D-25 -1.8934041D-28  5.8717916D-33
 127   13  -1530.3350  0.0116437691 -1.2356962D-08  4.7224027D-15 -9.9768766D-21 -2.9938306D-25 -1.8823376D-28  6.2907689D-33
 127   14  -1530.0090  0.0116430771 -1.2356565D-08  4.7212829D-15 -1.0021003D-20 -3.3090381D-25 -1.8695672D-28  6.7388188D-33
 127   15  -1529.6597  0.0116423358 -1.2356141D-08  4.7200773D-15 -1.0073157D-20 -3.6442694D-25 -1.8549126D-28  7.2144610D-33
 127   16  -1529.2872  0.0116415450 -1.2355687D-08  4.7187842D-15 -1.0134306D-20 -3.9988460D-25 -1.8381898D-28  7.7163039D-33
 127   17  -1528.8914  0.0116407048 -1.2355206D-08  4.7174011D-15 -1.0205474D-20 -4.3718994D-25 -1.8191977D-28  8.2427887D-33
 127   18  -1528.4723  0.0116398153 -1.2354697D-08  4.7159257D-15 -1.0287674D-20 -4.7625428D-25 -1.7977330D-28  8.7928390D-33
 127   19  -1528.0300  0.0116388763 -1.2354159D-08  4.7143548D-15 -1.0382040D-20 -5.1696834D-25 -1.7735811D-28  9.3645310D-33
 127   20  -1527.5645  0.0116378880 -1.2353594D-08  4.7126852D-15 -1.0489690D-20 -5.5921174D-25 -1.7465247D-28  9.9559265D-33
 128    0  -1506.2424  0.0115918395 -1.2409757D-08  4.5693795D-15 -2.1309098D-20  9.0213048D-25  2.6294685D-29 -1.6772027D-32
 128    1  -1506.2192  0.0115917899 -1.2409729D-08  4.5692090D-15 -2.1300083D-20  9.0244475D-25  2.6060029D-29 -1.6775887D-32
 128    2  -1506.1728  0.0115916906 -1.2409675D-08  4.5688684D-15 -2.1282043D-20  9.0306188D-25  2.5590450D-29 -1.6783369D-32
 128    3  -1506.1033  0.0115915417 -1.2409592D-08  4.5683579D-15 -2.1254927D-20  9.0397354D-25  2.4885042D-29 -1.6794756D-32
 128    4  -1506.0105  0.0115913431 -1.2409483D-08  4.5676783D-15 -2.1218745D-20  9.0515037D-25  2.3943742D-29 -1.6809202D-32
 128    5  -1505.8946  0.0115910949 -1.2409346D-08  4.5668304D-15 -2.1173460D-20  9.0654772D-25  2.2767021D-29 -1.6825468D-32
 128    6  -1505.7555  0.0115907971 -1.2409181D-08  4.5658154D-15 -2.1119003D-20  9.0813715D-25  2.1352534D-29 -1.6844074D-32
 128    7  -1505.5933  0.0115904497 -1.2408990D-08  4.5646347D-15 -2.1055375D-20  9.0985679D-25  1.9701082D-29 -1.6863196D-32
 128    8  -1505.4078  0.0115900526 -1.2408770D-08  4.5632894D-15 -2.0982521D-20  9.1166271D-25  1.7811313D-29 -1.6882870D-32
 128    9  -1505.1992  0.0115896059 -1.2408524D-08  4.5617816D-15 -2.0900379D-20  9.1347189D-25  1.5682581D-29 -1.6901069D-32
 128   10  -1504.9674  0.0115891095 -1.2408250D-08  4.5601132D-15 -2.0808941D-20  9.1520991D-25  1.3315356D-29 -1.6916470D-32
 128   11  -1504.7125  0.0115885636 -1.2407950D-08  4.5582865D-15 -2.0708183D-20  9.1679168D-25  1.0709332D-29 -1.6928130D-32
 128   12  -1504.4343  0.0115879680 -1.2407621D-08  4.5563038D-15 -2.0598091D-20  9.1813188D-25  7.8650181D-30 -1.6934539D-32
 128   13  -1504.1331  0.0115873228 -1.2407266D-08  4.5541677D-15 -2.0478653D-20  9.1912202D-25  4.7827636D-30 -1.6933983D-32
 128   14  -1503.8086  0.0115866280 -1.2406884D-08  4.5518813D-15 -2.0349939D-20  9.1964601D-25  1.4642213D-30 -1.6924274D-32
 128   15  -1503.4610  0.0115858836 -1.2406474D-08  4.5494476D-15 -2.0211989D-20  9.1958736D-25 -2.0876775D-30 -1.6903229D-32
 128   16  -1503.0903  0.0115850896 -1.2406037D-08  4.5468699D-15 -2.0064908D-20  9.1882318D-25 -5.8700433D-30 -1.6869469D-32
 128   17  -1502.6964  0.0115842460 -1.2405574D-08  4.5441517D-15 -1.9908823D-20  9.1721591D-25 -9.8798039D-30 -1.6820432D-32
 128   18  -1502.2794  0.0115833528 -1.2405083D-08  4.5412968D-15 -1.9743954D-20  9.1462422D-25 -1.4110365D-29 -1.6753836D-32
 128   19  -1501.8393  0.0115824101 -1.2404566D-08  4.5383088D-15 -1.9570516D-20  9.1090228D-25 -1.8555632D-29 -1.6667194D-32
 128   20  -1501.3760  0.0115814177 -1.2404021D-08  4.5351921D-15 -1.9388821D-20  9.0588861D-25 -2.3207584D-29 -1.6557798D-32
 129    0  -1480.2148  0.0115350085 -1.2461330D-08  4.4410806D-15 -2.8032047D-20 -2.9109395D-25  1.7115894D-28  6.3441681D-33
 129    1  -1480.1917  0.0115349587 -1.2461303D-08  4.4408564D-15 -2.8034945D-20 -2.8904213D-25  1.7124772D-28  6.3130922D-33
 129    2  -1480.1456  0.0115348590 -1.2461250D-08  4.4404077D-15 -2.8040685D-20 -2.8492954D-25  1.7142371D-28  6.2507800D-33
 129    3  -1480.0764  0.0115347095 -1.2461170D-08  4.4397347D-15 -2.8049141D-20 -2.7875447D-25  1.7168409D-28  6.1572429D-33
 129    4  -1479.9841  0.0115345101 -1.2461064D-08  4.4388369D-15 -2.8060126D-20 -2.7050391D-25  1.7202545D-28  6.0320743D-33
 129    5  -1479.8688  0.0115342609 -1.2460930D-08  4.4377143D-15 -2.8073385D-20 -2.6017772D-25  1.7244224D-28  5.8756604D-33
 129    6  -1479.7303  0.0115339618 -1.2460771D-08  4.4363664D-15 -2.8088632D-20 -2.4773927D-25  1.7292788D-28  5.6866204D-33
 129    7  -1479.5689  0.0115336129 -1.2460584D-08  4.4347929D-15 -2.8105463D-20 -2.3318565D-25  1.7347393D-28  5.4652841D-33
 129    8  -1479.3843  0.0115332142 -1.2460372D-08  4.4329936D-15 -2.8123442D-20 -2.1650577D-25  1.7407183D-28  5.2115846D-33
 129    9  -1479.1767  0.0115327656 -1.2460132D-08  4.4309680D-15 -2.8142090D-20 -1.9766870D-25  1.7471055D-28  4.9247617D-33
 129   10  -1478.9461  0.0115322672 -1.2459866D-08  4.4287159D-15 -2.8160805D-20 -1.7666596D-25  1.7537781D-28  4.6048415D-33
 129   11  -1478.6924  0.0115317190 -1.2459574D-08  4.4262369D-15 -2.8178960D-20 -1.5347094D-25  1.7605954D-28  4.2507941D-33
 129   12  -1478.4156  0.0115311209 -1.2459256D-08  4.4235309D-15 -2.8195851D-20 -1.2807066D-25  1.7674143D-28  3.8630345D-33
 129   13  -1478.1158  0.0115304730 -1.2458911D-08  4.4205978D-15 -2.8210705D-20 -1.0044605D-25  1.7740601D-28  3.4404225D-33
 129   14  -1477.7930  0.0115297753 -1.2458540D-08  4.4174374D-15 -2.8222673D-20 -7.0582245D-26  1.7803495D-28  2.9826135D-33
 129   15  -1477.4471  0.0115290278 -1.2458142D-08  4.4140501D-15 -2.8230866D-20 -3.8483741D-26  1.7861010D-28  2.4902012D-33
 129   16  -1477.0782  0.0115282305 -1.2457719D-08  4.4104364D-15 -2.8234275D-20 -4.1463818D-27  1.7910896D-28  1.9627255D-33
 129   17  -1476.6863  0.0115273834 -1.2457269D-08  4.4065965D-15 -2.8231876D-20  3.2442002D-26  1.7950905D-28  1.3993386D-33
 129   18  -1476.2713  0.0115264865 -1.2456793D-08  4.4025318D-15 -2.8222539D-20  7.1243534D-26  1.7978659D-28  8.0116040D-34
 129   19  -1475.8333  0.0115255398 -1.2456292D-08  4.3982431D-15 -2.8205114D-20  1.1225636D-25  1.7991514D-28  1.6731401D-34
 129   20  -1475.3723  0.0115245433 -1.2455764D-08  4.3937324D-15 -2.8178339D-20  1.5543113D-25  1.7986871D-28 -5.0065403D-34
 130    0  -1454.3729  0.0114777655 -1.2514610D-08  4.3360012D-15 -1.1219375D-20 -1.2874497D-24 -1.6631863D-28  1.8454545D-32
 130    1  -1454.3499  0.0114777154 -1.2514584D-08  4.3359114D-15 -1.1232255D-20 -1.2894417D-24 -1.6606027D-28  1.8484666D-32
 130    2  -1454.3040  0.0114776153 -1.2514532D-08  4.3357315D-15 -1.1258088D-20 -1.2934251D-24 -1.6554209D-28  1.8545424D-32
 130    3  -1454.2352  0.0114774651 -1.2514454D-08  4.3354608D-15 -1.1296983D-20 -1.2993675D-24 -1.6476110D-28  1.8635653D-32
 130    4  -1454.1433  0.0114772649 -1.2514350D-08  4.3350985D-15 -1.1349119D-20 -1.3072531D-24 -1.6371399D-28  1.8755696D-32
 130    5  -1454.0286  0.0114770146 -1.2514220D-08  4.3346433D-15 -1.1414721D-20 -1.3170366D-24 -1.6239593D-28  1.8904516D-32
 130    6  -1453.8908  0.0114767143 -1.2514064D-08  4.3340934D-15 -1.1494104D-20 -1.3286663D-24 -1.6080042D-28  1.9081336D-32
 130    7  -1453.7302  0.0114763639 -1.2513882D-08  4.3334471D-15 -1.1587575D-20 -1.3420952D-24 -1.5892065D-28  1.9285562D-32
 130    8  -1453.5466  0.0114759635 -1.2513674D-08  4.3327021D-15 -1.1695544D-20 -1.3572534D-24 -1.5674756D-28  1.9516613D-32
 130    9  -1453.3400  0.0114755130 -1.2513440D-08  4.3318555D-15 -1.1818475D-20 -1.3740430D-24 -1.5427210D-28  1.9772215D-32
 130   10  -1453.1105  0.0114750124 -1.2513180D-08  4.3309046D-15 -1.1956780D-20 -1.3923947D-24 -1.5148450D-28  2.0051999D-32
 130   11  -1452.8580  0.0114744619 -1.2512894D-08  4.3298456D-15 -1.2111046D-20 -1.4121802D-24 -1.4837334D-28  2.0353386D-32
 130   12  -1452.5827  0.0114738613 -1.2512582D-08  4.3286748D-15 -1.2281775D-20 -1.4333006D-24 -1.4492679D-28  2.0675473D-32
 130   13  -1452.2844  0.0114732106 -1.2512245D-08  4.3273877D-15 -1.2469558D-20 -1.4556134D-24 -1.4113279D-28  2.1016027D-32
 130   14  -1451.9631  0.0114725099 -1.2511881D-08  4.3259796D-15 -1.2674994D-20 -1.4789723D-24 -1.3697845D-28  2.1372668D-32
 130   15  -1451.6190  0.0114717592 -1.2511492D-08  4.3244453D-15 -1.2898666D-20 -1.5032227D-24 -1.3245126D-28  2.1742965D-32
 130   16  -1451.2519  0.0114709585 -1.2511077D-08  4.3227787D-15 -1.3141190D-20 -1.5281840D-24 -1.2753752D-28  2.2124992D-32
 130   17  -1450.8619  0.0114701078 -1.2510636D-08  4.3209738D-15 -1.3403170D-20 -1.5536638D-24 -1.2222498D-28  2.2514953D-32
 130   18  -1450.4490  0.0114692070 -1.2510170D-08  4.3190234D-15 -1.3685167D-20 -1.5794451D-24 -1.1650129D-28  2.2909929D-32
 130   19  -1450.0131  0.0114682563 -1.2509677D-08  4.3169204D-15 -1.3987740D-20 -1.6053124D-24 -1.1035350D-28  2.3306713D-32
 130   20  -1449.5544  0.0114672555 -1.2509159D-08  4.3146566D-15 -1.4311394D-20 -1.6310119D-24 -1.0377211D-28  2.3701547D-32
 131    0  -1428.7177  0.0114201050 -1.2568532D-08  4.0965859D-15 -1.6782872D-20  1.7678392D-24 -6.7849865D-29 -2.9431230D-32
 131    1  -1428.6948  0.0114200547 -1.2568507D-08  4.0964517D-15 -1.6765190D-20  1.7670232D-24 -6.8262125D-29 -2.9419896D-32
 131    2  -1428.6491  0.0114199542 -1.2568458D-08  4.0961837D-15 -1.6729855D-20  1.7653746D-24 -6.9085807D-29 -2.9396847D-32
 131    3  -1428.5806  0.0114198033 -1.2568384D-08  4.0957829D-15 -1.6676940D-20  1.7628632D-24 -7.0319643D-29 -2.9361641D-32
 131    4  -1428.4893  0.0114196023 -1.2568286D-08  4.0952503D-15 -1.6606494D-20  1.7594501D-24 -7.1962435D-29 -2.9313712D-32
 131    5  -1428.3751  0.0114193509 -1.2568163D-08  4.0945878D-15 -1.6518640D-20  1.7550713D-24 -7.4011963D-29 -2.9252085D-32
 131    6  -1428.2380  0.0114190493 -1.2568016D-08  4.0937974D-15 -1.6413494D-20  1.7496517D-24 -7.6465939D-29 -2.9175386D-32
 131    7  -1428.0782  0.0114186974 -1.2567844D-08  4.0928817D-15 -1.6291235D-20  1.7431091D-24 -7.9320810D-29 -2.9082703D-32
 131    8  -1427.8955  0.0114182952 -1.2567648D-08  4.0918435D-15 -1.6152096D-20  1.7353397D-24 -8.2571994D-29 -2.8972150D-32
 131    9  -1427.6899  0.0114178428 -1.2567427D-08  4.0906861D-15 -1.5996326D-20  1.7262261D-24 -8.6214270D-29 -2.8841940D-32
 131   10  -1427.4616  0.0114173401 -1.2567181D-08  4.0894133D-15 -1.5824215D-20  1.7156401D-24 -9.0242043D-29 -2.8689995D-32
 131   11  -1427.2104  0.0114167871 -1.2566911D-08  4.0880292D-15 -1.5636177D-20  1.7034310D-24 -9.4646325D-29 -2.8513793D-32
 131   12  -1426.9364  0.0114161839 -1.2566617D-08  4.0865378D-15 -1.5432599D-20  1.6894616D-24 -9.9419915D-29 -2.8311801D-32
 131   13  -1426.6396  0.0114155305 -1.2566298D-08  4.0849442D-15 -1.5213998D-20  1.6735501D-24 -1.0455163D-28 -2.8080500D-32
 131   14  -1426.3200  0.0114148268 -1.2565955D-08  4.0832533D-15 -1.4980944D-20  1.6555249D-24 -1.1002991D-28 -2.7817467D-32
 131   15  -1425.9776  0.0114140728 -1.2565588D-08  4.0814705D-15 -1.4734130D-20  1.6351926D-24 -1.1584038D-28 -2.7519490D-32
 131   16  -1425.6123  0.0114132686 -1.2565196D-08  4.0796011D-15 -1.4474306D-20  1.6123686D-24 -1.2196803D-28 -2.7184325D-32
 131   17  -1425.2243  0.0114124142 -1.2564780D-08  4.0776512D-15 -1.4202351D-20  1.5868235D-24 -1.2839333D-28 -2.6807171D-32
 131   18  -1424.8134  0.0114115096 -1.2564340D-08  4.0756265D-15 -1.3919273D-20  1.5583652D-24 -1.3509614D-28 -2.6385994D-32
 131   19  -1424.3798  0.0114105547 -1.2563875D-08  4.0735331D-15 -1.3626152D-20  1.5267730D-24 -1.4205338D-28 -2.5917209D-32
 131   20  -1423.9234  0.0114095496 -1.2563387D-08  4.0713772D-15 -1.3324276D-20  1.4918116D-24 -1.4923725D-28 -2.5396135D-32
 132    0  -1403.2501  0.0113620174 -1.2623494D-08  3.9982438D-15 -3.5106526D-20 -7.5609171D-25  2.8930815D-28  1.1747925D-32
 132    1  -1403.2274  0.0113619669 -1.2623470D-08  3.9979629D-15 -3.5114084D-20 -7.5262063D-25  2.8947282D-28  1.1696056D-32
 132    2  -1403.1819  0.0113618659 -1.2623422D-08  3.9974009D-15 -3.5129067D-20 -7.4566520D-25  2.8979867D-28  1.1591922D-32
 132    3  -1403.1138  0.0113617145 -1.2623350D-08  3.9965576D-15 -3.5151280D-20 -7.3522641D-25  2.9028207D-28  1.1435918D-32
 132    4  -1403.0229  0.0113615125 -1.2623254D-08  3.9954323D-15 -3.5180401D-20 -7.2127852D-25  2.9091674D-28  1.1227291D-32
 132    5  -1402.9093  0.0113612600 -1.2623134D-08  3.9940243D-15 -3.5216032D-20 -7.0379236D-25  2.9169346D-28  1.0965340D-32
 132    6  -1402.7729  0.0113609571 -1.2622990D-08  3.9923330D-15 -3.5257646D-20 -6.8276301D-25  2.9260164D-28  1.0651043D-32
 132    7  -1402.6139  0.0113606036 -1.2622823D-08  3.9903571D-15 -3.5304562D-20 -6.5813768D-25  2.9362708D-28  1.0282335D-32
 132    8  -1402.4321  0.0113601997 -1.2622631D-08  3.9880961D-15 -3.5356068D-20 -6.2990093D-25  2.9475482D-28  9.8599003D-33
 132    9  -1402.2276  0.0113597453 -1.2622416D-08  3.9855484D-15 -3.5411332D-20 -5.9799879D-25  2.9596711D-28  9.3820166D-33
 132   10  -1402.0004  0.0113592404 -1.2622177D-08  3.9827132D-15 -3.5469364D-20 -5.6240503D-25  2.9724361D-28  8.8490656D-33
 132   11  -1401.7505  0.0113586850 -1.2621914D-08  3.9795892D-15 -3.5529065D-20 -5.2308033D-25  2.9856118D-28  8.2599771D-33
 132   12  -1401.4779  0.0113580792 -1.2621628D-08  3.9761755D-15 -3.5589260D-20 -4.7999367D-25  2.9989449D-28  7.6142438D-33
 132   13  -1401.1826  0.0113574229 -1.2621318D-08  3.9724710D-15 -3.5648608D-20 -4.3310114D-25  3.0121633D-28  6.9110710D-33
 132   14  -1400.8646  0.0113567161 -1.2620984D-08  3.9684751D-15 -3.5705699D-20 -3.8239029D-25  3.0249663D-28  6.1507427D-33
 132   15  -1400.5239  0.0113559588 -1.2620627D-08  3.9641871D-15 -3.5758975D-20 -3.2782690D-25  3.0370216D-28  5.3319452D-33
 132   16  -1400.1606  0.0113551511 -1.2620247D-08  3.9596068D-15 -3.5806753D-20 -2.6940461D-25  3.0479839D-28  4.4549113D-33
 132   17  -1399.7745  0.0113542930 -1.2619843D-08  3.9547343D-15 -3.5847250D-20 -2.0712937D-25  3.0574747D-28  3.5200903D-33
 132   18  -1399.3658  0.0113533843 -1.2619416D-08  3.9495698D-15 -3.5878596D-20 -1.4099975D-25  3.0650940D-28  2.5263953D-33
 132   19  -1398.9344  0.0113524253 -1.2618966D-08  3.9441146D-15 -3.5898740D-20 -7.1052115D-26  3.0704192D-28  1.4754229D-33
 132   20  -1398.4803  0.0113514158 -1.2618493D-08  3.9383700D-15 -3.5905581D-20  2.6777866D-27  3.0729964D-28  3.6683217D-34
 133    0  -1377.9713  0.0113034953 -1.2680810D-08  3.8384523D-15 -8.0638726D-21 -1.1661214D-24 -2.5871474D-28  1.8515020D-32
 133    1  -1377.9487  0.0113034446 -1.2680787D-08  3.8383877D-15 -8.0755353D-21 -1.1692216D-24 -2.5845547D-28  1.8560240D-32
 133    2  -1377.9034  0.0113033432 -1.2680741D-08  3.8382583D-15 -8.0989830D-21 -1.1754184D-24 -2.5793456D-28  1.8651248D-32
 133    3  -1377.8356  0.0113031910 -1.2680671D-08  3.8380635D-15 -8.1343976D-21 -1.1846870D-24 -2.5714823D-28  1.8787036D-32
 133    4  -1377.7452  0.0113029881 -1.2680579D-08  3.8378025D-15 -8.1820319D-21 -1.1970132D-24 -2.5609051D-28  1.8968305D-32
 133    5  -1377.6322  0.0113027345 -1.2680464D-08  3.8374741D-15 -8.2422742D-21 -1.2123389D-24 -2.5475511D-28  1.9192534D-32
 133    6  -1377.4965  0.0113024302 -1.2680326D-08  3.8370766D-15 -8.3155429D-21 -1.2306176D-24 -2.5313200D-28  1.9460029D-32
 133    7  -1377.3383  0.0113020751 -1.2680165D-08  3.8366085D-15 -8.4024308D-21 -1.2518003D-24 -2.5120981D-28  1.9769961D-32
 133    8  -1377.1575  0.0113016694 -1.2679981D-08  3.8360675D-15 -8.5035361D-21 -1.2758072D-24 -2.4897604D-28  2.0120502D-32
 133    9  -1376.9540  0.0113012129 -1.2679774D-08  3.8354512D-15 -8.6195729D-21 -1.3025641D-24 -2.4641577D-28  2.0511361D-32
 133   10  -1376.7280  0.0113007057 -1.2679544D-08  3.8347563D-15 -8.7512988D-21 -1.3319557D-24 -2.4351423D-28  2.0939710D-32
 133   11  -1376.4794  0.0113001478 -1.2679290D-08  3.8339797D-15 -8.8995667D-21 -1.3638880D-24 -2.4025385D-28  2.1404552D-32
 133   12  -1376.2082  0.0112995392 -1.2679014D-08  3.8331174D-15 -9.0653030D-21 -1.3982233D-24 -2.3661597D-28  2.1903387D-32
 133   13  -1375.9144  0.0112988799 -1.2678715D-08  3.8321651D-15 -9.2494559D-21 -1.4348259D-24 -2.3258070D-28  2.2434531D-32
 133   14  -1375.5981  0.0112981699 -1.2678394D-08  3.8311179D-15 -9.4530545D-21 -1.4735278D-24 -2.2812830D-28  2.2994827D-32
 133   15  -1375.2592  0.0112974092 -1.2678049D-08  3.8299700D-15 -9.6771513D-21 -1.5141482D-24 -2.2323740D-28  2.3581134D-32
 133   16  -1374.8976  0.0112965978 -1.2677681D-08  3.8287157D-15 -9.9228079D-21 -1.5564963D-24 -2.1788727D-28  2.4190627D-32
 133   17  -1374.5136  0.0112957358 -1.2677291D-08  3.8273481D-15 -1.0191157D-20 -1.6003560D-24 -2.1205430D-28  2.4820415D-32
 133   18  -1374.1069  0.0112948230 -1.2676878D-08  3.8258596D-15 -1.0483293D-20 -1.6454776D-24 -2.0571776D-28  2.5465865D-32
 133   19  -1373.6778  0.0112938596 -1.2676441D-08  3.8242421D-15 -1.0800342D-20 -1.6916016D-24 -1.9885608D-28  2.6122782D-32
 133   20  -1373.2260  0.0112928455 -1.2675983D-08  3.8224868D-15 -1.1143387D-20 -1.7384439D-24 -1.9144800D-28  2.6787312D-32
 134    0  -1352.8822  0.0112445303 -1.2738635D-08  3.5829313D-15 -2.2780417D-20  1.5802892D-24 -1.2257257D-29 -2.8464021D-32
 134    1  -1352.8597  0.0112444793 -1.2738614D-08  3.5827490D-15 -2.2764615D-20  1.5801416D-24 -1.2655762D-29 -2.8458339D-32
 134    2  -1352.8147  0.0112443774 -1.2738571D-08  3.5823851D-15 -2.2733022D-20  1.5798254D-24 -1.3452239D-29 -2.8446296D-32
 134    3  -1352.7473  0.0112442245 -1.2738506D-08  3.5818402D-15 -2.2685615D-20  1.5793167D-24 -1.4646918D-29 -2.8427936D-32
 134    4  -1352.6573  0.0112440207 -1.2738420D-08  3.5811152D-15 -2.2622465D-20  1.5785768D-24 -1.6237968D-29 -2.8402358D-32
 134    5  -1352.5449  0.0112437660 -1.2738313D-08  3.5802118D-15 -2.2543576D-20  1.5775455D-24 -1.8224711D-29 -2.8368575D-32
 134    6  -1352.4100  0.0112434602 -1.2738184D-08  3.5791320D-15 -2.2448954D-20  1.5761477D-24 -2.0606288D-29 -2.8325454D-32
 134    7  -1352.2525  0.0112431036 -1.2738034D-08  3.5778781D-15 -2.2338694D-20  1.5742929D-24 -2.3379123D-29 -2.8270963D-32
 134    8  -1352.0727  0.0112426960 -1.2737862D-08  3.5764523D-15 -2.2212844D-20  1.5719024D-24 -2.6541606D-29 -2.8204687D-32
 134    9  -1351.8703  0.0112422374 -1.2737669D-08  3.5748581D-15 -2.2071496D-20  1.5688406D-24 -3.0090645D-29 -2.8123662D-32
 134   10  -1351.6455  0.0112417279 -1.2737454D-08  3.5730986D-15 -2.1914816D-20  1.5649993D-24 -3.4021305D-29 -2.8026518D-32
 134   11  -1351.3981  0.0112411674 -1.2737219D-08  3.5711777D-15 -2.1742915D-20  1.5602243D-24 -3.8328644D-29 -2.7910325D-32
 134   12  -1351.1284  0.0112405561 -1.2736962D-08  3.5690993D-15 -2.1556025D-20  1.5543662D-24 -4.3006640D-29 -2.7772427D-32
 134   13  -1350.8361  0.0112398938 -1.2736683D-08  3.5668679D-15 -2.1354419D-20  1.5472658D-24 -4.8046483D-29 -2.7610527D-32
 134   14  -1350.5214  0.0112391805 -1.2736384D-08  3.5644884D-15 -2.1138387D-20  1.5387392D-24 -5.3439434D-29 -2.7421245D-32
 134   15  -1350.1842  0.0112384163 -1.2736063D-08  3.5619656D-15 -2.0908326D-20  1.5286023D-24 -5.9175433D-29 -2.7202022D-32
 134   16  -1349.8246  0.0112376012 -1.2735721D-08  3.5593050D-15 -2.0664679D-20  1.5166593D-24 -6.5241019D-29 -2.6949295D-32
 134   17  -1349.4426  0.0112367352 -1.2735358D-08  3.5565120D-15 -2.0408012D-20  1.5026989D-24 -7.1620977D-29 -2.6659345D-32
 134   18  -1349.0381  0.0112358183 -1.2734974D-08  3.5535927D-15 -2.0138969D-20  1.4865037D-24 -7.8297767D-29 -2.6328637D-32
 134   19  -1348.6111  0.0112348504 -1.2734569D-08  3.5505529D-15 -1.9858290D-20  1.4678566D-24 -8.5251559D-29 -2.5953766D-32
 134   20  -1348.1617  0.0112338317 -1.2734144D-08  3.5473990D-15 -1.9566817D-20  1.4465283D-24 -9.2460087D-29 -2.5530880D-32
 135    0  -1327.9840  0.0111851116 -1.2798273D-08  3.4239797D-15 -3.2185155D-20 -1.5537706D-25  2.3664373D-28  4.8225138D-33
 135    1  -1327.9616  0.0111850604 -1.2798253D-08  3.4237222D-15 -3.2186694D-20 -1.5253328D-25  2.3671077D-28  4.7740076D-33
 135    2  -1327.9169  0.0111849580 -1.2798211D-08  3.4232072D-15 -3.2189687D-20 -1.4685395D-25  2.3684351D-28  4.6774800D-33
 135    3  -1327.8498  0.0111848044 -1.2798150D-08  3.4224346D-15 -3.2193967D-20 -1.3832344D-25  2.3703674D-28  4.5322444D-33
 135    4  -1327.7603  0.0111845997 -1.2798068D-08  3.4214043D-15 -3.2199262D-20 -1.2693972D-25  2.3728469D-28  4.3386380D-33
 135    5  -1327.6485  0.0111843437 -1.2797965D-08  3.4201162D-15 -3.2205258D-20 -1.1269204D-25  2.3758028D-28  4.0961039D-33
 135    6  -1327.5142  0.0111840365 -1.2797842D-08  3.4185702D-15 -3.2211532D-20 -9.5576823D-26  2.3791278D-28  3.8047388D-33
 135    7  -1327.3577  0.0111836782 -1.2797698D-08  3.4167662D-15 -3.2217508D-20 -7.5579686D-26  2.3826876D-28  3.4642270D-33
 135    8  -1327.1787  0.0111832687 -1.2797535D-08  3.4147041D-15 -3.2222643D-20 -5.2686152D-26  2.3863499D-28  3.0739843D-33
 135    9  -1326.9774  0.0111828080 -1.2797350D-08  3.4123839D-15 -3.2226218D-20 -2.6890801D-26  2.3899396D-28  2.6337529D-33
 135   10  -1326.7538  0.0111822961 -1.2797146D-08  3.4098058D-15 -3.2227469D-20  1.8051921D-27  2.3932872D-28  2.1442830D-33
 135   11  -1326.5078  0.0111817330 -1.2796921D-08  3.4069697D-15 -3.2225536D-20  3.3421897D-26  2.3961722D-28  1.6041056D-33
 135   12  -1326.2394  0.0111811188 -1.2796675D-08  3.4038763D-15 -3.2219438D-20  6.7944978D-26  2.3983670D-28  1.0139904D-33
 135   13  -1325.9487  0.0111804534 -1.2796410D-08  3.4005261D-15 -3.2208190D-20  1.0536678D-25  2.3996331D-28  3.7396575D-34
 135   14  -1325.6357  0.0111797368 -1.2796125D-08  3.3969198D-15 -3.2190604D-20  1.4567895D-25  2.3996913D-28 -3.1612246D-34
 135   15  -1325.3003  0.0111789690 -1.2795819D-08  3.3930583D-15 -3.2165534D-20  1.8886478D-25  2.3982516D-28 -1.0565036D-33
 135   16  -1324.9426  0.0111781501 -1.2795493D-08  3.3889432D-15 -3.2131626D-20  2.3488210D-25  2.3949995D-28 -1.8460350D-33
 135   17  -1324.5625  0.0111772800 -1.2795148D-08  3.3845763D-15 -3.2087539D-20  2.8368644D-25  2.3896069D-28 -2.6845957D-33
 135   18  -1324.1602  0.0111763588 -1.2794783D-08  3.3799595D-15 -3.2031833D-20  3.3522703D-25  2.3817181D-28 -3.5716504D-33
 135   19  -1323.7355  0.0111753864 -1.2794398D-08  3.3750957D-15 -3.1962975D-20  3.8941514D-25  2.3709760D-28 -4.5051674D-33
 135   20  -1323.2885  0.0111743628 -1.2793993D-08  3.3699882D-15 -3.1879432D-20  4.4615012D-25  2.3569970D-28 -5.4835929D-33
 136    0  -1303.2777  0.0111252290 -1.2859923D-08  3.2933727D-15 -1.4948926D-20 -1.8281495D-24 -1.6913734D-28  2.7960210D-32
 136    1  -1303.2555  0.0111251775 -1.2859903D-08  3.2932529D-15 -1.4967236D-20 -1.8301695D-24 -1.6874576D-28  2.7993305D-32
 136    2  -1303.2110  0.0111250746 -1.2859863D-08  3.2930131D-15 -1.5003874D-20 -1.8342098D-24 -1.6796085D-28  2.8059843D-32
 136    3  -1303.1442  0.0111249203 -1.2859804D-08  3.2926524D-15 -1.5058986D-20 -1.8402365D-24 -1.6678047D-28  2.8159178D-32
 136    4  -1303.0552  0.0111247146 -1.2859725D-08  3.2921693D-15 -1.5132767D-20 -1.8482046D-24 -1.6519937D-28  2.8290988D-32
 136    5  -1302.9440  0.0111244574 -1.2859626D-08  3.2915622D-15 -1.5225418D-20 -1.8580622D-24 -1.6321330D-28  2.8453834D-32
 136    6  -1302.8105  0.0111241487 -1.2859508D-08  3.2908287D-15 -1.5337239D-20 -1.8697238D-24 -1.6081584D-28  2.8645953D-32
 136    7  -1302.6548  0.0111237887 -1.2859370D-08  3.2899660D-15 -1.5468590D-20 -1.8831079D-24 -1.5799783D-28  2.8866724D-32
 136    8  -1302.4768  0.0111233772 -1.2859212D-08  3.2889713D-15 -1.5619846D-20 -1.8981306D-24 -1.5475005D-28  2.9115612D-32
 136    9  -1302.2766  0.0111229143 -1.2859034D-08  3.2878404D-15 -1.5791426D-20 -1.9146368D-24 -1.5106448D-28  2.9388109D-32
 136   10  -1302.0541  0.0111223999 -1.2858837D-08  3.2865694D-15 -1.5983798D-20 -1.9325160D-24 -1.4692937D-28  2.9684034D-32
 136   11  -1301.8094  0.0111218341 -1.2858620D-08  3.2851535D-15 -1.6197416D-20 -1.9516109D-24 -1.4233344D-28  3.0000420D-32
 136   12  -1301.5425  0.0111212169 -1.2858384D-08  3.2835872D-15 -1.6432826D-20 -1.9717394D-24 -1.3726554D-28  3.0333689D-32
 136   13  -1301.2534  0.0111205483 -1.2858127D-08  3.2818650D-15 -1.6690520D-20 -1.9927283D-24 -1.3171264D-28  3.0682297D-32
 136   14  -1300.9420  0.0111198282 -1.2857852D-08  3.2799799D-15 -1.6971044D-20 -2.0143452D-24 -1.2566349D-28  3.1041387D-32
 136   15  -1300.6084  0.0111190568 -1.2857557D-08  3.2779251D-15 -1.7274870D-20 -2.0363770D-24 -1.1910538D-28  3.1408046D-32
 136   16  -1300.2526  0.0111182339 -1.2857242D-08  3.2756930D-15 -1.7602476D-20 -2.0585687D-24 -1.1202836D-28  3.1778029D-32
 136   17  -1299.8746  0.0111173596 -1.2856908D-08  3.2732752D-15 -1.7954327D-20 -2.0806452D-24 -1.0442116D-28  3.2146621D-32
 136   18  -1299.4744  0.0111164339 -1.2856555D-08  3.2706627D-15 -1.8330816D-20 -2.1023179D-24 -9.6274048D-29  3.2509256D-32
 136   19  -1299.0520  0.0111154568 -1.2856182D-08  3.2678460D-15 -1.8732265D-20 -2.1232822D-24 -8.7579226D-29  3.2861608D-32
 136   20  -1298.6074  0.0111144284 -1.2855790D-08  3.2648147D-15 -1.9158973D-20 -2.1431904D-24 -7.8329649D-29  3.3197280D-32
 137    0  -1278.7646  0.0110648755 -1.2922734D-08  2.9797395D-15 -1.8601885D-20  1.9301570D-24 -1.2234135D-28 -3.2707611D-32
 137    1  -1278.7425  0.0110648238 -1.2922716D-08  2.9795907D-15 -1.8582607D-20  1.9286866D-24 -1.2279870D-28 -3.2681866D-32
 137    2  -1278.6982  0.0110647205 -1.2922680D-08  2.9792937D-15 -1.8544055D-20  1.9257266D-24 -1.2371330D-28 -3.2629713D-32
 137    3  -1278.6318  0.0110645654 -1.2922626D-08  2.9788493D-15 -1.8486352D-20  1.9212516D-24 -1.2508196D-28 -3.2551404D-32
 137    4  -1278.5433  0.0110643586 -1.2922555D-08  2.9782590D-15 -1.8409625D-20  1.9152025D-24 -1.2690173D-28 -3.2445177D-32
 137    5  -1278.4327  0.0110641002 -1.2922466D-08  2.9775246D-15 -1.8314042D-20  1.9075125D-24 -1.2916833D-28 -3.2310227D-32
 137    6  -1278.2999  0.0110637900 -1.2922358D-08  2.9766482D-15 -1.8199871D-20  1.8981248D-24 -1.3187593D-28 -3.2146403D-32
 137    7  -1278.1450  0.0110634282 -1.2922233D-08  2.9756327D-15 -1.8067409D-20  1.8869133D-24 -1.3501653D-28 -3.1950240D-32
 137    8  -1277.9680  0.0110630147 -1.2922091D-08  2.9744812D-15 -1.7916979D-20  1.8737801D-24 -1.3858189D-28 -3.1720658D-32
 137    9  -1277.7689  0.0110625495 -1.2921930D-08  2.9731974D-15 -1.7749001D-20  1.8585922D-24 -1.4256229D-28 -3.1455458D-32
 137   10  -1277.5476  0.0110620326 -1.2921752D-08  2.9717847D-15 -1.7564019D-20  1.8412270D-24 -1.4694502D-28 -3.1152843D-32
 137   11  -1277.3043  0.0110614641 -1.2921556D-08  2.9702479D-15 -1.7362564D-20  1.8215188D-24 -1.5171627D-28 -3.0809729D-32
 137   12  -1277.0388  0.0110608439 -1.2921342D-08  2.9685916D-15 -1.7145298D-20  1.7993003D-24 -1.5686015D-28 -3.0423245D-32
 137   13  -1276.7512  0.0110601720 -1.2921110D-08  2.9668207D-15 -1.6913010D-20  1.7743933D-24 -1.6235741D-28 -2.9990004D-32
 137   14  -1276.4415  0.0110594484 -1.2920861D-08  2.9649402D-15 -1.6666521D-20  1.7466277D-24 -1.6818863D-28 -2.9508362D-32
 137   15  -1276.1098  0.0110586731 -1.2920594D-08  2.9629559D-15 -1.6406830D-20  1.7157988D-24 -1.7432961D-28 -2.8973760D-32
 137   16  -1275.7559  0.0110578462 -1.2920310D-08  2.9608732D-15 -1.6135014D-20  1.6817128D-24 -1.8075446D-28 -2.8383649D-32
 137   17  -1275.3799  0.0110569677 -1.2920008D-08  2.9586982D-15 -1.5852294D-20  1.6441502D-24 -1.8743260D-28 -2.7733756D-32
 137   18  -1274.9819  0.0110560374 -1.2919689D-08  2.9564366D-15 -1.5560050D-20  1.6029176D-24 -1.9433190D-28 -2.7020877D-32
 137   19  -1274.5618  0.0110550555 -1.2919352D-08  2.9540944D-15 -1.5259750D-20  1.5578002D-24 -2.0141683D-28 -2.6242201D-32
 137   20  -1274.1196  0.0110540220 -1.2918997D-08  2.9516775D-15 -1.4953059D-20  1.5085829D-24 -2.0864681D-28 -2.5392945D-32
 138    0  -1254.4457  0.0110040383 -1.2987051D-08  2.8266566D-15 -3.5791785D-20  4.3661347D-26  3.1591351D-28  1.0450279D-33
 138    1  -1254.4237  0.0110039864 -1.2987034D-08  2.8263702D-15 -3.5791326D-20  4.7453610D-26  3.1592792D-28  9.8029196D-34
 138    2  -1254.3797  0.0110038825 -1.2987000D-08  2.8257976D-15 -3.5790299D-20  5.5035115D-26  3.1595327D-28  8.5111561D-34
 138    3  -1254.3136  0.0110037266 -1.2986950D-08  2.8249385D-15 -3.5788482D-20  6.6415344D-26  3.1598462D-28  6.5688850D-34
 138    4  -1254.2256  0.0110035188 -1.2986882D-08  2.8237934D-15 -3.5785517D-20  8.1583075D-26  3.1601442D-28  3.9857797D-34
 138    5  -1254.1156  0.0110032591 -1.2986797D-08  2.8223621D-15 -3.5780967D-20  1.0054238D-25  3.1603083D-28  7.5308447D-35
 138    6  -1253.9835  0.0110029474 -1.2986696D-08  2.8206448D-15 -3.5774266D-20  1.2329084D-25  3.1602172D-28 -3.1223066D-34
 138    7  -1253.8295  0.0110025838 -1.2986577D-08  2.8186416D-15 -3.5764701D-20  1.4983988D-25  3.1596859D-28 -7.6491075D-34
 138    8  -1253.6535  0.0110021682 -1.2986442D-08  2.8163532D-15 -3.5751491D-20  1.8016160D-25  3.1585373D-28 -1.2820586D-33
 138    9  -1253.4554  0.0110017007 -1.2986290D-08  2.8137796D-15 -3.5733762D-20  2.1427174D-25  3.1565591D-28 -1.8641579D-33
 138   10  -1253.2354  0.0110011813 -1.2986121D-08  2.8109219D-15 -3.5710421D-20  2.5212631D-25  3.1534957D-28 -2.5102338D-33
 138   11  -1252.9934  0.0110006099 -1.2985936D-08  2.8077807D-15 -3.5680386D-20  2.9371829D-25  3.1490831D-28 -3.2200479D-33
 138   12  -1252.7294  0.0109999866 -1.2985734D-08  2.8043571D-15 -3.5642428D-20  3.3903196D-25  3.1430205D-28 -3.9944724D-33
 138   13  -1252.4434  0.0109993113 -1.2985515D-08  2.8006527D-15 -3.5595173D-20  3.8799991D-25  3.1349899D-28 -4.8313353D-33
 138   14  -1252.1354  0.0109985841 -1.2985280D-08  2.7966692D-15 -3.5537171D-20  4.4058211D-25  3.1246384D-28 -5.7301605D-33
 138   15  -1251.8055  0.0109978050 -1.2985029D-08  2.7924088D-15 -3.5466879D-20  4.9671437D-25  3.1115973D-28 -6.6907336D-33
 138   16  -1251.4535  0.0109969740 -1.2984761D-08  2.7878744D-15 -3.5382639D-20  5.5630240D-25  3.0954662D-28 -7.7108425D-33
 138   17  -1251.0797  0.0109960910 -1.2984477D-08  2.7830691D-15 -3.5282709D-20  6.1925414D-25  3.0758307D-28 -8.7893701D-33
 138   18  -1250.6838  0.0109951562 -1.2984176D-08  2.7779967D-15 -3.5165251D-20  6.8544426D-25  3.0522399D-28 -9.9243878D-33
 138   19  -1250.2660  0.0109941694 -1.2983860D-08  2.7726618D-15 -3.5028438D-20  7.5472221D-25  3.0242646D-28 -1.1112804D-32
 138   20  -1249.8263  0.0109931307 -1.2983527D-08  2.7670696D-15 -3.4870267D-20  8.2692073D-25  2.9914088D-28 -1.2352805D-32
 139    0  -1230.3222  0.0109427088 -1.3053491D-08  2.7077970D-15 -1.4201916D-20 -2.1000530D-24 -1.8556736D-28  3.4314845D-32
 139    1  -1230.3003  0.0109426566 -1.3053475D-08  2.7076833D-15 -1.4222944D-20 -2.1022775D-24 -1.8508636D-28  3.4352024D-32
 139    2  -1230.2565  0.0109425521 -1.3053443D-08  2.7074553D-15 -1.4265035D-20 -2.1067039D-24 -1.8412345D-28  3.4425418D-32
 139    3  -1230.1909  0.0109423955 -1.3053394D-08  2.7071122D-15 -1.4328335D-20 -2.1133063D-24 -1.8267531D-28  3.4535376D-32
 139    4  -1230.1033  0.0109421867 -1.3053329D-08  2.7066523D-15 -1.4413054D-20 -2.1220272D-24 -1.8073700D-28  3.4680485D-32
 139    5  -1229.9939  0.0109419256 -1.3053248D-08  2.7060737D-15 -1.4519418D-20 -2.1328006D-24 -1.7830335D-28  3.4859956D-32
 139    6  -1229.8626  0.0109416123 -1.3053150D-08  2.7053736D-15 -1.4647777D-20 -2.1455306D-24 -1.7536604D-28  3.5071613D-32
 139    7  -1229.7094  0.0109412468 -1.3053037D-08  2.7045493D-15 -1.4798459D-20 -2.1601229D-24 -1.7191734D-28  3.5314711D-32
 139    8  -1229.5344  0.0109408291 -1.3052907D-08  2.7035965D-15 -1.4971935D-20 -2.1764316D-24 -1.6794678D-28  3.5585825D-32
 139    9  -1229.3374  0.0109403592 -1.3052761D-08  2.7025115D-15 -1.5168612D-20 -2.1943274D-24 -1.6344440D-28  3.5883578D-32
 139   10  -1229.1186  0.0109398371 -1.3052599D-08  2.7012892D-15 -1.5389016D-20 -2.2136372D-24 -1.5839808D-28  3.6204788D-32
 139   11  -1228.8780  0.0109392628 -1.3052421D-08  2.6999242D-15 -1.5633654D-20 -2.2341740D-24 -1.5279616D-28  3.6546374D-32
 139   12  -1228.6154  0.0109386363 -1.3052226D-08  2.6984105D-15 -1.5903062D-20 -2.2557374D-24 -1.4662556D-28  3.6905352D-32
 139   13  -1228.3310  0.0109379576 -1.3052016D-08  2.6967413D-15 -1.6197766D-20 -2.2780868D-24 -1.3987484D-28  3.7277153D-32
 139   14  -1228.0248  0.0109372267 -1.3051789D-08  2.6949092D-15 -1.6518315D-20 -2.3009703D-24 -1.3253081D-28  3.7657695D-32
 139   15  -1227.6967  0.0109364436 -1.3051547D-08  2.6929062D-15 -1.6865215D-20 -2.3241093D-24 -1.2458170D-28  3.8042397D-32
 139   16  -1227.3467  0.0109356083 -1.3051289D-08  2.6907236D-15 -1.7238944D-20 -2.3472108D-24 -1.1601691D-28  3.8426692D-32
 139   17  -1226.9749  0.0109347208 -1.3051014D-08  2.6883519D-15 -1.7639929D-20 -2.3699401D-24 -1.0682621D-28  3.8804186D-32
 139   18  -1226.5813  0.0109337811 -1.3050724D-08  2.6857810D-15 -1.8068532D-20 -2.3919593D-24 -9.7000115D-29  3.9170447D-32
 139   19  -1226.1658  0.0109327893 -1.3050418D-08  2.6829999D-15 -1.8525031D-20 -2.4128831D-24 -8.6533766D-29  3.9518001D-32
 139   20  -1225.7285  0.0109317453 -1.3050096D-08  2.6799971D-15 -1.9009596D-20 -2.4323166D-24 -7.5422638D-29  3.9840518D-32
 140    0  -1206.3953  0.0108808817 -1.3120840D-08  2.4006286D-15 -1.7532742D-20  2.1041361D-24 -1.2447446D-28 -3.4482578D-32
 140    1  -1206.3735  0.0108808292 -1.3120825D-08  2.4004885D-15 -1.7511716D-20  2.1026378D-24 -1.2495680D-28 -3.4453837D-32
 140    2  -1206.3300  0.0108807243 -1.3120797D-08  2.4002087D-15 -1.7469690D-20  2.0996251D-24 -1.2592064D-28 -3.4395703D-32
 140    3  -1206.2647  0.0108805668 -1.3120753D-08  2.3997901D-15 -1.7406762D-20  2.0950719D-24 -1.2736383D-28 -3.4308522D-32
 140    4  -1206.1777  0.0108803569 -1.3120696D-08  2.3992345D-15 -1.7323092D-20  2.0889064D-24 -1.2928101D-28 -3.4190060D-32
 140    5  -1206.0689  0.0108800945 -1.3120624D-08  2.3985435D-15 -1.7218824D-20  2.0810886D-24 -1.3167016D-28 -3.4041108D-32
 140    6  -1205.9383  0.0108797796 -1.3120537D-08  2.3977201D-15 -1.7094253D-20  2.0714983D-24 -1.3452179D-28 -3.3857553D-32
 140    7  -1205.7860  0.0108794122 -1.3120437D-08  2.3967669D-15 -1.6949633D-20  2.0600593D-24 -1.3782947D-28 -3.3639886D-32
 140    8  -1205.6119  0.0108789924 -1.3120322D-08  2.3956873D-15 -1.6785394D-20  2.0466512D-24 -1.4158214D-28 -3.3385336D-32
 140    9  -1205.4161  0.0108785200 -1.3120192D-08  2.3944854D-15 -1.6601880D-20  2.0311340D-24 -1.4577069D-28 -3.3091712D-32
 140   10  -1205.1985  0.0108779952 -1.3120049D-08  2.3931654D-15 -1.6399649D-20  2.0133600D-24 -1.5037996D-28 -3.2756382D-32
 140   11  -1204.9592  0.0108774179 -1.3119891D-08  2.3917320D-15 -1.6179282D-20  1.9931760D-24 -1.5539541D-28 -3.2376939D-32
 140   12  -1204.6982  0.0108767882 -1.3119719D-08  2.3901902D-15 -1.5941454D-20  1.9704101D-24 -1.6079930D-28 -3.1950582D-32
 140   13  -1204.4154  0.0108761060 -1.3119532D-08  2.3885455D-15 -1.5686954D-20  1.9448744D-24 -1.6657090D-28 -3.1473913D-32
 140   14  -1204.1109  0.0108753713 -1.3119332D-08  2.3868037D-15 -1.5416664D-20  1.9163784D-24 -1.7268800D-28 -3.0944108D-32
 140   15  -1203.7846  0.0108745841 -1.3119117D-08  2.3849709D-15 -1.5131555D-20  1.8847068D-24 -1.7912501D-28 -3.0356984D-32
 140   16  -1203.4366  0.0108737445 -1.3118888D-08  2.3830531D-15 -1.4832801D-20  1.8496759D-24 -1.8585310D-28 -2.9710892D-32
 140   17  -1203.0669  0.0108728524 -1.3118645D-08  2.3810572D-15 -1.4521620D-20  1.8110418D-24 -1.9284007D-28 -2.8999801D-32
 140   18  -1202.6755  0.0108719079 -1.3118388D-08  2.3789893D-15 -1.4199405D-20  1.7686105D-24 -2.0005129D-28 -2.8222323D-32
 140   19  -1202.2624  0.0108709109 -1.3118117D-08  2.3768564D-15 -1.3867753D-20  1.7221485D-24 -2.0744628D-28 -2.7373623D-32
 140   20  -1201.8276  0.0108698615 -1.3117832D-08  2.3746648D-15 -1.3528390D-20  1.6714532D-24 -2.1498169D-28 -2.6450489D-32
 141    0  -1182.6662  0.0108185469 -1.3189329D-08  2.2969954D-15 -3.0571179D-20  2.4678210D-26  2.5493904D-28 -2.3706870D-33
 141    1  -1182.6445  0.0108184941 -1.3189315D-08  2.2967509D-15 -3.0570938D-20  2.7736116D-26  2.5490601D-28 -2.4294452D-33
 141    2  -1182.6013  0.0108183886 -1.3189288D-08  2.2962619D-15 -3.0570318D-20  3.3844828D-26  2.5483658D-28 -2.5463267D-33
 141    3  -1182.5364  0.0108182303 -1.3189247D-08  2.2955282D-15 -3.0569171D-20  4.3017721D-26  2.5472605D-28 -2.7227004D-33
 141    4  -1182.4498  0.0108180193 -1.3189191D-08  2.2945500D-15 -3.0567188D-20  5.5243061D-26  2.5456629D-28 -2.9576437D-33
 141    5  -1182.3416  0.0108177555 -1.3189123D-08  2.2933273D-15 -3.0564052D-20  7.0512743D-26  2.5434928D-28 -3.2509107D-33
 141    6  -1182.2118  0.0108174390 -1.3189040D-08  2.2918604D-15 -3.0559260D-20  8.8814122D-26  2.5406101D-28 -3.6024724D-33
 141    7  -1182.0604  0.0108170697 -1.3188944D-08  2.2901492D-15 -3.0552313D-20  1.1014292D-25  2.5368848D-28 -4.0121590D-33
 141    8  -1181.8873  0.0108166476 -1.3188834D-08  2.2881941D-15 -3.0542526D-20  1.3448205D-25  2.5321244D-28 -4.4797794D-33
 141    9  -1181.6926  0.0108161728 -1.3188710D-08  2.2859955D-15 -3.0529190D-20  1.6179559D-25  2.5261502D-28 -5.0041907D-33
 141   10  -1181.4763  0.0108156453 -1.3188573D-08  2.2835539D-15 -3.0511504D-20  1.9206222D-25  2.5187432D-28 -5.5847835D-33
 141   11  -1181.2384  0.0108150650 -1.3188423D-08  2.2808699D-15 -3.0488551D-20  2.2524841D-25  2.5096464D-28 -6.2218937D-33
 141   12  -1180.9788  0.0108144319 -1.3188259D-08  2.2779443D-15 -3.0459345D-20  2.6131131D-25  2.4986127D-28 -6.9140691D-33
 141   13  -1180.6976  0.0108137462 -1.3188081D-08  2.2747784D-15 -3.0422845D-20  3.0018700D-25  2.4853521D-28 -7.6597681D-33
 141   14  -1180.3949  0.0108130076 -1.3187890D-08  2.2713735D-15 -3.0377922D-20  3.4181323D-25  2.4695553D-28 -8.4587466D-33
 141   15  -1180.0705  0.0108122164 -1.3187686D-08  2.2677314D-15 -3.0323308D-20  3.8609668D-25  2.4508993D-28 -9.3081033D-33
 141   16  -1179.7245  0.0108113724 -1.3187468D-08  2.2638541D-15 -3.0257788D-20  4.3294916D-25  2.4290410D-28 -1.0207039D-32
 141   17  -1179.3569  0.0108104756 -1.3187238D-08  2.2597443D-15 -3.0179991D-20  4.8224086D-25  2.4036223D-28 -1.1152297D-32
 141   18  -1178.9678  0.0108095262 -1.3186994D-08  2.2554048D-15 -3.0088520D-20  5.3384718D-25  2.3742672D-28 -1.2142180D-32
 141   19  -1178.5570  0.0108085240 -1.3186737D-08  2.2508393D-15 -2.9981976D-20  5.8760407D-25  2.3405925D-28 -1.3173387D-32
 141   20  -1178.1247  0.0108074690 -1.3186467D-08  2.2460518D-15 -2.9858862D-20  6.4332666D-25  2.3022042D-28 -1.4242628D-32
 142    0  -1159.1361  0.0107557015 -1.3259158D-08  2.1749390D-15 -2.2017707D-20 -2.1308371D-24 -5.9422008D-29  3.5575917D-32
 142    1  -1159.1146  0.0107556484 -1.3259144D-08  2.1747628D-15 -2.2039020D-20 -2.1315427D-24 -5.8924055D-29  3.5591395D-32
 142    2  -1159.0716  0.0107555423 -1.3259118D-08  2.1744099D-15 -2.2081674D-20 -2.1329487D-24 -5.7926735D-29  3.5622576D-32
 142    3  -1159.0070  0.0107553832 -1.3259079D-08  2.1738791D-15 -2.2145675D-20 -2.1350075D-24 -5.6429738D-29  3.5668290D-32
 142    4  -1158.9210  0.0107551711 -1.3259027D-08  2.1731692D-15 -2.2231146D-20 -2.1376753D-24 -5.4429941D-29  3.5728088D-32
 142    5  -1158.8134  0.0107549059 -1.3258962D-08  2.1722777D-15 -2.2338100D-20 -2.1408610D-24 -5.1927209D-29  3.5799446D-32
 142    6  -1158.6844  0.0107545877 -1.3258884D-08  2.1712025D-15 -2.2466656D-20 -2.1444974D-24 -4.8916382D-29  3.5882288D-32
 142    7  -1158.5338  0.0107542164 -1.3258793D-08  2.1699401D-15 -2.2616924D-20 -2.1484565D-24 -4.5395197D-29  3.5973587D-32
 142    8  -1158.3617  0.0107537922 -1.3258688D-08  2.1684871D-15 -2.2788954D-20 -2.1526156D-24 -4.1360895D-29  3.6071278D-32
 142    9  -1158.1682  0.0107533149 -1.3258571D-08  2.1668394D-15 -2.2982895D-20 -2.1568415D-24 -3.6809286D-29  3.6173246D-32
 142   10  -1157.9531  0.0107527845 -1.3258441D-08  2.1649921D-15 -2.3198783D-20 -2.1609532D-24 -3.1737641D-29  3.6275861D-32
 142   11  -1157.7166  0.0107522012 -1.3258299D-08  2.1629401D-15 -2.3436710D-20 -2.1647690D-24 -2.6143747D-29  3.6376028D-32
 142   12  -1157.4585  0.0107515648 -1.3258143D-08  2.1606777D-15 -2.3696701D-20 -2.1680932D-24 -2.0023765D-29  3.6470396D-32
 142   13  -1157.1790  0.0107508753 -1.3257974D-08  2.1581985D-15 -2.3978730D-20 -2.1707007D-24 -1.3378371D-29  3.6554893D-32
 142   14  -1156.8780  0.0107501329 -1.3257793D-08  2.1554959D-15 -2.4282760D-20 -2.1723438D-24 -6.2065385D-30  3.6624493D-32
 142   15  -1156.5555  0.0107493374 -1.3257599D-08  2.1525624D-15 -2.4608654D-20 -2.1727667D-24  1.4900914D-30  3.6674885D-32
 142   16  -1156.2115  0.0107484890 -1.3257393D-08  2.1493903D-15 -2.4956234D-20 -2.1716964D-24  9.7089075D-30  3.6701660D-32
 142   17  -1155.8461  0.0107475875 -1.3257174D-08  2.1459711D-15 -2.5325210D-20 -2.1688246D-24  1.8444364D-29  3.6698712D-32
 142   18  -1155.4592  0.0107466330 -1.3256942D-08  2.1422962D-15 -2.5715183D-20 -2.1638397D-24  2.7688854D-29  3.6660243D-32
 142   19  -1155.0508  0.0107456254 -1.3256698D-08  2.1383563D-15 -2.6125634D-20 -2.1564178D-24  3.7430478D-29  3.6580747D-32
 142   20  -1154.6210  0.0107445649 -1.3256442D-08  2.1341417D-15 -2.6555944D-20 -2.1462075D-24  4.7656331D-29  3.6453606D-32
 143    0  -1135.8062  0.0106923414 -1.3330449D-08  1.8651241D-15 -1.5132201D-20  1.3589470D-24 -2.5849053D-28 -2.6359146D-32
 143    1  -1135.7848  0.0106922881 -1.3330438D-08  1.8650031D-15 -1.5118615D-20  1.3558424D-24 -2.5885958D-28 -2.6304687D-32
 143    2  -1135.7421  0.0106921814 -1.3330415D-08  1.8647614D-15 -1.5091574D-20  1.3496174D-24 -2.5959424D-28 -2.6195503D-32
 143    3  -1135.6779  0.0106920214 -1.3330382D-08  1.8643998D-15 -1.5051220D-20  1.3402495D-24 -2.6069068D-28 -2.6031491D-32
 143    4  -1135.5924  0.0106918082 -1.3330337D-08  1.8639189D-15 -1.4997864D-20  1.3277041D-24 -2.6214266D-28 -2.5811675D-32
 143    5  -1135.4855  0.0106915416 -1.3330281D-08  1.8633204D-15 -1.4931874D-20  1.3119207D-24 -2.6393984D-28 -2.5535265D-32
 143    6  -1135.3572  0.0106912216 -1.3330214D-08  1.8626055D-15 -1.4853730D-20  1.2928435D-24 -2.6607086D-28 -2.5201018D-32
 143    7  -1135.2075  0.0106908484 -1.3330136D-08  1.8617762D-15 -1.4764017D-20  1.2703871D-24 -2.6852112D-28 -2.4807273D-32
 143    8  -1135.0364  0.0106904218 -1.3330046D-08  1.8608346D-15 -1.4663413D-20  1.2444746D-24 -2.7127443D-28 -2.4352926D-32
 143    9  -1134.8440  0.0106899419 -1.3329946D-08  1.8597828D-15 -1.4552727D-20  1.2150173D-24 -2.7431092D-28 -2.3836503D-32
 143   10  -1134.6302  0.0106894087 -1.3329834D-08  1.8586234D-15 -1.4432894D-20  1.1819036D-24 -2.7760668D-28 -2.3255432D-32
 143   11  -1134.3951  0.0106888222 -1.3329712D-08  1.8573590D-15 -1.4304910D-20  1.1450177D-24 -2.8113790D-28 -2.2607526D-32
 143   12  -1134.1385  0.0106881824 -1.3329578D-08  1.8559923D-15 -1.4169968D-20  1.1042603D-24 -2.8487578D-28 -2.1891825D-32
 143   13  -1133.8606  0.0106874893 -1.3329433D-08  1.8545259D-15 -1.4029290D-20  1.0595150D-24 -2.8878901D-28 -2.1105796D-32
 143   14  -1133.5614  0.0106867428 -1.3329278D-08  1.8529629D-15 -1.3884362D-20  1.0106561D-24 -2.9284237D-28 -2.0247384D-32
 143   15  -1133.2408  0.0106859431 -1.3329111D-08  1.8513056D-15 -1.3736747D-20  9.5757012D-25 -2.9699649D-28 -1.9313972D-32
 143   16  -1132.8989  0.0106850900 -1.3328933D-08  1.8495569D-15 -1.3588113D-20  9.0014000D-25 -3.0120968D-28 -1.8303730D-32
 143   17  -1132.5356  0.0106841837 -1.3328745D-08  1.8477191D-15 -1.3440342D-20  8.3825989D-25 -3.0543692D-28 -1.7214819D-32
 143   18  -1132.1510  0.0106832240 -1.3328545D-08  1.8457942D-15 -1.3295415D-20  7.7182443D-25 -3.0962786D-28 -1.6044802D-32
 143   19  -1131.7450  0.0106822110 -1.3328335D-08  1.8437841D-15 -1.3155502D-20  7.0075511D-25 -3.1372959D-28 -1.4792848D-32
 143   20  -1131.3178  0.0106811448 -1.3328114D-08  1.8416900D-15 -1.3022929D-20  6.2498470D-25 -3.1768539D-28 -1.3457952D-32
 144    0  -1112.6778  0.0106284561 -1.3402944D-08  1.6417741D-15 -4.0465604D-20  6.8609627D-25  3.1032185D-28 -1.6182774D-32
 144    1  -1112.6565  0.0106284025 -1.3402934D-08  1.6414506D-15 -4.0458727D-20  6.8980016D-25  3.1009558D-28 -1.6249792D-32
 144    2  -1112.6140  0.0106282952 -1.3402914D-08  1.6408033D-15 -4.0444842D-20  6.9724545D-25  3.0963805D-28 -1.6386499D-32
 144    3  -1112.5502  0.0106281344 -1.3402885D-08  1.6398328D-15 -4.0423753D-20  7.0838394D-25  3.0894510D-28 -1.6590505D-32
 144    4  -1112.4652  0.0106279200 -1.3402845D-08  1.6385398D-15 -4.0395123D-20  7.2318578D-25  3.0800846D-28 -1.6861067D-32
 144    5  -1112.3589  0.0106276519 -1.3402796D-08  1.6369247D-15 -4.0358497D-20  7.4163121D-25  3.0681610D-28 -1.7198454D-32
 144    6  -1112.2314  0.0106273302 -1.3402737D-08  1.6349885D-15 -4.0313357D-20  7.6367599D-25  3.0535485D-28 -1.7602496D-32
 144    7  -1112.0826  0.0106269550 -1.3402669D-08  1.6327326D-15 -4.0258991D-20  7.8924635D-25  3.0360720D-28 -1.8069762D-32
 144    8  -1111.9126  0.0106265261 -1.3402590D-08  1.6301580D-15 -4.0194684D-20  8.1829382D-25  3.0155330D-28 -1.8601045D-32
 144    9  -1111.7213  0.0106260436 -1.3402502D-08  1.6272668D-15 -4.0119587D-20  8.5073087D-25  2.9917248D-28 -1.9194138D-32
 144   10  -1111.5088  0.0106255075 -1.3402405D-08  1.6240605D-15 -4.0032713D-20  8.8647682D-25  2.9643902D-28 -1.9847917D-32
 144   11  -1111.2751  0.0106249178 -1.3402298D-08  1.6205421D-15 -3.9933049D-20  9.2539624D-25  2.9332779D-28 -2.0559323D-32
 144   12  -1111.0201  0.0106242745 -1.3402181D-08  1.6167138D-15 -3.9819492D-20  9.6739091D-25  2.8980875D-28 -2.1327142D-32
 144   13  -1110.7438  0.0106235776 -1.3402055D-08  1.6125793D-15 -3.9690804D-20  1.0122863D-24  2.8585271D-28 -2.2147011D-32
 144   14  -1110.4464  0.0106228271 -1.3401920D-08  1.6081420D-15 -3.9545739D-20  1.0599442D-24  2.8142650D-28 -2.3017750D-32
 144   15  -1110.1277  0.0106220229 -1.3401775D-08  1.6034061D-15 -3.9382972D-20  1.1101639D-24  2.7649550D-28 -2.3935087D-32
 144   16  -1109.7878  0.0106211652 -1.3401622D-08  1.5983767D-15 -3.9201122D-20  1.1627292D-24  2.7102650D-28 -2.4894476D-32
 144   17  -1109.4267  0.0106202539 -1.3401459D-08  1.5930590D-15 -3.8998813D-20  1.2173977D-24  2.6498344D-28 -2.5891303D-32
 144   18  -1109.0444  0.0106192890 -1.3401287D-08  1.5874591D-15 -3.8774562D-20  1.2739267D-24  2.5832773D-28 -2.6922496D-32
 144   19  -1108.6409  0.0106182705 -1.3401107D-08  1.5815841D-15 -3.8526967D-20  1.3319947D-24  2.5102503D-28 -2.7980683D-32
 144   20  -1108.2162  0.0106171985 -1.3400917D-08  1.5754414D-15 -3.8254614D-20  1.3912945D-24  2.4303808D-28 -2.9061255D-32
 145    0  -1089.7520  0.0105640359 -1.3478122D-08  1.4325240D-15 -3.0824900D-20 -2.3893111D-24 -8.4420872D-31  4.3696881D-32
 145    1  -1089.7309  0.0105639820 -1.3478114D-08  1.4322773D-15 -3.0848794D-20 -2.3893173D-24 -2.3256278D-31  4.3699227D-32
 145    2  -1089.6886  0.0105638742 -1.3478096D-08  1.4317832D-15 -3.0896610D-20 -2.3893013D-24  9.9126878D-31  4.3702812D-32
 145    3  -1089.6252  0.0105637124 -1.3478071D-08  1.4310409D-15 -3.0968268D-20 -2.3892338D-24  2.8264831D-30  4.3708166D-32
 145    4  -1089.5407  0.0105634968 -1.3478036D-08  1.4300484D-15 -3.1063829D-20 -2.3890432D-24  5.2744205D-30  4.3713487D-32
 145    5  -1089.4351  0.0105632272 -1.3477993D-08  1.4288035D-15 -3.1183284D-20 -2.3886377D-24  8.3345950D-30  4.3716612D-32
 145    6  -1089.3083  0.0105629037 -1.3477942D-08  1.4273032D-15 -3.1326592D-20 -2.3879060D-24  1.2007735D-29  4.3716246D-32
 145    7  -1089.1605  0.0105625264 -1.3477882D-08  1.4255442D-15 -3.1493688D-20 -2.3867111D-24  1.6291014D-29  4.3708709D-32
 145    8  -1088.9915  0.0105620951 -1.3477814D-08  1.4235225D-15 -3.1684553D-20 -2.3849149D-24  2.1185351D-29  4.3692422D-32
 145    9  -1088.8013  0.0105616099 -1.3477737D-08  1.4212335D-15 -3.1899088D-20 -2.3823330D-24  2.6689259D-29  4.3663891D-32
 145   10  -1088.5901  0.0105610708 -1.3477652D-08  1.4186721D-15 -3.2137167D-20 -2.3787630D-24  3.2799065D-29  4.3618662D-32
 145   11  -1088.3578  0.0105604778 -1.3477558D-08  1.4158325D-15 -3.2398564D-20 -2.3739877D-24  3.9511579D-29  4.3553151D-32
 145   12  -1088.1043  0.0105598308 -1.3477456D-08  1.4127086D-15 -3.2683056D-20 -2.3677762D-24  4.6820524D-29  4.3463185D-32
 145   13  -1087.8298  0.0105591300 -1.3477346D-08  1.4092936D-15 -3.2990394D-20 -2.3598556D-24  5.4721356D-29  4.3343517D-32
 145   14  -1087.5341  0.0105583753 -1.3477228D-08  1.4055802D-15 -3.3320093D-20 -2.3499462D-24  6.3201204D-29  4.3188244D-32
 145   15  -1087.2174  0.0105575666 -1.3477102D-08  1.4015607D-15 -3.3671689D-20 -2.3377588D-24  7.2251414D-29  4.2993052D-32
 145   16  -1086.8796  0.0105567041 -1.3476967D-08  1.3972268D-15 -3.4044593D-20 -2.3229619D-24  8.1855419D-29  4.2751189D-32
 145   17  -1086.5207  0.0105557877 -1.3476825D-08  1.3925699D-15 -3.4437999D-20 -2.3052260D-24  9.1995413D-29  4.2456153D-32
 145   18  -1086.1407  0.0105548174 -1.3476675D-08  1.3875811D-15 -3.4851091D-20 -2.2842065D-24  1.0265076D-28  4.2102372D-32
 145   19  -1085.7396  0.0105537931 -1.3476517D-08  1.3822509D-15 -3.5282780D-20 -2.2595320D-24  1.1379481D-28  4.1682057D-32
 145   20  -1085.3175  0.0105527150 -1.3476352D-08  1.3765695D-15 -3.5731844D-20 -2.2308189D-24  1.2539721D-28  4.1187879D-32
 146    0  -1067.0301  0.0104990689 -1.3555799D-08  1.0467534D-15 -1.7781748D-20  1.1753091D-24 -3.2634339D-28 -2.2040945D-32
 146    1  -1067.0091  0.0104990147 -1.3555792D-08  1.0466111D-15 -1.7770046D-20  1.1713882D-24 -3.2665034D-28 -2.1968533D-32
 146    2  -1066.9671  0.0104989062 -1.3555780D-08  1.0463270D-15 -1.7746667D-20  1.1635430D-24 -3.2726467D-28 -2.1825433D-32
 146    3  -1066.9042  0.0104987435 -1.3555761D-08  1.0459015D-15 -1.7711953D-20  1.1517431D-24 -3.2817636D-28 -2.1609136D-32
 146    4  -1066.8202  0.0104985267 -1.3555736D-08  1.0453354D-15 -1.7666194D-20  1.1359662D-24 -3.2937856D-28 -2.1320631D-32
 146    5  -1066.7152  0.0104982555 -1.3555704D-08  1.0446300D-15 -1.7609898D-20  1.1161515D-24 -3.3085755D-28 -2.0957326D-32
 146    6  -1066.5892  0.0104979302 -1.3555667D-08  1.0437863D-15 -1.7543652D-20  1.0922678D-24 -3.3259955D-28 -2.0520169D-32
 146    7  -1066.4422  0.0104975506 -1.3555623D-08  1.0428059D-15 -1.7468172D-20  1.0642516D-24 -3.3458564D-28 -2.0007338D-32
 146    8  -1066.2743  0.0104971169 -1.3555573D-08  1.0416907D-15 -1.7384314D-20  1.0320171D-24 -3.3679328D-28 -1.9416877D-32
 146    9  -1066.0853  0.0104966289 -1.3555517D-08  1.0404423D-15 -1.7293075D-20  9.9551752D-25 -3.3919814D-28 -1.8748908D-32
 146   10  -1065.8754  0.0104960866 -1.3555454D-08  1.0390628D-15 -1.7195560D-20  9.5465662D-25 -3.4177047D-28 -1.8000763D-32
 146   11  -1065.6445  0.0104954902 -1.3555386D-08  1.0375541D-15 -1.7093049D-20  9.0936358D-25 -3.4447905D-28 -1.7171504D-32
 146   12  -1065.3926  0.0104948396 -1.3555311D-08  1.0359184D-15 -1.6986901D-20  8.5955412D-25 -3.4728754D-28 -1.6259524D-32
 146   13  -1065.1198  0.0104941347 -1.3555231D-08  1.0341573D-15 -1.6878677D-20  8.0515916D-25 -3.5015683D-28 -1.5263749D-32
 146   14  -1064.8259  0.0104933756 -1.3555144D-08  1.0322731D-15 -1.6770112D-20  7.4608343D-25 -3.5304141D-28 -1.4181873D-32
 146   15  -1064.5111  0.0104925623 -1.3555051D-08  1.0302672D-15 -1.6662970D-20  6.8227543D-25 -3.5589751D-28 -1.3013746D-32
 146   16  -1064.1754  0.0104916948 -1.3554952D-08  1.0281410D-15 -1.6559302D-20  6.1367487D-25 -3.5867134D-28 -1.1757579D-32
 146   17  -1063.8187  0.0104907730 -1.3554847D-08  1.0258958D-15 -1.6461182D-20  5.4023106D-25 -3.6131069D-28 -1.0413208D-32
 146   18  -1063.4410  0.0104897971 -1.3554737D-08  1.0235321D-15 -1.6371008D-20  4.6191231D-25 -3.6375356D-28 -8.9793065D-33
 146   19  -1063.0424  0.0104887669 -1.3554620D-08  1.0210501D-15 -1.6291129D-20  3.7871273D-25 -3.6594000D-28 -7.4559096D-33
 146   20  -1062.6229  0.0104876826 -1.3554498D-08  1.0184491D-15 -1.6224181D-20  2.9065965D-25 -3.6780210D-28 -5.8445483D-33
 147    0  -1044.5135  0.0104335394 -1.3635224D-08  7.5478291D-16 -4.2740857D-20  1.1859153D-24  2.8478311D-28 -2.5846925D-32
 147    1  -1044.4926  0.0104334849 -1.3635220D-08  7.5444111D-16 -4.2728969D-20  1.1893232D-24  2.8442048D-28 -2.5910843D-32
 147    2  -1044.4509  0.0104333758 -1.3635210D-08  7.5375753D-16 -4.2705129D-20  1.1961477D-24  2.8369334D-28 -2.6039545D-32
 147    3  -1044.3883  0.0104332122 -1.3635197D-08  7.5273315D-16 -4.2669089D-20  1.2063318D-24  2.8259589D-28 -2.6231026D-32
 147    4  -1044.3048  0.0104329940 -1.3635179D-08  7.5136851D-16 -4.2620552D-20  1.2198635D-24  2.8111940D-28 -2.6486143D-32
 147    5  -1044.2005  0.0104327213 -1.3635156D-08  7.4966489D-16 -4.2559135D-20  1.2366771D-24  2.7925407D-28 -2.6802860D-32
 147    6  -1044.0753  0.0104323941 -1.3635129D-08  7.4762377D-16 -4.2484325D-20  1.2567064D-24  2.7698645D-28 -2.7179868D-32
 147    7  -1043.9293  0.0104320123 -1.3635098D-08  7.4524714D-16 -4.2395572D-20  1.2798585D-24  2.7430177D-28 -2.7615385D-32
 147    8  -1043.7624  0.0104315759 -1.3635062D-08  7.4253712D-16 -4.2292126D-20  1.3060452D-24  2.7118126D-28 -2.8107963D-32
 147    9  -1043.5746  0.0104310851 -1.3635022D-08  7.3949632D-16 -4.2173261D-20  1.3351402D-24  2.6760507D-28 -2.8654700D-32
 147   10  -1043.3660  0.0104305397 -1.3634978D-08  7.3612786D-16 -4.2038156D-20  1.3670091D-24  2.6355169D-28 -2.9253078D-32
 147   11  -1043.1365  0.0104299397 -1.3634930D-08  7.3243521D-16 -4.1885880D-20  1.4014971D-24  2.5899665D-28 -2.9900296D-32
 147   12  -1042.8862  0.0104292853 -1.3634877D-08  7.2842228D-16 -4.1715461D-20  1.4384295D-24  2.5391469D-28 -3.0592644D-32
 147   13  -1042.6150  0.0104285763 -1.3634820D-08  7.2409363D-16 -4.1525943D-20  1.4776054D-24  2.4828030D-28 -3.1326485D-32
 147   14  -1042.3231  0.0104278127 -1.3634760D-08  7.1945455D-16 -4.1316159D-20  1.5187883D-24  2.4206376D-28 -3.2096825D-32
 147   15  -1042.0102  0.0104269946 -1.3634695D-08  7.1451024D-16 -4.1085101D-20  1.5617620D-24  2.3523869D-28 -3.2900552D-32
 147   16  -1041.6766  0.0104261220 -1.3634627D-08  7.0926750D-16 -4.0831646D-20  1.6062123D-24  2.2777558D-28 -3.3729855D-32
 147   17  -1041.3221  0.0104251949 -1.3634555D-08  7.0373315D-16 -4.0554700D-20  1.6518484D-24  2.1964688D-28 -3.4579472D-32
 147   18  -1040.9468  0.0104242132 -1.3634479D-08  6.9791496D-16 -4.0253163D-20  1.6983373D-24  2.1082341D-28 -3.5443627D-32
 147   19  -1040.5507  0.0104231770 -1.3634400D-08  6.9182122D-16 -3.9925981D-20  1.7453222D-24  2.0127817D-28 -3.6315365D-32
 147   20  -1040.1338  0.0104220862 -1.3634317D-08  6.8546126D-16 -3.9572161D-20  1.7923998D-24  1.9098689D-28 -3.7186488D-32
 148    0  -1022.2034  0.0103674348 -1.3717619D-08  5.1518848D-16 -3.6497432D-20 -2.1517207D-24  8.9773934D-29  4.1350344D-32
 148    1  -1022.1827  0.0103673800 -1.3717616D-08  5.1489646D-16 -3.6518948D-20 -2.1506444D-24  9.0353167D-29  4.1329064D-32
 148    2  -1022.1412  0.0103672702 -1.3717610D-08  5.1431175D-16 -3.6561939D-20 -2.1484557D-24  9.1509464D-29  4.1284821D-32
 148    3  -1022.0790  0.0103671056 -1.3717601D-08  5.1343353D-16 -3.6626332D-20 -2.1451305D-24  9.3240962D-29  4.1217957D-32
 148    4  -1021.9961  0.0103668861 -1.3717588D-08  5.1226014D-16 -3.6712036D-20 -2.1406045D-24  9.5547225D-29  4.1128162D-32
 148    5  -1021.8924  0.0103666118 -1.3717573D-08  5.1078941D-16 -3.6818929D-20 -2.1347756D-24  9.8422064D-29  4.1011137D-32
 148    6  -1021.7680  0.0103662825 -1.3717555D-08  5.0901919D-16 -3.6946800D-20 -2.1275784D-24  1.0186167D-28  4.0867993D-32
 148    7  -1021.6229  0.0103658985 -1.3717533D-08  5.0694599D-16 -3.7095429D-20 -2.1188534D-24  1.0585791D-28  4.0693391D-32
 148    8  -1021.4570  0.0103654595 -1.3717509D-08  5.0456639D-16 -3.7264526D-20 -2.1084694D-24  1.1040368D-28  4.0485878D-32
 148    9  -1021.2704  0.0103649657 -1.3717482D-08  5.0187652D-16 -3.7453764D-20 -2.0962698D-24  1.1549029D-28  4.0242102D-32
 148   10  -1021.0632  0.0103644170 -1.3717452D-08  4.9887191D-16 -3.7662677D-20 -2.0820751D-24  1.2110431D-28  3.9958840D-32
 148   11  -1020.8351  0.0103638134 -1.3717419D-08  4.9554754D-16 -3.7890803D-20 -2.0656839D-24  1.2723276D-28  3.9631728D-32
 148   12  -1020.5864  0.0103631550 -1.3717383D-08  4.9189812D-16 -3.8137569D-20 -2.0468846D-24  1.3385992D-28  3.9256723D-32
 148   13  -1020.3170  0.0103624417 -1.3717345D-08  4.8791803D-16 -3.8402290D-20 -2.0254448D-24  1.4096593D-28  3.8828710D-32
 148   14  -1020.0268  0.0103616735 -1.3717304D-08  4.8360119D-16 -3.8684148D-20 -2.0011300D-24  1.4852897D-28  3.8344098D-32
 148   15  -1019.7160  0.0103608505 -1.3717261D-08  4.7894119D-16 -3.8982273D-20 -1.9736772D-24  1.5652474D-28  3.7797214D-32
 148   16  -1019.3845  0.0103599726 -1.3717215D-08  4.7393131D-16 -3.9295624D-20 -1.9428111D-24  1.6492301D-28  3.7181500D-32
 148   17  -1019.0323  0.0103590398 -1.3717167D-08  4.6856482D-16 -3.9622990D-20 -1.9082707D-24  1.7369061D-28  3.6492975D-32
 148   18  -1018.6593  0.0103580521 -1.3717117D-08  4.6283446D-16 -3.9963038D-20 -1.8697663D-24  1.8279060D-28  3.5725554D-32
 148   19  -1018.2658  0.0103570097 -1.3717065D-08  4.5673331D-16 -4.0314281D-20 -1.8270166D-24  1.9218171D-28  3.4873668D-32
 148   20  -1017.8515  0.0103559123 -1.3717010D-08  4.5025404D-16 -4.0674984D-20 -1.7797286D-24  2.0181498D-28  3.3931445D-32
 149    0  -1000.1012  0.0103007422 -1.3802751D-08  1.3501489D-16 -2.2193618D-20 -6.6328470D-26 -3.5579539D-28 -2.9947379D-33
 149    1  -1000.0806  0.0103006870 -1.3802750D-08  1.3483740D-16 -2.2194293D-20 -7.0602951D-26 -3.5583690D-28 -2.9118501D-33
 149    2  -1000.0394  0.0103005766 -1.3802748D-08  1.3448213D-16 -2.2195794D-20 -7.9135395D-26 -3.5591636D-28 -2.7470240D-33
 149    3   -999.9776  0.0103004110 -1.3802746D-08  1.3394946D-16 -2.2198368D-20 -9.1951893D-26 -3.5602647D-28 -2.4988542D-33
 149    4   -999.8952  0.0103001901 -1.3802743D-08  1.3323900D-16 -2.2202383D-20 -1.0904253D-25 -3.5615705D-28 -2.1680330D-33
 149    5   -999.7922  0.0102999141 -1.3802739D-08  1.3235090D-16 -2.2208360D-20 -1.3042295D-25 -3.5629403D-28 -1.7538237D-33
 149    6   -999.6686  0.0102995828 -1.3802734D-08  1.3128467D-16 -2.2216949D-20 -1.5607847D-25 -3.5642154D-28 -1.2572267D-33
 149    7   -999.5244  0.0102991963 -1.3802729D-08  1.3004014D-16 -2.2228928D-20 -1.8601874D-25 -3.5651610D-28 -6.7716409D-34
 149    8   -999.3596  0.0102987546 -1.3802722D-08  1.2861702D-16 -2.2245178D-20 -2.2025185D-25 -3.5655475D-28 -1.3622379D-35
 149    9   -999.1742  0.0102982577 -1.3802715D-08  1.2701469D-16 -2.2266747D-20 -2.5876242D-25 -3.5650846D-28  7.3300230D-34
 149   10   -998.9683  0.0102977056 -1.3802708D-08  1.2523232D-16 -2.2294742D-20 -3.0153656D-25 -3.5634850D-28  1.5620009D-33
 149   11   -998.7417  0.0102970983 -1.3802700D-08  1.2326871D-16 -2.2330517D-20 -3.4855074D-25 -3.5603716D-28  2.4739876D-33
 149   12   -998.4946  0.0102964358 -1.3802691D-08  1.2112291D-16 -2.2375409D-20 -3.9978545D-25 -3.5553872D-28  3.4675406D-33
 149   13   -998.2269  0.0102957180 -1.3802681D-08  1.1879297D-16 -2.2430991D-20 -4.5519195D-25 -3.5480952D-28  4.5430015D-33
 149   14   -997.9387  0.0102949451 -1.3802672D-08  1.1627703D-16 -2.2498875D-20 -5.1472181D-25 -3.5380609D-28  5.6988491D-33
 149   15   -997.6298  0.0102941169 -1.3802661D-08  1.1357238D-16 -2.2580846D-20 -5.7829404D-25 -3.5247937D-28  6.9339655D-33
 149   16   -997.3004  0.0102932336 -1.3802651D-08  1.1067590D-16 -2.2678789D-20 -6.4581320D-25 -3.5077915D-28  8.2460685D-33
 149   17   -996.9505  0.0102922950 -1.3802639D-08  1.0758375D-16 -2.2794657D-20 -7.1715454D-25 -3.4865118D-28  9.6330564D-33
 149   18   -996.5800  0.0102913012 -1.3802628D-08  1.0429170D-16 -2.2930505D-20 -7.9219013D-25 -3.4603926D-28  1.1093244D-32
 149   19   -996.1889  0.0102902522 -1.3802616D-08  1.0079450D-16 -2.3088492D-20 -8.7073945D-25 -3.4288489D-28  1.2622247D-32
 149   20   -995.7773  0.0102891480 -1.3802604D-08  9.7085977D-17 -2.3270821D-20 -9.5258451D-25 -3.3912806D-28  1.4216353D-32
 150    0   -978.2083  0.0102334461 -1.3890199D-08 -2.8721202D-16 -4.4808474D-20  1.9672475D-24  1.7353464D-28 -4.0912083D-32
 150    1   -978.1878  0.0102333906 -1.3890201D-08 -2.8757044D-16 -4.4788805D-20  1.9693266D-24  1.7296207D-28 -4.0950136D-32
 150    2   -978.1469  0.0102332794 -1.3890204D-08 -2.8828673D-16 -4.4749377D-20  1.9734621D-24  1.7181407D-28 -4.1025615D-32
 150    3   -978.0855  0.0102331128 -1.3890209D-08 -2.8936006D-16 -4.4690066D-20  1.9796258D-24  1.7008742D-28 -4.1138827D-32
 150    4   -978.0036  0.0102328905 -1.3890216D-08 -2.9078888D-16 -4.4610727D-20  1.9877331D-24  1.6778052D-28 -4.1286190D-32
 150    5   -977.9013  0.0102326127 -1.3890225D-08 -2.9257135D-16 -4.4511103D-20  1.9977115D-24  1.6488427D-28 -4.1467897D-32
 150    6   -977.7785  0.0102322794 -1.3890236D-08 -2.9470493D-16 -4.4390871D-20  2.0094570D-24  1.6139155D-28 -4.1681512D-32
 150    7   -977.6353  0.0102318904 -1.3890248D-08 -2.9718692D-16 -4.4249728D-20  2.0228436D-24  1.5729450D-28 -4.1924114D-32
 150    8   -977.4716  0.0102314459 -1.3890262D-08 -3.0001369D-16 -4.4087318D-20  2.0377154D-24  1.5258455D-28 -4.2192859D-32
 150    9   -977.2874  0.0102309459 -1.3890279D-08 -3.0318125D-16 -4.3903176D-20  2.0539036D-24  1.4724872D-28 -4.2484487D-32
 150   10   -977.0828  0.0102303903 -1.3890297D-08 -3.0668540D-16 -4.3696908D-20  2.0712249D-24  1.4127904D-28 -4.2795725D-32
 150   11   -976.8577  0.0102297791 -1.3890317D-08 -3.1052063D-16 -4.3468081D-20  2.0894344D-24  1.3466391D-28 -4.3120553D-32
 150   12   -976.6122  0.0102291124 -1.3890340D-08 -3.1468155D-16 -4.3216206D-20  2.1083057D-24  1.2739132D-28 -4.3455377D-32
 150   13   -976.3463  0.0102283901 -1.3890365D-08 -3.1916162D-16 -4.2940841D-20  2.1275526D-24  1.1945077D-28 -4.3793929D-32
 150   14   -976.0599  0.0102276122 -1.3890392D-08 -3.2395437D-16 -4.2641627D-20  2.1469036D-24  1.1083395D-28 -4.4131610D-32
 150   15   -975.7531  0.0102267788 -1.3890421D-08 -3.2905205D-16 -4.2318124D-20  2.1660166D-24  1.0153093D-28 -4.4460635D-32
 150   16   -975.4258  0.0102258898 -1.3890453D-08 -3.3444647D-16 -4.1970076D-20  2.1845548D-24  9.1536176D-29 -4.4775478D-32
 150   17   -975.0782  0.0102249452 -1.3890487D-08 -3.4012908D-16 -4.1597175D-20  2.2021369D-24  8.0844107D-29 -4.5067181D-32
 150   18   -974.7101  0.0102239451 -1.3890524D-08 -3.4609044D-16 -4.1199272D-20  2.2183647D-24  6.9453086D-29 -4.5328477D-32
 150   19   -974.3216  0.0102228894 -1.3890564D-08 -3.5232061D-16 -4.0776375D-20  2.2328246D-24  5.7364855D-29 -4.5551818D-32
 150   20   -973.9127  0.0102217782 -1.3890607D-08 -3.5880904D-16 -4.0328549D-20  2.2450618D-24  4.4584811D-29 -4.5727482D-32
 151    0   -956.5261  0.0101655282 -1.3981193D-08 -5.9142615D-16 -4.5643491D-20 -1.4712428D-24  2.3625335D-28  3.1617756D-32
 151    1   -956.5058  0.0101654722 -1.3981196D-08 -5.9179131D-16 -4.5658188D-20 -1.4684066D-24  2.3669583D-28  3.1560199D-32
 151    2   -956.4651  0.0101653604 -1.3981203D-08 -5.9252206D-16 -4.5687486D-20 -1.4627166D-24  2.3757741D-28  3.1444367D-32
 151    3   -956.4041  0.0101651926 -1.3981214D-08 -5.9361913D-16 -4.5731239D-20 -1.4541374D-24  2.3889419D-28  3.1269600D-32
 151    4   -956.3228  0.0101649689 -1.3981228D-08 -5.9508345D-16 -4.5789164D-20 -1.4426304D-24  2.4063825D-28  3.1035480D-32
 151    5   -956.2211  0.0101646893 -1.3981246D-08 -5.9691648D-16 -4.5860960D-20 -1.4281249D-24  2.4280123D-28  3.0740436D-32
 151    6   -956.0992  0.0101643537 -1.3981268D-08 -5.9911986D-16 -4.5946105D-20 -1.4105471D-24  2.4536807D-28  3.0382116D-32
 151    7   -955.9569  0.0101639623 -1.3981293D-08 -6.0169562D-16 -4.6044125D-20 -1.3898118D-24  2.4832464D-28  2.9960440D-32
 151    8   -955.7943  0.0101635149 -1.3981322D-08 -6.0464593D-16 -4.6154366D-20 -1.3658185D-24  2.5165420D-28  2.9472625D-32
 151    9   -955.6113  0.0101630115 -1.3981355D-08 -6.0797340D-16 -4.6276051D-20 -1.3384448D-24  2.5533266D-28  2.8915601D-32
 151   10   -955.4081  0.0101624523 -1.3981391D-08 -6.1168081D-16 -4.6408353D-20 -1.3075596D-24  2.5933641D-28  2.8286807D-32
 151   11   -955.1845  0.0101618371 -1.3981432D-08 -6.1577112D-16 -4.6550278D-20 -1.2730347D-24  2.6363811D-28  2.7583584D-32
 151   12   -954.9406  0.0101611660 -1.3981476D-08 -6.2024713D-16 -4.6700754D-20 -1.2347480D-24  2.6820717D-28  2.6804596D-32
 151   13   -954.6764  0.0101604389 -1.3981525D-08 -6.2511232D-16 -4.6858546D-20 -1.1925243D-24  2.7300730D-28  2.5944393D-32
 151   14   -954.3920  0.0101596560 -1.3981578D-08 -6.3036958D-16 -4.7022263D-20 -1.1462458D-24  2.7800060D-28  2.5002670D-32
 151   15   -954.0872  0.0101588171 -1.3981635D-08 -6.3602248D-16 -4.7190422D-20 -1.0957374D-24  2.8314320D-28  2.3974379D-32
 151   16   -953.7621  0.0101579223 -1.3981696D-08 -6.4207398D-16 -4.7361376D-20 -1.0408610D-24  2.8838957D-28  2.2856952D-32
 151   17   -953.4168  0.0101569715 -1.3981762D-08 -6.4852690D-16 -4.7533278D-20 -9.8148400D-25  2.9368529D-28  2.1648156D-32
 151   18   -953.0511  0.0101559648 -1.3981832D-08 -6.5538408D-16 -4.7704210D-20 -9.1747931D-25  2.9897755D-28  2.0345475D-32
 151   19   -952.6652  0.0101549022 -1.3981907D-08 -6.6264817D-16 -4.7872027D-20 -8.4869977D-25  3.0420360D-28  1.8944484D-32
 151   20   -952.2590  0.0101537836 -1.3981987D-08 -6.7032082D-16 -4.8034417D-20 -7.7507042D-25  3.0929810D-28  1.7445257D-32
 152    0   -935.0561  0.0100969723 -1.4075440D-08 -9.5540886D-16 -2.4946208D-20 -9.0819586D-25 -2.9300048D-28  2.1696171D-32
 152    1   -935.0359  0.0100969160 -1.4075446D-08 -9.5560850D-16 -2.4955334D-20 -9.1171401D-25 -2.9269553D-28  2.1771021D-32
 152    2   -934.9955  0.0100968034 -1.4075457D-08 -9.5600776D-16 -2.4973626D-20 -9.1873933D-25 -2.9208393D-28  2.1919003D-32
 152    3   -934.9349  0.0100966345 -1.4075474D-08 -9.5660755D-16 -2.5001340D-20 -9.2923210D-25 -2.9115908D-28  2.2139568D-32
 152    4   -934.8542  0.0100964092 -1.4075497D-08 -9.5740814D-16 -2.5038795D-20 -9.4318230D-25 -2.8991032D-28  2.2433447D-32
 152    5   -934.7532  0.0100961277 -1.4075526D-08 -9.5841070D-16 -2.5086387D-20 -9.6052892D-25 -2.8832730D-28  2.2798679D-32
 152    6   -934.6320  0.0100957899 -1.4075561D-08 -9.5961621D-16 -2.5144633D-20 -9.8121574D-25 -2.8639447D-28  2.3233895D-32
 152    7   -934.4907  0.0100953958 -1.4075601D-08 -9.6102640D-16 -2.5214171D-20 -1.0051692D-24 -2.8409244D-28  2.3737858D-32
 152    8   -934.3292  0.0100949454 -1.4075647D-08 -9.6264268D-16 -2.5295665D-20 -1.0323122D-24 -2.8140287D-28  2.4309427D-32
 152    9   -934.1475  0.0100944387 -1.4075699D-08 -9.6446735D-16 -2.5389935D-20 -1.0625382D-24 -2.7829906D-28  2.4946331D-32
 152   10   -933.9456  0.0100938756 -1.4075757D-08 -9.6650280D-16 -2.5497873D-20 -1.0957241D-24 -2.7475660D-28  2.5645567D-32
 152   11   -933.7235  0.0100932563 -1.4075821D-08 -9.6875191D-16 -2.5620377D-20 -1.1317347D-24 -2.7074889D-28  2.6405251D-32
 152   12   -933.4813  0.0100925807 -1.4075891D-08 -9.7121801D-16 -2.5758491D-20 -1.1704039D-24 -2.6624415D-28  2.7220908D-32
 152   13   -933.2189  0.0100918487 -1.4075967D-08 -9.7390489D-16 -2.5913319D-20 -1.2115497D-24 -2.6121136D-28  2.8089121D-32
 152   14   -932.9364  0.0100910605 -1.4076049D-08 -9.7681689D-16 -2.6086000D-20 -1.2549563D-24 -2.5561626D-28  2.9004835D-32
 152   15   -932.6336  0.0100902159 -1.4076137D-08 -9.7995867D-16 -2.6277678D-20 -1.3004126D-24 -2.4942326D-28  2.9965071D-32
 152   16   -932.3108  0.0100893150 -1.4076231D-08 -9.8333564D-16 -2.6489555D-20 -1.3476528D-24 -2.4259851D-28  3.0963828D-32
 152   17   -931.9677  0.0100883578 -1.4076331D-08 -9.8695407D-16 -2.6722802D-20 -1.3963759D-24 -2.3510613D-28  3.1994142D-32
 152   18   -931.6046  0.0100873443 -1.4076438D-08 -9.9082045D-16 -2.6978664D-20 -1.4462845D-24 -2.2690950D-28  3.3051737D-32
 152   19   -931.2213  0.0100862745 -1.4076551D-08 -9.9494232D-16 -2.7258329D-20 -1.4970084D-24 -2.1797320D-28  3.4127123D-32
 152   20   -930.8179  0.0100851484 -1.4076671D-08 -9.9932784D-16 -2.7562863D-20 -1.5481585D-24 -2.0826547D-28  3.5212372D-32
 153    0   -913.7998  0.0100277645 -1.4171759D-08 -1.3279772D-15 -2.8284144D-20  2.4642319D-24 -7.0888051D-29 -4.5814691D-32
 153    1   -913.7797  0.0100277078 -1.4171767D-08 -1.3282034D-15 -2.8259524D-20  2.4633745D-24 -7.1528756D-29 -4.5795662D-32
 153    2   -913.7396  0.0100275945 -1.4171783D-08 -1.3286552D-15 -2.8210258D-20  2.4616514D-24 -7.2811336D-29 -4.5758480D-32
 153    3   -913.6795  0.0100274244 -1.4171807D-08 -1.3293313D-15 -2.8136455D-20  2.4589852D-24 -7.4730705D-29 -4.5699259D-32
 153    4   -913.5992  0.0100271977 -1.4171839D-08 -1.3302300D-15 -2.8038169D-20  2.4553340D-24 -7.7287985D-29 -4.5619539D-32
 153    5   -913.4990  0.0100269142 -1.4171879D-08 -1.3313491D-15 -2.7915522D-20  2.4506004D-24 -8.0477653D-29 -4.5516617D-32
 153    6   -913.3786  0.0100265741 -1.4171927D-08 -1.3326855D-15 -2.7768663D-20  2.4446755D-24 -8.4296162D-29 -4.5388276D-32
 153    7   -913.2383  0.0100261773 -1.4171983D-08 -1.3342359D-15 -2.7597805D-20  2.4374075D-24 -8.8736312D-29 -4.5230226D-32
 153    8   -913.0779  0.0100257238 -1.4172047D-08 -1.3359959D-15 -2.7403143D-20  2.4286489D-24 -9.3792249D-29 -4.5041727D-32
 153    9   -912.8974  0.0100252136 -1.4172119D-08 -1.3379611D-15 -2.7185062D-20  2.4182072D-24 -9.9452330D-29 -4.4815884D-32
 153   10   -912.6969  0.0100246467 -1.4172200D-08 -1.3401261D-15 -2.6943827D-20  2.4058990D-24 -1.0570885D-28 -4.4551882D-32
 153   11   -912.4764  0.0100240231 -1.4172288D-08 -1.3424855D-15 -2.6679957D-20  2.3914853D-24 -1.1254573D-28 -4.4242160D-32
 153   12   -912.2358  0.0100233428 -1.4172385D-08 -1.3450332D-15 -2.6393974D-20  2.3747566D-24 -1.1994944D-28 -4.3885367D-32
 153   13   -911.9752  0.0100226059 -1.4172490D-08 -1.3477622D-15 -2.6086514D-20  2.3554259D-24 -1.2789937D-28 -4.3473198D-32
 153   14   -911.6946  0.0100218122 -1.4172603D-08 -1.3506654D-15 -2.5758278D-20  2.3332179D-24 -1.3637378D-28 -4.3000458D-32
 153   15   -911.3939  0.0100209619 -1.4172725D-08 -1.3537355D-15 -2.5410182D-20  2.3078639D-24 -1.4534819D-28 -4.2462702D-32
 153   16   -911.0733  0.0100200548 -1.4172855D-08 -1.3569644D-15 -2.5043198D-20  2.2790480D-24 -1.5479257D-28 -4.1852987D-32
 153   17   -910.7326  0.0100190910 -1.4172994D-08 -1.3603442D-15 -2.4658511D-20  2.2464666D-24 -1.6467261D-28 -4.1164775D-32
 153   18   -910.3720  0.0100180706 -1.4173141D-08 -1.3638660D-15 -2.4257416D-20  2.2097753D-24 -1.7494938D-28 -4.0390663D-32
 153   19   -909.9913  0.0100169934 -1.4173296D-08 -1.3675215D-15 -2.3841430D-20  2.1686819D-24 -1.8557931D-28 -3.9526661D-32
 153   20   -909.5906  0.0100158595 -1.4173461D-08 -1.3713015D-15 -2.3412208D-20  2.1228184D-24 -1.9651402D-28 -3.8562995D-32
 154    0   -892.7587  0.0099578955 -1.4269554D-08 -1.4853913D-15 -3.7239480D-20  1.7311671D-26  3.2107773D-28 -8.3999661D-34
 154    1   -892.7388  0.0099578384 -1.4269563D-08 -1.4856892D-15 -3.7239313D-20  2.1163124D-26  3.2106535D-28 -9.2790407D-34
 154    2   -892.6990  0.0099577242 -1.4269580D-08 -1.4862851D-15 -3.7238800D-20  2.8868316D-26  3.2103737D-28 -1.1035861D-33
 154    3   -892.6392  0.0099575530 -1.4269607D-08 -1.4871788D-15 -3.7237759D-20  4.0424080D-26  3.2098579D-28 -1.3671069D-33
 154    4   -892.5596  0.0099573247 -1.4269643D-08 -1.4883704D-15 -3.7235838D-20  5.5836251D-26  3.2089950D-28 -1.7188674D-33
 154    5   -892.4600  0.0099570393 -1.4269687D-08 -1.4898597D-15 -3.7232563D-20  7.5078233D-26  3.2076381D-28 -2.1576550D-33
 154    6   -892.3405  0.0099566968 -1.4269741D-08 -1.4916467D-15 -3.7227338D-20  9.8165535D-26  3.2055953D-28 -2.6845122D-33
 154    7   -892.2011  0.0099562973 -1.4269804D-08 -1.4937313D-15 -3.7219560D-20  1.2508392D-25  3.2026639D-28 -3.2989863D-33
 154    8   -892.0418  0.0099558406 -1.4269876D-08 -1.4961131D-15 -3.7208325D-20  1.5582197D-25  3.1985792D-28 -4.0007134D-33
 154    9   -891.8626  0.0099553269 -1.4269956D-08 -1.4987916D-15 -3.7192754D-20  1.9033304D-25  3.1930429D-28 -4.7881293D-33
 154   10   -891.6635  0.0099547561 -1.4270046D-08 -1.5017661D-15 -3.7171808D-20  2.2859616D-25  3.1857340D-28 -5.6609394D-33
 154   11   -891.4445  0.0099541282 -1.4270146D-08 -1.5050360D-15 -3.7144333D-20  2.7059401D-25  3.1762663D-28 -6.6205653D-33
 154   12   -891.2056  0.0099534432 -1.4270254D-08 -1.5086003D-15 -3.7109139D-20  3.1624442D-25  3.1642725D-28 -7.6630444D-33
 154   13   -890.9468  0.0099527012 -1.4270372D-08 -1.5124574D-15 -3.7064802D-20  3.6549349D-25  3.1493004D-28 -8.7881197D-33
 154   14   -890.6682  0.0099519020 -1.4270499D-08 -1.5166056D-15 -3.7009941D-20  4.1825150D-25  3.1308910D-28 -9.9942467D-33
 154   15   -890.3696  0.0099510458 -1.4270636D-08 -1.5210429D-15 -3.6943016D-20  4.7440993D-25  3.1085589D-28 -1.1278720D-32
 154   16   -890.0512  0.0099501325 -1.4270782D-08 -1.5257666D-15 -3.6862312D-20  5.3384579D-25  3.0817592D-28 -1.2638817D-32
 154   17   -889.7129  0.0099491621 -1.4270938D-08 -1.5307734D-15 -3.6766217D-20  5.9639647D-25  3.0499669D-28 -1.4071142D-32
 154   18   -889.3548  0.0099481346 -1.4271104D-08 -1.5360598D-15 -3.6653009D-20  6.6187531D-25  3.0126284D-28 -1.5571181D-32
 154   19   -888.9768  0.0099470499 -1.4271279D-08 -1.5416211D-15 -3.6520746D-20  7.3006944D-25  2.9691210D-28 -1.7135056D-32
 154   20   -888.5789  0.0099459082 -1.4271464D-08 -1.5474523D-15 -3.6367635D-20  8.0073952D-25  2.9188577D-28 -1.8758196D-32
 155    0   -871.9344  0.0098873655 -1.4368428D-08 -1.6275855D-15 -2.8119360D-20 -2.7511134D-24 -6.4627301D-29  5.1635180D-32
 155    1   -871.9146  0.0098873080 -1.4368438D-08 -1.6278105D-15 -2.8146885D-20 -2.7518891D-24 -6.3903730D-29  5.1652644D-32
 155    2   -871.8750  0.0098871930 -1.4368458D-08 -1.6282614D-15 -2.8201914D-20 -2.7533989D-24 -6.2457767D-29  5.1685859D-32
 155    3   -871.8157  0.0098870206 -1.4368487D-08 -1.6289392D-15 -2.8284550D-20 -2.7556155D-24 -6.0285602D-29  5.1735785D-32
 155    4   -871.7366  0.0098867907 -1.4368526D-08 -1.6298460D-15 -2.8394820D-20 -2.7584445D-24 -5.7386781D-29  5.1799247D-32
 155    5   -871.6378  0.0098865034 -1.4368575D-08 -1.6309845D-15 -2.8532858D-20 -2.7617752D-24 -5.3757676D-29  5.1873951D-32
 155    6   -871.5191  0.0098861585 -1.4368634D-08 -1.6323583D-15 -2.8698684D-20 -2.7654763D-24 -4.9396868D-29  5.1956651D-32
 155    7   -871.3807  0.0098857562 -1.4368702D-08 -1.6339708D-15 -2.8892391D-20 -2.7694134D-24 -4.4301097D-29  5.2045769D-32
 155    8   -871.2225  0.0098852964 -1.4368781D-08 -1.6358269D-15 -2.9114120D-20 -2.7733919D-24 -3.8466208D-29  5.2136681D-32
 155    9   -871.0446  0.0098847791 -1.4368869D-08 -1.6379320D-15 -2.9363907D-20 -2.7772013D-24 -3.1890896D-29  5.2224822D-32
 155   10   -870.8469  0.0098842043 -1.4368968D-08 -1.6402923D-15 -2.9641789D-20 -2.7805803D-24 -2.4574194D-29  5.2303881D-32
 155   11   -870.6295  0.0098835721 -1.4369076D-08 -1.6429143D-15 -2.9947807D-20 -2.7832960D-24 -1.6513869D-29  5.2370250D-32
 155   12   -870.3923  0.0098828824 -1.4369194D-08 -1.6458052D-15 -3.0281928D-20 -2.7850491D-24 -7.7106257D-30  5.2416932D-32
 155   13   -870.1353  0.0098821352 -1.4369323D-08 -1.6489735D-15 -3.0644027D-20 -2.7854994D-24  1.8301077D-30  5.2434997D-32
 155   14   -869.8587  0.0098813305 -1.4369462D-08 -1.6524275D-15 -3.1033928D-20 -2.7843241D-24  1.2106291D-29  5.2419824D-32
 155   15   -869.5622  0.0098804683 -1.4369610D-08 -1.6561766D-15 -3.1451391D-20 -2.7811531D-24  2.3109662D-29  5.2362167D-32
 155   16   -869.2461  0.0098795487 -1.4369770D-08 -1.6602308D-15 -3.1895940D-20 -2.7755980D-24  3.4827336D-29  5.2254679D-32
 155   17   -868.9102  0.0098785715 -1.4369939D-08 -1.6646006D-15 -3.2367105D-20 -2.7672276D-24  4.7245023D-29  5.2087337D-32
 155   18   -868.5546  0.0098775369 -1.4370119D-08 -1.6692973D-15 -3.2864192D-20 -2.7556059D-24  6.0342172D-29  5.1850797D-32
 155   19   -868.1792  0.0098764447 -1.4370310D-08 -1.6743326D-15 -3.3386365D-20 -2.7402650D-24  7.4093789D-29  5.1534827D-32
 155   20   -867.7842  0.0098752951 -1.4370511D-08 -1.6797180D-15 -3.3932546D-20 -2.7207649D-24  8.8470330D-29  5.1130973D-32
 156    0   -851.3282  0.0098161765 -1.4468486D-08 -1.9782133D-15 -2.3153353D-20  6.3173095D-25 -3.9946079D-28 -2.4616636D-32
 156    1   -851.3086  0.0098161186 -1.4468498D-08 -1.9783985D-15 -2.3147040D-20  6.2693835D-25 -3.9980604D-28 -2.4515748D-32
 156    2   -851.2694  0.0098160029 -1.4468522D-08 -1.9787688D-15 -2.3134601D-20  6.1733430D-25 -4.0048863D-28 -2.4312721D-32
 156    3   -851.2105  0.0098158292 -1.4468557D-08 -1.9793237D-15 -2.3116306D-20  6.0288849D-25 -4.0150334D-28 -2.4006879D-32
 156    4   -851.1319  0.0098155977 -1.4468605D-08 -1.9800631D-15 -2.3092583D-20  5.8359277D-25 -4.0283625D-28 -2.3599488D-32
 156    5   -851.0338  0.0098153084 -1.4468664D-08 -1.9809862D-15 -2.3063991D-20  5.5936934D-25 -4.0447035D-28 -2.3087031D-32
 156    6   -850.9160  0.0098149611 -1.4468735D-08 -1.9820926D-15 -2.3031335D-20  5.3018297D-25 -4.0638333D-28 -2.2470002D-32
 156    7   -850.7786  0.0098145560 -1.4468819D-08 -1.9833812D-15 -2.2995377D-20  4.9595091D-25 -4.0855133D-28 -2.1745622D-32
 156    8   -850.6216  0.0098140930 -1.4468914D-08 -1.9848517D-15 -2.2957292D-20  4.5661758D-25 -4.1093983D-28 -2.0912983D-32
 156    9   -850.4449  0.0098135721 -1.4469021D-08 -1.9865031D-15 -2.2918181D-20  4.1209201D-25 -4.1351563D-28 -1.9970512D-32
 156   10   -850.2486  0.0098129933 -1.4469140D-08 -1.9883352D-15 -2.2879490D-20  3.6231418D-25 -4.1623779D-28 -1.8916235D-32
 156   11   -850.0328  0.0098123567 -1.4469272D-08 -1.9903468D-15 -2.2842660D-20  3.0717549D-25 -4.1906002D-28 -1.7746552D-32
 156   12   -849.7973  0.0098116622 -1.4469415D-08 -1.9925380D-15 -2.2809437D-20  2.4662038D-25 -4.2193408D-28 -1.6462661D-32
 156   13   -849.5422  0.0098109098 -1.4469571D-08 -1.9949089D-15 -2.2781661D-20  1.8058298D-25 -4.2480297D-28 -1.5061482D-32
 156   14   -849.2675  0.0098100995 -1.4469738D-08 -1.9974590D-15 -2.2761362D-20  1.0896533D-25 -4.2760609D-28 -1.3540122D-32
 156   15   -848.9732  0.0098092313 -1.4469918D-08 -2.0001897D-15 -2.2750813D-20  3.1755092D-26 -4.3027847D-28 -1.1900243D-32
 156   16   -848.6593  0.0098083052 -1.4470110D-08 -2.0031017D-15 -2.2752353D-20 -5.1103431D-26 -4.3274675D-28 -1.0138074D-32
 156   17   -848.3259  0.0098073212 -1.4470315D-08 -2.0061970D-15 -2.2768559D-20 -1.3960941D-25 -4.3493529D-28 -8.2550209D-33
 156   18   -847.9728  0.0098062793 -1.4470532D-08 -2.0094779D-15 -2.2802157D-20 -2.3376984D-25 -4.3676271D-28 -6.2492685D-33
 156   19   -847.6002  0.0098051796 -1.4470761D-08 -2.0129476D-15 -2.2856032D-20 -3.3351984D-25 -4.3814284D-28 -4.1233133D-33
 156   20   -847.2080  0.0098040219 -1.4471003D-08 -2.0166105D-15 -2.2933229D-20 -4.3878172D-25 -4.3898440D-28 -1.8787544D-33
 157    0   -830.9418  0.0097443230 -1.4570213D-08 -2.3833972D-15 -5.5025309D-20  1.6723853D-24  3.1853040D-28 -4.5976450D-32
 157    1   -830.9223  0.0097442647 -1.4570227D-08 -2.3838373D-15 -5.5008601D-20  1.6761930D-24  3.1788718D-28 -4.6056106D-32
 157    2   -830.8834  0.0097441481 -1.4570256D-08 -2.3847172D-15 -5.4974999D-20  1.6838051D-24  3.1659461D-28 -4.6216453D-32
 157    3   -830.8249  0.0097439733 -1.4570299D-08 -2.3860360D-15 -5.4924329D-20  1.6951731D-24  3.1464926D-28 -4.6457026D-32
 157    4   -830.7469  0.0097437402 -1.4570356D-08 -2.3877925D-15 -5.4856206D-20  1.7102133D-24  3.1203820D-28 -4.6774452D-32
 157    5   -830.6495  0.0097434488 -1.4570428D-08 -2.3899850D-15 -5.4770205D-20  1.7288355D-24  3.0874983D-28 -4.7167503D-32
 157    6   -830.5326  0.0097430991 -1.4570514D-08 -2.3926115D-15 -5.4665830D-20  1.7509253D-24  3.0476847D-28 -4.7632875D-32
 157    7   -830.3962  0.0097426911 -1.4570614D-08 -2.3956694D-15 -5.4542380D-20  1.7763312D-24  3.0007423D-28 -4.8168701D-32
 157    8   -830.2403  0.0097422248 -1.4570729D-08 -2.3991554D-15 -5.4399117D-20  1.8048682D-24  2.9464601D-28 -4.8768800D-32
 157    9   -830.0650  0.0097417003 -1.4570859D-08 -2.4030663D-15 -5.4235265D-20  1.8363578D-24  2.8845832D-28 -4.9431421D-32
 157   10   -829.8701  0.0097411175 -1.4571003D-08 -2.4073978D-15 -5.4049913D-20  1.8705620D-24  2.8148805D-28 -5.0150595D-32
 157   11   -829.6558  0.0097404763 -1.4571162D-08 -2.4121451D-15 -5.3842118D-20  1.9072096D-24  2.7370492D-28 -5.0920364D-32
 157   12   -829.4221  0.0097397769 -1.4571336D-08 -2.4173028D-15 -5.3610900D-20  1.9460006D-24  2.6508138D-28 -5.1733392D-32
 157   13   -829.1688  0.0097390192 -1.4571525D-08 -2.4228651D-15 -5.3355264D-20  1.9866131D-24  2.5558801D-28 -5.2583495D-32
 157   14   -828.8962  0.0097382032 -1.4571729D-08 -2.4288253D-15 -5.3074196D-20  2.0286852D-24  2.4519543D-28 -5.3462349D-32
 157   15   -828.6040  0.0097373289 -1.4571948D-08 -2.4351757D-15 -5.2766642D-20  2.0717983D-24  2.3387283D-28 -5.4360949D-32
 157   16   -828.2924  0.0097363963 -1.4572182D-08 -2.4419086D-15 -5.2431611D-20  2.1155340D-24  2.2159290D-28 -5.5269985D-32
 157   17   -827.9614  0.0097354053 -1.4572431D-08 -2.4490146D-15 -5.2068186D-20  2.1593859D-24  2.0832953D-28 -5.6178129D-32
 157   18   -827.6110  0.0097343561 -1.4572696D-08 -2.4564843D-15 -5.1675573D-20  2.2028478D-24  1.9405844D-28 -5.7074644D-32
 157   19   -827.2411  0.0097332486 -1.4572976D-08 -2.4643068D-15 -5.1252946D-20  2.2453432D-24  1.7876022D-28 -5.7946360D-32
 157   20   -826.8518  0.0097320827 -1.4573273D-08 -2.4724711D-15 -5.0799698D-20  2.2862924D-24  1.6241558D-28 -5.8781883D-32
 158    0   -810.7766  0.0096717924 -1.4675598D-08 -2.7633620D-15 -5.7212486D-20 -2.5776886D-24  2.6416223D-28  5.3740395D-32
 158    1   -810.7572  0.0096717337 -1.4675614D-08 -2.7638198D-15 -5.7238242D-20 -2.5745157D-24  2.6491367D-28  5.3673285D-32
 158    2   -810.7185  0.0096716163 -1.4675648D-08 -2.7647361D-15 -5.7289658D-20 -2.5681387D-24  2.6641434D-28  5.3538176D-32
 158    3   -810.6605  0.0096714402 -1.4675697D-08 -2.7661119D-15 -5.7366607D-20 -2.5585155D-24  2.6866095D-28  5.3334825D-32
 158    4   -810.5831  0.0096712054 -1.4675764D-08 -2.7679493D-15 -5.7468654D-20 -2.5455436D-24  2.7163865D-28  5.3058635D-32
 158    5   -810.4864  0.0096709119 -1.4675847D-08 -2.7702506D-15 -5.7595514D-20 -2.5291248D-24  2.7533924D-28  5.2708470D-32
 158    6   -810.3704  0.0096705597 -1.4675947D-08 -2.7730188D-15 -5.7746696D-20 -2.5091461D-24  2.7975084D-28  5.2284453D-32
 158    7   -810.2350  0.0096701487 -1.4676063D-08 -2.7762575D-15 -5.7921474D-20 -2.4854339D-24  2.8484909D-28  5.1779791D-32
 158    8   -810.0803  0.0096696791 -1.4676196D-08 -2.7799708D-15 -5.8119216D-20 -2.4578160D-24  2.9061602D-28  5.1191750D-32
 158    9   -809.9062  0.0096691508 -1.4676347D-08 -2.7841634D-15 -5.8339008D-20 -2.4260771D-24  2.9702300D-28  5.0514439D-32
 158   10   -809.7128  0.0096685637 -1.4676514D-08 -2.7888401D-15 -5.8579818D-20 -2.3900152D-24  3.0404207D-28  4.9744523D-32
 158   11   -809.5001  0.0096679179 -1.4676698D-08 -2.7940066D-15 -5.8840501D-20 -2.3493813D-24  3.1163629D-28  4.8876272D-32
 158   12   -809.2681  0.0096672134 -1.4676899D-08 -2.7996688D-15 -5.9119734D-20 -2.3039181D-24  3.1976670D-28  4.7903342D-32
 158   13   -809.0168  0.0096664502 -1.4677118D-08 -2.8058327D-15 -5.9415941D-20 -2.2533541D-24  3.2838561D-28  4.6818780D-32
 158   14   -808.7461  0.0096656283 -1.4677354D-08 -2.8125049D-15 -5.9727505D-20 -2.1974201D-24  3.3744485D-28  4.5618985D-32
 158   15   -808.4562  0.0096647477 -1.4677607D-08 -2.8196919D-15 -6.0052521D-20 -2.1358147D-24  3.4688682D-28  4.4294719D-32
 158   16   -808.1469  0.0096638083 -1.4677879D-08 -2.8274001D-15 -6.0388910D-20 -2.0682893D-24  3.5664748D-28  4.2843337D-32
 158   17   -807.8184  0.0096628102 -1.4678167D-08 -2.8356366D-15 -6.0734244D-20 -1.9944978D-24  3.6665510D-28  4.1253520D-32
 158   18   -807.4705  0.0096617533 -1.4678474D-08 -2.8444078D-15 -6.1086060D-20 -1.9142008D-24  3.7683393D-28  3.9522843D-32
 158   19   -807.1034  0.0096606378 -1.4678799D-08 -2.8537202D-15 -6.1441502D-20 -1.8270944D-24  3.8709788D-28  3.7642112D-32
 158   20   -806.7170  0.0096594635 -1.4679142D-08 -2.8635795D-15 -6.1797569D-20 -1.7329527D-24  3.9735477D-28  3.5607664D-32
 159    0   -790.8340  0.0095985681 -1.4785059D-08 -3.2894562D-15 -3.4644600D-20 -9.4982289D-25 -4.4924058D-28  1.9388723D-32
 159    1   -790.8148  0.0095985089 -1.4785078D-08 -3.2897333D-15 -3.4654131D-20 -9.5521750D-25 -4.4896833D-28  1.9507590D-32
 159    2   -790.7764  0.0095983906 -1.4785118D-08 -3.2902879D-15 -3.4673335D-20 -9.6599162D-25 -4.4841835D-28  1.9746100D-32
 159    3   -790.7188  0.0095982132 -1.4785177D-08 -3.2911205D-15 -3.4702547D-20 -9.8210978D-25 -4.4758209D-28  2.0101254D-32
 159    4   -790.6420  0.0095979767 -1.4785256D-08 -3.2922316D-15 -3.4742288D-20 -1.0035705D-24 -4.4644258D-28  2.0575423D-32
 159    5   -790.5460  0.0095976810 -1.4785355D-08 -3.2936222D-15 -3.4793113D-20 -1.0303146D-24 -4.4498221D-28  2.1165580D-32
 159    6   -790.4308  0.0095973261 -1.4785474D-08 -3.2952939D-15 -3.4855913D-20 -1.0622861D-24 -4.4317460D-28  2.1870897D-32
 159    7   -790.2965  0.0095969121 -1.4785612D-08 -3.2972479D-15 -3.4931555D-20 -1.0994169D-24 -4.4099154D-28  2.2689795D-32
 159    8   -790.1429  0.0095964390 -1.4785770D-08 -3.2994864D-15 -3.5021216D-20 -1.1416255D-24 -4.3839729D-28  2.3620308D-32
 159    9   -789.9702  0.0095959067 -1.4785949D-08 -3.3020116D-15 -3.5126084D-20 -1.1888159D-24 -4.3535580D-28  2.4661051D-32
 159   10   -789.7783  0.0095953152 -1.4786147D-08 -3.3048266D-15 -3.5247593D-20 -1.2408481D-24 -4.3182190D-28  2.5807860D-32
 159   11   -789.5672  0.0095946646 -1.4786365D-08 -3.3079346D-15 -3.5387155D-20 -1.2975702D-24 -4.2775363D-28  2.7055998D-32
 159   12   -789.3369  0.0095939549 -1.4786603D-08 -3.3113392D-15 -3.5546592D-20 -1.3588430D-24 -4.2309260D-28  2.8405290D-32
 159   13   -789.0875  0.0095931860 -1.4786862D-08 -3.3150455D-15 -3.5727491D-20 -1.4244332D-24 -4.1779168D-28  2.9848094D-32
 159   14   -788.8189  0.0095923579 -1.4787140D-08 -3.3190582D-15 -3.5931816D-20 -1.4941311D-24 -4.1179102D-28  3.1380061D-32
 159   15   -788.5312  0.0095914707 -1.4787439D-08 -3.3233836D-15 -3.6161439D-20 -1.5676534D-24 -4.0503148D-28  3.2994811D-32
 159   16   -788.2242  0.0095905243 -1.4787758D-08 -3.3280287D-15 -3.6418451D-20 -1.6446940D-24 -3.9745102D-28  3.4684771D-32
 159   17   -787.8982  0.0095895187 -1.4788098D-08 -3.3330010D-15 -3.6704922D-20 -1.7249168D-24 -3.8898522D-28  3.6443260D-32
 159   18   -787.5530  0.0095884539 -1.4788458D-08 -3.3383092D-15 -3.7022855D-20 -1.8079254D-24 -3.7957312D-28  3.8259534D-32
 159   19   -787.1886  0.0095873300 -1.4788839D-08 -3.3439631D-15 -3.7374533D-20 -1.8932922D-24 -3.6914589D-28  4.0125654D-32
 159   20   -786.8052  0.0095861469 -1.4789241D-08 -3.3499737D-15 -3.7761940D-20 -1.9805243D-24 -3.5764267D-28  4.2029973D-32
 160    0   -771.1156  0.0095246307 -1.4897729D-08 -3.8529995D-15 -5.0035612D-20  2.3068054D-24 -6.0672159D-29 -6.1156496D-32
 160    1   -771.0965  0.0095245711 -1.4897752D-08 -3.8533997D-15 -5.0012576D-20  2.3060732D-24 -6.1527580D-29 -6.1140051D-32
 160    2   -771.0584  0.0095244519 -1.4897798D-08 -3.8541994D-15 -4.9966444D-20  2.3045638D-24 -6.3239521D-29 -6.1106509D-32
 160    3   -771.0013  0.0095242732 -1.4897868D-08 -3.8553978D-15 -4.9897364D-20  2.3022433D-24 -6.5804560D-29 -6.1055472D-32
 160    4   -770.9251  0.0095240348 -1.4897960D-08 -3.8569931D-15 -4.9805314D-20  2.2990106D-24 -6.9222624D-29 -6.0984797D-32
 160    5   -770.8298  0.0095237368 -1.4898076D-08 -3.8589830D-15 -4.9690491D-20  2.2947281D-24 -7.3486756D-29 -6.0889902D-32
 160    6   -770.7156  0.0095233793 -1.4898215D-08 -3.8613649D-15 -4.9552985D-20  2.2892530D-24 -7.8596299D-29 -6.0768210D-32
 160    7   -770.5822  0.0095229621 -1.4898377D-08 -3.8641356D-15 -4.9392967D-20  2.2824167D-24 -8.4544662D-29 -6.0617362D-32
 160    8   -770.4299  0.0095224854 -1.4898563D-08 -3.8672907D-15 -4.9210696D-20  2.2739591D-24 -9.1323713D-29 -6.0427873D-32
 160    9   -770.2585  0.0095219490 -1.4898772D-08 -3.8708265D-15 -4.9006493D-20  2.2636894D-24 -9.8923288D-29 -6.0198562D-32
 160   10   -770.0680  0.0095213531 -1.4899004D-08 -3.8747381D-15 -4.8780719D-20  2.2513175D-24 -1.0733308D-28 -5.9921853D-32
 160   11   -769.8586  0.0095206975 -1.4899260D-08 -3.8790198D-15 -4.8533897D-20  2.2365300D-24 -1.1653411D-28 -5.9588496D-32
 160   12   -769.6301  0.0095199823 -1.4899539D-08 -3.8836662D-15 -4.8266548D-20  2.2190273D-24 -1.2651307D-28 -5.9194695D-32
 160   13   -769.3826  0.0095192075 -1.4899843D-08 -3.8886710D-15 -4.7979398D-20  2.1984580D-24 -1.3724433D-28 -5.8730926D-32
 160   14   -769.1160  0.0095183731 -1.4900169D-08 -3.8940276D-15 -4.7673275D-20  2.1744506D-24 -1.4870397D-28 -5.8189639D-32
 160   15   -768.8305  0.0095174791 -1.4900520D-08 -3.8997288D-15 -4.7349171D-20  2.1465757D-24 -1.6085802D-28 -5.7557548D-32
 160   16   -768.5260  0.0095165255 -1.4900895D-08 -3.9057676D-15 -4.7008230D-20  2.1144526D-24 -1.7367040D-28 -5.6829544D-32
 160   17   -768.2024  0.0095155122 -1.4901293D-08 -3.9121365D-15 -4.6651890D-20  2.0776624D-24 -1.8709755D-28 -5.5995120D-32
 160   18   -767.8599  0.0095144393 -1.4901716D-08 -3.9188276D-15 -4.6281633D-20  2.0357268D-24 -2.0109022D-28 -5.5042083D-32
 160   19   -767.4984  0.0095133067 -1.4902163D-08 -3.9258332D-15 -4.5899317D-20  1.9882220D-24 -2.1558892D-28 -5.3961864D-32
 160   20   -767.1178  0.0095121146 -1.4902635D-08 -3.9331456D-15 -4.5506943D-20  1.9346863D-24 -2.3053042D-28 -5.2743328D-32
 161    0   -751.6229  0.0094499616 -1.5014295D-08 -4.3488415D-15 -7.0460215D-20 -4.7314241D-25  4.2972811D-28  1.0867020D-33
 161    1   -751.6040  0.0094499016 -1.5014321D-08 -4.3494054D-15 -7.0464945D-20 -4.6797330D-25  4.2974310D-28  9.6687302D-34
 161    2   -751.5662  0.0094497815 -1.5014373D-08 -4.3505328D-15 -7.0474208D-20 -4.5766672D-25  4.2976763D-28  7.2951324D-34
 161    3   -751.5095  0.0094496013 -1.5014451D-08 -4.3522243D-15 -7.0487706D-20 -4.4219758D-25  4.2979049D-28  3.7320390D-34
 161    4   -751.4339  0.0094493611 -1.5014556D-08 -4.3544802D-15 -7.0504969D-20 -4.2156431D-25  4.2979754D-28 -1.0318255D-34
 161    5   -751.3395  0.0094490608 -1.5014686D-08 -4.3573009D-15 -7.0525416D-20 -3.9577896D-25  4.2976972D-28 -6.9757358D-34
 161    6   -751.2261  0.0094487004 -1.5014843D-08 -4.3606866D-15 -7.0548245D-20 -3.6483925D-25  4.2968207D-28 -1.4104961D-33
 161    7   -751.0938  0.0094482800 -1.5015027D-08 -4.3646380D-15 -7.0572510D-20 -3.2875181D-25  4.2950201D-28 -2.2428620D-33
 161    8   -750.9426  0.0094477995 -1.5015236D-08 -4.3691555D-15 -7.0597164D-20 -2.8752779D-25  4.2919798D-28 -3.1933547D-33
 161    9   -750.7726  0.0094472590 -1.5015472D-08 -4.3742393D-15 -7.0620956D-20 -2.4120801D-25  4.2872861D-28 -4.2595488D-33
 161   10   -750.5836  0.0094466583 -1.5015735D-08 -4.3798898D-15 -7.0642486D-20 -1.8979962D-25  4.2804826D-28 -5.4446475D-33
 161   11   -750.3758  0.0094459976 -1.5016024D-08 -4.3861072D-15 -7.0660259D-20 -1.3335433D-25  4.2710970D-28 -6.7447924D-33
 161   12   -750.1491  0.0094452769 -1.5016340D-08 -4.3928913D-15 -7.0672599D-20 -7.1932711D-26  4.2585790D-28 -8.1591713D-33
 161   13   -749.9035  0.0094444960 -1.5016683D-08 -4.4002415D-15 -7.0677631D-20 -5.6332746D-27  4.2423492D-28 -9.6845322D-33
 161   14   -749.6391  0.0094436551 -1.5017053D-08 -4.4081573D-15 -7.0673436D-20  6.5475547D-26  4.2217592D-28 -1.1320538D-32
 161   15   -749.3558  0.0094427540 -1.5017450D-08 -4.4166374D-15 -7.0657935D-20  1.4124696D-25  4.1961582D-28 -1.3063203D-32
 161   16   -749.0537  0.0094417929 -1.5017875D-08 -4.4256799D-15 -7.0628871D-20  2.2151912D-25  4.1648057D-28 -1.4909129D-32
 161   17   -748.7327  0.0094407717 -1.5018327D-08 -4.4352824D-15 -7.0584022D-20  3.0609801D-25  4.1270098D-28 -1.6852309D-32
 161   18   -748.3928  0.0094396903 -1.5018806D-08 -4.4454424D-15 -7.0520949D-20  3.9477784D-25  4.0819789D-28 -1.8888937D-32
 161   19   -748.0341  0.0094385489 -1.5019313D-08 -4.4561552D-15 -7.0437146D-20  4.8724273D-25  4.0289110D-28 -2.1010198D-32
 161   20   -747.6566  0.0094373473 -1.5019849D-08 -4.4674169D-15 -7.0330067D-20  5.8320316D-25  3.9669844D-28 -2.3210841D-32
 162    0   -732.3577  0.0093745409 -1.5135795D-08 -4.9246320D-15 -6.0440962D-20 -2.7041002D-24 -3.7368602D-29  5.6741670D-32
 162    1   -732.3390  0.0093744803 -1.5135824D-08 -4.9251156D-15 -6.0468051D-20 -2.7045444D-24 -3.6573295D-29  5.6752594D-32
 162    2   -732.3015  0.0093743593 -1.5135883D-08 -4.9260835D-15 -6.0522178D-20 -2.7054075D-24 -3.4982608D-29  5.6773945D-32
 162    3   -732.2452  0.0093741776 -1.5135972D-08 -4.9275369D-15 -6.0603330D-20 -2.7066262D-24 -3.2598693D-29  5.6804128D-32
 162    4   -732.1702  0.0093739354 -1.5136090D-08 -4.9294780D-15 -6.0711623D-20 -2.7081155D-24 -2.9416207D-29  5.6841533D-32
 162    5   -732.0765  0.0093736327 -1.5136238D-08 -4.9319092D-15 -6.0847075D-20 -2.7097548D-24 -2.5436068D-29  5.6881936D-32
 162    6   -731.9640  0.0093732695 -1.5136416D-08 -4.9348337D-15 -6.1009709D-20 -2.7114252D-24 -2.0655555D-29  5.6924993D-32
 162    7   -731.8328  0.0093728456 -1.5136623D-08 -4.9382557D-15 -6.1199590D-20 -2.7129141D-24 -1.5074275D-29  5.6962429D-32
 162    8   -731.6828  0.0093723613 -1.5136860D-08 -4.9421793D-15 -6.1416626D-20 -2.7140582D-24 -8.6945321D-30  5.6993533D-32
 162    9   -731.5141  0.0093718163 -1.5137127D-08 -4.9466101D-15 -6.1660925D-20 -2.7146073D-24 -1.5119515D-30  5.7010215D-32
 162   10   -731.3267  0.0093712108 -1.5137424D-08 -4.9515539D-15 -6.1932395D-20 -2.7143048D-24  6.4694887D-30  5.7008340D-32
 162   11   -731.1205  0.0093705448 -1.5137751D-08 -4.9570168D-15 -6.2230906D-20 -2.7128952D-24  1.5248562D-29  5.6982210D-32
 162   12   -730.8957  0.0093698182 -1.5138108D-08 -4.9630069D-15 -6.2556308D-20 -2.7099886D-24  2.4816330D-29  5.6919100D-32
 162   13   -730.6521  0.0093690310 -1.5138496D-08 -4.9695310D-15 -6.2908308D-20 -2.7053160D-24  3.5166599D-29  5.6816231D-32
 162   14   -730.3897  0.0093681832 -1.5138914D-08 -4.9765978D-15 -6.3286582D-20 -2.6984783D-24  4.6287749D-29  5.6663310D-32
 162   15   -730.1087  0.0093672749 -1.5139362D-08 -4.9842166D-15 -6.3690689D-20 -2.6890665D-24  5.8165536D-29  5.6449981D-32
 162   16   -729.8090  0.0093663059 -1.5139841D-08 -4.9923965D-15 -6.4119994D-20 -2.6766941D-24  7.0781265D-29  5.6169250D-32
 162   17   -729.4905  0.0093652764 -1.5140350D-08 -5.0011478D-15 -6.4573719D-20 -2.6608874D-24  8.4106764D-29  5.5807663D-32
 162   18   -729.1534  0.0093641863 -1.5140891D-08 -5.0104809D-15 -6.5050930D-20 -2.6411992D-24  9.8114544D-29  5.5356143D-32
 162   19   -728.7976  0.0093630355 -1.5141463D-08 -5.0204065D-15 -6.5550550D-20 -2.6171650D-24  1.1276894D-28  5.4804869D-32
 162   20   -728.4231  0.0093618242 -1.5142066D-08 -5.0309363D-15 -6.6071140D-20 -2.5882707D-24  1.2802191D-28  5.4139867D-32
 163    0   -713.3216  0.0092983444 -1.5262267D-08 -5.6400828D-15 -5.2856207D-20  2.6040084D-25 -3.2945106D-28 -2.3132130D-33
 163    1   -713.3030  0.0092982834 -1.5262301D-08 -5.6405055D-15 -5.2853590D-20  2.5644593D-25 -3.2948392D-28 -2.2062596D-33
 163    2   -713.2658  0.0092981613 -1.5262368D-08 -5.6413513D-15 -5.2848566D-20  2.4854017D-25 -3.2954123D-28 -1.9910068D-33
 163    3   -713.2100  0.0092979781 -1.5262470D-08 -5.6426194D-15 -5.2841301D-20  2.3667298D-25 -3.2961787D-28 -1.6700158D-33
 163    4   -713.1356  0.0092977339 -1.5262605D-08 -5.6443103D-15 -5.2832126D-20  2.2085525D-25 -3.2970055D-28 -1.2407970D-33
 163    5   -713.0426  0.0092974287 -1.5262775D-08 -5.6464234D-15 -5.2821592D-20  2.0107433D-25 -3.2976863D-28 -7.0475878D-34
 163    6   -712.9311  0.0092970624 -1.5262978D-08 -5.6489586D-15 -5.2810253D-20  1.7733226D-25 -3.2980002D-28 -6.0908039D-35
 163    7   -712.8009  0.0092966350 -1.5263215D-08 -5.6519155D-15 -5.2798782D-20  1.4962103D-25 -3.2976945D-28  6.9107861D-34
 163    8   -712.6522  0.0092961466 -1.5263487D-08 -5.6552944D-15 -5.2788086D-20  1.1797034D-25 -3.2964393D-28  1.5499367D-33
 163    9   -712.4848  0.0092955971 -1.5263792D-08 -5.6590947D-15 -5.2779100D-20  8.2378550D-26 -3.2938746D-28  2.5153679D-33
 163   10   -712.2989  0.0092949865 -1.5264132D-08 -5.6633167D-15 -5.2772799D-20  4.2873597D-26 -3.2896084D-28  3.5864920D-33
 163   11   -712.0944  0.0092943149 -1.5264506D-08 -5.6679607D-15 -5.2770481D-20 -4.9871568D-28 -3.2831770D-28  4.7626904D-33
 163   12   -711.8714  0.0092935822 -1.5264914D-08 -5.6730267D-15 -5.2773356D-20 -4.7722813D-26 -3.2741000D-28  6.0440266D-33
 163   13   -711.6298  0.0092927884 -1.5265357D-08 -5.6785156D-15 -5.2782903D-20 -9.8702865D-26 -3.2618468D-28  7.4267677D-33
 163   14   -711.3696  0.0092919335 -1.5265834D-08 -5.6844283D-15 -5.2800560D-20 -1.5335845D-25 -3.2458325D-28  8.9094104D-33
 163   15   -711.0908  0.0092910175 -1.5266346D-08 -5.6907657D-15 -5.2827925D-20 -2.1163174D-25 -3.2254515D-28  1.0492898D-32
 163   16   -710.7935  0.0092900405 -1.5266893D-08 -5.6975303D-15 -5.2866730D-20 -2.7330263D-25 -3.2000791D-28  1.2166582D-32
 163   17   -710.4777  0.0092890023 -1.5267474D-08 -5.7047236D-15 -5.2918724D-20 -3.3827378D-25 -3.1690210D-28  1.3931625D-32
 163   18   -710.1433  0.0092879030 -1.5268091D-08 -5.7123485D-15 -5.2985747D-20 -4.0633479D-25 -3.1315762D-28  1.5782933D-32
 163   19   -709.7904  0.0092867426 -1.5268742D-08 -5.7204083D-15 -5.3069667D-20 -4.7724553D-25 -3.0870203D-28  1.7713049D-32
 163   20   -709.4189  0.0092855211 -1.5269429D-08 -5.7289077D-15 -5.3172509D-20 -5.5070188D-25 -3.0346199D-28  1.9713294D-32
 164    0   -694.5162  0.0092213459 -1.5393433D-08 -6.2690902D-15 -5.1451908D-20  3.0541688D-24 -3.2083061D-29 -6.3985758D-32
 164    1   -694.4977  0.0092212843 -1.5393471D-08 -6.2695016D-15 -5.1421342D-20  3.0537660D-24 -3.2978983D-29 -6.3980839D-32
 164    2   -694.4609  0.0092211612 -1.5393546D-08 -6.2703238D-15 -5.1360267D-20  3.0529515D-24 -3.4770102D-29 -6.3973379D-32
 164    3   -694.4055  0.0092209765 -1.5393659D-08 -6.2715554D-15 -5.1268725D-20  3.0516562D-24 -3.7456113D-29 -6.3960250D-32
 164    4   -694.3318  0.0092207302 -1.5393810D-08 -6.2731941D-15 -5.1146678D-20  3.0497747D-24 -4.1038154D-29 -6.3939327D-32
 164    5   -694.2396  0.0092204223 -1.5393998D-08 -6.2752368D-15 -5.0994236D-20  3.0471683D-24 -4.5512899D-29 -6.3905198D-32
 164    6   -694.1289  0.0092200528 -1.5394224D-08 -6.2776802D-15 -5.0811544D-20  3.0437019D-24 -5.0877893D-29 -6.3857340D-32
 164    7   -693.9998  0.0092196218 -1.5394487D-08 -6.2805196D-15 -5.0598646D-20  3.0391594D-24 -5.7132771D-29 -6.3789430D-32
 164    8   -693.8523  0.0092191291 -1.5394789D-08 -6.2837503D-15 -5.0355722D-20  3.0333518D-24 -6.4273891D-29 -6.3698126D-32
 164    9   -693.6864  0.0092185749 -1.5395128D-08 -6.2873661D-15 -5.0083062D-20  3.0259701D-24 -7.2291222D-29 -6.3572481D-32
 164   10   -693.5020  0.0092179591 -1.5395506D-08 -6.2913606D-15 -4.9780908D-20  3.0167608D-24 -8.1179818D-29 -6.3409029D-32
 164   11   -693.2992  0.0092172817 -1.5395921D-08 -6.2957267D-15 -4.9449680D-20  3.0053957D-24 -9.0928681D-29 -6.3199282D-32
 164   12   -693.0780  0.0092165427 -1.5396375D-08 -6.3004567D-15 -4.9089838D-20  2.9915443D-24 -1.0152554D-28 -6.2935697D-32
 164   13   -692.8384  0.0092157421 -1.5396866D-08 -6.3055416D-15 -4.8702019D-20  2.9747989D-24 -1.1294929D-28 -6.2605991D-32
 164   14   -692.5804  0.0092148798 -1.5397396D-08 -6.3109732D-15 -4.8286946D-20  2.9548096D-24 -1.2518147D-28 -6.2204737D-32
 164   15   -692.3040  0.0092139560 -1.5397964D-08 -6.3167410D-15 -4.7845433D-20  2.9310938D-24 -1.3819544D-28 -6.1718140D-32
 164   16   -692.0091  0.0092129705 -1.5398571D-08 -6.3228354D-15 -4.7378673D-20  2.9032462D-24 -1.5195558D-28 -6.1136278D-32
 164   17   -691.6959  0.0092119233 -1.5399216D-08 -6.3292456D-15 -4.6887836D-20  2.8707781D-24 -1.6642696D-28 -6.0448297D-32
 164   18   -691.3643  0.0092108146 -1.5399900D-08 -6.3359602D-15 -4.6374424D-20  2.8331820D-24 -1.8155854D-28 -5.9639673D-32
 164   19   -691.0143  0.0092096442 -1.5400623D-08 -6.3429685D-15 -4.5840164D-20  2.7899973D-24 -1.9730105D-28 -5.8701277D-32
 164   20   -690.6459  0.0092084121 -1.5401385D-08 -6.3502584D-15 -4.5287038D-20  2.7406707D-24 -2.1358571D-28 -5.7616198D-32
 165    0   -675.9434  0.0091435270 -1.5527673D-08 -6.6385415D-15 -5.9548017D-20  1.2375735D-25  5.1942912D-28  5.7922642D-33
 165    1   -675.9251  0.0091434649 -1.5527712D-08 -6.6390177D-15 -5.9546766D-20  1.2996907D-25  5.1951094D-28  5.6407158D-33
 165    2   -675.8885  0.0091433407 -1.5527792D-08 -6.6399706D-15 -5.9544009D-20  1.4245479D-25  5.1966380D-28  5.3329533D-33
 165    3   -675.8337  0.0091431543 -1.5527912D-08 -6.6413995D-15 -5.9539464D-20  1.6116197D-25  5.1987810D-28  4.8722823D-33
 165    4   -675.7605  0.0091429059 -1.5528071D-08 -6.6433046D-15 -5.9532516D-20  1.8611919D-25  5.2013315D-28  4.2580376D-33
 165    5   -675.6691  0.0091425953 -1.5528270D-08 -6.6456858D-15 -5.9522445D-20  2.1734442D-25  5.2040435D-28  3.4886119D-33
 165    6   -675.5594  0.0091422227 -1.5528510D-08 -6.6485425D-15 -5.9508266D-20  2.5481024D-25  5.2065855D-28  2.5666778D-33
 165    7   -675.4314  0.0091417879 -1.5528789D-08 -6.6518746D-15 -5.9488927D-20  2.9856661D-25  5.2085803D-28  1.4882192D-33
 165    8   -675.2851  0.0091412909 -1.5529108D-08 -6.6556808D-15 -5.9463024D-20  3.4855793D-25  5.2095583D-28  2.5672535D-34
 165    9   -675.1206  0.0091407319 -1.5529468D-08 -6.6599611D-15 -5.9429124D-20  4.0482835D-25  5.2090020D-28 -1.1312068D-33
 165   10   -674.9378  0.0091401107 -1.5529868D-08 -6.6647136D-15 -5.9385511D-20  4.6731136D-25  5.2063352D-28 -2.6725506D-33
 165   11   -674.7367  0.0091394274 -1.5530308D-08 -6.6699373D-15 -5.9330303D-20  5.3602029D-25  5.2009010D-28 -4.3697654D-33
 165   12   -674.5174  0.0091386819 -1.5530788D-08 -6.6756298D-15 -5.9261517D-20  6.1084979D-25  5.1920223D-28 -6.2175057D-33
 165   13   -674.2798  0.0091378743 -1.5531309D-08 -6.6817886D-15 -5.9176857D-20  6.9174280D-25  5.1788847D-28 -8.2167919D-33
 165   14   -674.0239  0.0091370045 -1.5531871D-08 -6.6884110D-15 -5.9073947D-20  7.7862196D-25  5.1606724D-28 -1.0367038D-32
 165   15   -673.7498  0.0091360726 -1.5532473D-08 -6.6954923D-15 -5.8950168D-20  8.7128033D-25  5.1364964D-28 -1.2660137D-32
 165   16   -673.4575  0.0091350785 -1.5533116D-08 -6.7030286D-15 -5.8802904D-20  9.6960514D-25  5.1054125D-28 -1.5096050D-32
 165   17   -673.1469  0.0091340222 -1.5533800D-08 -6.7110144D-15 -5.8629244D-20  1.0733834D-24  5.0664119D-28 -1.7671069D-32
 165   18   -672.8181  0.0091329037 -1.5534525D-08 -6.7194424D-15 -5.8426188D-20  1.1823005D-24  5.0184600D-28 -2.0375055D-32
 165   19   -672.4711  0.0091317231 -1.5535292D-08 -6.7283057D-15 -5.8190740D-20  1.2960843D-24  4.9604947D-28 -2.3204755D-32
 165   20   -672.1058  0.0091304802 -1.5536100D-08 -6.7375948D-15 -5.7919691D-20  1.4143169D-24  4.8914036D-28 -2.6147998D-32
 166    0   -657.6049  0.0090648836 -1.5663975D-08 -6.8832044D-15 -3.4208431D-20 -3.2618067D-24 -1.7106315D-28  7.7072797D-32
 166    1   -657.5868  0.0090648209 -1.5664017D-08 -6.8834781D-15 -3.4241073D-20 -3.2638558D-24 -1.6998418D-28  7.7110688D-32
 166    2   -657.5505  0.0090646956 -1.5664099D-08 -6.8840265D-15 -3.4306378D-20 -3.2679138D-24 -1.6782275D-28  7.7185769D-32
 166    3   -657.4961  0.0090645076 -1.5664223D-08 -6.8848510D-15 -3.4404502D-20 -3.2738961D-24 -1.6457829D-28  7.7296257D-32
 166    4   -657.4236  0.0090642570 -1.5664389D-08 -6.8859540D-15 -3.4535627D-20 -3.2816944D-24 -1.6024535D-28  7.7437753D-32
 166    5   -657.3330  0.0090639437 -1.5664595D-08 -6.8873387D-15 -3.4699914D-20 -3.2911449D-24 -1.5482030D-28  7.7607236D-32
 166    6   -657.2242  0.0090635678 -1.5664843D-08 -6.8890092D-15 -3.4897747D-20 -3.3020530D-24 -1.4829270D-28  7.7800106D-32
 166    7   -657.0973  0.0090631291 -1.5665132D-08 -6.8909699D-15 -3.5129339D-20 -3.3141923D-24 -1.4065677D-28  7.8009969D-32
 166    8   -656.9523  0.0090626278 -1.5665463D-08 -6.8932267D-15 -3.5394978D-20 -3.3272733D-24 -1.3190848D-28  7.8229366D-32
 166    9   -656.7892  0.0090620639 -1.5665836D-08 -6.8957859D-15 -3.5695067D-20 -3.3409823D-24 -1.2203758D-28  7.8450894D-32
 166   10   -656.6080  0.0090614372 -1.5666249D-08 -6.8986548D-15 -3.6029882D-20 -3.3549763D-24 -1.1103821D-28  7.8666465D-32
 166   11   -656.4086  0.0090607479 -1.5666705D-08 -6.9018417D-15 -3.6399670D-20 -3.3688329D-24 -9.8909125D-29  7.8864439D-32
 166   12   -656.1912  0.0090599959 -1.5667202D-08 -6.9053556D-15 -3.6804762D-20 -3.3821203D-24 -8.5644298D-29  7.9034228D-32
 166   13   -655.9556  0.0090591812 -1.5667741D-08 -6.9092061D-15 -3.7245268D-20 -3.3943609D-24 -7.1246598D-29  7.9164042D-32
 166   14   -655.7020  0.0090583038 -1.5668321D-08 -6.9134042D-15 -3.7721255D-20 -3.4050264D-24 -5.5722733D-29  7.9239457D-32
 166   15   -655.4302  0.0090573637 -1.5668944D-08 -6.9179616D-15 -3.8232707D-20 -3.4135497D-24 -3.9079783D-29  7.9246833D-32
 166   16   -655.1404  0.0090563608 -1.5669608D-08 -6.9228903D-15 -3.8779335D-20 -3.4193516D-24 -2.1336899D-29  7.9171828D-32
 166   17   -654.8325  0.0090552953 -1.5670314D-08 -6.9282038D-15 -3.9360935D-20 -3.4217858D-24 -2.5114240D-30  7.8998145D-32
 166   18   -654.5066  0.0090541670 -1.5671063D-08 -6.9339161D-15 -3.9976729D-20 -3.4201804D-24  1.7360882D-29  7.8709003D-32
 166   19   -654.1625  0.0090529760 -1.5671854D-08 -6.9400419D-15 -4.0626058D-20 -3.4138347D-24  3.8244946D-29  7.8285430D-32
 166   20   -653.8004  0.0090517222 -1.5672687D-08 -6.9465967D-15 -4.1307750D-20 -3.4020315D-24  6.0087343D-29  7.7710456D-32
 167    0   -639.5025  0.0089854215 -1.5800812D-08 -7.2607143D-15 -3.2649027D-20 -2.0803903D-25 -5.7378921D-28 -2.1591978D-32
 167    1   -639.4846  0.0089853583 -1.5800856D-08 -7.2609754D-15 -3.2651175D-20 -2.1493427D-25 -5.7408905D-28 -2.1419742D-32
 167    2   -639.4486  0.0089852319 -1.5800943D-08 -7.2614977D-15 -3.2655574D-20 -2.2873318D-25 -5.7468351D-28 -2.1074819D-32
 167    3   -639.3947  0.0089850423 -1.5801074D-08 -7.2622816D-15 -3.2662755D-20 -2.4942518D-25 -5.7555956D-28 -2.0560081D-32
 167    4   -639.3228  0.0089847895 -1.5801248D-08 -7.2633270D-15 -3.2673309D-20 -2.7708328D-25 -5.7669033D-28 -1.9869319D-32
 167    5   -639.2330  0.0089844735 -1.5801466D-08 -7.2646341D-15 -3.2687975D-20 -3.1173333D-25 -5.7805259D-28 -1.9004297D-32
 167    6   -639.1252  0.0089840942 -1.5801727D-08 -7.2662038D-15 -3.2707934D-20 -3.5338570D-25 -5.7960614D-28 -1.7965399D-32
 167    7   -638.9994  0.0089836518 -1.5802033D-08 -7.2680361D-15 -3.2734386D-20 -4.0214921D-25 -5.8130636D-28 -1.6746247D-32
 167    8   -638.8557  0.0089831461 -1.5802381D-08 -7.2701322D-15 -3.2768817D-20 -4.5804710D-25 -5.8310206D-28 -1.5347770D-32
 167    9   -638.6940  0.0089825772 -1.5802774D-08 -7.2724930D-15 -3.2812862D-20 -5.2113388D-25 -5.8493633D-28 -1.3766178D-32
 167   10   -638.5143  0.0089819451 -1.5803211D-08 -7.2751203D-15 -3.2868500D-20 -5.9143006D-25 -5.8674096D-28 -1.2004266D-32
 167   11   -638.3167  0.0089812498 -1.5803691D-08 -7.2780158D-15 -3.2937833D-20 -6.6898739D-25 -5.8843909D-28 -1.0056656D-32
 167   12   -638.1012  0.0089804912 -1.5804215D-08 -7.2811818D-15 -3.3023210D-20 -7.5383912D-25 -5.8994938D-28 -7.9231598D-33
 167   13   -637.8677  0.0089796693 -1.5804783D-08 -7.2846215D-15 -3.3127159D-20 -8.4597665D-25 -5.9118162D-28 -5.6029903D-33
 167   14   -637.6163  0.0089787842 -1.5805395D-08 -7.2883386D-15 -3.3252572D-20 -9.4537581D-25 -5.9203428D-28 -3.0965134D-33
 167   15   -637.3469  0.0089778359 -1.5806051D-08 -7.2923377D-15 -3.3402336D-20 -1.0519798D-24 -5.9240297D-28 -4.0473810D-34
 167   16   -637.0597  0.0089768243 -1.5806751D-08 -7.2966244D-15 -3.3579797D-20 -1.1657095D-24 -5.9216960D-28  2.4731195D-33
 167   17   -636.7545  0.0089757494 -1.5807496D-08 -7.3012053D-15 -3.3788227D-20 -1.2864231D-24 -5.9121708D-28  5.5332078D-33
 167   18   -636.4314  0.0089746112 -1.5808285D-08 -7.3060879D-15 -3.4031265D-20 -1.4139536D-24 -5.8941378D-28  8.7731334D-33
 167   19   -636.0904  0.0089734098 -1.5809118D-08 -7.3112817D-15 -3.4312667D-20 -1.5480369D-24 -5.8662799D-28  1.2184995D-32
 167   20   -635.7314  0.0089721450 -1.5809996D-08 -7.3167972D-15 -3.4636323D-20 -1.6883799D-24 -5.8271304D-28  1.5764812D-32
 168    0   -621.6379  0.0089051457 -1.5939100D-08 -7.8175541D-15 -6.9814574D-20  2.8570598D-24  2.8519566D-28 -9.1519798D-32
 168    1   -621.6201  0.0089050820 -1.5939147D-08 -7.8181124D-15 -6.9785971D-20  2.8604602D-24  2.8391532D-28 -9.1609873D-32
 168    2   -621.5845  0.0089049545 -1.5939240D-08 -7.8192284D-15 -6.9728699D-20  2.8672325D-24  2.8134777D-28 -9.1789886D-32
 168    3   -621.5310  0.0089047632 -1.5939381D-08 -7.8209010D-15 -6.9642553D-20  2.8773003D-24  2.7748728D-28 -9.2059813D-32
 168    4   -621.4598  0.0089045082 -1.5939569D-08 -7.8231278D-15 -6.9527152D-20  2.8905082D-24  2.7232104D-28 -9.2414699D-32
 168    5   -621.3708  0.0089041894 -1.5939804D-08 -7.8259059D-15 -6.9382211D-20  2.9066417D-24  2.6583634D-28 -9.2847668D-32
 168    6   -621.2639  0.0089038068 -1.5940085D-08 -7.8292320D-15 -6.9207270D-20  2.9254952D-24  2.5801647D-28 -9.3353426D-32
 168    7   -621.1393  0.0089033605 -1.5940414D-08 -7.8331019D-15 -6.9001748D-20  2.9467939D-24  2.4883925D-28 -9.3929080D-32
 168    8   -620.9968  0.0089028504 -1.5940790D-08 -7.8375103D-15 -6.8765013D-20  2.9701620D-24  2.3828320D-28 -9.4559110D-32
 168    9   -620.8366  0.0089022765 -1.5941214D-08 -7.8424518D-15 -6.8496560D-20  2.9952512D-24  2.2632439D-28 -9.5240038D-32
 168   10   -620.6585  0.0089016389 -1.5941685D-08 -7.8479196D-15 -6.8195738D-20  3.0216142D-24  2.1294207D-28 -9.5959338D-32
 168   11   -620.4627  0.0089009374 -1.5942203D-08 -7.8539061D-15 -6.7861841D-20  3.0487458D-24  1.9810581D-28 -9.6703317D-32
 168   12   -620.2491  0.0089001722 -1.5942768D-08 -7.8604032D-15 -6.7494306D-20  3.0761041D-24  1.8179425D-28 -9.7458950D-32
 168   13   -620.0177  0.0088993431 -1.5943382D-08 -7.8674019D-15 -6.7092671D-20  3.1030831D-24  1.6398884D-28 -9.8210885D-32
 168   14   -619.7685  0.0088984503 -1.5944043D-08 -7.8748918D-15 -6.6656385D-20  3.1290016D-24  1.4466639D-28 -9.8940875D-32
 168   15   -619.5016  0.0088974936 -1.5944752D-08 -7.8828624D-15 -6.6185141D-20  3.1531775D-24  1.2381242D-28 -9.9634992D-32
 168   16   -619.2169  0.0088964731 -1.5945509D-08 -7.8913017D-15 -6.5678902D-20  3.1747948D-24  1.0142360D-28 -1.0026962D-31
 168   17   -618.9144  0.0088953888 -1.5946315D-08 -7.9001972D-15 -6.5137551D-20  3.1930402D-24  7.7490683D-29 -1.0082472D-31
 168   18   -618.5942  0.0088942406 -1.5947168D-08 -7.9095355D-15 -6.4561429D-20  3.2070308D-24  5.2021289D-29 -1.0127931D-31
 168   19   -618.2562  0.0088930286 -1.5948071D-08 -7.9193025D-15 -6.3951156D-20  3.2158202D-24  2.5033597D-29 -1.0160846D-31
 168   20   -617.9005  0.0088917527 -1.5949022D-08 -7.9294833D-15 -6.3307589D-20  3.2184188D-24 -3.4477233D-30 -1.0178749D-31
 169    0   -604.0127  0.0088240490 -1.6081115D-08 -8.3502455D-15 -8.9909301D-20 -3.4234132D-24  5.6892625D-28  6.9508428D-32
 169    1   -603.9950  0.0088239846 -1.6081165D-08 -8.3509649D-15 -8.9943469D-20 -3.4165779D-24  5.6989654D-28  6.9340514D-32
 169    2   -603.9597  0.0088238560 -1.6081265D-08 -8.3524047D-15 -9.0011688D-20 -3.4028741D-24  5.7183540D-28  6.9005370D-32
 169    3   -603.9068  0.0088236630 -1.6081416D-08 -8.3545661D-15 -9.0113461D-20 -3.3822482D-24  5.7472298D-28  6.8501083D-32
 169    4   -603.8362  0.0088234057 -1.6081616D-08 -8.3574519D-15 -9.0248182D-20 -3.3545542D-24  5.7853855D-28  6.7822008D-32
 169    5   -603.7479  0.0088230841 -1.6081867D-08 -8.3610651D-15 -9.0415068D-20 -3.3197169D-24  5.8325802D-28  6.6970133D-32
 169    6   -603.6421  0.0088226981 -1.6082168D-08 -8.3654098D-15 -9.0612967D-20 -3.2775170D-24  5.8883982D-28  6.5936437D-32
 169    7   -603.5186  0.0088222478 -1.6082520D-08 -8.3704906D-15 -9.0840668D-20 -3.2277814D-24  5.9524186D-28  6.4717534D-32
 169    8   -603.3774  0.0088217331 -1.6082922D-08 -8.3763126D-15 -9.1096584D-20 -3.1702869D-24  6.0241106D-28  6.3308276D-32
 169    9   -603.2186  0.0088211542 -1.6083374D-08 -8.3828818D-15 -9.1378984D-20 -3.1047993D-24  6.1028695D-28  6.1704021D-32
 169   10   -603.0422  0.0088205108 -1.6083877D-08 -8.3902043D-15 -9.1685769D-20 -3.0310594D-24  6.1879921D-28  5.9897638D-32
 169   11   -602.8482  0.0088198031 -1.6084431D-08 -8.3982873D-15 -9.2014685D-20 -2.9487749D-24  6.2786995D-28  5.7881007D-32
 169   12   -602.6365  0.0088190310 -1.6085036D-08 -8.4071375D-15 -9.2363080D-20 -2.8576710D-24  6.3740673D-28  5.5648252D-32
 169   13   -602.4072  0.0088181946 -1.6085692D-08 -8.4167622D-15 -9.2728055D-20 -2.7574696D-24  6.4731008D-28  5.3192536D-32
 169   14   -602.1603  0.0088172938 -1.6086400D-08 -8.4271691D-15 -9.3106493D-20 -2.6478591D-24  6.5747504D-28  5.0505151D-32
 169   15   -601.8958  0.0088163286 -1.6087159D-08 -8.4383654D-15 -9.3494723D-20 -2.5285724D-24  6.6777409D-28  4.7580040D-32
 169   16   -601.6137  0.0088152990 -1.6087969D-08 -8.4503582D-15 -9.3888985D-20 -2.3993558D-24  6.7807710D-28  4.4411081D-32
 169   17   -601.3140  0.0088142050 -1.6088832D-08 -8.4631544D-15 -9.4285005D-20 -2.2599765D-24  6.8823976D-28  4.0993594D-32
 169   18   -600.9967  0.0088130465 -1.6089747D-08 -8.4767600D-15 -9.4678397D-20 -2.1102354D-24  6.9811119D-28  3.7321252D-32
 169   19   -600.6618  0.0088118237 -1.6090714D-08 -8.4911808D-15 -9.5064174D-20 -1.9499763D-24  7.0751732D-28  3.3392407D-32
 169   20   -600.3094  0.0088105364 -1.6091734D-08 -8.5064215D-15 -9.5437113D-20 -1.7790925D-24  7.1628257D-28  2.9202357D-32
 170    0   -586.6285  0.0087421170 -1.6228505D-08 -9.1338584D-15 -6.3842233D-20 -2.1760826D-24 -5.1182346D-28  5.1968976D-32
 170    1   -586.6110  0.0087420521 -1.6228560D-08 -9.1343693D-15 -6.3864041D-20 -2.1822158D-24 -5.1109315D-28  5.2115442D-32
 170    2   -586.5760  0.0087419222 -1.6228670D-08 -9.1353916D-15 -6.3907825D-20 -2.1944506D-24 -5.0963110D-28  5.2406898D-32
 170    3   -586.5235  0.0087417275 -1.6228834D-08 -9.1369261D-15 -6.3973968D-20 -2.2127720D-24 -5.0741929D-28  5.2845304D-32
 170    4   -586.4536  0.0087414678 -1.6229053D-08 -9.1389747D-15 -6.4062940D-20 -2.2370602D-24 -5.0444338D-28  5.3425237D-32
 170    5   -586.3662  0.0087411433 -1.6229328D-08 -9.1415395D-15 -6.4175553D-20 -2.2672073D-24 -5.0067888D-28  5.4141792D-32
 170    6   -586.2613  0.0087407537 -1.6229657D-08 -9.1446232D-15 -6.4312653D-20 -2.3030953D-24 -4.9609583D-28  5.4994964D-32
 170    7   -586.1389  0.0087402993 -1.6230041D-08 -9.1482292D-15 -6.4475311D-20 -2.3445347D-24 -4.9065883D-28  5.5977193D-32
 170    8   -585.9991  0.0087397799 -1.6230480D-08 -9.1523617D-15 -6.4664764D-20 -2.3913405D-24 -4.8432556D-28  5.7085364D-32
 170    9   -585.8418  0.0087391956 -1.6230975D-08 -9.1570253D-15 -6.4882315D-20 -2.4432525D-24 -4.7705629D-28  5.8308531D-32
 170   10   -585.6670  0.0087385464 -1.6231524D-08 -9.1622258D-15 -6.5129497D-20 -2.5000095D-24 -4.6879973D-28  5.9642604D-32
 170   11   -585.4748  0.0087378322 -1.6232129D-08 -9.1679693D-15 -6.5407879D-20 -2.5612840D-24 -4.5950430D-28  6.1076977D-32
 170   12   -585.2651  0.0087370530 -1.6232789D-08 -9.1742633D-15 -6.5719162D-20 -2.6267033D-24 -4.4911559D-28  6.2599871D-32
 170   13   -585.0379  0.0087362089 -1.6233505D-08 -9.1811161D-15 -6.6065153D-20 -2.6958742D-24 -4.3757515D-28  6.4203902D-32
 170   14   -584.7933  0.0087352998 -1.6234277D-08 -9.1885367D-15 -6.6447684D-20 -2.7683123D-24 -4.2482686D-28  6.5870936D-32
 170   15   -584.5313  0.0087343257 -1.6235104D-08 -9.1965356D-15 -6.6868616D-20 -2.8435238D-24 -4.1081128D-28  6.7590951D-32
 170   16   -584.2518  0.0087332867 -1.6235987D-08 -9.2051243D-15 -6.7329835D-20 -2.9209302D-24 -3.9547352D-28  6.9346774D-32
 170   17   -583.9549  0.0087321826 -1.6236927D-08 -9.2143152D-15 -6.7833128D-20 -2.9999091D-24 -3.7875561D-28  7.1120457D-32
 170   18   -583.6405  0.0087310135 -1.6237922D-08 -9.2241224D-15 -6.8380345D-20 -3.0797613D-24 -3.6060894D-28  7.2892858D-32
 170   19   -583.3088  0.0087297794 -1.6238975D-08 -9.2345609D-15 -6.8973148D-20 -3.1597694D-24 -3.4098255D-28  7.4647528D-32
 170   20   -582.9596  0.0087284802 -1.6240083D-08 -9.2456475D-15 -6.9613169D-20 -3.2390897D-24 -3.1983651D-28  7.6359070D-32
 171    0   -569.4870  0.0086593276 -1.6380682D-08 -9.9921372D-15 -8.0691266D-20  8.1627114D-25 -3.0959226D-28 -4.4934651D-32
 171    1   -569.4696  0.0086592621 -1.6380742D-08 -9.9927828D-15 -8.0683120D-20  8.1256947D-25 -3.1022146D-28 -4.4827490D-32
 171    2   -569.4350  0.0086591310 -1.6380862D-08 -9.9940736D-15 -8.0666944D-20  8.0510441D-25 -3.1147219D-28 -4.4607703D-32
 171    3   -569.3830  0.0086589344 -1.6381042D-08 -9.9960092D-15 -8.0642960D-20  7.9384840D-25 -3.1333835D-28 -4.4275713D-32
 171    4   -569.3138  0.0086586723 -1.6381282D-08 -9.9985894D-15 -8.0611557D-20  7.7875630D-25 -3.1580376D-28 -4.3833134D-32
 171    5   -569.2272  0.0086583447 -1.6381582D-08 -1.0001813D-14 -8.0573074D-20  7.5971641D-25 -3.1885438D-28 -4.3273986D-32
 171    6   -569.1233  0.0086579516 -1.6381942D-08 -1.0005679D-14 -8.0528187D-20  7.3662209D-25 -3.2245951D-28 -4.2595795D-32
 171    7   -569.0021  0.0086574929 -1.6382362D-08 -1.0010188D-14 -8.0477559D-20  7.0937228D-25 -3.2659695D-28 -4.1795994D-32
 171    8   -568.8636  0.0086569686 -1.6382843D-08 -1.0015336D-14 -8.0422064D-20  6.7780065D-25 -3.3122604D-28 -4.0869913D-32
 171    9   -568.7077  0.0086563788 -1.6383384D-08 -1.0021125D-14 -8.0362686D-20  6.4173886D-25 -3.3630830D-28 -3.9810786D-32
 171   10   -568.5346  0.0086557235 -1.6383985D-08 -1.0027551D-14 -8.0300545D-20  6.0104345D-25 -3.4179714D-28 -3.8615713D-32
 171   11   -568.3442  0.0086550026 -1.6384647D-08 -1.0034615D-14 -8.0236919D-20  5.5555790D-25 -3.4764352D-28 -3.7282933D-32
 171   12   -568.1365  0.0086542161 -1.6385370D-08 -1.0042314D-14 -8.0173281D-20  5.0504107D-25 -3.5378331D-28 -3.5801432D-32
 171   13   -567.9115  0.0086533640 -1.6386154D-08 -1.0050649D-14 -8.0111222D-20  4.4934357D-25 -3.6014985D-28 -3.4167193D-32
 171   14   -567.6692  0.0086524464 -1.6386998D-08 -1.0059618D-14 -8.0052585D-20  3.8829196D-25 -3.6667226D-28 -3.2378484D-32
 171   15   -567.4097  0.0086514631 -1.6387904D-08 -1.0069221D-14 -7.9999347D-20  3.2169685D-25 -3.7326746D-28 -3.0426828D-32
 171   16   -567.1328  0.0086504143 -1.6388871D-08 -1.0079458D-14 -7.9953635D-20  2.4940118D-25 -3.7984685D-28 -2.8309387D-32
 171   17   -566.8387  0.0086492998 -1.6389900D-08 -1.0090329D-14 -7.9917866D-20  1.7123889D-25 -3.8631140D-28 -2.6019051D-32
 171   18   -566.5274  0.0086481197 -1.6390990D-08 -1.0101836D-14 -7.9894542D-20  8.7108466D-26 -3.9256025D-28 -2.3554194D-32
 171   19   -566.1988  0.0086468739 -1.6392142D-08 -1.0113979D-14 -7.9886572D-20 -3.0745333D-27 -3.9847473D-28 -2.0913385D-32
 171   20   -565.8529  0.0086455625 -1.6393357D-08 -1.0126761D-14 -7.9896771D-20 -9.9394806D-26 -4.0393523D-28 -1.8091279D-32
 172    0   -552.5899  0.0085756573 -1.6538996D-08 -1.0948648D-14 -1.0183176D-19  2.1093397D-24  2.2157418D-28 -6.8146647D-32
 172    1   -552.5727  0.0085755911 -1.6539062D-08 -1.0949463D-14 -1.0181065D-19  2.1119936D-24  2.2062051D-28 -6.8220529D-32
 172    2   -552.5384  0.0085754588 -1.6539193D-08 -1.0951091D-14 -1.0176836D-19  2.1172716D-24  2.1870730D-28 -6.8369055D-32
 172    3   -552.4870  0.0085752603 -1.6539390D-08 -1.0953533D-14 -1.0170471D-19  2.1250891D-24  2.1583192D-28 -6.8587615D-32
 172    4   -552.4184  0.0085749957 -1.6539653D-08 -1.0956786D-14 -1.0161951D-19  2.1353509D-24  2.1198304D-28 -6.8875206D-32
 172    5   -552.3326  0.0085746649 -1.6539982D-08 -1.0960848D-14 -1.0151244D-19  2.1479075D-24  2.0715008D-28 -6.9226358D-32
 172    6   -552.2297  0.0085742679 -1.6540377D-08 -1.0965718D-14 -1.0138311D-19  2.1626279D-24  2.0131772D-28 -6.9640681D-32
 172    7   -552.1097  0.0085738048 -1.6540837D-08 -1.0971391D-14 -1.0123112D-19  2.1792585D-24  1.9446893D-28 -7.0108360D-32
 172    8   -551.9725  0.0085732755 -1.6541364D-08 -1.0977865D-14 -1.0105607D-19  2.1975385D-24  1.8658818D-28 -7.0621454D-32
 172    9   -551.8182  0.0085726800 -1.6541957D-08 -1.0985134D-14 -1.0085737D-19  2.2172271D-24  1.7765245D-28 -7.1178198D-32
 172   10   -551.6467  0.0085720183 -1.6542617D-08 -1.0993193D-14 -1.0063465D-19  2.2379339D-24  1.6764753D-28 -7.1762494D-32
 172   11   -551.4582  0.0085712904 -1.6543342D-08 -1.1002038D-14 -1.0038723D-19  2.2593224D-24  1.5654885D-28 -7.2367671D-32
 172   12   -551.2525  0.0085704963 -1.6544135D-08 -1.1011662D-14 -1.0011484D-19  2.2810054D-24  1.4433878D-28 -7.2984857D-32
 172   13   -551.0296  0.0085696360 -1.6544994D-08 -1.1022059D-14 -9.9816843D-20  2.3024697D-24  1.3099808D-28 -7.3596543D-32
 172   14   -550.7897  0.0085687094 -1.6545921D-08 -1.1033220D-14 -9.9493081D-20  2.3232766D-24  1.1651513D-28 -7.4194652D-32
 172   15   -550.5327  0.0085677167 -1.6546914D-08 -1.1045138D-14 -9.9143043D-20  2.3428376D-24  1.0087334D-28 -7.4758433D-32
 172   16   -550.2585  0.0085666576 -1.6547975D-08 -1.1057805D-14 -9.8766756D-20  2.3605802D-24  8.4069230D-29 -7.5274420D-32
 172   17   -549.9673  0.0085655323 -1.6549104D-08 -1.1071210D-14 -9.8364092D-20  2.3759074D-24  6.6097550D-29 -7.5728395D-32
 172   18   -549.6589  0.0085643407 -1.6550300D-08 -1.1085343D-14 -9.7935264D-20  2.3881153D-24  4.6964548D-29 -7.6098428D-32
 172   19   -549.3335  0.0085630829 -1.6551565D-08 -1.1100195D-14 -9.7480658D-20  2.3965168D-24  2.6683909D-29 -7.6366328D-32
 172   20   -548.9910  0.0085617587 -1.6552898D-08 -1.1115753D-14 -9.7000878D-20  2.4003432D-24  5.2774609D-30 -7.6510983D-32
 173    0   -535.9389  0.0084910762 -1.6704219D-08 -1.1866552D-14 -1.1402534D-19 -1.2559795D-24  5.6132543D-28  3.4564755D-32
 173    1   -535.9220  0.0084910093 -1.6704290D-08 -1.1867464D-14 -1.1403783D-19 -1.2492325D-24  5.6180805D-28  3.4395554D-32
 173    2   -535.8880  0.0084908757 -1.6704433D-08 -1.1869289D-14 -1.1406267D-19 -1.2357471D-24  5.6276607D-28  3.4058967D-32
 173    3   -535.8371  0.0084906752 -1.6704646D-08 -1.1872027D-14 -1.1409950D-19 -1.2154768D-24  5.6418868D-28  3.3555203D-32
 173    4   -535.7691  0.0084904080 -1.6704931D-08 -1.1875679D-14 -1.1414754D-19 -1.1883325D-24  5.6604685D-28  3.2875894D-32
 173    5   -535.6842  0.0084900739 -1.6705288D-08 -1.1880246D-14 -1.1420615D-19 -1.1542992D-24  5.6831977D-28  3.2026522D-32
 173    6   -535.5823  0.0084896729 -1.6705716D-08 -1.1885730D-14 -1.1427416D-19 -1.1132840D-24  5.7096604D-28  3.1002110D-32
 173    7   -535.4635  0.0084892052 -1.6706215D-08 -1.1892131D-14 -1.1435040D-19 -1.0652025D-24  5.7394547D-28  2.9801605D-32
 173    8   -535.3277  0.0084886706 -1.6706786D-08 -1.1899452D-14 -1.1443343D-19 -1.0099555D-24  5.7720744D-28  2.8422905D-32
 173    9   -535.1749  0.0084880691 -1.6707429D-08 -1.1907694D-14 -1.1452149D-19 -9.4744158D-25  5.8069088D-28  2.6862703D-32
 173   10   -535.0051  0.0084874008 -1.6708143D-08 -1.1916860D-14 -1.1461272D-19 -8.7752631D-25  5.8432816D-28  2.5116380D-32
 173   11   -534.8184  0.0084866656 -1.6708930D-08 -1.1926950D-14 -1.1470504D-19 -8.0014241D-25  5.8804722D-28  2.3183661D-32
 173   12   -534.6147  0.0084858636 -1.6709789D-08 -1.1937966D-14 -1.1479596D-19 -7.1518687D-25  5.9176453D-28  2.1062669D-32
 173   13   -534.3941  0.0084849946 -1.6710721D-08 -1.1949910D-14 -1.1488293D-19 -6.2258038D-25  5.9538815D-28  1.8751016D-32
 173   14   -534.1566  0.0084840588 -1.6711725D-08 -1.1962781D-14 -1.1496308D-19 -5.2225512D-25  5.9881728D-28  1.6246412D-32
 173   15   -533.9020  0.0084830561 -1.6712803D-08 -1.1976581D-14 -1.1503332D-19 -4.1418158D-25  6.0194695D-28  1.3550001D-32
 173   16   -533.6306  0.0084819864 -1.6713953D-08 -1.1991309D-14 -1.1509029D-19 -2.9834437D-25  6.0465905D-28  1.0662275D-32
 173   17   -533.3422  0.0084808498 -1.6715177D-08 -1.2006964D-14 -1.1513052D-19 -1.7475962D-25  6.0682944D-28  7.5808738D-33
 173   18   -533.0370  0.0084796463 -1.6716475D-08 -1.2023545D-14 -1.1515019D-19 -4.3506395D-26  6.0832835D-28  4.3108736D-33
 173   19   -532.7147  0.0084783758 -1.6717846D-08 -1.2041048D-14 -1.1514526D-19  9.5293055D-26  6.0901551D-28  8.5522041D-34
 173   20   -532.3756  0.0084770383 -1.6719292D-08 -1.2059469D-14 -1.1511159D-19  2.4143754D-25  6.0874568D-28 -2.7806947D-33
 174    0   -519.5360  0.0084055548 -1.6876478D-08 -1.2763182D-14 -8.3983405D-20 -1.6014685D-24 -1.2022086D-28  7.0327103D-32
 174    1   -519.5192  0.0084054873 -1.6876554D-08 -1.2763854D-14 -8.3999429D-20 -1.6029202D-24 -1.1923578D-28  7.0359134D-32
 174    2   -519.4856  0.0084053523 -1.6876707D-08 -1.2765199D-14 -8.4031556D-20 -1.6057346D-24 -1.1726369D-28  7.0417755D-32
 174    3   -519.4351  0.0084051498 -1.6876937D-08 -1.2767216D-14 -8.4079735D-20 -1.6099125D-24 -1.1430586D-28  7.0504501D-32
 174    4   -519.3679  0.0084048797 -1.6877244D-08 -1.2769908D-14 -8.4144243D-20 -1.6153012D-24 -1.1035547D-28  7.0614748D-32
 174    5   -519.2839  0.0084045422 -1.6877627D-08 -1.2773275D-14 -8.4225167D-20 -1.6217711D-24 -1.0540873D-28  7.0744513D-32
 174    6   -519.1830  0.0084041371 -1.6878087D-08 -1.2777320D-14 -8.4322686D-20 -1.6291336D-24 -9.9459092D-29  7.0888389D-32
 174    7   -519.0653  0.0084036645 -1.6878623D-08 -1.2782045D-14 -8.4437034D-20 -1.6372035D-24 -9.2503302D-29  7.1040405D-32
 174    8   -518.9309  0.0084031244 -1.6879237D-08 -1.2787454D-14 -8.4568336D-20 -1.6457077D-24 -8.4539313D-29  7.1192617D-32
 174    9   -518.7796  0.0084025167 -1.6879928D-08 -1.2793548D-14 -8.4716821D-20 -1.6543604D-24 -7.5560215D-29  7.1335371D-32
 174   10   -518.6116  0.0084018415 -1.6880696D-08 -1.2800332D-14 -8.4882705D-20 -1.6628209D-24 -6.5565001D-29  7.1457820D-32
 174   11   -518.4268  0.0084010988 -1.6881541D-08 -1.2807810D-14 -8.5066074D-20 -1.6707357D-24 -5.4551925D-29  7.1549671D-32
 174   12   -518.2251  0.0084002884 -1.6882463D-08 -1.2815986D-14 -8.5266981D-20 -1.6777322D-24 -4.2527997D-29  7.1601602D-32
 174   13   -518.0068  0.0083994105 -1.6883463D-08 -1.2824865D-14 -8.5485493D-20 -1.6833405D-24 -2.9494802D-29  7.1597413D-32
 174   14   -517.7716  0.0083984650 -1.6884541D-08 -1.2834452D-14 -8.5721490D-20 -1.6871252D-24 -1.5467234D-29  7.1523619D-32
 174   15   -517.5196  0.0083974519 -1.6885696D-08 -1.2844754D-14 -8.5974656D-20 -1.6885547D-24 -4.6257991D-31  7.1365026D-32
 174   16   -517.2509  0.0083963712 -1.6886930D-08 -1.2855776D-14 -8.6244763D-20 -1.6871189D-24  1.5496494D-29  7.1106225D-32
 174   17   -516.9655  0.0083952228 -1.6888242D-08 -1.2867525D-14 -8.6531250D-20 -1.6822400D-24  3.2378195D-29  7.0729658D-32
 174   18   -516.6633  0.0083940068 -1.6889632D-08 -1.2880007D-14 -8.6833268D-20 -1.6733183D-24  5.0139836D-29  7.0215845D-32
 174   19   -516.3443  0.0083927231 -1.6891101D-08 -1.2893230D-14 -8.7149967D-20 -1.6597604D-24  6.8727997D-29  6.9547539D-32
 174   20   -516.0086  0.0083913718 -1.6892649D-08 -1.2907200D-14 -8.7480097D-20 -1.6409504D-24  8.8087552D-29  6.8708489D-32
 175    0   -503.3829  0.0083190713 -1.7053238D-08 -1.3463352D-14 -6.3944509D-20 -7.7698713D-25 -5.8565547D-28  2.4926829D-32
 175    1   -503.3663  0.0083190030 -1.7053319D-08 -1.3463864D-14 -6.3952324D-20 -7.8399828D-25 -5.8530682D-28  2.5130921D-32
 175    2   -503.3330  0.0083188666 -1.7053480D-08 -1.3464887D-14 -6.3968142D-20 -7.9806164D-25 -5.8459502D-28  2.5546506D-32
 175    3   -503.2831  0.0083186620 -1.7053723D-08 -1.3466423D-14 -6.3992412D-20 -8.1908158D-25 -5.8350841D-28  2.6164707D-32
 175    4   -503.2165  0.0083183891 -1.7054046D-08 -1.3468471D-14 -6.4025740D-20 -8.4704788D-25 -5.8202092D-28  2.6987251D-32
 175    5   -503.1333  0.0083180480 -1.7054450D-08 -1.3471033D-14 -6.4068978D-20 -8.8190387D-25 -5.8009664D-28  2.8012024D-32
 175    6   -503.0335  0.0083176387 -1.7054935D-08 -1.3474109D-14 -6.4123120D-20 -9.2359284D-25 -5.7769108D-28  2.9242480D-32
 175    7   -502.9171  0.0083171612 -1.7055501D-08 -1.3477702D-14 -6.4189446D-20 -9.7199566D-25 -5.7475660D-28  3.0670561D-32
 175    8   -502.7840  0.0083166154 -1.7056148D-08 -1.3481813D-14 -6.4269403D-20 -1.0270082D-24 -5.7123019D-28  3.2297145D-32
 175    9   -502.6343  0.0083160013 -1.7056876D-08 -1.3486444D-14 -6.4364655D-20 -1.0884760D-24 -5.6704558D-28  3.4117000D-32
 175   10   -502.4680  0.0083153191 -1.7057686D-08 -1.3491597D-14 -6.4476853D-20 -1.1562133D-24 -5.6212914D-28  3.6125863D-32
 175   11   -502.2851  0.0083145685 -1.7058576D-08 -1.3497277D-14 -6.4608100D-20 -1.2300524D-24 -5.5639787D-28  3.8320709D-32
 175   12   -502.0855  0.0083137497 -1.7059548D-08 -1.3503486D-14 -6.4760514D-20 -1.3097046D-24 -5.4975953D-28  4.0694671D-32
 175   13   -501.8694  0.0083128625 -1.7060602D-08 -1.3510231D-14 -6.4936299D-20 -1.3948648D-24 -5.4212295D-28  4.3237291D-32
 175   14   -501.6366  0.0083119071 -1.7061737D-08 -1.3517515D-14 -6.5137948D-20 -1.4852184D-24 -5.3337979D-28  4.5945314D-32
 175   15   -501.3873  0.0083108834 -1.7062954D-08 -1.3525345D-14 -6.5367871D-20 -1.5803396D-24 -5.2343280D-28  4.8802412D-32
 175   16   -501.1214  0.0083097913 -1.7064253D-08 -1.3533729D-14 -6.5628728D-20 -1.6797670D-24 -5.1216213D-28  5.1800339D-32
 175   17   -500.8389  0.0083086309 -1.7065634D-08 -1.3542674D-14 -6.5923081D-20 -1.7829636D-24 -4.9946132D-28  5.4924516D-32
 175   18   -500.5398  0.0083074021 -1.7067097D-08 -1.3552190D-14 -6.6253639D-20 -1.8893223D-24 -4.8521064D-28  5.8157708D-32
 175   19   -500.2241  0.0083061049 -1.7068642D-08 -1.3562289D-14 -6.6623036D-20 -1.9981649D-24 -4.6929592D-28  6.1481699D-32
 175   20   -499.8919  0.0083047394 -1.7070270D-08 -1.3572981D-14 -6.7033772D-20 -2.1086832D-24 -4.5160408D-28  6.4874007D-32
 176    0   -487.4815  0.0082316209 -1.7232609D-08 -1.4125950D-14 -6.2431320D-20  4.9607529D-24 -2.9665204D-28 -1.3984258D-31
 176    1   -487.4650  0.0082315520 -1.7232694D-08 -1.4126450D-14 -6.2381782D-20  4.9571984D-24 -2.9860902D-28 -1.3978639D-31
 176    2   -487.4321  0.0082314141 -1.7232864D-08 -1.4127447D-14 -6.2282683D-20  4.9499678D-24 -3.0252105D-28 -1.3966766D-31
 176    3   -487.3827  0.0082312073 -1.7233118D-08 -1.4128940D-14 -6.2134312D-20  4.9389796D-24 -3.0838594D-28 -1.3948918D-31
 176    4   -487.3169  0.0082309316 -1.7233457D-08 -1.4130925D-14 -6.1937067D-20  4.9239811D-24 -3.1618857D-28 -1.3923883D-31
 176    5   -487.2346  0.0082305869 -1.7233881D-08 -1.4133398D-14 -6.1691342D-20  4.9047199D-24 -3.2592478D-28 -1.3891353D-31
 176    6   -487.1358  0.0082301733 -1.7234390D-08 -1.4136352D-14 -6.1397745D-20  4.8808415D-24 -3.3757696D-28 -1.3850130D-31
 176    7   -487.0206  0.0082296907 -1.7234984D-08 -1.4139780D-14 -6.1057128D-20  4.8519020D-24 -3.5112337D-28 -1.3799002D-31
 176    8   -486.8889  0.0082291392 -1.7235662D-08 -1.4143676D-14 -6.0670349D-20  4.8174521D-24 -3.6654517D-28 -1.3736919D-31
 176    9   -486.7408  0.0082285187 -1.7236426D-08 -1.4148028D-14 -6.0238571D-20  4.7769459D-24 -3.8380691D-28 -1.3662411D-31
 176   10   -486.5762  0.0082278292 -1.7237275D-08 -1.4152829D-14 -5.9763256D-20  4.7297418D-24 -4.0287238D-28 -1.3573344D-31
 176   11   -486.3952  0.0082270707 -1.7238210D-08 -1.4158065D-14 -5.9245927D-20  4.6751731D-24 -4.2369472D-28 -1.3468009D-31
 176   12   -486.1978  0.0082262433 -1.7239229D-08 -1.4163726D-14 -5.8688640D-20  4.6125574D-24 -4.4621914D-28 -1.3344886D-31
 176   13   -485.9839  0.0082253468 -1.7240334D-08 -1.4169798D-14 -5.8093669D-20  4.5410656D-24 -4.7037631D-28 -1.3201248D-31
 176   14   -485.7536  0.0082243813 -1.7241525D-08 -1.4176269D-14 -5.7463516D-20  4.4598555D-24 -4.9609046D-28 -1.3034722D-31
 176   15   -485.5069  0.0082233468 -1.7242801D-08 -1.4183125D-14 -5.6801314D-20  4.3681189D-24 -5.2326751D-28 -1.2843489D-31
 176   16   -485.2438  0.0082222432 -1.7244163D-08 -1.4190351D-14 -5.6110630D-20  4.2648963D-24 -5.5179269D-28 -1.2624290D-31
 176   17   -484.9642  0.0082210706 -1.7245611D-08 -1.4197933D-14 -5.5395323D-20  4.1492911D-24 -5.8154512D-28 -1.2374822D-31
 176   18   -484.6683  0.0082198288 -1.7247144D-08 -1.4205857D-14 -5.4659998D-20  4.0203477D-24 -6.1237673D-28 -1.2092522D-31
 176   19   -484.3560  0.0082185180 -1.7248764D-08 -1.4214108D-14 -5.3909602D-20  3.8770909D-24 -6.4412630D-28 -1.1774539D-31
 176   20   -484.0273  0.0082171380 -1.7250471D-08 -1.4222672D-14 -5.3149885D-20  3.7185663D-24 -6.7659883D-28 -1.1417560D-31
 177    0   -471.8336  0.0081432083 -1.7413031D-08 -1.4559696D-14 -1.0813973D-19 -1.6369035D-24  9.3465049D-28  1.1812451D-32
 177    1   -471.8173  0.0081431387 -1.7413118D-08 -1.4560561D-14 -1.0815607D-19 -1.6256855D-24  9.3481551D-28  1.1497462D-32
 177    2   -471.7847  0.0081429994 -1.7413293D-08 -1.4562292D-14 -1.0818838D-19 -1.6032494D-24  9.3512831D-28  1.0866703D-32
 177    3   -471.7359  0.0081427904 -1.7413555D-08 -1.4564889D-14 -1.0823596D-19 -1.5695856D-24  9.3556648D-28  9.9205618D-33
 177    4   -471.6707  0.0081425118 -1.7413905D-08 -1.4568353D-14 -1.0829787D-19 -1.5246720D-24  9.3608670D-28  8.6587379D-33
 177    5   -471.5893  0.0081421635 -1.7414342D-08 -1.4572686D-14 -1.0837271D-19 -1.4685072D-24  9.3663953D-28  7.0812871D-33
 177    6   -471.4916  0.0081417456 -1.7414867D-08 -1.4577891D-14 -1.0845879D-19 -1.4010245D-24  9.3715321D-28  5.1836580D-33
 177    7   -471.3776  0.0081412579 -1.7415479D-08 -1.4583967D-14 -1.0855409D-19 -1.3222777D-24  9.3755208D-28  2.9702263D-33
 177    8   -471.2474  0.0081407006 -1.7416179D-08 -1.4590918D-14 -1.0865627D-19 -1.2322783D-24  9.3774415D-28  4.4397789D-34
 177    9   -471.1008  0.0081400736 -1.7416967D-08 -1.4598745D-14 -1.0876256D-19 -1.1309908D-24  9.3761632D-28 -2.4018206D-33
 177   10   -470.9380  0.0081393769 -1.7417844D-08 -1.4607450D-14 -1.0887005D-19 -1.0185262D-24  9.3706112D-28 -5.5589837D-33
 177   11   -470.7590  0.0081386105 -1.7418808D-08 -1.4617035D-14 -1.0897530D-19 -8.9489400D-25  9.3593712D-28 -9.0283456D-33
 177   12   -470.5637  0.0081377744 -1.7419861D-08 -1.4627502D-14 -1.0907461D-19 -7.6023035D-25  9.3410322D-28 -1.2806790D-32
 177   13   -470.3521  0.0081368685 -1.7421002D-08 -1.4638851D-14 -1.0916399D-19 -6.1471099D-25  9.3140190D-28 -1.6888110D-32
 177   14   -470.1243  0.0081358929 -1.7422232D-08 -1.4651082D-14 -1.0923913D-19 -4.5854504D-25  9.2766259D-28 -2.1265727D-32
 177   15   -469.8802  0.0081348476 -1.7423552D-08 -1.4664194D-14 -1.0929541D-19 -2.9199406D-25  9.2270598D-28 -2.5933382D-32
 177   16   -469.6199  0.0081337324 -1.7424960D-08 -1.4678186D-14 -1.0932798D-19 -1.1542751D-25  9.1634278D-28 -3.0879735D-32
 177   17   -469.3434  0.0081325475 -1.7426458D-08 -1.4693055D-14 -1.0933177D-19  7.0720939D-26  9.0837183D-28 -3.6092191D-32
 177   18   -469.0506  0.0081312927 -1.7428046D-08 -1.4708797D-14 -1.0930144D-19  2.6589448D-25  8.9858834D-28 -4.1554101D-32
 177   19   -468.7417  0.0081299681 -1.7429723D-08 -1.4725406D-14 -1.0923152D-19  4.6947231D-25  8.8677338D-28 -4.7251949D-32
 177   20   -468.4165  0.0081285737 -1.7431491D-08 -1.4742875D-14 -1.0911646D-19  6.8061621D-25  8.7271623D-28 -5.3152980D-32
 178    0   -456.4409  0.0080538441 -1.7596634D-08 -1.5258152D-14 -9.5255935D-20 -4.7028368D-24 -2.3997475D-28  1.0091762D-31
 178    1   -456.4248  0.0080537737 -1.7596725D-08 -1.5258914D-14 -9.5303017D-20 -4.7057271D-24 -2.3855908D-28  1.0097770D-31
 178    2   -456.3926  0.0080536330 -1.7596909D-08 -1.5260440D-14 -9.5397185D-20 -4.7113952D-24 -2.3573194D-28  1.0108688D-31
 178    3   -456.3442  0.0080534218 -1.7597183D-08 -1.5262731D-14 -9.5538611D-20 -4.7198261D-24 -2.3148310D-28  1.0125351D-31
 178    4   -456.2798  0.0080531402 -1.7597550D-08 -1.5265791D-14 -9.5727666D-20 -4.7307880D-24 -2.2580666D-28  1.0146413D-31
 178    5   -456.1993  0.0080527883 -1.7598008D-08 -1.5269625D-14 -9.5964553D-20 -4.7441230D-24 -2.1869293D-28  1.0171894D-31
 178    6   -456.1027  0.0080523659 -1.7598557D-08 -1.5274238D-14 -9.6249668D-20 -4.7595509D-24 -2.1013760D-28  1.0200532D-31
 178    7   -455.9899  0.0080518732 -1.7599199D-08 -1.5279637D-14 -9.6583409D-20 -4.7767933D-24 -2.0012583D-28  1.0231675D-31
 178    8   -455.8611  0.0080513100 -1.7599933D-08 -1.5285831D-14 -9.6966351D-20 -4.7954625D-24 -1.8864768D-28  1.0264206D-31
 178    9   -455.7162  0.0080506764 -1.7600758D-08 -1.5292828D-14 -9.7398815D-20 -4.8151261D-24 -1.7569376D-28  1.0296568D-31
 178   10   -455.5552  0.0080499723 -1.7601676D-08 -1.5300639D-14 -9.7881350D-20 -4.8353674D-24 -1.6125496D-28  1.0327732D-31
 178   11   -455.3781  0.0080491978 -1.7602686D-08 -1.5309276D-14 -9.8414364D-20 -4.8555857D-24 -1.4532920D-28  1.0355695D-31
 178   12   -455.1849  0.0080483529 -1.7603789D-08 -1.5318752D-14 -9.8998205D-20 -4.8752696D-24 -1.2791214D-28  1.0379106D-31
 178   13   -454.9757  0.0080474374 -1.7604984D-08 -1.5329081D-14 -9.9633280D-20 -4.8937488D-24 -1.0900429D-28  1.0395660D-31
 178   14   -454.7504  0.0080464515 -1.7606272D-08 -1.5340278D-14 -1.0031961D-19 -4.9103326D-24 -8.8620425D-29  1.0403403D-31
 178   15   -454.5090  0.0080453951 -1.7607653D-08 -1.5352361D-14 -1.0105720D-19 -4.9243327D-24 -6.6774896D-29  1.0400636D-31
 178   16   -454.2515  0.0080442682 -1.7609128D-08 -1.5365346D-14 -1.0184604D-19 -4.9349123D-24 -4.3493007D-29  1.0384209D-31
 178   17   -453.9781  0.0080430707 -1.7610696D-08 -1.5379255D-14 -1.0268559D-19 -4.9412646D-24 -1.8814141D-29  1.0352365D-31
 178   18   -453.6885  0.0080418027 -1.7612357D-08 -1.5394105D-14 -1.0357519D-19 -4.9425331D-24  7.2141417D-30  1.0302273D-31
 178   19   -453.3830  0.0080404641 -1.7614113D-08 -1.5409920D-14 -1.0451392D-19 -4.9377690D-24  3.4528389D-29  1.0230966D-31
 178   20   -453.0614  0.0080390548 -1.7615963D-08 -1.5426721D-14 -1.0550042D-19 -4.9260450D-24  6.3046811D-29  1.0136011D-31
 179    0   -441.3051  0.0079635264 -1.7784272D-08 -1.6303514D-14 -1.2186091D-19 -1.6663651D-24 -3.5136048D-28  4.2239165D-33
 179    1   -441.2891  0.0079634553 -1.7784370D-08 -1.6304489D-14 -1.2187761D-19 -1.6705723D-24 -3.5129948D-28  4.3898192D-33
 179    2   -441.2573  0.0079633130 -1.7784565D-08 -1.6306440D-14 -1.2191113D-19 -1.6790031D-24 -3.5116956D-28  4.7235659D-33
 179    3   -441.2095  0.0079630996 -1.7784859D-08 -1.6309366D-14 -1.2196168D-19 -1.6916439D-24 -3.5096157D-28  5.2221957D-33
 179    4   -441.1458  0.0079628150 -1.7785250D-08 -1.6313270D-14 -1.2202969D-19 -1.7084966D-24 -3.5064888D-28  5.8902913D-33
 179    5   -441.0662  0.0079624593 -1.7785740D-08 -1.6318153D-14 -1.2211564D-19 -1.7294982D-24 -3.5021021D-28  6.7199286D-33
 179    6   -440.9706  0.0079620324 -1.7786327D-08 -1.6324017D-14 -1.2222014D-19 -1.7547024D-24 -3.4960332D-28  7.7181276D-33
 179    7   -440.8592  0.0079615344 -1.7787013D-08 -1.6330865D-14 -1.2234397D-19 -1.7840551D-24 -3.4878967D-28  8.8829859D-33
 179    8   -440.7318  0.0079609652 -1.7787797D-08 -1.6338699D-14 -1.2248807D-19 -1.8174894D-24 -3.4771959D-28  1.0209840D-32
 179    9   -440.5885  0.0079603248 -1.7788680D-08 -1.6347524D-14 -1.2265332D-19 -1.8549412D-24 -3.4634252D-28  1.1695845D-32
 179   10   -440.4293  0.0079596133 -1.7789661D-08 -1.6357344D-14 -1.2284091D-19 -1.8963969D-24 -3.4458772D-28  1.3345547D-32
 179   11   -440.2542  0.0079588305 -1.7790741D-08 -1.6368163D-14 -1.2305203D-19 -1.9417595D-24 -3.4239227D-28  1.5155327D-32
 179   12   -440.0632  0.0079579765 -1.7791920D-08 -1.6379988D-14 -1.2328799D-19 -1.9908720D-24 -3.3968130D-28  1.7119494D-32
 179   13   -439.8563  0.0079570513 -1.7793198D-08 -1.6392823D-14 -1.2355023D-19 -2.0436005D-24 -3.3637312D-28  1.9232005D-32
 179   14   -439.6335  0.0079560548 -1.7794575D-08 -1.6406677D-14 -1.2384029D-19 -2.0997810D-24 -3.3238236D-28  2.1489531D-32
 179   15   -439.3948  0.0079549871 -1.7796053D-08 -1.6421557D-14 -1.2415971D-19 -2.1591982D-24 -3.2761921D-28  2.3885431D-32
 179   16   -439.1403  0.0079538481 -1.7797630D-08 -1.6437472D-14 -1.2451020D-19 -2.2215578D-24 -3.2198370D-28  2.6410222D-32
 179   17   -438.8699  0.0079526378 -1.7799307D-08 -1.6454431D-14 -1.2489336D-19 -2.2865791D-24 -3.1538462D-28  2.9054032D-32
 179   18   -438.5836  0.0079513562 -1.7801085D-08 -1.6472445D-14 -1.2531102D-19 -2.3538905D-24 -3.0771630D-28  3.1806222D-32
 179   19   -438.2815  0.0079500033 -1.7802964D-08 -1.6491527D-14 -1.2576488D-19 -2.4230537D-24 -2.9887443D-28  3.4651319D-32
 179   20   -437.9635  0.0079485789 -1.7804945D-08 -1.6511689D-14 -1.2625662D-19 -2.4936014D-24 -2.8875946D-28  3.7575648D-32
 180    0   -426.4277  0.0078722386 -1.7979070D-08 -1.7599002D-14 -1.3753475D-19  1.8029474D-24 -2.2115606D-28 -9.2221423D-32
 180    1   -426.4120  0.0078721667 -1.7979176D-08 -1.7600102D-14 -1.3751676D-19  1.8002785D-24 -2.2244588D-28 -9.2164115D-32
 180    2   -426.3805  0.0078720229 -1.7979387D-08 -1.7602303D-14 -1.3748083D-19  1.7949389D-24 -2.2502577D-28 -9.2051722D-32
 180    3   -426.3333  0.0078718071 -1.7979704D-08 -1.7605601D-14 -1.3742707D-19  1.7867488D-24 -2.2888756D-28 -9.1876355D-32
 180    4   -426.2703  0.0078715194 -1.7980126D-08 -1.7609998D-14 -1.3735580D-19  1.7756227D-24 -2.3402653D-28 -9.1632334D-32
 180    5   -426.1916  0.0078711598 -1.7980655D-08 -1.7615490D-14 -1.3726739D-19  1.7614177D-24 -2.4043103D-28 -9.1324682D-32
 180    6   -426.0971  0.0078707283 -1.7981289D-08 -1.7622077D-14 -1.3716226D-19  1.7438225D-24 -2.4808277D-28 -9.0931080D-32
 180    7   -425.9869  0.0078702248 -1.7982029D-08 -1.7629754D-14 -1.3704090D-19  1.7226117D-24 -2.5697164D-28 -9.0455918D-32
 180    8   -425.8610  0.0078696494 -1.7982876D-08 -1.7638520D-14 -1.3690416D-19  1.6974405D-24 -2.6706930D-28 -8.9877657D-32
 180    9   -425.7194  0.0078690020 -1.7983828D-08 -1.7648372D-14 -1.3675262D-19  1.6679949D-24 -2.7835437D-28 -8.9194690D-32
 180   10   -425.5620  0.0078682826 -1.7984888D-08 -1.7659306D-14 -1.3658752D-19  1.6338439D-24 -2.9078607D-28 -8.8389344D-32
 180   11   -425.3889  0.0078674912 -1.7986054D-08 -1.7671317D-14 -1.3640997D-19  1.5945522D-24 -3.0432392D-28 -8.7446162D-32
 180   12   -425.2001  0.0078666279 -1.7987326D-08 -1.7684404D-14 -1.3622130D-19  1.5496728D-24 -3.1892419D-28 -8.6353544D-32
 180   13   -424.9956  0.0078656925 -1.7988706D-08 -1.7698560D-14 -1.3602309D-19  1.4987062D-24 -3.3452768D-28 -8.5092936D-32
 180   14   -424.7753  0.0078646851 -1.7990194D-08 -1.7713783D-14 -1.3581730D-19  1.4411202D-24 -3.5106747D-28 -8.3650033D-32
 180   15   -424.5394  0.0078636056 -1.7991789D-08 -1.7730069D-14 -1.3560597D-19  1.3763641D-24 -3.6846288D-28 -8.2002389D-32
 180   16   -424.2878  0.0078624541 -1.7993492D-08 -1.7747412D-14 -1.3539150D-19  1.3038504D-24 -3.8662131D-28 -8.0130052D-32
 180   17   -424.0205  0.0078612305 -1.7995303D-08 -1.7765811D-14 -1.3517662D-19  1.2230645D-24 -4.0544583D-28 -7.8019504D-32
 180   18   -423.7375  0.0078599347 -1.7997222D-08 -1.7785261D-14 -1.3496447D-19  1.1333834D-24 -4.2481198D-28 -7.5646307D-32
 180   19   -423.4389  0.0078585669 -1.7999251D-08 -1.7805760D-14 -1.3475851D-19  1.0342677D-24 -4.4458375D-28 -7.2993315D-32
 180   20   -423.1246  0.0078571269 -1.8001389D-08 -1.7827305D-14 -1.3456246D-19  9.2513604D-25 -4.6461248D-28 -7.0037147D-32
 181    0   -411.8105  0.0077799518 -1.8181992D-08 -1.8958883D-14 -1.7795570D-19 -3.9636255D-25  8.2902369D-28  2.1211738D-33
 181    1   -411.7950  0.0077798790 -1.8182106D-08 -1.8960307D-14 -1.7795959D-19 -3.8639126D-25  8.2905122D-28  1.8615737D-33
 181    2   -411.7639  0.0077797336 -1.8182334D-08 -1.8963155D-14 -1.7796711D-19 -3.6649699D-25  8.2909521D-28  1.3459770D-33
 181    3   -411.7172  0.0077795154 -1.8182675D-08 -1.8967426D-14 -1.7797765D-19 -3.3663009D-25  8.2913302D-28  5.7005937D-34
 181    4   -411.6550  0.0077792245 -1.8183130D-08 -1.8973121D-14 -1.7799033D-19 -2.9684811D-25  8.2913751D-28 -4.5983947D-34
 181    5   -411.5772  0.0077788608 -1.8183700D-08 -1.8980241D-14 -1.7800392D-19 -2.4710068D-25  8.2906021D-28 -1.7491096D-33
 181    6   -411.4838  0.0077784244 -1.8184383D-08 -1.8988786D-14 -1.7801698D-19 -1.8740718D-25  8.2884863D-28 -3.2960334D-33
 181    7   -411.3749  0.0077779152 -1.8185181D-08 -1.8998755D-14 -1.7802767D-19 -1.1779801D-25  8.2843712D-28 -5.0997925D-33
 181    8   -411.2505  0.0077773333 -1.8186093D-08 -1.9010149D-14 -1.7803390D-19 -3.8316216D-26  8.2775170D-28 -7.1564437D-33
 181    9   -411.1105  0.0077766785 -1.8187120D-08 -1.9022968D-14 -1.7803335D-19  5.1037895D-26  8.2670588D-28 -9.4709454D-33
 181   10   -410.9550  0.0077759510 -1.8188262D-08 -1.9037210D-14 -1.7802325D-19  1.5014037D-25  8.2519706D-28 -1.2036099D-32
 181   11   -410.7839  0.0077751507 -1.8189519D-08 -1.9052875D-14 -1.7800080D-19  2.5895010D-25  8.2312916D-28 -1.4852958D-32
 181   12   -410.5973  0.0077742776 -1.8190891D-08 -1.9069962D-14 -1.7796260D-19  3.7728948D-25  8.2037526D-28 -1.7913727D-32
 181   13   -410.3952  0.0077733316 -1.8192379D-08 -1.9088467D-14 -1.7790526D-19  5.0499859D-25  8.1681514D-28 -2.1214425D-32
 181   14   -410.1776  0.0077723128 -1.8193984D-08 -1.9108388D-14 -1.7782496D-19  6.4184221D-25  8.1231161D-28 -2.4747858D-32
 181   15   -409.9444  0.0077712211 -1.8195704D-08 -1.9129721D-14 -1.7771775D-19  7.8755699D-25  8.0671917D-28 -2.8507082D-32
 181   16   -409.6957  0.0077700565 -1.8197542D-08 -1.9152460D-14 -1.7757939D-19  9.4183790D-25  7.9988750D-28 -3.2486100D-32
 181   17   -409.4316  0.0077688190 -1.8199497D-08 -1.9176599D-14 -1.7740548D-19  1.1041827D-24  7.9165742D-28 -3.6666147D-32
 181   18   -409.1519  0.0077675086 -1.8201569D-08 -1.9202131D-14 -1.7719139D-19  1.2741447D-24  7.8186744D-28 -4.1035635D-32
 181   19   -408.8568  0.0077661252 -1.8203760D-08 -1.9229044D-14 -1.7693242D-19  1.4510929D-24  7.7034678D-28 -4.5574123D-32
 181   20   -408.5462  0.0077646688 -1.8206069D-08 -1.9257329D-14 -1.7662385D-19  1.6344282D-24  7.5692363D-28 -5.0275061D-32
 182    0   -397.4552  0.0076866319 -1.8394671D-08 -2.0299231D-14 -1.4054193D-19 -1.8312400D-24 -2.4173352D-28  6.8226545D-32
 182    1   -397.4398  0.0076865583 -1.8394793D-08 -2.0300355D-14 -1.4056024D-19 -1.8341481D-24 -2.4077924D-28  6.8277663D-32
 182    2   -397.4091  0.0076864111 -1.8395036D-08 -2.0302604D-14 -1.4059702D-19 -1.8399012D-24 -2.3886493D-28  6.8373594D-32
 182    3   -397.3630  0.0076861904 -1.8395402D-08 -2.0305979D-14 -1.4065230D-19 -1.8484371D-24 -2.3599092D-28  6.8515519D-32
 182    4   -397.3015  0.0076858961 -1.8395889D-08 -2.0310481D-14 -1.4072647D-19 -1.8596779D-24 -2.3214893D-28  6.8702125D-32
 182    5   -397.2246  0.0076855281 -1.8396499D-08 -2.0316112D-14 -1.4081979D-19 -1.8734619D-24 -2.2733212D-28  6.8925485D-32
 182    6   -397.1324  0.0076850866 -1.8397230D-08 -2.0322874D-14 -1.4093273D-19 -1.8896186D-24 -2.2152931D-28  6.9181478D-32
 182    7   -397.0248  0.0076845715 -1.8398084D-08 -2.0330770D-14 -1.4106561D-19 -1.9079411D-24 -2.1473719D-28  6.9464728D-32
 182    8   -396.9019  0.0076839827 -1.8399060D-08 -2.0339803D-14 -1.4121904D-19 -1.9281909D-24 -2.0694166D-28  6.9768123D-32
 182    9   -396.7636  0.0076833203 -1.8400159D-08 -2.0349977D-14 -1.4139356D-19 -1.9500799D-24 -1.9813035D-28  7.0081776D-32
 182   10   -396.6099  0.0076825843 -1.8401380D-08 -2.0361297D-14 -1.4158979D-19 -1.9732673D-24 -1.8829581D-28  7.0395932D-32
 182   11   -396.4409  0.0076817746 -1.8402724D-08 -2.0373766D-14 -1.4180819D-19 -1.9973833D-24 -1.7743149D-28  7.0697078D-32
 182   12   -396.2565  0.0076808913 -1.8404192D-08 -2.0387391D-14 -1.4204935D-19 -2.0220956D-24 -1.6552969D-28  7.0981151D-32
 182   13   -396.0569  0.0076799342 -1.8405782D-08 -2.0402178D-14 -1.4231387D-19 -2.0469074D-24 -1.5258925D-28  7.1227126D-32
 182   14   -395.8418  0.0076789034 -1.8407497D-08 -2.0418134D-14 -1.4260220D-19 -2.0713436D-24 -1.3860694D-28  7.1424343D-32
 182   15   -395.6115  0.0076777989 -1.8409335D-08 -2.0435265D-14 -1.4291467D-19 -2.0949584D-24 -1.2359389D-28  7.1562047D-32
 182   16   -395.3658  0.0076766207 -1.8411298D-08 -2.0453579D-14 -1.4325170D-19 -2.1171487D-24 -1.0755401D-28  7.1620440D-32
 182   17   -395.1048  0.0076753686 -1.8413385D-08 -2.0473086D-14 -1.4361332D-19 -2.1373308D-24 -9.0514217D-29  7.1580524D-32
 182   18   -394.8285  0.0076740428 -1.8415597D-08 -2.0493794D-14 -1.4399973D-19 -2.1549218D-24 -7.2488888D-29  7.1431869D-32
 182   19   -394.5369  0.0076726431 -1.8417935D-08 -2.0515713D-14 -1.4441059D-19 -2.1693037D-24 -5.3523811D-29  7.1155866D-32
 182   20   -394.2301  0.0076711696 -1.8420398D-08 -2.0538853D-14 -1.4484556D-19 -2.1797766D-24 -3.3656452D-29  7.0732781D-32
 183    0   -383.3635  0.0075922511 -1.8614097D-08 -2.1519808D-14 -1.4198169D-19  2.2438706D-25  2.4650536D-29  1.8592336D-32
 183    1   -383.3483  0.0075921766 -1.8614227D-08 -2.1520944D-14 -1.4197945D-19  2.2466558D-25  2.4912241D-29  1.8605276D-32
 183    2   -383.3179  0.0075920277 -1.8614485D-08 -2.1523216D-14 -1.4197499D-19  2.2530507D-25  2.5433701D-29  1.8621647D-32
 183    3   -383.2724  0.0075918044 -1.8614872D-08 -2.1526623D-14 -1.4196820D-19  2.2622570D-25  2.6216924D-29  1.8651709D-32
 183    4   -383.2116  0.0075915065 -1.8615389D-08 -2.1531166D-14 -1.4195911D-19  2.2750092D-25  2.7261254D-29  1.8686942D-32
 183    5   -383.1357  0.0075911342 -1.8616035D-08 -2.1536844D-14 -1.4194766D-19  2.2919229D-25  2.8567661D-29  1.8725885D-32
 183    6   -383.0446  0.0075906874 -1.8616810D-08 -2.1543657D-14 -1.4193389D-19  2.3128415D-25  3.0145772D-29  1.8772588D-32
 183    7   -382.9384  0.0075901661 -1.8617715D-08 -2.1551605D-14 -1.4191763D-19  2.3389314D-25  3.1989296D-29  1.8814926D-32
 183    8   -382.8169  0.0075895703 -1.8618750D-08 -2.1560687D-14 -1.4189877D-19  2.3708218D-25  3.4096205D-29  1.8851983D-32
 183    9   -382.6803  0.0075889000 -1.8619915D-08 -2.1570903D-14 -1.4187724D-19  2.4091128D-25  3.6471477D-29  1.8876990D-32
 183   10   -382.5286  0.0075881552 -1.8621209D-08 -2.1582252D-14 -1.4185293D-19  2.4543195D-25  3.9117175D-29  1.8892882D-32
 183   11   -382.3616  0.0075873359 -1.8622634D-08 -2.1594734D-14 -1.4182565D-19  2.5076123D-25  4.2027938D-29  1.8891010D-32
 183   12   -382.1795  0.0075864419 -1.8624189D-08 -2.1608348D-14 -1.4179521D-19  2.5704201D-25  4.5199852D-29  1.8859162D-32
 183   13   -381.9823  0.0075854734 -1.8625875D-08 -2.1623093D-14 -1.4176131D-19  2.6437733D-25  4.8626640D-29  1.8794686D-32
 183   14   -381.7699  0.0075844303 -1.8627692D-08 -2.1638968D-14 -1.4172369D-19  2.7284673D-25  5.2298356D-29  1.8691130D-32
 183   15   -381.5424  0.0075833126 -1.8629641D-08 -2.1655973D-14 -1.4168205D-19  2.8263092D-25  5.6208330D-29  1.8538205D-32
 183   16   -381.2998  0.0075821202 -1.8631721D-08 -2.1674105D-14 -1.4163592D-19  2.9381647D-25  6.0339644D-29  1.8331170D-32
 183   17   -381.0420  0.0075808532 -1.8633932D-08 -2.1693364D-14 -1.4158492D-19  3.0655528D-25  6.4671592D-29  1.8058240D-32
 183   18   -380.7691  0.0075795115 -1.8636276D-08 -2.1713748D-14 -1.4152850D-19  3.2100578D-25  6.9183985D-29  1.7714250D-32
 183   19   -380.4811  0.0075780950 -1.8638753D-08 -2.1735256D-14 -1.4146594D-19  3.3730962D-25  7.3838571D-29  1.7283558D-32
 183   20   -380.1780  0.0075766038 -1.8641362D-08 -2.1757885D-14 -1.4139668D-19  3.5561043D-25  7.8605625D-29  1.6756958D-32
 184    0   -369.5371  0.0074967963 -1.8838962D-08 -2.2493565D-14 -1.1721689D-19 -1.5164872D-24 -7.2923600D-28  3.1725049D-32
 184    1   -369.5221  0.0074967210 -1.8839097D-08 -2.2494503D-14 -1.1723213D-19 -1.5252485D-24 -7.2879027D-28  3.1996869D-32
 184    2   -369.4921  0.0074965703 -1.8839367D-08 -2.2496379D-14 -1.1726280D-19 -1.5427089D-24 -7.2788528D-28  3.2533329D-32
 184    3   -369.4471  0.0074963442 -1.8839772D-08 -2.2499193D-14 -1.1730945D-19 -1.5689144D-24 -7.2650227D-28  3.3345147D-32
 184    4   -369.3872  0.0074960428 -1.8840312D-08 -2.2502948D-14 -1.1737290D-19 -1.6037182D-24 -7.2460836D-28  3.4419281D-32
 184    5   -369.3122  0.0074956659 -1.8840987D-08 -2.2507645D-14 -1.1745415D-19 -1.6471230D-24 -7.2214963D-28  3.5764996D-32
 184    6   -369.2223  0.0074952138 -1.8841798D-08 -2.2513285D-14 -1.1755453D-19 -1.6990170D-24 -7.1907854D-28  3.7372991D-32
 184    7   -369.1173  0.0074946862 -1.8842743D-08 -2.2519872D-14 -1.1767558D-19 -1.7592409D-24 -7.1532448D-28  3.9240018D-32
 184    8   -368.9974  0.0074940832 -1.8843824D-08 -2.2527407D-14 -1.1781908D-19 -1.8277075D-24 -7.1080998D-28  4.1370384D-32
 184    9   -368.8625  0.0074934048 -1.8845041D-08 -2.2535896D-14 -1.1798698D-19 -1.9041880D-24 -7.0544754D-28  4.3751643D-32
 184   10   -368.7127  0.0074926510 -1.8846393D-08 -2.2545343D-14 -1.1818167D-19 -1.9884683D-24 -6.9913646D-28  4.6382271D-32
 184   11   -368.5478  0.0074918217 -1.8847882D-08 -2.2555753D-14 -1.1840544D-19 -2.0802900D-24 -6.9177192D-28  4.9257642D-32
 184   12   -368.3680  0.0074909169 -1.8849506D-08 -2.2567132D-14 -1.1866103D-19 -2.1792931D-24 -6.8323783D-28  5.2361005D-32
 184   13   -368.1733  0.0074899367 -1.8851267D-08 -2.2579488D-14 -1.1895124D-19 -2.2851194D-24 -6.7340250D-28  5.5691303D-32
 184   14   -367.9636  0.0074888810 -1.8853164D-08 -2.2592828D-14 -1.1927898D-19 -2.3973021D-24 -6.6214448D-28  5.9229454D-32
 184   15   -367.7389  0.0074877497 -1.8855198D-08 -2.2607164D-14 -1.1964750D-19 -2.5153552D-24 -6.4930761D-28  6.2968955D-32
 184   16   -367.4993  0.0074865429 -1.8857369D-08 -2.2622505D-14 -1.2005987D-19 -2.6386360D-24 -6.3476233D-28  6.6887502D-32
 184   17   -367.2448  0.0074852606 -1.8859678D-08 -2.2638864D-14 -1.2051933D-19 -2.7664741D-24 -6.1835786D-28  7.0964951D-32
 184   18   -366.9754  0.0074839026 -1.8862123D-08 -2.2656255D-14 -1.2102918D-19 -2.8980513D-24 -5.9994305D-28  7.5183317D-32
 184   19   -366.6910  0.0074824690 -1.8864707D-08 -2.2674694D-14 -1.2159268D-19 -3.0325154D-24 -5.7936397D-28  7.9513321D-32
 184   20   -366.3918  0.0074809597 -1.8867429D-08 -2.2694198D-14 -1.2221291D-19 -3.1688464D-24 -5.5647512D-28  8.3930656D-32
 185    0   -355.9777  0.0074002708 -1.9066941D-08 -2.3540605D-14 -1.3164838D-19  5.7168153D-24 -1.1168572D-28 -1.8935869D-31
 185    1   -355.9629  0.0074001946 -1.9067082D-08 -2.3541658D-14 -1.3159120D-19  5.7154533D-24 -1.1433921D-28 -1.8933961D-31
 185    2   -355.9333  0.0074000420 -1.9067364D-08 -2.3543763D-14 -1.3147694D-19  5.7126384D-24 -1.1963950D-28 -1.8929825D-31
 185    3   -355.8889  0.0073998132 -1.9067788D-08 -2.3546916D-14 -1.3130563D-19  5.7081882D-24 -1.2758570D-28 -1.8923018D-31
 185    4   -355.8297  0.0073995081 -1.9068353D-08 -2.3551115D-14 -1.3107744D-19  5.7018244D-24 -1.3818305D-28 -1.8913001D-31
 185    5   -355.7557  0.0073991267 -1.9069060D-08 -2.3556352D-14 -1.3079255D-19  5.6931454D-24 -1.5141597D-28 -1.8898101D-31
 185    6   -355.6670  0.0073986691 -1.9069908D-08 -2.3562622D-14 -1.3045132D-19  5.6816699D-24 -1.6728048D-28 -1.8877108D-31
 185    7   -355.5634  0.0073981351 -1.9070898D-08 -2.3569916D-14 -1.3005404D-19  5.6668510D-24 -1.8577056D-28 -1.8848444D-31
 185    8   -355.4450  0.0073975248 -1.9072030D-08 -2.3578225D-14 -1.2960145D-19  5.6479888D-24 -2.0685748D-28 -1.8809570D-31
 185    9   -355.3119  0.0073968382 -1.9073303D-08 -2.3587538D-14 -1.2909421D-19  5.6243727D-24 -2.3052612D-28 -1.8759108D-31
 185   10   -355.1639  0.0073960752 -1.9074719D-08 -2.3597843D-14 -1.2853320D-19  5.5951414D-24 -2.5674385D-28 -1.8694246D-31
 185   11   -355.0012  0.0073952359 -1.9076276D-08 -2.3609127D-14 -1.2791971D-19  5.5593421D-24 -2.8547154D-28 -1.8612038D-31
 185   12   -354.8238  0.0073943202 -1.9077977D-08 -2.3621375D-14 -1.2725514D-19  5.5160049D-24 -3.1665571D-28 -1.8509956D-31
 185   13   -354.6315  0.0073933281 -1.9079820D-08 -2.3634573D-14 -1.2654135D-19  5.4639482D-24 -3.5023305D-28 -1.8383862D-31
 185   14   -354.4245  0.0073922596 -1.9081806D-08 -2.3648703D-14 -1.2578067D-19  5.4021211D-24 -3.8611982D-28 -1.8231805D-31
 185   15   -354.2028  0.0073911146 -1.9083935D-08 -2.3663748D-14 -1.2497577D-19  5.3291839D-24 -4.2421490D-28 -1.8048752D-31
 185   16   -353.9663  0.0073898932 -1.9086207D-08 -2.3679690D-14 -1.2412976D-19  5.2438759D-24 -4.6440926D-28 -1.7831666D-31
 185   17   -353.7150  0.0073885952 -1.9088623D-08 -2.3696512D-14 -1.2324658D-19  5.1447982D-24 -5.0654672D-28 -1.7575728D-31
 185   18   -353.4491  0.0073872208 -1.9091183D-08 -2.3714193D-14 -1.2233073D-19  5.0306540D-24 -5.5046849D-28 -1.7278309D-31
 185   19   -353.1684  0.0073857697 -1.9093888D-08 -2.3732715D-14 -1.2138715D-19  4.8999232D-24 -5.9597378D-28 -1.6933719D-31
 185   20   -352.8730  0.0073842421 -1.9096737D-08 -2.3752060D-14 -1.2042184D-19  4.7512567D-24 -6.4284718D-28 -1.6539241D-31
 186    0   -342.6870  0.0073026835 -1.9297396D-08 -2.4346722D-14 -1.7368043D-19 -3.6312906D-24  7.9100828D-28  4.4401203D-33
 186    1   -342.6724  0.0073026063 -1.9297542D-08 -2.4348112D-14 -1.7371675D-19 -3.6217862D-24  7.9107070D-28  4.0908017D-33
 186    2   -342.6432  0.0073024519 -1.9297834D-08 -2.4350892D-14 -1.7378897D-19 -3.6028153D-24  7.9117570D-28  3.3908163D-33
 186    3   -342.5994  0.0073022204 -1.9298272D-08 -2.4355064D-14 -1.7389660D-19 -3.5743151D-24  7.9129258D-28  2.3379089D-33
 186    4   -342.5410  0.0073019116 -1.9298857D-08 -2.4360631D-14 -1.7403886D-19 -3.5363394D-24  7.9138696D-28  9.3782168D-34
 186    5   -342.4680  0.0073015256 -1.9299588D-08 -2.4367596D-14 -1.7421444D-19 -3.4888508D-24  7.9138924D-28 -8.1146704D-34
 186    6   -342.3804  0.0073010624 -1.9300465D-08 -2.4375963D-14 -1.7442208D-19 -3.4318845D-24  7.9123460D-28 -2.9010772D-33
 186    7   -342.2781  0.0073005220 -1.9301489D-08 -2.4385738D-14 -1.7465999D-19 -3.3654278D-24  7.9083007D-28 -5.3412552D-33
 186    8   -342.1613  0.0072999043 -1.9302660D-08 -2.4396924D-14 -1.7492616D-19 -3.2895439D-24  7.9007530D-28 -8.1196798D-33
 186    9   -342.0300  0.0072992094 -1.9303978D-08 -2.4409530D-14 -1.7521839D-19 -3.2042922D-24  7.8885609D-28 -1.1231622D-32
 186   10   -341.8840  0.0072984372 -1.9305443D-08 -2.4423560D-14 -1.7553410D-19 -3.1097279D-24  7.8704159D-28 -1.4677258D-32
 186   11   -341.7234  0.0072975877 -1.9307055D-08 -2.4439022D-14 -1.7587050D-19 -3.0059884D-24  7.8449382D-28 -1.8446710D-32
 186   12   -341.5483  0.0072966609 -1.9308816D-08 -2.4455922D-14 -1.7622441D-19 -2.8932851D-24  7.8105142D-28 -2.2526951D-32
 186   13   -341.3586  0.0072956568 -1.9310724D-08 -2.4474269D-14 -1.7659265D-19 -2.7717677D-24  7.7654994D-28 -2.6916456D-32
 186   14   -341.1543  0.0072945754 -1.9312781D-08 -2.4494069D-14 -1.7697163D-19 -2.6417669D-24  7.7081427D-28 -3.1595479D-32
 186   15   -340.9355  0.0072934165 -1.9314986D-08 -2.4515329D-14 -1.7735751D-19 -2.5036462D-24  7.6366261D-28 -3.6545349D-32
 186   16   -340.7021  0.0072921803 -1.9317340D-08 -2.4538056D-14 -1.7774639D-19 -2.3578265D-24  7.5488677D-28 -4.1756118D-32
 186   17   -340.4542  0.0072908666 -1.9319845D-08 -2.4562256D-14 -1.7813418D-19 -2.2049003D-24  7.4430263D-28 -4.7195363D-32
 186   18   -340.1918  0.0072894755 -1.9322499D-08 -2.4587935D-14 -1.7851666D-19 -2.0454900D-24  7.3169694D-28 -5.2839538D-32
 186   19   -339.9148  0.0072880069 -1.9325303D-08 -2.4615098D-14 -1.7888958D-19 -1.8803080D-24  7.1686063D-28 -5.8667171D-32
 186   20   -339.6233  0.0072864608 -1.9328259D-08 -2.4643750D-14 -1.7924860D-19 -1.7102943D-24  6.9959565D-28 -6.4635729D-32
 187    0   -329.6665  0.0072040488 -1.9532394D-08 -2.5725421D-14 -2.1349876D-19 -6.0374923D-24  3.8013281D-28  9.0790779D-32
 187    1   -329.6521  0.0072039707 -1.9532548D-08 -2.5727129D-14 -2.1355906D-19 -6.0329179D-24  3.8139942D-28  9.0627917D-32
 187    2   -329.6233  0.0072038144 -1.9532857D-08 -2.5730547D-14 -2.1367959D-19 -6.0237192D-24  3.8393083D-28  9.0299933D-32
 187    3   -329.5800  0.0072035800 -1.9533320D-08 -2.5735677D-14 -2.1386008D-19 -6.0098727D-24  3.8771434D-28  8.9812555D-32
 187    4   -329.5224  0.0072032675 -1.9533938D-08 -2.5742525D-14 -2.1410010D-19 -5.9911067D-24  3.9272218D-28  8.9142086D-32
 187    5   -329.4504  0.0072028768 -1.9534711D-08 -2.5751095D-14 -2.1439907D-19 -5.9673576D-24  3.9893466D-28  8.8300903D-32
 187    6   -329.3639  0.0072024080 -1.9535638D-08 -2.5761394D-14 -2.1475619D-19 -5.9383761D-24  4.0630547D-28  8.7271904D-32
 187    7   -329.2631  0.0072018610 -1.9536720D-08 -2.5773432D-14 -2.1517075D-19 -5.9038872D-24  4.1480220D-28  8.6051671D-32
 187    8   -329.1479  0.0072012358 -1.9537957D-08 -2.5787218D-14 -2.1564143D-19 -5.8635830D-24  4.2435860D-28  8.4623216D-32
 187    9   -329.0183  0.0072005324 -1.9539350D-08 -2.5802764D-14 -2.1616713D-19 -5.8172041D-24  4.3492099D-28  8.2986035D-32
 187   10   -328.8743  0.0071997508 -1.9540899D-08 -2.5820080D-14 -2.1674617D-19 -5.7643118D-24  4.4640471D-28  8.1116663D-32
 187   11   -328.7159  0.0071988909 -1.9542604D-08 -2.5839182D-14 -2.1737698D-19 -5.7045674D-24  4.5873725D-28  7.9009396D-32
 187   12   -328.5431  0.0071979528 -1.9544465D-08 -2.5860083D-14 -2.1805756D-19 -5.6375651D-24  4.7181451D-28  7.6648961D-32
 187   13   -328.3560  0.0071969365 -1.9546483D-08 -2.5882798D-14 -2.1878557D-19 -5.5629049D-24  4.8552465D-28  7.4023374D-32
 187   14   -328.1545  0.0071958418 -1.9548658D-08 -2.5907346D-14 -2.1955863D-19 -5.4801140D-24  4.9974903D-28  7.1113262D-32
 187   15   -327.9386  0.0071946688 -1.9550991D-08 -2.5933742D-14 -2.2037385D-19 -5.3888501D-24  5.1435272D-28  6.7913116D-32
 187   16   -327.7084  0.0071934175 -1.9553482D-08 -2.5962005D-14 -2.2122805D-19 -5.2886472D-24  5.2916902D-28  6.4402825D-32
 187   17   -327.4639  0.0071920878 -1.9556132D-08 -2.5992152D-14 -2.2211789D-19 -5.1791478D-24  5.4404535D-28  6.0573735D-32
 187   18   -327.2050  0.0071906796 -1.9558941D-08 -2.6024204D-14 -2.2303945D-19 -5.0600560D-24  5.5879000D-28  5.6423568D-32
 187   19   -326.9318  0.0071891930 -1.9561909D-08 -2.6058178D-14 -2.2398863D-19 -4.9309563D-24  5.7320247D-28  5.1928733D-32
 187   20   -326.6442  0.0071876279 -1.9565038D-08 -2.6094095D-14 -2.2496097D-19 -4.7917191D-24  5.8706730D-28  4.7095856D-32
 188    0   -316.9175  0.0071043563 -1.9776461D-08 -2.7636423D-14 -2.4599787D-19 -5.9879593D-24  8.8607264D-29  1.6101774D-31
 188    1   -316.9033  0.0071042771 -1.9776626D-08 -2.7638392D-14 -2.4605772D-19 -5.9868770D-24  9.0861251D-29  1.6108975D-31
 188    2   -316.8749  0.0071041189 -1.9776958D-08 -2.7642330D-14 -2.4617742D-19 -5.9846286D-24  9.5372925D-29  1.6123008D-31
 188    3   -316.8322  0.0071038816 -1.9777456D-08 -2.7648240D-14 -2.4635696D-19 -5.9810772D-24  1.0215167D-28  1.6143587D-31
 188    4   -316.7754  0.0071035652 -1.9778119D-08 -2.7656127D-14 -2.4659608D-19 -5.9759635D-24  1.1119916D-28  1.6169714D-31
 188    5   -316.7044  0.0071031696 -1.9778949D-08 -2.7665997D-14 -2.4689461D-19 -5.9689495D-24  1.2252274D-28  1.6200050D-31
 188    6   -316.6191  0.0071026949 -1.9779945D-08 -2.7677856D-14 -2.4725255D-19 -5.9596397D-24  1.3614892D-28  1.6233369D-31
 188    7   -316.5197  0.0071021410 -1.9781108D-08 -2.7691714D-14 -2.4766931D-19 -5.9475187D-24  1.5207340D-28  1.6267976D-31
 188    8   -316.4061  0.0071015080 -1.9782438D-08 -2.7707581D-14 -2.4814456D-19 -5.9320319D-24  1.7031774D-28  1.6301980D-31
 188    9   -316.2783  0.0071007958 -1.9783935D-08 -2.7725466D-14 -2.4867755D-19 -5.9125697D-24  1.9087782D-28  1.6333345D-31
 188   10   -316.1363  0.0071000044 -1.9785599D-08 -2.7745384D-14 -2.4926766D-19 -5.8882549D-24  2.1376531D-28  1.6358175D-31
 188   11   -315.9801  0.0070991338 -1.9787431D-08 -2.7767348D-14 -2.4991369D-19 -5.8583923D-24  2.3896777D-28  1.6374729D-31
 188   12   -315.8097  0.0070981840 -1.9789431D-08 -2.7791373D-14 -2.5061456D-19 -5.8220161D-24  2.6648525D-28  1.6379975D-31
 188   13   -315.6252  0.0070971549 -1.9791599D-08 -2.7817477D-14 -2.5136866D-19 -5.7781012D-24  2.9628619D-28  1.6368995D-31
 188   14   -315.4265  0.0070960465 -1.9793937D-08 -2.7845675D-14 -2.5217395D-19 -5.7256325D-24  3.2834432D-28  1.6339457D-31
 188   15   -315.2136  0.0070948588 -1.9796445D-08 -2.7875987D-14 -2.5302818D-19 -5.6634399D-24  3.6260497D-28  1.6286179D-31
 188   16   -314.9866  0.0070935917 -1.9799122D-08 -2.7908432D-14 -2.5392863D-19 -5.5903500D-24  3.9900214D-28  1.6205460D-31
 188   17   -314.7454  0.0070922453 -1.9801971D-08 -2.7943031D-14 -2.5487182D-19 -5.5049957D-24  4.3743878D-28  1.6091723D-31
 188   18   -314.4901  0.0070908194 -1.9804991D-08 -2.7979803D-14 -2.5585396D-19 -5.4061747D-24  4.7780960D-28  1.5941627D-31
 188   19   -314.2207  0.0070893141 -1.9808183D-08 -2.8018771D-14 -2.5687048D-19 -5.2924236D-24  5.1996417D-28  1.5748332D-31
 188   20   -313.9372  0.0070877293 -1.9811547D-08 -2.8059954D-14 -2.5791611D-19 -5.1623475D-24  5.6372875D-28  1.5507089D-31
 189    0   -304.4415  0.0070035714 -2.0032743D-08 -2.9710458D-14 -2.0378076D-19  1.0325906D-24 -1.3970278D-27 -2.9525987D-32
 189    1   -304.4275  0.0070034913 -2.0032921D-08 -2.9712088D-14 -2.0377048D-19  1.0158345D-24 -1.3974432D-27 -2.8967018D-32
 189    2   -304.3995  0.0070033310 -2.0033277D-08 -2.9715349D-14 -2.0375054D-19  9.8231028D-25 -1.3982352D-27 -2.7839021D-32
 189    3   -304.3574  0.0070030906 -2.0033812D-08 -2.9720238D-14 -2.0372192D-19  9.3195354D-25 -1.3993662D-27 -2.6150413D-32
 189    4   -304.3014  0.0070027700 -2.0034526D-08 -2.9726756D-14 -2.0368591D-19  8.6469844D-25 -1.4007679D-27 -2.3886119D-32
 189    5   -304.2314  0.0070023693 -2.0035418D-08 -2.9734903D-14 -2.0364477D-19  7.8061965D-25 -1.4023436D-27 -2.1063484D-32
 189    6   -304.1474  0.0070018885 -2.0036488D-08 -2.9744677D-14 -2.0360094D-19  6.7961030D-25 -1.4039712D-27 -1.7668268D-32
 189    7   -304.0493  0.0070013274 -2.0037738D-08 -2.9756077D-14 -2.0355754D-19  5.6161648D-25 -1.4055085D-27 -1.3699762D-32
 189    8   -303.9373  0.0070006862 -2.0039166D-08 -2.9769104D-14 -2.0351799D-19  4.2662916D-25 -1.4067884D-27 -9.1548566D-33
 189    9   -303.8113  0.0069999648 -2.0040774D-08 -2.9783756D-14 -2.0348643D-19  2.7464511D-25 -1.4076186D-27 -4.0331229D-33
 189   10   -303.6713  0.0069991631 -2.0042562D-08 -2.9800034D-14 -2.0346743D-19  1.0570145D-25 -1.4077831D-27  1.6670115D-33
 189   11   -303.5174  0.0069982812 -2.0044529D-08 -2.9817939D-14 -2.0346603D-19 -8.0119705D-26 -1.4070420D-27  7.9447357D-33
 189   12   -303.3494  0.0069973190 -2.0046677D-08 -2.9837472D-14 -2.0348784D-19 -2.8259596D-25 -1.4051315D-27  1.4788520D-32
 189   13   -303.1675  0.0069962765 -2.0049005D-08 -2.9858637D-14 -2.0353869D-19 -5.0156345D-25 -1.4017718D-27  2.2198216D-32
 189   14   -302.9716  0.0069951537 -2.0051514D-08 -2.9881439D-14 -2.0362549D-19 -7.3661918D-25 -1.3966380D-27  3.0161446D-32
 189   15   -302.7618  0.0069939505 -2.0054205D-08 -2.9905881D-14 -2.0375471D-19 -9.8740070D-25 -1.3894114D-27  3.8676698D-32
 189   16   -302.5380  0.0069926670 -2.0057077D-08 -2.9931973D-14 -2.0393400D-19 -1.2532626D-24 -1.3797351D-27  4.7712894D-32
 189   17   -302.3003  0.0069913030 -2.0060131D-08 -2.9959723D-14 -2.0417091D-19 -1.5335078D-24 -1.3672403D-27  5.7257837D-32
 189   18   -302.0486  0.0069898585 -2.0063368D-08 -2.9989145D-14 -2.0447346D-19 -1.8271783D-24 -1.3515469D-27  6.7277623D-32
 189   19   -301.7830  0.0069883336 -2.0066789D-08 -3.0020253D-14 -2.0484971D-19 -2.1331947D-24 -1.3322589D-27  7.7738141D-32
 189   20   -301.5035  0.0069867281 -2.0070393D-08 -3.0053064D-14 -2.0530813D-19 -2.4501798D-24 -1.3089703D-27  8.8595248D-32
 190    0   -292.2399  0.0069016615 -2.0297917D-08 -3.1494232D-14 -2.2239001D-19  6.8256734D-24  1.9831380D-28 -2.3435900D-31
 190    1   -292.2261  0.0069015803 -2.0298106D-08 -3.1496010D-14 -2.2232183D-19  6.8280187D-24  1.9503885D-28 -2.3448788D-31
 190    2   -292.1985  0.0069014179 -2.0298484D-08 -3.1499566D-14 -2.2218512D-19  6.8326137D-24  1.8846555D-28 -2.3475397D-31
 190    3   -292.1571  0.0069011743 -2.0299051D-08 -3.1504896D-14 -2.2198007D-19  6.8392400D-24  1.7859844D-28 -2.3514016D-31
 190    4   -292.1019  0.0069008495 -2.0299807D-08 -3.1511995D-14 -2.2170629D-19  6.8474950D-24  1.6541330D-28 -2.3563883D-31
 190    5   -292.0329  0.0069004435 -2.0300753D-08 -3.1520857D-14 -2.2136365D-19  6.8569187D-24  1.4889640D-28 -2.3623055D-31
 190    6   -291.9501  0.0068999563 -2.0301888D-08 -3.1531472D-14 -2.2095197D-19  6.8669363D-24  1.2902800D-28 -2.3689821D-31
 190    7   -291.8535  0.0068993878 -2.0303212D-08 -3.1543832D-14 -2.2047093D-19  6.8767905D-24  1.0577631D-28 -2.3761310D-31
 190    8   -291.7431  0.0068987381 -2.0304727D-08 -3.1557925D-14 -2.1992040D-19  6.8856800D-24  7.9120286D-29 -2.3835135D-31
 190    9   -291.6189  0.0068980071 -2.0306431D-08 -3.1573736D-14 -2.1930036D-19  6.8925575D-24  4.9041811D-29 -2.3907516D-31
 190   10   -291.4810  0.0068971948 -2.0308326D-08 -3.1591253D-14 -2.1861091D-19  6.8964665D-24  1.5522841D-29 -2.3975951D-31
 190   11   -291.3293  0.0068963012 -2.0310412D-08 -3.1610458D-14 -2.1785229D-19  6.8960678D-24 -2.1446912D-29 -2.4034928D-31
 190   12   -291.1638  0.0068953262 -2.0312689D-08 -3.1631332D-14 -2.1702505D-19  6.8900739D-24 -6.1869450D-29 -2.4080787D-31
 190   13   -290.9845  0.0068942699 -2.0315157D-08 -3.1653856D-14 -2.1613015D-19  6.8769891D-24 -1.0572280D-28 -2.4107994D-31
 190   14   -290.7915  0.0068931322 -2.0317817D-08 -3.1678009D-14 -2.1516881D-19  6.8552749D-24 -1.5297983D-28 -2.4111709D-31
 190   15   -290.5847  0.0068919130 -2.0320669D-08 -3.1703767D-14 -2.1414270D-19  6.8232025D-24 -2.0360073D-28 -2.4085860D-31
 190   16   -290.3642  0.0068906124 -2.0323714D-08 -3.1731108D-14 -2.1305445D-19  6.7789230D-24 -2.5748604D-28 -2.4023730D-31
 190   17   -290.1299  0.0068892303 -2.0326952D-08 -3.1760005D-14 -2.1190681D-19  6.7205433D-24 -3.1454190D-28 -2.3918770D-31
 190   18   -289.8819  0.0068877666 -2.0330384D-08 -3.1790433D-14 -2.1070363D-19  6.6461192D-24 -3.7463700D-28 -2.3765258D-31
 190   19   -289.6202  0.0068862214 -2.0334010D-08 -3.1822364D-14 -2.0944944D-19  6.5535227D-24 -4.3758028D-28 -2.3554980D-31
 190   20   -289.3448  0.0068845945 -2.0337830D-08 -3.1855772D-14 -2.0814978D-19  6.4406177D-24 -5.0316446D-28 -2.3280546D-31
 191    0   -280.3142  0.0067986161 -2.0569504D-08 -3.2855799D-14 -2.3926190D-19 -4.0574693D-24  8.8109775D-28  1.0525981D-31
 191    1   -280.3006  0.0067985339 -2.0569702D-08 -3.2857713D-14 -2.3930243D-19 -4.0469051D-24  8.8257282D-28  1.0490984D-31
 191    2   -280.2734  0.0067983693 -2.0570096D-08 -3.2861543D-14 -2.3938316D-19 -4.0256745D-24  8.8550023D-28  1.0419890D-31
 191    3   -280.2327  0.0067981225 -2.0570687D-08 -3.2867289D-14 -2.3950338D-19 -3.9937255D-24  8.8984844D-28  1.0312639D-31
 191    4   -280.1783  0.0067977933 -2.0571476D-08 -3.2874956D-14 -2.3966239D-19 -3.9508629D-24  8.9559103D-28  1.0169541D-31
 191    5   -280.1103  0.0067973819 -2.0572463D-08 -3.2884547D-14 -2.3985855D-19 -3.8968813D-24  9.0264010D-28  9.9883826D-32
 191    6   -280.0287  0.0067968881 -2.0573647D-08 -3.2896065D-14 -2.4009043D-19 -3.8316141D-24  9.1094434D-28  9.7703763D-32
 191    7   -279.9336  0.0067963120 -2.0575029D-08 -3.2909518D-14 -2.4035586D-19 -3.7547247D-24  9.2038641D-28  9.5134400D-32
 191    8   -279.8248  0.0067956536 -2.0576609D-08 -3.2924910D-14 -2.4065273D-19 -3.6658342D-24  9.3087874D-28  9.2163020D-32
 191    9   -279.7025  0.0067949128 -2.0578387D-08 -3.2942249D-14 -2.4097812D-19 -3.5646799D-24  9.4227971D-28  8.8784151D-32
 191   10   -279.5666  0.0067940897 -2.0580364D-08 -3.2961541D-14 -2.4132888D-19 -3.4508904D-24  9.5444180D-28  8.4987331D-32
 191   11   -279.4172  0.0067931841 -2.0582540D-08 -3.2982795D-14 -2.4170156D-19 -3.3240456D-24  9.6720748D-28  8.0754834D-32
 191   12   -279.2541  0.0067921961 -2.0584916D-08 -3.3006017D-14 -2.4209204D-19 -3.1838234D-24  9.8038030D-28  7.6079303D-32
 191   13   -279.0776  0.0067911256 -2.0587491D-08 -3.3031216D-14 -2.4249598D-19 -3.0298460D-24  9.9376293D-28  7.0952017D-32
 191   14   -278.8874  0.0067899726 -2.0590267D-08 -3.3058398D-14 -2.4290834D-19 -2.8617368D-24  1.0071195D-27  6.5352926D-32
 191   15   -278.6837  0.0067887371 -2.0593244D-08 -3.3087573D-14 -2.4332394D-19 -2.6792273D-24  1.0202045D-27  5.9280255D-32
 191   16   -278.4665  0.0067874190 -2.0596422D-08 -3.3118745D-14 -2.4373690D-19 -2.4821352D-24  1.0327541D-27  5.2732147D-32
 191   17   -278.2358  0.0067860183 -2.0599801D-08 -3.3151921D-14 -2.4414096D-19 -2.2702095D-24  1.0444712D-27  4.5695596D-32
 191   18   -277.9915  0.0067845350 -2.0603384D-08 -3.3187106D-14 -2.4452923D-19 -2.0434410D-24  1.0550412D-27  3.8176959D-32
 191   19   -277.7337  0.0067829690 -2.0607169D-08 -3.3224302D-14 -2.4489448D-19 -1.8018392D-24  1.0641303D-27  3.0173696D-32
 191   20   -277.4624  0.0067813203 -2.0611158D-08 -3.3263513D-14 -2.4522925D-19 -1.5455108D-24  1.0713911D-27  2.1690531D-32
 192    0   -268.6658  0.0066944443 -2.0846380D-08 -3.4355438D-14 -2.0386652D-19  8.6863503D-26 -6.5006892D-28 -1.3150849D-32
 192    1   -268.6524  0.0066943609 -2.0846586D-08 -3.4357069D-14 -2.0386564D-19  7.9081471D-26 -6.5025920D-28 -1.2953212D-32
 192    2   -268.6256  0.0066941941 -2.0846999D-08 -3.4360330D-14 -2.0386424D-19  6.3480363D-26 -6.5061592D-28 -1.2552183D-32
 192    3   -268.5855  0.0066939440 -2.0847617D-08 -3.4365223D-14 -2.0386265D-19  4.0070995D-26 -6.5113058D-28 -1.1950989D-32
 192    4   -268.5319  0.0066936104 -2.0848442D-08 -3.4371747D-14 -2.0386170D-19  8.7810945D-27 -6.5177655D-28 -1.1145689D-32
 192    5   -268.4650  0.0066931934 -2.0849473D-08 -3.4379901D-14 -2.0386224D-19 -3.0363040D-26 -6.5252069D-28 -1.0144142D-32
 192    6   -268.3847  0.0066926930 -2.0850711D-08 -3.4389687D-14 -2.0386546D-19 -7.7361236D-26 -6.5332197D-28 -8.9485335D-33
 192    7   -268.2910  0.0066921092 -2.0852156D-08 -3.4401104D-14 -2.0387282D-19 -1.3225154D-25 -6.5413027D-28 -7.5588693D-33
 192    8   -268.1839  0.0066914419 -2.0853807D-08 -3.4414152D-14 -2.0388598D-19 -1.9510292D-25 -6.5488741D-28 -5.9723397D-33
 192    9   -268.0635  0.0066906911 -2.0855666D-08 -3.4428832D-14 -2.0390666D-19 -2.6586263D-25 -6.5553193D-28 -4.2053591D-33
 192   10   -267.9297  0.0066898569 -2.0857732D-08 -3.4445146D-14 -2.0393722D-19 -3.4458765D-25 -6.5598019D-28 -2.2464611D-33
 192   11   -267.7825  0.0066889391 -2.0860006D-08 -3.4463094D-14 -2.0397986D-19 -4.3116893D-25 -6.5616192D-28 -1.1922694D-34
 192   12   -267.6220  0.0066879377 -2.0862488D-08 -3.4482679D-14 -2.0403726D-19 -5.2565453D-25 -6.5598866D-28  2.1835235D-33
 192   13   -267.4481  0.0066868528 -2.0865179D-08 -3.4503903D-14 -2.0411229D-19 -6.2794679D-25 -6.5536329D-28  4.6505089D-33
 192   14   -267.2609  0.0066856843 -2.0868078D-08 -3.4526768D-14 -2.0420788D-19 -7.3795476D-25 -6.5419815D-28  7.2683607D-33
 192   15   -267.0603  0.0066844321 -2.0871187D-08 -3.4551280D-14 -2.0432734D-19 -8.5556249D-25 -6.5238154D-28  1.0030335D-32
 192   16   -266.8464  0.0066830962 -2.0874505D-08 -3.4577443D-14 -2.0447424D-19 -9.8056792D-25 -6.4980641D-28  1.2924782D-32
 192   17   -266.6192  0.0066816767 -2.0878033D-08 -3.4605264D-14 -2.0465220D-19 -1.1127991D-24 -6.4637519D-28  1.5936096D-32
 192   18   -266.3787  0.0066801733 -2.0881772D-08 -3.4634749D-14 -2.0486508D-19 -1.2519561D-24 -6.4196350D-28  1.9045851D-32
 192   19   -266.1249  0.0066785861 -2.0885722D-08 -3.4665907D-14 -2.0511682D-19 -1.3977234D-24 -6.3646829D-28  2.2241051D-32
 192   20   -265.8578  0.0066769151 -2.0889884D-08 -3.4698749D-14 -2.0541153D-19 -1.5496746D-24 -6.2978800D-28  2.5490961D-32
 193    0   -257.2958  0.0065891622 -2.1125835D-08 -3.5691885D-14 -2.5191112D-19 -4.1586905D-24  1.5260093D-28 -3.1643212D-32
 193    1   -257.2826  0.0065890777 -2.1126049D-08 -3.5693901D-14 -2.5195265D-19 -4.1568430D-24  1.5215434D-28 -3.1805011D-32
 193    2   -257.2563  0.0065889087 -2.1126478D-08 -3.5697932D-14 -2.5203578D-19 -4.1532241D-24  1.5126255D-28 -3.2121827D-32
 193    3   -257.2168  0.0065886552 -2.1127120D-08 -3.5703983D-14 -2.5216027D-19 -4.1478014D-24  1.4990342D-28 -3.2597618D-32
 193    4   -257.1640  0.0065883171 -2.1127977D-08 -3.5712055D-14 -2.5232598D-19 -4.1406493D-24  1.4805683D-28 -3.3233984D-32
 193    5   -257.0982  0.0065878946 -2.1129049D-08 -3.5722152D-14 -2.5253291D-19 -4.1318155D-24  1.4570564D-28 -3.4022494D-32
 193    6   -257.0191  0.0065873875 -2.1130335D-08 -3.5734279D-14 -2.5278046D-19 -4.1214219D-24  1.4280580D-28 -3.4968283D-32
 193    7   -256.9269  0.0065867958 -2.1131836D-08 -3.5748443D-14 -2.5306862D-19 -4.1095902D-24  1.3933012D-28 -3.6049718D-32
 193    8   -256.8215  0.0065861195 -2.1133552D-08 -3.5764650D-14 -2.5339672D-19 -4.0964496D-24  1.3522053D-28 -3.7281753D-32
 193    9   -256.7030  0.0065853587 -2.1135484D-08 -3.5782908D-14 -2.5376485D-19 -4.0820693D-24  1.3043578D-28 -3.8661342D-32
 193   10   -256.5713  0.0065845132 -2.1137632D-08 -3.5803225D-14 -2.5417223D-19 -4.0667359D-24  1.2491365D-28 -4.0173206D-32
 193   11   -256.4264  0.0065835831 -2.1139996D-08 -3.5825612D-14 -2.5461871D-19 -4.0506997D-24  1.1860519D-28 -4.1805351D-32
 193   12   -256.2684  0.0065825683 -2.1142576D-08 -3.5850079D-14 -2.5510375D-19 -4.0341289D-24  1.1143223D-28 -4.3563862D-32
 193   13   -256.0973  0.0065814689 -2.1145373D-08 -3.5876637D-14 -2.5562722D-19 -4.0173173D-24  1.0333377D-28 -4.5436172D-32
 193   14   -255.9130  0.0065802846 -2.1148388D-08 -3.5905299D-14 -2.5618840D-19 -4.0007292D-24  9.4234459D-29 -4.7401047D-32
 193   15   -255.7156  0.0065790156 -2.1151621D-08 -3.5936077D-14 -2.5678725D-19 -3.9846986D-24  8.4063126D-29 -4.9455393D-32
 193   16   -255.5051  0.0065776618 -2.1155072D-08 -3.5968987D-14 -2.5742359D-19 -3.9696262D-24  7.2748642D-29 -5.1583643D-32
 193   17   -255.2815  0.0065762231 -2.1158743D-08 -3.6004042D-14 -2.5809718D-19 -3.9560822D-24  6.0205979D-29 -5.3767571D-32
 193   18   -255.0448  0.0065746996 -2.1162633D-08 -3.6041259D-14 -2.5880824D-19 -3.9445330D-24  4.6377322D-29 -5.5992082D-32
 193   19   -254.7950  0.0065730911 -2.1166744D-08 -3.6080655D-14 -2.5955678D-19 -3.9356606D-24  3.1178181D-29 -5.8237419D-32
 193   20   -254.5321  0.0065713976 -2.1171077D-08 -3.6122247D-14 -2.6034325D-19 -3.9301944D-24  1.4556560D-29 -6.0469452D-32
 194    0   -246.2054  0.0064827952 -2.1410165D-08 -3.7645459D-14 -3.4003292D-19 -1.1616165D-23  3.6941639D-29  1.6997940D-31
 194    1   -246.1925  0.0064827095 -2.1410390D-08 -3.7648180D-14 -3.4014916D-19 -1.1615725D-23  3.9328431D-29  1.7012076D-31
 194    2   -246.1665  0.0064825382 -2.1410842D-08 -3.7653624D-14 -3.4038145D-19 -1.1614698D-23  4.4096552D-29  1.7038761D-31
 194    3   -246.1276  0.0064822813 -2.1411520D-08 -3.7661797D-14 -3.4072989D-19 -1.1613014D-23  5.1261080D-29  1.7079347D-31
 194    4   -246.0758  0.0064819387 -2.1412424D-08 -3.7672709D-14 -3.4119439D-19 -1.1610273D-23  6.0838865D-29  1.7131438D-31
 194    5   -246.0110  0.0064815104 -2.1413554D-08 -3.7686368D-14 -3.4177480D-19 -1.1606324D-23  7.2859054D-29  1.7196249D-31
 194    6   -245.9332  0.0064809965 -2.1414911D-08 -3.7702790D-14 -3.4247102D-19 -1.1600498D-23  8.7329734D-29  1.7269684D-31
 194    7   -245.8424  0.0064803969 -2.1416495D-08 -3.7721991D-14 -3.4328277D-19 -1.1592506D-23  1.0429788D-28  1.7353497D-31
 194    8   -245.7388  0.0064797115 -2.1418307D-08 -3.7743990D-14 -3.4420968D-19 -1.1581556D-23  1.2378132D-28  1.7443711D-31
 194    9   -245.6221  0.0064789404 -2.1420345D-08 -3.7768811D-14 -3.4525143D-19 -1.1566968D-23  1.4582179D-28  1.7538671D-31
 194   10   -245.4926  0.0064780836 -2.1422612D-08 -3.7796477D-14 -3.4640716D-19 -1.1548030D-23  1.7044657D-28  1.7637786D-31
 194   11   -245.3501  0.0064771409 -2.1425108D-08 -3.7827017D-14 -3.4767623D-19 -1.1523694D-23  1.9768625D-28  1.7736210D-31
 194   12   -245.1946  0.0064761124 -2.1427833D-08 -3.7860461D-14 -3.4905732D-19 -1.1493100D-23  2.2757066D-28  1.7833370D-31
 194   13   -245.0263  0.0064749981 -2.1430787D-08 -3.7896840D-14 -3.5054900D-19 -1.1455067D-23  2.6010890D-28  1.7924510D-31
 194   14   -244.8450  0.0064737979 -2.1433972D-08 -3.7936191D-14 -3.5214951D-19 -1.1408391D-23  2.9532621D-28  1.8006661D-31
 194   15   -244.6508  0.0064725118 -2.1437388D-08 -3.7978552D-14 -3.5385660D-19 -1.1351833D-23  3.3321631D-28  1.8076502D-31
 194   16   -244.4437  0.0064711396 -2.1441037D-08 -3.8023961D-14 -3.5566753D-19 -1.1283968D-23  3.7376803D-28  1.8129461D-31
 194   17   -244.2237  0.0064696815 -2.1444917D-08 -3.8072462D-14 -3.5757899D-19 -1.1203326D-23  4.1695843D-28  1.8161417D-31
 194   18   -243.9908  0.0064681373 -2.1449032D-08 -3.8124098D-14 -3.5958718D-19 -1.1108325D-23  4.6274188D-28  1.8167691D-31
 194   19   -243.7451  0.0064665071 -2.1453381D-08 -3.8178915D-14 -3.6168748D-19 -1.0997299D-23  5.1104302D-28  1.8142503D-31
 194   20   -243.4864  0.0064647906 -2.1457966D-08 -3.8236960D-14 -3.6387421D-19 -1.0868590D-23  5.6176278D-28  1.8081456D-31
 195    0   -235.3955  0.0063753399 -2.1706928D-08 -4.0643510D-14 -3.5867771D-19  6.5203555D-24 -1.0168517D-28 -2.0549980D-31
 195    1   -235.3828  0.0063752530 -2.1707171D-08 -4.0646380D-14 -3.5861249D-19  6.5191480D-24 -1.0456391D-28 -2.0535821D-31
 195    2   -235.3573  0.0063750794 -2.1707659D-08 -4.0652116D-14 -3.5848218D-19  6.5165800D-24 -1.1030368D-28 -2.0506444D-31
 195    3   -235.3190  0.0063748189 -2.1708391D-08 -4.0660718D-14 -3.5828669D-19  6.5124567D-24 -1.1891216D-28 -2.0461567D-31
 195    4   -235.2680  0.0063744715 -2.1709367D-08 -4.0672179D-14 -3.5802635D-19  6.5065040D-24 -1.3035201D-28 -2.0400287D-31
 195    5   -235.2043  0.0063740373 -2.1710587D-08 -4.0686493D-14 -3.5770118D-19  6.4982333D-24 -1.4460604D-28 -2.0320399D-31
 195    6   -235.1278  0.0063735163 -2.1712052D-08 -4.0703653D-14 -3.5731160D-19  6.4871805D-24 -1.6163334D-28 -2.0221034D-31
 195    7   -235.0386  0.0063729083 -2.1713762D-08 -4.0723650D-14 -3.5685809D-19  6.4727699D-24 -1.8138534D-28 -2.0100755D-31
 195    8   -234.9366  0.0063722134 -2.1715718D-08 -4.0746473D-14 -3.5634097D-19  6.4542963D-24 -2.0382250D-28 -1.9957464D-31
 195    9   -234.8219  0.0063714316 -2.1717919D-08 -4.0772108D-14 -3.5576104D-19  6.4309142D-24 -2.2886688D-28 -1.9787864D-31
 195   10   -234.6945  0.0063705629 -2.1720366D-08 -4.0800543D-14 -3.5511941D-19  6.4018090D-24 -2.5642943D-28 -1.9589693D-31
 195   11   -234.5544  0.0063696071 -2.1723060D-08 -4.0831763D-14 -3.5441722D-19  6.3659865D-24 -2.8642199D-28 -1.9359677D-31
 195   12   -234.4015  0.0063685643 -2.1726001D-08 -4.0865751D-14 -3.5365584D-19  6.3224232D-24 -3.1872762D-28 -1.9095244D-31
 195   13   -234.2359  0.0063674345 -2.1729190D-08 -4.0902488D-14 -3.5283728D-19  6.2699943D-24 -3.5320610D-28 -1.8791926D-31
 195   14   -234.0577  0.0063662176 -2.1732627D-08 -4.0941957D-14 -3.5196374D-19  6.2075523D-24 -3.8970362D-28 -1.8446750D-31
 195   15   -233.8667  0.0063649135 -2.1736314D-08 -4.0984137D-14 -3.5103807D-19  6.1339415D-24 -4.2803400D-28 -1.8056406D-31
 195   16   -233.6630  0.0063635222 -2.1740251D-08 -4.1029007D-14 -3.5006335D-19  6.0479071D-24 -4.6799191D-28 -1.7616807D-31
 195   17   -233.4467  0.0063620438 -2.1744438D-08 -4.1076546D-14 -3.4904360D-19  5.9481897D-24 -5.0933896D-28 -1.7124401D-31
 195   18   -233.2177  0.0063604780 -2.1748877D-08 -4.1126732D-14 -3.4798309D-19  5.8335919D-24 -5.5181211D-28 -1.6575934D-31
 195   19   -232.9760  0.0063588249 -2.1753568D-08 -4.1179541D-14 -3.4688700D-19  5.7027647D-24 -5.9509536D-28 -1.5965849D-31
 195   20   -232.7217  0.0063570844 -2.1758513D-08 -4.1234953D-14 -3.4576107D-19  5.5546868D-24 -6.3886898D-28 -1.5293615D-31
 196    0   -224.8671  0.0062667606 -2.2016090D-08 -4.2897244D-14 -3.3725785D-19 -4.6612300D-25  7.7595513D-28  1.6829701D-32
 196    1   -224.8545  0.0062666726 -2.2016347D-08 -4.2899942D-14 -3.3726247D-19 -4.5678588D-25  7.7618495D-28  1.6382907D-32
 196    2   -224.8295  0.0062664964 -2.2016862D-08 -4.2905339D-14 -3.3727136D-19 -4.3817387D-25  7.7662828D-28  1.5500271D-32
 196    3   -224.7919  0.0062662322 -2.2017635D-08 -4.2913433D-14 -3.3728415D-19 -4.1017604D-25  7.7725272D-28  1.4166193D-32
 196    4   -224.7417  0.0062658799 -2.2018665D-08 -4.2924227D-14 -3.3729986D-19 -3.7285580D-25  7.7800013D-28  1.2392828D-32
 196    5   -224.6791  0.0062654396 -2.2019953D-08 -4.2937719D-14 -3.3731735D-19 -3.2615768D-25  7.7879110D-28  1.0168013D-32
 196    6   -224.6039  0.0062649111 -2.2021499D-08 -4.2953911D-14 -3.3733519D-19 -2.7006858D-25  7.7953006D-28  7.5018246D-33
 196    7   -224.5162  0.0062642944 -2.2023303D-08 -4.2972802D-14 -3.3735181D-19 -2.0458932D-25  7.8011690D-28  4.3823650D-33
 196    8   -224.4160  0.0062635896 -2.2025366D-08 -4.2994393D-14 -3.3736523D-19 -1.2965596D-25  7.8040671D-28  8.0281170D-34
 196    9   -224.3032  0.0062627967 -2.2027689D-08 -4.3018684D-14 -3.3737304D-19 -4.5365034D-26  7.8024540D-28 -3.2286349D-33
 196   10   -224.1780  0.0062619155 -2.2030271D-08 -4.3045674D-14 -3.3737295D-19  4.8220242D-26  7.7948463D-28 -7.7071703D-33
 196   11   -224.0402  0.0062609461 -2.2033113D-08 -4.3075362D-14 -3.3736195D-19  1.5103132D-25  7.7791716D-28 -1.2640316D-32
 196   12   -223.8900  0.0062598885 -2.2036215D-08 -4.3107748D-14 -3.3733715D-19  2.6285342D-25  7.7534217D-28 -1.8019006D-32
 196   13   -223.7272  0.0062587425 -2.2039579D-08 -4.3142829D-14 -3.3729521D-19  3.8350539D-25  7.7153860D-28 -2.3837377D-32
 196   14   -223.5520  0.0062575082 -2.2043205D-08 -4.3180602D-14 -3.3723238D-19  5.1273766D-25  7.6624820D-28 -3.0096420D-32
 196   15   -223.3643  0.0062561855 -2.2047093D-08 -4.3221065D-14 -3.3714519D-19  6.5006258D-25  7.5923274D-28 -3.6775840D-32
 196   16   -223.1641  0.0062547743 -2.2051244D-08 -4.3264212D-14 -3.3702944D-19  7.9492790D-25  7.5019872D-28 -4.3846266D-32
 196   17   -222.9515  0.0062532747 -2.2055659D-08 -4.3310039D-14 -3.3688147D-19  9.4689315D-25  7.3886840D-28 -5.1321192D-32
 196   18   -222.7264  0.0062516865 -2.2060339D-08 -4.3358537D-14 -3.3669670D-19  1.1049880D-24  7.2494743D-28 -5.9140825D-32
 196   19   -222.4889  0.0062500097 -2.2065285D-08 -4.3409698D-14 -3.3647111D-19  1.2684469D-24  7.0812408D-28 -6.7301327D-32
 196   20   -222.2389  0.0062482443 -2.2070497D-08 -4.3463512D-14 -3.3620062D-19  1.4359957D-24  6.8810304D-28 -7.5733788D-32
 197    0   -214.6209  0.0061570560 -2.2331740D-08 -4.4768874D-14 -3.2040137D-19 -8.6492205D-24 -6.5600475D-28  1.8699028D-31
 197    1   -214.6086  0.0061569667 -2.2332009D-08 -4.4771437D-14 -3.2048795D-19 -8.6570824D-24 -6.5338227D-28  1.8731877D-31
 197    2   -214.5840  0.0061567880 -2.2332546D-08 -4.4776567D-14 -3.2066120D-19 -8.6727026D-24 -6.4812919D-28  1.8797271D-31
 197    3   -214.5470  0.0061565200 -2.2333352D-08 -4.4784266D-14 -3.2092168D-19 -8.6958640D-24 -6.4022359D-28  1.8893582D-31
 197    4   -214.4978  0.0061561627 -2.2334427D-08 -4.4794541D-14 -3.2127020D-19 -8.7263594D-24 -6.2960011D-28  1.9022317D-31
 197    5   -214.4362  0.0061557160 -2.2335771D-08 -4.4807400D-14 -3.2170741D-19 -8.7637105D-24 -6.1623100D-28  1.9179983D-31
 197    6   -214.3624  0.0061551799 -2.2337384D-08 -4.4822855D-14 -3.2223450D-19 -8.8075237D-24 -6.0004489D-28  1.9367246D-31
 197    7   -214.2762  0.0061545544 -2.2339267D-08 -4.4840917D-14 -3.2285285D-19 -8.8571105D-24 -5.8095417D-28  1.9580454D-31
 197    8   -214.1777  0.0061538395 -2.2341420D-08 -4.4861602D-14 -3.2356365D-19 -8.9118578D-24 -5.5888912D-28  1.9818929D-31
 197    9   -214.0670  0.0061530352 -2.2343843D-08 -4.4884928D-14 -3.2436838D-19 -8.9708664D-24 -5.3375307D-28  2.0078998D-31
 197   10   -213.9439  0.0061521414 -2.2346537D-08 -4.4910913D-14 -3.2526860D-19 -9.0332318D-24 -5.0544648D-28  2.0358176D-31
 197   11   -213.8086  0.0061511581 -2.2349502D-08 -4.4939581D-14 -3.2626590D-19 -9.0978086D-24 -4.7386789D-28  2.0652287D-31
 197   12   -213.6610  0.0061500852 -2.2352739D-08 -4.4970955D-14 -3.2736165D-19 -9.1635344D-24 -4.3891215D-28  2.0959086D-31
 197   13   -213.5011  0.0061489228 -2.2356248D-08 -4.5005063D-14 -3.2855713D-19 -9.2290466D-24 -4.0047554D-28  2.1274187D-31
 197   14   -213.3289  0.0061476707 -2.2360030D-08 -4.5041934D-14 -3.2985378D-19 -9.2928214D-24 -3.5846261D-28  2.1592492D-31
 197   15   -213.1445  0.0061463290 -2.2364086D-08 -4.5081600D-14 -3.3125232D-19 -9.3532276D-24 -3.1278157D-28  2.1907964D-31
 197   16   -212.9478  0.0061448976 -2.2368416D-08 -4.5124096D-14 -3.3275346D-19 -9.4085579D-24 -2.6335034D-28  2.2216074D-31
 197   17   -212.7389  0.0061433764 -2.2373021D-08 -4.5169459D-14 -3.3435717D-19 -9.4568693D-24 -2.1011865D-28  2.2509798D-31
 197   18   -212.5178  0.0061417653 -2.2377902D-08 -4.5217730D-14 -3.3606309D-19 -9.4960651D-24 -1.5304769D-28  2.2781422D-31
 197   19   -212.2845  0.0061400644 -2.2383059D-08 -4.5268949D-14 -3.3787021D-19 -9.5240514D-24 -9.2114318D-29  2.3025256D-31
 197   20   -212.0389  0.0061382736 -2.2388495D-08 -4.5323160D-14 -3.3977675D-19 -9.5383852D-24 -2.7343241D-29  2.3232305D-31
 198    0   -204.6578  0.0060462524 -2.2651836D-08 -4.6965047D-14 -3.3702547D-19  5.2530088D-24 -2.2557835D-28 -2.8600740D-31
 198    1   -204.6458  0.0060461617 -2.2652117D-08 -4.6967743D-14 -3.3697306D-19  5.2502580D-24 -2.2957418D-28 -2.8600908D-31
 198    2   -204.6216  0.0060459805 -2.2652681D-08 -4.6973134D-14 -3.3686808D-19  5.2446814D-24 -2.3758892D-28 -2.8602150D-31
 198    3   -204.5853  0.0060457087 -2.2653527D-08 -4.6981217D-14 -3.3671080D-19  5.2359126D-24 -2.4960546D-28 -2.8601772D-31
 198    4   -204.5369  0.0060453462 -2.2654654D-08 -4.6991988D-14 -3.3650161D-19  5.2235450D-24 -2.6562305D-28 -2.8598654D-31
 198    5   -204.4765  0.0060448931 -2.2656064D-08 -4.7005443D-14 -3.3624089D-19  5.2069855D-24 -2.8563051D-28 -2.8590562D-31
 198    6   -204.4039  0.0060443494 -2.2657757D-08 -4.7021575D-14 -3.3592907D-19  5.1855387D-24 -3.0964604D-28 -2.8575729D-31
 198    7   -204.3193  0.0060437149 -2.2659732D-08 -4.7040377D-14 -3.3556707D-19  5.1583689D-24 -3.3763342D-28 -2.8550679D-31
 198    8   -204.2226  0.0060429898 -2.2661990D-08 -4.7061840D-14 -3.3515569D-19  5.1244347D-24 -3.6959372D-28 -2.8512134D-31
 198    9   -204.1139  0.0060421739 -2.2664532D-08 -4.7085955D-14 -3.3469639D-19  5.0825589D-24 -4.0548333D-28 -2.8454866D-31
 198   10   -203.9930  0.0060412672 -2.2667358D-08 -4.7112710D-14 -3.3419061D-19  5.0315225D-24 -4.4526741D-28 -2.8375630D-31
 198   11   -203.8601  0.0060402698 -2.2670469D-08 -4.7142095D-14 -3.3364057D-19  4.9699302D-24 -4.8888649D-28 -2.8269440D-31
 198   12   -203.7152  0.0060391816 -2.2673864D-08 -4.7174096D-14 -3.3304854D-19  4.8960591D-24 -5.3626386D-28 -2.8128419D-31
 198   13   -203.5582  0.0060380024 -2.2677545D-08 -4.7208700D-14 -3.3241756D-19  4.8084038D-24 -5.8729642D-28 -2.7948432D-31
 198   14   -203.3891  0.0060367324 -2.2681512D-08 -4.7245893D-14 -3.3175143D-19  4.7051683D-24 -6.4186859D-28 -2.7723323D-31
 198   15   -203.2081  0.0060353713 -2.2685766D-08 -4.7285661D-14 -3.3105466D-19  4.5844078D-24 -6.9979591D-28 -2.7444727D-31
 198   16   -203.0149  0.0060339193 -2.2690308D-08 -4.7327990D-14 -3.3033228D-19  4.4441747D-24 -7.6089874D-28 -2.7106800D-31
 198   17   -202.8098  0.0060323762 -2.2695137D-08 -4.7372865D-14 -3.2959037D-19  4.2824150D-24 -8.2493758D-28 -2.6701278D-31
 198   18   -202.5927  0.0060307420 -2.2700256D-08 -4.7420271D-14 -3.2883584D-19  4.0969756D-24 -8.9163795D-28 -2.6219894D-31
 198   19   -202.3635  0.0060290165 -2.2705665D-08 -4.7470196D-14 -3.2807735D-19  3.8857965D-24 -9.6063702D-28 -2.5655602D-31
 198   20   -202.1224  0.0060271999 -2.2711364D-08 -4.7522627D-14 -3.2732375D-19  3.6466523D-24 -1.0315758D-27 -2.5000034D-31
 199    0   -194.9784  0.0059343793 -2.2975158D-08 -4.8765753D-14 -4.0157151D-19 -1.2366415D-23  9.7522960D-28  1.5050942D-31
 199    1   -194.9666  0.0059342874 -2.2975451D-08 -4.8768966D-14 -4.0169518D-19 -1.2354708D-23  9.7732993D-28  1.4976762D-31
 199    2   -194.9428  0.0059341036 -2.2976036D-08 -4.8775395D-14 -4.0194197D-19 -1.2331232D-23  9.8150656D-28  1.4829455D-31
 199    3   -194.9072  0.0059338279 -2.2976914D-08 -4.8785046D-14 -4.0231142D-19 -1.2295767D-23  9.8768836D-28  1.4605771D-31
 199    4   -194.8597  0.0059334603 -2.2978085D-08 -4.8797928D-14 -4.0280231D-19 -1.2248167D-23  9.9578416D-28  1.4307167D-31
 199    5   -194.8004  0.0059330007 -2.2979549D-08 -4.8814052D-14 -4.0341316D-19 -1.2188087D-23  1.0056591D-27  1.3931050D-31
 199    6   -194.7292  0.0059324492 -2.2981307D-08 -4.8833433D-14 -4.0414230D-19 -1.2115277D-23  1.0171783D-27  1.3477690D-31
 199    7   -194.6462  0.0059318057 -2.2983358D-08 -4.8856089D-14 -4.0498744D-19 -1.2029261D-23  1.0301249D-27  1.2944177D-31
 199    8   -194.5513  0.0059310702 -2.2985704D-08 -4.8882039D-14 -4.0594577D-19 -1.1929742D-23  1.0442869D-27  1.2331084D-31
 199    9   -194.4445  0.0059302426 -2.2988345D-08 -4.8911306D-14 -4.0701435D-19 -1.1816102D-23  1.0593821D-27  1.1633851D-31
 199   10   -194.3259  0.0059293230 -2.2991280D-08 -4.8943914D-14 -4.0818960D-19 -1.1687997D-23  1.0751181D-27  1.0852231D-31
 199   11   -194.1955  0.0059283113 -2.2994512D-08 -4.8979891D-14 -4.0946745D-19 -1.1545018D-23  1.0911663D-27  9.9858553D-32
 199   12   -194.0532  0.0059272075 -2.2998040D-08 -4.9019266D-14 -4.1084332D-19 -1.1386754D-23  1.1071432D-27  9.0328271D-32
 199   13   -193.8991  0.0059260115 -2.3001865D-08 -4.9062070D-14 -4.1231229D-19 -1.1212800D-23  1.1226363D-27  7.9915303D-32
 199   14   -193.7332  0.0059247233 -2.3005988D-08 -4.9108337D-14 -4.1386884D-19 -1.1022917D-23  1.1371918D-27  6.8615665D-32
 199   15   -193.5555  0.0059233428 -2.3010410D-08 -4.9158099D-14 -4.1550687D-19 -1.0817050D-23  1.1503273D-27  5.6448407D-32
 199   16   -193.3660  0.0059218700 -2.3015132D-08 -4.9211394D-14 -4.1721983D-19 -1.0595042D-23  1.1615027D-27  4.3393665D-32
 199   17   -193.1647  0.0059203048 -2.3020154D-08 -4.9268258D-14 -4.1900085D-19 -1.0357161D-23  1.1701780D-27  2.9487666D-32
 199   18   -192.9516  0.0059186472 -2.3025478D-08 -4.9328727D-14 -4.2084231D-19 -1.0103709D-23  1.1757562D-27  1.4752281D-32
 199   19   -192.7267  0.0059168970 -2.3031106D-08 -4.9392840D-14 -4.2273649D-19 -9.8353594D-24  1.1776108D-27 -7.7241860D-34
 199   20   -192.4900  0.0059150543 -2.3037037D-08 -4.9460633D-14 -4.2467533D-19 -9.5529494D-24  1.1751234D-27 -1.7032164D-32
 200    0   -185.5830  0.0058214786 -2.3303975D-08 -5.1554984D-14 -4.9722903D-19 -1.8580866D-23 -3.3754905D-28  4.6412241D-31
 200    1   -185.5714  0.0058213853 -2.3304285D-08 -5.1558962D-14 -4.9741486D-19 -1.8584850D-23 -3.3104736D-28  4.6464440D-31
 200    2   -185.5481  0.0058211989 -2.3304903D-08 -5.1566923D-14 -4.9778663D-19 -1.8592712D-23 -3.1802016D-28  4.6569983D-31
 200    3   -185.5131  0.0058209192 -2.3305832D-08 -5.1578877D-14 -4.9834459D-19 -1.8603820D-23 -2.9842947D-28  4.6724595D-31
 200    4   -185.4666  0.0058205463 -2.3307070D-08 -5.1594836D-14 -4.9908898D-19 -1.8617490D-23 -2.7220792D-28  4.6925861D-31
 200    5   -185.4084  0.0058200802 -2.3308618D-08 -5.1614818D-14 -5.0002024D-19 -1.8632828D-23 -2.3927585D-28  4.7170585D-31
 200    6   -185.3385  0.0058195208 -2.3310477D-08 -5.1638846D-14 -5.0113866D-19 -1.8648655D-23 -1.9953599D-28  4.7455318D-31
 200    7   -185.2571  0.0058188680 -2.3312646D-08 -5.1666946D-14 -5.0244469D-19 -1.8663405D-23 -1.5287059D-28  4.7772384D-31
 200    8   -185.1640  0.0058181220 -2.3315127D-08 -5.1699151D-14 -5.0393818D-19 -1.8675485D-23 -9.9171246D-29  4.8116573D-31
 200    9   -185.0593  0.0058172826 -2.3317919D-08 -5.1735495D-14 -5.0561948D-19 -1.8682977D-23 -3.8304142D-29  4.8481426D-31
 200   10   -184.9429  0.0058163498 -2.3321025D-08 -5.1776019D-14 -5.0748785D-19 -1.8683447D-23  2.9833344D-29  4.8854959D-31
 200   11   -184.8150  0.0058153236 -2.3324444D-08 -5.1820769D-14 -5.0954267D-19 -1.8674567D-23  1.0536703D-28  4.9230673D-31
 200   12   -184.6754  0.0058142040 -2.3328176D-08 -5.1869792D-14 -5.1178251D-19 -1.8653419D-23  1.8838334D-28  4.9594695D-31
 200   13   -184.5243  0.0058129908 -2.3332224D-08 -5.1923143D-14 -5.1420507D-19 -1.8616950D-23  2.7896102D-28  4.9935558D-31
 200   14   -184.3615  0.0058116841 -2.3336588D-08 -5.1980880D-14 -5.1680785D-19 -1.8561816D-23  3.7715029D-28  5.0241795D-31
 200   15   -184.1872  0.0058102837 -2.3341269D-08 -5.2043064D-14 -5.1958655D-19 -1.8484488D-23  4.8294232D-28  5.0498246D-31
 200   16   -184.0013  0.0058087897 -2.3346269D-08 -5.2109760D-14 -5.2253606D-19 -1.8380878D-23  5.9628768D-28  5.0687740D-31
 200   17   -183.8038  0.0058072020 -2.3351588D-08 -5.2181037D-14 -5.2564973D-19 -1.8246947D-23  7.1706538D-28  5.0794141D-31
 200   18   -183.5948  0.0058055205 -2.3357227D-08 -5.2256966D-14 -5.2891941D-19 -1.8078183D-23  8.4509162D-28  5.0798807D-31
 200   19   -183.3742  0.0058037451 -2.3363189D-08 -5.2337622D-14 -5.3233502D-19 -1.7870134D-23  9.8010249D-28  5.0685554D-31
 200   20   -183.1421  0.0058018758 -2.3369475D-08 -5.2423080D-14 -5.3588434D-19 -1.7617872D-23  1.1216866D-27  5.0431357D-31
 201    0   -176.4717  0.0057075586 -2.3645992D-08 -5.5239637D-14 -4.5007820D-19  1.2811847D-23 -1.9334177D-27 -3.8953979D-31
 201    1   -176.4603  0.0057074640 -2.3646323D-08 -5.5243237D-14 -4.4995022D-19  1.2788567D-23 -1.9388587D-27 -3.8852609D-31
 201    2   -176.4375  0.0057072748 -2.3646986D-08 -5.5250434D-14 -4.4969480D-19  1.2741915D-23 -1.9497179D-27 -3.8652105D-31
 201    3   -176.4032  0.0057069911 -2.3647981D-08 -5.5261222D-14 -4.4931369D-19  1.2671436D-23 -1.9658823D-27 -3.8349070D-31
 201    4   -176.3576  0.0057066127 -2.3649307D-08 -5.5275592D-14 -4.4880869D-19  1.2576530D-23 -1.9872463D-27 -3.7941687D-31
 201    5   -176.3005  0.0057061397 -2.3650966D-08 -5.5293532D-14 -4.4818289D-19  1.2456493D-23 -2.0136207D-27 -3.7428024D-31
 201    6   -176.2321  0.0057055720 -2.3652957D-08 -5.5315027D-14 -4.4743994D-19  1.2310456D-23 -2.0447999D-27 -3.6806927D-31
 201    7   -176.1522  0.0057049097 -2.3655280D-08 -5.5340060D-14 -4.4658424D-19  1.2137158D-23 -2.0805120D-27 -3.6071523D-31
 201    8   -176.0609  0.0057041527 -2.3657937D-08 -5.5368610D-14 -4.4562125D-19  1.1935483D-23 -2.1204386D-27 -3.5220140D-31
 201    9   -175.9582  0.0057033010 -2.3660928D-08 -5.5400656D-14 -4.4455737D-19  1.1704104D-23 -2.1642112D-27 -3.4249643D-31
 201   10   -175.8442  0.0057023545 -2.3664253D-08 -5.5436174D-14 -4.4340016D-19  1.1441552D-23 -2.2113904D-27 -3.3153533D-31
 201   11   -175.7187  0.0057013132 -2.3667913D-08 -5.5475139D-14 -4.4215777D-19  1.1146351D-23 -2.2615052D-27 -3.1929504D-31
 201   12   -175.5819  0.0057001770 -2.3671909D-08 -5.5517522D-14 -4.4083986D-19  1.0816837D-23 -2.3140121D-27 -3.0571265D-31
 201   13   -175.4337  0.0056989460 -2.3676241D-08 -5.5563297D-14 -4.3945738D-19  1.0451619D-23 -2.3682907D-27 -2.9076763D-31
 201   14   -175.2742  0.0056976200 -2.3680911D-08 -5.5612436D-14 -4.3802213D-19  1.0049043D-23 -2.4236840D-27 -2.7440872D-31
 201   15   -175.1033  0.0056961990 -2.3685918D-08 -5.5664909D-14 -4.3654774D-19  9.6076868D-24 -2.4794494D-27 -2.5660368D-31
 201   16   -174.9210  0.0056946829 -2.3691265D-08 -5.5720691D-14 -4.3504893D-19  9.1262637D-24 -2.5347676D-27 -2.3733237D-31
 201   17   -174.7274  0.0056930717 -2.3696951D-08 -5.5779754D-14 -4.3354168D-19  8.6035970D-24 -2.5887978D-27 -2.1658163D-31
 201   18   -174.5225  0.0056913653 -2.3702979D-08 -5.5842074D-14 -4.3204370D-19  8.0386934D-24 -2.6405732D-27 -1.9432400D-31
 201   19   -174.3063  0.0056895636 -2.3709348D-08 -5.5907632D-14 -4.3057403D-19  7.4310323D-24 -2.6891096D-27 -1.7059614D-31
 201   20   -174.0787  0.0056876666 -2.3716062D-08 -5.5976409D-14 -4.2915261D-19  6.7802389D-24 -2.7333659D-27 -1.4540917D-31
 202    0   -167.6447  0.0055926139 -2.3995486D-08 -5.7512577D-14 -4.5266642D-19 -1.9529382D-24 -4.9558057D-30 -1.8069687D-31
 202    1   -167.6335  0.0055925179 -2.3995831D-08 -5.7516198D-14 -4.5268583D-19 -1.9530459D-24 -7.4906937D-30 -1.8094441D-31
 202    2   -167.6111  0.0055923259 -2.3996521D-08 -5.7523442D-14 -4.5272487D-19 -1.9532606D-24 -1.2559871D-29 -1.8144474D-31
 202    3   -167.5776  0.0055920380 -2.3997557D-08 -5.7534308D-14 -4.5278353D-19 -1.9538043D-24 -2.0200076D-29 -1.8218989D-31
 202    4   -167.5328  0.0055916540 -2.3998938D-08 -5.7548798D-14 -4.5286176D-19 -1.9551101D-24 -3.0417296D-29 -1.8312987D-31
 202    5   -167.4769  0.0055911740 -2.4000665D-08 -5.7566914D-14 -4.5295953D-19 -1.9573108D-24 -4.3285763D-29 -1.8428937D-31
 202    6   -167.4098  0.0055905979 -2.4002737D-08 -5.7588659D-14 -4.5307712D-19 -1.9609703D-24 -5.8824353D-29 -1.8562761D-31
 202    7   -167.3316  0.0055899258 -2.4005157D-08 -5.7614036D-14 -4.5321454D-19 -1.9666410D-24 -7.7087961D-29 -1.8710640D-31
 202    8   -167.2421  0.0055891576 -2.4007923D-08 -5.7643046D-14 -4.5337218D-19 -1.9751135D-24 -9.8133038D-29 -1.8868183D-31
 202    9   -167.1415  0.0055882933 -2.4011036D-08 -5.7675696D-14 -4.5355056D-19 -1.9869263D-24 -1.2201225D-28 -1.9034159D-31
 202   10   -167.0298  0.0055873328 -2.4014498D-08 -5.7711988D-14 -4.5375005D-19 -2.0031665D-24 -1.4878178D-28 -1.9199844D-31
 202   11   -166.9069  0.0055862761 -2.4018308D-08 -5.7751927D-14 -4.5397140D-19 -2.0247923D-24 -1.7848161D-28 -1.9361597D-31
 202   12   -166.7728  0.0055851231 -2.4022468D-08 -5.7795520D-14 -4.5421605D-19 -2.0527725D-24 -2.1113309D-28 -1.9514203D-31
 202   13   -166.6276  0.0055838738 -2.4026978D-08 -5.7842772D-14 -4.5448523D-19 -2.0886120D-24 -2.4676553D-28 -1.9646624D-31
 202   14   -166.4713  0.0055825281 -2.4031839D-08 -5.7893691D-14 -4.5478062D-19 -2.1332357D-24 -2.8539728D-28 -1.9758525D-31
 202   15   -166.3038  0.0055810861 -2.4037052D-08 -5.7948284D-14 -4.5510458D-19 -2.1883451D-24 -3.2698151D-28 -1.9836623D-31
 202   16   -166.1253  0.0055795475 -2.4042618D-08 -5.8006561D-14 -4.5546015D-19 -2.2553992D-24 -3.7145452D-28 -1.9873724D-31
 202   17   -165.9356  0.0055779124 -2.4048537D-08 -5.8068530D-14 -4.5585026D-19 -2.3359787D-24 -4.1875042D-28 -1.9860991D-31
 202   18   -165.7348  0.0055761807 -2.4054812D-08 -5.8134203D-14 -4.5627911D-19 -2.4318632D-24 -4.6872419D-28 -1.9788107D-31
 202   19   -165.5230  0.0055743523 -2.4061444D-08 -5.8203593D-14 -4.5675167D-19 -2.5446963D-24 -5.2119270D-28 -1.9646686D-31
 202   20   -165.3000  0.0055724271 -2.4068433D-08 -5.8276714D-14 -4.5727365D-19 -2.6763963D-24 -5.7589230D-28 -1.9422593D-31
 203    0   -159.1018  0.0054766957 -2.4346657D-08 -5.9995957D-14 -5.2816174D-19 -5.0334011D-24  1.0828825D-27 -5.7447737D-33
 203    1   -159.0908  0.0054765983 -2.4347017D-08 -6.0000183D-14 -5.2821213D-19 -5.0203579D-24  1.0827991D-27 -6.1674362D-33
 203    2   -159.0689  0.0054764035 -2.4347737D-08 -6.0008635D-14 -5.2831221D-19 -4.9944931D-24  1.0826239D-27 -6.9767673D-33
 203    3   -159.0361  0.0054761113 -2.4348818D-08 -6.0021316D-14 -5.2846153D-19 -4.9554815D-24  1.0823054D-27 -8.2291622D-33
 203    4   -158.9922  0.0054757217 -2.4350258D-08 -6.0038230D-14 -5.2865869D-19 -4.9035252D-24  1.0817969D-27 -9.8988277D-33
 203    5   -158.9375  0.0054752347 -2.4352060D-08 -6.0059382D-14 -5.2890224D-19 -4.8386349D-24  1.0810287D-27 -1.1983895D-32
 203    6   -158.8718  0.0054746503 -2.4354222D-08 -6.0084776D-14 -5.2919012D-19 -4.7608407D-24  1.0799090D-27 -1.4493777D-32
 203    7   -158.7951  0.0054739683 -2.4356747D-08 -6.0114420D-14 -5.2952033D-19 -4.6702190D-24  1.0783552D-27 -1.7420780D-32
 203    8   -158.7076  0.0054731888 -2.4359633D-08 -6.0148321D-14 -5.2988978D-19 -4.5667176D-24  1.0762064D-27 -2.0801053D-32
 203    9   -158.6091  0.0054723118 -2.4362882D-08 -6.0186488D-14 -5.3029557D-19 -4.4506766D-24  1.0733526D-27 -2.4590933D-32
 203   10   -158.4996  0.0054713372 -2.4366494D-08 -6.0228929D-14 -5.3073427D-19 -4.3221047D-24  1.0696144D-27 -2.8821361D-32
 203   11   -158.3793  0.0054702650 -2.4370471D-08 -6.0275655D-14 -5.3120199D-19 -4.1812376D-24  1.0648163D-27 -3.3484854D-32
 203   12   -158.2480  0.0054690951 -2.4374813D-08 -6.0326673D-14 -5.3169440D-19 -4.0283664D-24  1.0587606D-27 -3.8585807D-32
 203   13   -158.1058  0.0054678275 -2.4379520D-08 -6.0381996D-14 -5.3220742D-19 -3.8637349D-24  1.0512319D-27 -4.4138350D-32
 203   14   -157.9527  0.0054664621 -2.4384595D-08 -6.0441634D-14 -5.3273594D-19 -3.6878516D-24  1.0419874D-27 -5.0120662D-32
 203   15   -157.7888  0.0054649989 -2.4390038D-08 -6.0505595D-14 -5.3327513D-19 -3.5013079D-24  1.0307982D-27 -5.6514832D-32
 203   16   -157.6139  0.0054634377 -2.4395849D-08 -6.0573889D-14 -5.3381953D-19 -3.3046664D-24  1.0173724D-27 -6.3338086D-32
 203   17   -157.4282  0.0054617786 -2.4402032D-08 -6.0646526D-14 -5.3436386D-19 -3.0986735D-24  1.0014393D-27 -7.0583210D-32
 203   18   -157.2316  0.0054600214 -2.4408586D-08 -6.0723513D-14 -5.3490219D-19 -2.8843931D-24  9.8268832D-28 -7.8203922D-32
 203   19   -157.0241  0.0054581661 -2.4415513D-08 -6.0804859D-14 -5.3542914D-19 -2.6628108D-24  9.6081499D-28 -8.6214460D-32
 203   20   -156.8059  0.0054562126 -2.4422814D-08 -6.0890569D-14 -5.3593887D-19 -2.4352066D-24  9.3550371D-28 -9.4574377D-32
 204    0   -150.8426  0.0053598620 -2.4701160D-08 -6.2641931D-14 -5.2650583D-19 -6.6470136D-24 -1.4310955D-27 -1.7769016D-31
 204    1   -150.8319  0.0053597632 -2.4701536D-08 -6.2646143D-14 -5.2657245D-19 -6.6642110D-24 -1.4335802D-27 -1.7726969D-31
 204    2   -150.8104  0.0053595655 -2.4702288D-08 -6.2654569D-14 -5.2670607D-19 -6.6986942D-24 -1.4385319D-27 -1.7641684D-31
 204    3   -150.7783  0.0053592691 -2.4703416D-08 -6.2667213D-14 -5.2690778D-19 -6.7505460D-24 -1.4459153D-27 -1.7514594D-31
 204    4   -150.7354  0.0053588738 -2.4704920D-08 -6.2684078D-14 -5.2717932D-19 -6.8202208D-24 -1.4556676D-27 -1.7340923D-31
 204    5   -150.6818  0.0053583797 -2.4706801D-08 -6.2705172D-14 -5.2752250D-19 -6.9079039D-24 -1.4677383D-27 -1.7121205D-31
 204    6   -150.6175  0.0053577867 -2.4709059D-08 -6.2730503D-14 -5.2794018D-19 -7.0140729D-24 -1.4819996D-27 -1.6851996D-31
 204    7   -150.5425  0.0053570949 -2.4711694D-08 -6.2760082D-14 -5.2843548D-19 -7.1392475D-24 -1.4983606D-27 -1.6531005D-31
 204    8   -150.4568  0.0053563040 -2.4714708D-08 -6.2793920D-14 -5.2901242D-19 -7.2840410D-24 -1.5166653D-27 -1.6153272D-31
 204    9   -150.3604  0.0053554142 -2.4718099D-08 -6.2832033D-14 -5.2967539D-19 -7.4489010D-24 -1.5367472D-27 -1.5719135D-31
 204   10   -150.2533  0.0053544254 -2.4721871D-08 -6.2874437D-14 -5.3042956D-19 -7.6345973D-24 -1.5584088D-27 -1.5221964D-31
 204   11   -150.1355  0.0053533376 -2.4726022D-08 -6.2921152D-14 -5.3128074D-19 -7.8418525D-24 -1.5814163D-27 -1.4657011D-31
 204   12   -150.0071  0.0053521506 -2.4730554D-08 -6.2972200D-14 -5.3223540D-19 -8.0713073D-24 -1.6055116D-27 -1.4021359D-31
 204   13   -149.8679  0.0053508645 -2.4735468D-08 -6.3027608D-14 -5.3330104D-19 -8.3237191D-24 -1.6303850D-27 -1.3310079D-31
 204   14   -149.7181  0.0053494792 -2.4740765D-08 -6.3087404D-14 -5.3448578D-19 -8.5998043D-24 -1.6556920D-27 -1.2517525D-31
 204   15   -149.5576  0.0053479946 -2.4746446D-08 -6.3151620D-14 -5.3579809D-19 -8.9000965D-24 -1.6810693D-27 -1.1640996D-31
 204   16   -149.3865  0.0053464106 -2.4752511D-08 -6.3220295D-14 -5.3724816D-19 -9.2253104D-24 -1.7060626D-27 -1.0673879D-31
 204   17   -149.2048  0.0053447272 -2.4758964D-08 -6.3293468D-14 -5.3884614D-19 -9.5758891D-24 -1.7302106D-27 -9.6116486D-32
 204   18   -149.0124  0.0053429443 -2.4765804D-08 -6.3371188D-14 -5.4060345D-19 -9.9521216D-24 -1.7529891D-27 -8.4522693D-32
 204   19   -148.8094  0.0053410618 -2.4773033D-08 -6.3453505D-14 -5.4253267D-19 -1.0354229D-23 -1.7737915D-27 -7.1898823D-32
 204   20   -148.5958  0.0053390797 -2.4780652D-08 -6.3540478D-14 -5.4464621D-19 -1.0782220D-23 -1.7920202D-27 -5.8217308D-32
 205    0   -142.8665  0.0052421733 -2.5058047D-08 -6.5915379D-14 -7.1688720D-19 -8.0762968D-24  3.2706445D-27 -7.1878712D-32
 205    1   -142.8560  0.0052420731 -2.5058443D-08 -6.5921115D-14 -7.1696778D-19 -8.0370440D-24  3.2696275D-27 -7.3237307D-32
 205    2   -142.8350  0.0052418726 -2.5059234D-08 -6.5932587D-14 -7.1712774D-19 -7.9586124D-24  3.2675368D-27 -7.5943757D-32
 205    3   -142.8036  0.0052415719 -2.5060421D-08 -6.5949802D-14 -7.1736474D-19 -7.8410293D-24  3.2642652D-27 -7.9995724D-32
 205    4   -142.7617  0.0052411709 -2.5062004D-08 -6.5972762D-14 -7.1767536D-19 -7.6845158D-24  3.2596435D-27 -8.5372752D-32
 205    5   -142.7093  0.0052406696 -2.5063984D-08 -6.6001477D-14 -7.1805451D-19 -7.4890761D-24  3.2534235D-27 -9.2094885D-32
 205    6   -142.6464  0.0052400681 -2.5066360D-08 -6.6035954D-14 -7.1849694D-19 -7.2550515D-24  3.2453468D-27 -1.0012293D-31
 205    7   -142.5730  0.0052393662 -2.5069135D-08 -6.6076204D-14 -7.1899535D-19 -6.9829478D-24  3.2350949D-27 -1.0939813D-31
 205    8   -142.4892  0.0052385639 -2.5072307D-08 -6.6122237D-14 -7.1954145D-19 -6.6729274D-24  3.2222311D-27 -1.1995683D-31
 205    9   -142.3949  0.0052376612 -2.5075879D-08 -6.6174065D-14 -7.2012646D-19 -6.3258240D-24  3.2063865D-27 -1.3170713D-31
 205   10   -142.2902  0.0052366581 -2.5079852D-08 -6.6231701D-14 -7.2073989D-19 -5.9421692D-24  3.1870406D-27 -1.4462917D-31
 205   11   -142.1750  0.0052355545 -2.5084225D-08 -6.6295154D-14 -7.2137047D-19 -5.5229733D-24  3.1636843D-27 -1.5867798D-31
 205   12   -142.0493  0.0052343504 -2.5089001D-08 -6.6364436D-14 -7.2200587D-19 -5.0694495D-24  3.1357609D-27 -1.7374201D-31
 205   13   -141.9132  0.0052330456 -2.5094180D-08 -6.6439558D-14 -7.2263326D-19 -4.5827806D-24  3.1026758D-27 -1.8979611D-31
 205   14   -141.7667  0.0052316402 -2.5099764D-08 -6.6520527D-14 -7.2323855D-19 -4.0647806D-24  3.0638087D-27 -2.0673239D-31
 205   15   -141.6098  0.0052301340 -2.5105755D-08 -6.6607351D-14 -7.2380698D-19 -3.5172880D-24  3.0185221D-27 -2.2444663D-31
 205   16   -141.4425  0.0052285270 -2.5112154D-08 -6.6700032D-14 -7.2432359D-19 -2.9427278D-24  2.9661804D-27 -2.4280467D-31
 205   17   -141.2647  0.0052268192 -2.5118962D-08 -6.6798572D-14 -7.2477278D-19 -2.3436666D-24  2.9061289D-27 -2.6168891D-31
 205   18   -141.0766  0.0052250103 -2.5126182D-08 -6.6902967D-14 -7.2513869D-19 -1.7232197D-24  2.8377465D-27 -2.8093956D-31
 205   19   -140.8781  0.0052231005 -2.5133815D-08 -6.7013210D-14 -7.2540506D-19 -1.0849073D-24  2.7604008D-27 -3.0038382D-31
 205   20   -140.6692  0.0052210894 -2.5141864D-08 -6.7129288D-14 -7.2555645D-19 -4.3276925D-25  2.6735481D-27 -3.1981156D-31
 206    0   -135.1725  0.0051236745 -2.5424124D-08 -6.9515394D-14 -6.5606670D-19 -3.4445140D-24  1.3614850D-27  2.2394728D-31
 206    1   -135.1623  0.0051235728 -2.5424541D-08 -6.9520643D-14 -6.5610112D-19 -3.4281442D-24  1.3646111D-27  2.2293041D-31
 206    2   -135.1418  0.0051233694 -2.5425375D-08 -6.9531141D-14 -6.5616935D-19 -3.3953071D-24  1.3708285D-27  2.2088958D-31
 206    3   -135.1111  0.0051230643 -2.5426627D-08 -6.9546890D-14 -6.5627039D-19 -3.3458258D-24  1.3800427D-27  2.1782101D-31
 206    4   -135.0701  0.0051226575 -2.5428296D-08 -6.9567892D-14 -6.5640291D-19 -3.2793369D-24  1.3921179D-27  2.1368143D-31
 206    5   -135.0189  0.0051221489 -2.5430384D-08 -6.9594152D-14 -6.5656479D-19 -3.1953376D-24  1.4068956D-27  2.0842741D-31
 206    6   -134.9574  0.0051215385 -2.5432890D-08 -6.9625672D-14 -6.5675357D-19 -3.0934363D-24  1.4241452D-27  2.0204087D-31
 206    7   -134.8857  0.0051208264 -2.5435815D-08 -6.9662456D-14 -6.5696583D-19 -2.9729477D-24  1.4435733D-27  1.9445474D-31
 206    8   -134.8038  0.0051200124 -2.5439159D-08 -6.9704509D-14 -6.5719821D-19 -2.8333194D-24  1.4648508D-27  1.8561251D-31
 206    9   -134.7116  0.0051190965 -2.5442925D-08 -6.9751837D-14 -6.5744598D-19 -2.6738854D-24  1.4875986D-27  1.7547200D-31
 206   10   -134.6092  0.0051180787 -2.5447111D-08 -6.9804443D-14 -6.5770439D-19 -2.4939568D-24  1.5113618D-27  1.6396719D-31
 206   11   -134.4967  0.0051169589 -2.5451720D-08 -6.9862333D-14 -6.5796780D-19 -2.2928419D-24  1.5356199D-27  1.5101907D-31
 206   12   -134.3739  0.0051157371 -2.5456753D-08 -6.9925510D-14 -6.5822954D-19 -2.0698946D-24  1.5597881D-27  1.3655807D-31
 206   13   -134.2409  0.0051144132 -2.5462210D-08 -6.9993979D-14 -6.5848264D-19 -1.8247075D-24  1.5831786D-27  1.2053419D-31
 206   14   -134.0977  0.0051129872 -2.5468092D-08 -7.0067743D-14 -6.5871946D-19 -1.5568806D-24  1.6050939D-27  1.0289441D-31
 206   15   -133.9443  0.0051114589 -2.5474402D-08 -7.0146802D-14 -6.5893133D-19 -1.2661513D-24  1.6246773D-27  8.3562786D-32
 206   16   -133.7808  0.0051098283 -2.5481140D-08 -7.0231158D-14 -6.5910877D-19 -9.5253397D-25  1.6410461D-27  6.2504458D-32
 206   17   -133.6071  0.0051080954 -2.5488308D-08 -7.0320806D-14 -6.5924202D-19 -6.1644020D-25  1.6531978D-27  3.9684896D-32
 206   18   -133.4232  0.0051062599 -2.5495908D-08 -7.0415743D-14 -6.5932086D-19 -2.5851341D-25  1.6601172D-27  1.5090070D-32
 206   19   -133.2292  0.0051043219 -2.5503941D-08 -7.0515962D-14 -6.5933403D-19  1.2019433D-25  1.6606400D-27 -1.1273781D-32
 206   20   -133.0251  0.0051022813 -2.5512409D-08 -7.0621451D-14 -6.5927018D-19  5.1806679D-25  1.6535450D-27 -3.9389475D-32
 207    0   -127.7596  0.0050044124 -2.5791800D-08 -7.1994798D-14 -6.2186812D-19 -2.7680534D-23 -2.1736248D-27  7.2182502D-31
 207    1   -127.7496  0.0050043092 -2.5792232D-08 -7.1999774D-14 -6.2214508D-19 -2.7706653D-23 -2.1635082D-27  7.2292559D-31
 207    2   -127.7296  0.0050041029 -2.5793096D-08 -7.2009733D-14 -6.2269976D-19 -2.7758364D-23 -2.1432276D-27  7.2507155D-31
 207    3   -127.6995  0.0050037934 -2.5794392D-08 -7.2024688D-14 -6.2353363D-19 -2.7834849D-23 -2.1127109D-27  7.2822506D-31
 207    4   -127.6595  0.0050033806 -2.5796121D-08 -7.2044659D-14 -6.2464910D-19 -2.7935309D-23 -2.0718148D-27  7.3238888D-31
 207    5   -127.6095  0.0050028647 -2.5798283D-08 -7.2069673D-14 -6.2604906D-19 -2.8058107D-23 -2.0203594D-27  7.3748346D-31
 207    6   -127.5495  0.0050022455 -2.5800878D-08 -7.2099764D-14 -6.2773664D-19 -2.8201246D-23 -1.9581766D-27  7.4339234D-31
 207    7   -127.4794  0.0050015230 -2.5803907D-08 -7.2134973D-14 -6.2971666D-19 -2.8362705D-23 -1.8849791D-27  7.5007592D-31
 207    8   -127.3994  0.0050006973 -2.5807370D-08 -7.2175347D-14 -6.3199273D-19 -2.8539706D-23 -1.8005588D-27  7.5740554D-31
 207    9   -127.3094  0.0049997681 -2.5811269D-08 -7.2220943D-14 -6.3456991D-19 -2.8728943D-23 -1.7046337D-27  7.6521152D-31
 207   10   -127.2094  0.0049987356 -2.5815603D-08 -7.2271824D-14 -6.3745291D-19 -2.8927105D-23 -1.5969151D-27  7.7338959D-31
 207   11   -127.0995  0.0049975996 -2.5820375D-08 -7.2328061D-14 -6.4064613D-19 -2.9129934D-23 -1.4771773D-27  7.8171090D-31
 207   12   -126.9795  0.0049963601 -2.5825585D-08 -7.2389730D-14 -6.4415402D-19 -2.9333186D-23 -1.3451346D-27  7.9005256D-31
 207   13   -126.8496  0.0049950170 -2.5831234D-08 -7.2456921D-14 -6.4798055D-19 -2.9531696D-23 -1.2005951D-27  7.9813214D-31
 207   14   -126.7098  0.0049935703 -2.5837324D-08 -7.2529727D-14 -6.5212829D-19 -2.9720276D-23 -1.0433975D-27  8.0577801D-31
 207   15   -126.5600  0.0049920199 -2.5843855D-08 -7.2608250D-14 -6.5659973D-19 -2.9892783D-23 -8.7342815D-28  8.1268106D-31
 207   16   -126.4003  0.0049903656 -2.5850829D-08 -7.2692602D-14 -6.6139508D-19 -3.0042998D-23 -6.9070103D-28  8.1859877D-31
 207   17   -126.2307  0.0049886075 -2.5858248D-08 -7.2782899D-14 -6.6651322D-19 -3.0163970D-23 -4.9529826D-28  8.2319939D-31
 207   18   -126.0511  0.0049867454 -2.5866114D-08 -7.2879268D-14 -6.7195103D-19 -3.0248474D-23 -2.8743582D-28  8.2616988D-31
 207   19   -125.8616  0.0049847793 -2.5874428D-08 -7.2981842D-14 -6.7770291D-19 -3.0288981D-23 -6.7479127D-29  8.2720004D-31
 207   20   -125.6623  0.0049827090 -2.5883193D-08 -7.3090759D-14 -6.8376052D-19 -3.0277385D-23  1.6402032D-28  8.2590394D-31
 208    0   -120.6262  0.0048844829 -2.6157002D-08 -7.5357288D-14 -7.1310324D-19 -3.1862232D-24 -1.8023594D-27 -2.9674148D-31
 208    1   -120.6164  0.0048843783 -2.6157455D-08 -7.5362993D-14 -7.1313511D-19 -3.2078503D-24 -1.8065122D-27 -2.9551555D-31
 208    2   -120.5969  0.0048841690 -2.6158359D-08 -7.5374403D-14 -7.1319972D-19 -3.2513433D-24 -1.8147505D-27 -2.9304217D-31
 208    3   -120.5676  0.0048838551 -2.6159716D-08 -7.5391521D-14 -7.1329824D-19 -3.3168900D-24 -1.8269904D-27 -2.8932970D-31
 208    4   -120.5285  0.0048834365 -2.6161526D-08 -7.5414349D-14 -7.1343281D-19 -3.4048728D-24 -1.8430485D-27 -2.8436388D-31
 208    5   -120.4797  0.0048829133 -2.6163788D-08 -7.5442890D-14 -7.1360581D-19 -3.5161621D-24 -1.8627253D-27 -2.7807135D-31
 208    6   -120.4211  0.0048822853 -2.6166505D-08 -7.5477148D-14 -7.1382092D-19 -3.6510577D-24 -1.8857679D-27 -2.7049626D-31
 208    7   -120.3527  0.0048815526 -2.6169676D-08 -7.5517130D-14 -7.1408194D-19 -3.8105396D-24 -1.9118468D-27 -2.6156422D-31
 208    8   -120.2746  0.0048807151 -2.6173302D-08 -7.5562841D-14 -7.1439420D-19 -3.9955262D-24 -1.9405574D-27 -2.5123405D-31
 208    9   -120.1868  0.0048797728 -2.6177384D-08 -7.5614290D-14 -7.1476341D-19 -4.2067999D-24 -1.9714670D-27 -2.3949939D-31
 208   10   -120.0892  0.0048787256 -2.6181922D-08 -7.5671489D-14 -7.1519588D-19 -4.4452769D-24 -2.0040995D-27 -2.2633454D-31
 208   11   -119.9819  0.0048775735 -2.6186919D-08 -7.5734447D-14 -7.1569934D-19 -4.7121379D-24 -2.0378199D-27 -2.1165203D-31
 208   12   -119.8648  0.0048763164 -2.6192374D-08 -7.5803182D-14 -7.1628268D-19 -5.0080640D-24 -2.0720043D-27 -1.9547433D-31
 208   13   -119.7381  0.0048749542 -2.6198290D-08 -7.5877710D-14 -7.1695479D-19 -5.3339651D-24 -2.1059855D-27 -1.7778673D-31
 208   14   -119.6016  0.0048734869 -2.6204667D-08 -7.5958052D-14 -7.1772642D-19 -5.6905657D-24 -2.1389467D-27 -1.5853856D-31
 208   15   -119.4554  0.0048719145 -2.6211507D-08 -7.6044231D-14 -7.1860899D-19 -6.0784919D-24 -2.1700609D-27 -1.3773713D-31
 208   16   -119.2995  0.0048702367 -2.6218811D-08 -7.6136277D-14 -7.1961516D-19 -6.4979080D-24 -2.1984090D-27 -1.1542185D-31
 208   17   -119.1340  0.0048684535 -2.6226582D-08 -7.6234222D-14 -7.2075791D-19 -6.9489868D-24 -2.2230592D-27 -9.1599469D-32
 208   18   -118.9588  0.0048665649 -2.6234821D-08 -7.6338103D-14 -7.2205227D-19 -7.4315014D-24 -2.2429309D-27 -6.6301537D-32
 208   19   -118.7739  0.0048645708 -2.6243530D-08 -7.6447965D-14 -7.2351279D-19 -7.9445485D-24 -2.2570395D-27 -3.9661707D-32
 208   20   -118.5793  0.0048624709 -2.6252711D-08 -7.6563857D-14 -7.2515595D-19 -8.4872817D-24 -2.2642252D-27 -1.1727383D-32
 209    0   -113.7705  0.0047639745 -2.6521882D-08 -7.8541378D-14 -7.8165258D-19 -1.2287656D-23 -1.0335516D-27 -1.4918274D-31
 209    1   -113.7609  0.0047638684 -2.6522353D-08 -7.8547632D-14 -7.8177564D-19 -1.2300089D-23 -1.0356157D-27 -1.4871598D-31
 209    2   -113.7419  0.0047636563 -2.6523296D-08 -7.8560143D-14 -7.8202177D-19 -1.2324979D-23 -1.0397812D-27 -1.4780553D-31
 209    3   -113.7133  0.0047633380 -2.6524710D-08 -7.8578916D-14 -7.8239196D-19 -1.2362449D-23 -1.0459762D-27 -1.4642868D-31
 209    4   -113.6752  0.0047629136 -2.6526596D-08 -7.8603960D-14 -7.8288761D-19 -1.2412901D-23 -1.0541044D-27 -1.4451598D-31
 209    5   -113.6276  0.0047623830 -2.6528955D-08 -7.8635288D-14 -7.8350981D-19 -1.2476512D-23 -1.0641446D-27 -1.4208209D-31
 209    6   -113.5704  0.0047617463 -2.6531786D-08 -7.8672914D-14 -7.8426067D-19 -1.2553546D-23 -1.0759515D-27 -1.3907554D-31
 209    7   -113.5038  0.0047610033 -2.6535092D-08 -7.8716858D-14 -7.8514271D-19 -1.2644493D-23 -1.0894014D-27 -1.3544850D-31
 209    8   -113.4276  0.0047601542 -2.6538871D-08 -7.8767140D-14 -7.8615841D-19 -1.2749731D-23 -1.1043433D-27 -1.3115598D-31
 209    9   -113.3419  0.0047591987 -2.6543126D-08 -7.8823784D-14 -7.8731145D-19 -1.2869944D-23 -1.1205367D-27 -1.2610170D-31
 209   10   -113.2468  0.0047581369 -2.6547858D-08 -7.8886821D-14 -7.8860520D-19 -1.3005470D-23 -1.1377886D-27 -1.2025053D-31
 209   11   -113.1421  0.0047569686 -2.6553066D-08 -7.8956281D-14 -7.9004387D-19 -1.3156879D-23 -1.1557957D-27 -1.1352361D-31
 209   12   -113.0279  0.0047556940 -2.6558754D-08 -7.9032202D-14 -7.9163264D-19 -1.3324532D-23 -1.1742390D-27 -1.0586869D-31
 209   13   -112.9043  0.0047543127 -2.6564922D-08 -7.9114622D-14 -7.9337694D-19 -1.3509173D-23 -1.1927098D-27 -9.7146415D-32
 209   14   -112.7712  0.0047528249 -2.6571571D-08 -7.9203586D-14 -7.9528223D-19 -1.3711154D-23 -1.2107941D-27 -8.7304433D-32
 209   15   -112.6287  0.0047512304 -2.6578704D-08 -7.9299144D-14 -7.9735542D-19 -1.3930654D-23 -1.2279823D-27 -7.6265554D-32
 209   16   -112.4766  0.0047495291 -2.6586321D-08 -7.9401349D-14 -7.9960326D-19 -1.4167975D-23 -1.2436960D-27 -6.3934793D-32
 209   17   -112.3152  0.0047477210 -2.6594426D-08 -7.9510260D-14 -8.0203337D-19 -1.4423128D-23 -1.2572952D-27 -5.0237191D-32
 209   18   -112.1443  0.0047458059 -2.6603019D-08 -7.9625941D-14 -8.0465421D-19 -1.4695896D-23 -1.2680590D-27 -3.5114424D-32
 209   19   -111.9640  0.0047437837 -2.6612103D-08 -7.9748462D-14 -8.0747395D-19 -1.4986009D-23 -1.2751750D-27 -1.8437280D-32
 209   20   -111.7743  0.0047416543 -2.6621681D-08 -7.9877899D-14 -8.1050166D-19 -1.5292493D-23 -1.2778199D-27 -2.3961337D-34
 210    0   -107.1903  0.0046429837 -2.6885728D-08 -8.2225504D-14 -8.6467774D-19  2.8004253D-24  2.1692230D-27 -3.6719091D-31
 210    1   -107.1810  0.0046428762 -2.6886221D-08 -8.2232421D-14 -8.6464967D-19  2.8264417D-24  2.1640706D-27 -3.6858685D-31
 210    2   -107.1624  0.0046426611 -2.6887208D-08 -8.2246255D-14 -8.6459261D-19  2.8783071D-24  2.1537084D-27 -3.7136765D-31
 210    3   -107.1346  0.0046423384 -2.6888689D-08 -8.2267004D-14 -8.6450499D-19  2.9553719D-24  2.1380328D-27 -3.7548742D-31
 210    4   -107.0974  0.0046419082 -2.6890664D-08 -8.2294667D-14 -8.6438471D-19  3.0576391D-24  2.1168290D-27 -3.8101429D-31
 210    5   -107.0510  0.0046413704 -2.6893133D-08 -8.2329239D-14 -8.6422877D-19  3.1838237D-24  2.0899314D-27 -3.8784542D-31
 210    6   -106.9953  0.0046407249 -2.6896098D-08 -8.2370718D-14 -8.6403330D-19  3.3331756D-24  2.0570003D-27 -3.9599408D-31
 210    7   -106.9304  0.0046399717 -2.6899558D-08 -8.2419096D-14 -8.6379397D-19  3.5041758D-24  2.0177488D-27 -4.0535928D-31
 210    8   -106.8561  0.0046391109 -2.6903516D-08 -8.2474371D-14 -8.6350603D-19  3.6958302D-24  1.9717477D-27 -4.1599775D-31
 210    9   -106.7726  0.0046381423 -2.6907971D-08 -8.2536531D-14 -8.6316378D-19  3.9058870D-24  1.9185742D-27 -4.2774582D-31
 210   10   -106.6799  0.0046370659 -2.6912925D-08 -8.2605568D-14 -8.6276194D-19  4.1325238D-24  1.8577987D-27 -4.4057493D-31
 210   11   -106.5779  0.0046358816 -2.6918380D-08 -8.2681470D-14 -8.6229387D-19  4.3731617D-24  1.7888867D-27 -4.5437995D-31
 210   12   -106.4666  0.0046345894 -2.6924336D-08 -8.2764225D-14 -8.6175382D-19  4.6251831D-24  1.7113058D-27 -4.6908749D-31
 210   13   -106.3462  0.0046331891 -2.6930795D-08 -8.2853815D-14 -8.6113549D-19  4.8854308D-24  1.6245117D-27 -4.8457912D-31
 210   14   -106.2165  0.0046316808 -2.6937759D-08 -8.2950224D-14 -8.6043285D-19  5.1503367D-24  1.5279454D-27 -5.0069907D-31
 210   15   -106.0775  0.0046300643 -2.6945229D-08 -8.3053428D-14 -8.5964025D-19  5.4157710D-24  1.4210572D-27 -5.1727966D-31
 210   16   -105.9294  0.0046283396 -2.6953207D-08 -8.3163406D-14 -8.5875238D-19  5.6774044D-24  1.3032581D-27 -5.3418277D-31
 210   17   -105.7721  0.0046265065 -2.6961696D-08 -8.3280129D-14 -8.5776522D-19  5.9301424D-24  1.1740689D-27 -5.5116461D-31
 210   18   -105.6055  0.0046245649 -2.6970697D-08 -8.3403570D-14 -8.5667607D-19  6.1685313D-24  1.0330502D-27 -5.6799032D-31
 210   19   -105.4298  0.0046225148 -2.6980212D-08 -8.3533695D-14 -8.5548261D-19  6.3867510D-24  8.7972620D-28 -5.8445831D-31
 210   20   -105.2450  0.0046203559 -2.6990244D-08 -8.3670468D-14 -8.5418550D-19  6.5780598D-24  7.1383399D-28 -6.0023816D-31
 211    0   -100.8831  0.0045216081 -2.7246227D-08 -8.4932364D-14 -8.2395726D-19 -2.4517075D-23 -1.4622199D-27  5.3521383D-31
 211    1   -100.8741  0.0045214991 -2.7246737D-08 -8.4938956D-14 -8.2420249D-19 -2.4534693D-23 -1.4547044D-27  5.3559521D-31
 211    2   -100.8560  0.0045212811 -2.7247756D-08 -8.4952147D-14 -8.2469349D-19 -2.4569427D-23 -1.4397078D-27  5.3627826D-31
 211    3   -100.8288  0.0045209541 -2.7249285D-08 -8.4971948D-14 -8.2543135D-19 -2.4620880D-23 -1.4171560D-27  5.3727047D-31
 211    4   -100.7927  0.0045205181 -2.7251325D-08 -8.4998378D-14 -8.2641761D-19 -2.4688203D-23 -1.3870284D-27  5.3855003D-31
 211    5   -100.7475  0.0045199731 -2.7253876D-08 -8.5031460D-14 -8.2765418D-19 -2.4770189D-23 -1.3492769D-27  5.3999878D-31
 211    6   -100.6932  0.0045193189 -2.7256937D-08 -8.5071223D-14 -8.2914310D-19 -2.4865773D-23 -1.3038705D-27  5.4163970D-31
 211    7   -100.6300  0.0045185557 -2.7260511D-08 -8.5117703D-14 -8.3088757D-19 -2.4973077D-23 -1.2506907D-27  5.4334763D-31
 211    8   -100.5577  0.0045176833 -2.7264598D-08 -8.5170944D-14 -8.3289021D-19 -2.5090214D-23 -1.1897336D-27  5.4503379D-31
 211    9   -100.4764  0.0045167017 -2.7269199D-08 -8.5230994D-14 -8.3515410D-19 -2.5214900D-23 -1.1209664D-27  5.4657699D-31
 211   10   -100.3861  0.0045156108 -2.7274315D-08 -8.5297908D-14 -8.3768214D-19 -2.5344847D-23 -1.0443332D-27  5.4792018D-31
 211   11   -100.2867  0.0045144106 -2.7279947D-08 -8.5371746D-14 -8.4047733D-19 -2.5477114D-23 -9.5987596D-28  5.4888435D-31
 211   12   -100.1784  0.0045131010 -2.7286097D-08 -8.5452579D-14 -8.4354247D-19 -2.5608708D-23 -8.6764145D-28  5.4933017D-31
 211   13   -100.0611  0.0045116820 -2.7292765D-08 -8.5540481D-14 -8.4688022D-19 -2.5736265D-23 -7.6764166D-28  5.4912308D-31
 211   14    -99.9348  0.0045101534 -2.7299955D-08 -8.5635533D-14 -8.5049185D-19 -2.5856189D-23 -6.6011003D-28  5.4808250D-31
 211   15    -99.7995  0.0045085152 -2.7307667D-08 -8.5737825D-14 -8.5437866D-19 -2.5964669D-23 -5.4519726D-28  5.4604836D-31
 211   16    -99.6552  0.0045067672 -2.7315903D-08 -8.5847452D-14 -8.5854080D-19 -2.6057669D-23 -4.2322709D-28  5.4283676D-31
 211   17    -99.5020  0.0045049094 -2.7324665D-08 -8.5964515D-14 -8.6297714D-19 -2.6130851D-23 -2.9455632D-28  5.3824947D-31
 211   18    -99.3399  0.0045029417 -2.7333956D-08 -8.6089123D-14 -8.6768574D-19 -2.6179789D-23 -1.5966355D-28  5.3208175D-31
 211   19    -99.1688  0.0045008640 -2.7343778D-08 -8.6221389D-14 -8.7266220D-19 -2.6200209D-23 -1.9152491D-29  5.2419861D-31
 211   20    -98.9888  0.0044986761 -2.7354133D-08 -8.6361434D-14 -8.7790146D-19 -2.6187315D-23  1.2627782D-28  5.1436088D-31
 212    0    -94.8460  0.0043999816 -2.7597245D-08 -8.8150150D-14 -9.2927883D-19 -8.7345659D-24 -6.1054743D-28 -1.7434714D-31
 212    1    -94.8372  0.0043998712 -2.7597774D-08 -8.8157585D-14 -9.2936619D-19 -8.7418207D-24 -6.1299938D-28 -1.7371933D-31
 212    2    -94.8196  0.0043996504 -2.7598832D-08 -8.8172456D-14 -9.2954126D-19 -8.7565798D-24 -6.1783533D-28 -1.7242731D-31
 212    3    -94.7932  0.0043993192 -2.7600419D-08 -8.8194768D-14 -9.2980414D-19 -8.7789824D-24 -6.2504978D-28 -1.7047558D-31
 212    4    -94.7580  0.0043988776 -2.7602536D-08 -8.8224528D-14 -9.3015596D-19 -8.8091637D-24 -6.3451691D-28 -1.6787219D-31
 212    5    -94.7140  0.0043983255 -2.7605184D-08 -8.8261743D-14 -9.3059737D-19 -8.8476303D-24 -6.4615101D-28 -1.6460247D-31
 212    6    -94.6612  0.0043976630 -2.7608362D-08 -8.8306424D-14 -9.3112987D-19 -8.8946428D-24 -6.5980440D-28 -1.6065690D-31
 212    7    -94.5996  0.0043968899 -2.7612072D-08 -8.8358585D-14 -9.3175430D-19 -8.9507851D-24 -6.7532452D-28 -1.5601734D-31
 212    8    -94.5293  0.0043960062 -2.7616315D-08 -8.8418240D-14 -9.3247297D-19 -9.0163812D-24 -6.9250924D-28 -1.5072370D-31
 212    9    -94.4502  0.0043950120 -2.7621091D-08 -8.8485408D-14 -9.3328797D-19 -9.0922124D-24 -7.1112083D-28 -1.4470262D-31
 212   10    -94.3623  0.0043939070 -2.7626402D-08 -8.8560108D-14 -9.3420142D-19 -9.1787229D-24 -7.3092157D-28 -1.3801519D-31
 212   11    -94.2656  0.0043926913 -2.7632250D-08 -8.8642361D-14 -9.3521638D-19 -9.2766399D-24 -7.5159977D-28 -1.3059252D-31
 212   12    -94.1602  0.0043913648 -2.7638635D-08 -8.8732196D-14 -9.3633604D-19 -9.3863069D-24 -7.7286032D-28 -1.2252891D-31
 212   13    -94.0461  0.0043899274 -2.7645560D-08 -8.8829639D-14 -9.3756425D-19 -9.5086298D-24 -7.9435697D-28 -1.1374761D-31
 212   14    -93.9232  0.0043883791 -2.7653027D-08 -8.8934721D-14 -9.3890482D-19 -9.6438719D-24 -8.1574568D-28 -1.0433394D-31
 212   15    -93.7915  0.0043867196 -2.7661036D-08 -8.9047476D-14 -9.4036242D-19 -9.7926398D-24 -8.3659605D-28 -9.4263015D-32
 212   16    -93.6512  0.0043849491 -2.7669590D-08 -8.9167944D-14 -9.4194229D-19 -9.9551404D-24 -8.5651112D-28 -8.3612568D-32
 212   17    -93.5021  0.0043830672 -2.7678692D-08 -8.9296163D-14 -9.4364965D-19 -1.0131889D-23 -8.7507238D-28 -7.2406748D-32
 212   18    -93.3444  0.0043810740 -2.7688343D-08 -8.9432182D-14 -9.4549052D-19 -1.0322616D-23 -8.9185346D-28 -6.0753318D-32
 212   19    -93.1780  0.0043789693 -2.7698547D-08 -8.9576046D-14 -9.4747132D-19 -1.0527799D-23 -9.0637537D-28 -4.8636424D-32
 212   20    -93.0028  0.0043767530 -2.7709305D-08 -8.9727811D-14 -9.4959873D-19 -1.0746831D-23 -9.1825340D-28 -3.6232227D-32
 213    0    -89.0755  0.0042782423 -2.7939499D-08 -9.1145923D-14 -9.6382684D-19 -1.4212894D-23 -1.5736487D-27 -1.4439491D-31
 213    1    -89.0669  0.0042781305 -2.7940046D-08 -9.1153634D-14 -9.6396918D-19 -1.4231801D-23 -1.5756568D-27 -1.4357291D-31
 213    2    -89.0498  0.0042779070 -2.7941140D-08 -9.1169060D-14 -9.6425432D-19 -1.4269732D-23 -1.5796318D-27 -1.4189832D-31
 213    3    -89.0241  0.0042775717 -2.7942782D-08 -9.1192207D-14 -9.6468307D-19 -1.4326582D-23 -1.5855615D-27 -1.3943065D-31
 213    4    -88.9899  0.0042771246 -2.7944971D-08 -9.1223086D-14 -9.6525776D-19 -1.4402894D-23 -1.5932759D-27 -1.3607154D-31
 213    5    -88.9472  0.0042765656 -2.7947708D-08 -9.1261711D-14 -9.6598030D-19 -1.4498850D-23 -1.6026461D-27 -1.3179176D-31
 213    6    -88.8958  0.0042758949 -2.7950994D-08 -9.1308099D-14 -9.6685366D-19 -1.4614534D-23 -1.6135152D-27 -1.2666136D-31
 213    7    -88.8360  0.0042751122 -2.7954830D-08 -9.1362271D-14 -9.6788153D-19 -1.4750669D-23 -1.6256105D-27 -1.2050503D-31
 213    8    -88.7676  0.0042742176 -2.7959217D-08 -9.1424254D-14 -9.6906782D-19 -1.4907285D-23 -1.6387251D-27 -1.1338784D-31
 213    9    -88.6907  0.0042732109 -2.7964156D-08 -9.1494076D-14 -9.7041748D-19 -1.5085035D-23 -1.6525005D-27 -1.0521056D-31
 213   10    -88.6052  0.0042720923 -2.7969648D-08 -9.1571770D-14 -9.7193602D-19 -1.5284185D-23 -1.6665787D-27 -9.5946139D-32
 213   11    -88.5112  0.0042708615 -2.7975694D-08 -9.1657374D-14 -9.7362931D-19 -1.5505086D-23 -1.6805410D-27 -8.5534356D-32
 213   12    -88.4088  0.0042695185 -2.7982297D-08 -9.1750932D-14 -9.7550444D-19 -1.5748085D-23 -1.6939505D-27 -7.3926600D-32
 213   13    -88.2978  0.0042680632 -2.7989458D-08 -9.1852492D-14 -9.7756880D-19 -1.6013320D-23 -1.7062477D-27 -6.1100639D-32
 213   14    -88.1783  0.0042664956 -2.7997178D-08 -9.1962105D-14 -9.7983087D-19 -1.6300927D-23 -1.7168309D-27 -4.6993513D-32
 213   15    -88.0503  0.0042648155 -2.8005460D-08 -9.2079832D-14 -9.8229913D-19 -1.6610826D-23 -1.7250825D-27 -3.1548187D-32
 213   16    -87.9139  0.0042630229 -2.8014305D-08 -9.2205739D-14 -9.8498360D-19 -1.6942507D-23 -1.7302692D-27 -1.4811319D-32
 213   17    -87.7690  0.0042611176 -2.8023717D-08 -9.2339894D-14 -9.8789363D-19 -1.7295691D-23 -1.7316807D-27  3.2803537D-33
 213   18    -87.6156  0.0042590995 -2.8033698D-08 -9.2482376D-14 -9.9104081D-19 -1.7669478D-23 -1.7283730D-27  2.2722689D-32
 213   19    -87.4538  0.0042569685 -2.8044249D-08 -9.2633271D-14 -9.9443519D-19 -1.8062641D-23 -1.7196006D-27  4.3485452D-32
 213   20    -87.2836  0.0042547246 -2.8055375D-08 -9.2792672D-14 -9.9808900D-19 -1.8473659D-23 -1.7043148D-27  6.5549070D-32
 214    0    -83.5678  0.0041565397 -2.8269659D-08 -9.4251567D-14 -1.0580888D-18 -4.4555986D-24  1.4416321D-27 -4.9243184D-31
 214    1    -83.5595  0.0041564266 -2.8270224D-08 -9.4260031D-14 -1.0581333D-18 -4.4385460D-24  1.4347560D-27 -4.9342516D-31
 214    2    -83.5429  0.0041562005 -2.8271355D-08 -9.4276962D-14 -1.0582215D-18 -4.4041634D-24  1.4208928D-27 -4.9549336D-31
 214    3    -83.5180  0.0041558612 -2.8273053D-08 -9.4302361D-14 -1.0583529D-18 -4.3534209D-24  1.4000081D-27 -4.9853603D-31
 214    4    -83.4847  0.0041554088 -2.8275316D-08 -9.4336231D-14 -1.0585259D-18 -4.2868201D-24  1.3719995D-27 -5.0253401D-31
 214    5    -83.4432  0.0041548433 -2.8278147D-08 -9.4378576D-14 -1.0587381D-18 -4.2055451D-24  1.3366289D-27 -5.0743362D-31
 214    6    -83.3933  0.0041541646 -2.8281546D-08 -9.4429402D-14 -1.0589875D-18 -4.1107867D-24  1.2937763D-27 -5.1314856D-31
 214    7    -83.3352  0.0041533726 -2.8285513D-08 -9.4488714D-14 -1.0592717D-18 -4.0042074D-24  1.2431736D-27 -5.1962422D-31
 214    8    -83.2687  0.0041524674 -2.8290050D-08 -9.4556517D-14 -1.0595873D-18 -3.8877973D-24  1.1845743D-27 -5.2668090D-31
 214    9    -83.1940  0.0041514489 -2.8295158D-08 -9.4632820D-14 -1.0599316D-18 -3.7635154D-24  1.1177286D-27 -5.3429730D-31
 214   10    -83.1110  0.0041503170 -2.8300839D-08 -9.4717628D-14 -1.0603011D-18 -3.6338980D-24  1.0423422D-27 -5.4231378D-31
 214   11    -83.0197  0.0041490716 -2.8307093D-08 -9.4810953D-14 -1.0606936D-18 -3.5017069D-24  9.5819724D-28 -5.5059228D-31
 214   12    -82.9201  0.0041477127 -2.8313923D-08 -9.4912800D-14 -1.0611058D-18 -3.3704031D-24  8.6498853D-28 -5.5889383D-31
 214   13    -82.8123  0.0041462402 -2.8321331D-08 -9.5023177D-14 -1.0615356D-18 -3.2434685D-24  7.6252421D-28 -5.6705270D-31
 214   14    -82.6962  0.0041446540 -2.8329318D-08 -9.5142094D-14 -1.0619810D-18 -3.1247287D-24  6.5059630D-28 -5.7487030D-31
 214   15    -82.5719  0.0041429539 -2.8337886D-08 -9.5269559D-14 -1.0624416D-18 -3.0185950D-24  5.2908571D-28 -5.8208880D-31
 214   16    -82.4394  0.0041411400 -2.8347038D-08 -9.5405582D-14 -1.0629171D-18 -2.9295665D-24  3.9796148D-28 -5.8847278D-31
 214   17    -82.2986  0.0041392121 -2.8356777D-08 -9.5550173D-14 -1.0634091D-18 -2.8627256D-24  2.5725467D-28 -5.9372329D-31
 214   18    -82.1496  0.0041371700 -2.8367105D-08 -9.5703341D-14 -1.0639202D-18 -2.8232584D-24  1.0710962D-28 -5.9757081D-31
 214   19    -81.9925  0.0041350137 -2.8378024D-08 -9.5865097D-14 -1.0644555D-18 -2.8170684D-24 -5.2165596D-29 -5.9964120D-31
 214   20    -81.8271  0.0041327430 -2.8389538D-08 -9.6035455D-14 -1.0650214D-18 -2.8497044D-24 -2.2012650D-28 -5.9966655D-31
 215    0    -78.3188  0.0040350327 -2.8585343D-08 -9.6757260D-14 -1.0690839D-18 -1.6988466D-23  1.5328245D-27  2.5849230D-31
 215    1    -78.3107  0.0040349184 -2.8585924D-08 -9.6765813D-14 -1.0692535D-18 -1.6970139D-23  1.5364186D-27  2.5724890D-31
 215    2    -78.2946  0.0040346897 -2.8587085D-08 -9.6782924D-14 -1.0695925D-18 -1.6933265D-23  1.5436110D-27  2.5475981D-31
 215    3    -78.2704  0.0040343467 -2.8588827D-08 -9.6808600D-14 -1.0701000D-18 -1.6877422D-23  1.5542312D-27  2.5096174D-31
 215    4    -78.2381  0.0040338892 -2.8591151D-08 -9.6842854D-14 -1.0707733D-18 -1.6802460D-23  1.5681293D-27  2.4586201D-31
 215    5    -78.1978  0.0040333174 -2.8594057D-08 -9.6885702D-14 -1.0716112D-18 -1.6707858D-23  1.5851289D-27  2.3945356D-31
 215    6    -78.1494  0.0040326311 -2.8597546D-08 -9.6937163D-14 -1.0726103D-18 -1.6593052D-23  1.6049192D-27  2.3167675D-31
 215    7    -78.0929  0.0040318303 -2.8601618D-08 -9.6997262D-14 -1.0737669D-18 -1.6457320D-23  1.6271406D-27  2.2248485D-31
 215    8    -78.0284  0.0040309149 -2.8606276D-08 -9.7066025D-14 -1.0750774D-18 -1.6299915D-23  1.6514940D-27  2.1185505D-31
 215    9    -77.9559  0.0040298850 -2.8611520D-08 -9.7143484D-14 -1.0765363D-18 -1.6120079D-23  1.6774105D-27  1.9970955D-31
 215   10    -77.8753  0.0040287404 -2.8617351D-08 -9.7229670D-14 -1.0781380D-18 -1.5917121D-23  1.7044129D-27  1.8604159D-31
 215   11    -77.7867  0.0040274811 -2.8623771D-08 -9.7324623D-14 -1.0798764D-18 -1.5690445D-23  1.7318894D-27  1.7084223D-31
 215   12    -77.6900  0.0040261070 -2.8630782D-08 -9.7428381D-14 -1.0817443D-18 -1.5438961D-23  1.7591845D-27  1.5396896D-31
 215   13    -77.5854  0.0040246180 -2.8638386D-08 -9.7540986D-14 -1.0837334D-18 -1.5162470D-23  1.7855388D-27  1.3546795D-31
 215   14    -77.4727  0.0040230141 -2.8646585D-08 -9.7662483D-14 -1.0858349D-18 -1.4860365D-23  1.8100873D-27  1.1528527D-31
 215   15    -77.3520  0.0040212950 -2.8655380D-08 -9.7792915D-14 -1.0880396D-18 -1.4532523D-23  1.8320461D-27  9.3430248D-32
 215   16    -77.2234  0.0040194608 -2.8664775D-08 -9.7932332D-14 -1.0903366D-18 -1.4178842D-23  1.8503214D-27  6.9867719D-32
 215   17    -77.0867  0.0040175112 -2.8674771D-08 -9.8080780D-14 -1.0927147D-18 -1.3800011D-23  1.8639650D-27  4.4698904D-32
 215   18    -76.9422  0.0040154462 -2.8685373D-08 -9.8238309D-14 -1.0951625D-18 -1.3396301D-23  1.8718609D-27  1.7887988D-32
 215   19    -76.7896  0.0040132657 -2.8696581D-08 -9.8404964D-14 -1.0976672D-18 -1.2969333D-23  1.8728455D-27 -1.0427531D-32
 215   20    -76.6291  0.0040109695 -2.8708401D-08 -9.8580796D-14 -1.1002163D-18 -1.2520592D-23  1.8657781D-27 -4.0143715D-32
 216    0    -73.3235  0.0039139027 -2.8880407D-08 -9.8714767D-14 -1.0385686D-18 -1.4192317D-23 -6.4626577D-28  8.2815910D-32
 216    1    -73.3157  0.0039137872 -2.8880999D-08 -9.8723076D-14 -1.0387104D-18 -1.4200053D-23 -6.4509645D-28  8.2665645D-32
 216    2    -73.3001  0.0039135561 -2.8882184D-08 -9.8739698D-14 -1.0389946D-18 -1.4215383D-23 -6.4279938D-28  8.2331915D-32
 216    3    -73.2766  0.0039132095 -2.8883961D-08 -9.8764638D-14 -1.0394214D-18 -1.4238552D-23 -6.3935505D-28  8.1872395D-32
 216    4    -73.2453  0.0039127474 -2.8886332D-08 -9.8797909D-14 -1.0399916D-18 -1.4269131D-23 -6.3478173D-28  8.1198013D-32
 216    5    -73.2062  0.0039121696 -2.8889296D-08 -9.8839523D-14 -1.0407062D-18 -1.4307085D-23 -6.2911095D-28  8.0329724D-32
 216    6    -73.1592  0.0039114762 -2.8892856D-08 -9.8889498D-14 -1.0415659D-18 -1.4352080D-23 -6.2241967D-28  7.9160534D-32
 216    7    -73.1045  0.0039106672 -2.8897010D-08 -9.8947854D-14 -1.0425724D-18 -1.4404047D-23 -6.1474457D-28  7.7728949D-32
 216    8    -73.0419  0.0039097424 -2.8901761D-08 -9.9014615D-14 -1.0437271D-18 -1.4462728D-23 -6.0611904D-28  7.5967361D-32
 216    9    -72.9715  0.0039087018 -2.8907110D-08 -9.9089811D-14 -1.0450317D-18 -1.4527633D-23 -5.9669915D-28  7.3770893D-32
 216   10    -72.8934  0.0039075454 -2.8913058D-08 -9.9173471D-14 -1.0464877D-18 -1.4598588D-23 -5.8655912D-28  7.1156018D-32
 216   11    -72.8074  0.0039062731 -2.8919607D-08 -9.9265633D-14 -1.0480980D-18 -1.4675297D-23 -5.7581084D-28  6.8038958D-32
 216   12    -72.7137  0.0039048848 -2.8926757D-08 -9.9366335D-14 -1.0498641D-18 -1.4757300D-23 -5.6470262D-28  6.4313174D-32
 216   13    -72.6122  0.0039033804 -2.8934512D-08 -9.9475620D-14 -1.0517878D-18 -1.4844631D-23 -5.5341649D-28  5.9968069D-32
 216   14    -72.5029  0.0039017598 -2.8942873D-08 -9.9593538D-14 -1.0538727D-18 -1.4936539D-23 -5.4214608D-28  5.4926373D-32
 216   15    -72.3859  0.0039000230 -2.8951842D-08 -9.9720137D-14 -1.0561205D-18 -1.5033259D-23 -5.3119452D-28  4.9154976D-32
 216   16    -72.2611  0.0038981698 -2.8961422D-08 -9.9855475D-14 -1.0585340D-18 -1.5134229D-23 -5.2088718D-28  4.2562607D-32
 216   17    -72.1286  0.0038962000 -2.8971614D-08 -9.9999611D-14 -1.0611158D-18 -1.5239491D-23 -5.1166854D-28  3.5072314D-32
 216   18    -71.9884  0.0038941137 -2.8982423D-08 -1.0015261D-13 -1.0638686D-18 -1.5348990D-23 -5.0390119D-28  2.6676364D-32
 216   19    -71.8404  0.0038919106 -2.8993849D-08 -1.0031454D-13 -1.0667960D-18 -1.5463301D-23 -4.9798545D-28  1.7433116D-32
 216   20    -71.6848  0.0038895906 -2.9005897D-08 -1.0048547D-13 -1.0699004D-18 -1.5582328D-23 -4.9452990D-28  7.2104177D-33
 217    0    -68.5769  0.0037933567 -2.9147917D-08 -9.9968151D-14 -1.0995348D-18 -2.8385168D-23 -1.9156956D-29  6.1311244D-31
 217    1    -68.5693  0.0037932401 -2.9148517D-08 -9.9976948D-14 -1.0998184D-18 -2.8385216D-23 -1.0580325D-29  6.1347694D-31
 217    2    -68.5541  0.0037930069 -2.9149717D-08 -9.9994550D-14 -1.1003861D-18 -2.8385144D-23  6.5789971D-30  6.1423374D-31
 217    3    -68.5313  0.0037926571 -2.9151517D-08 -1.0002097D-13 -1.1012380D-18 -2.8384671D-23  3.2452497D-29  6.1546374D-31
 217    4    -68.5010  0.0037921906 -2.9153918D-08 -1.0005623D-13 -1.1023731D-18 -2.8382267D-23  6.6952735D-29  6.1690247D-31
 217    5    -68.4631  0.0037916075 -2.9156920D-08 -1.0010035D-13 -1.1037921D-18 -2.8376873D-23  1.1018622D-28  6.1853146D-31
 217    6    -68.4176  0.0037909077 -2.9160525D-08 -1.0015337D-13 -1.1054945D-18 -2.8367031D-23  1.6219988D-28  6.2028491D-31
 217    7    -68.3645  0.0037900912 -2.9164732D-08 -1.0021534D-13 -1.1074798D-18 -2.8350860D-23  2.2310921D-28  6.2203848D-31
 217    8    -68.3039  0.0037891578 -2.9169544D-08 -1.0028629D-13 -1.1097471D-18 -2.8326178D-23  2.9287355D-28  6.2366096D-31
 217    9    -68.2357  0.0037881076 -2.9174962D-08 -1.0036628D-13 -1.1122950D-18 -2.8290371D-23  3.7153872D-28  6.2496284D-31
 217   10    -68.1599  0.0037869405 -2.9180987D-08 -1.0045538D-13 -1.1151212D-18 -2.8240442D-23  4.5908807D-28  6.2570216D-31
 217   11    -68.0766  0.0037856564 -2.9187620D-08 -1.0055365D-13 -1.1182240D-18 -2.8173391D-23  5.5542295D-28  6.2571031D-31
 217   12    -67.9858  0.0037842552 -2.9194864D-08 -1.0066116D-13 -1.1215999D-18 -2.8085840D-23  6.6051196D-28  6.2480184D-31
 217   13    -67.8874  0.0037827369 -2.9202720D-08 -1.0077799D-13 -1.1252438D-18 -2.7974171D-23  7.7404203D-28  6.2268296D-31
 217   14    -67.7815  0.0037811013 -2.9211190D-08 -1.0090424D-13 -1.1291506D-18 -2.7833745D-23  8.9573061D-28  6.1895403D-31
 217   15    -67.6681  0.0037793483 -2.9220278D-08 -1.0103999D-13 -1.1333129D-18 -2.7660869D-23  1.0251670D-27  6.1343071D-31
 217   16    -67.5472  0.0037774779 -2.9229985D-08 -1.0118533D-13 -1.1377223D-18 -2.7450894D-23  1.1617345D-27  6.0573294D-31
 217   17    -67.4188  0.0037754899 -2.9240314D-08 -1.0134038D-13 -1.1423679D-18 -2.7199111D-23  1.3047056D-27  5.9544227D-31
 217   18    -67.2829  0.0037733842 -2.9251267D-08 -1.0150523D-13 -1.1472375D-18 -2.6901331D-23  1.4531899D-27  5.8235802D-31
 217   19    -67.1396  0.0037711607 -2.9262849D-08 -1.0168000D-13 -1.1523164D-18 -2.6552466D-23  1.6059906D-27  5.6593063D-31
 217   20    -66.9888  0.0037688192 -2.9275061D-08 -1.0186479D-13 -1.1575867D-18 -2.6148204D-23  1.7616462D-27  5.4581817D-31
 218    0    -64.0729  0.0036736210 -2.9385254D-08 -1.0113224D-13 -1.0767629D-18 -1.5297694D-23 -4.8458374D-27 -4.9652237D-31
 218    1    -64.0656  0.0036735034 -2.9385861D-08 -1.0114085D-13 -1.0769160D-18 -1.5355828D-23 -4.8528017D-27 -4.9396908D-31
 218    2    -64.0509  0.0036732684 -2.9387075D-08 -1.0115808D-13 -1.0772247D-18 -1.5472553D-23 -4.8665141D-27 -4.8879221D-31
 218    3    -64.0289  0.0036729157 -2.9388896D-08 -1.0118394D-13 -1.0776915D-18 -1.5648023D-23 -4.8868888D-27 -4.8107637D-31
 218    4    -63.9995  0.0036724455 -2.9391325D-08 -1.0121844D-13 -1.0783221D-18 -1.5883209D-23 -4.9135474D-27 -4.7072801D-31
 218    5    -63.9627  0.0036718576 -2.9394362D-08 -1.0126159D-13 -1.0791236D-18 -1.6179096D-23 -4.9460380D-27 -4.5765209D-31
 218    6    -63.9187  0.0036711521 -2.9398008D-08 -1.0131341D-13 -1.0801050D-18 -1.6536421D-23 -4.9838453D-27 -4.4194774D-31
 218    7    -63.8673  0.0036703289 -2.9402265D-08 -1.0137393D-13 -1.0812775D-18 -1.6956984D-23 -5.0262101D-27 -4.2337992D-31
 218    8    -63.8086  0.0036693879 -2.9407132D-08 -1.0144317D-13 -1.0826532D-18 -1.7441820D-23 -5.0724743D-27 -4.0205075D-31
 218    9    -63.7425  0.0036683292 -2.9412612D-08 -1.0152118D-13 -1.0842481D-18 -1.7992232D-23 -5.1215851D-27 -3.7787488D-31
 218   10    -63.6692  0.0036671526 -2.9418706D-08 -1.0160800D-13 -1.0860779D-18 -1.8609931D-23 -5.1725709D-27 -3.5077125D-31
 218   11    -63.5885  0.0036658580 -2.9425416D-08 -1.0170366D-13 -1.0881624D-18 -1.9296185D-23 -5.2243372D-27 -3.2077794D-31
 218   12    -63.5006  0.0036644454 -2.9432742D-08 -1.0180824D-13 -1.0905234D-18 -2.0052231D-23 -5.2754003D-27 -2.8777287D-31
 218   13    -63.4053  0.0036629147 -2.9440688D-08 -1.0192179D-13 -1.0931836D-18 -2.0879142D-23 -5.3245711D-27 -2.5187394D-31
 218   14    -63.3028  0.0036612658 -2.9449254D-08 -1.0204439D-13 -1.0961696D-18 -2.1777678D-23 -5.3700981D-27 -2.1304681D-31
 218   15    -63.1930  0.0036594985 -2.9458444D-08 -1.0217613D-13 -1.0995089D-18 -2.2747922D-23 -5.4104856D-27 -1.7142949D-31
 218   16    -63.0759  0.0036576129 -2.9468260D-08 -1.0231710D-13 -1.1032320D-18 -2.3790193D-23 -5.4438739D-27 -1.2700934D-31
 218   17    -62.9516  0.0036556087 -2.9478704D-08 -1.0246742D-13 -1.1073708D-18 -2.4903407D-23 -5.4685504D-27 -8.0095210D-32
 218   18    -62.8200  0.0036534858 -2.9489779D-08 -1.0262721D-13 -1.1119600D-18 -2.6086330D-23 -5.4825029D-27 -3.0790621D-32
 218   19    -62.6812  0.0036512441 -2.9501488D-08 -1.0279661D-13 -1.1170349D-18 -2.7336862D-23 -5.4838433D-27  2.0660199D-32
 218   20    -62.5352  0.0036488835 -2.9513834D-08 -1.0297578D-13 -1.1226338D-18 -2.8651720D-23 -5.4705939D-27  7.3827912D-32
 219    0    -59.8054  0.0035549256 -2.9588398D-08 -1.0215536D-13 -1.3315968D-18 -4.6818977D-23 -2.6950096D-27 -4.8898518D-31
 219    1    -59.7983  0.0035548073 -2.9589011D-08 -1.0216601D-13 -1.3320651D-18 -4.6851602D-23 -2.7018030D-27 -4.8798384D-31
 219    2    -59.7841  0.0035545706 -2.9590237D-08 -1.0218733D-13 -1.3330030D-18 -4.6916408D-23 -2.7154386D-27 -4.8615190D-31
 219    3    -59.7628  0.0035542155 -2.9592077D-08 -1.0221934D-13 -1.3344118D-18 -4.7014709D-23 -2.7358107D-27 -4.8321546D-31
 219    4    -59.7343  0.0035537420 -2.9594530D-08 -1.0226207D-13 -1.3362951D-18 -4.7146644D-23 -2.7627520D-27 -4.7923416D-31
 219    5    -59.6988  0.0035531501 -2.9597599D-08 -1.0231557D-13 -1.3386565D-18 -4.7313318D-23 -2.7961488D-27 -4.7404122D-31
 219    6    -59.6562  0.0035524397 -2.9601284D-08 -1.0237989D-13 -1.3415013D-18 -4.7516216D-23 -2.8356993D-27 -4.6740606D-31
 219    7    -59.6064  0.0035516108 -2.9605585D-08 -1.0245511D-13 -1.3448360D-18 -4.7756344D-23 -2.8810657D-27 -4.5919358D-31
 219    8    -59.5496  0.0035506633 -2.9610505D-08 -1.0254130D-13 -1.3486677D-18 -4.8035185D-23 -2.9319904D-27 -4.4931994D-31
 219    9    -59.4857  0.0035495972 -2.9616045D-08 -1.0263856D-13 -1.3530054D-18 -4.8354910D-23 -2.9878290D-27 -4.3732379D-31
 219   10    -59.4147  0.0035484125 -2.9622206D-08 -1.0274700D-13 -1.3578586D-18 -4.8717060D-23 -3.0480825D-27 -4.2309251D-31
 219   11    -59.3367  0.0035471089 -2.9628992D-08 -1.0286672D-13 -1.3632397D-18 -4.9123789D-23 -3.1119001D-27 -4.0619896D-31
 219   12    -59.2516  0.0035456866 -2.9636403D-08 -1.0299788D-13 -1.3691616D-18 -4.9576723D-23 -3.1785729D-27 -3.8655866D-31
 219   13    -59.1594  0.0035441453 -2.9644442D-08 -1.0314061D-13 -1.3756390D-18 -5.0077909D-23 -3.2468533D-27 -3.6371225D-31
 219   14    -59.0602  0.0035424849 -2.9653112D-08 -1.0329507D-13 -1.3826884D-18 -5.0629097D-23 -3.3156167D-27 -3.3735087D-31
 219   15    -58.9540  0.0035407055 -2.9662417D-08 -1.0346145D-13 -1.3903280D-18 -5.1232342D-23 -3.3832800D-27 -3.0704916D-31
 219   16    -58.8407  0.0035388068 -2.9672357D-08 -1.0363994D-13 -1.3985774D-18 -5.1888052D-23 -3.4482521D-27 -2.7262618D-31
 219   17    -58.7204  0.0035367887 -2.9682938D-08 -1.0383075D-13 -1.4074585D-18 -5.2597896D-23 -3.5085695D-27 -2.3365412D-31
 219   18    -58.5931  0.0035346511 -2.9694163D-08 -1.0403411D-13 -1.4169947D-18 -5.3361656D-23 -3.5620007D-27 -1.8987573D-31
 219   19    -58.4588  0.0035323939 -2.9706035D-08 -1.0425027D-13 -1.4272107D-18 -5.4179191D-23 -3.6060211D-27 -1.4092757D-31
 219   20    -58.3176  0.0035300169 -2.9718559D-08 -1.0447949D-13 -1.4381336D-18 -5.5048787D-23 -3.6379335D-27 -8.6671340D-32
 220    0    -55.7675  0.0034374891 -2.9765742D-08 -1.0562729D-13 -1.7273876D-18 -2.4192216D-23  8.3654035D-27 -5.5794672D-32
 220    1    -55.7607  0.0034373700 -2.9766376D-08 -1.0564111D-13 -1.7276289D-18 -2.4091840D-23  8.3645935D-27 -5.9041650D-32
 220    2    -55.7469  0.0034371319 -2.9767644D-08 -1.0566876D-13 -1.7281089D-18 -2.3891027D-23  8.3628495D-27 -6.5509375D-32
 220    3    -55.7263  0.0034367747 -2.9769546D-08 -1.0571024D-13 -1.7288210D-18 -2.3590023D-23  8.3598874D-27 -7.5154263D-32
 220    4    -55.6988  0.0034362983 -2.9772084D-08 -1.0576558D-13 -1.7297563D-18 -2.3188791D-23  8.3552871D-27 -8.7991895D-32
 220    5    -55.6644  0.0034357029 -2.9775258D-08 -1.0583479D-13 -1.7309036D-18 -2.2687679D-23  8.3486328D-27 -1.0386058D-31
 220    6    -55.6232  0.0034349882 -2.9779069D-08 -1.0591791D-13 -1.7322467D-18 -2.2086986D-23  8.3390971D-27 -1.2271276D-31
 220    7    -55.5751  0.0034341543 -2.9783520D-08 -1.0601496D-13 -1.7337686D-18 -2.1387065D-23  8.3260228D-27 -1.4444851D-31
 220    8    -55.5202  0.0034332012 -2.9788611D-08 -1.0612597D-13 -1.7354477D-18 -2.0588667D-23  8.3084631D-27 -1.6894965D-31
 220    9    -55.4584  0.0034321287 -2.9794346D-08 -1.0625099D-13 -1.7372600D-18 -1.9692623D-23  8.2854630D-27 -1.9598735D-31
 220   10    -55.3898  0.0034309368 -2.9800725D-08 -1.0639005D-13 -1.7391793D-18 -1.8699929D-23  8.2559108D-27 -2.2553620D-31
 220   11    -55.3143  0.0034296254 -2.9807752D-08 -1.0654319D-13 -1.7411767D-18 -1.7612469D-23  8.2187516D-27 -2.5716506D-31
 220   12    -55.2320  0.0034281944 -2.9815429D-08 -1.0671044D-13 -1.7432193D-18 -1.6432298D-23  8.1727392D-27 -2.9063434D-31
 220   13    -55.1429  0.0034266438 -2.9823759D-08 -1.0689184D-13 -1.7452728D-18 -1.5161800D-23  8.1166357D-27 -3.2563238D-31
 220   14    -55.0470  0.0034249734 -2.9832746D-08 -1.0708743D-13 -1.7473004D-18 -1.3803719D-23  8.0492475D-27 -3.6188110D-31
 220   15    -54.9443  0.0034231832 -2.9842394D-08 -1.0729722D-13 -1.7492625D-18 -1.2361864D-23  7.9693363D-27 -3.9892451D-31
 220   16    -54.8347  0.0034212729 -2.9852705D-08 -1.0752125D-13 -1.7511183D-18 -1.0840521D-23  7.8756828D-27 -4.3630467D-31
 220   17    -54.7185  0.0034192426 -2.9863684D-08 -1.0775952D-13 -1.7528254D-18 -9.2448795D-24  7.7673866D-27 -4.7340859D-31
 220   18    -54.5954  0.0034170920 -2.9875336D-08 -1.0801204D-13 -1.7543392D-18 -7.5802393D-24  7.6434401D-27 -5.0978384D-31
 220   19    -54.4656  0.0034148210 -2.9887664D-08 -1.0827880D-13 -1.7556150D-18 -5.8533364D-24  7.5031368D-27 -5.4469022D-31
 220   20    -54.3290  0.0034124295 -2.9900675D-08 -1.0855978D-13 -1.7566068D-18 -4.0713531D-24  7.3459314D-27 -5.7753964D-31
 221    0    -51.9521  0.0033214635 -2.9927231D-08 -1.0833909D-13 -1.3163877D-18  4.8456195D-23  7.0798322D-27 -1.3588673D-31
 221    1    -51.9454  0.0033213438 -2.9927881D-08 -1.0834961D-13 -1.3159029D-18  4.8541224D-23  7.0779191D-27 -1.3930223D-31
 221    2    -51.9321  0.0033211043 -2.9929181D-08 -1.0837066D-13 -1.3149305D-18  4.8710973D-23  7.0739336D-27 -1.4606449D-31
 221    3    -51.9122  0.0033207452 -2.9931132D-08 -1.0840220D-13 -1.3134650D-18  4.8965611D-23  7.0675588D-27 -1.5633013D-31
 221    4    -51.8856  0.0033202663 -2.9933734D-08 -1.0844420D-13 -1.3114997D-18  4.9304358D-23  7.0584288D-27 -1.6991304D-31
 221    5    -51.8524  0.0033196676 -2.9936988D-08 -1.0849661D-13 -1.3090238D-18  4.9727716D-23  7.0459131D-27 -1.8716987D-31
 221    6    -51.8126  0.0033189490 -2.9940895D-08 -1.0855937D-13 -1.3060249D-18  5.0234479D-23  7.0292996D-27 -2.0789932D-31
 221    7    -51.7661  0.0033181106 -2.9945456D-08 -1.0863241D-13 -1.3024881D-18  5.0824030D-23  7.0077885D-27 -2.3222473D-31
 221    8    -51.7131  0.0033171523 -2.9950673D-08 -1.0871564D-13 -1.2983956D-18  5.1495452D-23  6.9802038D-27 -2.6025824D-31
 221    9    -51.6534  0.0033160739 -2.9956546D-08 -1.0880896D-13 -1.2937266D-18  5.2247342D-23  6.9453972D-27 -2.9191954D-31
 221   10    -51.5871  0.0033148756 -2.9963078D-08 -1.0891224D-13 -1.2884602D-18  5.3078221D-23  6.9020653D-27 -3.2740105D-31
 221   11    -51.5141  0.0033135570 -2.9970270D-08 -1.0902537D-13 -1.2825716D-18  5.3986064D-23  6.8485821D-27 -3.6673580D-31
 221   12    -51.4346  0.0033121183 -2.9978124D-08 -1.0914818D-13 -1.2760345D-18  5.4967432D-23  6.7834125D-27 -4.0979798D-31
 221   13    -51.3485  0.0033105592 -2.9986643D-08 -1.0928052D-13 -1.2688203D-18  5.6019809D-23  6.7045154D-27 -4.5682125D-31
 221   14    -51.2559  0.0033088797 -2.9995828D-08 -1.0942218D-13 -1.2608991D-18  5.7138355D-23  6.6100168D-27 -5.0756739D-31
 221   15    -51.1566  0.0033070796 -3.0005683D-08 -1.0957297D-13 -1.2522396D-18  5.8318157D-23  6.4976967D-27 -5.6204064D-31
 221   16    -51.0508  0.0033051589 -3.0016210D-08 -1.0973266D-13 -1.2428091D-18  5.9553179D-23  6.3652683D-27 -6.2008982D-31
 221   17    -50.9385  0.0033031174 -3.0027411D-08 -1.0990099D-13 -1.2325757D-18  6.0836367D-23  6.2103408D-27 -6.8173744D-31
 221   18    -50.8196  0.0033009550 -3.0039290D-08 -1.1007768D-13 -1.2215055D-18  6.2158402D-23  6.0303886D-27 -7.4645807D-31
 221   19    -50.6942  0.0032986716 -3.0051849D-08 -1.1026245D-13 -1.2095663D-18  6.3510133D-23  5.8227981D-27 -8.1429935D-31
 221   20    -50.5623  0.0032962669 -3.0065092D-08 -1.1045496D-13 -1.1967267D-18  6.4879270D-23  5.5849872D-27 -8.8465398D-31
 222    0    -48.3515  0.0032070282 -3.0043875D-08 -1.0397707D-13 -4.6040345D-19  2.4482891D-23 -8.7719447D-27 -1.0391711D-30
 222    1    -48.3451  0.0032069081 -3.0044499D-08 -1.0398075D-13 -4.6015934D-19  2.4377497D-23 -8.7864853D-27 -1.0414415D-30
 222    2    -48.3323  0.0032066677 -3.0045747D-08 -1.0398811D-13 -4.5967373D-19  2.4166371D-23 -8.8157238D-27 -1.0461158D-30
 222    3    -48.3131  0.0032063071 -3.0047619D-08 -1.0399913D-13 -4.5895353D-19  2.3847898D-23 -8.8597551D-27 -1.0529494D-30
 222    4    -48.2874  0.0032058264 -3.0050115D-08 -1.0401380D-13 -4.5800778D-19  2.3421433D-23 -8.9190611D-27 -1.0623861D-30
 222    5    -48.2553  0.0032052253 -3.0053236D-08 -1.0403210D-13 -4.5685032D-19  2.2884026D-23 -8.9937921D-27 -1.0741189D-30
 222    6    -48.2169  0.0032045040 -3.0056981D-08 -1.0405400D-13 -4.5549721D-19  2.2232994D-23 -9.0845948D-27 -1.0882633D-30
 222    7    -48.1720  0.0032036623 -3.0061352D-08 -1.0407946D-13 -4.5396764D-19  2.1465516D-23 -9.1920886D-27 -1.1049959D-30
 222    8    -48.1208  0.0032027003 -3.0066349D-08 -1.0410846D-13 -4.5228613D-19  2.0577129D-23 -9.3169323D-27 -1.1242536D-30
 222    9    -48.0631  0.0032016178 -3.0071971D-08 -1.0414096D-13 -4.5047927D-19  1.9563151D-23 -9.4599103D-27 -1.1460330D-30
 222   10    -47.9991  0.0032004148 -3.0078221D-08 -1.0417692D-13 -4.4858005D-19  1.8418385D-23 -9.6220860D-27 -1.1705273D-30
 222   11    -47.9287  0.0031990912 -3.0085098D-08 -1.0421631D-13 -4.4662428D-19  1.7136280D-23 -9.8044505D-27 -1.1975963D-30
 222   12    -47.8520  0.0031976469 -3.0092603D-08 -1.0425909D-13 -4.4465300D-19  1.5709955D-23 -1.0008185D-26 -1.2273613D-30
 222   13    -47.7688  0.0031960819 -3.0100737D-08 -1.0430523D-13 -4.4271329D-19  1.4130919D-23 -1.0234415D-26 -1.2596223D-30
 222   14    -47.6794  0.0031943960 -3.0109501D-08 -1.0435471D-13 -4.4085633D-19  1.2390635D-23 -1.0484727D-26 -1.2944682D-30
 222   15    -47.5836  0.0031925892 -3.0118895D-08 -1.0440751D-13 -4.3914031D-19  1.0478548D-23 -1.0760494D-26 -1.3316570D-30
 222   16    -47.4814  0.0031906612 -3.0128921D-08 -1.0446362D-13 -4.3763047D-19  8.3837192D-24 -1.1063229D-26 -1.3711550D-30
 222   17    -47.3730  0.0031886121 -3.0139579D-08 -1.0452305D-13 -4.3639882D-19  6.0931339D-24 -1.1394532D-26 -1.4126297D-30
 222   18    -47.2582  0.0031864417 -3.0150871D-08 -1.0458582D-13 -4.3552585D-19  3.5931208D-24 -1.1755962D-26 -1.4557795D-30
 222   19    -47.1372  0.0031841497 -3.0162798D-08 -1.0465198D-13 -4.3510068D-19  8.6825635D-25 -1.2149122D-26 -1.5001731D-30
 222   20    -47.0099  0.0031817362 -3.0175360D-08 -1.0472160D-13 -4.3522237D-19 -2.0984301D-24 -1.2575496D-26 -1.5453499D-30
 223    0    -44.9581  0.0030945239 -3.0075863D-08 -9.6631491D-14 -1.0578604D-18 -2.1067126D-22 -1.9078922D-26  2.1231210D-30
 223    1    -44.9519  0.0030944036 -3.0076443D-08 -9.6639963D-14 -1.0599685D-18 -2.1090006D-22 -1.9049148D-26  2.1286908D-30
 223    2    -44.9395  0.0030941630 -3.0077602D-08 -9.6656956D-14 -1.0641910D-18 -2.1135654D-22 -1.8989419D-26  2.1397482D-30
 223    3    -44.9209  0.0030938021 -3.0079342D-08 -9.6682573D-14 -1.0705419D-18 -2.1203855D-22 -1.8899170D-26  2.1563370D-30
 223    4    -44.8962  0.0030933208 -3.0081663D-08 -9.6716966D-14 -1.0790414D-18 -2.1294269D-22 -1.8777818D-26  2.1783040D-30
 223    5    -44.8653  0.0030927191 -3.0084565D-08 -9.6760341D-14 -1.0897167D-18 -2.1406483D-22 -1.8624391D-26  2.2056550D-30
 223    6    -44.8282  0.0030919970 -3.0088050D-08 -9.6812956D-14 -1.1026009D-18 -2.1539924D-22 -1.8437718D-26  2.2383414D-30
 223    7    -44.7849  0.0030911545 -3.0092117D-08 -9.6875126D-14 -1.1177330D-18 -2.1693852D-22 -1.8216546D-26  2.2760210D-30
 223    8    -44.7354  0.0030901915 -3.0096769D-08 -9.6947218D-14 -1.1351579D-18 -2.1867505D-22 -1.7959205D-26  2.3188087D-30
 223    9    -44.6798  0.0030891079 -3.0102006D-08 -9.7029659D-14 -1.1549247D-18 -2.2059881D-22 -1.7664024D-26  2.3665286D-30
 223   10    -44.6180  0.0030879037 -3.0107831D-08 -9.7122938D-14 -1.1770901D-18 -2.2269825D-22 -1.7329076D-26  2.4187581D-30
 223   11    -44.5501  0.0030865788 -3.0114244D-08 -9.7227603D-14 -1.2017116D-18 -2.2496107D-22 -1.6952180D-26  2.4756087D-30
 223   12    -44.4761  0.0030851332 -3.0121249D-08 -9.7344268D-14 -1.2288525D-18 -2.2737202D-22 -1.6531119D-26  2.5366763D-30
 223   13    -44.3959  0.0030835667 -3.0128847D-08 -9.7473612D-14 -1.2585769D-18 -2.2991445D-22 -1.6063512D-26  2.6017193D-30
 223   14    -44.3096  0.0030818792 -3.0137041D-08 -9.7616382D-14 -1.2909518D-18 -2.3256978D-22 -1.5546814D-26  2.6704773D-30
 223   15    -44.2171  0.0030800707 -3.0145833D-08 -9.7773397D-14 -1.3260444D-18 -2.3531753D-22 -1.4978407D-26  2.7428316D-30
 223   16    -44.1186  0.0030781411 -3.0155227D-08 -9.7945551D-14 -1.3639225D-18 -2.3813371D-22 -1.4355460D-26  2.8182589D-30
 223   17    -44.0140  0.0030760902 -3.0165227D-08 -9.8133808D-14 -1.4046498D-18 -2.4099319D-22 -1.3675424D-26  2.8965402D-30
 223   18    -43.9033  0.0030739179 -3.0175837D-08 -9.8339214D-14 -1.4482899D-18 -2.4386744D-22 -1.2935254D-26  2.9772983D-30
 223   19    -43.7865  0.0030716241 -3.0187060D-08 -9.8562889D-14 -1.4948991D-18 -2.4672571D-22 -1.2132171D-26  3.0602359D-30
 223   20    -43.6637  0.0030692087 -3.0198902D-08 -9.8806036D-14 -1.5445287D-18 -2.4953350D-22 -1.1263402D-26  3.1448313D-30
 224    0    -41.7631  0.0029843008 -3.0059795D-08 -1.0245523D-13 -3.0490781D-18 -1.2472156D-22  3.3043631D-26  3.8190462D-30
 224    1    -41.7572  0.0029841806 -3.0060410D-08 -1.0247963D-13 -3.0503234D-18 -1.2432462D-22  3.3097008D-26  3.8099609D-30
 224    2    -41.7452  0.0029839401 -3.0061640D-08 -1.0252846D-13 -3.0528015D-18 -1.2352918D-22  3.3203400D-26  3.7917929D-30
 224    3    -41.7273  0.0029835794 -3.0063486D-08 -1.0260177D-13 -3.0564897D-18 -1.2233093D-22  3.3362116D-26  3.7641471D-30
 224    4    -41.7035  0.0029830983 -3.0065949D-08 -1.0269965D-13 -3.0613505D-18 -1.2072456D-22  3.3571803D-26  3.7265722D-30
 224    5    -41.6736  0.0029824970 -3.0069032D-08 -1.0282223D-13 -3.0673364D-18 -1.1870221D-22  3.3831017D-26  3.6785094D-30
 224    6    -41.6378  0.0029817753 -3.0072736D-08 -1.0296963D-13 -3.0743853D-18 -1.1625545D-22  3.4137472D-26  3.6194084D-30
 224    7    -41.5961  0.0029809332 -3.0077065D-08 -1.0314202D-13 -3.0824228D-18 -1.1337315D-22  3.4488798D-26  3.5483128D-30
 224    8    -41.5484  0.0029799706 -3.0082020D-08 -1.0333959D-13 -3.0913604D-18 -1.1004334D-22  3.4881604D-26  3.4642952D-30
 224    9    -41.4948  0.0029788876 -3.0087607D-08 -1.0356251D-13 -3.1010929D-18 -1.0625271D-22  3.5311855D-26  3.3660823D-30
 224   10    -41.4352  0.0029776840 -3.0093828D-08 -1.0381102D-13 -3.1115052D-18 -1.0198741D-22  3.5775221D-26  3.2526125D-30
 224   11    -41.3697  0.0029763597 -3.0100688D-08 -1.0408532D-13 -3.1224632D-18 -9.7232326D-23  3.6266178D-26  3.1224074D-30
 224   12    -41.2983  0.0029749147 -3.0108193D-08 -1.0438563D-13 -3.1338164D-18 -9.1972883D-23  3.6778371D-26  2.9740198D-30
 224   13    -41.2210  0.0029733488 -3.0116348D-08 -1.0471215D-13 -3.1453978D-18 -8.6193995D-23  3.7304437D-26  2.8058064D-30
 224   14    -41.1377  0.0029716621 -3.0125159D-08 -1.0506509D-13 -3.1570243D-18 -7.9881602D-23  3.7835904D-26  2.6161041D-30
 224   15    -41.0486  0.0029698543 -3.0134632D-08 -1.0544464D-13 -3.1684933D-18 -7.3022893D-23  3.8363116D-26  2.4030939D-30
 224   16    -40.9536  0.0029679253 -3.0144774D-08 -1.0585093D-13 -3.1795848D-18 -6.5607234D-23  3.8874986D-26  2.1651388D-30
 224   17    -40.8527  0.0029658751 -3.0155593D-08 -1.0628408D-13 -3.1900613D-18 -5.7626429D-23  3.9359041D-26  1.9002394D-30
 224   18    -40.7460  0.0029637035 -3.0167096D-08 -1.0674416D-13 -3.1996658D-18 -4.9075677D-23  3.9801169D-26  1.6065515D-30
 224   19    -40.6334  0.0029614103 -3.0179293D-08 -1.0723117D-13 -3.2081254D-18 -3.9955748D-23  4.0185785D-26  1.2825211D-30
 224   20    -40.5150  0.0029589955 -3.0192192D-08 -1.0774506D-13 -3.2151491D-18 -3.0271939D-23  4.0495302D-26  9.2628416D-31
 225    0    -38.7579  0.0028763932 -3.0068888D-08 -1.1132805D-13 -1.8506695D-18  8.1944147D-23 -3.9931784D-26 -7.3393453D-30
 225    1    -38.7521  0.0028762730 -3.0069556D-08 -1.1134286D-13 -1.8498522D-18  8.1464421D-23 -4.0034399D-26 -7.3218588D-30
 225    2    -38.7406  0.0028760324 -3.0070892D-08 -1.1137244D-13 -1.8482328D-18  8.0500952D-23 -4.0238861D-26 -7.2866034D-30
 225    3    -38.7234  0.0028756715 -3.0072897D-08 -1.1141677D-13 -1.8458397D-18  7.9046932D-23 -4.0543843D-26 -7.2334001D-30
 225    4    -38.7004  0.0028751903 -3.0075572D-08 -1.1147579D-13 -1.8427170D-18  7.7090941D-23 -4.0946821D-26 -7.1612345D-30
 225    5    -38.6716  0.0028745888 -3.0078917D-08 -1.1154942D-13 -1.8389239D-18  7.4619594D-23 -4.1444994D-26 -7.0697016D-30
 225    6    -38.6371  0.0028738669 -3.0082935D-08 -1.1163758D-13 -1.8345368D-18  7.1613997D-23 -4.2034110D-26 -6.9572902D-30
 225    7    -38.5969  0.0028730245 -3.0087626D-08 -1.1174018D-13 -1.8296483D-18  6.8054709D-23 -4.2709387D-26 -6.8229847D-30
 225    8    -38.5509  0.0028720616 -3.0092992D-08 -1.1185711D-13 -1.8243696D-18  6.3918076D-23 -4.3464669D-26 -6.6652196D-30
 225    9    -38.4992  0.0028709781 -3.0099036D-08 -1.1198826D-13 -1.8188287D-18  5.9179070D-23 -4.4293113D-26 -6.4825619D-30
 225   10    -38.4418  0.0028697740 -3.0105759D-08 -1.1213353D-13 -1.8131782D-18  5.3810175D-23 -4.5186075D-26 -6.2730107D-30
 225   11    -38.3787  0.0028684492 -3.0113165D-08 -1.1229284D-13 -1.8075891D-18  4.7782403D-23 -4.6133951D-26 -6.0345874D-30
 225   12    -38.3099  0.0028670036 -3.0121257D-08 -1.1246611D-13 -1.8022569D-18  4.1067379D-23 -4.7125188D-26 -5.7652218D-30
 225   13    -38.2354  0.0028654371 -3.0130036D-08 -1.1265328D-13 -1.7973998D-18  3.3635540D-23 -4.8147137D-26 -5.4627825D-30
 225   14    -38.1552  0.0028637495 -3.0139508D-08 -1.1285435D-13 -1.7932610D-18  2.5458682D-23 -4.9184890D-26 -5.1247362D-30
 225   15    -38.0693  0.0028619408 -3.0149674D-08 -1.1306934D-13 -1.7901106D-18  1.6510796D-23 -5.0221908D-26 -4.7488204D-30
 225   16    -37.9777  0.0028600109 -3.0160540D-08 -1.1329833D-13 -1.7882461D-18  6.7688755D-24 -5.1239230D-26 -4.3325120D-30
 225   17    -37.8805  0.0028579596 -3.0172109D-08 -1.1354150D-13 -1.7879893D-18 -3.7852454D-24 -5.2216194D-26 -3.8736762D-30
 225   18    -37.7777  0.0028557868 -3.0184385D-08 -1.1379907D-13 -1.7896920D-18 -1.5164730D-23 -5.3129240D-26 -3.3698456D-30
 225   19    -37.6692  0.0028534923 -3.0197374D-08 -1.1407138D-13 -1.7937304D-18 -2.7374880D-23 -5.3952730D-26 -2.8187519D-30
 225   20    -37.5551  0.0028510759 -3.0211080D-08 -1.1435888D-13 -1.8005061D-18 -4.0411708D-23 -5.4658361D-26 -2.2184212D-30
 226    0    -35.9338  0.0027707705 -3.0062992D-08 -1.1482499D-13 -3.1437105D-18 -1.8705722D-22  5.4784270D-26  1.5155692D-29
 226    1    -35.9283  0.0027706502 -3.0063681D-08 -1.1485015D-13 -3.1455780D-18 -1.8639817D-22  5.4996379D-26  1.5143529D-29
 226    2    -35.9172  0.0027704097 -3.0065060D-08 -1.1490051D-13 -3.1492929D-18 -1.8507338D-22  5.5420085D-26  1.5118987D-29
 226    3    -35.9006  0.0027700489 -3.0067129D-08 -1.1497616D-13 -3.1548151D-18 -1.8306663D-22  5.6054290D-26  1.5080824D-29
 226    4    -35.8784  0.0027695678 -3.0069889D-08 -1.1507723D-13 -3.1620836D-18 -1.8035607D-22  5.6897391D-26  1.5027922D-29
 226    5    -35.8507  0.0027689664 -3.0073344D-08 -1.1520389D-13 -3.1710153D-18 -1.7691045D-22  5.7946825D-26  1.4957930D-29
 226    6    -35.8175  0.0027682446 -3.0077494D-08 -1.1535635D-13 -3.1815048D-18 -1.7269307D-22  5.9199727D-26  1.4868876D-29
 226    7    -35.7788  0.0027674023 -3.0082342D-08 -1.1553485D-13 -3.1934178D-18 -1.6765947D-22  6.0651490D-26  1.4757774D-29
 226    8    -35.7345  0.0027664396 -3.0087893D-08 -1.1573966D-13 -3.2065960D-18 -1.6175784D-22  6.2296791D-26  1.4621087D-29
 226    9    -35.6847  0.0027653563 -3.0094149D-08 -1.1597105D-13 -3.2208473D-18 -1.5493061D-22  6.4128652D-26  1.4454903D-29
 226   10    -35.6294  0.0027641524 -3.0101115D-08 -1.1622932D-13 -3.2359513D-18 -1.4711424D-22  6.6138486D-26  1.4254752D-29
 226   11    -35.5686  0.0027628278 -3.0108796D-08 -1.1651479D-13 -3.2516486D-18 -1.3823999D-22  6.8315600D-26  1.4015781D-29
 226   12    -35.5023  0.0027613824 -3.0117196D-08 -1.1682772D-13 -3.2676407D-18 -1.2823407D-22  7.0646811D-26  1.3732215D-29
 226   13    -35.4306  0.0027598161 -3.0126322D-08 -1.1716840D-13 -3.2835863D-18 -1.1701963D-22  7.3116030D-26  1.3398021D-29
 226   14    -35.3533  0.0027581287 -3.0136180D-08 -1.1753704D-13 -3.2990989D-18 -1.0451772D-22  7.5704274D-26  1.3006812D-29
 226   15    -35.2706  0.0027563202 -3.0146776D-08 -1.1793384D-13 -3.3137422D-18 -9.0648120D-23  7.8388499D-26  1.2551337D-29
 226   16    -35.1824  0.0027543905 -3.0158118D-08 -1.1835887D-13 -3.3270276D-18 -7.5331194D-23  8.1141675D-26  1.2023976D-29
 226   17    -35.0888  0.0027523393 -3.0170214D-08 -1.1881215D-13 -3.3384106D-18 -5.8491141D-23  8.3932140D-26  1.1416901D-29
 226   18    -34.9898  0.0027501666 -3.0183071D-08 -1.1929356D-13 -3.3472891D-18 -4.0057438D-23  8.6722818D-26  1.0721907D-29
 226   19    -34.8853  0.0027478721 -3.0196700D-08 -1.1980283D-13 -3.3530013D-18 -1.9967166D-23  8.9470782D-26  9.9302097D-30
 226   20    -34.7754  0.0027454558 -3.0211108D-08 -1.2033952D-13 -3.3548260D-18  1.8294973D-24  9.2127281D-26  9.0335815D-30
 227    0    -33.2826  0.0026674874 -3.0057736D-08 -1.1741073D-13  1.0144151D-19  4.2078494D-22 -9.9197802D-26 -3.2612065D-29
 227    1    -33.2773  0.0026673671 -3.0058440D-08 -1.1740990D-13  1.0564340D-19  4.1959177D-22 -9.9654222D-26 -3.2591003D-29
 227    2    -33.2666  0.0026671267 -3.0059849D-08 -1.1740814D-13  1.1401122D-19  4.1718917D-22 -1.0056614D-25 -3.2548008D-29
 227    3    -33.2506  0.0026667659 -3.0061963D-08 -1.1740526D-13  1.2647235D-19  4.1354412D-22 -1.0193176D-25 -3.2480981D-29
 227    4    -33.2293  0.0026662849 -3.0064780D-08 -1.1740095D-13  1.4291548D-19  4.0860804D-22 -1.0374812D-25 -3.2387132D-29
 227    5    -33.2026  0.0026656836 -3.0068302D-08 -1.1739482D-13  1.6318917D-19  4.0231515D-22 -1.0601088D-25 -3.2262286D-29
 227    6    -33.1706  0.0026649619 -3.0072528D-08 -1.1738642D-13  1.8709705D-19  3.9458465D-22 -1.0871416D-25 -3.2101346D-29
 227    7    -33.1333  0.0026641198 -3.0077458D-08 -1.1737517D-13  2.1439477D-19  3.8532080D-22 -1.1185036D-25 -3.1898695D-29
 227    8    -33.0907  0.0026631572 -3.0083092D-08 -1.1736047D-13  2.4478575D-19  3.7441189D-22 -1.1540902D-25 -3.1646937D-29
 227    9    -33.0428  0.0026620741 -3.0089429D-08 -1.1734165D-13  2.7791680D-19  3.6173342D-22 -1.1937750D-25 -3.1338318D-29
 227   10    -32.9896  0.0026608704 -3.0096469D-08 -1.1731799D-13  3.1336529D-19  3.4714582D-22 -1.2373894D-25 -3.0963230D-29
 227   11    -32.9310  0.0026595460 -3.0104211D-08 -1.1728876D-13  3.5064126D-19  3.3049896D-22 -1.2847305D-25 -3.0511789D-29
 227   12    -32.8672  0.0026581008 -3.0112654D-08 -1.1725323D-13  3.8917670D-19  3.1163249D-22 -1.3355454D-25 -2.9973101D-29
 227   13    -32.7981  0.0026565347 -3.0121798D-08 -1.1721069D-13  4.2831646D-19  2.9037515D-22 -1.3895232D-25 -2.9334128D-29
 227   14    -32.7238  0.0026548476 -3.0131642D-08 -1.1716051D-13  4.6731254D-19  2.6655209D-22 -1.4462919D-25 -2.8582334D-29
 227   15    -32.6442  0.0026530394 -3.0142184D-08 -1.1710211D-13  5.0531559D-19  2.3998432D-22 -1.5054054D-25 -2.7703895D-29
 227   16    -32.5593  0.0026511099 -3.0153422D-08 -1.1703507D-13  5.4136978D-19  2.1049174D-22 -1.5663359D-25 -2.6683675D-29
 227   17    -32.4692  0.0026490591 -3.0165356D-08 -1.1695914D-13  5.7440090D-19  1.7790016D-22 -1.6284615D-25 -2.5506766D-29
 227   18    -32.3739  0.0026468867 -3.0177983D-08 -1.1687427D-13  6.0321630D-19  1.4204294D-22 -1.6910607D-25 -2.4157222D-29
 227   19    -32.2733  0.0026445927 -3.0191302D-08 -1.1678072D-13  6.2649574D-19  1.0276949D-22 -1.7532984D-25 -2.2619390D-29
 227   20    -32.1676  0.0026421768 -3.0205309D-08 -1.1667906D-13  6.4279180D-19  5.9949668D-23 -1.8142227D-25 -2.0877467D-29
 228    0    -30.7960  0.0025666918 -2.9959094D-08 -1.0824339D-13 -4.5404672D-18 -9.5146978D-22  1.0372200D-25  5.1843345D-29
 228    1    -30.7909  0.0025665720 -2.9959743D-08 -1.0827975D-13 -4.5499760D-18 -9.5022088D-22  1.0444764D-25  5.1818398D-29
 228    2    -30.7806  0.0025663323 -2.9961043D-08 -1.0835270D-13 -4.5689551D-18 -9.4769666D-22  1.0589787D-25  5.1766826D-29
 228    3    -30.7652  0.0025659728 -2.9962994D-08 -1.0846270D-13 -4.5973285D-18 -9.4384520D-22  1.0807040D-25  5.1685282D-29
 228    4    -30.7447  0.0025654933 -2.9965599D-08 -1.0861041D-13 -4.6349776D-18 -9.3858814D-22  1.1096145D-25  5.1568738D-29
 228    5    -30.7190  0.0025648940 -2.9968860D-08 -1.0879675D-13 -4.6817387D-18 -9.3182243D-22  1.1456584D-25  5.1411013D-29
 228    6    -30.6882  0.0025641747 -2.9972781D-08 -1.0902281D-13 -4.7373980D-18 -9.2341835D-22  1.1887584D-25  5.1203455D-29
 228    7    -30.6524  0.0025633354 -2.9977366D-08 -1.0928991D-13 -4.8016834D-18 -9.1322295D-22  1.2388096D-25  5.0936315D-29
 228    8    -30.6113  0.0025623760 -2.9982619D-08 -1.0959954D-13 -4.8742569D-18 -9.0105663D-22  1.2956710D-25  5.0597305D-29
 228    9    -30.5652  0.0025612965 -2.9988547D-08 -1.0995339D-13 -4.9547123D-18 -8.8672017D-22  1.3591614D-25  5.0173521D-29
 228   10    -30.5140  0.0025600969 -2.9995156D-08 -1.1035330D-13 -5.0425545D-18 -8.6998986D-22  1.4290432D-25  4.9649272D-29
 228   11    -30.4577  0.0025587769 -3.0002454D-08 -1.1080122D-13 -5.1371979D-18 -8.5062417D-22  1.5050193D-25  4.9008125D-29
 228   12    -30.3963  0.0025573366 -3.0010450D-08 -1.1129925D-13 -5.2379485D-18 -8.2836255D-22  1.5867111D-25  4.8231182D-29
 228   13    -30.3298  0.0025557758 -3.0019152D-08 -1.1184954D-13 -5.3439971D-18 -8.0292918D-22  1.6736560D-25  4.7297819D-29
 228   14    -30.2583  0.0025540945 -3.0028573D-08 -1.1245429D-13 -5.4544026D-18 -7.7403899D-22  1.7652889D-25  4.6186671D-29
 228   15    -30.1817  0.0025522925 -3.0038724D-08 -1.1311569D-13 -5.5680823D-18 -7.4139858D-22  1.8609250D-25  4.4874378D-29
 228   16    -30.1001  0.0025503697 -3.0049617D-08 -1.1383587D-13 -5.6837969D-18 -7.0471479D-22  1.9597488D-25  4.3336871D-29
 228   17    -30.0134  0.0025483259 -3.0061268D-08 -1.1461685D-13 -5.8001410D-18 -6.6369821D-22  2.0607936D-25  4.1548752D-29
 228   18    -29.9217  0.0025461610 -3.0073692D-08 -1.1546048D-13 -5.9155333D-18 -6.1807230D-22  2.1629314D-25  3.9484119D-29
 228   19    -29.8250  0.0025438749 -3.0086906D-08 -1.1636833D-13 -6.0282078D-18 -5.6758397D-22  2.2648544D-25  3.7117633D-29
 228   20    -29.7233  0.0025414674 -3.0100929D-08 -1.1734163D-13 -6.1362068D-18 -5.1200982D-22  2.3650599D-25  3.4423585D-29
 229    0    -28.4654  0.0024685806 -2.9895652D-08 -1.2875990D-13 -1.1798089D-18  9.0516985D-22 -1.5339956D-25 -7.1488440D-29
 229    1    -28.4605  0.0024684610 -2.9896425D-08 -1.2876930D-13 -1.1707662D-18  9.0332289D-22 -1.5439990D-25 -7.1413399D-29
 229    2    -28.4506  0.0024682218 -2.9897970D-08 -1.2878789D-13 -1.1527370D-18  8.9959343D-22 -1.5639734D-25 -7.1260746D-29
 229    3    -28.4358  0.0024678630 -2.9900289D-08 -1.2881523D-13 -1.1258344D-18  8.9390909D-22 -1.5938533D-25 -7.1025042D-29
 229    4    -28.4160  0.0024673846 -2.9903381D-08 -1.2885069D-13 -1.0902323D-18  8.8616330D-22 -1.6335369D-25 -7.0698479D-29
 229    5    -28.3914  0.0024667865 -2.9907247D-08 -1.2889341D-13 -1.0461716D-18  8.7621361D-22 -1.6828771D-25 -7.0270147D-29
 229    6    -28.3618  0.0024660687 -2.9911888D-08 -1.2894238D-13 -9.9396678D-19  8.6388541D-22 -1.7416783D-25 -6.9727224D-29
 229    7    -28.3273  0.0024652311 -2.9917305D-08 -1.2899635D-13 -9.3401393D-19  8.4896929D-22 -1.8096849D-25 -6.9053623D-29
 229    8    -28.2878  0.0024642736 -2.9923498D-08 -1.2905397D-13 -8.6680042D-19  8.3122630D-22 -1.8865688D-25 -6.8230612D-29
 229    9    -28.2435  0.0024631962 -2.9930468D-08 -1.2911371D-13 -7.9292066D-19  8.1038956D-22 -1.9719218D-25 -6.7237909D-29
 229   10    -28.1942  0.0024619989 -2.9938217D-08 -1.2917393D-13 -7.1308342D-19  7.8616462D-22 -2.0652344D-25 -6.6051524D-29
 229   11    -28.1401  0.0024606814 -2.9946745D-08 -1.2923292D-13 -6.2812944D-19  7.5823721D-22 -2.1658858D-25 -6.4646839D-29
 229   12    -28.0810  0.0024592437 -2.9956051D-08 -1.2928892D-13 -5.3904332D-19  7.2627300D-22 -2.2731226D-25 -6.2995588D-29
 229   13    -28.0171  0.0024576858 -2.9966138D-08 -1.2934015D-13 -4.4697131D-19  6.8992650D-22 -2.3860425D-25 -6.1068651D-29
 229   14    -27.9483  0.0024560074 -2.9977005D-08 -1.2938491D-13 -3.5323396D-19  6.4884784D-22 -2.5035751D-25 -5.8835554D-29
 229   15    -27.8747  0.0024542084 -2.9988651D-08 -1.2942159D-13 -2.5934137D-19  6.0268717D-22 -2.6244625D-25 -5.6264539D-29
 229   16    -27.7962  0.0024522887 -3.0001077D-08 -1.2944879D-13 -1.6700681D-19  5.5110883D-22 -2.7472392D-25 -5.3323839D-29
 229   17    -27.7128  0.0024502482 -3.0014282D-08 -1.2946535D-13 -7.8153971D-20  4.9379703D-22 -2.8702160D-25 -4.9981198D-29
 229   18    -27.6247  0.0024480867 -3.0028264D-08 -1.2947048D-13  5.0700490D-21  4.3047387D-22 -2.9914619D-25 -4.6206367D-29
 229   19    -27.5317  0.0024458039 -3.0043024D-08 -1.2946382D-13  8.0293202D-20  3.6090945D-22 -3.1087930D-25 -4.1970721D-29
 229   20    -27.4339  0.0024433999 -3.0058558D-08 -1.2944560D-13  1.4492245D-19  2.8494063D-22 -3.2197616D-25 -3.7249131D-29
 230    0    -26.2827  0.0023729985 -2.9796402D-08 -1.2310637D-13 -6.0401883D-18 -9.6546393D-22  2.4747282D-25  6.8999224D-29
 230    1    -26.2780  0.0023728793 -2.9797141D-08 -1.2315473D-13 -6.0498280D-18 -9.6248858D-22  2.4843734D-25  6.8806855D-29
 230    2    -26.2685  0.0023726409 -2.9798619D-08 -1.2325168D-13 -6.0690179D-18 -9.5650295D-22  2.5035849D-25  6.8419150D-29
 230    3    -26.2542  0.0023722833 -2.9800839D-08 -1.2339768D-13 -6.0975773D-18 -9.4743879D-22  2.5321987D-25  6.7830558D-29
 230    4    -26.2353  0.0023718065 -2.9803803D-08 -1.2359341D-13 -6.1352308D-18 -9.3519324D-22  2.5699607D-25  6.7032087D-29
 230    5    -26.2115  0.0023712104 -2.9807514D-08 -1.2383975D-13 -6.1816026D-18 -9.1963331D-22  2.6165266D-25  6.6012409D-29
 230    6    -26.1831  0.0023704949 -2.9811978D-08 -1.2413778D-13 -6.2362120D-18 -9.0059593D-22  2.6714531D-25  6.4757884D-29
 230    7    -26.1499  0.0023696601 -2.9817199D-08 -1.2448876D-13 -6.2984625D-18 -8.7789141D-22  2.7341816D-25  6.3252046D-29
 230    8    -26.1120  0.0023687059 -2.9823184D-08 -1.2489408D-13 -6.3676331D-18 -8.5130626D-22  2.8040347D-25  6.1476080D-29
 230    9    -26.0694  0.0023676321 -2.9829941D-08 -1.2535528D-13 -6.4428757D-18 -8.2060888D-22  2.8801999D-25  5.9409582D-29
 230   10    -26.0220  0.0023664388 -2.9837478D-08 -1.2587394D-13 -6.5231926D-18 -7.8555434D-22  2.9617191D-25  5.7030517D-29
 230   11    -25.9700  0.0023651257 -2.9845804D-08 -1.2645172D-13 -6.6074319D-18 -7.4588872D-22  3.0474669D-25  5.4315127D-29
 230   12    -25.9132  0.0023636929 -2.9854932D-08 -1.2709025D-13 -6.6942795D-18 -7.0136091D-22  3.1361499D-25  5.1240336D-29
 230   13    -25.8518  0.0023621402 -2.9864872D-08 -1.2779108D-13 -6.7822459D-18 -6.5172559D-22  3.2262792D-25  4.7781224D-29
 230   14    -25.7857  0.0023604675 -2.9875639D-08 -1.2855566D-13 -6.8696570D-18 -5.9675857D-22  3.3161644D-25  4.3915028D-29
 230   15    -25.7149  0.0023586746 -2.9887246D-08 -1.2938521D-13 -6.9546537D-18 -5.3626428D-22  3.4039026D-25  3.9619704D-29
 230   16    -25.6395  0.0023567614 -2.9899710D-08 -1.3028067D-13 -7.0351833D-18 -4.7009096D-22  3.4873680D-25  3.4876269D-29
 230   17    -25.5594  0.0023547278 -2.9913047D-08 -1.3124262D-13 -7.1090053D-18 -3.9814370D-22  3.5642088D-25  2.9668803D-29
 230   18    -25.4746  0.0023525735 -2.9927277D-08 -1.3227114D-13 -7.1736963D-18 -3.2040072D-22  3.6318502D-25  2.3986912D-29
 230   19    -25.3853  0.0023502985 -2.9942418D-08 -1.3336577D-13 -7.2266630D-18 -2.3692888D-22  3.6874937D-25  1.7825288D-29
 230   20    -25.2913  0.0023479024 -2.9958492D-08 -1.3452535D-13 -7.2651628D-18 -1.4790419D-22  3.7281455D-25  1.1187746D-29
 231    0    -24.2400  0.0022800247 -2.9738870D-08 -1.3937637D-13 -7.3349686D-19  4.5316107D-22 -3.0213564D-25 -4.1388194D-29
 231    1    -24.2354  0.0022799058 -2.9739706D-08 -1.3938222D-13 -7.2898354D-19  4.4953233D-22 -3.0271318D-25 -4.1110972D-29
 231    2    -24.2263  0.0022796678 -2.9741379D-08 -1.3939382D-13 -7.2006530D-19  4.4225382D-22 -3.0385666D-25 -4.0554546D-29
 231    3    -24.2126  0.0022793109 -2.9743888D-08 -1.3941094D-13 -7.0696211D-19  4.3128444D-22 -3.0554233D-25 -3.9715135D-29
 231    4    -24.1944  0.0022788350 -2.9747234D-08 -1.3943329D-13 -6.9000483D-19  4.1656504D-22 -3.0773472D-25 -3.8587761D-29
 231    5    -24.1716  0.0022782400 -2.9751417D-08 -1.3946048D-13 -6.6963958D-19  3.9802143D-22 -3.1038635D-25 -3.7166627D-29
 231    6    -24.1443  0.0022775259 -2.9756439D-08 -1.3949206D-13 -6.4643124D-19  3.7556258D-22 -3.1343605D-25 -3.5443299D-29
 231    7    -24.1124  0.0022766927 -2.9762298D-08 -1.3952754D-13 -6.2106761D-19  3.4909072D-22 -3.1680993D-25 -3.3409412D-29
 231    8    -24.0760  0.0022757402 -2.9768996D-08 -1.3956642D-13 -5.9435990D-19  3.1850176D-22 -3.2042033D-25 -3.1056028D-29
 231    9    -24.0350  0.0022746683 -2.9776534D-08 -1.3960822D-13 -5.6725873D-19  2.8369096D-22 -3.2416475D-25 -2.8373752D-29
 231   10    -23.9895  0.0022734771 -2.9784912D-08 -1.3965252D-13 -5.4084204D-19  2.4456151D-22 -3.2792624D-25 -2.5354141D-29
 231   11    -23.9395  0.0022721664 -2.9794130D-08 -1.3969900D-13 -5.1633003D-19  2.0102896D-22 -3.3157229D-25 -2.1989174D-29
 231   12    -23.8850  0.0022707360 -2.9804191D-08 -1.3974750D-13 -4.9508211D-19  1.5303158D-22 -3.3495476D-25 -1.8272803D-29
 231   13    -23.8260  0.0022691859 -2.9815093D-08 -1.3979807D-13 -4.7859486D-19  1.0053843D-22 -3.3791062D-25 -1.4201601D-29
 231   14    -23.7625  0.0022675159 -2.9826838D-08 -1.3985104D-13 -4.6850332D-19  4.3559734D-23 -3.4026097D-25 -9.7751198D-30
 231   15    -23.6945  0.0022657259 -2.9839427D-08 -1.3990705D-13 -4.6657122D-19 -1.7841858D-23 -3.4181260D-25 -4.9975046D-30
 231   16    -23.6220  0.0022638158 -2.9852861D-08 -1.3996718D-13 -4.7467986D-19 -8.3540714D-23 -3.4235903D-25  1.2201454D-31
 231   17    -23.5451  0.0022617853 -2.9867141D-08 -1.4003297D-13 -4.9481680D-19 -1.5333515D-22 -3.4168171D-25  5.5683672D-30
 231   18    -23.4637  0.0022596343 -2.9882269D-08 -1.4010653D-13 -5.2904736D-19 -2.2693447D-22 -3.3955353D-25  1.1318159D-29
 231   19    -23.3779  0.0022573627 -2.9898246D-08 -1.4019059D-13 -5.7949508D-19 -3.0394806D-22 -3.3574044D-25  1.7340640D-29
 231   20    -23.2876  0.0022549701 -2.9915074D-08 -1.4028860D-13 -6.4830066D-19 -3.8387304D-22 -3.3000683D-25  2.3595428D-29
 232    0    -22.3297  0.0021895552 -2.9636519D-08 -1.3953854D-13 -5.9446965D-18 -3.0766665D-22  2.3101266D-25  6.7740843D-30
 232    1    -22.3253  0.0021894367 -2.9637356D-08 -1.3958611D-13 -5.9477591D-18 -3.0489374D-22  2.3110605D-25  6.5608116D-30
 232    2    -22.3165  0.0021891995 -2.9639032D-08 -1.3968132D-13 -5.9538015D-18 -2.9934500D-22  2.3128359D-25  6.1344033D-30
 232    3    -22.3034  0.0021888439 -2.9641547D-08 -1.3982432D-13 -5.9626570D-18 -2.9101512D-22  2.3152805D-25  5.4960822D-30
 232    4    -22.2859  0.0021883696 -2.9644905D-08 -1.4001531D-13 -5.9740759D-18 -2.7989390D-22  2.3181195D-25  4.6450869D-30
 232    5    -22.2640  0.0021877766 -2.9649109D-08 -1.4025455D-13 -5.9877224D-18 -2.6597605D-22  2.3209976D-25  3.5835095D-30
 232    6    -22.2377  0.0021870650 -2.9654164D-08 -1.4054234D-13 -6.0031798D-18 -2.4925598D-22  2.3234749D-25  2.3137365D-30
 232    7    -22.2071  0.0021862346 -2.9660073D-08 -1.4087899D-13 -6.0199455D-18 -2.2973089D-22  2.3250185D-25  8.3734412D-31
 232    8    -22.1722  0.0021852854 -2.9666845D-08 -1.4126483D-13 -6.0374296D-18 -2.0740891D-22  2.3250155D-25 -8.4135774D-31
 232    9    -22.1328  0.0021842172 -2.9674485D-08 -1.4170017D-13 -6.0549667D-18 -1.8230860D-22  2.3227714D-25 -2.7174341D-30
 232   10    -22.0892  0.0021830301 -2.9683002D-08 -1.4218526D-13 -6.0718043D-18 -1.5446372D-22  2.3175168D-25 -4.7841839D-30
 232   11    -22.0412  0.0021817238 -2.9692403D-08 -1.4272028D-13 -6.0871151D-18 -1.2392957D-22  2.3084174D-25 -7.0320381D-30
 232   12    -21.9888  0.0021802983 -2.9702700D-08 -1.4330529D-13 -6.0999966D-18 -9.0783034D-23  2.2945672D-25 -9.4513077D-30
 232   13    -21.9321  0.0021787535 -2.9713903D-08 -1.4394023D-13 -6.1094773D-18 -5.5133966D-23  2.2750119D-25 -1.2028049D-29
 232   14    -21.8712  0.0021770892 -2.9726023D-08 -1.4462482D-13 -6.1145311D-18 -1.7126914D-23  2.2487653D-25 -1.4745099D-29
 232   15    -21.8059  0.0021753052 -2.9739072D-08 -1.4535860D-13 -6.1140780D-18  2.3054014D-23  2.2148058D-25 -1.7582829D-29
 232   16    -21.7363  0.0021734015 -2.9753064D-08 -1.4614082D-13 -6.1070088D-18  6.5179066D-23  2.1721147D-25 -2.0518018D-29
 232   17    -21.6624  0.0021713778 -2.9768013D-08 -1.4697045D-13 -6.0921911D-18  1.0896766D-22  2.1196800D-25 -2.3523652D-29
 232   18    -21.5843  0.0021692339 -2.9783933D-08 -1.4784612D-13 -6.0684963D-18  1.5408442D-22  2.0565358D-25 -2.6568073D-29
 232   19    -21.5019  0.0021669697 -2.9800840D-08 -1.4876608D-13 -6.0348179D-18  2.0013633D-22  1.9817703D-25 -2.9616979D-29
 232   20    -21.4153  0.0021645849 -2.9818749D-08 -1.4972820D-13 -5.9901025D-18  2.4666980D-22  1.8945735D-25 -3.2632195D-29
 233    0    -20.5444  0.0021016421 -2.9559157D-08 -1.4896555D-13 -2.4205893D-18  1.6934248D-22 -1.2290061D-25 -2.2416216D-29
 233    1    -20.5402  0.0021015238 -2.9560051D-08 -1.4898491D-13 -2.4189030D-18  1.6786561D-22 -1.2321423D-25 -2.2381055D-29
 233    2    -20.5318  0.0021012873 -2.9561839D-08 -1.4902359D-13 -2.4155756D-18  1.6490148D-22 -1.2383989D-25 -2.2310403D-29
 233    3    -20.5192  0.0021009326 -2.9564522D-08 -1.4908150D-13 -2.4106956D-18  1.6042658D-22 -1.2477480D-25 -2.2202428D-29
 233    4    -20.5024  0.0021004595 -2.9568101D-08 -1.4915854D-13 -2.4043988D-18  1.5440716D-22 -1.2601383D-25 -2.2053885D-29
 233    5    -20.4814  0.0020998681 -2.9572577D-08 -1.4925457D-13 -2.3968682D-18  1.4679996D-22 -1.2755100D-25 -2.1862169D-29
 233    6    -20.4562  0.0020991583 -2.9577952D-08 -1.4936941D-13 -2.3883374D-18  1.3755027D-22 -1.2937747D-25 -2.1622466D-29
 233    7    -20.4268  0.0020983300 -2.9584228D-08 -1.4950290D-13 -2.3790927D-18  1.2659375D-22 -1.3148211D-25 -2.1329280D-29
 233    8    -20.3932  0.0020973832 -2.9591408D-08 -1.4965484D-13 -2.3694716D-18  1.1385790D-22 -1.3385133D-25 -2.0975885D-29
 233    9    -20.3555  0.0020963178 -2.9599494D-08 -1.4982509D-13 -2.3598787D-18  9.9260327D-23 -1.3646809D-25 -2.0554062D-29
 233   10    -20.3136  0.0020951336 -2.9608489D-08 -1.5001350D-13 -2.3507772D-18  8.2712689D-23 -1.3931110D-25 -2.0053910D-29
 233   11    -20.2675  0.0020938306 -2.9618397D-08 -1.5022000D-13 -2.3426977D-18  6.4121623D-23 -1.4235455D-25 -1.9464050D-29
 233   12    -20.2173  0.0020924087 -2.9629221D-08 -1.5044457D-13 -2.3362420D-18  4.3389405D-23 -1.4556706D-25 -1.8771467D-29
 233   13    -20.1629  0.0020908677 -2.9640965D-08 -1.5068730D-13 -2.3320889D-18  2.0418770D-23 -1.4891085D-25 -1.7961526D-29
 233   14    -20.1044  0.0020892074 -2.9653634D-08 -1.5094840D-13 -2.3309956D-18 -4.8888702D-24 -1.5233977D-25 -1.7016540D-29
 233   15    -20.0417  0.0020874278 -2.9667232D-08 -1.5122825D-13 -2.3338011D-18 -3.2624971D-23 -1.5579955D-25 -1.5917669D-29
 233   16    -19.9749  0.0020855286 -2.9681764D-08 -1.5152741D-13 -2.3414324D-18 -6.2871685D-23 -1.5922441D-25 -1.4643818D-29
 233   17    -19.9041  0.0020835097 -2.9697236D-08 -1.5184670D-13 -2.3549011D-18 -9.5697676D-23 -1.6253680D-25 -1.3171212D-29
 233   18    -19.8291  0.0020813710 -2.9713654D-08 -1.5218720D-13 -2.3753069D-18 -1.3114806D-22 -1.6564555D-25 -1.1476422D-29
 233   19    -19.7501  0.0020791121 -2.9731024D-08 -1.5255032D-13 -2.4038339D-18 -1.6924455D-22 -1.6844310D-25 -9.5313900D-30
 233   20    -19.6669  0.0020767328 -2.9749353D-08 -1.5293785D-13 -2.4417455D-18 -2.0996713D-22 -1.7080501D-25 -7.3106999D-30
 234    0    -18.8772  0.0020162422 -2.9444381D-08 -1.5031664D-13 -6.0602079D-18 -5.7152510D-22  2.4502998D-25  6.3179588D-29
 234    1    -18.8732  0.0020161244 -2.9445283D-08 -1.5036515D-13 -6.0659085D-18 -5.6858034D-22  2.4591276D-25  6.2918027D-29
 234    2    -18.8651  0.0020158888 -2.9447088D-08 -1.5046229D-13 -6.0772210D-18 -5.6265663D-22  2.4766706D-25  6.2388834D-29
 234    3    -18.8530  0.0020155355 -2.9449798D-08 -1.5060835D-13 -6.0939669D-18 -5.5369353D-22  2.5027048D-25  6.1582428D-29
 234    4    -18.8369  0.0020150642 -2.9453415D-08 -1.5080371D-13 -6.1158736D-18 -5.4159834D-22  2.5368845D-25  6.0483587D-29
 234    5    -18.8167  0.0020144751 -2.9457942D-08 -1.5104888D-13 -6.1425708D-18 -5.2625096D-22  2.5787321D-25  5.9072031D-29
 234    6    -18.7926  0.0020137681 -2.9463385D-08 -1.5134447D-13 -6.1735858D-18 -5.0750731D-22  2.6276214D-25  5.7322897D-29
 234    7    -18.7644  0.0020129430 -2.9469749D-08 -1.5169118D-13 -6.2083339D-18 -4.8520239D-22  2.6827674D-25  5.5206625D-29
 234    8    -18.7322  0.0020119998 -2.9477040D-08 -1.5208973D-13 -6.2461104D-18 -4.5915546D-22  2.7431990D-25  5.2690145D-29
 234    9    -18.6960  0.0020109385 -2.9485265D-08 -1.5254090D-13 -6.2860910D-18 -4.2917703D-22  2.8077414D-25  4.9736125D-29
 234   10    -18.6558  0.0020097589 -2.9494432D-08 -1.5304546D-13 -6.3273097D-18 -3.9507558D-22  2.8749871D-25  4.6304756D-29
 234   11    -18.6116  0.0020084610 -2.9504552D-08 -1.5360411D-13 -6.3686637D-18 -3.5666868D-22  2.9432776D-25  4.2354501D-29
 234   12    -18.5634  0.0020070445 -2.9515633D-08 -1.5421748D-13 -6.4089016D-18 -3.1379089D-22  3.0106725D-25  3.7841852D-29
 234   13    -18.5112  0.0020055093 -2.9527688D-08 -1.5488602D-13 -6.4466192D-18 -2.6631049D-22  3.0749226D-25  3.2724410D-29
 234   14    -18.4551  0.0020038554 -2.9540729D-08 -1.5560999D-13 -6.4802627D-18 -2.1414492D-22  3.1334592D-25  2.6962892D-29
 234   15    -18.3950  0.0020020826 -2.9554769D-08 -1.5638938D-13 -6.5081305D-18 -1.5727359D-22  3.1833647D-25  2.0519871D-29
 234   16    -18.3310  0.0020001906 -2.9569823D-08 -1.5722382D-13 -6.5283822D-18 -9.5762358D-23  3.2213647D-25  1.3365025D-29
 234   17    -18.2630  0.0019981793 -2.9585905D-08 -1.5811254D-13 -6.5390605D-18 -2.9785071D-23  3.2438429D-25  5.4788119D-30
 234   18    -18.1911  0.0019960485 -2.9603032D-08 -1.5905424D-13 -6.5381094D-18  4.0352971D-23  3.2468344D-25 -3.1467384D-30
 234   19    -18.1153  0.0019937980 -2.9621221D-08 -1.6004710D-13 -6.5234205D-18  1.1419210D-22  3.2260690D-25 -1.2503859D-29
 234   20    -18.0356  0.0019914275 -2.9640489D-08 -1.6108861D-13 -6.4928746D-18  1.9108521D-22  3.1770196D-25 -2.2563495D-29
 235    0    -17.3212  0.0019333831 -2.9340748D-08 -1.5608141D-13 -2.5086994D-18 -9.2491711D-22 -5.5334217D-25  3.7390668D-29
 235    1    -17.3173  0.0019332657 -2.9341684D-08 -1.5610152D-13 -2.5179813D-18 -9.3155437D-22 -5.5281299D-25  3.8219578D-29
 235    2    -17.3096  0.0019330310 -2.9343558D-08 -1.5614196D-13 -2.5367453D-18 -9.4480946D-22 -5.5171960D-25  3.9877445D-29
 235    3    -17.2980  0.0019326788 -2.9346369D-08 -1.5620318D-13 -2.5653861D-18 -9.6464052D-22 -5.4999258D-25  4.2363426D-29
 235    4    -17.2825  0.0019322093 -2.9350119D-08 -1.5628590D-13 -2.6044999D-18 -9.9098239D-22 -5.4752733D-25  4.5676919D-29
 235    5    -17.2632  0.0019316222 -2.9354809D-08 -1.5639108D-13 -2.6548687D-18 -1.0237349D-21 -5.4418505D-25  4.9813786D-29
 235    6    -17.2400  0.0019309176 -2.9360441D-08 -1.5652001D-13 -2.7174671D-18 -1.0627607D-21 -5.3979247D-25  5.4769515D-29
 235    7    -17.2130  0.0019300954 -2.9367018D-08 -1.5667430D-13 -2.7934416D-18 -1.1078697D-21 -5.3414273D-25  6.0532963D-29
 235    8    -17.1821  0.0019291556 -2.9374543D-08 -1.5685595D-13 -2.8841118D-18 -1.1588114D-21 -5.2699516D-25  6.7090297D-29
 235    9    -17.1474  0.0019280979 -2.9383019D-08 -1.5706743D-13 -2.9909515D-18 -1.2152527D-21 -5.1807982D-25  7.4414556D-29
 235   10    -17.1089  0.0019269224 -2.9392450D-08 -1.5731165D-13 -3.1155636D-18 -1.2767742D-21 -5.0709690D-25  8.2473053D-29
 235   11    -17.0665  0.0019256289 -2.9402842D-08 -1.5759210D-13 -3.2596582D-18 -1.3428430D-21 -4.9372084D-25  9.1219339D-29
 235   12    -17.0203  0.0019242173 -2.9414200D-08 -1.5791290D-13 -3.4250209D-18 -1.4127975D-21 -4.7760606D-25  1.0059043D-28
 235   13    -16.9703  0.0019226875 -2.9426532D-08 -1.5827882D-13 -3.6134636D-18 -1.4858285D-21 -4.5839226D-25  1.1050532D-28
 235   14    -16.9165  0.0019210392 -2.9439844D-08 -1.5869537D-13 -3.8267835D-18 -1.5609624D-21 -4.3571237D-25  1.2086173D-28
 235   15    -16.8589  0.0019192724 -2.9454148D-08 -1.5916887D-13 -4.0666931D-18 -1.6370389D-21 -4.0920282D-25  1.3153167D-28
 235   16    -16.7975  0.0019173868 -2.9469454D-08 -1.5970643D-13 -4.3347499D-18 -1.7126978D-21 -3.7851601D-25  1.4235921D-28
 235   17    -16.7323  0.0019153824 -2.9485775D-08 -1.6031605D-13 -4.6322728D-18 -1.7863703D-21 -3.4333395D-25  1.5315973D-28
 235   18    -16.6634  0.0019132588 -2.9503126D-08 -1.6100656D-13 -4.9602400D-18 -1.8562638D-21 -3.0338789D-25  1.6371383D-28
 235   19    -16.5908  0.0019110158 -2.9521524D-08 -1.6178764D-13 -5.3191818D-18 -1.9203679D-21 -2.5847682D-25  1.7376882D-28
 235   20    -16.5144  0.0019086533 -2.9540991D-08 -1.6266975D-13 -5.7090638D-18 -1.9764560D-21 -2.0849150D-25  1.8303543D-28
 236    0    -15.8699  0.0018530284 -2.9236803D-08 -1.8297297D-13 -8.3127505D-18  1.2418930D-21  8.4668053D-26 -2.3285077D-28
 236    1    -15.8662  0.0018529115 -2.9237901D-08 -1.8303942D-13 -8.3003265D-18  1.2428893D-21  8.1406416D-26 -2.3309038D-28
 236    2    -15.8588  0.0018526776 -2.9240098D-08 -1.8317203D-13 -8.2754493D-18  1.2447647D-21  7.4873343D-26 -2.3355269D-28
 236    3    -15.8477  0.0018523267 -2.9243397D-08 -1.8337019D-13 -8.2380680D-18  1.2472834D-21  6.5050452D-26 -2.3420418D-28
 236    4    -15.8328  0.0018518587 -2.9247801D-08 -1.8363301D-13 -8.1881182D-18  1.2500902D-21  5.1912400D-26 -2.3499423D-28
 236    5    -15.8143  0.0018512737 -2.9253315D-08 -1.8395929D-13 -8.1255449D-18  1.2527112D-21  3.5431830D-26 -2.3585568D-28
 236    6    -15.7921  0.0018505716 -2.9259944D-08 -1.8434751D-13 -8.0503205D-18  1.2545483D-21  1.5582646D-26 -2.3670162D-28
 236    7    -15.7662  0.0018497522 -2.9267696D-08 -1.8479587D-13 -7.9624806D-18  1.2548816D-21 -7.6518315D-27 -2.3742771D-28
 236    8    -15.7366  0.0018488155 -2.9276579D-08 -1.8530225D-13 -7.8621497D-18  1.2528704D-21 -3.4274355D-26 -2.3791111D-28
 236    9    -15.7034  0.0018477613 -2.9286600D-08 -1.8586427D-13 -7.7496067D-18  1.2475489D-21 -6.4262166D-26 -2.3800867D-28
 236   10    -15.6664  0.0018465897 -2.9297771D-08 -1.8647926D-13 -7.6253044D-18  1.2378391D-21 -9.7558809D-26 -2.3756047D-28
 236   11    -15.6258  0.0018453003 -2.9310100D-08 -1.8714432D-13 -7.4899381D-18  1.2225506D-21 -1.3406212D-25 -2.3638667D-28
 236   12    -15.5815  0.0018438931 -2.9323600D-08 -1.8785635D-13 -7.3445057D-18  1.2003939D-21 -1.7361081D-25 -2.3428966D-28
 236   13    -15.5336  0.0018423679 -2.9338283D-08 -1.8861213D-13 -7.1903577D-18  1.1699973D-21 -2.1597209D-25 -2.3105513D-28
 236   14    -15.4820  0.0018407245 -2.9354160D-08 -1.8940838D-13 -7.0292746D-18  1.1299350D-21 -2.6082778D-25 -2.2646035D-28
 236   15    -15.4268  0.0018389627 -2.9371244D-08 -1.9024187D-13 -6.8635186D-18  1.0787423D-21 -3.0775679D-25 -2.2026598D-28
 236   16    -15.3680  0.0018370824 -2.9389549D-08 -1.9110956D-13 -6.6958976D-18  1.0149715D-21 -3.5622385D-25 -2.1223318D-28
 236   17    -15.3056  0.0018350832 -2.9409088D-08 -1.9200876D-13 -6.5298178D-18  9.3722814D-22 -4.0556408D-25 -2.0212308D-28
 236   18    -15.2396  0.0018329650 -2.9429876D-08 -1.9293730D-13 -6.3693254D-18  8.4423432D-22 -4.5497103D-25 -1.8970728D-28
 236   19    -15.1700  0.0018307275 -2.9451925D-08 -1.9389376D-13 -6.2191340D-18  7.3489423D-22 -5.0348749D-25 -1.7477592D-28
 236   20    -15.0968  0.0018283704 -2.9475252D-08 -1.9487772D-13 -6.0846207D-18  6.0837691D-22 -5.5000153D-25 -1.5715315D-28
 237    0    -14.5171  0.0017749644 -2.9203721D-08 -2.0245759D-13 -1.2251023D-17 -4.9658819D-22  7.8058791D-25  7.0511059D-29
 237    1    -14.5136  0.0017748476 -2.9204936D-08 -2.0255561D-13 -1.2255942D-17 -4.8721623D-22  7.8156546D-25  6.9106558D-29
 237    2    -14.5065  0.0017746139 -2.9207368D-08 -2.0275179D-13 -1.2265499D-17 -4.6843513D-22  7.8346078D-25  6.6287545D-29
 237    3    -14.4958  0.0017742634 -2.9211020D-08 -2.0304632D-13 -1.2279128D-17 -4.4018155D-22  7.8615573D-25  6.2040874D-29
 237    4    -14.4817  0.0017737960 -2.9215898D-08 -2.0343953D-13 -1.2295980D-17 -4.0236522D-22  7.8947102D-25  5.6344987D-29
 237    5    -14.4639  0.0017732116 -2.9222009D-08 -2.0393176D-13 -1.2314914D-17 -3.5488397D-22  7.9316437D-25  4.9173747D-29
 237    6    -14.4426  0.0017725102 -2.9229361D-08 -2.0452336D-13 -1.2334492D-17 -2.9763581D-22  7.9693101D-25  4.0498646D-29
 237    7    -14.4178  0.0017716917 -2.9237965D-08 -2.0521463D-13 -1.2352977D-17 -2.3054137D-22  8.0040095D-25  3.0293915D-29
 237    8    -14.3895  0.0017707559 -2.9247835D-08 -2.0600574D-13 -1.2368343D-17 -1.5356089D-22  8.0313594D-25  1.8533501D-29
 237    9    -14.3576  0.0017697028 -2.9258983D-08 -2.0689667D-13 -1.2378256D-17 -6.6725833D-23  8.0463206D-25  5.2034382D-30
 237   10    -14.3222  0.0017685321 -2.9271427D-08 -2.0788706D-13 -1.2380101D-17  2.9831595D-23  8.0431830D-25 -9.6982582D-30
 237   11    -14.2834  0.0017672439 -2.9285183D-08 -2.0897620D-13 -1.2370985D-17  1.3584769D-22  8.0155794D-25 -2.6156410D-29
 237   12    -14.2410  0.0017658379 -2.9300272D-08 -2.1016281D-13 -1.2347774D-17  2.5088291D-22  7.9565425D-25 -4.4128657D-29
 237   13    -14.1951  0.0017643138 -2.9316715D-08 -2.1144500D-13 -1.2307121D-17  3.7428655D-22  7.8585437D-25 -6.3543028D-29
 237   14    -14.1457  0.0017626716 -2.9334534D-08 -2.1282012D-13 -1.2245532D-17  5.0515010D-22  7.7136357D-25 -8.4287426D-29
 237   15    -14.0928  0.0017609109 -2.9353754D-08 -2.1428462D-13 -1.2159431D-17  6.4226307D-22  7.5135562D-25 -1.0620266D-28
 237   16    -14.0365  0.0017590316 -2.9374400D-08 -2.1583397D-13 -1.2045255D-17  7.8407475D-22  7.2499248D-25 -1.2907727D-28
 237   17    -13.9767  0.0017570334 -2.9396498D-08 -2.1746249D-13 -1.1899578D-17  9.2864744D-22  6.9145216D-25 -1.5263428D-28
 237   18    -13.9135  0.0017549160 -2.9420076D-08 -2.1916336D-13 -1.1719238D-17  1.0736271D-21  6.4995245D-25 -1.7653039D-28
 237   19    -13.8469  0.0017526791 -2.9445162D-08 -2.2092848D-13 -1.1501521D-17  1.2162179D-21  5.9979253D-25 -2.0034758D-28
 237   20    -13.7768  0.0017503225 -2.9471783D-08 -2.2274852D-13 -1.1244345D-17  1.3531710D-21  5.4039434D-25 -2.2358894D-28
 238    0    -13.2574  0.0016989732 -2.9240300D-08 -2.1708267D-13 -7.1641455D-18 -1.9602001D-21 -1.5867253D-25  3.0652778D-28
 238    1    -13.2540  0.0016988562 -2.9241602D-08 -2.1714006D-13 -7.1837572D-18 -1.9620792D-21 -1.5437847D-25  3.0687303D-28
 238    2    -13.2472  0.0016986223 -2.9244209D-08 -2.1725531D-13 -7.2230352D-18 -1.9656808D-21 -1.4577673D-25  3.0753555D-28
 238    3    -13.2370  0.0016982713 -2.9248121D-08 -2.1742937D-13 -7.2820806D-18 -1.9706960D-21 -1.3284075D-25  3.0846304D-28
 238    4    -13.2234  0.0016978033 -2.9253342D-08 -2.1766366D-13 -7.3610335D-18 -1.9766582D-21 -1.1553456D-25  3.0957517D-28
 238    5    -13.2065  0.0016972182 -2.9259876D-08 -2.1796008D-13 -7.4600294D-18 -1.9829396D-21 -9.3821356D-26  3.1076270D-28
 238    6    -13.1861  0.0016965159 -2.9267729D-08 -2.1832103D-13 -7.5791909D-18 -1.9887535D-21 -6.7667724D-26  3.1188864D-28
 238    7    -13.1623  0.0016956962 -2.9276908D-08 -2.1874936D-13 -7.7185686D-18 -1.9931524D-21 -3.7055235D-26  3.1278842D-28
 238    8    -13.1352  0.0016947592 -2.9287420D-08 -2.1924845D-13 -7.8781185D-18 -1.9950264D-21 -1.9907653D-27  3.1326621D-28
 238    9    -13.1047  0.0016937046 -2.9299275D-08 -2.1982214D-13 -8.0576156D-18 -1.9931095D-21  3.7477961D-26  3.1309863D-28
 238   10    -13.0709  0.0016925324 -2.9312484D-08 -2.2047471D-13 -8.2566144D-18 -1.9859850D-21  8.1248190D-26  3.1203310D-28
 238   11    -13.0336  0.0016912423 -2.9327059D-08 -2.2121089D-13 -8.4743685D-18 -1.9720954D-21  1.2914324D-25  3.0978874D-28
 238   12    -12.9931  0.0016898343 -2.9343016D-08 -2.2203574D-13 -8.7097526D-18 -1.9497650D-21  1.8089261D-25  3.0606035D-28
 238   13    -12.9492  0.0016883080 -2.9360370D-08 -2.2295467D-13 -8.9612019D-18 -1.9172247D-21  2.3611573D-25  3.0052285D-28
 238   14    -12.9019  0.0016866633 -2.9379141D-08 -2.2397325D-13 -9.2266063D-18 -1.8726500D-21  2.9429379D-25  2.9283481D-28
 238   15    -12.8513  0.0016848999 -2.9399349D-08 -2.2509713D-13 -9.5032563D-18 -1.8142035D-21  3.5475436D-25  2.8264602D-28
 238   16    -12.7974  0.0016830177 -2.9421017D-08 -2.2633188D-13 -9.7877587D-18 -1.7401027D-21  4.1664782D-25  2.6960918D-28
 238   17    -12.7403  0.0016810162 -2.9444172D-08 -2.2768279D-13 -1.0075987D-17 -1.6486875D-21  4.7893190D-25  2.5338962D-28
 238   18    -12.6798  0.0016788954 -2.9468840D-08 -2.2915464D-13 -1.0363035D-17 -1.5385152D-21  5.4035647D-25  2.3368437D-28
 238   19    -12.6160  0.0016766547 -2.9495055D-08 -2.3075142D-13 -1.0643209D-17 -1.4084579D-21  5.9945608D-25  2.1023572D-28
 238   20    -12.5490  0.0016742940 -2.9522848D-08 -2.3247609D-13 -1.0910059D-17 -1.2578232D-21  6.5455013D-25  1.8285437D-28
 239    0    -12.0856  0.0016249526 -2.9281942D-08 -2.3328695D-13 -4.8128549D-18 -8.6311078D-22 -9.7549975D-25  3.9194402D-29
 239    1    -12.0823  0.0016248355 -2.9283342D-08 -2.3332549D-13 -4.8215447D-18 -8.7481209D-22 -9.7493682D-25  4.1254749D-29
 239    2    -12.0758  0.0016246012 -2.9286142D-08 -2.3340278D-13 -4.8392739D-18 -8.9819648D-22 -9.7372423D-25  4.5376665D-29
 239    3    -12.0661  0.0016242498 -2.9290344D-08 -2.3351925D-13 -4.8667461D-18 -9.3321568D-22 -9.7168801D-25  5.1559299D-29
 239    4    -12.0531  0.0016237811 -2.9295951D-08 -2.3367559D-13 -4.9050062D-18 -9.7978277D-22 -9.6857028D-25  5.9796513D-29
 239    5    -12.0369  0.0016231951 -2.9302964D-08 -2.3387279D-13 -4.9554478D-18 -1.0377650D-21 -9.6402423D-25  7.0079432D-29
 239    6    -12.0174  0.0016224917 -2.9311387D-08 -2.3411219D-13 -5.0197931D-18 -1.1069503D-21 -9.5762050D-25  8.2387544D-29
 239    7    -11.9947  0.0016216708 -2.9321226D-08 -2.3439551D-13 -5.1000828D-18 -1.1870313D-21 -9.4884548D-25  9.6687452D-29
 239    8    -11.9687  0.0016207324 -2.9332485D-08 -2.3472503D-13 -5.1986752D-18 -1.2775707D-21 -9.3710592D-25  1.1292386D-28
 239    9    -11.9396  0.0016196762 -2.9345170D-08 -2.3510359D-13 -5.3181872D-18 -1.3779684D-21 -9.2173542D-25  1.3101676D-28
 239   10    -11.9072  0.0016185021 -2.9359289D-08 -2.3553470D-13 -5.4614760D-18 -1.4874214D-21 -9.0200076D-25  1.5085218D-28
 239   11    -11.8716  0.0016172099 -2.9374851D-08 -2.3602270D-13 -5.6315825D-18 -1.6048795D-21 -8.7711461D-25  1.7227099D-28
 239   12    -11.8328  0.0016157995 -2.9391864D-08 -2.3657282D-13 -5.8316600D-18 -1.7290066D-21 -8.4624942D-25  1.9506505D-28
 239   13    -11.7908  0.0016142707 -2.9410341D-08 -2.3719129D-13 -6.0648889D-18 -1.8581392D-21 -8.0855823D-25  2.1896957D-28
 239   14    -11.7456  0.0016126232 -2.9430294D-08 -2.3788547D-13 -6.3343639D-18 -1.9902348D-21 -7.6320304D-25  2.4364460D-28
 239   15    -11.6973  0.0016108567 -2.9451738D-08 -2.3866392D-13 -6.6429669D-18 -2.1228461D-21 -7.0938216D-25  2.6867965D-28
 239   16    -11.6458  0.0016089710 -2.9474691D-08 -2.3953641D-13 -6.9932011D-18 -2.2530888D-21 -6.4637240D-25  2.9357843D-28
 239   17    -11.5911  0.0016069659 -2.9499174D-08 -2.4051402D-13 -7.3870231D-18 -2.3776206D-21 -5.7357509D-25  3.1775345D-28
 239   18    -11.5333  0.0016048411 -2.9525208D-08 -2.4160908D-13 -7.8256161D-18 -2.4926521D-21 -4.9056774D-25  3.4053054D-28
 239   19    -11.4723  0.0016025961 -2.9552820D-08 -2.4283509D-13 -8.3091815D-18 -2.5939566D-21 -3.9716447D-25  3.6114041D-28
 239   20    -11.4083  0.0016002307 -2.9582042D-08 -2.4420653D-13 -8.8366846D-18 -2.6769333D-21 -2.9348044D-25  3.7873624D-28
 240    0    -10.9968  0.0015528839 -2.9322899D-08 -2.5806913D-13 -8.5857816D-18  1.6086920D-21 -4.2121070D-25 -3.9815137D-28
 240    1    -10.9937  0.0015527666 -2.9324448D-08 -2.5813775D-13 -8.5697200D-18  1.6036045D-21 -4.2677914D-25 -3.9732195D-28
 240    2    -10.9875  0.0015525320 -2.9327546D-08 -2.5827461D-13 -8.5377506D-18  1.5932293D-21 -4.3788075D-25 -3.9562508D-28
 240    3    -10.9782  0.0015521800 -2.9332197D-08 -2.5847894D-13 -8.4901934D-18  1.5771663D-21 -4.5444165D-25 -3.9297976D-28
 240    4    -10.9658  0.0015517106 -2.9338404D-08 -2.5874962D-13 -8.4275506D-18  1.5548262D-21 -4.7634544D-25 -3.8927133D-28
 240    5    -10.9503  0.0015511238 -2.9346171D-08 -2.5908518D-13 -8.3505384D-18  1.5254294D-21 -5.0342360D-25 -3.8434584D-28
 240    6    -10.9317  0.0015504194 -2.9355506D-08 -2.5948383D-13 -8.2601259D-18  1.4880279D-21 -5.3544628D-25 -3.7801795D-28
 240    7    -10.9100  0.0015495973 -2.9366414D-08 -2.5994351D-13 -8.1575700D-18  1.4415064D-21 -5.7210752D-25 -3.7006243D-28
 240    8    -10.8852  0.0015486573 -2.9378903D-08 -2.6046195D-13 -8.0444998D-18  1.3846130D-21 -6.1301109D-25 -3.6022985D-28
 240    9    -10.8573  0.0015475994 -2.9392984D-08 -2.6103674D-13 -7.9229351D-18  1.3159820D-21 -6.5765535D-25 -3.4824175D-28
 240   10    -10.8264  0.0015464234 -2.9408665D-08 -2.6166542D-13 -7.7953810D-18  1.2341783D-21 -7.0541182D-25 -3.3380587D-28
 240   11    -10.7924  0.0015451290 -2.9425957D-08 -2.6234559D-13 -7.6648664D-18  1.1377266D-21 -7.5551088D-25 -3.1661494D-28
 240   12    -10.7553  0.0015437161 -2.9444873D-08 -2.6307507D-13 -7.5350156D-18  1.0251833D-21 -8.0702354D-25 -2.9636626D-28
 240   13    -10.7152  0.0015421845 -2.9465423D-08 -2.6385208D-13 -7.4101040D-18  8.9519248D-22 -8.5884012D-25 -2.7276513D-28
 240   14    -10.6720  0.0015405338 -2.9487621D-08 -2.6467537D-13 -7.2950814D-18  7.4656134D-22 -9.0966323D-25 -2.4553980D-28
 240   15    -10.6258  0.0015387638 -2.9511481D-08 -2.6554456D-13 -7.1956028D-18  5.7837527D-22 -9.5799764D-25 -2.1447392D-28
 240   16    -10.5766  0.0015368743 -2.9537017D-08 -2.6646031D-13 -7.1180140D-18  3.9007602D-22 -1.0021467D-24 -1.7940616D-28
 240   17    -10.5244  0.0015348648 -2.9564246D-08 -2.6742465D-13 -7.0693115D-18  1.8159583D-22 -1.0402229D-24 -1.4026877D-28
 240   18    -10.4692  0.0015327352 -2.9593182D-08 -2.6844125D-13 -7.0570565D-18 -4.6522460D-23 -1.0701654D-24 -9.7107424D-29
 240   19    -10.4110  0.0015304849 -2.9623846D-08 -2.6951578D-13 -7.0892400D-18 -2.9299230D-22 -1.0897717D-24 -5.0107453D-29
 240   20    -10.3498  0.0015281137 -2.9656256D-08 -2.7065614D-13 -7.1740782D-18 -5.5565868D-22 -1.0967506D-24  3.7619472D-31
 241    0     -9.9865  0.0014827006 -2.9382889D-08 -2.7637812D-13 -1.3418563D-17  1.3113432D-21  7.3973177D-25 -3.3911069D-28
 241    1     -9.9836  0.0014825831 -2.9384547D-08 -2.7648542D-13 -1.3405403D-17  1.3201913D-21  7.3496999D-25 -3.4107793D-28
 241    2     -9.9776  0.0014823480 -2.9387866D-08 -2.7669969D-13 -1.3378825D-17  1.3377158D-21  7.2536495D-25 -3.4498011D-28
 241    3     -9.9687  0.0014819953 -2.9392850D-08 -2.7702030D-13 -1.3338305D-17  1.3635659D-21  7.1075471D-25 -3.5075255D-28
 241    4     -9.9569  0.0014815250 -2.9399503D-08 -2.7744625D-13 -1.3283086D-17  1.3972082D-21  6.9090025D-25 -3.5829609D-28
 241    5     -9.9421  0.0014809369 -2.9407835D-08 -2.7797616D-13 -1.3212203D-17  1.4379040D-21  6.6549658D-25 -3.6747323D-28
 241    6     -9.9243  0.0014802310 -2.9417853D-08 -2.7860826D-13 -1.3124516D-17  1.4846961D-21  6.3417997D-25 -3.7810159D-28
 241    7     -9.9036  0.0014794071 -2.9429570D-08 -2.7934028D-13 -1.3018755D-17  1.5363945D-21  5.9653989D-25 -3.8995614D-28
 241    8     -9.8799  0.0014784652 -2.9442998D-08 -2.8016950D-13 -1.2893610D-17  1.5915431D-21  5.5214058D-25 -4.0276069D-28
 241    9     -9.8533  0.0014774050 -2.9458153D-08 -2.8109262D-13 -1.2747770D-17  1.6484031D-21  5.0053567D-25 -4.1617785D-28
 241   10     -9.8238  0.0014762263 -2.9475049D-08 -2.8210577D-13 -1.2580044D-17  1.7049329D-21  4.4130019D-25 -4.2981200D-28
 241   11     -9.7913  0.0014749290 -2.9493704D-08 -2.8320447D-13 -1.2389457D-17  1.7587694D-21  3.7405634D-25 -4.4319841D-28
 241   12     -9.7559  0.0014735128 -2.9514137D-08 -2.8438363D-13 -1.2175392D-17  1.8072202D-21  2.9851146D-25 -4.5580335D-28
 241   13     -9.7177  0.0014719775 -2.9536368D-08 -2.8563756D-13 -1.1937708D-17  1.8472606D-21  2.1449464D-25 -4.6702466D-28
 241   14     -9.6765  0.0014703228 -2.9560417D-08 -2.8696001D-13 -1.1676929D-17  1.8755510D-21  1.2200993D-25 -4.7618566D-28
 241   15     -9.6324  0.0014685484 -2.9586306D-08 -2.8834431D-13 -1.1394400D-17  1.8884686D-21  2.1279126D-26 -4.8255025D-28
 241   16     -9.5854  0.0014666540 -2.9614057D-08 -2.8978346D-13 -1.1092474D-17  1.8821503D-21 -8.7199689D-26 -4.8531825D-28
 241   17     -9.5356  0.0014646392 -2.9643691D-08 -2.9127037D-13 -1.0774690D-17  1.8525830D-21 -2.0260108D-25 -4.8365234D-28
 241   18     -9.4829  0.0014625037 -2.9675231D-08 -2.9279813D-13 -1.0445950D-17  1.7957081D-21 -3.2371727D-25 -4.7669332D-28
 241   19     -9.4274  0.0014602471 -2.9708700D-08 -2.9436038D-13 -1.0112686D-17  1.7075644D-21 -4.4890468D-25 -4.6358757D-28
 241   20     -9.3690  0.0014578690 -2.9744119D-08 -2.9595170D-13 -9.7829766D-18  1.5844566D-21 -5.7604701D-25 -4.4351729D-28
 242    0     -9.0503  0.0014143560 -2.9456786D-08 -2.8834263D-13 -1.5539647D-17 -1.1970477D-21  1.0671199D-24  1.2523603D-28
 242    1     -9.0474  0.0014142382 -2.9458516D-08 -2.8846699D-13 -1.5551555D-17 -1.1842317D-21  1.0688542D-24  1.2242091D-28
 242    2     -9.0418  0.0014140025 -2.9461979D-08 -2.8871601D-13 -1.5574983D-17 -1.1585393D-21  1.0722030D-24  1.1677625D-28
 242    3     -9.0333  0.0014136490 -2.9467180D-08 -2.8909022D-13 -1.5609160D-17 -1.1198546D-21  1.0769294D-24  1.0827168D-28
 242    4     -9.0220  0.0014131774 -2.9474124D-08 -2.8959042D-13 -1.5652918D-17 -1.0680205D-21  1.0826729D-24  9.6866332D-29
 242    5     -9.0079  0.0014125879 -2.9482821D-08 -2.9021759D-13 -1.5704694D-17 -1.0028655D-21  1.0889524D-24  8.2516462D-29
 242    6     -8.9909  0.0014118801 -2.9493282D-08 -2.9097282D-13 -1.5762511D-17 -9.2423017D-22  1.0951562D-24  6.5176635D-29
 242    7     -8.9712  0.0014110542 -2.9505522D-08 -2.9185726D-13 -1.5823975D-17 -8.3199647D-22  1.1005460D-24  4.4807195D-29
 242    8     -8.9486  0.0014101098 -2.9519555D-08 -2.9287204D-13 -1.5886305D-17 -7.2614515D-22  1.1042548D-24  2.1389446D-29
 242    9     -8.9232  0.0014090468 -2.9535401D-08 -2.9401808D-13 -1.5946287D-17 -6.0679904D-22  1.1052831D-24 -5.0709191D-30
 242   10     -8.8951  0.0014078650 -2.9553081D-08 -2.9529603D-13 -1.6000340D-17 -4.7429046D-22  1.1025120D-24 -3.4519923D-29
 242   11     -8.8641  0.0014065642 -2.9572617D-08 -2.9670612D-13 -1.6044521D-17 -3.2922010D-22  1.0947041D-24 -6.6850259D-29
 242   12     -8.8304  0.0014051442 -2.9594035D-08 -2.9824799D-13 -1.6074608D-17 -1.7253277D-22  1.0805263D-24 -1.0188307D-28
 242   13     -8.7938  0.0014036047 -2.9617364D-08 -2.9992054D-13 -1.6086149D-17 -5.5943298D-24  1.0585651D-24 -1.3934754D-28
 242   14     -8.7546  0.0014019455 -2.9642633D-08 -3.0172177D-13 -1.6074600D-17  1.6973160D-22  1.0273644D-24 -1.7886549D-28
 242   15     -8.7125  0.0014001661 -2.9669874D-08 -3.0364864D-13 -1.6035447D-17  3.5101630D-22  9.8546364D-25 -2.1993713D-28
 242   16     -8.6678  0.0013982663 -2.9699123D-08 -3.0569695D-13 -1.5964413D-17  5.3518950D-22  9.3145767D-25 -2.6191618D-28
 242   17     -8.6202  0.0013962457 -2.9730415D-08 -3.0786120D-13 -1.5857654D-17  7.1850397D-22  8.6405545D-25 -3.0401423D-28
 242   18     -8.5700  0.0013941039 -2.9763787D-08 -3.1013460D-13 -1.5712040D-17  8.9648259D-22  7.8216959D-25 -3.4526725D-28
 242   19     -8.5171  0.0013918405 -2.9799278D-08 -3.1250905D-13 -1.5525449D-17  1.0639380D-21  6.8499936D-25 -3.8455793D-28
 242   20     -8.4615  0.0013894550 -2.9836927D-08 -3.1497526D-13 -1.5297105D-17  1.2149976D-21  5.7214346D-25 -4.2060368D-28
 243    0     -8.1839  0.0013478370 -2.9540340D-08 -3.0523285D-13 -1.5006588D-17 -2.7005939D-21  5.1466348D-25  4.6458505D-28
 243    1     -8.1812  0.0013477188 -2.9542172D-08 -3.0535301D-13 -1.5033563D-17 -2.6943774D-21  5.2115677D-25  4.6311032D-28
 243    2     -8.1758  0.0013474824 -2.9545837D-08 -3.0559398D-13 -1.5087323D-17 -2.6817151D-21  5.3408172D-25  4.6010780D-28
 243    3     -8.1677  0.0013471279 -2.9551341D-08 -3.0595704D-13 -1.5167483D-17 -2.6621418D-21  5.5330932D-25  4.5546455D-28
 243    4     -8.1569  0.0013466550 -2.9558690D-08 -3.0644410D-13 -1.5273431D-17 -2.6349715D-21  5.7863634D-25  4.4901182D-28
 243    5     -8.1435  0.0013460637 -2.9567893D-08 -3.0705766D-13 -1.5404298D-17 -2.5993180D-21  6.0977358D-25  4.4053859D-28
 243    6     -8.1273  0.0013453539 -2.9578960D-08 -3.0780079D-13 -1.5558916D-17 -2.5540940D-21  6.4633107D-25  4.2977449D-28
 243    7     -8.1085  0.0013445256 -2.9591906D-08 -3.0867705D-13 -1.5735755D-17 -2.4980500D-21  6.8780156D-25  4.1641443D-28
 243    8     -8.0870  0.0013435784 -2.9606747D-08 -3.0969048D-13 -1.5932898D-17 -2.4298118D-21  7.3353654D-25  4.0011499D-28
 243    9     -8.0628  0.0013425122 -2.9623501D-08 -3.1084543D-13 -1.6147934D-17 -2.3479122D-21  7.8272958D-25  3.8051106D-28
 243   10     -8.0360  0.0013413269 -2.9642191D-08 -3.1214653D-13 -1.6377927D-17 -2.2508524D-21  8.3438917D-25  3.5721921D-28
 243   11     -8.0065  0.0013400222 -2.9662840D-08 -3.1359850D-13 -1.6619330D-17 -2.1371715D-21  8.8731651D-25  3.2985954D-28
 243   12     -7.9743  0.0013385979 -2.9685477D-08 -3.1520602D-13 -1.6867970D-17 -2.0055329D-21  9.4008975D-25  2.9807590D-28
 243   13     -7.9395  0.0013370536 -2.9710132D-08 -3.1697351D-13 -1.7118978D-17 -1.8548185D-21  9.9104832D-25  2.6155700D-28
 243   14     -7.9021  0.0013353891 -2.9736839D-08 -3.1890494D-13 -1.7366805D-17 -1.6842408D-21  1.0382802D-24  2.2005332D-28
 243   15     -7.8621  0.0013336040 -2.9765634D-08 -3.2100354D-13 -1.7605228D-17 -1.4934827D-21  1.0796320D-24  1.7342617D-28
 243   16     -7.8194  0.0013316980 -2.9796559D-08 -3.2327159D-13 -1.7827419D-17 -1.2828321D-21  1.1127175D-24  1.2166778D-28
 243   17     -7.7742  0.0013296707 -2.9829657D-08 -3.2571007D-13 -1.8026057D-17 -1.0533387D-21  1.1349528D-24  6.4939977D-29
 243   18     -7.7264  0.0013275217 -2.9864974D-08 -3.2831841D-13 -1.8193513D-17 -8.0697816D-22  1.1436115D-24  3.6267404D-30
 243   19     -7.6760  0.0013252505 -2.9902561D-08 -3.3109423D-13 -1.8322091D-17 -5.4678250D-22  1.1358967D-24 -6.1650890D-29
 243   20     -7.6230  0.0013228567 -2.9942468D-08 -3.3403306D-13 -1.8404364D-17 -2.7700651D-22  1.1090480D-24 -1.2997201D-28
 244    0     -7.3833  0.0012831191 -2.9631737D-08 -3.2506078D-13 -1.3757326D-17 -3.7347028D-21 -5.9220137D-25  6.3698011D-28
 244    1     -7.3807  0.0012830005 -2.9633688D-08 -3.2517099D-13 -1.3794708D-17 -3.7417552D-21 -5.8327301D-25  6.3860722D-28
 244    2     -7.3756  0.0012827635 -2.9637591D-08 -3.2539231D-13 -1.3869683D-17 -3.7555375D-21 -5.6534752D-25  6.4178464D-28
 244    3     -7.3679  0.0012824078 -2.9643451D-08 -3.2572653D-13 -1.3982649D-17 -3.7754028D-21 -5.3829567D-25  6.4636176D-28
 244    4     -7.3576  0.0012819334 -2.9651274D-08 -3.2617640D-13 -1.4134172D-17 -3.8003713D-21 -5.0193580D-25  6.5210348D-28
 244    5     -7.3448  0.0012813403 -2.9661068D-08 -3.2674558D-13 -1.4324923D-17 -3.8291135D-21 -4.5605450D-25  6.5868834D-28
 244    6     -7.3294  0.0012806283 -2.9672843D-08 -3.2743872D-13 -1.4555620D-17 -3.8599511D-21 -4.0042254D-25  6.6571537D-28
 244    7     -7.3115  0.0012797972 -2.9686613D-08 -3.2826140D-13 -1.4826920D-17 -3.8908343D-21 -3.3483039D-25  6.7268962D-28
 244    8     -7.2910  0.0012788470 -2.9702392D-08 -3.2922031D-13 -1.5139377D-17 -3.9193505D-21 -2.5911744D-25  6.7902486D-28
 244    9     -7.2680  0.0012777774 -2.9720200D-08 -3.3032307D-13 -1.5493239D-17 -3.9427036D-21 -1.7322092D-25  6.8403686D-28
 244   10     -7.2425  0.0012765882 -2.9740057D-08 -3.3157833D-13 -1.5888356D-17 -3.9577341D-21 -7.7219413D-26  6.8694604D-28
 244   11     -7.2144  0.0012752792 -2.9761987D-08 -3.3299567D-13 -1.6324011D-17 -3.9609431D-21  2.8608418D-26  6.8688416D-28
 244   12     -7.1838  0.0012738500 -2.9786020D-08 -3.3458557D-13 -1.6798745D-17 -3.9485242D-21  1.4372808D-25  6.8289587D-28
 244   13     -7.1507  0.0012723005 -2.9812186D-08 -3.3635927D-13 -1.7310177D-17 -3.9164456D-21  2.6727474D-25  6.7396151D-28
 244   14     -7.1151  0.0012706302 -2.9840523D-08 -3.3832859D-13 -1.7854820D-17 -3.8605217D-21  3.9799446D-25  6.5900236D-28
 244   15     -7.0770  0.0012688388 -2.9871070D-08 -3.4050567D-13 -1.8427908D-17 -3.7765580D-21  5.3417631D-25  6.3692559D-28
 244   16     -7.0365  0.0012669260 -2.9903873D-08 -3.4290274D-13 -1.9023229D-17 -3.6605048D-21  6.7358325D-25  6.0664991D-28
 244   17     -6.9934  0.0012648914 -2.9938982D-08 -3.4553166D-13 -1.9633013D-17 -3.5086701D-21  8.1341286D-25  5.6716429D-28
 244   18     -6.9479  0.0012627344 -2.9976454D-08 -3.4840350D-13 -2.0247855D-17 -3.3179676D-21  9.5025383D-25  5.1758425D-28
 244   19     -6.9000  0.0012604547 -3.0016349D-08 -3.5152800D-13 -2.0856721D-17 -3.0862071D-21  1.0800793D-24  4.5722577D-28
 244   20     -6.8496  0.0012580517 -3.0058735D-08 -3.5491304D-13 -2.1447055D-17 -2.8124043D-21  1.1982634D-24  3.8567396D-28
 245    0     -6.6447  0.0012201786 -2.9737411D-08 -3.5595214D-13 -1.3536085D-17 -2.5984762D-21 -1.9244703D-24  2.5764686D-28
 245    1     -6.6422  0.0012200597 -2.9739547D-08 -3.5606052D-13 -1.3562176D-17 -2.6215492D-21 -1.9208241D-24  2.6322595D-28
 245    2     -6.6374  0.0012198218 -2.9743821D-08 -3.5627794D-13 -1.3615068D-17 -2.6675594D-21 -1.9132983D-24  2.7435267D-28
 245    3     -6.6300  0.0012194648 -2.9750237D-08 -3.5660567D-13 -1.3696128D-17 -2.7362257D-21 -1.9014259D-24  2.9097398D-28
 245    4     -6.6203  0.0012189887 -2.9758801D-08 -3.5704572D-13 -1.3807397D-17 -2.8270939D-21 -1.8845140D-24  3.1300128D-28
 245    5     -6.6081  0.0012183934 -2.9769521D-08 -3.5760088D-13 -1.3951570D-17 -2.9394900D-21 -1.8616469D-24  3.4029527D-28
 245    6     -6.5935  0.0012176788 -2.9782407D-08 -3.5827485D-13 -1.4131934D-17 -3.0724628D-21 -1.8317008D-24  3.7265033D-28
 245    7     -6.5764  0.0012168447 -2.9797471D-08 -3.5907236D-13 -1.4352356D-17 -3.2247427D-21 -1.7933543D-24  4.0979937D-28
 245    8     -6.5570  0.0012158909 -2.9814728D-08 -3.5999931D-13 -1.4617161D-17 -3.3946255D-21 -1.7451212D-24  4.5135239D-28
 245    9     -6.5351  0.0012148172 -2.9834197D-08 -3.6106295D-13 -1.4931065D-17 -3.5799238D-21 -1.6853699D-24  4.9682266D-28
 245   10     -6.5108  0.0012136234 -2.9855897D-08 -3.6227202D-13 -1.5299027D-17 -3.7778578D-21 -1.6123807D-24  5.4555638D-28
 245   11     -6.4841  0.0012123092 -2.9879852D-08 -3.6363696D-13 -1.5726088D-17 -3.9849702D-21 -1.5243887D-24  5.9674310D-28
 245   12     -6.4550  0.0012108744 -2.9906088D-08 -3.6517003D-13 -1.6217159D-17 -4.1970499D-21 -1.4196678D-24  6.4936959D-28
 245   13     -6.4236  0.0012093185 -2.9934638D-08 -3.6688547D-13 -1.6776766D-17 -4.4090424D-21 -1.2966047D-24  7.0220848D-28
 245   14     -6.3897  0.0012076413 -2.9965537D-08 -3.6879959D-13 -1.7408731D-17 -4.6150203D-21 -1.1538215D-24  7.5379799D-28
 245   15     -6.3535  0.0012058424 -2.9998824D-08 -3.7093077D-13 -1.8115834D-17 -4.8081446D-21 -9.9029283D-25  8.0242895D-28
 245   16     -6.3150  0.0012039213 -3.0034546D-08 -3.7329946D-13 -1.8899414D-17 -4.9806945D-21 -8.0548974D-25  8.4614226D-28
 245   17     -6.2741  0.0012018777 -3.0072756D-08 -3.7592795D-13 -1.9758922D-17 -5.1241577D-21 -5.9954445D-25  8.8275506D-28
 245   18     -6.2309  0.0011997110 -3.0113512D-08 -3.7884015D-13 -2.0691471D-17 -5.2293607D-21 -3.7341542D-25  9.0987555D-28
 245   19     -6.1853  0.0011974207 -3.0156882D-08 -3.8206111D-13 -2.1691382D-17 -5.2867207D-21 -1.2906818D-25  9.2496682D-28
 245   20     -6.1375  0.0011950063 -3.0202941D-08 -3.8561640D-13 -2.2749750D-17 -5.2865681D-21  1.3035662D-25  9.2541746D-28
 246    0     -5.9644  0.0011589527 -2.9875974D-08 -4.0061504D-13 -1.7796525D-17  8.3994839D-22 -1.8317039D-24 -6.4375727D-28
 246    1     -5.9621  0.0011588332 -2.9878379D-08 -4.0075737D-13 -1.7788229D-17  8.1791634D-22 -1.8406788D-24 -6.3841898D-28
 246    2     -5.9574  0.0011585941 -2.9883189D-08 -4.0104186D-13 -1.7772312D-17  7.7352610D-22 -1.8584049D-24 -6.2765103D-28
 246    3     -5.9505  0.0011582355 -2.9890412D-08 -4.0146812D-13 -1.7750119D-17  7.0615198D-22 -1.8844216D-24 -6.1126917D-28
 246    4     -5.9412  0.0011577571 -2.9900054D-08 -4.0203570D-13 -1.7723692D-17  6.1488730D-22 -1.9180328D-24 -5.8901397D-28
 246    5     -5.9296  0.0011571590 -2.9912126D-08 -4.0274407D-13 -1.7695851D-17  4.9858900D-22 -1.9582713D-24 -5.6055058D-28
 246    6     -5.9158  0.0011564410 -2.9926640D-08 -4.0359282D-13 -1.7670191D-17  3.5593454D-22 -2.0038915D-24 -5.2548144D-28
 246    7     -5.8996  0.0011556028 -2.9943611D-08 -4.0458176D-13 -1.7651215D-17  1.8550234D-22 -2.0533366D-24 -4.8338289D-28
 246    8     -5.8811  0.0011546443 -2.9963058D-08 -4.0571113D-13 -1.7644328D-17 -1.4127707D-23 -2.1047135D-24 -4.3381087D-28
 246    9     -5.8603  0.0011535652 -2.9985001D-08 -4.0698182D-13 -1.7655913D-17 -2.4425836D-22 -2.1557717D-24 -3.7634140D-28
 246   10     -5.8373  0.0011523653 -3.0009462D-08 -4.0839561D-13 -1.7693376D-17 -5.0593028D-22 -2.2038777D-24 -3.1060380D-28
 246   11     -5.8119  0.0011510443 -3.0036468D-08 -4.0995555D-13 -1.7765138D-17 -7.9975043D-22 -2.2460152D-24 -2.3633042D-28
 246   12     -5.7843  0.0011496018 -3.0066046D-08 -4.1166623D-13 -1.7880616D-17 -1.1257033D-21 -2.2787795D-24 -1.5341066D-28
 246   13     -5.7544  0.0011480376 -3.0098229D-08 -4.1353423D-13 -1.8050147D-17 -1.4829356D-21 -2.2983964D-24 -6.1935146D-29
 246   14     -5.7223  0.0011463511 -3.0133051D-08 -4.1556848D-13 -1.8284814D-17 -1.8695426D-21 -2.3007795D-24  3.7738258D-29
 246   15     -5.6880  0.0011445420 -3.0170552D-08 -4.1778073D-13 -1.8596247D-17 -2.2822936D-21 -2.2816008D-24  1.4489186D-28
 246   16     -5.6514  0.0011426098 -3.0210774D-08 -4.2018591D-13 -1.8996259D-17 -2.7164305D-21 -2.2364062D-24  2.5840525D-28
 246   17     -5.6126  0.0011405540 -3.0253765D-08 -4.2280254D-13 -1.9496436D-17 -3.1654214D-21 -2.1607678D-24  3.7667726D-28
 246   18     -5.5715  0.0011383741 -3.0299581D-08 -4.2565305D-13 -2.0107553D-17 -3.6207865D-21 -2.0505016D-24  4.9756128D-28
 246   19     -5.5283  0.0011360695 -3.0348282D-08 -4.2876389D-13 -2.0838899D-17 -4.0719720D-21 -1.9019105D-24  6.1832139D-28
 246   20     -5.4829  0.0011336395 -3.0399936D-08 -4.3216564D-13 -2.1697489D-17 -4.5063096D-21 -1.7120993D-24  7.3560107D-28
 247    0     -5.3390  0.0010993311 -3.0063061D-08 -4.4580101D-13 -2.4830350D-17  2.7565617D-21 -8.8162679D-26 -1.1559550D-27
 247    1     -5.3368  0.0010992108 -3.0065736D-08 -4.4599953D-13 -2.4802783D-17  2.7554066D-21 -1.0435166D-25 -1.1567233D-27
 247    2     -5.3324  0.0010989703 -3.0071090D-08 -4.4639594D-13 -2.4747701D-17  2.7525141D-21 -1.3676046D-25 -1.1581121D-27
 247    3     -5.3258  0.0010986094 -3.0079131D-08 -4.4698889D-13 -2.4665213D-17  2.7467109D-21 -1.8543762D-25 -1.1598107D-27
 247    4     -5.3170  0.0010981280 -3.0089868D-08 -4.4777643D-13 -2.4555545D-17  2.7362509D-21 -2.5043428D-25 -1.1613728D-27
 247    5     -5.3060  0.0010975261 -3.0103316D-08 -4.4875592D-13 -2.4419153D-17  2.7187861D-21 -3.3176642D-25 -1.1621804D-27
 247    6     -5.2929  0.0010968034 -3.0119492D-08 -4.4992413D-13 -2.4256804D-17  2.6913867D-21 -4.2937229D-25 -1.1614604D-27
 247    7     -5.2775  0.0010959598 -3.0138418D-08 -4.5127726D-13 -2.4069779D-17  2.6505398D-21 -5.4306021D-25 -1.1582835D-27
 247    8     -5.2600  0.0010949950 -3.0160116D-08 -4.5281099D-13 -2.3859987D-17  2.5921924D-21 -6.7244481D-25 -1.1515807D-27
 247    9     -5.2403  0.0010939088 -3.0184614D-08 -4.5452059D-13 -2.3630193D-17  2.5117552D-21 -8.1686346D-25 -1.1401035D-27
 247   10     -5.2184  0.0010927009 -3.0211942D-08 -4.5640110D-13 -2.3384238D-17  2.4042001D-21 -9.7530442D-25 -1.1224963D-27
 247   11     -5.1944  0.0010913709 -3.0242132D-08 -4.5844749D-13 -2.3127273D-17  2.2641325D-21 -1.1463058D-24 -1.0972815D-27
 247   12     -5.1682  0.0010899185 -3.0275219D-08 -4.6065500D-13 -2.2866007D-17  2.0859217D-21 -1.3278597D-24 -1.0628845D-27
 247   13     -5.1399  0.0010883433 -3.0311243D-08 -4.6301944D-13 -2.2608947D-17  1.8638906D-21 -1.5173171D-24 -1.0177073D-27
 247   14     -5.1095  0.0010866447 -3.0350243D-08 -4.6553772D-13 -2.2366620D-17  1.5925308D-21 -1.7112979D-24 -9.6016790D-28
 247   15     -5.0769  0.0010848225 -3.0392261D-08 -4.6820833D-13 -2.2151735D-17  1.2667831D-21 -1.9056057D-24 -8.8875191D-28
 247   16     -5.0422  0.0010828759 -3.0437345D-08 -4.7103206D-13 -2.1979314D-17  8.8239476D-22 -2.0951799D-24 -8.0215037D-28
 247   17     -5.0054  0.0010808045 -3.0485542D-08 -4.7401273D-13 -2.1866704D-17  4.3631763D-22 -2.2740701D-24 -6.9934806D-28
 247   18     -4.9666  0.0010786077 -3.0536906D-08 -4.7715805D-13 -2.1833471D-17 -7.2850716D-23 -2.4354480D-24 -5.7972141D-28
 247   19     -4.9256  0.0010762849 -3.0591491D-08 -4.8048050D-13 -2.1901113D-17 -6.4435742D-22 -2.5717119D-24 -4.4323008D-28
 247   20     -4.8826  0.0010738352 -3.0649359D-08 -4.8399832D-13 -2.2092616D-17 -1.2747728D-21 -2.6746233D-24 -2.9053787D-28
 248    0     -4.7653  0.0010412227 -3.0288059D-08 -4.8243333D-13 -3.2496607D-17 -3.1708833D-22  1.2973485D-24 -5.5631538D-28
 248    1     -4.7632  0.0010411015 -3.0290955D-08 -4.8269331D-13 -3.2499692D-17 -3.0156410D-22  1.2895227D-24 -5.6181736D-28
 248    2     -4.7591  0.0010408592 -3.0296750D-08 -4.8321335D-13 -3.2505417D-17 -2.7080481D-22  1.2736371D-24 -5.7275626D-28
 248    3     -4.7528  0.0010404956 -3.0305455D-08 -4.8399357D-13 -3.2512859D-17 -2.2539715D-22  1.2492407D-24 -5.8897914D-28
 248    4     -4.7445  0.0010400106 -3.0317083D-08 -4.8503412D-13 -3.2520690D-17 -1.6623244D-22  1.2156598D-24 -6.1028440D-28
 248    5     -4.7341  0.0010394041 -3.0331654D-08 -4.8633510D-13 -3.2527206D-17 -9.4593787D-23  1.1720244D-24 -6.3634364D-28
 248    6     -4.7216  0.0010386759 -3.0349190D-08 -4.8789648D-13 -3.2530373D-17 -1.2160389D-23  1.1172848D-24 -6.6674455D-28
 248    7     -4.7071  0.0010378258 -3.0369720D-08 -4.8971815D-13 -3.2528004D-17  7.8896837D-23  1.0502587D-24 -7.0092566D-28
 248    8     -4.6905  0.0010368536 -3.0393276D-08 -4.9179966D-13 -3.2517764D-17  1.7588907D-22  9.6964869D-25 -7.3820485D-28
 248    9     -4.6718  0.0010357590 -3.0419897D-08 -4.9414026D-13 -3.2497375D-17  2.7549941D-22  8.7411834D-25 -7.7770475D-28
 248   10     -4.6511  0.0010345416 -3.0449623D-08 -4.9673881D-13 -3.2464800D-17  3.7374199D-22  7.6235334D-25 -8.1836186D-28
 248   11     -4.6284  0.0010332011 -3.0482502D-08 -4.9959375D-13 -3.2418463D-17  4.6591544D-22  6.3314462D-25 -8.5890948D-28
 248   12     -4.6036  0.0010317371 -3.0518585D-08 -5.0270307D-13 -3.2357504D-17  5.4653664D-22  4.8550074D-25 -8.9782895D-28
 248   13     -4.5768  0.0010301491 -3.0557927D-08 -5.0606440D-13 -3.2282089D-17  6.0935023D-22  3.1875353D-25 -9.3337558D-28
 248   14     -4.5480  0.0010284367 -3.0600588D-08 -5.0967510D-13 -3.2193755D-17  6.4735812D-22  1.3271372D-25 -9.6356146D-28
 248   15     -4.5172  0.0010265992 -3.0646632D-08 -5.1353247D-13 -3.2095779D-17  6.5287419D-22 -7.2187332D-26 -9.8615673D-28
 248   16     -4.4843  0.0010246363 -3.0696128D-08 -5.1763413D-13 -3.1993562D-17  6.1769797D-22 -2.9472084D-25 -9.9873587D-28
 248   17     -4.4495  0.0010225471 -3.0749149D-08 -5.2197840D-13 -3.1895040D-17  5.3330231D-22 -5.3269451D-25 -9.9872879D-28
 248   18     -4.4128  0.0010203312 -3.0805770D-08 -5.2656492D-13 -3.1811026D-17  3.9116138D-22 -7.8278267D-25 -9.8349011D-28
 248   19     -4.3740  0.0010179876 -3.0866074D-08 -5.3139548D-13 -3.1755535D-17  1.8315550D-22 -1.0403785D-24 -9.5042499D-28
 248   20     -4.3334  0.0010155158 -3.0930146D-08 -5.3647485D-13 -3.1745978D-17 -9.7927314D-23 -1.2994660D-24 -8.9709838D-28
 249    0     -4.2403  0.0009845852 -3.0553353D-08 -5.2989320D-13 -3.8755661D-17 -2.7229200D-21  1.3851167D-24  5.8718597D-29
 249    1     -4.2383  0.0009844630 -3.0556533D-08 -5.3020333D-13 -3.8782792D-17 -2.7062881D-21  1.3858983D-24  5.3409081D-29
 249    2     -4.2344  0.0009842185 -3.0562899D-08 -5.3082429D-13 -3.8836585D-17 -2.6730149D-21  1.3872459D-24  4.2785089D-29
 249    3     -4.2285  0.0009838517 -3.0572462D-08 -5.3175732D-13 -3.8916028D-17 -2.6230445D-21  1.3887061D-24  2.6765402D-29
 249    4     -4.2206  0.0009833625 -3.0585239D-08 -5.3300431D-13 -3.9019622D-17 -2.5563553D-21  1.3896042D-24  5.2907077D-30
 249    5     -4.2108  0.0009827506 -3.0601253D-08 -5.3456764D-13 -3.9145367D-17 -2.4729929D-21  1.3890343D-24 -2.1698391D-29
 249    6     -4.1990  0.0009820159 -3.0620531D-08 -5.3645010D-13 -3.9290731D-17 -2.3730806D-21  1.3858457D-24 -5.4285512D-29
 249    7     -4.1853  0.0009811582 -3.0643108D-08 -5.3865496D-13 -3.9452777D-17 -2.2569406D-21  1.3786503D-24 -9.2525636D-29
 249    8     -4.1696  0.0009801772 -3.0669025D-08 -5.4118561D-13 -3.9628049D-17 -2.1251629D-21  1.3658307D-24 -1.3639422D-28
 249    9     -4.1519  0.0009790726 -3.0698326D-08 -5.4404555D-13 -3.9812707D-17 -1.9786987D-21  1.3455352D-24 -1.8579440D-28
 249   10     -4.1324  0.0009778440 -3.0731064D-08 -5.4723827D-13 -4.0002564D-17 -1.8189451D-21  1.3156875D-24 -2.4056730D-28
 249   11     -4.1109  0.0009764911 -3.0767298D-08 -5.5076702D-13 -4.0193190D-17 -1.6479280D-21  1.2740281D-24 -3.0034136D-28
 249   12     -4.0874  0.0009750133 -3.0807093D-08 -5.5463471D-13 -4.0380088D-17 -1.4683626D-21  1.2181572D-24 -3.6461168D-28
 249   13     -4.0621  0.0009734102 -3.0850518D-08 -5.5884374D-13 -4.0558857D-17 -1.2838223D-21  1.1455750D-24 -4.3264599D-28
 249   14     -4.0349  0.0009716813 -3.0897652D-08 -5.6339590D-13 -4.0725467D-17 -1.0988847D-21  1.0537967D-24 -5.0339143D-28
 249   15     -4.0058  0.0009698259 -3.0948578D-08 -5.6829230D-13 -4.0876563D-17 -9.1917839D-22  9.4043440D-25 -5.7553653D-28
 249   16     -3.9748  0.0009678434 -3.1003385D-08 -5.7353331D-13 -4.1009871D-17 -7.5151609D-22  8.0336157D-25 -6.4739852D-28
 249   17     -3.9419  0.0009657332 -3.1062171D-08 -5.7911874D-13 -4.1124613D-17 -6.0392131D-22  6.4085651D-25 -7.1691920D-28
 249   18     -3.9072  0.0009634944 -3.1125035D-08 -5.8504796D-13 -4.1222059D-17 -4.8562161D-22  4.5183324D-25 -7.8162930D-28
 249   19     -3.8706  0.0009611264 -3.1192088D-08 -5.9132029D-13 -4.1306070D-17 -4.0690959D-22  2.3606033D-25 -8.3869191D-28
 249   20     -3.8322  0.0009586282 -3.1263444D-08 -5.9793554D-13 -4.1383694D-17 -3.7899690D-22 -5.5852572D-27 -8.8487418D-28
 250    0     -3.7611  0.0009293546 -3.0870315D-08 -5.8485575D-13 -4.2138983D-17 -4.2431792D-21  4.3755604D-25  2.8739303D-28
 250    1     -3.7593  0.0009292311 -3.0873826D-08 -5.8519300D-13 -4.2181362D-17 -4.2378991D-21  4.4156718D-25  2.8576356D-28
 250    2     -3.7556  0.0009289841 -3.0880852D-08 -5.8586858D-13 -4.2266015D-17 -4.2272031D-21  4.4952212D-25  2.8246479D-28
 250    3     -3.7500  0.0009286134 -3.0891407D-08 -5.8688449D-13 -4.2392587D-17 -4.2108123D-21  4.6128046D-25  2.7743999D-28
 250    4     -3.7426  0.0009281191 -3.0905508D-08 -5.8824375D-13 -4.2560576D-17 -4.1883030D-21  4.7662407D-25  2.7057406D-28
 250    5     -3.7333  0.0009275008 -3.0923181D-08 -5.8995036D-13 -4.2769288D-17 -4.1591527D-21  4.9526090D-25  2.6174512D-28
 250    6     -3.7222  0.0009267584 -3.0944456D-08 -5.9200923D-13 -4.3017727D-17 -4.1227038D-21  5.1678600D-25  2.5076859D-28
 250    7     -3.7092  0.0009258916 -3.0969371D-08 -5.9442628D-13 -4.3304771D-17 -4.0782711D-21  5.4071261D-25  2.3747192D-28
 250    8     -3.6944  0.0009249001 -3.0997971D-08 -5.9720818D-13 -4.3628926D-17 -4.0251165D-21  5.6643328D-25  2.2167928D-28
 250    9     -3.6777  0.0009237836 -3.1030305D-08 -6.0036244D-13 -4.3988388D-17 -3.9624765D-21  5.9320508D-25  2.0315452D-28
 250   10     -3.6593  0.0009225417 -3.1066433D-08 -6.0389726D-13 -4.4381022D-17 -3.8896481D-21  6.2015445D-25  1.8169988D-28
 250   11     -3.6390  0.0009211738 -3.1106419D-08 -6.0782148D-13 -4.4804315D-17 -3.8060213D-21  6.4625757D-25  1.5710919D-28
 250   12     -3.6169  0.0009196797 -3.1150338D-08 -6.1214444D-13 -4.5255377D-17 -3.7111731D-21  6.7032274D-25  1.2921961D-28
 250   13     -3.5930  0.0009180586 -3.1198269D-08 -6.1687585D-13 -4.5730961D-17 -3.6049102D-21  6.9100322D-25  9.7877835D-29
 250   14     -3.5673  0.0009163101 -3.1250303D-08 -6.2202568D-13 -4.6227450D-17 -3.4873981D-21  7.0678902D-25  6.3036514D-29
 250   15     -3.5399  0.0009144334 -3.1306535D-08 -6.2760397D-13 -4.6740969D-17 -3.3592295D-21  7.1602398D-25  2.4714498D-29
 250   16     -3.5107  0.0009124278 -3.1367074D-08 -6.3362075D-13 -4.7267431D-17 -3.2215178D-21  7.1690332D-25 -1.6988609D-29
 250   17     -3.4797  0.0009102926 -3.1432032D-08 -6.4008579D-13 -4.7802697D-17 -3.0760465D-21  7.0753233D-25 -6.1799709D-29
 250   18     -3.4469  0.0009080270 -3.1501534D-08 -6.4700859D-13 -4.8342752D-17 -2.9253305D-21  6.8597065D-25 -1.0929606D-28
 250   19     -3.4125  0.0009056301 -3.1575714D-08 -6.5439819D-13 -4.8883941D-17 -2.7727508D-21  6.5028525D-25 -1.5884319D-28
 250   20     -3.3763  0.0009031009 -3.1654713D-08 -6.6226317D-13 -4.9423264D-17 -2.6225886D-21  5.9866020D-25 -2.0959117D-28
 251    0     -3.3251  0.0008754773 -3.1228122D-08 -6.4464166D-13 -4.5710469D-17 -2.6914249D-21  9.3306420D-25  2.0765307D-29
 251    1     -3.3234  0.0008753524 -3.1231991D-08 -6.4500746D-13 -4.5737331D-17 -2.6802236D-21  9.3333305D-25  1.7359916D-29
 251    2     -3.3199  0.0008751025 -3.1239736D-08 -6.4573968D-13 -4.5790711D-17 -2.6578216D-21  9.3372675D-25  1.0557471D-29
 251    3     -3.3146  0.0008747275 -3.1251369D-08 -6.4683961D-13 -4.5869944D-17 -2.6242073D-21  9.3395638D-25  3.5943561D-31
 251    4     -3.3076  0.0008742274 -3.1266911D-08 -6.4830913D-13 -4.5974026D-17 -2.5793812D-21  9.3359282D-25 -1.3235039D-29
 251    5     -3.2989  0.0008736019 -3.1286388D-08 -6.5015067D-13 -4.6101618D-17 -2.5234128D-21  9.3208047D-25 -3.0160370D-29
 251    6     -3.2884  0.0008728507 -3.1309833D-08 -6.5236711D-13 -4.6250978D-17 -2.4564111D-21  9.2869067D-25 -5.0396623D-29
 251    7     -3.2762  0.0008719736 -3.1337287D-08 -6.5496193D-13 -4.6420191D-17 -2.3786363D-21  9.2259688D-25 -7.3854825D-29
 251    8     -3.2623  0.0008709703 -3.1368796D-08 -6.5793883D-13 -4.6606958D-17 -2.2905153D-21  9.1283864D-25 -1.0038861D-28
 251    9     -3.2466  0.0008698404 -3.1404416D-08 -6.6130185D-13 -4.6808687D-17 -2.1926730D-21  8.9832546D-25 -1.2984368D-28
 251   10     -3.2292  0.0008685835 -3.1444206D-08 -6.6505517D-13 -4.7022609D-17 -2.0860613D-21  8.7790104D-25 -1.6192758D-28
 251   11     -3.2101  0.0008671989 -3.1488237D-08 -6.6920307D-13 -4.7245760D-17 -1.9719406D-21  8.5029366D-25 -1.9636931D-28
 251   12     -3.1893  0.0008656863 -3.1536583D-08 -6.7374980D-13 -4.7475145D-17 -1.8520145D-21  8.1423028D-25 -2.3274131D-28
 251   13     -3.1668  0.0008640451 -3.1589328D-08 -6.7869945D-13 -4.7707801D-17 -1.7284785D-21  7.6840583D-25 -2.7054277D-28
 251   14     -3.1427  0.0008622745 -3.1646564D-08 -6.8405594D-13 -4.7940970D-17 -1.6040656D-21  7.1155926D-25 -3.0917062D-28
 251   15     -3.1168  0.0008603738 -3.1708388D-08 -6.8982292D-13 -4.8172271D-17 -1.4820713D-21  6.4250374D-25 -3.4800706D-28
 251   16     -3.0893  0.0008583424 -3.1774908D-08 -6.9600374D-13 -4.8399942D-17 -1.3664745D-21  5.6020196D-25 -3.8626753D-28
 251   17     -3.0602  0.0008561792 -3.1846236D-08 -7.0260150D-13 -4.8623081D-17 -1.2618828D-21  4.6380495D-25 -4.2315524D-28
 251   18     -3.0294  0.0008538836 -3.1922496D-08 -7.0961917D-13 -4.8841902D-17 -1.1735362D-21  3.5269612D-25 -4.5787386D-28
 251   19     -2.9970  0.0008514544 -3.2003816D-08 -7.1705973D-13 -4.9058134D-17 -1.1073437D-21  2.2657707D-25 -4.8956157D-28
 251   20     -2.9630  0.0008488906 -3.2090335D-08 -7.2492651D-13 -4.9275280D-17 -1.0697433D-21  8.5460952D-26 -5.1746505D-28
 252    0     -2.9297  0.0008229426 -3.1588690D-08 -6.8151900D-13 -4.2759407D-17 -3.9277865D-21  2.0777280D-25  3.9709462D-29
 252    1     -2.9280  0.0008228162 -3.1592780D-08 -6.8186123D-13 -4.2798676D-17 -3.9252901D-21  2.0829277D-25  3.4797781D-29
 252    2     -2.9247  0.0008225634 -3.1600966D-08 -6.8254664D-13 -4.2877134D-17 -3.9202810D-21  2.0913261D-25  2.4973418D-29
 252    3     -2.9198  0.0008221841 -3.1613261D-08 -6.8357711D-13 -4.2994639D-17 -3.9127386D-21  2.0987345D-25  1.0192594D-29
 252    4     -2.9132  0.0008216782 -3.1629684D-08 -6.8495545D-13 -4.3150957D-17 -3.9026559D-21  2.0989049D-25 -9.5817006D-30
 252    5     -2.9050  0.0008210454 -3.1650258D-08 -6.8668536D-13 -4.3345751D-17 -3.8901026D-21  2.0835150D-25 -3.4317496D-29
 252    6     -2.8952  0.0008202855 -3.1675017D-08 -6.8877156D-13 -4.3578712D-17 -3.8752342D-21  2.0422195D-25 -6.4030388D-29
 252    7     -2.8837  0.0008193982 -3.1703996D-08 -6.9121955D-13 -4.3849391D-17 -3.8583912D-21  1.9625090D-25 -9.8619055D-29
 252    8     -2.8706  0.0008183831 -3.1737242D-08 -6.9403577D-13 -4.4157318D-17 -3.8401451D-21  1.8299797D-25 -1.3792790D-28
 252    9     -2.8559  0.0008172399 -3.1774806D-08 -6.9722752D-13 -4.4502079D-17 -3.8214214D-21  1.6286436D-25 -1.8162294D-28
 252   10     -2.8395  0.0008159681 -3.1816747D-08 -7.0080295D-13 -4.4883292D-17 -3.8035401D-21  1.3409138D-25 -2.2925007D-28
 252   11     -2.8216  0.0008145671 -3.1863131D-08 -7.0477106D-13 -4.5300796D-17 -3.7883453D-21  9.4835909D-26 -2.8018298D-28
 252   12     -2.8021  0.0008130365 -3.1914031D-08 -7.0914173D-13 -4.5754720D-17 -3.7782991D-21  4.3256593D-26 -3.3346742D-28
 252   13     -2.7809  0.0008113755 -3.1969531D-08 -7.1392576D-13 -4.6245673D-17 -3.7765414D-21 -2.2455579D-26 -3.8799719D-28
 252   14     -2.7583  0.0008095835 -3.2029719D-08 -7.1913491D-13 -4.6774970D-17 -3.7869992D-21 -1.0390219D-25 -4.4230097D-28
 252   15     -2.7340  0.0008076598 -3.2094695D-08 -7.2478204D-13 -4.7344849D-17 -3.8144142D-21 -2.0238903D-25 -4.9456956D-28
 252   16     -2.7082  0.0008056035 -3.2164566D-08 -7.3088140D-13 -4.7958841D-17 -3.8642645D-21 -3.1872838D-25 -5.4281350D-28
 252   17     -2.6808  0.0008034138 -3.2239450D-08 -7.3744875D-13 -4.8622055D-17 -3.9428182D-21 -4.5310491D-25 -5.8470100D-28
 252   18     -2.6519  0.0008010897 -3.2319474D-08 -7.4450189D-13 -4.9341545D-17 -4.0569251D-21 -6.0486435D-25 -6.1772188D-28
 252   19     -2.6216  0.0007986301 -3.2404777D-08 -7.5206108D-13 -5.0126662D-17 -4.2138309D-21 -7.7234005D-25 -6.3920931D-28
 252   20     -2.5897  0.0007960341 -3.2495509D-08 -7.6014982D-13 -5.0989398D-17 -4.4207931D-21 -9.5272713D-25 -6.4664978D-28
 253    0     -2.5723  0.0007718666 -3.1879310D-08 -7.0827166D-13 -5.1566584D-17 -9.0947138D-21  2.8847111D-25  9.1373563D-28
 253    1     -2.5707  0.0007717390 -3.1883561D-08 -7.0868456D-13 -5.1657521D-17 -9.0911785D-21  3.0123544D-25  9.0886475D-28
 253    2     -2.5676  0.0007714839 -3.1892070D-08 -7.0951253D-13 -5.1839262D-17 -9.0836455D-21  3.2654035D-25  8.9895728D-28
 253    3     -2.5630  0.0007711012 -3.1904852D-08 -7.1075995D-13 -5.2111599D-17 -9.0712176D-21  3.6398331D-25  8.8376205D-28
 253    4     -2.5568  0.0007705905 -3.1921931D-08 -7.1243334D-13 -5.2474102D-17 -9.0525718D-21  4.1289346D-25  8.6283874D-28
 253    5     -2.5491  0.0007699519 -3.1943335D-08 -7.1454132D-13 -5.2926048D-17 -9.0259952D-21  4.7234155D-25  8.3568787D-28
 253    6     -2.5399  0.0007691849 -3.1969105D-08 -7.1709475D-13 -5.3466541D-17 -8.9894917D-21  5.4112311D-25  8.0171805D-28
 253    7     -2.5291  0.0007682894 -3.1999286D-08 -7.2010647D-13 -5.4094139D-17 -8.9407900D-21  6.1768234D-25  7.6029598D-28
 253    8     -2.5168  0.0007672648 -3.2033934D-08 -7.2359133D-13 -5.4806925D-17 -8.8775002D-21  7.0008474D-25  7.1077233D-28
 253    9     -2.5030  0.0007661109 -3.2073115D-08 -7.2756610D-13 -5.5602350D-17 -8.7971885D-21  7.8599054D-25  6.5252885D-28
 253   10     -2.4877  0.0007648271 -3.2116903D-08 -7.3204936D-13 -5.6477184D-17 -8.6975718D-21  8.7265956D-25  5.8508489D-28
 253   11     -2.4709  0.0007634129 -3.2165384D-08 -7.3706125D-13 -5.7427361D-17 -8.5766865D-21  9.5686714D-25  5.0813614D-28
 253   12     -2.4526  0.0007618677 -3.2218652D-08 -7.4262341D-13 -5.8448064D-17 -8.4331029D-21  1.0350043D-24  4.2167352D-28
 253   13     -2.4328  0.0007601908 -3.2276815D-08 -7.4875865D-13 -5.9533632D-17 -8.2661031D-21  1.1030691D-24  3.2598242D-28
 253   14     -2.4116  0.0007583816 -3.2339992D-08 -7.5549073D-13 -6.0677688D-17 -8.0760044D-21  1.1567663D-24  2.2183190D-28
 253   15     -2.3889  0.0007564391 -3.2408316D-08 -7.6284410D-13 -6.1873279D-17 -7.8642897D-21  1.1916263D-24  1.1041845D-28
 253   16     -2.3647  0.0007543626 -3.2481932D-08 -7.7084364D-13 -6.3113172D-17 -7.6339571D-21  1.2032242D-24 -6.3605892D-30
 253   17     -2.3391  0.0007521512 -3.2560999D-08 -7.7951433D-13 -6.4390129D-17 -7.3896349D-21  1.1873552D-24 -1.2607051D-28
 253   18     -2.3120  0.0007498037 -3.2645691D-08 -7.8888118D-13 -6.5697441D-17 -7.1377052D-21  1.1403434D-24 -2.4563881D-28
 253   19     -2.2836  0.0007473192 -3.2736196D-08 -7.9896902D-13 -6.7029431D-17 -6.8863615D-21  1.0593393D-24 -3.6145185D-28
 253   20     -2.2537  0.0007446965 -3.2832720D-08 -8.0980259D-13 -6.8382149D-17 -6.6455033D-21  9.4265648D-25 -4.6948311D-28
 254    0     -2.2503  0.0007223938 -3.2130599D-08 -7.6098221D-13 -6.0693222D-17 -8.1165181D-21  5.1576245D-25  1.0920667D-27
 254    1     -2.2488  0.0007222652 -3.2135166D-08 -7.6146807D-13 -6.0774354D-17 -8.1102423D-21  5.3101613D-25  1.0869222D-27
 254    2     -2.2460  0.0007220081 -3.2144310D-08 -7.6244176D-13 -6.0936431D-17 -8.0971361D-21  5.6130205D-25  1.0763189D-27
 254    3     -2.2416  0.0007216223 -3.2158047D-08 -7.6390716D-13 -6.1179046D-17 -8.0761143D-21  6.0616570D-25  1.0596830D-27
 254    4     -2.2358  0.0007211076 -3.2176404D-08 -7.6587008D-13 -6.1501516D-17 -8.0456082D-21  6.6486299D-25  1.0361791D-27
 254    5     -2.2286  0.0007204639 -3.2199417D-08 -7.6833813D-13 -6.1902721D-17 -8.0035595D-21  7.3630014D-25  1.0047046D-27
 254    6     -2.2200  0.0007196907 -3.2227131D-08 -7.7132096D-13 -6.2381287D-17 -7.9475539D-21  8.1900373D-25  9.6388973D-28
 254    7     -2.2099  0.0007187879 -3.2259600D-08 -7.7482985D-13 -6.2935112D-17 -7.8748467D-21  9.1096142D-25  9.1215083D-28
 254    8     -2.1984  0.0007177550 -3.2296889D-08 -7.7887777D-13 -6.3561473D-17 -7.7826154D-21  1.0095770D-24  8.4788592D-28
 254    9     -2.1855  0.0007165916 -3.2339072D-08 -7.8347930D-13 -6.4256830D-17 -7.6679778D-21  1.1115187D-24  7.6920852D-28
 254   10     -2.1712  0.0007152971 -3.2386236D-08 -7.8865033D-13 -6.5016752D-17 -7.5283937D-21  1.2126625D-24  6.7441114D-28
 254   11     -2.1555  0.0007138709 -3.2438476D-08 -7.9440799D-13 -6.5835829D-17 -7.3618339D-21  1.3079618D-24  5.6184792D-28
 254   12     -2.1384  0.0007123125 -3.2495902D-08 -8.0077026D-13 -6.6707694D-17 -7.1672221D-21  1.3914172D-24  4.3017755D-28
 254   13     -2.1199  0.0007106211 -3.2558634D-08 -8.0775581D-13 -6.7625082D-17 -6.9447610D-21  1.4560399D-24  2.7850944D-28
 254   14     -2.1000  0.0007087959 -3.2626805D-08 -8.1538363D-13 -6.8580051D-17 -6.6964859D-21  1.4939125D-24  1.0663027D-28
 254   15     -2.0788  0.0007068361 -3.2700562D-08 -8.2367270D-13 -6.9564298D-17 -6.4267585D-21  1.4963293D-24 -8.4704861D-29
 254   16     -2.0562  0.0007047407 -3.2780064D-08 -8.3264176D-13 -7.0569757D-17 -6.1427818D-21  1.4540122D-24 -2.9364372D-28
 254   17     -2.0323  0.0007025088 -3.2865485D-08 -8.4230912D-13 -7.1589301D-17 -5.8551181D-21  1.3575549D-24 -5.1680990D-28
 254   18     -2.0070  0.0007001392 -3.2957014D-08 -8.5269264D-13 -7.2617765D-17 -5.5780562D-21  1.1978684D-24 -7.4931127D-28
 254   19     -1.9805  0.0006976307 -3.3054853D-08 -8.6380982D-13 -7.3653206D-17 -5.3300834D-21  9.6701244D-25 -9.8411821D-28
 254   20     -1.9526  0.0006949822 -3.3159221D-08 -8.7567847D-13 -7.4698353D-17 -5.1336833D-21  6.5895246D-25 -1.2124987D-27
 255    0     -1.9612  0.0006745745 -3.2361347D-08 -8.0515097D-13 -6.0450086D-17 -1.1080691D-20 -2.9918076D-24  1.4186430D-27
 255    1     -1.9599  0.0006744451 -3.2366179D-08 -8.0563502D-13 -6.0561062D-17 -1.1116480D-20 -2.9718847D-24  1.4280264D-27
 255    2     -1.9572  0.0006741861 -3.2375853D-08 -8.0660578D-13 -6.0784107D-17 -1.1187316D-20 -2.9316308D-24  1.4464728D-27
 255    3     -1.9531  0.0006737975 -3.2390385D-08 -8.0806865D-13 -6.1121312D-17 -1.1291760D-20 -2.8703167D-24  1.4734306D-27
 255    4     -1.9477  0.0006732791 -3.2409802D-08 -8.1003181D-13 -6.1575749D-17 -1.1427568D-20 -2.7868119D-24  1.5080861D-27
 255    5     -1.9410  0.0006726307 -3.2434140D-08 -8.1250628D-13 -6.2151200D-17 -1.1591556D-20 -2.6798065D-24  1.5490931D-27
 255    6     -1.9329  0.0006718519 -3.2463444D-08 -8.1550632D-13 -6.2852390D-17 -1.1779774D-20 -2.5477316D-24  1.5949808D-27
 255    7     -1.9235  0.0006709424 -3.2497769D-08 -8.1904928D-13 -6.3684307D-17 -1.1987148D-20 -2.3889937D-24  1.6437423D-27
 255    8     -1.9128  0.0006699019 -3.2537182D-08 -8.2315596D-13 -6.4652212D-17 -1.2207556D-20 -2.2020738D-24  1.6929711D-27
 255    9     -1.9008  0.0006687297 -3.2581759D-08 -8.2785072D-13 -6.5761251D-17 -1.2433762D-20 -1.9857107D-24  1.7398668D-27
 255   10     -1.8874  0.0006674255 -3.2631589D-08 -8.3316166D-13 -6.7016052D-17 -1.2657302D-20 -1.7391082D-24  1.7810292D-27
 255   11     -1.8727  0.0006659885 -3.2686773D-08 -8.3912069D-13 -6.8420303D-17 -1.2868636D-20 -1.4622140D-24  1.8126857D-27
 255   12     -1.8568  0.0006644181 -3.2747428D-08 -8.4576355D-13 -6.9976306D-17 -1.3057188D-20 -1.1559253D-24  1.8306207D-27
 255   13     -1.8395  0.0006627135 -3.2813684D-08 -8.5312973D-13 -7.1684324D-17 -1.3211486D-20 -8.2248562D-25  1.8301454D-27
 255   14     -1.8210  0.0006608739 -3.2885687D-08 -8.6126227D-13 -7.3542210D-17 -1.3319647D-20 -4.6570055D-25  1.8064659D-27
 255   15     -1.8012  0.0006588984 -3.2963601D-08 -8.7020742D-13 -7.5544751D-17 -1.3369606D-20 -9.1337630D-26  1.7544088D-27
 255   16     -1.7801  0.0006567861 -3.3047610D-08 -8.8001404D-13 -7.7683287D-17 -1.3349979D-20  2.9267172D-25  1.6691495D-27
 255   17     -1.7578  0.0006545358 -3.3137915D-08 -8.9073299D-13 -7.9945453D-17 -1.3250675D-20  6.7591899D-25  1.5459894D-27
 255   18     -1.7343  0.0006521464 -3.3234742D-08 -9.0241614D-13 -8.2314977D-17 -1.3064019D-20  1.0454580D-24  1.3810898D-27
 255   19     -1.7096  0.0006496166 -3.3338338D-08 -9.1511542D-13 -8.4771933D-17 -1.2785810D-20  1.3857303D-24  1.1715960D-27
 255   20     -1.6837  0.0006469451 -3.3448974D-08 -9.2888163D-13 -8.7293357D-17 -1.2416627D-20  1.6787827D-24  9.1611949D-28
 256    0     -1.7025  0.0006284816 -3.2540600D-08 -8.5580576D-13 -7.0542727D-17 -8.8475301D-21 -1.7169652D-24  4.2276953D-28
 256    1     -1.7013  0.0006283515 -3.2545736D-08 -8.5637045D-13 -7.0631304D-17 -8.8681073D-21 -1.7110284D-24  4.2530303D-28
 256    2     -1.6988  0.0006280911 -3.2556019D-08 -8.5750198D-13 -7.0809075D-17 -8.9090293D-21 -1.6990518D-24  4.3013307D-28
 256    3     -1.6950  0.0006277003 -3.2571470D-08 -8.5920462D-13 -7.1077285D-17 -8.9698839D-21 -1.6808342D-24  4.3689409D-28
 256    4     -1.6900  0.0006271790 -3.2592118D-08 -8.6148490D-13 -7.1437732D-17 -9.0499621D-21 -1.6561417D-24  4.4486278D-28
 256    5     -1.6837  0.0006265269 -3.2618005D-08 -8.6435143D-13 -7.1892613D-17 -9.1483741D-21 -1.6247070D-24  4.5337331D-28
 256    6     -1.6762  0.0006257437 -3.2649184D-08 -8.6781550D-13 -7.2445017D-17 -9.2639839D-21 -1.5862590D-24  4.6133866D-28
 256    7     -1.6675  0.0006248290 -3.2685718D-08 -8.7189067D-13 -7.3098104D-17 -9.3953163D-21 -1.5407367D-24  4.6738086D-28
 256    8     -1.6575  0.0006237824 -3.2727681D-08 -8.7659312D-13 -7.3855583D-17 -9.5407104D-21 -1.4881786D-24  4.7017935D-28
 256    9     -1.6462  0.0006226033 -3.2775162D-08 -8.8194181D-13 -7.4721385D-17 -9.6982358D-21 -1.4290201D-24  4.6795016D-28
 256   10     -1.6338  0.0006212913 -3.2828258D-08 -8.8795854D-13 -7.5699653D-17 -9.8658105D-21 -1.3640537D-24  4.5895451D-28
 256   11     -1.6202  0.0006198455 -3.2887084D-08 -8.9466815D-13 -7.6794627D-17 -1.0041257D-20 -1.2946381D-24  4.4128472D-28
 256   12     -1.6053  0.0006182654 -3.2951767D-08 -9.0209863D-13 -7.8010539D-17 -1.0222430D-20 -1.2227591D-24  4.1304731D-28
 256   13     -1.5892  0.0006165501 -3.3022449D-08 -9.1028124D-13 -7.9351619D-17 -1.0407518D-20 -1.1510863D-24  3.7275457D-28
 256   14     -1.5720  0.0006146987 -3.3099288D-08 -9.1925072D-13 -8.0821934D-17 -1.0595039D-20 -1.0831498D-24  3.1887172D-28
 256   15     -1.5536  0.0006127102 -3.3182460D-08 -9.2904528D-13 -8.2425525D-17 -1.0784394D-20 -1.0231628D-24  2.5078540D-28
 256   16     -1.5340  0.0006105837 -3.3272159D-08 -9.3970684D-13 -8.4166473D-17 -1.0976024D-20 -9.7605226D-25  1.6849222D-28
 256   17     -1.5133  0.0006083179 -3.3368597D-08 -9.5128112D-13 -8.6049116D-17 -1.1171793D-20 -9.4715766D-25  7.3170562D-29
 256   18     -1.4914  0.0006059116 -3.3472010D-08 -9.6381786D-13 -8.8078374D-17 -1.1375351D-20 -9.4199349D-25 -3.2673151D-29
 256   19     -1.4685  0.0006033636 -3.3582654D-08 -9.7737108D-13 -9.0260212D-17 -1.1592248D-20 -9.6567126D-25 -1.4509981D-28
 256   20     -1.4444  0.0006006722 -3.3700813D-08 -9.9199945D-13 -9.2602231D-17 -1.1830165D-20 -1.0223699D-24 -2.5849654D-28
 257    0     -1.4719  0.0005841782 -3.2672035D-08 -8.9631992D-13 -7.4377290D-17 -1.2407370D-20 -4.1161079D-24  1.4748668D-27
 257    1     -1.4707  0.0005840475 -3.2677415D-08 -8.9691543D-13 -7.4501595D-17 -1.2456634D-20 -4.0953462D-24  1.4943803D-27
 257    2     -1.4684  0.0005837861 -3.2688185D-08 -8.9810945D-13 -7.4751721D-17 -1.2554448D-20 -4.0529237D-24  1.5332898D-27
 257    3     -1.4649  0.0005833937 -3.2704367D-08 -8.9990805D-13 -7.5130565D-17 -1.2699194D-20 -3.9873306D-24  1.5905227D-27
 257    4     -1.4602  0.0005828703 -3.2725994D-08 -9.0232045D-13 -7.5642394D-17 -1.2888421D-20 -3.8961326D-24  1.6651046D-27
 257    5     -1.4544  0.0005822155 -3.2753109D-08 -9.0535903D-13 -7.6292485D-17 -1.3118584D-20 -3.7764414D-24  1.7551650D-27
 257    6     -1.4474  0.0005814290 -3.2785768D-08 -9.0904009D-13 -7.7087678D-17 -1.3385101D-20 -3.6246023D-24  1.8586304D-27
 257    7     -1.4393  0.0005805105 -3.2824039D-08 -9.1338343D-13 -7.8035100D-17 -1.3681752D-20 -3.4368478D-24  1.9721295D-27
 257    8     -1.4300  0.0005794594 -3.2868001D-08 -9.1841298D-13 -7.9142552D-17 -1.4000870D-20 -3.2091460D-24  2.0918283D-27
 257    9     -1.4196  0.0005782753 -3.2917750D-08 -9.2415697D-13 -8.0417788D-17 -1.4332936D-20 -2.9378349D-24  2.2125095D-27
 257   10     -1.4080  0.0005769574 -3.2973394D-08 -9.3064818D-13 -8.1868081D-17 -1.4666562D-20 -2.6197442D-24  2.3281305D-27
 257   11     -1.3953  0.0005755052 -3.3035056D-08 -9.3792409D-13 -8.3499537D-17 -1.4988361D-20 -2.2529500D-24  2.4310936D-27
 257   12     -1.3815  0.0005739179 -3.3102877D-08 -9.4602697D-13 -8.5316424D-17 -1.5282997D-20 -1.8372458D-24  2.5123826D-27
 257   13     -1.3666  0.0005721947 -3.3177016D-08 -9.5500381D-13 -8.7320282D-17 -1.5533647D-20 -1.3748407D-24  2.5621618D-27
 257   14     -1.3506  0.0005703345 -3.3257651D-08 -9.6490601D-13 -8.9509184D-17 -1.5722335D-20 -8.7117087D-25  2.5691931D-27
 257   15     -1.3336  0.0005683364 -3.3344980D-08 -9.7578901D-13 -9.1876879D-17 -1.5830775D-20 -3.3564567D-25  2.5215180D-27
 257   16     -1.3154  0.0005661993 -3.3439225D-08 -9.8771149D-13 -9.4412091D-17 -1.5841698D-20  2.1762905D-25  2.4073858D-27
 257   17     -1.2962  0.0005639220 -3.3540633D-08 -1.0007344D-12 -9.7098158D-17 -1.5740281D-20  7.6916278D-25  2.2153295D-27
 257   18     -1.2759  0.0005615032 -3.3649475D-08 -1.0149197D-12 -9.9912943D-17 -1.5516210D-20  1.2938059D-24  1.9358442D-27
 257   19     -1.2547  0.0005589414 -3.3766049D-08 -1.0303289D-12 -1.0282945D-16 -1.5166101D-20  1.7607954D-24  1.5626895D-27
 257   20     -1.2323  0.0005562352 -3.3890686D-08 -1.0470219D-12 -1.0581717D-16 -1.4696042D-20  2.1344324D-24  1.0943528D-27
 258    0     -1.2668  0.0005417367 -3.2735369D-08 -9.3681232D-13 -7.7841628D-17 -6.8620253D-21 -4.6916443D-24 -1.6163879D-27
 258    1     -1.2657  0.0005416057 -3.2740992D-08 -9.3743533D-13 -7.7910514D-17 -6.9184440D-21 -4.7141357D-24 -1.5959355D-27
 258    2     -1.2636  0.0005413437 -3.2752249D-08 -9.3868301D-13 -7.8050028D-17 -7.0321280D-21 -4.7582514D-24 -1.5543997D-27
 258    3     -1.2603  0.0005409506 -3.2769162D-08 -9.4055879D-13 -7.8263605D-17 -7.2046002D-21 -4.8221721D-24 -1.4907658D-27
 258    4     -1.2560  0.0005404261 -3.2791765D-08 -9.4306796D-13 -7.8556563D-17 -7.4380537D-21 -4.9032060D-24 -1.4037099D-27
 258    5     -1.2506  0.0005397700 -3.2820104D-08 -9.4621765D-13 -7.8935695D-17 -7.7350589D-21 -4.9976294D-24 -1.2914231D-27
 258    6     -1.2441  0.0005389819 -3.2854237D-08 -9.5001787D-13 -7.9410684D-17 -8.0986727D-21 -5.1002476D-24 -1.1515321D-27
 258    7     -1.2366  0.0005380614 -3.2894231D-08 -9.5448103D-13 -7.9992682D-17 -8.5315991D-21 -5.2048575D-24 -9.8207864D-28
 258    8     -1.2280  0.0005370081 -3.2940169D-08 -9.5962283D-13 -8.0695342D-17 -9.0361867D-21 -5.3036572D-24 -7.8097782D-28
 258    9     -1.2183  0.0005358213 -3.2992146D-08 -9.6546279D-13 -8.1534523D-17 -9.6137560D-21 -5.3873779D-24 -5.4643251D-28
 258   10     -1.2076  0.0005345005 -3.3050271D-08 -9.7202487D-13 -8.2528360D-17 -1.0264109D-20 -5.4451159D-24 -2.7731717D-28
 258   11     -1.1959  0.0005330448 -3.3114665D-08 -9.7933821D-13 -8.3697012D-17 -1.0984621D-20 -5.4645478D-24  2.5981775D-29
 258   12     -1.1831  0.0005314536 -3.3185468D-08 -9.8743791D-13 -8.5062333D-17 -1.1769848D-20 -5.4319727D-24  3.6203580D-28
 258   13     -1.1693  0.0005297260 -3.3262835D-08 -9.9636585D-13 -8.6647209D-17 -1.2610384D-20 -5.3328581D-24  7.2691440D-28
 258   14     -1.1545  0.0005278609 -3.3346941D-08 -1.0061715D-12 -8.8474743D-17 -1.3492170D-20 -5.1522813D-24  1.1139326D-27
 258   15     -1.1387  0.0005258574 -3.3437977D-08 -1.0169127D-12 -9.0566990D-17 -1.4395999D-20 -4.8760387D-24  1.5134047D-27
 258   16     -1.1219  0.0005237142 -3.3536162D-08 -1.0286558D-12 -9.2943398D-17 -1.5296754D-20 -4.4918292D-24  1.9113159D-27
 258   17     -1.1042  0.0005214302 -3.3641736D-08 -1.0414764D-12 -9.5618969D-17 -1.6163533D-20 -3.9908527D-24  2.2898519D-27
 258   18     -1.0854  0.0005190039 -3.3754967D-08 -1.0554586D-12 -9.8602096D-17 -1.6960003D-20 -3.3698790D-24  2.6263675D-27
 258   19     -1.0657  0.0005164339 -3.3876153D-08 -1.0706945D-12 -1.0189229D-16 -1.7645739D-20 -2.6334523D-24  2.8944124D-27
 258   20     -1.0451  0.0005137186 -3.4005625D-08 -1.0872827D-12 -1.0547806D-16 -1.8178261D-20 -1.7963861D-24  3.0640939D-27
 259    0     -1.0852  0.0005012278 -3.2705522D-08 -9.5444802D-13 -8.1713942D-17 -6.6095052D-21 -1.1836747D-24 -1.2630517D-27
 259    1     -1.0842  0.0005010969 -3.2711250D-08 -9.5510200D-13 -8.1780113D-17 -6.6237927D-21 -1.2014173D-24 -1.2685013D-27
 259    2     -1.0821  0.0005008352 -3.2722719D-08 -9.5641155D-13 -8.1912891D-17 -6.6530661D-21 -1.2370477D-24 -1.2788130D-27
 259    3     -1.0791  0.0005004424 -3.2739952D-08 -9.5837989D-13 -8.2113205D-17 -6.6985901D-21 -1.2910878D-24 -1.2936732D-27
 259    4     -1.0751  0.0004999184 -3.2762985D-08 -9.6101177D-13 -8.2382356D-17 -6.7622858D-21 -1.3640587D-24 -1.3121418D-27
 259    5     -1.0701  0.0004992628 -3.2791865D-08 -9.6431387D-13 -8.2722572D-17 -6.8468649D-21 -1.4566702D-24 -1.3330106D-27
 259    6     -1.0642  0.0004984754 -3.2826652D-08 -9.6829446D-13 -8.3136590D-17 -6.9557905D-21 -1.5695539D-24 -1.3543279D-27
 259    7     -1.0572  0.0004975557 -3.2867418D-08 -9.7296383D-13 -8.3628245D-17 -7.0932619D-21 -1.7032740D-24 -1.3738939D-27
 259    8     -1.0492  0.0004965032 -3.2914249D-08 -9.7833433D-13 -8.4202448D-17 -7.2641925D-21 -1.8580722D-24 -1.3890983D-27
 259    9     -1.0403  0.0004953173 -3.2967243D-08 -9.8442066D-13 -8.4865546D-17 -7.4743756D-21 -2.0336729D-24 -1.3962540D-27
 259   10     -1.0304  0.0004939975 -3.3026513D-08 -9.9124016D-13 -8.5625580D-17 -7.7300730D-21 -2.2290159D-24 -1.3915722D-27
 259   11     -1.0196  0.0004925429 -3.3092184D-08 -9.9881308D-13 -8.6492580D-17 -8.0384428D-21 -2.4418072D-24 -1.3695283D-27
 259   12     -1.0078  0.0004909527 -3.3164399D-08 -1.0071634D-12 -8.7478945D-17 -8.4064710D-21 -2.6684853D-24 -1.3252663D-27
 259   13-9.95019D-01  0.0004892261 -3.3243314D-08 -1.0163190D-12 -8.8599629D-17 -8.8411900D-21 -2.9035079D-24 -1.2528555D-27
 259   14-9.81347D-01  0.0004873621 -3.3329103D-08 -1.0263127D-12 -8.9872498D-17 -9.3490848D-21 -3.1390517D-24 -1.1458989D-27
 259   15-9.66756D-01  0.0004853595 -3.3421959D-08 -1.0371833D-12 -9.1318298D-17 -9.9349011D-21 -3.3648274D-24 -9.9916075D-28
 259   16-9.51259D-01  0.0004832173 -3.3522093D-08 -1.0489760D-12 -9.2960652D-17 -1.0601108D-20 -3.5678570D-24 -8.0832916D-28
 259   17-9.34868D-01  0.0004809342 -3.3629738D-08 -1.0617441D-12 -9.4825753D-17 -1.1346718D-20 -3.7327068D-24 -5.7159990D-28
 259   18-9.17598D-01  0.0004785087 -3.3745149D-08 -1.0755495D-12 -9.6941550D-17 -1.2166083D-20 -3.8418535D-24 -2.9066877D-28
 259   19-8.99464D-01  0.0004759394 -3.3868608D-08 -1.0904646D-12 -9.9336729D-17 -1.3047659D-20 -3.8773236D-24  2.6435771D-29
 259   20-8.80481D-01  0.0004732246 -3.4000426D-08 -1.1065722D-12 -1.0203906D-16 -1.3973549D-20 -3.8224158D-24  3.6475940D-28
 260    0-9.24652D-01  0.0004627436 -3.2552333D-08 -9.4614620D-13 -7.6733825D-17 -7.5754712D-21 -2.0316883D-24 -2.1538767D-28
 260    1-9.23726D-01  0.0004626134 -3.2558011D-08 -9.4676038D-13 -7.6809692D-17 -7.5998600D-21 -2.0347496D-24 -2.2107033D-28
 260    2-9.21876D-01  0.0004623529 -3.2569380D-08 -9.4799057D-13 -7.6962198D-17 -7.6487533D-21 -2.0410847D-24 -2.3311129D-28
 260    3-9.19103D-01  0.0004619620 -3.2586460D-08 -9.4984047D-13 -7.7192850D-17 -7.7224560D-21 -2.0512911D-24 -2.5284251D-28
 260    4-9.15410D-01  0.0004614404 -3.2609286D-08 -9.5231554D-13 -7.7503617D-17 -7.8212290D-21 -2.0662562D-24 -2.8236406D-28
 260    5-9.10799D-01  0.0004607879 -3.2637902D-08 -9.5542356D-13 -7.7897786D-17 -7.9457986D-21 -2.0874698D-24 -3.2468452D-28
 260    6-9.05274D-01  0.0004600042 -3.2672365D-08 -9.5917416D-13 -7.8379063D-17 -8.0971562D-21 -2.1171742D-24 -3.8337440D-28
 260    7-8.98840D-01  0.0004590888 -3.2712743D-08 -9.6357938D-13 -7.8952140D-17 -8.2766667D-21 -2.1585426D-24 -4.6324385D-28
 260    8-8.91503D-01  0.0004580413 -3.2759116D-08 -9.6865367D-13 -7.9622623D-17 -8.4865930D-21 -2.2162072D-24 -5.6943755D-28
 260    9-8.83269D-01  0.0004568610 -3.2811579D-08 -9.7441427D-13 -8.0397309D-17 -8.7300840D-21 -2.2965369D-24 -7.0892460D-28
 260   10-8.74145D-01  0.0004555474 -3.2870237D-08 -9.8088134D-13 -8.1284312D-17 -9.0121442D-21 -2.4080659D-24 -8.8859468D-28
 260   11-8.64139D-01  0.0004540996 -3.2935212D-08 -9.8807849D-13 -8.2293492D-17 -9.3397932D-21 -2.5620383D-24 -1.1166885D-27
 260   12-8.53259D-01  0.0004525170 -3.3006640D-08 -9.9603319D-13 -8.3436959D-17 -9.7233028D-21 -2.7730924D-24 -1.4019042D-27
 260   13-8.41516D-01  0.0004507987 -3.3084670D-08 -1.0047774D-12 -8.4730011D-17 -1.0177450D-20 -3.0595489D-24 -1.7528753D-27
 260   14-8.28920D-01  0.0004489435 -3.3169473D-08 -1.0143483D-12 -8.6192272D-17 -1.0722555D-20 -3.4439354D-24 -2.1781146D-27
 260   15-8.15481D-01  0.0004469506 -3.3261232D-08 -1.0247898D-12 -8.7849332D-17 -1.1386760D-20 -3.9537693D-24 -2.6858067D-27
 260   16-8.01213D-01  0.0004448188 -3.3360156D-08 -1.0361538D-12 -8.9735193D-17 -1.2207798D-20 -4.6211913D-24 -3.2823565D-27
 260   17-7.86128D-01  0.0004425467 -3.3466471D-08 -1.0485027D-12 -9.1895384D-17 -1.3235710D-20 -5.4834061D-24 -3.9722172D-27
 260   18-7.70240D-01  0.0004401330 -3.3580430D-08 -1.0619125D-12 -9.4391215D-17 -1.4535217D-20 -6.5822910D-24 -4.7581635D-27
 260   19-7.53563D-01  0.0004375762 -3.3702314D-08 -1.0764775D-12 -9.7305044D-17 -1.6189055D-20 -7.9641672D-24 -5.6397941D-27
 260   20-7.36114D-01  0.0004348749 -3.3832436D-08 -1.0923160D-12 -1.0074716D-16 -1.8300748D-20 -9.6787791D-24 -6.6143858D-27
 261    0-7.83206D-01  0.0004263863 -3.2243921D-08 -9.1637470D-13 -7.8952150D-17 -2.0312722D-20 -1.5665879D-23 -7.2083896D-27
 261    1-7.82354D-01  0.0004262573 -3.2249421D-08 -9.1700705D-13 -7.9156129D-17 -2.0501264D-20 -1.5766907D-23 -7.2211210D-27
 261    2-7.80649D-01  0.0004259992 -3.2260433D-08 -9.1827687D-13 -7.9569938D-17 -2.0882108D-20 -1.5969471D-23 -7.2465530D-27
 261    3-7.78094D-01  0.0004256120 -3.2276979D-08 -9.2019419D-13 -8.0205216D-17 -2.1462555D-20 -1.6274564D-23 -7.2849695D-27
 261    4-7.74692D-01  0.0004250954 -3.2299095D-08 -9.2277459D-13 -8.1079312D-17 -2.2253431D-20 -1.6684059D-23 -7.3374883D-27
 261    5-7.70444D-01  0.0004244491 -3.2326827D-08 -9.2604034D-13 -8.2217299D-17 -2.3269996D-20 -1.7199978D-23 -7.4038752D-27
 261    6-7.65355D-01  0.0004236729 -3.2360236D-08 -9.3002087D-13 -8.3651057D-17 -2.4530852D-20 -1.7825344D-23 -7.4861647D-27
 261    7-7.59430D-01  0.0004227663 -3.2399396D-08 -9.3475440D-13 -8.5421405D-17 -2.6059158D-20 -1.8563819D-23 -7.5859326D-27
 261    8-7.52674D-01  0.0004217288 -3.2444396D-08 -9.4028963D-13 -8.7578506D-17 -2.7882280D-20 -1.9420060D-23 -7.7053597D-27
 261    9-7.45093D-01  0.0004205598 -3.2495344D-08 -9.4668792D-13 -9.0183845D-17 -3.0032351D-20 -2.0399908D-23 -7.8479573D-27
 261   10-7.36695D-01  0.0004192589 -3.2552364D-08 -9.5402606D-13 -9.3311703D-17 -3.2546721D-20 -2.1510203D-23 -8.0163300D-27
 261   11-7.27487D-01  0.0004178252 -3.2615604D-08 -9.6239967D-13 -9.7051010D-17 -3.5468212D-20 -2.2759838D-23 -8.2145061D-27
 261   12-7.17478D-01  0.0004162580 -3.2685237D-08 -9.7192725D-13 -1.0150785D-16 -3.8845904D-20 -2.4159032D-23 -8.4454002D-27
 261   13-7.06678D-01  0.0004145564 -3.2761466D-08 -9.8275529D-13 -1.0680804D-16 -4.2735867D-20 -2.5719950D-23 -8.7101402D-27
 261   14-6.95096D-01  0.0004127194 -3.2844530D-08 -9.9506433D-13 -1.1310027D-16 -4.7201827D-20 -2.7456121D-23 -9.0069988D-27
 261   15-6.82744D-01  0.0004107460 -3.2934710D-08 -1.0090763D-12 -1.2055980D-16 -5.2316160D-20 -2.9381324D-23 -9.3276747D-27
 261   16-6.69634D-01  0.0004086351 -3.3032339D-08 -1.0250632D-12 -1.2939246D-16 -5.8160382D-20 -3.1507784D-23 -9.6543163D-27
 261   17-6.55778D-01  0.0004063853 -3.3137817D-08 -1.0433581D-12 -1.3983947D-16 -6.4824978D-20 -3.3842689D-23 -9.9555783D-27
 261   18-6.41191D-01  0.0004039953 -3.3251618D-08 -1.0643673D-12 -1.5218223D-16 -7.2408176D-20 -3.6382499D-23 -1.0181245D-26
 261   19-6.25888D-01  0.0004014636 -3.3374315D-08 -1.0885853D-12 -1.6674745D-16 -8.1013417D-20 -3.9104892D-23 -1.0254012D-26
 261   20-6.09883D-01  0.0003987883 -3.3506599D-08 -1.1166121D-12 -1.8391155D-16 -9.0741875D-20 -4.1957341D-23 -1.0067959D-26
 262    0-6.58788D-01  0.0003922265 -3.1833481D-08 -9.7917542D-13 -1.9135107D-16 -8.9648987D-20 -3.4616915D-23 -2.8547525D-27
 262    1-6.58004D-01  0.0003920991 -3.1839361D-08 -9.8070982D-13 -1.9224964D-16 -9.0064660D-20 -3.4655969D-23 -2.7292353D-27
 262    2-6.56436D-01  0.0003918444 -3.1851148D-08 -9.8380029D-13 -1.9405929D-16 -9.0897280D-20 -3.4728893D-23 -2.4747876D-27
 262    3-6.54086D-01  0.0003914621 -3.1868898D-08 -9.8849066D-13 -1.9680515D-16 -9.2149357D-20 -3.4824513D-23 -2.0826963D-27
 262    4-6.50957D-01  0.0003909520 -3.1892698D-08 -9.9484765D-13 -2.0052439D-16 -9.3823412D-20 -3.4926230D-23 -1.5418292D-27
 262    5-6.47050D-01  0.0003903138 -3.1922665D-08 -1.0029631D-12 -2.0526802D-16 -9.5921776D-20 -3.5009573D-23 -8.3598194D-28
 262    6-6.42371D-01  0.0003895472 -3.1958950D-08 -1.0129553D-12 -2.1109900D-16 -9.8444110D-20 -3.5042710D-23  5.3059267D-29
 262    7-6.36924D-01  0.0003886518 -3.2001746D-08 -1.0249718D-12 -2.1809307D-16 -1.0138598D-19 -3.4984464D-23  1.1462213D-27
 262    8-6.30714D-01  0.0003876269 -3.2051283D-08 -1.0391921D-12 -2.2633808D-16 -1.0473599D-19 -3.4782814D-23  2.4668819D-27
 262    9-6.23747D-01  0.0003864721 -3.2107846D-08 -1.0558319D-12 -2.3593279D-16 -1.0847227D-19 -3.4373994D-23  4.0374676D-27
 262   10-6.16030D-01  0.0003851865 -3.2171771D-08 -1.0751458D-12 -2.4698498D-16 -1.1255815D-19 -3.3681120D-23  5.8780220D-27
 262   11-6.07572D-01  0.0003837694 -3.2243460D-08 -1.0974324D-12 -2.5960852D-16 -1.1693719D-19 -3.2613439D-23  8.0035051D-27
 262   12-5.98380D-01  0.0003822198 -3.2323388D-08 -1.1230373D-12 -2.7391858D-16 -1.2152704D-19 -3.1067291D-23  1.0417651D-26
 262   13-5.88464D-01  0.0003805366 -3.2412118D-08 -1.1523571D-12 -2.9002532D-16 -1.2621301D-19 -2.8927135D-23  1.3109047D-26
 262   14-5.77834D-01  0.0003787188 -3.2510308D-08 -1.1858419D-12 -3.0802469D-16 -1.3084087D-19 -2.6070544D-23  1.6040282D-26
 262   15-5.66502D-01  0.0003767650 -3.2618733D-08 -1.2239960D-12 -3.2798686D-16 -1.3521069D-19 -2.2375149D-23  1.9140371D-26
 262   16-5.54479D-01  0.0003746736 -3.2738296D-08 -1.2673768D-12 -3.4994137D-16 -1.3907217D-19 -1.7730527D-23  2.2293177D-26
 262   17-5.41778D-01  0.0003724429 -3.2870051D-08 -1.3165894D-12 -3.7385934D-16 -1.4212262D-19 -1.2056034D-23  2.5321321D-26
 262   18-5.28413D-01  0.0003700711 -3.3015216D-08 -1.3722768D-12 -3.9963328D-16 -1.4401208D-19 -5.3268461D-24  2.7972225D-26
 262   19-5.14398D-01  0.0003675559 -3.3175197D-08 -1.4351043D-12 -4.2705615D-16 -1.4435628D-19  2.3932518D-24  2.9902755D-26
 262   20-4.99749D-01  0.0003648949 -3.3351602D-08 -1.5057373D-12 -4.5580233D-16 -1.4276451D-19  1.0907029D-23  3.0666194D-26
 263    0-5.49530D-01  0.0003600776 -3.1709241D-08 -1.3881591D-12 -3.8621926D-16 -6.1712225D-20  3.4463816D-23  8.6060417D-27
 263    1-5.48810D-01  0.0003599507 -3.1717580D-08 -1.3912513D-12 -3.8683434D-16 -6.1298012D-20  3.4582453D-23  8.3434269D-27
 263    2-5.47370D-01  0.0003596969 -3.1734312D-08 -1.3974505D-12 -3.8805206D-16 -6.0465335D-20  3.4808641D-23  7.8079171D-27
 263    3-5.45213D-01  0.0003593160 -3.1759550D-08 -1.4067854D-12 -3.8984734D-16 -5.9206583D-20  3.5119399D-23  6.9798405D-27
 263    4-5.42341D-01  0.0003588076 -3.1793463D-08 -1.4192979D-12 -3.9218151D-16 -5.7511843D-20  3.5478065D-23  5.8281434D-27
 263    5-5.38756D-01  0.0003581713 -3.1836278D-08 -1.4350420D-12 -3.9500368D-16 -5.5371941D-20  3.5833505D-23  4.3139305D-27
 263    6-5.34463D-01  0.0003574066 -3.1888281D-08 -1.4540807D-12 -3.9824837D-16 -5.2780853D-20  3.6115773D-23  2.3868257D-27
 263    7-5.29465D-01  0.0003565128 -3.1949822D-08 -1.4764841D-12 -4.0183668D-16 -4.9740486D-20  3.6233540D-23 -1.3315114D-29
 263    8-5.23769D-01  0.0003554893 -3.2021313D-08 -1.5023260D-12 -4.0567690D-16 -4.6267294D-20  3.6069223D-23 -2.9550317D-27
 263    9-5.17381D-01  0.0003543351 -3.2103230D-08 -1.5316804D-12 -4.0966643D-16 -4.2399906D-20  3.5475513D-23 -6.5119732D-27
 263   10-5.10307D-01  0.0003530491 -3.2196117D-08 -1.5646177D-12 -4.1369566D-16 -3.8209249D-20  3.4269888D-23 -1.0761994D-26
 263   11-5.02555D-01  0.0003516302 -3.2300587D-08 -1.6012006D-12 -4.1765433D-16 -3.3811653D-20  3.2230705D-23 -1.5779148D-26
 263   12-4.94135D-01  0.0003500769 -3.2417322D-08 -1.6414815D-12 -4.2144163D-16 -2.9384523D-20  2.9093736D-23 -2.1625968D-26
 263   13-4.85055D-01  0.0003483879 -3.2547071D-08 -1.6855002D-12 -4.2498092D-16 -2.5184303D-20  2.4552330D-23 -2.8339713D-26
 263   14-4.75325D-01  0.0003465612 -3.2690658D-08 -1.7332854D-12 -4.2824118D-16 -2.1567156D-20  1.8260003D-23 -3.5917322D-26
 263   15-4.64958D-01  0.0003445951 -3.2848972D-08 -1.7848596D-12 -4.3126566D-16 -1.9011598D-20  9.8415852D-24 -4.4287652D-26
 263   16-4.53965D-01  0.0003424872 -3.3022974D-08 -1.8402515D-12 -4.3420973D-16 -1.8139074D-20 -1.0873848D-24 -5.3284066D-26
 263   17-4.42358D-01  0.0003402352 -3.3213699D-08 -1.8995172D-12 -4.3738878D-16 -1.9730628D-20 -1.4887158D-23 -6.2609596D-26
 263   18-4.30153D-01  0.0003378363 -3.3422257D-08 -1.9627746D-12 -4.4133578D-16 -2.4735738D-20 -3.1841594D-23 -7.1789655D-26
 263   19-4.17364D-01  0.0003352876 -3.3649852D-08 -2.0302551D-12 -4.4686739D-16 -3.4261104D-20 -5.2085345D-23 -8.0138125D-26
 263   20-4.04006D-01  0.0003325858 -3.3897797D-08 -2.1023761D-12 -4.5515333D-16 -4.9535300D-20 -7.5507474D-23 -8.6721054D-26
 264    0-4.53928D-01  0.0003293217 -3.2144934D-08 -1.7683782D-12 -3.2250459D-16 -6.9891019D-20 -9.7047547D-23 -4.9324494D-26
 264    1-4.53270D-01  0.0003291931 -3.2155552D-08 -1.7709611D-12 -3.2320934D-16 -7.1059832D-20 -9.7735552D-23 -4.8968332D-26
 264    2-4.51954D-01  0.0003289357 -3.2176835D-08 -1.7761439D-12 -3.2465419D-16 -7.3421925D-20 -9.9096406D-23 -4.8231853D-26
 264    3-4.49981D-01  0.0003285494 -3.2208875D-08 -1.7839627D-12 -3.2691095D-16 -7.7025625D-20 -1.0109784D-22 -4.7065530D-26
 264    4-4.47355D-01  0.0003280337 -3.2251817D-08 -1.7944739D-12 -3.3008951D-16 -8.1940651D-20 -1.0368757D-22 -4.5394388D-26
 264    5-4.44078D-01  0.0003273881 -3.2305850D-08 -1.8077616D-12 -3.3434364D-16 -8.8255742D-20 -1.0678661D-22 -4.3117267D-26
 264    6-4.40154D-01  0.0003266120 -3.2371220D-08 -1.8239409D-12 -3.3987221D-16 -9.6071766D-20 -1.1028436D-22 -4.0112458D-26
 264    7-4.35587D-01  0.0003257046 -3.2448227D-08 -1.8431681D-12 -3.4692523D-16 -1.0549565D-19 -1.1402850D-22 -3.6233209D-26
 264    8-4.30384D-01  0.0003246648 -3.2537237D-08 -1.8656508D-12 -3.5580779D-16 -1.1662865D-19 -1.1781621D-22 -3.1319387D-26
 264    9-4.24551D-01  0.0003234916 -3.2638681D-08 -1.8916607D-12 -3.6688303D-16 -1.2955225D-19 -1.2138358D-22 -2.5201454D-26
 264   10-4.18094D-01  0.0003221838 -3.2753071D-08 -1.9215491D-12 -3.8057310D-16 -1.4430943D-19 -1.2439574D-22 -1.7713815D-26
 264   11-4.11022D-01  0.0003207399 -3.2881015D-08 -1.9557646D-12 -3.9735608D-16 -1.6087991D-19 -1.2644030D-22 -8.7178532D-27
 264   12-4.03343D-01  0.0003191582 -3.3023226D-08 -1.9948725D-12 -4.1775707D-16 -1.7915091D-19 -1.2702580D-22  1.8684851D-27
 264   13-3.95068D-01  0.0003174369 -3.3180553D-08 -2.0395749D-12 -4.4233170D-16 -1.9888362D-19 -1.2558806D-22  1.4033100D-26
 264   14-3.86205D-01  0.0003155739 -3.3354003D-08 -2.0907301D-12 -4.7163895D-16 -2.1967708D-19 -1.2151105D-22  2.7619505D-26
 264   15-3.76768D-01  0.0003135670 -3.3544776D-08 -2.1493686D-12 -5.0620136D-16 -2.4093463D-19 -1.1417013D-22  4.2265188D-26
 264   16-3.66769D-01  0.0003114135 -3.3754306D-08 -2.2167027D-12 -5.4645170D-16 -2.6183681D-19 -1.0299753D-22  5.7333211D-26
 264   17-3.56220D-01  0.0003091104 -3.3984305D-08 -2.2941251D-12 -5.9266586D-16 -2.8133506D-19 -8.7585116D-23  7.1847027D-26
 264   18-3.45136D-01  0.0003066545 -3.4236812D-08 -2.3831924D-12 -6.4488602D-16 -2.9817620D-19 -6.7820493D-23  8.4443833D-26
 264   19-3.33532D-01  0.0003040420 -3.4514249D-08 -2.4855889D-12 -7.0284122D-16 -3.1097540D-19 -4.4058293D-23  9.3362058D-26
 264   20-3.21426D-01  0.0003012688 -3.4819468D-08 -2.6030670D-12 -7.6588167D-16 -3.1835757D-19 -1.7311354D-23  9.6512812D-26
 265    0-3.70867D-01  0.0002995891 -3.2795284D-08 -2.1927546D-12 -6.0252084D-16 -1.5489984D-19  6.2403021D-23  3.4417509D-26
 265    1-3.70268D-01  0.0002994579 -3.2808455D-08 -2.1975810D-12 -6.0406607D-16 -1.5414811D-19  6.2878291D-23  3.3480631D-26
 265    2-3.69071D-01  0.0002991953 -3.2834884D-08 -2.2072707D-12 -6.0713395D-16 -1.5262806D-19  6.3789347D-23  3.1576485D-26
 265    3-3.67277D-01  0.0002988010 -3.2874747D-08 -2.2218968D-12 -6.1167861D-16 -1.5030870D-19  6.5054503D-23  2.8643442D-26
 265    4-3.64888D-01  0.0002982746 -3.2928308D-08 -2.2415658D-12 -6.1762742D-16 -1.4714917D-19  6.6545318D-23  2.4595908D-26
 265    5-3.61909D-01  0.0002976154 -3.2995927D-08 -2.2664167D-12 -6.2488422D-16 -1.4310845D-19  6.8084016D-23  1.9333454D-26
 265    6-3.58342D-01  0.0002968225 -3.3078060D-08 -2.2966148D-12 -6.3332260D-16 -1.3815438D-19  6.9433517D-23  1.2747402D-26
 265    7-3.54193D-01  0.0002958949 -3.3175267D-08 -2.3323478D-12 -6.4278820D-16 -1.3228039D-19  7.0293157D-23  4.7430787D-27
 265    8-3.49468D-01  0.0002948315 -3.3288212D-08 -2.3738192D-12 -6.5310042D-16 -1.2552369D-19  7.0296265D-23 -4.7397928D-27
 265    9-3.44171D-01  0.0002936308 -3.3417675D-08 -2.4212409D-12 -6.6405741D-16 -1.1798882D-19  6.9011244D-23 -1.5692802D-26
 265   10-3.38312D-01  0.0002922912 -3.3564553D-08 -2.4748265D-12 -6.7544746D-16 -1.0987346D-19  6.5952669D-23 -2.8000518D-26
 265   11-3.31898D-01  0.0002908107 -3.3729864D-08 -2.5347839D-12 -6.8706646D-16 -1.0149803D-19  6.0606076D-23 -4.1379431D-26
 265   12-3.24938D-01  0.0002891873 -3.3914757D-08 -2.6013107D-12 -6.9874430D-16 -9.3328347D-20  5.2469231D-23 -5.5335836D-26
 265   13-3.17442D-01  0.0002874184 -3.4120509D-08 -2.6745934D-12 -7.1038115D-16 -8.5995796D-20  4.1119499D-23 -6.9096527D-26
 265   14-3.09421D-01  0.0002855013 -3.4348535D-08 -2.7548138D-12 -7.2199268D-16 -8.0297721D-20  2.6308171D-23 -8.1565703D-26
 265   15-3.00887D-01  0.0002834329 -3.4600389D-08 -2.8421638D-12 -7.3376187D-16 -7.7171678D-20  8.0834459D-24 -9.1306329D-26
 265   16-2.91853D-01  0.0002812096 -3.4877770D-08 -2.9368737D-12 -7.4609191D-16 -7.7631209D-20 -1.3067195D-23 -9.6582032D-26
 265   17-2.82332D-01  0.0002788276 -3.5182537D-08 -3.0392544D-12 -7.5964897D-16 -8.2647343D-20 -3.6067967D-23 -9.5491404D-26
 265   18-2.72340D-01  0.0002762825 -3.5516723D-08 -3.1497541D-12 -7.7537982D-16 -9.2972060D-20 -5.9143632D-23 -8.6248782D-26
 265   19-2.61893D-01  0.0002735694 -3.5882566D-08 -3.2690254D-12 -7.9448357D-16 -1.0890616D-19 -7.9804485D-23 -6.7659003D-26
 265   20-2.51008D-01  0.0002706829 -3.6282549D-08 -3.3979930D-12 -8.1831734D-16 -1.3004118D-19 -9.5019382D-23 -3.9817530D-26
 266    0-2.99387D-01  0.0002706573 -3.3840297D-08 -2.6600886D-12 -5.3408121D-16 -9.3738047D-20 -3.3132831D-23  7.1111755D-26
 266    1-2.98846D-01  0.0002705220 -3.3856271D-08 -2.6643650D-12 -5.3502058D-16 -9.4129839D-20 -3.2128612D-23  7.2331044D-26
 266    2-2.97764D-01  0.0002702510 -3.3888294D-08 -2.6729405D-12 -5.3691085D-16 -9.4876323D-20 -3.0069880D-23  7.4715746D-26
 266    3-2.96144D-01  0.0002698440 -3.3936523D-08 -2.6858610D-12 -5.3977372D-16 -9.5902156D-20 -2.6858194D-23  7.8162749D-26
 266    4-2.93987D-01  0.0002693005 -3.4001192D-08 -2.7031949D-12 -5.4363302D-16 -9.7083701D-20 -2.2359803D-23  8.2480521D-26
 266    5-2.91298D-01  0.0002686197 -3.4082615D-08 -2.7250378D-12 -5.4851787D-16 -9.8248421D-20 -1.6410749D-23  8.7389170D-26
 266    6-2.88079D-01  0.0002678005 -3.4181192D-08 -2.7515086D-12 -5.5444286D-16 -9.9160416D-20 -8.8499363D-24  9.2465093D-26
 266    7-2.84337D-01  0.0002668418 -3.4297410D-08 -2.7827521D-12 -5.6140112D-16 -9.9516479D-20  4.5031378D-25  9.7099794D-26
 266    8-2.80076D-01  0.0002657422 -3.4431849D-08 -2.8189363D-12 -5.6934660D-16 -9.8944095D-20  1.1534650D-23  1.0046518D-25
 266    9-2.75304D-01  0.0002644999 -3.4585184D-08 -2.8602481D-12 -5.7817487D-16 -9.7010816D-20  2.4288225D-23  1.0144789D-25
 266   10-2.70028D-01  0.0002631130 -3.4758194D-08 -2.9068857D-12 -5.8770195D-16 -9.3248600D-20  3.8343734D-23  9.8617281D-26
 266   11-2.64256D-01  0.0002615794 -3.4951765D-08 -2.9590458D-12 -5.9764483D-16 -8.7208608D-20  5.2958398D-23  9.0211473D-26
 266   12-2.57998D-01  0.0002598966 -3.5166893D-08 -3.0169064D-12 -6.0761034D-16 -7.8548846D-20  6.6868881D-23  7.4148509D-26
 266   13-2.51265D-01  0.0002580617 -3.5404690D-08 -3.0806042D-12 -6.1710148D-16 -6.7176807D-20  7.8135529D-23  4.8141060D-26
 266   14-2.44067D-01  0.0002560718 -3.5666377D-08 -3.1502111D-12 -6.2555720D-16 -5.3453002D-20  8.3996939D-23  9.9142419D-27
 266   15-2.36417D-01  0.0002539232 -3.5953288D-08 -3.2257137D-12 -6.3244345D-16 -3.8458173D-20  8.0781750D-23 -4.2418801D-26
 266   16-2.28328D-01  0.0002516122 -3.6266853D-08 -3.3070093D-12 -6.3742284D-16 -2.4323307D-20  6.3937766D-23 -1.0977014D-25
 266   17-2.19816D-01  0.0002491345 -3.6608598D-08 -3.3939356D-12 -6.4062732D-16 -1.4587576D-20  2.8275610D-23 -1.9125441D-25
 266   18-2.10894D-01  0.0002464854 -3.6980131D-08 -3.4863609D-12 -6.4305291D-16 -1.4512932D-20 -3.1451547D-23 -2.8315858D-25
 266   19-2.01582D-01  0.0002436596 -3.7383157D-08 -3.5843711D-12 -6.4708179D-16 -3.1245346D-20 -1.1952948D-22 -3.7783127D-25
 266   20-1.91895D-01  0.0002406516 -3.7819519D-08 -3.6885926D-12 -6.5709703D-16 -7.3638852D-20 -2.3772360D-22 -4.6275455D-25
 267    0-2.38646D-01  0.0002424813 -3.4781751D-08 -2.7163449D-12 -3.0703682D-16 -2.0099479D-20 -2.7109346D-22 -3.1395840D-25
 267    1-2.38161D-01  0.0002423421 -3.4798057D-08 -2.7188020D-12 -3.0725412D-16 -2.3379122D-20 -2.7548421D-22 -3.1324417D-25
 267    2-2.37192D-01  0.0002420636 -3.4830712D-08 -2.7237223D-12 -3.0778885D-16 -3.0095922D-20 -2.8423215D-22 -3.1157404D-25
 267    3-2.35741D-01  0.0002416454 -3.4879805D-08 -2.7311212D-12 -3.0884722D-16 -4.0562600D-20 -2.9725573D-22 -3.0845658D-25
 267    4-2.33810D-01  0.0002410868 -3.4945471D-08 -2.7410333D-12 -3.1076063D-16 -5.5243307D-20 -3.1438639D-22 -3.0312872D-25
 267    5-2.31403D-01  0.0002403870 -3.5027889D-08 -2.7535254D-12 -3.1400493D-16 -7.4737378D-20 -3.3531723D-22 -2.9455685D-25
 267    6-2.28523D-01  0.0002395452 -3.5127289D-08 -2.7687170D-12 -3.1923100D-16 -9.9758726D-20 -3.5953064D-22 -2.8141828D-25
 267    7-2.25177D-01  0.0002385600 -3.5243953D-08 -2.7868096D-12 -3.2729777D-16 -1.3109246D-19 -3.8619789D-22 -2.6210401D-25
 267    8-2.21369D-01  0.0002374300 -3.5378228D-08 -2.8081245D-12 -3.3930481D-16 -1.6953014D-19 -4.1407570D-22 -2.3476823D-25
 267    9-2.17107D-01  0.0002361537 -3.5530537D-08 -2.8331528D-12 -3.5662100D-16 -2.1576674D-19 -4.4137488D-22 -1.9740379D-25
 267   10-2.12398D-01  0.0002347290 -3.5701401D-08 -2.8626173D-12 -3.8089794D-16 -2.7025731D-19 -4.6564835D-22 -1.4802809D-25
 267   11-2.07251D-01  0.0002331540 -3.5891470D-08 -2.8975446D-12 -4.1405638D-16 -3.3302114D-19 -4.8369967D-22 -8.4965498D-26
 267   12-2.01676D-01  0.0002314262 -3.6101573D-08 -2.9393468D-12 -4.5823011D-16 -4.0339691D-19 -4.9156278D-22 -7.2657944D-27
 267   13-1.95683D-01  0.0002295429 -3.6332775D-08 -2.9899023D-12 -5.1564687D-16 -4.7975654D-19 -4.8461501D-22  8.4667219D-26
 267   14-1.89285D-01  0.0002275012 -3.6586462D-08 -3.0516265D-12 -5.8842703D-16 -5.5921245D-19 -4.5790202D-22  1.8827375D-25
 267   15-1.82493D-01  0.0002252977 -3.6864442D-08 -3.1275120D-12 -6.7828627D-16 -6.3737752D-19 -4.0676207D-22  2.9787867D-25
 267   16-1.75321D-01  0.0002229287 -3.7169066D-08 -3.2211142D-12 -7.8614135D-16 -7.0828295D-19 -3.2787677D-22  4.0361555D-25
 267   17-1.67785D-01  0.0002203899 -3.7503356D-08 -3.3364551D-12 -9.1164639D-16 -7.6460273D-19 -2.2082522D-22  4.9041411D-25
 267   18-1.59899D-01  0.0002176765 -3.7871144D-08 -3.4778179D-12 -1.0527413D-15 -7.9840468D-19 -9.0162346D-23  5.3748691D-25
 267   19-1.51682D-01  0.0002147830 -3.8277176D-08 -3.6494232D-12 -1.2053566D-15 -8.0265448D-19  5.2056942D-23  5.1860076D-25
 267   20-1.43153D-01  0.0002117030 -3.8727189D-08 -3.8550111D-12 -1.3635231D-15 -7.7372532D-19  1.8369076D-22  4.0414585D-25
 268    0-1.87711D-01  0.0002155464 -3.5119833D-08 -2.7410048D-12 -8.1588245D-16 -2.9775644D-19  2.8931080D-22  1.3152099D-25
 268    1-1.87280D-01  0.0002154059 -3.5136299D-08 -2.7475437D-12 -8.1884274D-16 -2.9427436D-19  2.9110187D-22  1.2421185D-25
 268    2-1.86419D-01  0.0002151247 -3.5169348D-08 -2.7606922D-12 -8.2465868D-16 -2.8724781D-19  2.9437129D-22  1.0925606D-25
 268    3-1.85130D-01  0.0002147023 -3.5219220D-08 -2.7805858D-12 -8.3311567D-16 -2.7657328D-19  2.9847523D-22  8.6033361D-26
 268    4-1.83414D-01  0.0002141383 -3.5286275D-08 -2.8074195D-12 -8.4389076D-16 -2.6214528D-19  3.0239273D-22  5.3628421D-26
 268    5-1.81277D-01  0.0002134317 -3.5371006D-08 -2.8414312D-12 -8.5654289D-16 -2.4391857D-19  3.0466613D-22  1.0917003D-26
 268    6-1.78720D-01  0.0002125816 -3.5474042D-08 -2.8828860D-12 -8.7052009D-16 -2.2200326D-19  3.0332536D-22 -4.3364400D-26
 268    7-1.75751D-01  0.0002115866 -3.5596153D-08 -2.9320537D-12 -8.8517425D-16 -1.9679322D-19  2.9581958D-22 -1.1044285D-25
 268    8-1.72375D-01  0.0002104453 -3.5738259D-08 -2.9891847D-12 -8.9980052D-16 -1.6913120D-19  2.7895885D-22 -1.9131687D-25
 268    9-1.68599D-01  0.0002091558 -3.5901434D-08 -3.0544865D-12 -9.1371039D-16 -1.4051915D-19  2.4890068D-22 -2.8642025D-25
 268   10-1.64430D-01  0.0002077160 -3.6086906D-08 -3.1281073D-12 -9.2635657D-16 -1.1336017D-19  2.0120643D-22 -3.9526174D-25
 268   11-1.59878D-01  0.0002061236 -3.6296063D-08 -3.2101359D-12 -9.3752399D-16 -9.1227170D-20  1.3104282D-22 -5.1581926D-25
 268   12-1.54952D-01  0.0002043758 -3.6530445D-08 -3.3006338D-12 -9.4760439D-16 -7.9119123D-20  3.3537714D-23 -6.4397573D-25
 268   13-1.49663D-01  0.0002024694 -3.6791752D-08 -3.3997184D-12 -9.5796627D-16 -8.3654437D-20 -9.5600383D-23 -7.7284880D-25
 268   14-1.44022D-01  0.0002004010 -3.7081854D-08 -3.5077257D-12 -9.7142040D-16 -1.1312752D-19 -2.5916966D-22 -8.9216059D-25
 268   15-1.38044D-01  0.0001981665 -3.7402829D-08 -3.6254801D-12 -9.9275665D-16 -1.7730277D-19 -4.5724849D-22 -9.8795457D-25
 268   16-1.31741D-01  0.0001957615 -3.7757040D-08 -3.7547050D-12 -1.0293019D-15 -2.8682874D-19 -6.8570242D-22 -1.0428426D-24
 268   17-1.25129D-01  0.0001931808 -3.8147287D-08 -3.8985937D-12 -1.0913926D-15 -4.5212491D-19 -9.3463953D-22 -1.0374283D-24
 268   18-1.18224D-01  0.0001904188 -3.8577058D-08 -4.0625463D-12 -1.1926144D-15 -6.8166439D-19 -1.1871862D-21 -9.5326802D-25
 268   19-1.11044D-01  0.0001874691 -3.9050933D-08 -4.2550373D-12 -1.3496043D-15 -9.7969445D-19 -1.4193505D-21 -7.7834337D-25
 268   20-1.03608D-01  0.0001843243 -3.9575177D-08 -4.4885314D-12 -1.5812159D-15 -1.3437350D-18 -1.6020042D-21 -5.1523624D-25
 269    0-1.45472D-01  0.0001902107 -3.5341228D-08 -2.9333199D-12 -7.6870741D-16 -6.2121982D-19 -6.7557735D-22 -4.3280675D-26
 269    1-1.45092D-01  0.0001900693 -3.5358847D-08 -2.9394945D-12 -7.7496017D-16 -6.2933016D-19 -6.7612840D-22 -3.5413684D-26
 269    2-1.44332D-01  0.0001897863 -3.5394195D-08 -2.9519958D-12 -7.8771012D-16 -6.4556753D-19 -6.7689680D-22 -1.9586196D-26
 269    3-1.43195D-01  0.0001893613 -3.5447503D-08 -2.9711357D-12 -8.0744155D-16 -6.6994397D-19 -6.7721964D-22  4.3460626D-27
 269    4-1.41682D-01  0.0001887936 -3.5519124D-08 -2.9974096D-12 -8.3488928D-16 -7.0243046D-19 -6.7607704D-22  3.6529358D-26
 269    5-1.39798D-01  0.0001880823 -3.5609554D-08 -3.0315211D-12 -8.7102332D-16 -7.4289015D-19 -6.7210326D-22  7.6977928D-26
 269    6-1.37546D-01  0.0001872263 -3.5719454D-08 -3.0744231D-12 -9.1704302D-16 -7.9099970D-19 -6.6360073D-22  1.2537907D-25
 269    7-1.34932D-01  0.0001862244 -3.5849681D-08 -3.1273641D-12 -9.7435062D-16 -8.4614938D-19 -6.4858368D-22  1.8088210D-25
 269    8-1.31961D-01  0.0001850748 -3.6001326D-08 -3.1919414D-12 -1.0445050D-15 -9.0733007D-19 -6.2488103D-22  2.4179891D-25
 269    9-1.28642D-01  0.0001837756 -3.6175775D-08 -3.2701574D-12 -1.1291488D-15 -9.7302415D-19 -5.9035028D-22  3.0515352D-25
 269   10-1.24980D-01  0.0001823246 -3.6374774D-08 -3.3644741D-12 -1.2299036D-15 -1.0411257D-18 -5.4322570D-22  3.6617671D-25
 269   11-1.20987D-01  0.0001807192 -3.6600514D-08 -3.4778572D-12 -1.3482293D-15 -1.1089187D-18 -4.8262399D-22  4.1780711D-25
 269   12-1.16671D-01  0.0001789562 -3.6855735D-08 -3.6138032D-12 -1.4852623D-15 -1.1732036D-18 -4.0931927D-22  4.5019251D-25
 269   13-1.12043D-01  0.0001770323 -3.7143844D-08 -3.7763379D-12 -1.6416504D-15 -1.2306195D-18 -3.2677861D-22  4.5019034D-25
 269   14-1.07115D-01  0.0001749432 -3.7469052D-08 -3.9699848D-12 -1.8174407D-15 -1.2783002D-18 -2.4243004D-22  4.0142895D-25
 269   15-1.01901D-01  0.0001726842 -3.7836513D-08 -4.1997024D-12 -2.0121021D-15 -1.3149759D-18 -1.6914715D-22  2.8476810D-25
 269   16-9.64138D-02  0.0001702495 -3.8252480D-08 -4.4708186D-12 -2.2248211D-15 -1.3426454D-18 -1.2672924D-22  7.9718985D-26
 269   17-9.06697D-02  0.0001676324 -3.8724465D-08 -4.7890137D-12 -2.4552561D-15 -1.3688952D-18 -1.4302346D-22 -2.3291926D-25
 269   18-8.46854D-02  0.0001648252 -3.9261413D-08 -5.1604634D-12 -2.7049832D-15 -1.4098380D-18 -2.5433879D-22 -6.6770326D-25
 269   19-7.84790D-02  0.0001618183 -3.9873925D-08 -5.5923146D-12 -2.9799006D-15 -1.4935199D-18 -5.0469477D-22 -1.2312026D-24
 269   20-7.20704D-02  0.0001586008 -4.0574587D-08 -6.0937633D-12 -3.2938476D-15 -1.6634936D-18 -9.4395407D-22 -1.9212064D-24
 270    0-1.10826D-01  0.0001665688 -3.5487636D-08 -3.6294416D-12 -1.5371836D-15 -5.3713246D-19 -2.5791204D-23 -4.3824972D-25
 270    1-1.10493D-01  0.0001664268 -3.5509450D-08 -3.6417606D-12 -1.5425567D-15 -5.3747862D-19 -3.2001126D-23 -4.4893196D-25
 270    2-1.09828D-01  0.0001661425 -3.5553299D-08 -3.6665281D-12 -1.5533166D-15 -5.3840111D-19 -4.4866075D-23 -4.7023354D-25
 270    3-1.08832D-01  0.0001657155 -3.5619634D-08 -3.7040011D-12 -1.5694945D-15 -5.4037854D-19 -6.5289288D-23 -5.0205106D-25
 270    4-1.07509D-01  0.0001651449 -3.5709135D-08 -3.7545715D-12 -1.5911816D-15 -5.4420603D-19 -9.4581464D-23 -5.4401397D-25
 270    5-1.05861D-01  0.0001644295 -3.5822732D-08 -3.8187651D-12 -1.6185534D-15 -5.5105994D-19 -1.3447408D-22 -5.9549805D-25
 270    6-1.03893D-01  0.0001635681 -3.5961616D-08 -3.8972542D-12 -1.6519443D-15 -5.6260351D-19 -1.8702347D-22 -6.5533594D-25
 270    7-1.01610D-01  0.0001625589 -3.6127259D-08 -3.9908770D-12 -1.6919409D-15 -5.8110289D-19 -2.5453264D-22 -7.2175364D-25
 270    8-9.90183D-02  0.0001613997 -3.6321444D-08 -4.1006714D-12 -1.7395128D-15 -6.0954799D-19 -3.3936911D-22 -7.9211826D-25
 270    9-9.61249D-02  0.0001600881 -3.6546298D-08 -4.2279338D-12 -1.7961867D-15 -6.5175549D-19 -4.4374337D-22 -8.6302786D-25
 270   10-9.29378D-02  0.0001586211 -3.6804338D-08 -4.3743117D-12 -1.8642714D-15 -7.1245041D-19 -5.6942691D-22 -9.3037814D-25
 270   11-8.94660D-02  0.0001569953 -3.7098534D-08 -4.5419448D-12 -1.9471278D-15 -7.9728611D-19 -7.1749002D-22 -9.9001017D-25
 270   12-8.57195D-02  0.0001552066 -3.7432397D-08 -4.7336714D-12 -2.0494866D-15 -9.1279247D-19 -8.8813103D-22 -1.0388419D-24
 270   13-8.17095D-02  0.0001532504 -3.7810103D-08 -4.9533174D-12 -2.1778011D-15 -1.0662827D-18 -1.0808411D-21 -1.0768231D-24
 270   14-7.74483D-02  0.0001511212 -3.8236671D-08 -5.2060887D-12 -2.3406250D-15 -1.2657763D-18 -1.2951489D-21 -1.1096652D-24
 270   15-7.29492D-02  0.0001488127 -3.8718216D-08 -5.4990866D-12 -2.5490334D-15 -1.5201188D-18 -1.5323576D-21 -1.1526428D-24
 270   16-6.82270D-02  0.0001463175 -3.9262313D-08 -5.8419760D-12 -2.8171308D-15 -1.8396139D-18 -1.7987859D-21 -1.2353514D-24
 270   17-6.32978D-02  0.0001436269 -3.9878494D-08 -6.2478450D-12 -3.1628045D-15 -2.2377255D-18 -2.1110405D-21 -1.4072729D-24
 270   18-5.81792D-02  0.0001407308 -4.0578954D-08 -6.7343457D-12 -3.6090470D-15 -2.7346388D-18 -2.5041576D-21 -1.7458188D-24
 270   19-5.28905D-02  0.0001376168 -4.1379520D-08 -7.3252925D-12 -4.1864772D-15 -3.3640200D-18 -3.0443172D-21 -2.3709273D-24
 270   20-4.74525D-02  0.0001342701 -4.2301020D-08 -8.0530794D-12 -4.9381884D-15 -4.1851654D-18 -3.8498339D-21 -3.4755714D-24
 271    0-8.27560D-02  0.0001444622 -3.5937518D-08 -4.3251339D-12 -1.7979220D-15 -1.0486812D-18 -6.4708492D-22 -2.6605241D-25
 271    1-8.24672D-02  0.0001443184 -3.5963512D-08 -4.3395593D-12 -1.8084481D-15 -1.0564695D-18 -6.5087088D-22 -2.7471319D-25
 271    2-8.18905D-02  0.0001440305 -3.6015760D-08 -4.3686654D-12 -1.8297379D-15 -1.0721878D-18 -6.5880372D-22 -2.9254565D-25
 271    3-8.10276D-02  0.0001435979 -3.6094794D-08 -4.4129667D-12 -1.8622578D-15 -1.0961315D-18 -6.7168463D-22 -3.2067244D-25
 271    4-7.98811D-02  0.0001430195 -3.6201426D-08 -4.4732675D-12 -1.9067539D-15 -1.1288205D-18 -6.9074515D-22 -3.6051207D-25
 271    5-7.84546D-02  0.0001422941 -3.6336780D-08 -4.5506804D-12 -1.9642441D-15 -1.1710587D-18 -7.1782437D-22 -4.1384478D-25
 271    6-7.67523D-02  0.0001414201 -3.6502322D-08 -4.6466756D-12 -2.0360840D-15 -1.2240614D-18 -7.5544449D-22 -4.8256521D-25
 271    7-7.47795D-02  0.0001403952 -3.6699911D-08 -4.7631375D-12 -2.1240378D-15 -1.2896204D-18 -8.0688645D-22 -5.6833157D-25
 271    8-7.25426D-02  0.0001392171 -3.6931857D-08 -4.9024448D-12 -2.2303910D-15 -1.3703213D-18 -8.7632616D-22 -6.7263132D-25
 271    9-7.00487D-02  0.0001378828 -3.7201007D-08 -5.0675775D-12 -2.3581221D-15 -1.4698192D-18 -9.6881873D-22 -7.9650474D-25
 271   10-6.73060D-02  0.0001363886 -3.7510841D-08 -5.2622661D-12 -2.5111496D-15 -1.5931668D-18 -1.0903700D-21 -9.4118106D-25
 271   11-6.43237D-02  0.0001347304 -3.7865616D-08 -5.4911986D-12 -2.6946807D-15 -1.7472240D-18 -1.2481397D-21 -1.1095929D-24
 271   12-6.11120D-02  0.0001329032 -3.8270543D-08 -5.7603103D-12 -2.9156914D-15 -1.9411623D-18 -1.4510401D-21 -1.3094606D-24
 271   13-5.76825D-02  0.0001309012 -3.8732025D-08 -6.0771963D-12 -3.1835981D-15 -2.1872411D-18 -1.7113864D-21 -1.5589004D-24
 271   14-5.40478D-02  0.0001287176 -3.9257982D-08 -6.4516936D-12 -3.5111956D-15 -2.5021424D-18 -2.0483501D-21 -1.8942168D-24
 271   15-5.02218D-02  0.0001263443 -3.9858296D-08 -6.8967186D-12 -3.9160638D-15 -2.9094556D-18 -2.4942742D-21 -2.3793111D-24
 271   16-4.62198D-02  0.0001237717 -4.0545435D-08 -7.4294946D-12 -4.4228071D-15 -3.4443097D-18 -3.1043771D-21 -3.1111829D-24
 271   17-4.20587D-02  0.0001209881 -4.1335339D-08 -8.0734080D-12 -5.0667942D-15 -4.1613041D-18 -3.9684408D-21 -4.2101437D-24
 271   18-3.77571D-02  0.0001179796 -4.2248713D-08 -8.8609253D-12 -5.9004486D-15 -5.1463753D-18 -5.2180134D-21 -5.7715076D-24
 271   19-3.33354D-02  0.0001147290 -4.3312978D-08 -9.8382792D-12 -7.0032835D-15 -6.5305714D-18 -7.0107596D-21 -7.7291872D-24
 271   20-2.88162D-02  0.0001112148 -4.4565270D-08 -1.1073006D-11 -8.4961888D-15 -8.4957366D-18 -9.4485397D-21 -9.5334099D-24
 272    0-6.03806D-02  0.0001238156 -3.6409106D-08 -5.0877639D-12 -2.4373513D-15 -1.5325956D-18 -8.4855112D-22 -5.6665267D-25
 272    1-6.01331D-02  0.0001236700 -3.6439691D-08 -5.1073243D-12 -2.4527288D-15 -1.5428261D-18 -8.5667738D-22 -5.9446579D-25
 272    2-5.96390D-02  0.0001233782 -3.6501215D-08 -5.1468177D-12 -2.4837996D-15 -1.5635998D-18 -8.7410949D-22 -6.5193019D-25
 272    3-5.89001D-02  0.0001229396 -3.6594398D-08 -5.2069934D-12 -2.5311770D-15 -1.5955779D-18 -9.0339730D-22 -7.4278268D-25
 272    4-5.79189D-02  0.0001223531 -3.6720346D-08 -5.2890217D-12 -2.5958810D-15 -1.6399955D-18 -9.4856617D-22 -8.7172201D-25
 272    5-5.66990D-02  0.0001216171 -3.6880591D-08 -5.3945161D-12 -2.6793355D-15 -1.6988598D-18 -1.0155512D-21 -1.0438214D-24
 272    6-5.52450D-02  0.0001207296 -3.7077138D-08 -5.5256065D-12 -2.7835270D-15 -1.7753532D-18 -1.1123393D-21 -1.2624239D-24
 272    7-5.35620D-02  0.0001196882 -3.7312536D-08 -5.6850266D-12 -2.9112001D-15 -1.8743479D-18 -1.2489449D-21 -1.5260372D-24
 272    8-5.16566D-02  0.0001184898 -3.7589967D-08 -5.8762477D-12 -3.0661736D-15 -2.0029894D-18 -1.4366417D-21 -1.8231356D-24
 272    9-4.95360D-02  0.0001171307 -3.7913364D-08 -6.1036764D-12 -3.2538135D-15 -2.1712675D-18 -1.6858824D-21 -2.1238747D-24
 272   10-4.72086D-02  0.0001156068 -3.8287572D-08 -6.3729487D-12 -3.4816713D-15 -2.3921932D-18 -2.0018323D-21 -2.3684552D-24
 272   11-4.46838D-02  0.0001139127 -3.8718559D-08 -6.6913605D-12 -3.7602471D-15 -2.6810127D-18 -2.3761114D-21 -2.4504616D-24
 272   12-4.19723D-02  0.0001120424 -3.9213716D-08 -7.0684729D-12 -4.1036773D-15 -3.0522724D-18 -2.7726058D-21 -2.1946217D-24
 272   13-3.90859D-02  0.0001099887 -3.9782257D-08 -7.5168996D-12 -4.5298631D-15 -3.5128608D-18 -3.1047899D-21 -1.3282669D-24
 272   14-3.60375D-02  0.0001077428 -4.0435786D-08 -8.0531795D-12 -5.0589762D-15 -4.0480131D-18 -3.2010158D-21  5.5611889D-25
 272   15-3.28419D-02  0.0001052944 -4.1189025D-08 -8.6984139D-12 -5.7084012D-15 -4.5958136D-18 -2.7534118D-21  4.0522973D-24
 272   16-2.95149D-02  0.0001026308 -4.2060699D-08 -9.4778640D-12 -6.4806594D-15 -5.0037051D-18 -1.2433217D-21  1.0029298D-23
 272   17-2.60745D-02  0.0000997367 -4.3074404D-08 -1.0417837D-11 -7.3387150D-15 -4.9575446D-18  2.1743640D-21  1.9860801D-23
 272   18-2.25403D-02  0.0000965934 -4.4258949D-08 -1.1536695D-11 -8.1597698D-15 -3.8660857D-18  8.8985481D-21  3.6248955D-23
 272   19-1.89343D-02  0.0000931779 -4.5647085D-08 -1.2824585D-11 -8.6533998D-15 -6.5060923D-19  2.1547659D-20  6.6493175D-23
 272   20-1.52810D-02  0.0000894622 -4.7270478D-08 -1.4202686D-11 -8.2105685D-15  6.7807052D-18  4.6455949D-20  1.3444873D-22
 273    0-4.28848D-02  0.0001046694 -3.6809821D-08 -5.8293493D-12 -3.0441549D-15 -1.9600469D-18  6.2659237D-22  6.6209618D-24
 273    1-4.26756D-02  0.0001045220 -3.6844870D-08 -5.8537821D-12 -3.0637249D-15 -1.9520136D-18  7.2018393D-22  6.7828263D-24
 273    2-4.22581D-02  0.0001042270 -3.6915410D-08 -5.9031189D-12 -3.1026108D-15 -1.9325349D-18  9.1420801D-22  7.1100479D-24
 273    3-4.16341D-02  0.0001037834 -3.7022342D-08 -5.9782730D-12 -3.1600538D-15 -1.8942969D-18  1.2223051D-21  7.6082400D-24
 273    4-4.08062D-02  0.0001031899 -3.7167044D-08 -6.0806008D-12 -3.2345699D-15 -1.8254223D-18  1.6658063D-21  8.2867105D-24
 273    5-3.97780D-02  0.0001024447 -3.7351422D-08 -6.2117854D-12 -3.3231415D-15 -1.7080164D-18  2.2737055D-21  9.1556346D-24
 273    6-3.85541D-02  0.0001015455 -3.7577949D-08 -6.3736927D-12 -3.4203120D-15 -1.5165023D-18  3.0834295D-21  1.0226305D-23
 273    7-3.71398D-02  0.0001004896 -3.7849711D-08 -6.5680602D-12 -3.5166981D-15 -1.2153482D-18  4.1411232D-21  1.1510422D-23
 273    8-3.55417D-02  0.0000992733 -3.8170433D-08 -6.7959517D-12 -3.5968996D-15 -7.5635659D-19  5.5017746D-21  1.3021720D-23
 273    9-3.37672D-02  0.0000978925 -3.8544459D-08 -7.0568436D-12 -3.6366227D-15 -7.5578737D-20  7.2292492D-21  1.4784498D-23
 273   10-3.18248D-02  0.0000963421 -3.8976622D-08 -7.3471565D-12 -3.5988406D-15  9.0999732D-19  9.3976624D-21  1.6864858D-23
 273   11-2.97242D-02  0.0000946163 -3.9471934D-08 -7.6580075D-12 -3.4289203D-15  2.3060993D-18  1.2100273D-20  1.9468289D-23
 273   12-2.74763D-02  0.0000927082 -4.0034965D-08 -7.9719086D-12 -3.0486569D-15  4.2467535D-18  1.5486954D-20  2.3222819D-23
 273   13-2.50931D-02  0.0000906100 -4.0668732D-08 -8.2581637D-12 -2.3490559D-15  6.9099958D-18  1.9895913D-20  2.9933039D-23
 273   14-2.25881D-02  0.0000883128 -4.1372889D-08 -8.4667515D-12 -1.1799899D-15  1.0574287D-17  2.6259874D-20  4.4386847D-23
 273   15-1.99762D-02  0.0000858071 -4.2141022D-08 -8.5203569D-12  6.7278613D-16  1.5814222D-17  3.7217954D-20  7.7975944D-23
 273   16-1.72738D-02  0.0000830831 -4.2956942D-08 -8.3026174D-12  3.5602888D-15  2.4111486D-17  5.9728426D-20  1.5326396D-22
 273   17-1.44989D-02  0.0000801312 -4.3790011D-08 -7.6331379D-12  8.2105834D-15  3.9528976D-17  1.0972915D-19  2.9813079D-22
 273   18-1.16714D-02  0.0000769426 -4.4589087D-08 -6.1923974D-12  1.6450461D-14  7.2541819D-17  2.1478053D-19  4.7701980D-22
 273   19-8.81243D-03  0.0000735081 -4.5271134D-08 -3.2864810D-12  3.3033812D-14  1.4638934D-16  3.8921696D-19  2.9144071D-22
 273   20-5.94520D-03  0.0000698128 -4.5687832D-08  2.8017960D-12  6.9127332D-14  2.9941892D-16  4.9559615D-19 -1.8653130D-21
 274    0-2.94989D-02  0.0000871601 -3.6673260D-08 -4.8540251D-12  1.8253049D-15  8.1448297D-18  1.0929336D-20  1.5322482D-23
 274    1-2.93247D-02  0.0000870133 -3.6702428D-08 -4.8397137D-12  1.9036419D-15  8.2654301D-18  1.1110649D-20  1.6057904D-23
 274    2-2.89773D-02  0.0000867194 -3.6760514D-08 -4.8092885D-12  2.0634008D-15  8.5120196D-18  1.1502196D-20  1.7665757D-23
 274    3-2.84583D-02  0.0000862777 -3.6846964D-08 -4.7590509D-12  2.3108750D-15  8.8970362D-18  1.2172018D-20  2.0453196D-23
 274    4-2.77704D-02  0.0000856872 -3.6960819D-08 -4.6832061D-12  2.6559497D-15  9.4441926D-18  1.3251184D-20  2.4969758D-23
 274    5-2.69173D-02  0.0000849464 -3.7100556D-08 -4.5735748D-12  3.1129167D-15  1.0197693D-17  1.4980424D-20  3.2125053D-23
 274    6-2.59032D-02  0.0000840539 -3.7263864D-08 -4.4191843D-12  3.7023360D-15  1.1241170D-17  1.7794751D-20  4.3355691D-23
 274    7-2.47338D-02  0.0000830076 -3.7447367D-08 -4.2056845D-12  4.4553340D-15  1.2736056D-17  2.2470560D-20  6.0805079D-23
 274    8-2.34153D-02  0.0000818055 -3.7646283D-08 -3.9143931D-12  5.4234628D-15  1.4998508D-17  3.0365628D-20  8.7330707D-23
 274    9-2.19550D-02  0.0000804455 -3.7854048D-08 -3.5203564D-12  6.7008738D-15  1.8648055D-17  4.3770452D-20  1.2580642D-22
 274   10-2.03613D-02  0.0000789253 -3.8061914D-08 -2.9878554D-12  8.4728926D-15  2.4883374D-17  6.6303140D-20  1.7623949D-22
 274   11-1.86434D-02  0.0000772427 -3.8258444D-08 -2.2595682D-12  1.1117506D-14  3.5963735D-17  1.0298478D-19  2.2693046D-22
 274   12-1.68116D-02  0.0000753954 -3.8428631D-08 -1.2308259D-12  1.5406101D-14  5.5959378D-17  1.5878515D-19  2.3124401D-22
 274   13-1.48774D-02  0.0000733804 -3.8551610D-08  3.0811305D-13  2.2866113D-14  9.1696842D-17  2.3241364D-19  5.2653357D-23
 274   14-1.28530D-02  0.0000711928 -3.8594356D-08  2.7922056D-12  3.6346263D-14  1.5329402D-16  2.9822411D-19 -6.4832030D-22
 274   15-1.07521D-02  0.0000688233 -3.8495819D-08  7.1030653D-12  6.0647592D-14  2.5247276D-16  2.6473727D-19 -2.6001363D-21
 274   16-8.58912D-03  0.0000662533 -3.8131767D-08  1.4899424D-11  1.0249027D-13  3.9519630D-16 -9.3669589D-20 -7.0934957D-21
 274   17-6.38007D-03  0.0000634499 -3.7248927D-08  2.8903098D-11  1.6786013D-13  5.6614766D-16 -1.1743987D-18 -1.5806467D-20
 274   18-4.14120D-03  0.0000603736 -3.5356689D-08  5.2516642D-11  2.5341880D-13  7.1334615D-16 -3.3325371D-18 -2.9989859D-20
 274   19-1.88280D-03  0.0000571183 -3.1436429D-08  8.6784871D-11  3.2689220D-13  7.4389165D-16 -6.0105157D-18 -4.9426602D-20
 274   20 4.82635D-04  0.0000574842 -1.4460803D-08  9.8805939D-11  9.1338216D-14 -5.3669710D-16 -1.0104231D-18  2.7243785D-21
 275    0-1.94422D-02  0.0000719694 -3.3509765D-08  2.7378475D-12  2.2775581D-14  9.7796198D-17  1.9641532D-19 -3.9670801D-22
 275    1-1.92983D-02  0.0000718333 -3.3504658D-08  2.8745168D-12  2.3549079D-14  1.0136126D-16  1.9894898D-19 -4.4306089D-22
 275    2-1.90115D-02  0.0000715610 -3.3493361D-08  3.1619161D-12  2.5183329D-14  1.0880020D-16  2.0337612D-19 -5.4478478D-22
 275    3-1.85833D-02  0.0000711520 -3.3473541D-08  3.6310330D-12  2.7865110D-14  1.2074804D-16  2.0810919D-19 -7.2195505D-22
 275    4-1.80161D-02  0.0000706057 -3.3441233D-08  4.3360528D-12  3.1905855D-14  1.3819428D-16  2.0991155D-19 -1.0101863D-21
 275    5-1.73133D-02  0.0000699207 -3.3389978D-08  5.3655327D-12  3.7779037D-14  1.6249718D-16  2.0253743D-19 -1.4683576D-21
 275    6-1.64788D-02  0.0000690955 -3.3309510D-08  6.8595608D-12  4.6166798D-14  1.9534757D-16  1.7454654D-19 -2.1902405D-21
 275    7-1.55177D-02  0.0000681272 -3.3183143D-08  9.0360837D-12  5.8000984D-14  2.3858171D-16  1.0582972D-19 -3.3201903D-21
 275    8-1.44357D-02  0.0000670117 -3.2983263D-08  1.2226170D-11  7.4465145D-14  2.9375712D-16 -3.7295248D-20 -5.0725955D-21
 275    9-1.32394D-02  0.0000657428 -3.2664316D-08  1.6914983D-11  9.6878272D-14  3.6132138D-16 -3.0676683D-19 -7.7470740D-21
 275   10-1.19363D-02  0.0000643124 -3.2151284D-08  2.3775086D-11  1.2631682D-13  4.3930124D-16 -7.7322357D-19 -1.1727562D-20
 275   11-1.05346D-02  0.0000627109 -3.1321896D-08  3.3649133D-11  1.6275590D-13  5.2174336D-16 -1.5121848D-18 -1.7451658D-20
 275   12-9.04253D-03  0.0000609363 -2.9976441D-08  4.7390369D-11  2.0338629D-13  5.9665348D-16 -2.5552565D-18 -2.5309248D-20
 275   13-7.46698D-03  0.0000590309 -2.7766323D-08  6.5271118D-11  2.3923714D-13  6.4197603D-16 -3.7630930D-18 -3.5316182D-20
 275   14-5.80400D-03  0.0000572655 -2.3885845D-08  8.4569451D-11  2.4545761D-13  6.1514796D-16 -4.5050326D-18 -4.5511200D-20
 275   15-3.94115D-03  0.0000577993 -1.3743551D-08  8.3400953D-11  1.1352798D-13  2.9803363D-16 -2.1670074D-18 -3.3933631D-20


==> anc/SupplementaryMaterial/RovibStructure/levels_Sg_Rb87.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 87)-Rb( 87)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0  -6179.0710  0.0168486299 -9.1011903D-09  4.6216409D-15 -4.8182356D-21  7.0344544D-27 -1.1044901D-32  1.1389551D-38
   0    1  -6179.0373  0.0168485935 -9.1011625D-09  4.6216023D-15 -4.8181652D-21  7.0343219D-27 -1.1044741D-32  1.1389280D-38
   0    2  -6178.9699  0.0168485207 -9.1011071D-09  4.6215252D-15 -4.8180246D-21  7.0340568D-27 -1.1044423D-32  1.1388729D-38
   0    3  -6178.8688  0.0168484115 -9.1010239D-09  4.6214096D-15 -4.8178135D-21  7.0336593D-27 -1.1043945D-32  1.1387893D-38
   0    4  -6178.7341  0.0168482658 -9.1009130D-09  4.6212555D-15 -4.8175322D-21  7.0331292D-27 -1.1043308D-32  1.1386788D-38
   0    5  -6178.5656  0.0168480838 -9.1007744D-09  4.6210628D-15 -4.8171806D-21  7.0324667D-27 -1.1042512D-32  1.1385421D-38
   0    6  -6178.3634  0.0168478654 -9.1006080D-09  4.6208315D-15 -4.8167586D-21  7.0316717D-27 -1.1041557D-32  1.1383768D-38
   0    7  -6178.1275  0.0168476106 -9.1004139D-09  4.6205618D-15 -4.8162665D-21  7.0307443D-27 -1.1040444D-32  1.1381839D-38
   0    8  -6177.8580  0.0168473194 -9.1001921D-09  4.6202536D-15 -4.8157041D-21  7.0296845D-27 -1.1039170D-32  1.1379639D-38
   0    9  -6177.5547  0.0168469918 -9.0999427D-09  4.6199069D-15 -4.8150714D-21  7.0284924D-27 -1.1037738D-32  1.1377178D-38
   0   10  -6177.2178  0.0168466278 -9.0996655D-09  4.6195217D-15 -4.8143687D-21  7.0271681D-27 -1.1036147D-32  1.1374435D-38
   0   11  -6176.8472  0.0168462274 -9.0993606D-09  4.6190981D-15 -4.8135957D-21  7.0257114D-27 -1.1034396D-32  1.1371425D-38
   0   12  -6176.4429  0.0168457906 -9.0990280D-09  4.6186360D-15 -4.8127528D-21  7.0241226D-27 -1.1032487D-32  1.1368159D-38
   0   13  -6176.0049  0.0168453175 -9.0986678D-09  4.6181355D-15 -4.8118397D-21  7.0224018D-27 -1.1030418D-32  1.1364613D-38
   0   14  -6175.5332  0.0168448080 -9.0982799D-09  4.6175967D-15 -4.8108567D-21  7.0205488D-27 -1.1028191D-32  1.1360819D-38
   0   15  -6175.0279  0.0168442621 -9.0978644D-09  4.6170194D-15 -4.8098038D-21  7.0185639D-27 -1.1025804D-32  1.1356752D-38
   0   16  -6174.4889  0.0168436799 -9.0974212D-09  4.6164038D-15 -4.8086810D-21  7.0164471D-27 -1.1023257D-32  1.1352424D-38
   0   17  -6173.9162  0.0168430612 -9.0969503D-09  4.6157499D-15 -4.8074884D-21  7.0141983D-27 -1.1020549D-32  1.1347934D-38
   0   18  -6173.3099  0.0168424063 -9.0964518D-09  4.6150578D-15 -4.8062260D-21  7.0118182D-27 -1.1017690D-32  1.1343060D-38
   0   19  -6172.6699  0.0168417150 -9.0959258D-09  4.6143273D-15 -4.8048940D-21  7.0093065D-27 -1.1014673D-32  1.1337911D-38
   0   20  -6171.9962  0.0168409873 -9.0953721D-09  4.6135586D-15 -4.8034924D-21  7.0066634D-27 -1.1011500D-32  1.1332492D-38
   1    0  -6133.2830  0.0168091883 -9.1136645D-09  4.6884328D-15 -4.9527116D-21  6.9044925D-27 -1.0837453D-32  1.2661808D-38
   1    1  -6133.2494  0.0168091519 -9.1136364D-09  4.6883932D-15 -4.9526425D-21  6.9043636D-27 -1.0837326D-32  1.2660788D-38
   1    2  -6133.1822  0.0168090790 -9.1135801D-09  4.6883140D-15 -4.9525045D-21  6.9041025D-27 -1.0836930D-32  1.2661446D-38
   1    3  -6133.0813  0.0168089696 -9.1134958D-09  4.6881951D-15 -4.9522974D-21  6.9037107D-27 -1.0836330D-32  1.2662558D-38
   1    4  -6132.9468  0.0168088238 -9.1133832D-09  4.6880367D-15 -4.9520214D-21  6.9031883D-27 -1.0835527D-32  1.2664095D-38
   1    5  -6132.7787  0.0168086415 -9.1132426D-09  4.6878386D-15 -4.9516761D-21  6.9025435D-27 -1.0834859D-32  1.2659599D-38
   1    6  -6132.5770  0.0168084228 -9.1130738D-09  4.6876009D-15 -4.9512619D-21  6.9017634D-27 -1.0833794D-32  1.2659227D-38
   1    7  -6132.3417  0.0168081676 -9.1128770D-09  4.6873236D-15 -4.9507788D-21  6.9008534D-27 -1.0832554D-32  1.2658757D-38
   1    8  -6132.0728  0.0168078760 -9.1126520D-09  4.6870068D-15 -4.9502268D-21  6.8998136D-27 -1.0831137D-32  1.2658209D-38
   1    9  -6131.7703  0.0168075480 -9.1123989D-09  4.6866504D-15 -4.9496059D-21  6.8986440D-27 -1.0829545D-32  1.2657560D-38
   1   10  -6131.4341  0.0168071835 -9.1121177D-09  4.6862545D-15 -4.9489161D-21  6.8973445D-27 -1.0827770D-32  1.2656946D-38
   1   11  -6131.0644  0.0168067826 -9.1118084D-09  4.6858190D-15 -4.9481574D-21  6.8959153D-27 -1.0825819D-32  1.2656231D-38
   1   12  -6130.6610  0.0168063452 -9.1114711D-09  4.6853440D-15 -4.9473300D-21  6.8943567D-27 -1.0823697D-32  1.2655342D-38
   1   13  -6130.2240  0.0168058714 -9.1111056D-09  4.6848296D-15 -4.9464339D-21  6.8926683D-27 -1.0821393D-32  1.2654483D-38
   1   14  -6129.7535  0.0168053612 -9.1107121D-09  4.6842756D-15 -4.9454690D-21  6.8908505D-27 -1.0818912D-32  1.2653549D-38
   1   15  -6129.2493  0.0168048146 -9.1102906D-09  4.6836822D-15 -4.9444355D-21  6.8889034D-27 -1.0816255D-32  1.2652499D-38
   1   16  -6128.7116  0.0168042315 -9.1098410D-09  4.6830494D-15 -4.9433335D-21  6.8868269D-27 -1.0813421D-32  1.2651402D-38
   1   17  -6128.1403  0.0168036121 -9.1093633D-09  4.6823772D-15 -4.9421629D-21  6.8846212D-27 -1.0810409D-32  1.2650232D-38
   1   18  -6127.5353  0.0168029562 -9.1088577D-09  4.6816656D-15 -4.9409239D-21  6.8822865D-27 -1.0807220D-32  1.2648981D-38
   1   19  -6126.8968  0.0168022640 -9.1083240D-09  4.6809147D-15 -4.9396165D-21  6.8798229D-27 -1.0803857D-32  1.2647621D-38
   1   20  -6126.2248  0.0168015353 -9.1077623D-09  4.6801244D-15 -4.9382408D-21  6.8772303D-27 -1.0800314D-32  1.2646207D-38
   2    0  -6087.6517  0.0167698536 -9.1261307D-09  4.7504120D-15 -5.0844063D-21  6.8235289D-27 -1.0210749D-32  7.2472610D-39
   2    1  -6087.6182  0.0167698171 -9.1261022D-09  4.7503713D-15 -5.0843379D-21  6.8234122D-27 -1.0210876D-32  7.2397422D-39
   2    2  -6087.5511  0.0167697441 -9.1260452D-09  4.7502899D-15 -5.0842015D-21  6.8231637D-27 -1.0210537D-32  7.2432782D-39
   2    3  -6087.4505  0.0167696346 -9.1259597D-09  4.7501679D-15 -5.0839969D-21  6.8227907D-27 -1.0210024D-32  7.2486647D-39
   2    4  -6087.3163  0.0167694886 -9.1258457D-09  4.7500052D-15 -5.0837241D-21  6.8222928D-27 -1.0209317D-32  7.2565417D-39
   2    5  -6087.1486  0.0167693061 -9.1257032D-09  4.7498019D-15 -5.0833828D-21  6.8216981D-27 -1.0209503D-32  7.2328373D-39
   2    6  -6086.9474  0.0167690871 -9.1255322D-09  4.7495579D-15 -5.0829735D-21  6.8209626D-27 -1.0208882D-32  7.2310862D-39
   2    7  -6086.7126  0.0167688316 -9.1253327D-09  4.7492733D-15 -5.0824960D-21  6.8201055D-27 -1.0208187D-32  7.2278081D-39
   2    8  -6086.4443  0.0167685396 -9.1251047D-09  4.7489480D-15 -5.0819505D-21  6.8191253D-27 -1.0207367D-32  7.2251385D-39
   2    9  -6086.1425  0.0167682111 -9.1248483D-09  4.7485821D-15 -5.0813368D-21  6.8180230D-27 -1.0206458D-32  7.2216811D-39
   2   10  -6085.8071  0.0167678461 -9.1245634D-09  4.7481757D-15 -5.0806551D-21  6.8167982D-27 -1.0205447D-32  7.2179517D-39
   2   11  -6085.4383  0.0167674446 -9.1242500D-09  4.7477286D-15 -5.0799053D-21  6.8154515D-27 -1.0204346D-32  7.2134384D-39
   2   12  -6085.0358  0.0167670066 -9.1239082D-09  4.7472410D-15 -5.0790875D-21  6.8139822D-27 -1.0203135D-32  7.2089840D-39
   2   13  -6084.5999  0.0167665322 -9.1235380D-09  4.7467128D-15 -5.0782018D-21  6.8123904D-27 -1.0201816D-32  7.2045537D-39
   2   14  -6084.1304  0.0167660213 -9.1231393D-09  4.7461441D-15 -5.0772482D-21  6.8106768D-27 -1.0200412D-32  7.1992415D-39
   2   15  -6083.6275  0.0167654739 -9.1227121D-09  4.7455349D-15 -5.0762267D-21  6.8088406D-27 -1.0198890D-32  7.1943254D-39
   2   16  -6083.0910  0.0167648901 -9.1222566D-09  4.7448852D-15 -5.0751375D-21  6.8068827D-27 -1.0197286D-32  7.1884567D-39
   2   17  -6082.5210  0.0167642698 -9.1217726D-09  4.7441950D-15 -5.0739805D-21  6.8048025D-27 -1.0195572D-32  7.1827901D-39
   2   18  -6081.9175  0.0167636130 -9.1212603D-09  4.7434645D-15 -5.0727558D-21  6.8026006D-27 -1.0193767D-32  7.1765465D-39
   2   19  -6081.2805  0.0167629198 -9.1207196D-09  4.7426935D-15 -5.0714635D-21  6.8002765D-27 -1.0191854D-32  7.1704412D-39
   2   20  -6080.6100  0.0167621902 -9.1201505D-09  4.7418822D-15 -5.0701037D-21  6.7978307D-27 -1.0189847D-32  7.1639821D-39
   3    0  -6042.1766  0.0167306126 -9.1386277D-09  4.8081043D-15 -5.2079174D-21  6.6784289D-27 -9.6724633D-33  4.1209216D-38
   3    1  -6042.1431  0.0167305760 -9.1385989D-09  4.8080627D-15 -5.2078505D-21  6.6783225D-27 -9.6722750D-33  4.1195583D-38
   3    2  -6042.0762  0.0167305029 -9.1385412D-09  4.8079793D-15 -5.2077170D-21  6.6780868D-27 -9.6709751D-33  4.1205048D-38
   3    3  -6041.9758  0.0167303933 -9.1384547D-09  4.8078544D-15 -5.2075167D-21  6.6777311D-27 -9.6689514D-33  4.1223038D-38
   3    4  -6041.8420  0.0167302470 -9.1383393D-09  4.8076877D-15 -5.2072497D-21  6.6772573D-27 -9.6662596D-33  4.1246437D-38
   3    5  -6041.6747  0.0167300643 -9.1381950D-09  4.8074794D-15 -5.2069160D-21  6.6766649D-27 -9.6628857D-33  4.1275921D-38
   3    6  -6041.4739  0.0167298450 -9.1380220D-09  4.8072295D-15 -5.2065150D-21  6.6760042D-27 -9.6607983D-33  4.1230915D-38
   3    7  -6041.2397  0.0167295891 -9.1378201D-09  4.8069380D-15 -5.2060477D-21  6.6751933D-27 -9.6567728D-33  4.1243391D-38
   3    8  -6040.9720  0.0167292967 -9.1375894D-09  4.8066048D-15 -5.2055138D-21  6.6742660D-27 -9.6521317D-33  4.1259400D-38
   3    9  -6040.6709  0.0167289677 -9.1373298D-09  4.8062300D-15 -5.2049131D-21  6.6732238D-27 -9.6469343D-33  4.1276362D-38
   3   10  -6040.3363  0.0167286023 -9.1370414D-09  4.8058136D-15 -5.2042459D-21  6.6720667D-27 -9.6411606D-33  4.1294980D-38
   3   11  -6039.9683  0.0167282002 -9.1367243D-09  4.8053557D-15 -5.2035120D-21  6.6707943D-27 -9.6347933D-33  4.1315904D-38
   3   12  -6039.5668  0.0167277617 -9.1363783D-09  4.8048562D-15 -5.2027116D-21  6.6694075D-27 -9.6278532D-33  4.1338320D-38
   3   13  -6039.1319  0.0167272866 -9.1360036D-09  4.8043152D-15 -5.2018447D-21  6.6679061D-27 -9.6203253D-33  4.1362783D-38
   3   14  -6038.6635  0.0167267750 -9.1356000D-09  4.8037326D-15 -5.2009113D-21  6.6662907D-27 -9.6122223D-33  4.1388687D-38
   3   15  -6038.1617  0.0167262269 -9.1351677D-09  4.8031086D-15 -5.1999115D-21  6.6645610D-27 -9.6035167D-33  4.1417071D-38
   3   16  -6037.6265  0.0167256422 -9.1347066D-09  4.8024430D-15 -5.1988453D-21  6.6627183D-27 -9.5942477D-33  4.1446285D-38
   3   17  -6037.0579  0.0167250211 -9.1342168D-09  4.8017361D-15 -5.1977128D-21  6.6607620D-27 -9.5843776D-33  4.1477858D-38
   3   18  -6036.4558  0.0167243634 -9.1336983D-09  4.8009877D-15 -5.1965140D-21  6.6586930D-27 -9.5739239D-33  4.1510905D-38
   3   19  -6035.8203  0.0167236693 -9.1331510D-09  4.8001979D-15 -5.1952491D-21  6.6565113D-27 -9.5628705D-33  4.1546022D-38
   3   20  -6035.1513  0.0167229387 -9.1325750D-09  4.7993668D-15 -5.1939180D-21  6.6542177D-27 -9.5512332D-33  4.1582481D-38
   4    0  -5996.8571  0.0166914527 -9.1511718D-09  4.8613885D-15 -5.3198667D-21  6.9916954D-27 -6.1221324D-33  3.5704981D-38
   4    1  -5996.8237  0.0166914161 -9.1511427D-09  4.8613459D-15 -5.3197968D-21  6.9916219D-27 -6.1216271D-33  3.5700700D-38
   4    2  -5996.7569  0.0166913429 -9.1510843D-09  4.8612608D-15 -5.3196570D-21  6.9914681D-27 -6.1203493D-33  3.5706479D-38
   4    3  -5996.6568  0.0166912331 -9.1509968D-09  4.8611331D-15 -5.3194474D-21  6.9912355D-27 -6.1183610D-33  3.5719109D-38
   4    4  -5996.5233  0.0166910867 -9.1508802D-09  4.8609629D-15 -5.3191679D-21  6.9909254D-27 -6.1157021D-33  3.5735942D-38
   4    5  -5996.3563  0.0166909037 -9.1507343D-09  4.8607501D-15 -5.3188185D-21  6.9905373D-27 -6.1123529D-33  3.5758675D-38
   4    6  -5996.1561  0.0166906840 -9.1505593D-09  4.8604948D-15 -5.3183986D-21  6.9901559D-27 -6.1117371D-33  3.5607192D-38
   4    7  -5995.9224  0.0166904278 -9.1503552D-09  4.8601970D-15 -5.3179093D-21  6.9896429D-27 -6.1082476D-33  3.5575354D-38
   4    8  -5995.6553  0.0166901350 -9.1501219D-09  4.8598567D-15 -5.3173502D-21  6.9890561D-27 -6.1042533D-33  3.5540766D-38
   4    9  -5995.3549  0.0166898056 -9.1498595D-09  4.8594739D-15 -5.3167212D-21  6.9883970D-27 -6.0997704D-33  3.5500599D-38
   4   10  -5995.0211  0.0166894396 -9.1495680D-09  4.8590486D-15 -5.3160224D-21  6.9876650D-27 -6.0947895D-33  3.5456376D-38
   4   11  -5994.6540  0.0166890371 -9.1492473D-09  4.8585808D-15 -5.3152538D-21  6.9868614D-27 -6.0893500D-33  3.5405277D-38
   4   12  -5994.2534  0.0166885979 -9.1488975D-09  4.8580706D-15 -5.3144154D-21  6.9859849D-27 -6.0834056D-33  3.5350736D-38
   4   13  -5993.8195  0.0166881222 -9.1485186D-09  4.8575179D-15 -5.3135073D-21  6.9850365D-27 -6.0769858D-33  3.5291325D-38
   4   14  -5993.3523  0.0166876099 -9.1481106D-09  4.8569229D-15 -5.3125295D-21  6.9840161D-27 -6.0700717D-33  3.5227496D-38
   4   15  -5992.8517  0.0166870610 -9.1476735D-09  4.8562854D-15 -5.3114820D-21  6.9829241D-27 -6.0626803D-33  3.5158683D-38
   4   16  -5992.3177  0.0166864756 -9.1472073D-09  4.8556056D-15 -5.3103648D-21  6.9817610D-27 -6.0548237D-33  3.5084553D-38
   4   17  -5991.7504  0.0166858536 -9.1467121D-09  4.8548835D-15 -5.3091780D-21  6.9805273D-27 -6.0464975D-33  3.5004361D-38
   4   18  -5991.1497  0.0166851950 -9.1461878D-09  4.8541191D-15 -5.3079216D-21  6.9792219D-27 -6.0376760D-33  3.4921250D-38
   4   19  -5990.5157  0.0166844999 -9.1456345D-09  4.8533124D-15 -5.3065957D-21  6.9778459D-27 -6.0283848D-33  3.4833514D-38
   4   20  -5989.8483  0.0166837683 -9.1450521D-09  4.8524634D-15 -5.3052003D-21  6.9764008D-27 -6.0186636D-33  3.4738113D-38
   5    0  -5951.6928  0.0166523617 -9.1637530D-09  4.9128617D-15 -5.3897352D-21  7.5380049D-27 -7.8902246D-33 -6.4307366D-38
   5    1  -5951.6595  0.0166523251 -9.1637235D-09  4.9128186D-15 -5.3896599D-21  7.5379037D-27 -7.8908619D-33 -6.4300863D-38
   5    2  -5951.5929  0.0166522518 -9.1636646D-09  4.9127323D-15 -5.3895093D-21  7.5376910D-27 -7.8916983D-33 -6.4261064D-38
   5    3  -5951.4930  0.0166521418 -9.1635761D-09  4.9126030D-15 -5.3892834D-21  7.5373661D-27 -7.8927284D-33 -6.4185395D-38
   5    4  -5951.3598  0.0166519952 -9.1634582D-09  4.9124305D-15 -5.3889815D-21  7.5370592D-27 -7.8993027D-33 -6.4416963D-38
   5    5  -5951.1933  0.0166518119 -9.1633109D-09  4.9122150D-15 -5.3886046D-21  7.5365861D-27 -7.9038421D-33 -6.4472336D-38
   5    6  -5950.9935  0.0166515920 -9.1631340D-09  4.9119563D-15 -5.3881524D-21  7.5360166D-27 -7.9092552D-33 -6.4534931D-38
   5    7  -5950.7603  0.0166513354 -9.1629277D-09  4.9116546D-15 -5.3876249D-21  7.5353522D-27 -7.9155958D-33 -6.4608920D-38
   5    8  -5950.4939  0.0166510422 -9.1626920D-09  4.9113098D-15 -5.3870221D-21  7.5345912D-27 -7.9228078D-33 -6.4690582D-38
   5    9  -5950.1942  0.0166507124 -9.1624268D-09  4.9109220D-15 -5.3863440D-21  7.5337359D-27 -7.9309990D-33 -6.4787215D-38
   5   10  -5949.8612  0.0166503459 -9.1621321D-09  4.9104911D-15 -5.3855907D-21  7.5327837D-27 -7.9400744D-33 -6.4891928D-38
   5   11  -5949.4949  0.0166499428 -9.1618081D-09  4.9100172D-15 -5.3847622D-21  7.5317347D-27 -7.9500714D-33 -6.5006047D-38
   5   12  -5949.0953  0.0166495030 -9.1614546D-09  4.9095003D-15 -5.3838584D-21  7.5305882D-27 -7.9609661D-33 -6.5128284D-38
   5   13  -5948.6624  0.0166490266 -9.1610716D-09  4.9089405D-15 -5.3828796D-21  7.5293449D-27 -7.9728128D-33 -6.5262198D-38
   5   14  -5948.1963  0.0166485136 -9.1606593D-09  4.9083376D-15 -5.3818255D-21  7.5280050D-27 -7.9856369D-33 -6.5408906D-38
   5   15  -5947.6968  0.0166479640 -9.1602176D-09  4.9076919D-15 -5.3806964D-21  7.5265660D-27 -7.9993797D-33 -6.5563249D-38
   5   16  -5947.1641  0.0166473777 -9.1597465D-09  4.9070032D-15 -5.3794923D-21  7.5250286D-27 -8.0140774D-33 -6.5728103D-38
   5   17  -5946.5981  0.0166467549 -9.1592460D-09  4.9062717D-15 -5.3782132D-21  7.5233931D-27 -8.0297779D-33 -6.5905861D-38
   5   18  -5945.9988  0.0166460954 -9.1587162D-09  4.9054973D-15 -5.3768591D-21  7.5216562D-27 -8.0463892D-33 -6.6088617D-38
   5   19  -5945.3663  0.0166453994 -9.1581570D-09  4.9046802D-15 -5.3754302D-21  7.5198198D-27 -8.0639937D-33 -6.6283325D-38
   5   20  -5944.7005  0.0166446668 -9.1575685D-09  4.9038202D-15 -5.3739264D-21  7.5178823D-27 -8.0825882D-33 -6.6487800D-38
   6    0  -5906.6835  0.0166133311 -9.1762513D-09  4.9651120D-15 -5.4431331D-21  7.2092298D-27 -1.8678454D-32 -5.9285803D-38
   6    1  -5906.6502  0.0166132944 -9.1762215D-09  4.9650684D-15 -5.4430607D-21  7.2090566D-27 -1.8681387D-32 -5.9433106D-38
   6    2  -5906.5838  0.0166132210 -9.1761619D-09  4.9649813D-15 -5.4429167D-21  7.2085728D-27 -1.8681581D-32 -5.9316399D-38
   6    3  -5906.4841  0.0166131109 -9.1760726D-09  4.9648507D-15 -5.4427002D-21  7.2079473D-27 -1.8686029D-32 -5.9440735D-38
   6    4  -5906.3512  0.0166129641 -9.1759534D-09  4.9646765D-15 -5.4424119D-21  7.2070514D-27 -1.8689413D-32 -5.9422937D-38
   6    5  -5906.1851  0.0166127805 -9.1758045D-09  4.9644589D-15 -5.4420516D-21  7.2059283D-27 -1.8693511D-32 -5.9389898D-38
   6    6  -5905.9857  0.0166125603 -9.1756258D-09  4.9641976D-15 -5.4416193D-21  7.2045834D-27 -1.8698532D-32 -5.9361117D-38
   6    7  -5905.7531  0.0166123034 -9.1754173D-09  4.9638929D-15 -5.4411150D-21  7.2030124D-27 -1.8704348D-32 -5.9322196D-38
   6    8  -5905.4873  0.0166120098 -9.1751790D-09  4.9635447D-15 -5.4405388D-21  7.2012169D-27 -1.8711004D-32 -5.9279255D-38
   6    9  -5905.1883  0.0166116795 -9.1749110D-09  4.9631530D-15 -5.4398908D-21  7.1991937D-27 -1.8718407D-32 -5.9223162D-38
   6   10  -5904.8561  0.0166113125 -9.1746132D-09  4.9627179D-15 -5.4391710D-21  7.1969481D-27 -1.8726724D-32 -5.9170843D-38
   6   11  -5904.4907  0.0166109088 -9.1742857D-09  4.9622392D-15 -5.4383795D-21  7.1944747D-27 -1.8735803D-32 -5.9106094D-38
   6   12  -5904.0920  0.0166104685 -9.1739284D-09  4.9617172D-15 -5.4375163D-21  7.1917774D-27 -1.8745773D-32 -5.9043129D-38
   6   13  -5903.6601  0.0166099914 -9.1735415D-09  4.9611517D-15 -5.4365816D-21  7.1888502D-27 -1.8756441D-32 -5.8962685D-38
   6   14  -5903.1951  0.0166094777 -9.1731247D-09  4.9605429D-15 -5.4355753D-21  7.1857000D-27 -1.8768060D-32 -5.8889228D-38
   6   15  -5902.6968  0.0166089274 -9.1726783D-09  4.9598907D-15 -5.4344977D-21  7.1823188D-27 -1.8780349D-32 -5.8797773D-38
   6   16  -5902.1653  0.0166083403 -9.1722022D-09  4.9591952D-15 -5.4333488D-21  7.1787134D-27 -1.8793567D-32 -5.8710544D-38
   6   17  -5901.6006  0.0166077166 -9.1716964D-09  4.9584563D-15 -5.4321288D-21  7.1748772D-27 -1.8807500D-32 -5.8609230D-38
   6   18  -5901.0028  0.0166070563 -9.1711609D-09  4.9576742D-15 -5.4308377D-21  7.1708141D-27 -1.8822285D-32 -5.8506886D-38
   6   19  -5900.3717  0.0166063593 -9.1705958D-09  4.9568488D-15 -5.4294756D-21  7.1665206D-27 -1.8837822D-32 -5.8394272D-38
   6   20  -5899.7075  0.0166056257 -9.1700010D-09  4.9559802D-15 -5.4280428D-21  7.1619946D-27 -1.8854059D-32 -5.8266314D-38
   7    0  -5861.8285  0.0165743573 -9.1885609D-09  5.0160163D-15 -5.5559841D-21  6.1769510D-27 -2.3258960D-32  8.3987220D-38
   7    1  -5861.7954  0.0165743205 -9.1885308D-09  5.0159718D-15 -5.5559221D-21  6.1767227D-27 -2.3259895D-32  8.3840890D-38
   7    2  -5861.7291  0.0165742470 -9.1884706D-09  5.0158829D-15 -5.5557988D-21  6.1761224D-27 -2.3255806D-32  8.4030526D-38
   7    3  -5861.6296  0.0165741368 -9.1883803D-09  5.0157496D-15 -5.5556138D-21  6.1752178D-27 -2.3249474D-32  8.4328815D-38
   7    4  -5861.4970  0.0165739898 -9.1882599D-09  5.0155718D-15 -5.5553662D-21  6.1742250D-27 -2.3249904D-32  8.4011120D-38
   7    5  -5861.3313  0.0165738060 -9.1881094D-09  5.0153496D-15 -5.5550575D-21  6.1728299D-27 -2.3244006D-32  8.4132689D-38
   7    6  -5861.1324  0.0165735855 -9.1879289D-09  5.0150830D-15 -5.5546872D-21  6.1711567D-27 -2.3236941D-32  8.4277344D-38
   7    7  -5860.9004  0.0165733282 -9.1877183D-09  5.0147719D-15 -5.5542553D-21  6.1692052D-27 -2.3228669D-32  8.4446305D-38
   7    8  -5860.6352  0.0165730342 -9.1874776D-09  5.0144165D-15 -5.5537619D-21  6.1669754D-27 -2.3219183D-32  8.4640563D-38
   7    9  -5860.3369  0.0165727035 -9.1872068D-09  5.0140166D-15 -5.5532069D-21  6.1644679D-27 -2.3208488D-32  8.4859467D-38
   7   10  -5860.0054  0.0165723360 -9.1869060D-09  5.0135724D-15 -5.5525906D-21  6.1616829D-27 -2.3196569D-32  8.5104046D-38
   7   11  -5859.6409  0.0165719318 -9.1865751D-09  5.0130838D-15 -5.5519130D-21  6.1586213D-27 -2.3183426D-32  8.5371496D-38
   7   12  -5859.2431  0.0165714908 -9.1862142D-09  5.0125508D-15 -5.5511742D-21  6.1552839D-27 -2.3169074D-32  8.5661706D-38
   7   13  -5858.8123  0.0165710132 -9.1858232D-09  5.0119736D-15 -5.5503742D-21  6.1516708D-27 -2.3153443D-32  8.5976100D-38
   7   14  -5858.3483  0.0165704988 -9.1854022D-09  5.0113520D-15 -5.5495133D-21  6.1477836D-27 -2.3136591D-32  8.6310852D-38
   7   15  -5857.8512  0.0165699477 -9.1849512D-09  5.0106861D-15 -5.5485914D-21  6.1436205D-27 -2.3118427D-32  8.6674702D-38
   7   16  -5857.3210  0.0165693598 -9.1844703D-09  5.0099759D-15 -5.5476088D-21  6.1391835D-27 -2.3098959D-32  8.7062991D-38
   7   17  -5856.7576  0.0165687353 -9.1839593D-09  5.0092215D-15 -5.5465655D-21  6.1344714D-27 -2.3078113D-32  8.7482875D-38
   7   18  -5856.1612  0.0165680741 -9.1834183D-09  5.0084229D-15 -5.5454618D-21  6.1294914D-27 -2.3056107D-32  8.7910579D-38
   7   19  -5855.5316  0.0165673762 -9.1828474D-09  5.0075801D-15 -5.5442977D-21  6.1242350D-27 -2.3032578D-32  8.8379947D-38
   7   20  -5854.8689  0.0165666416 -9.1822466D-09  5.0066931D-15 -5.5430734D-21  6.1187108D-27 -2.3007792D-32  8.8863606D-38
   8    0  -5817.1276  0.0165354372 -9.2007599D-09  5.0612572D-15 -5.7411372D-21  5.7438783D-27 -9.6587410D-33  2.6064217D-37
   8    1  -5817.0945  0.0165354004 -9.2007295D-09  5.0612113D-15 -5.7410798D-21  5.7437541D-27 -9.6547086D-33  2.6068087D-37
   8    2  -5817.0283  0.0165353267 -9.2006688D-09  5.0611194D-15 -5.7409650D-21  5.7434919D-27 -9.6460686D-33  2.6081118D-37
   8    3  -5816.9291  0.0165352163 -9.2005777D-09  5.0609816D-15 -5.7407930D-21  5.7430883D-27 -9.6327009D-33  2.6104960D-37
   8    4  -5816.7968  0.0165350691 -9.2004562D-09  5.0607979D-15 -5.7405636D-21  5.7425536D-27 -9.6149434D-33  2.6135527D-37
   8    5  -5816.6315  0.0165348851 -9.2003044D-09  5.0605683D-15 -5.7402757D-21  5.7421503D-27 -9.6041955D-33  2.6071340D-37
   8    6  -5816.4331  0.0165346643 -9.2001223D-09  5.0602928D-15 -5.7399312D-21  5.7414584D-27 -9.5822588D-33  2.6075502D-37
   8    7  -5816.2016  0.0165344067 -9.1999097D-09  5.0599714D-15 -5.7395294D-21  5.7406542D-27 -9.5566927D-33  2.6080067D-37
   8    8  -5815.9370  0.0165341123 -9.1996669D-09  5.0596040D-15 -5.7390701D-21  5.7397377D-27 -9.5274531D-33  2.6085177D-37
   8    9  -5815.6394  0.0165337811 -9.1993937D-09  5.0591909D-15 -5.7385536D-21  5.7387113D-27 -9.4946075D-33  2.6090302D-37
   8   10  -5815.3088  0.0165334132 -9.1990901D-09  5.0587318D-15 -5.7379798D-21  5.7375727D-27 -9.4580373D-33  2.6096940D-37
   8   11  -5814.9450  0.0165330084 -9.1987563D-09  5.0582269D-15 -5.7373488D-21  5.7363254D-27 -9.4177971D-33  2.6104159D-37
   8   12  -5814.5482  0.0165325669 -9.1983921D-09  5.0576761D-15 -5.7366605D-21  5.7349748D-27 -9.3740107D-33  2.6110354D-37
   8   13  -5814.1184  0.0165320886 -9.1979976D-09  5.0570796D-15 -5.7359150D-21  5.7335170D-27 -9.3264997D-33  2.6117606D-37
   8   14  -5813.6555  0.0165315735 -9.1975728D-09  5.0564372D-15 -5.7351124D-21  5.7319528D-27 -9.2752428D-33  2.6126444D-37
   8   15  -5813.1596  0.0165310217 -9.1971178D-09  5.0557490D-15 -5.7342528D-21  5.7302884D-27 -9.2203885D-33  2.6134921D-37
   8   16  -5812.6306  0.0165304331 -9.1966325D-09  5.0550151D-15 -5.7333360D-21  5.7285240D-27 -9.1618478D-33  2.6143926D-37
   8   17  -5812.0686  0.0165298077 -9.1961169D-09  5.0542354D-15 -5.7323623D-21  5.7266632D-27 -9.0996811D-33  2.6152594D-37
   8   18  -5811.4735  0.0165291456 -9.1955711D-09  5.0534100D-15 -5.7313317D-21  5.7247024D-27 -9.0336690D-33  2.6163417D-37
   8   19  -5810.8454  0.0165284468 -9.1949951D-09  5.0525390D-15 -5.7302442D-21  5.7226510D-27 -8.9640818D-33  2.6173494D-37
   8   20  -5810.1843  0.0165277112 -9.1943888D-09  5.0516222D-15 -5.7290999D-21  5.7205081D-27 -8.8907665D-33  2.6184224D-37
   9    0  -5772.5801  0.0164965630 -9.2130627D-09  5.0997133D-15 -5.9095583D-21  7.1063626D-27  8.7029794D-33  1.9553707D-37
   9    1  -5772.5472  0.0164965262 -9.2130321D-09  5.0996660D-15 -5.9094874D-21  7.1064395D-27  8.7068842D-33  1.9561770D-37
   9    2  -5772.4812  0.0164964525 -9.2129709D-09  5.0995714D-15 -5.9093456D-21  7.1065741D-27  8.7155495D-33  1.9585853D-37
   9    3  -5772.3822  0.0164963419 -9.2128791D-09  5.0994296D-15 -5.9091319D-21  7.1069892D-27  8.7194375D-33  1.9532116D-37
   9    4  -5772.2502  0.0164961945 -9.2127568D-09  5.0992405D-15 -5.9088477D-21  7.1074094D-27  8.7303096D-33  1.9516983D-37
   9    5  -5772.0853  0.0164960103 -9.2126038D-09  5.0990042D-15 -5.9084923D-21  7.1079313D-27  8.7440436D-33  1.9499786D-37
   9    6  -5771.8873  0.0164957892 -9.2124202D-09  5.0987206D-15 -5.9080658D-21  7.1085603D-27  8.7604478D-33  1.9478385D-37
   9    7  -5771.6564  0.0164955312 -9.2122061D-09  5.0983898D-15 -5.9075682D-21  7.1092971D-27  8.7795060D-33  1.9452718D-37
   9    8  -5771.3924  0.0164952364 -9.2119614D-09  5.0980117D-15 -5.9069994D-21  7.1101460D-27  8.8011398D-33  1.9421238D-37
   9    9  -5771.0955  0.0164949048 -9.2116861D-09  5.0975864D-15 -5.9063594D-21  7.1110920D-27  8.8257835D-33  1.9390899D-37
   9   10  -5770.7656  0.0164945364 -9.2113802D-09  5.0971139D-15 -5.9056483D-21  7.1121531D-27  8.8528755D-33  1.9353994D-37
   9   11  -5770.4028  0.0164941311 -9.2110439D-09  5.0965943D-15 -5.9048659D-21  7.1133248D-27  8.8826184D-33  1.9312976D-37
   9   12  -5770.0069  0.0164936889 -9.2106769D-09  5.0960274D-15 -5.9040122D-21  7.1146038D-27  8.9151218D-33  1.9269894D-37
   9   13  -5769.5781  0.0164932100 -9.2102795D-09  5.0954135D-15 -5.9030872D-21  7.1159981D-27  8.9500989D-33  1.9221558D-37
   9   14  -5769.1163  0.0164926942 -9.2098515D-09  5.0947524D-15 -5.9020909D-21  7.1175066D-27  8.9876862D-33  1.9168934D-37
   9   15  -5768.6215  0.0164921417 -9.2093930D-09  5.0940442D-15 -5.9010231D-21  7.1191274D-27  9.0279046D-33  1.9113531D-37
   9   16  -5768.0938  0.0164915523 -9.2089040D-09  5.0932889D-15 -5.8998839D-21  7.1208631D-27  9.0707112D-33  1.9054832D-37
   9   17  -5767.5331  0.0164909261 -9.2083845D-09  5.0924866D-15 -5.8986732D-21  7.1227202D-27  9.1159106D-33  1.8990435D-37
   9   18  -5766.9394  0.0164902631 -9.2078346D-09  5.0916373D-15 -5.8973910D-21  7.1246914D-27  9.1637871D-33  1.8924502D-37
   9   19  -5766.3128  0.0164895633 -9.2072542D-09  5.0907410D-15 -5.8960371D-21  7.1267855D-27  9.2140625D-33  1.8853519D-37
   9   20  -5765.6532  0.0164888268 -9.2066433D-09  5.0897978D-15 -5.8946115D-21  7.1290033D-27  9.2667371D-33  1.8778112D-37
  10    0  -5728.1859  0.0164577233 -9.2255985D-09  5.1361746D-15 -5.9673176D-21  9.5307337D-27  6.4516479D-33 -1.0070176D-37
  10    1  -5728.1530  0.0164576864 -9.2255677D-09  5.1361268D-15 -5.9672220D-21  9.5308816D-27  6.4471718D-33 -1.0103232D-37
  10    2  -5728.0872  0.0164576125 -9.2255061D-09  5.1360313D-15 -5.9670315D-21  9.5310180D-27  6.4451524D-33 -1.0096279D-37
  10    3  -5727.9884  0.0164575018 -9.2254136D-09  5.1358881D-15 -5.9667456D-21  9.5312201D-27  6.4422188D-33 -1.0084778D-37
  10    4  -5727.8568  0.0164573542 -9.2252904D-09  5.1356972D-15 -5.9663645D-21  9.5314860D-27  6.4384592D-33 -1.0067770D-37
  10    5  -5727.6922  0.0164571697 -9.2251363D-09  5.1354586D-15 -5.9658881D-21  9.5318159D-27  6.4337859D-33 -1.0045675D-37
  10    6  -5727.4947  0.0164569483 -9.2249514D-09  5.1351722D-15 -5.9653163D-21  9.5322151D-27  6.4280505D-33 -1.0020971D-37
  10    7  -5727.2643  0.0164566900 -9.2247358D-09  5.1348382D-15 -5.9646484D-21  9.5329684D-27  6.4087589D-33 -1.0124300D-37
  10    8  -5727.0010  0.0164563948 -9.2244893D-09  5.1344565D-15 -5.9638857D-21  9.5335834D-27  6.3973717D-33 -1.0130202D-37
  10    9  -5726.7048  0.0164560628 -9.2242120D-09  5.1340271D-15 -5.9630277D-21  9.5342753D-27  6.3845677D-33 -1.0137599D-37
  10   10  -5726.3757  0.0164556938 -9.2239040D-09  5.1335501D-15 -5.9620742D-21  9.5350401D-27  6.3703835D-33 -1.0144737D-37
  10   11  -5726.0137  0.0164552880 -9.2235652D-09  5.1330255D-15 -5.9610253D-21  9.5358797D-27  6.3547587D-33 -1.0152578D-37
  10   12  -5725.6188  0.0164548452 -9.2231957D-09  5.1324533D-15 -5.9598809D-21  9.5367950D-27  6.3376170D-33 -1.0162313D-37
  10   13  -5725.1909  0.0164543656 -9.2227954D-09  5.1318335D-15 -5.9586411D-21  9.5377799D-27  6.3192219D-33 -1.0170742D-37
  10   14  -5724.7302  0.0164538492 -9.2223643D-09  5.1311662D-15 -5.9573057D-21  9.5388399D-27  6.2992888D-33 -1.0181346D-37
  10   15  -5724.2366  0.0164532959 -9.2219025D-09  5.1304514D-15 -5.9558748D-21  9.5399749D-27  6.2777887D-33 -1.0194412D-37
  10   16  -5723.7101  0.0164527057 -9.2214101D-09  5.1296892D-15 -5.9543483D-21  9.5411770D-27  6.2549684D-33 -1.0206283D-37
  10   17  -5723.1507  0.0164520786 -9.2208869D-09  5.1288795D-15 -5.9527262D-21  9.5424510D-27  6.2306333D-33 -1.0219911D-37
  10   18  -5722.5585  0.0164514147 -9.2203330D-09  5.1280224D-15 -5.9510085D-21  9.5437909D-27  6.2049996D-33 -1.0232577D-37
  10   19  -5721.9333  0.0164507140 -9.2197485D-09  5.1271180D-15 -5.9491950D-21  9.5452054D-27  6.1776604D-33 -1.0249326D-37
  10   20  -5721.2753  0.0164499765 -9.2191333D-09  5.1261663D-15 -5.9472858D-21  9.5466811D-27  6.1490695D-33 -1.0263994D-37
  11    0  -5683.9446  0.0164189074 -9.2382671D-09  5.1773886D-15 -5.9294109D-21  1.1130691D-26 -7.6443656D-33 -6.0193802D-37
  11    1  -5683.9118  0.0164188704 -9.2382360D-09  5.1773412D-15 -5.9292994D-21  1.1130653D-26 -7.6551959D-33 -6.0233303D-37
  11    2  -5683.8461  0.0164187965 -9.2381739D-09  5.1772463D-15 -5.9290769D-21  1.1130426D-26 -7.6700824D-33 -6.0235848D-37
  11    3  -5683.7476  0.0164186856 -9.2380807D-09  5.1771041D-15 -5.9287432D-21  1.1130072D-26 -7.6919484D-33 -6.0232524D-37
  11    4  -5683.6163  0.0164185378 -9.2379564D-09  5.1769143D-15 -5.9282984D-21  1.1129593D-26 -7.7209085D-33 -6.0226042D-37
  11    5  -5683.4521  0.0164183531 -9.2378011D-09  5.1766772D-15 -5.9277412D-21  1.1129374D-26 -7.7741377D-33 -6.0412295D-37
  11    6  -5683.2551  0.0164181314 -9.2376148D-09  5.1763927D-15 -5.9270734D-21  1.1128811D-26 -7.8249280D-33 -6.0484785D-37
  11    7  -5683.0252  0.0164178727 -9.2373974D-09  5.1760608D-15 -5.9262944D-21  1.1128154D-26 -7.8843458D-33 -6.0571117D-37
  11    8  -5682.7625  0.0164175771 -9.2371489D-09  5.1756816D-15 -5.9254042D-21  1.1127394D-26 -7.9521717D-33 -6.0667635D-37
  11    9  -5682.4670  0.0164172446 -9.2368694D-09  5.1752550D-15 -5.9244027D-21  1.1126531D-26 -8.0287611D-33 -6.0776605D-37
  11   10  -5682.1387  0.0164168751 -9.2365589D-09  5.1747811D-15 -5.9232902D-21  1.1125560D-26 -8.1138061D-33 -6.0895181D-37
  11   11  -5681.7775  0.0164164687 -9.2362174D-09  5.1742599D-15 -5.9220664D-21  1.1124485D-26 -8.2077313D-33 -6.1028301D-37
  11   12  -5681.3835  0.0164160254 -9.2358449D-09  5.1736914D-15 -5.9207315D-21  1.1123293D-26 -8.3102979D-33 -6.1170004D-37
  11   13  -5680.9567  0.0164155451 -9.2354414D-09  5.1730757D-15 -5.9192856D-21  1.1121987D-26 -8.4217282D-33 -6.1324148D-37
  11   14  -5680.4971  0.0164150280 -9.2350069D-09  5.1724128D-15 -5.9177286D-21  1.1120564D-26 -8.5421536D-33 -6.1491046D-37
  11   15  -5680.0046  0.0164144739 -9.2345414D-09  5.1717028D-15 -5.9160606D-21  1.1119017D-26 -8.6715361D-33 -6.1669099D-37
  11   16  -5679.4794  0.0164138829 -9.2340449D-09  5.1709457D-15 -5.9142817D-21  1.1117337D-26 -8.8098460D-33 -6.1856344D-37
  11   17  -5678.9213  0.0164132550 -9.2335175D-09  5.1701415D-15 -5.9123919D-21  1.1115524D-26 -8.9572902D-33 -6.2053903D-37
  11   18  -5678.3305  0.0164125902 -9.2329592D-09  5.1692902D-15 -5.9103913D-21  1.1113571D-26 -9.1138752D-33 -6.2262152D-37
  11   19  -5677.7068  0.0164118885 -9.2323700D-09  5.1683920D-15 -5.9082800D-21  1.1111474D-26 -9.2797770D-33 -6.2481334D-37
  11   20  -5677.0503  0.0164111500 -9.2317498D-09  5.1674469D-15 -5.9060579D-21  1.1109229D-26 -9.4551382D-33 -6.2711917D-37
  12    0  -5639.8561  0.0163801111 -9.2508195D-09  5.2265273D-15 -5.8814891D-21  9.2027181D-27 -6.7138857D-32  5.3557807D-39
  12    1  -5639.8233  0.0163800741 -9.2507881D-09  5.2264802D-15 -5.8813964D-21  9.2021579D-27 -6.7149740D-32  4.2120832D-39
  12    2  -5639.7578  0.0163800001 -9.2507254D-09  5.2263861D-15 -5.8812125D-21  9.2004867D-27 -6.7147006D-32  4.9201570D-39
  12    3  -5639.6595  0.0163798891 -9.2506313D-09  5.2262450D-15 -5.8809368D-21  9.1979704D-27 -6.7142398D-32  6.0344874D-39
  12    4  -5639.5285  0.0163797411 -9.2505059D-09  5.2260568D-15 -5.8805684D-21  9.1949267D-27 -6.7150033D-32  5.8269092D-39
  12    5  -5639.3647  0.0163795561 -9.2503491D-09  5.2258216D-15 -5.8801088D-21  9.1908940D-27 -6.7149453D-32  6.8092828D-39
  12    6  -5639.1681  0.0163793341 -9.2501610D-09  5.2255394D-15 -5.8795575D-21  9.1860610D-27 -6.7148909D-32  7.9515723D-39
  12    7  -5638.9388  0.0163790751 -9.2499415D-09  5.2252101D-15 -5.8789147D-21  9.1804185D-27 -6.7148012D-32  9.3045741D-39
  12    8  -5638.6768  0.0163787791 -9.2496907D-09  5.2248339D-15 -5.8781805D-21  9.1739763D-27 -6.7147008D-32  1.0812730D-38
  12    9  -5638.3819  0.0163784461 -9.2494086D-09  5.2244107D-15 -5.8773552D-21  9.1667211D-27 -6.7145420D-32  1.2555963D-38
  12   10  -5638.0544  0.0163780761 -9.2490952D-09  5.2239405D-15 -5.8764389D-21  9.1586652D-27 -6.7143585D-32  1.4459276D-38
  12   11  -5637.6941  0.0163776692 -9.2487504D-09  5.2234235D-15 -5.8754319D-21  9.1498014D-27 -6.7141184D-32  1.6561272D-38
  12   12  -5637.3010  0.0163772253 -9.2483743D-09  5.2228595D-15 -5.8743345D-21  9.1401363D-27 -6.7138260D-32  1.8827153D-38
  12   13  -5636.8752  0.0163767444 -9.2479670D-09  5.2222486D-15 -5.8731470D-21  9.1296621D-27 -6.7134572D-32  2.1302114D-38
  12   14  -5636.4167  0.0163762265 -9.2475283D-09  5.2215909D-15 -5.8718696D-21  9.1183807D-27 -6.7130072D-32  2.3973292D-38
  12   15  -5635.9254  0.0163756716 -9.2470584D-09  5.2208863D-15 -5.8705028D-21  9.1062994D-27 -6.7124789D-32  2.6801202D-38
  12   16  -5635.4014  0.0163750798 -9.2465573D-09  5.2201350D-15 -5.8690468D-21  9.0934149D-27 -6.7118556D-32  2.9799297D-38
  12   17  -5634.8446  0.0163744511 -9.2460248D-09  5.2193369D-15 -5.8675021D-21  9.0797240D-27 -6.7111108D-32  3.2993203D-38
  12   18  -5634.2552  0.0163737854 -9.2454612D-09  5.2184921D-15 -5.8658690D-21  9.0652279D-27 -6.7102284D-32  3.6373229D-38
  12   19  -5633.6330  0.0163730828 -9.2448663D-09  5.2176006D-15 -5.8641481D-21  9.0499251D-27 -6.7091972D-32  3.9948912D-38
  12   20  -5632.9781  0.0163723432 -9.2442403D-09  5.2166625D-15 -5.8623397D-21  9.0338245D-27 -6.7080291D-32  4.3671948D-38
  13    0  -5595.9200  0.0163413372 -9.2630471D-09  5.2775432D-15 -6.0323579D-21  6.7724596D-27 -5.1390152D-32 -8.1296971D-38
  13    1  -5595.8873  0.0163413002 -9.2630155D-09  5.2774949D-15 -6.0322901D-21  6.7718833D-27 -5.1393080D-32 -8.1651604D-38
  13    2  -5595.8219  0.0163412261 -9.2629521D-09  5.2773984D-15 -6.0321548D-21  6.7705924D-27 -5.1392710D-32 -8.1534008D-38
  13    3  -5595.7239  0.0163411149 -9.2628571D-09  5.2772536D-15 -6.0319520D-21  6.7686341D-27 -5.1391285D-32 -8.1225857D-38
  13    4  -5595.5932  0.0163409667 -9.2627305D-09  5.2770606D-15 -6.0316817D-21  6.7660237D-27 -5.1389456D-32 -8.0819802D-38
  13    5  -5595.4298  0.0163407815 -9.2625722D-09  5.2768194D-15 -6.0313426D-21  6.7632723D-27 -5.1410317D-32 -8.3376074D-38
  13    6  -5595.2337  0.0163405592 -9.2623822D-09  5.2765299D-15 -6.0309369D-21  6.7595678D-27 -5.1417295D-32 -8.4032583D-38
  13    7  -5595.0049  0.0163402998 -9.2621606D-09  5.2761921D-15 -6.0304639D-21  6.7552459D-27 -5.1425448D-32 -8.4805333D-38
  13    8  -5594.7435  0.0163400034 -9.2619074D-09  5.2758062D-15 -6.0299237D-21  6.7503080D-27 -5.1434989D-32 -8.5697662D-38
  13    9  -5594.4493  0.0163396700 -9.2616225D-09  5.2753721D-15 -6.0293164D-21  6.7447538D-27 -5.1445916D-32 -8.6711895D-38
  13   10  -5594.1226  0.0163392995 -9.2613060D-09  5.2748898D-15 -6.0286422D-21  6.7385835D-27 -5.1458234D-32 -8.7855071D-38
  13   11  -5593.7631  0.0163388921 -9.2609578D-09  5.2743593D-15 -6.0279013D-21  6.7317898D-27 -5.1471832D-32 -8.9074433D-38
  13   12  -5593.3710  0.0163384475 -9.2605781D-09  5.2737806D-15 -6.0270940D-21  6.7243691D-27 -5.1486663D-32 -9.0356781D-38
  13   13  -5592.9462  0.0163379660 -9.2601668D-09  5.2731539D-15 -6.0262204D-21  6.7163388D-27 -5.1503310D-32 -9.1814170D-38
  13   14  -5592.4887  0.0163374474 -9.2597239D-09  5.2724790D-15 -6.0252807D-21  6.7076871D-27 -5.1521620D-32 -9.3371477D-38
  13   15  -5591.9986  0.0163368919 -9.2592494D-09  5.2717560D-15 -6.0242752D-21  6.6984111D-27 -5.1541371D-32 -9.5016836D-38
  13   16  -5591.4758  0.0163362993 -9.2587433D-09  5.2709850D-15 -6.0232042D-21  6.6885125D-27 -5.1562847D-32 -9.6762812D-38
  13   17  -5590.9204  0.0163356697 -9.2582057D-09  5.2701659D-15 -6.0220681D-21  6.6779915D-27 -5.1586057D-32 -9.8610345D-38
  13   18  -5590.3323  0.0163350032 -9.2576366D-09  5.2692988D-15 -6.0208671D-21  6.6668471D-27 -5.1611181D-32 -1.0056499D-37
  13   19  -5589.7116  0.0163342996 -9.2570359D-09  5.2683837D-15 -6.0196015D-21  6.6550755D-27 -5.1638177D-32 -1.0260205D-37
  13   20  -5589.0583  0.0163335591 -9.2564038D-09  5.2674207D-15 -6.0182717D-21  6.6426779D-27 -5.1667173D-32 -1.0473575D-37
  14    0  -5552.1360  0.0163025893 -9.2750482D-09  5.3233934D-15 -6.3259316D-21  3.9708292D-27 -6.6488508D-32  6.7317875D-37
  14    1  -5552.1034  0.0163025522 -9.2750163D-09  5.3233427D-15 -6.3258913D-21  3.9702809D-27 -6.6490418D-32  6.7214170D-37
  14    2  -5552.0382  0.0163024780 -9.2749524D-09  5.3232415D-15 -6.3258120D-21  3.9686484D-27 -6.6469907D-32  6.7345319D-37
  14    3  -5551.9404  0.0163023667 -9.2748566D-09  5.3230897D-15 -6.3256931D-21  3.9661892D-27 -6.6438568D-32  6.7549545D-37
  14    4  -5551.8100  0.0163022183 -9.2747288D-09  5.3228873D-15 -6.3255348D-21  3.9629062D-27 -6.6396409D-32  6.7825516D-37
  14    5  -5551.6470  0.0163020328 -9.2745691D-09  5.3226343D-15 -6.3253369D-21  3.9588186D-27 -6.6344092D-32  6.8161466D-37
  14    6  -5551.4514  0.0163018102 -9.2743775D-09  5.3223307D-15 -6.3250988D-21  3.9543588D-27 -6.6301372D-32  6.8286125D-37
  14    7  -5551.2231  0.0163015505 -9.2741540D-09  5.3219765D-15 -6.3248222D-21  3.9487914D-27 -6.6234234D-32  6.8664894D-37
  14    8  -5550.9623  0.0163012538 -9.2738986D-09  5.3215717D-15 -6.3245066D-21  3.9424321D-27 -6.6156954D-32  6.9100389D-37
  14    9  -5550.6689  0.0163009199 -9.2736112D-09  5.3211163D-15 -6.3241521D-21  3.9352917D-27 -6.6069525D-32  6.9587477D-37
  14   10  -5550.3429  0.0163005490 -9.2732919D-09  5.3206104D-15 -6.3237589D-21  3.9273691D-27 -6.5971745D-32  7.0128347D-37
  14   11  -5549.9843  0.0163001410 -9.2729408D-09  5.3200540D-15 -6.3233274D-21  3.9186731D-27 -6.5863430D-32  7.0720132D-37
  14   12  -5549.5931  0.0162996959 -9.2725578D-09  5.3194469D-15 -6.3228577D-21  3.9091927D-27 -6.5743945D-32  7.1372840D-37
  14   13  -5549.1693  0.0162992137 -9.2721429D-09  5.3187894D-15 -6.3223502D-21  3.8989488D-27 -6.5613461D-32  7.2075767D-37
  14   14  -5548.7129  0.0162986945 -9.2716961D-09  5.3180813D-15 -6.3218051D-21  3.8879373D-27 -6.5471455D-32  7.2834555D-37
  14   15  -5548.2240  0.0162981382 -9.2712175D-09  5.3173227D-15 -6.3212228D-21  3.8761647D-27 -6.5317592D-32  7.3648350D-37
  14   16  -5547.7024  0.0162975448 -9.2707071D-09  5.3165137D-15 -6.3206036D-21  3.8636396D-27 -6.5151665D-32  7.4515746D-37
  14   17  -5547.1483  0.0162969145 -9.2701649D-09  5.3156541D-15 -6.3199480D-21  3.8503682D-27 -6.4973288D-32  7.5436826D-37
  14   18  -5546.5616  0.0162962470 -9.2695908D-09  5.3147441D-15 -6.3192561D-21  3.8363598D-27 -6.4782141D-32  7.6409948D-37
  14   19  -5545.9424  0.0162955426 -9.2689850D-09  5.3137836D-15 -6.3185286D-21  3.8216068D-27 -6.4577234D-32  7.7445128D-37
  14   20  -5545.2906  0.0162948011 -9.2683474D-09  5.3127727D-15 -6.3177658D-21  3.8061403D-27 -6.4359089D-32  7.8526943D-37
  15    0  -5508.5039  0.0162638668 -9.2871102D-09  5.3575448D-15 -6.7677137D-21  4.8893098D-27  9.8840248D-32  1.4210209D-36
  15    1  -5508.4714  0.0162638296 -9.2870781D-09  5.3574906D-15 -6.7676640D-21  4.8907910D-27  9.8846676D-32  1.4181196D-36
  15    2  -5508.4063  0.0162637553 -9.2870138D-09  5.3573824D-15 -6.7675668D-21  4.8929367D-27  9.8896716D-32  1.4179119D-36
  15    3  -5508.3087  0.0162636439 -9.2869173D-09  5.3572199D-15 -6.7674190D-21  4.8968059D-27  9.8942025D-32  1.4131541D-36
  15    4  -5508.1786  0.0162634953 -9.2867888D-09  5.3570034D-15 -6.7672231D-21  4.9015585D-27  9.9021036D-32  1.4096146D-36
  15    5  -5508.0160  0.0162633095 -9.2866281D-09  5.3567327D-15 -6.7669778D-21  4.9075007D-27  9.9119591D-32  1.4052136D-36
  15    6  -5507.8208  0.0162630867 -9.2864352D-09  5.3564079D-15 -6.7666832D-21  4.9146421D-27  9.9237438D-32  1.3999069D-36
  15    7  -5507.5932  0.0162628266 -9.2862103D-09  5.3560290D-15 -6.7663389D-21  4.9229824D-27  9.9374362D-32  1.3937185D-36
  15    8  -5507.3330  0.0162625295 -9.2859532D-09  5.3555959D-15 -6.7659446D-21  4.9325312D-27  9.9529963D-32  1.3866140D-36
  15    9  -5507.0402  0.0162621952 -9.2856640D-09  5.3551088D-15 -6.7655002D-21  4.9432881D-27  9.9704310D-32  1.3786313D-36
  15   10  -5506.7150  0.0162618238 -9.2853427D-09  5.3545676D-15 -6.7650053D-21  4.9552563D-27  9.9896929D-32  1.3697833D-36
  15   11  -5506.3572  0.0162614152 -9.2849893D-09  5.3539723D-15 -6.7644595D-21  4.9684651D-27  1.0010684D-31  1.3599120D-36
  15   12  -5505.9670  0.0162609696 -9.2846039D-09  5.3533229D-15 -6.7638624D-21  4.9828941D-27  1.0033457D-31  1.3491985D-36
  15   13  -5505.5442  0.0162604868 -9.2841863D-09  5.3526195D-15 -6.7632136D-21  4.9985630D-27  1.0057910D-31  1.3375562D-36
  15   14  -5505.0889  0.0162599669 -9.2837367D-09  5.3518621D-15 -6.7625127D-21  5.0154718D-27  1.0084040D-31  1.3250426D-36
  15   15  -5504.6011  0.0162594099 -9.2832551D-09  5.3510506D-15 -6.7617590D-21  5.0336527D-27  1.0111709D-31  1.3114840D-36
  15   16  -5504.0808  0.0162588158 -9.2827415D-09  5.3501852D-15 -6.7609521D-21  5.0530906D-27  1.0140941D-31  1.2970402D-36
  15   17  -5503.5280  0.0162581845 -9.2821958D-09  5.3492657D-15 -6.7600913D-21  5.0738118D-27  1.0171614D-31  1.2815960D-36
  15   18  -5502.9428  0.0162575163 -9.2816181D-09  5.3482923D-15 -6.7591760D-21  5.0958136D-27  1.0203723D-31  1.2652317D-36
  15   19  -5502.3250  0.0162568109 -9.2810085D-09  5.3472650D-15 -6.7582056D-21  5.1191163D-27  1.0237144D-31  1.2478704D-36
  15   20  -5501.6747  0.0162560684 -9.2803669D-09  5.3461838D-15 -6.7571793D-21  5.1437278D-27  1.0271825D-31  1.2295208D-36
  16    0  -5465.0233  0.0162251615 -9.2996426D-09  5.3829745D-15 -6.8788008D-21  1.1174081D-26 -1.1363711D-32 -1.8542946D-36
  16    1  -5464.9908  0.0162251243 -9.2996103D-09  5.3829195D-15 -6.8786891D-21  1.1173905D-26 -1.1387804D-32 -1.8532472D-36
  16    2  -5464.9259  0.0162250499 -9.2995457D-09  5.3828094D-15 -6.8784661D-21  1.1173438D-26 -1.1430547D-32 -1.8503115D-36
  16    3  -5464.8286  0.0162249384 -9.2994489D-09  5.3826443D-15 -6.8781302D-21  1.1173289D-26 -1.1520664D-32 -1.8500043D-36
  16    4  -5464.6988  0.0162247896 -9.2993197D-09  5.3824242D-15 -6.8776833D-21  1.1172730D-26 -1.1624120D-32 -1.8469488D-36
  16    5  -5464.5365  0.0162246036 -9.2991582D-09  5.3821491D-15 -6.8771247D-21  1.1172025D-26 -1.1753081D-32 -1.8431316D-36
  16    6  -5464.3418  0.0162243804 -9.2989645D-09  5.3818191D-15 -6.8764544D-21  1.1171176D-26 -1.1907843D-32 -1.8385845D-36
  16    7  -5464.1147  0.0162241200 -9.2987384D-09  5.3814340D-15 -6.8756725D-21  1.1170165D-26 -1.2087610D-32 -1.8332124D-36
  16    8  -5463.8551  0.0162238225 -9.2984801D-09  5.3809940D-15 -6.8747789D-21  1.1168996D-26 -1.2292591D-32 -1.8270822D-36
  16    9  -5463.5631  0.0162234877 -9.2981896D-09  5.3804990D-15 -6.8737737D-21  1.1167664D-26 -1.2522662D-32 -1.8202020D-36
  16   10  -5463.2386  0.0162231158 -9.2978667D-09  5.3799492D-15 -6.8726571D-21  1.1166143D-26 -1.2776825D-32 -1.8124201D-36
  16   11  -5462.8817  0.0162227067 -9.2975117D-09  5.3793444D-15 -6.8714289D-21  1.1164438D-26 -1.3055283D-32 -1.8038376D-36
  16   12  -5462.4924  0.0162222604 -9.2971244D-09  5.3786848D-15 -6.8700892D-21  1.1162538D-26 -1.3357598D-32 -1.7944142D-36
  16   13  -5462.0706  0.0162217770 -9.2967049D-09  5.3779704D-15 -6.8686383D-21  1.1160421D-26 -1.3682957D-32 -1.7840650D-36
  16   14  -5461.6164  0.0162212564 -9.2962532D-09  5.3772012D-15 -6.8670760D-21  1.1158091D-26 -1.4031505D-32 -1.7728899D-36
  16   15  -5461.1298  0.0162206986 -9.2957693D-09  5.3763773D-15 -6.8654025D-21  1.1155533D-26 -1.4402640D-32 -1.7608291D-36
  16   16  -5460.6107  0.0162201037 -9.2952532D-09  5.3754986D-15 -6.8636178D-21  1.1152736D-26 -1.4795781D-32 -1.7478965D-36
  16   17  -5460.0592  0.0162194717 -9.2947049D-09  5.3745653D-15 -6.8617221D-21  1.1149667D-26 -1.5209850D-32 -1.7339175D-36
  16   18  -5459.4753  0.0162188025 -9.2941245D-09  5.3735774D-15 -6.8597155D-21  1.1146336D-26 -1.5644974D-32 -1.7190563D-36
  16   19  -5458.8590  0.0162180961 -9.2935120D-09  5.3725348D-15 -6.8575980D-21  1.1142721D-26 -1.6100214D-32 -1.7032309D-36
  16   20  -5458.2103  0.0162173527 -9.2928674D-09  5.3714378D-15 -6.8553698D-21  1.1138800D-26 -1.6574790D-32 -1.6863711D-36
  17    0  -5421.6939  0.0161864615 -9.3126405D-09  5.4117659D-15 -6.9351763D-21  1.1323142D-26  1.0562829D-31  4.0248184D-36
  17    1  -5421.6615  0.0161864242 -9.3126081D-09  5.4117104D-15 -6.9350628D-21  1.1324513D-26  1.0567970D-31  4.0231934D-36
  17    2  -5421.5968  0.0161863497 -9.3125431D-09  5.4115994D-15 -6.9348366D-21  1.1326941D-26  1.0579740D-31  4.0223831D-36
  17    3  -5421.4997  0.0161862380 -9.3124457D-09  5.4114330D-15 -6.9344970D-21  1.1330588D-26  1.0597416D-31  4.0211585D-36
  17    4  -5421.3702  0.0161860890 -9.3123158D-09  5.4112111D-15 -6.9340442D-21  1.1335432D-26  1.0621088D-31  4.0197414D-36
  17    5  -5421.2083  0.0161859027 -9.3121535D-09  5.4109337D-15 -6.9334761D-21  1.1342361D-26  1.0646554D-31  4.0112931D-36
  17    6  -5421.0141  0.0161856792 -9.3119587D-09  5.4106010D-15 -6.9327953D-21  1.1350037D-26  1.0680234D-31  4.0062432D-36
  17    7  -5420.7875  0.0161854185 -9.3117315D-09  5.4102127D-15 -6.9320005D-21  1.1359029D-26  1.0719456D-31  4.0002530D-36
  17    8  -5420.5285  0.0161851205 -9.3114718D-09  5.4097691D-15 -6.9310913D-21  1.1369348D-26  1.0764192D-31  3.9933311D-36
  17    9  -5420.2372  0.0161847853 -9.3111797D-09  5.4092701D-15 -6.9300676D-21  1.1380990D-26  1.0814495D-31  3.9856114D-36
  17   10  -5419.9135  0.0161844129 -9.3108552D-09  5.4087158D-15 -6.9289288D-21  1.1394010D-26  1.0870210D-31  3.9767835D-36
  17   11  -5419.5575  0.0161840032 -9.3104982D-09  5.4081061D-15 -6.9276747D-21  1.1408397D-26  1.0931389D-31  3.9670463D-36
  17   12  -5419.1690  0.0161835563 -9.3101088D-09  5.4074411D-15 -6.9263048D-21  1.1424168D-26  1.0997998D-31  3.9564103D-36
  17   13  -5418.7483  0.0161830722 -9.3096871D-09  5.4067208D-15 -6.9248185D-21  1.1441394D-26  1.1069859D-31  3.9444867D-36
  17   14  -5418.2952  0.0161825509 -9.3092330D-09  5.4059453D-15 -6.9232154D-21  1.1460054D-26  1.1147061D-31  3.9315813D-36
  17   15  -5417.8097  0.0161819923 -9.3087465D-09  5.4051146D-15 -6.9214949D-21  1.1480202D-26  1.1229431D-31  3.9174410D-36
  17   16  -5417.2919  0.0161813966 -9.3082276D-09  5.4042288D-15 -6.9196563D-21  1.1501846D-26  1.1317010D-31  3.9021977D-36
  17   17  -5416.7417  0.0161807637 -9.3076764D-09  5.4032879D-15 -6.9176991D-21  1.1525020D-26  1.1409727D-31  3.8857966D-36
  17   18  -5416.1592  0.0161800935 -9.3070929D-09  5.4022919D-15 -6.9156223D-21  1.1549770D-26  1.1507430D-31  3.8680559D-36
  17   19  -5415.5444  0.0161793862 -9.3064771D-09  5.4012409D-15 -6.9134253D-21  1.1576130D-26  1.1610036D-31  3.8489320D-36
  17   20  -5414.8972  0.0161786417 -9.3058290D-09  5.4001349D-15 -6.9111073D-21  1.1604126D-26  1.1717513D-31  3.8284623D-36
  18    0  -5378.5157  0.0161477575 -9.3259957D-09  5.4458458D-15 -6.6431811D-21  2.3266550D-26 -5.1058055D-32 -8.6877614D-36
  18    1  -5378.4834  0.0161477202 -9.3259630D-09  5.4457926D-15 -6.6429483D-21  2.3266030D-26 -5.1184094D-32 -8.6885894D-36
  18    2  -5378.4188  0.0161476456 -9.3258977D-09  5.4456864D-15 -6.6424837D-21  2.3264463D-26 -5.1411462D-32 -8.6859166D-36
  18    3  -5378.3220  0.0161475337 -9.3257996D-09  5.4455270D-15 -6.6417848D-21  2.3263050D-26 -5.1797617D-32 -8.6897456D-36
  18    4  -5378.1928  0.0161473845 -9.3256690D-09  5.4453144D-15 -6.6408543D-21  2.3260554D-26 -5.2284428D-32 -8.6899278D-36
  18    5  -5378.0313  0.0161471980 -9.3255056D-09  5.4450488D-15 -6.6396913D-21  2.3257406D-26 -5.2892855D-32 -8.6901615D-36
  18    6  -5377.8375  0.0161469742 -9.3253096D-09  5.4447301D-15 -6.6382961D-21  2.3253557D-26 -5.3622394D-32 -8.6902055D-36
  18    7  -5377.6115  0.0161467131 -9.3250809D-09  5.4443584D-15 -6.6366684D-21  2.3249031D-26 -5.4474467D-32 -8.6904299D-36
  18    8  -5377.3531  0.0161464147 -9.3248196D-09  5.4439338D-15 -6.6348087D-21  2.3243743D-26 -5.5447444D-32 -8.6903683D-36
  18    9  -5377.0625  0.0161460790 -9.3245256D-09  5.4434561D-15 -6.6327171D-21  2.3237698D-26 -5.6542415D-32 -8.6903026D-36
  18   10  -5376.7396  0.0161457060 -9.3241990D-09  5.4429256D-15 -6.6303936D-21  2.3230846D-26 -5.7759403D-32 -8.6901189D-36
  18   11  -5376.3844  0.0161452957 -9.3238398D-09  5.4423422D-15 -6.6278386D-21  2.3223134D-26 -5.9097584D-32 -8.6896689D-36
  18   12  -5375.9969  0.0161448482 -9.3234480D-09  5.4417061D-15 -6.6250524D-21  2.3214515D-26 -6.0557276D-32 -8.6889314D-36
  18   13  -5375.5771  0.0161443634 -9.3230236D-09  5.4410173D-15 -6.6220352D-21  2.3204935D-26 -6.2138111D-32 -8.6878199D-36
  18   14  -5375.1251  0.0161438413 -9.3225666D-09  5.4402758D-15 -6.6187872D-21  2.3194351D-26 -6.3840775D-32 -8.6863991D-36
  18   15  -5374.6408  0.0161432820 -9.3220770D-09  5.4394817D-15 -6.6153089D-21  2.3182708D-26 -6.5665120D-32 -8.6846458D-36
  18   16  -5374.1242  0.0161426854 -9.3215548D-09  5.4386352D-15 -6.6116007D-21  2.3169899D-26 -6.7609690D-32 -8.6821604D-36
  18   17  -5373.5754  0.0161420515 -9.3210001D-09  5.4377363D-15 -6.6076629D-21  2.3155906D-26 -6.9676173D-32 -8.6792774D-36
  18   18  -5372.9943  0.0161413804 -9.3204129D-09  5.4367851D-15 -6.6034963D-21  2.3140609D-26 -7.1862547D-32 -8.6755544D-36
  18   19  -5372.3809  0.0161406721 -9.3197932D-09  5.4357817D-15 -6.5991012D-21  2.3123958D-26 -7.4169511D-32 -8.6711280D-36
  18   20  -5371.7353  0.0161399266 -9.3191409D-09  5.4347262D-15 -6.5944781D-21  2.3105871D-26 -7.6596925D-32 -8.6659123D-36
  19    0  -5335.4887  0.0161090453 -9.3392446D-09  5.5023391D-15 -6.4472481D-21  7.5050377D-27 -1.9653395D-31  8.1180153D-36
  19    1  -5335.4565  0.0161090080 -9.3392116D-09  5.5022875D-15 -6.4471729D-21  7.5027875D-27 -1.9642553D-31  8.1196962D-36
  19    2  -5335.3920  0.0161089332 -9.3391456D-09  5.5021844D-15 -6.4470232D-21  7.4979070D-27 -1.9618998D-31  8.1263485D-36
  19    3  -5335.2954  0.0161088212 -9.3390466D-09  5.5020296D-15 -6.4467989D-21  7.4905697D-27 -1.9583501D-31  8.1365475D-36
  19    4  -5335.1665  0.0161086718 -9.3389145D-09  5.5018233D-15 -6.4464985D-21  7.4816911D-27 -1.9540392D-31  8.1425188D-36
  19    5  -5335.0054  0.0161084850 -9.3387495D-09  5.5015655D-15 -6.4461247D-21  7.4699834D-27 -1.9483359D-31  8.1554359D-36
  19    6  -5334.8121  0.0161082609 -9.3385514D-09  5.5012561D-15 -6.4456769D-21  7.4559768D-27 -1.9414770D-31  8.1709167D-36
  19    7  -5334.5866  0.0161079994 -9.3383204D-09  5.5008951D-15 -6.4451555D-21  7.4397108D-27 -1.9334642D-31  8.1888014D-36
  19    8  -5334.3289  0.0161077006 -9.3380563D-09  5.5004827D-15 -6.4445611D-21  7.4211844D-27 -1.9242770D-31  8.2093076D-36
  19    9  -5334.0389  0.0161073644 -9.3377593D-09  5.5000187D-15 -6.4438941D-21  7.4004684D-27 -1.9139235D-31  8.2320747D-36
  19   10  -5333.7168  0.0161069909 -9.3374293D-09  5.4995032D-15 -6.4431552D-21  7.3775605D-27 -1.9023771D-31  8.2574091D-36
  19   11  -5333.3624  0.0161065800 -9.3370664D-09  5.4989362D-15 -6.4423450D-21  7.3525420D-27 -1.8896423D-31  8.2849229D-36
  19   12  -5332.9759  0.0161061319 -9.3366705D-09  5.4983178D-15 -6.4414644D-21  7.3254323D-27 -1.8756989D-31  8.3147900D-36
  19   13  -5332.5571  0.0161056464 -9.3362416D-09  5.4976480D-15 -6.4405140D-21  7.2962896D-27 -1.8605356D-31  8.3469009D-36
  19   14  -5332.1062  0.0161051236 -9.3357799D-09  5.4969267D-15 -6.4394946D-21  7.2651722D-27 -1.8441436D-31  8.3811517D-36
  19   15  -5331.6230  0.0161045634 -9.3352852D-09  5.4961540D-15 -6.4384074D-21  7.2321267D-27 -1.8265009D-31  8.4175983D-36
  19   16  -5331.1077  0.0161039660 -9.3347576D-09  5.4953300D-15 -6.4372530D-21  7.1972442D-27 -1.8076036D-31  8.4559362D-36
  19   17  -5330.5602  0.0161033312 -9.3341971D-09  5.4944546D-15 -6.4360326D-21  7.1605749D-27 -1.7874305D-31  8.4962510D-36
  19   18  -5329.9805  0.0161026592 -9.3336038D-09  5.4935279D-15 -6.4347472D-21  7.1221975D-27 -1.7659666D-31  8.5384277D-36
  19   19  -5329.3686  0.0161019499 -9.3329776D-09  5.4925499D-15 -6.4333978D-21  7.0821843D-27 -1.7431931D-31  8.5824324D-36
  19   20  -5328.7245  0.0161012033 -9.3323185D-09  5.4915207D-15 -6.4319855D-21  7.0406475D-27 -1.7191019D-31  8.6279238D-36
  20    0  -5292.6126  0.0160703318 -9.3520723D-09  5.5564565D-15 -6.6586978D-21  1.6958644D-26  3.1218348D-31 -4.4820772D-36
  20    1  -5292.5805  0.0160702943 -9.3520389D-09  5.5564032D-15 -6.6585280D-21  1.6962463D-26  3.1211691D-31 -4.4886208D-36
  20    2  -5292.5162  0.0160702195 -9.3519723D-09  5.5562967D-15 -6.6581896D-21  1.6969538D-26  3.1201100D-31 -4.4965568D-36
  20    3  -5292.4198  0.0160701073 -9.3518723D-09  5.5561369D-15 -6.6576791D-21  1.6981327D-26  3.1179465D-31 -4.5192710D-36
  20    4  -5292.2912  0.0160699577 -9.3517389D-09  5.5559238D-15 -6.6569996D-21  1.6996280D-26  3.1154124D-31 -4.5426496D-36
  20    5  -5292.1305  0.0160697706 -9.3515722D-09  5.5556576D-15 -6.6561493D-21  1.7014963D-26  3.1122229D-31 -4.5719155D-36
  20    6  -5291.9377  0.0160695462 -9.3513722D-09  5.5553381D-15 -6.6551277D-21  1.7037366D-26  3.1083646D-31 -4.6071087D-36
  20    7  -5291.7127  0.0160692844 -9.3511389D-09  5.5549654D-15 -6.6539342D-21  1.7063455D-26  3.1038290D-31 -4.6480206D-36
  20    8  -5291.4556  0.0160689851 -9.3508723D-09  5.5545396D-15 -6.6525679D-21  1.7093228D-26  3.0985973D-31 -4.6947493D-36
  20    9  -5291.1664  0.0160686485 -9.3505724D-09  5.5540607D-15 -6.6510281D-21  1.7126645D-26  3.0926557D-31 -4.7471192D-36
  20   10  -5290.8450  0.0160682745 -9.3502391D-09  5.5535287D-15 -6.6493136D-21  1.7163707D-26  3.0859717D-31 -4.8052961D-36
  20   11  -5290.4915  0.0160678631 -9.3498726D-09  5.5529436D-15 -6.6474233D-21  1.7204398D-26  3.0785210D-31 -4.8693407D-36
  20   12  -5290.1059  0.0160674143 -9.3494728D-09  5.5523056D-15 -6.6453561D-21  1.7248673D-26  3.0702801D-31 -4.9390726D-36
  20   13  -5289.6882  0.0160669282 -9.3490398D-09  5.5516146D-15 -6.6431107D-21  1.7296494D-26  3.0612234D-31 -5.0144171D-36
  20   14  -5289.2383  0.0160664046 -9.3485735D-09  5.5508707D-15 -6.6406856D-21  1.7347837D-26  3.0513181D-31 -5.0953984D-36
  20   15  -5288.7563  0.0160658437 -9.3480739D-09  5.5500740D-15 -6.6380793D-21  1.7402673D-26  3.0405231D-31 -5.1820950D-36
  20   16  -5288.2422  0.0160652455 -9.3475412D-09  5.5492245D-15 -6.6352902D-21  1.7460925D-26  3.0288166D-31 -5.2741344D-36
  20   17  -5287.6960  0.0160646098 -9.3469752D-09  5.5483223D-15 -6.6323166D-21  1.7522581D-26  3.0161475D-31 -5.3717726D-36
  20   18  -5287.1177  0.0160639369 -9.3463760D-09  5.5473674D-15 -6.6291566D-21  1.7587595D-26  3.0024772D-31 -5.4749991D-36
  20   19  -5286.5073  0.0160632266 -9.3457437D-09  5.5463601D-15 -6.6258085D-21  1.7655886D-26  2.9877690D-31 -5.5835197D-36
  20   20  -5285.8648  0.0160624790 -9.3450782D-09  5.5453002D-15 -6.6222702D-21  1.7727387D-26  2.9719823D-31 -5.6972096D-36
  21    0  -5249.8875  0.0160316227 -9.3645451D-09  5.6211090D-15 -6.2296952D-21  1.1755194D-26 -5.6366198D-31 -2.6136028D-36
  21    1  -5249.8554  0.0160315852 -9.3645113D-09  5.6210591D-15 -6.2295775D-21  1.1748559D-26 -5.6370481D-31 -2.6069629D-36
  21    2  -5249.7913  0.0160315103 -9.3644439D-09  5.6209595D-15 -6.2293430D-21  1.1734858D-26 -5.6376918D-31 -2.5896124D-36
  21    3  -5249.6951  0.0160313979 -9.3643427D-09  5.6208100D-15 -6.2289916D-21  1.1714290D-26 -5.6386457D-31 -2.5634640D-36
  21    4  -5249.5668  0.0160312481 -9.3642078D-09  5.6206107D-15 -6.2285227D-21  1.1687715D-26 -5.6403153D-31 -2.5366970D-36
  21    5  -5249.4065  0.0160310608 -9.3640392D-09  5.6203615D-15 -6.2279392D-21  1.1653869D-26 -5.6420767D-31 -2.4973423D-36
  21    6  -5249.2142  0.0160308361 -9.3638369D-09  5.6200626D-15 -6.2272412D-21  1.1613227D-26 -5.6441513D-31 -2.4499638D-36
  21    7  -5248.9897  0.0160305739 -9.3636008D-09  5.6197139D-15 -6.2264299D-21  1.1565813D-26 -5.6465276D-31 -2.3948459D-36
  21    8  -5248.7332  0.0160302743 -9.3633311D-09  5.6193154D-15 -6.2255069D-21  1.1511585D-26 -5.6491699D-31 -2.3316307D-36
  21    9  -5248.4447  0.0160299372 -9.3630277D-09  5.6188672D-15 -6.2244735D-21  1.1450569D-26 -5.6520684D-31 -2.2606310D-36
  21   10  -5248.1241  0.0160295627 -9.3626906D-09  5.6183693D-15 -6.2233319D-21  1.1382711D-26 -5.6551722D-31 -2.1813931D-36
  21   11  -5247.7715  0.0160291507 -9.3623198D-09  5.6178217D-15 -6.2220839D-21  1.1308046D-26 -5.6584649D-31 -2.0943301D-36
  21   12  -5247.3868  0.0160287014 -9.3619153D-09  5.6172245D-15 -6.2207318D-21  1.1226540D-26 -5.6619050D-31 -1.9991703D-36
  21   13  -5246.9700  0.0160282146 -9.3614772D-09  5.6165776D-15 -6.2192781D-21  1.1138193D-26 -5.6654520D-31 -1.8959915D-36
  21   14  -5246.5212  0.0160276903 -9.3610054D-09  5.6158811D-15 -6.2177255D-21  1.1042976D-26 -5.6690552D-31 -1.7845632D-36
  21   15  -5246.0404  0.0160271287 -9.3605000D-09  5.6151351D-15 -6.2160767D-21  1.0940896D-26 -5.6726767D-31 -1.6650333D-36
  21   16  -5245.5276  0.0160265296 -9.3599610D-09  5.6143395D-15 -6.2143348D-21  1.0831948D-26 -5.6762648D-31 -1.5373755D-36
  21   17  -5244.9827  0.0160258932 -9.3593884D-09  5.6134945D-15 -6.2125032D-21  1.0716129D-26 -5.6797667D-31 -1.4016157D-36
  21   18  -5244.4058  0.0160252193 -9.3587822D-09  5.6126001D-15 -6.2105853D-21  1.0593409D-26 -5.6831157D-31 -1.2574717D-36
  21   19  -5243.7968  0.0160245081 -9.3581424D-09  5.6116562D-15 -6.2085849D-21  1.0463798D-26 -5.6862585D-31 -1.1050730D-36
  21   20  -5243.1558  0.0160237594 -9.3574691D-09  5.6106630D-15 -6.2065058D-21  1.0327281D-26 -5.6891233D-31 -9.4424319D-37
  22    0  -5207.3129  0.0159929281 -9.3762512D-09  5.6870676D-15 -6.8907826D-21 -1.1478709D-28  3.8901434D-31  1.6259083D-35
  22    1  -5207.2809  0.0159928906 -9.3762171D-09  5.6870125D-15 -6.8907836D-21 -1.1004750D-28  3.8923878D-31  1.6252781D-35
  22    2  -5207.2170  0.0159928156 -9.3761488D-09  5.6869022D-15 -6.8907865D-21 -1.0110661D-28  3.8971363D-31  1.6245647D-35
  22    3  -5207.1210  0.0159927031 -9.3760465D-09  5.6867369D-15 -6.8907883D-21 -8.6536383D-29  3.9036900D-31  1.6223470D-35
  22    4  -5206.9931  0.0159925531 -9.3759100D-09  5.6865163D-15 -6.8907914D-21 -6.7779927D-29  3.9127714D-31  1.6200988D-35
  22    5  -5206.8331  0.0159923655 -9.3757394D-09  5.6862407D-15 -6.8907942D-21 -4.4254319D-29  3.9240967D-31  1.6172605D-35
  22    6  -5206.6412  0.0159921405 -9.3755347D-09  5.6859100D-15 -6.8907960D-21 -1.5952813D-29  3.9376682D-31  1.6138604D-35
  22    7  -5206.4173  0.0159918780 -9.3752959D-09  5.6855241D-15 -6.8907959D-21  1.7187998D-29  3.9534652D-31  1.6098765D-35
  22    8  -5206.1615  0.0159915780 -9.3750230D-09  5.6850831D-15 -6.8907930D-21  5.5227094D-29  3.9714696D-31  1.6052990D-35
  22    9  -5205.8736  0.0159912405 -9.3747160D-09  5.6845869D-15 -6.8907862D-21  9.8213964D-29  3.9916697D-31  1.6001343D-35
  22   10  -5205.5538  0.0159908655 -9.3743750D-09  5.6840357D-15 -6.8907740D-21  1.4624464D-28  4.0140334D-31  1.5943471D-35
  22   11  -5205.2020  0.0159904531 -9.3739998D-09  5.6834293D-15 -6.8907550D-21  1.9939140D-28  4.0385365D-31  1.5879334D-35
  22   12  -5204.8182  0.0159900031 -9.3735907D-09  5.6827678D-15 -6.8907275D-21  2.5775407D-28  4.0651483D-31  1.5808672D-35
  22   13  -5204.4025  0.0159895157 -9.3731474D-09  5.6820511D-15 -6.8906899D-21  3.2138390D-28  4.0938552D-31  1.5731801D-35
  22   14  -5203.9548  0.0159889908 -9.3726702D-09  5.6812794D-15 -6.8906401D-21  3.9041373D-28  4.1246090D-31  1.5648224D-35
  22   15  -5203.4751  0.0159884285 -9.3721589D-09  5.6804525D-15 -6.8905759D-21  4.6494978D-28  4.1573768D-31  1.5557836D-35
  22   16  -5202.9635  0.0159878287 -9.3716136D-09  5.6795705D-15 -6.8904951D-21  5.4511709D-28  4.1921126D-31  1.5460356D-35
  22   17  -5202.4200  0.0159871914 -9.3710343D-09  5.6786334D-15 -6.8903952D-21  6.3099352D-28  4.2287902D-31  1.5356030D-35
  22   18  -5201.8444  0.0159865167 -9.3704211D-09  5.6776412D-15 -6.8902733D-21  7.2276465D-28  4.2673428D-31  1.5244097D-35
  22   19  -5201.2370  0.0159858046 -9.3697739D-09  5.6765939D-15 -6.8901267D-21  8.2052290D-28  4.3077327D-31  1.5124769D-35
  22   20  -5200.5975  0.0159850551 -9.3690928D-09  5.6754915D-15 -6.8899523D-21  9.2439921D-28  4.3499103D-31  1.4997900D-35
  23    0  -5164.8886  0.0159542574 -9.3876531D-09  5.7388051D-15 -6.7221373D-21  3.1979944D-26  2.3050995D-33 -2.7734386D-35
  23    1  -5164.8567  0.0159542199 -9.3876187D-09  5.7387513D-15 -6.7218173D-21  3.1980088D-26  1.9112399D-33 -2.7737905D-35
  23    2  -5164.7929  0.0159541448 -9.3875498D-09  5.7386438D-15 -6.7211777D-21  3.1980111D-26  1.1349469D-33 -2.7742328D-35
  23    3  -5164.6972  0.0159540321 -9.3874465D-09  5.7384825D-15 -6.7202183D-21  3.1980118D-26 -2.9521382D-35 -2.7748984D-35
  23    4  -5164.5695  0.0159538819 -9.3873088D-09  5.7382675D-15 -6.7189392D-21  3.1980049D-26 -1.5822481D-33 -2.7757658D-35
  23    5  -5164.4100  0.0159536942 -9.3871366D-09  5.7379987D-15 -6.7173402D-21  3.1979863D-26 -3.5243879D-33 -2.7768422D-35
  23    6  -5164.2186  0.0159534689 -9.3869301D-09  5.7376763D-15 -6.7154215D-21  3.1979515D-26 -5.8569579D-33 -2.7781439D-35
  23    7  -5163.9952  0.0159532060 -9.3866891D-09  5.7373003D-15 -6.7131829D-21  3.1978922D-26 -8.5809511D-33 -2.7796659D-35
  23    8  -5163.7400  0.0159529057 -9.3864137D-09  5.7368708D-15 -6.7106245D-21  3.1977982D-26 -1.1696871D-32 -2.7813870D-35
  23    9  -5163.4528  0.0159525678 -9.3861039D-09  5.7363877D-15 -6.7077465D-21  3.1976561D-26 -1.5204507D-32 -2.7832735D-35
  23   10  -5163.1338  0.0159521923 -9.3857598D-09  5.7358512D-15 -6.7045490D-21  3.1974511D-26 -1.9102704D-32 -2.7852877D-35
  23   11  -5162.7828  0.0159517794 -9.3853812D-09  5.7352614D-15 -6.7010319D-21  3.1971705D-26 -2.3393576D-32 -2.7874249D-35
  23   12  -5162.4000  0.0159513289 -9.3849683D-09  5.7346183D-15 -6.6971955D-21  3.1967997D-26 -2.8078261D-32 -2.7896782D-35
  23   13  -5161.9852  0.0159508409 -9.3845210D-09  5.7339220D-15 -6.6930400D-21  3.1963203D-26 -3.3157038D-32 -2.7920080D-35
  23   14  -5161.5386  0.0159503154 -9.3840394D-09  5.7331726D-15 -6.6885656D-21  3.1957171D-26 -3.8631740D-32 -2.7944276D-35
  23   15  -5161.0601  0.0159497523 -9.3835235D-09  5.7323703D-15 -6.6837726D-21  3.1949686D-26 -4.4502423D-32 -2.7968913D-35
  23   16  -5160.5497  0.0159491518 -9.3829732D-09  5.7315151D-15 -6.6786613D-21  3.1940545D-26 -5.0770606D-32 -2.7993872D-35
  23   17  -5160.0075  0.0159485138 -9.3823886D-09  5.7306071D-15 -6.6732323D-21  3.1929503D-26 -5.7435843D-32 -2.8018627D-35
  23   18  -5159.4334  0.0159478383 -9.3817698D-09  5.7296466D-15 -6.6674863D-21  3.1916315D-26 -6.4499020D-32 -2.8042890D-35
  23   19  -5158.8274  0.0159471253 -9.3811167D-09  5.7286336D-15 -6.6614236D-21  3.1900764D-26 -7.1961934D-32 -2.8066699D-35
  23   20  -5158.1895  0.0159463748 -9.3804293D-09  5.7275683D-15 -6.6550452D-21  3.1882555D-26 -7.9824153D-32 -2.8089511D-35
  24    0  -5122.6142  0.0159156139 -9.3985339D-09  5.8160282D-15 -6.5744013D-21 -9.4000583D-27 -8.4547988D-31  1.7614261D-35
  24    1  -5122.5824  0.0159155763 -9.3984990D-09  5.8159756D-15 -6.5744954D-21 -9.4101940D-27 -8.4523349D-31  1.7625918D-35
  24    2  -5122.5187  0.0159155011 -9.3984293D-09  5.8158704D-15 -6.5746841D-21 -9.4307178D-27 -8.4472732D-31  1.7652101D-35
  24    3  -5122.4232  0.0159153883 -9.3983246D-09  5.8157126D-15 -6.5749681D-21 -9.4615266D-27 -8.4396489D-31  1.7691821D-35
  24    4  -5122.2959  0.0159152380 -9.3981850D-09  5.8155022D-15 -6.5753462D-21 -9.5012645D-27 -8.4301071D-31  1.7730528D-35
  24    5  -5122.1367  0.0159150500 -9.3980105D-09  5.8152392D-15 -6.5758226D-21 -9.5518193D-27 -8.4176711D-31  1.7789219D-35
  24    6  -5121.9458  0.0159148244 -9.3978012D-09  5.8149236D-15 -6.5763975D-21 -9.6123703D-27 -8.4026985D-31  1.7859352D-35
  24    7  -5121.7229  0.0159145613 -9.3975570D-09  5.8145553D-15 -6.5770728D-21 -9.6828892D-27 -8.3851531D-31  1.7941138D-35
  24    8  -5121.4683  0.0159142606 -9.3972779D-09  5.8141343D-15 -6.5778506D-21 -9.7632703D-27 -8.3650131D-31  1.8034050D-35
  24    9  -5121.1819  0.0159139223 -9.3969639D-09  5.8136607D-15 -6.5787334D-21 -9.8535038D-27 -8.3422206D-31  1.8138687D-35
  24   10  -5120.8636  0.0159135464 -9.3966151D-09  5.8131343D-15 -6.5797238D-21 -9.9534629D-27 -8.3167421D-31  1.8254473D-35
  24   11  -5120.5135  0.0159131330 -9.3962315D-09  5.8125553D-15 -6.5808247D-21 -1.0063060D-26 -8.2885316D-31  1.8381363D-35
  24   12  -5120.1316  0.0159126820 -9.3958130D-09  5.8119235D-15 -6.5820394D-21 -1.0182187D-26 -8.2575379D-31  1.8519163D-35
  24   13  -5119.7179  0.0159121934 -9.3953597D-09  5.8112388D-15 -6.5833715D-21 -1.0310742D-26 -8.2236951D-31  1.8667917D-35
  24   14  -5119.2723  0.0159116673 -9.3948716D-09  5.8105014D-15 -6.5848247D-21 -1.0448607D-26 -8.1869460D-31  1.8827517D-35
  24   15  -5118.7950  0.0159111036 -9.3943487D-09  5.8097112D-15 -6.5864029D-21 -1.0595582D-26 -8.1472414D-31  1.8997126D-35
  24   16  -5118.2858  0.0159105024 -9.3937910D-09  5.8088680D-15 -6.5881107D-21 -1.0751614D-26 -8.1044806D-31  1.9177606D-35
  24   17  -5117.7449  0.0159098636 -9.3931985D-09  5.8079719D-15 -6.5899526D-21 -1.0916498D-26 -8.0586042D-31  1.9368281D-35
  24   18  -5117.1721  0.0159091873 -9.3925713D-09  5.8070228D-15 -6.5919331D-21 -1.1090004D-26 -8.0095544D-31  1.9568329D-35
  24   19  -5116.5676  0.0159084735 -9.3919094D-09  5.8060207D-15 -6.5940575D-21 -1.1272048D-26 -7.9572157D-31  1.9778649D-35
  24   20  -5115.9313  0.0159077222 -9.3912127D-09  5.8049654D-15 -6.5963310D-21 -1.1462352D-26 -7.9015269D-31  1.9998142D-35
  25    0  -5080.4892  0.0158770095 -9.4087552D-09  5.8658456D-15 -7.9976809D-21 -6.0638427D-27  8.3220446D-31  7.6007610D-36
  25    1  -5080.4574  0.0158769719 -9.4087200D-09  5.8657816D-15 -7.9977417D-21 -6.0540035D-27  8.3231808D-31  7.5868111D-36
  25    2  -5080.3939  0.0158768966 -9.4086496D-09  5.8656537D-15 -7.9978633D-21 -6.0344799D-27  8.3255250D-31  7.5606974D-36
  25    3  -5080.2987  0.0158767837 -9.4085440D-09  5.8654617D-15 -7.9980429D-21 -6.0039070D-27  8.3283904D-31  7.5071513D-36
  25    4  -5080.1717  0.0158766332 -9.4084032D-09  5.8652058D-15 -7.9982822D-21 -5.9639090D-27  8.3325735D-31  7.4445320D-36
  25    5  -5080.0129  0.0158764450 -9.4082273D-09  5.8648858D-15 -7.9985793D-21 -5.9139215D-27  8.3377659D-31  7.3666517D-36
  25    6  -5079.8224  0.0158762192 -9.4080162D-09  5.8645019D-15 -7.9989322D-21 -5.8538402D-27  8.3439056D-31  7.2725046D-36
  25    7  -5079.6001  0.0158759558 -9.4077699D-09  5.8640539D-15 -7.9993395D-21 -5.7837179D-27  8.3509770D-31  7.1628952D-36
  25    8  -5079.3461  0.0158756548 -9.4074884D-09  5.8635420D-15 -7.9997990D-21 -5.7035330D-27  8.3589360D-31  7.0378111D-36
  25    9  -5079.0603  0.0158753161 -9.4071718D-09  5.8629660D-15 -8.0003083D-21 -5.6132090D-27  8.3677174D-31  6.8966954D-36
  25   10  -5078.7428  0.0158749398 -9.4068200D-09  5.8623259D-15 -8.0008646D-21 -5.5127209D-27  8.3772553D-31  6.7395102D-36
  25   11  -5078.3936  0.0158745259 -9.4064331D-09  5.8616218D-15 -8.0014649D-21 -5.4020780D-27  8.3875035D-31  6.5666819D-36
  25   12  -5078.0126  0.0158740744 -9.4060111D-09  5.8608536D-15 -8.0021059D-21 -5.2812349D-27  8.3983825D-31  6.3780145D-36
  25   13  -5077.5999  0.0158735853 -9.4055540D-09  5.8600214D-15 -8.0027840D-21 -5.1501326D-27  8.4098056D-31  6.1732108D-36
  25   14  -5077.1554  0.0158730586 -9.4050618D-09  5.8591250D-15 -8.0034951D-21 -5.0087493D-27  8.4216885D-31  5.9523293D-36
  25   15  -5076.6793  0.0158724943 -9.4045345D-09  5.8581646D-15 -8.0042350D-21 -4.8570346D-27  8.4339364D-31  5.7151703D-36
  25   16  -5076.1713  0.0158718925 -9.4039722D-09  5.8571400D-15 -8.0049992D-21 -4.6949952D-27  8.4464586D-31  5.4621279D-36
  25   17  -5075.6317  0.0158712530 -9.4033748D-09  5.8560513D-15 -8.0057828D-21 -4.5225786D-27  8.4591455D-31  5.1929442D-36
  25   18  -5075.0604  0.0158705760 -9.4027424D-09  5.8548984D-15 -8.0065803D-21 -4.3396878D-27  8.4718589D-31  4.9068486D-36
  25   19  -5074.4573  0.0158698614 -9.4020750D-09  5.8536813D-15 -8.0073865D-21 -4.1464051D-27  8.4845155D-31  4.6050460D-36
  25   20  -5073.8225  0.0158691093 -9.4013727D-09  5.8524001D-15 -8.0081954D-21 -3.9426267D-27  8.4969644D-31  4.2866363D-36
  26    0  -5038.5131  0.0158384448 -9.4193374D-09  5.8915107D-15 -7.9726320D-21  1.5354413D-26 -6.8200144D-31 -3.0152288D-35
  26    1  -5038.4814  0.0158384071 -9.4193021D-09  5.8914470D-15 -7.9724782D-21  1.5346364D-26 -6.8243050D-31 -3.0144390D-35
  26    2  -5038.4181  0.0158383318 -9.4192314D-09  5.8913194D-15 -7.9721726D-21  1.5329305D-26 -6.8324036D-31 -3.0117398D-35
  26    3  -5038.3231  0.0158382188 -9.4191254D-09  5.8911281D-15 -7.9717115D-21  1.5305581D-26 -6.8455033D-31 -3.0099333D-35
  26    4  -5038.1964  0.0158380681 -9.4189840D-09  5.8908730D-15 -7.9711000D-21  1.5272680D-26 -6.8623478D-31 -3.0060987D-35
  26    5  -5038.0380  0.0158378797 -9.4188073D-09  5.8905542D-15 -7.9703374D-21  1.5231449D-26 -6.8833753D-31 -3.0012970D-35
  26    6  -5037.8479  0.0158376536 -9.4185952D-09  5.8901716D-15 -7.9694249D-21  1.5181810D-26 -6.9085660D-31 -2.9955185D-35
  26    7  -5037.6262  0.0158373899 -9.4183478D-09  5.8897253D-15 -7.9683643D-21  1.5123631D-26 -6.9378806D-31 -2.9886953D-35
  26    8  -5037.3728  0.0158370885 -9.4180651D-09  5.8892154D-15 -7.9671570D-21  1.5056884D-26 -6.9713169D-31 -2.9809058D-35
  26    9  -5037.0877  0.0158367495 -9.4177471D-09  5.8886418D-15 -7.9658053D-21  1.4981372D-26 -7.0088137D-31 -2.9720392D-35
  26   10  -5036.7710  0.0158363728 -9.4173938D-09  5.8880046D-15 -7.9643114D-21  1.4897013D-26 -7.0503507D-31 -2.9621351D-35
  26   11  -5036.4226  0.0158359584 -9.4170052D-09  5.8873038D-15 -7.9626779D-21  1.4803648D-26 -7.0958833D-31 -2.9511608D-35
  26   12  -5036.0425  0.0158355064 -9.4165814D-09  5.8865395D-15 -7.9609075D-21  1.4701125D-26 -7.1453654D-31 -2.9391005D-35
  26   13  -5035.6308  0.0158350168 -9.4161223D-09  5.8857117D-15 -7.9590037D-21  1.4589243D-26 -7.1987388D-31 -2.9259003D-35
  26   14  -5035.1875  0.0158344895 -9.4156279D-09  5.8848204D-15 -7.9569696D-21  1.4467815D-26 -7.2559437D-31 -2.9115326D-35
  26   15  -5034.7124  0.0158339246 -9.4150983D-09  5.8838657D-15 -7.9548094D-21  1.4336631D-26 -7.3169116D-31 -2.8959551D-35
  26   16  -5034.2058  0.0158333220 -9.4145335D-09  5.8828476D-15 -7.9525268D-21  1.4195534D-26 -7.3815975D-31 -2.8791999D-35
  26   17  -5033.6674  0.0158326818 -9.4139335D-09  5.8817662D-15 -7.9501263D-21  1.4044257D-26 -7.4499106D-31 -2.8611883D-35
  26   18  -5033.0975  0.0158320041 -9.4132983D-09  5.8806216D-15 -7.9476129D-21  1.3882540D-26 -7.5217636D-31 -2.8418572D-35
  26   19  -5032.4959  0.0158312887 -9.4126280D-09  5.8794137D-15 -7.9449915D-21  1.3710206D-26 -7.5970903D-31 -2.8212476D-35
  26   20  -5031.8626  0.0158305357 -9.4119226D-09  5.8781428D-15 -7.9422679D-21  1.3526902D-26 -7.6757695D-31 -2.7992160D-35
  27    0  -4996.6855  0.0157999106 -9.4302848D-09  5.9162042D-15 -9.0886305D-21 -3.4638452D-26 -3.1575818D-31  4.0891923D-35
  27    1  -4996.6539  0.0157998728 -9.4302493D-09  5.9161315D-15 -9.0889766D-21 -3.4642000D-26 -3.1519747D-31  4.0895986D-35
  27    2  -4996.5907  0.0157997974 -9.4301783D-09  5.9159861D-15 -9.0896696D-21 -3.4649603D-26 -3.1404978D-31  4.0910489D-35
  27    3  -4996.4959  0.0157996842 -9.4300718D-09  5.9157679D-15 -9.0907093D-21 -3.4660923D-26 -3.1232893D-31  4.0931760D-35
  27    4  -4996.3695  0.0157995334 -9.4299298D-09  5.9154770D-15 -9.0920961D-21 -3.4675901D-26 -3.1003366D-31  4.0959744D-35
  27    5  -4996.2115  0.0157993448 -9.4297524D-09  5.9151133D-15 -9.0938304D-21 -3.4694487D-26 -3.0716185D-31  4.0994774D-35
  27    6  -4996.0219  0.0157991184 -9.4295394D-09  5.9146767D-15 -9.0959129D-21 -3.4716556D-26 -3.0371306D-31  4.1036443D-35
  27    7  -4995.8008  0.0157988544 -9.4292910D-09  5.9141673D-15 -9.0983439D-21 -3.4741922D-26 -2.9968820D-31  4.1083803D-35
  27    8  -4995.5480  0.0157985527 -9.4290072D-09  5.9135849D-15 -9.1011245D-21 -3.4770523D-26 -2.9508207D-31  4.1137704D-35
  27    9  -4995.2636  0.0157982133 -9.4286878D-09  5.9129295D-15 -9.1042551D-21 -3.4802072D-26 -2.8989702D-31  4.1196492D-35
  27   10  -4994.9476  0.0157978361 -9.4283331D-09  5.9122010D-15 -9.1077370D-21 -3.4836455D-26 -2.8412883D-31  4.1260764D-35
  27   11  -4994.6001  0.0157974213 -9.4279429D-09  5.9113994D-15 -9.1115709D-21 -3.4873392D-26 -2.7777745D-31  4.1329425D-35
  27   12  -4994.2210  0.0157969687 -9.4275173D-09  5.9105245D-15 -9.1157579D-21 -3.4912813D-26 -2.7083177D-31  4.1404123D-35
  27   13  -4993.8102  0.0157964785 -9.4270563D-09  5.9095762D-15 -9.1202994D-21 -3.4954501D-26 -2.6328785D-31  4.1484926D-35
  27   14  -4993.3680  0.0157959506 -9.4265600D-09  5.9085544D-15 -9.1251961D-21 -3.4998056D-26 -2.5514826D-31  4.1569976D-35
  27   15  -4992.8941  0.0157953850 -9.4260283D-09  5.9074591D-15 -9.1304491D-21 -3.5043174D-26 -2.4641001D-31  4.1658770D-35
  27   16  -4992.3886  0.0157947818 -9.4254612D-09  5.9062900D-15 -9.1360598D-21 -3.5089622D-26 -2.3706695D-31  4.1751920D-35
  27   17  -4991.8516  0.0157941409 -9.4248588D-09  5.9050471D-15 -9.1420291D-21 -3.5136969D-26 -2.2711855D-31  4.1847940D-35
  27   18  -4991.2830  0.0157934623 -9.4242211D-09  5.9037302D-15 -9.1483581D-21 -3.5184894D-26 -2.1656014D-31  4.1946804D-35
  27   19  -4990.6829  0.0157927461 -9.4235482D-09  5.9023392D-15 -9.1550478D-21 -3.5232994D-26 -2.0538915D-31  4.2047822D-35
  27   20  -4990.0512  0.0157919922 -9.4228400D-09  5.9008738D-15 -9.1620993D-21 -3.5280897D-26 -1.9360051D-31  4.2150893D-35
  28    0  -4955.0060  0.0157613959 -9.4423680D-09  5.8842864D-15 -1.0655261D-20  1.2337354D-26  1.4215676D-30 -1.0968584D-35
  28    1  -4954.9745  0.0157613582 -9.4423327D-09  5.8842011D-15 -1.0655137D-20  1.2354502D-26  1.4214095D-30 -1.0989560D-35
  28    2  -4954.9115  0.0157612826 -9.4422621D-09  5.8840307D-15 -1.0654890D-20  1.2388365D-26  1.4211137D-30 -1.1026078D-35
  28    3  -4954.8169  0.0157611693 -9.4421562D-09  5.8837749D-15 -1.0654518D-20  1.2439175D-26  1.4206671D-30 -1.1081208D-35
  28    4  -4954.6908  0.0157610182 -9.4420150D-09  5.8834340D-15 -1.0654020D-20  1.2506827D-26  1.4200706D-30 -1.1153785D-35
  28    5  -4954.5332  0.0157608294 -9.4418385D-09  5.8830079D-15 -1.0653391D-20  1.2593169D-26  1.4192251D-30 -1.1267597D-35
  28    6  -4954.3441  0.0157606028 -9.4416267D-09  5.8824965D-15 -1.0652632D-20  1.2695340D-26  1.4182731D-30 -1.1386524D-35
  28    7  -4954.1234  0.0157603384 -9.4413796D-09  5.8819000D-15 -1.0651739D-20  1.2814423D-26  1.4171508D-30 -1.1524752D-35
  28    8  -4953.8713  0.0157600363 -9.4410973D-09  5.8812183D-15 -1.0650709D-20  1.2950387D-26  1.4158518D-30 -1.1682334D-35
  28    9  -4953.5876  0.0157596964 -9.4407798D-09  5.8804515D-15 -1.0649536D-20  1.3103239D-26  1.4143680D-30 -1.1859892D-35
  28   10  -4953.2724  0.0157593188 -9.4404270D-09  5.8795996D-15 -1.0648218D-20  1.3272847D-26  1.4126944D-30 -1.2056371D-35
  28   11  -4952.9257  0.0157589034 -9.4400389D-09  5.8786626D-15 -1.0646747D-20  1.3459213D-26  1.4108205D-30 -1.2272490D-35
  28   12  -4952.5475  0.0157584503 -9.4396157D-09  5.8776406D-15 -1.0645120D-20  1.3662200D-26  1.4087400D-30 -1.2507290D-35
  28   13  -4952.1378  0.0157579595 -9.4391573D-09  5.8765336D-15 -1.0643330D-20  1.3881806D-26  1.4064395D-30 -1.2761635D-35
  28   14  -4951.6965  0.0157574309 -9.4386637D-09  5.8753417D-15 -1.0641370D-20  1.4117855D-26  1.4039123D-30 -1.3034288D-35
  28   15  -4951.2238  0.0157568646 -9.4381350D-09  5.8740648D-15 -1.0639233D-20  1.4370318D-26  1.4011441D-30 -1.3325979D-35
  28   16  -4950.7196  0.0157562606 -9.4375712D-09  5.8727032D-15 -1.0636912D-20  1.4639043D-26  1.3981249D-30 -1.3635974D-35
  28   17  -4950.1839  0.0157556188 -9.4369722D-09  5.8712567D-15 -1.0634399D-20  1.4923933D-26  1.3948399D-30 -1.3964433D-35
  28   18  -4949.6167  0.0157549394 -9.4363382D-09  5.8697255D-15 -1.0631686D-20  1.5224834D-26  1.3912774D-30 -1.4310838D-35
  28   19  -4949.0181  0.0157542223 -9.4356691D-09  5.8681098D-15 -1.0628763D-20  1.5541630D-26  1.3874214D-30 -1.4675374D-35
  28   20  -4948.3879  0.0157534674 -9.4349651D-09  5.8664094D-15 -1.0625622D-20  1.5874089D-26  1.3832600D-30 -1.5056868D-35
  29    0  -4913.4744  0.0157228709 -9.4565664D-09  5.8498683D-15 -9.7829126D-21  3.7688828D-26 -5.8306578D-31 -2.2532725D-35
  29    1  -4913.4430  0.0157228331 -9.4565313D-09  5.8497900D-15 -9.7825344D-21  3.7682884D-26 -5.8343523D-31 -2.2530746D-35
  29    2  -4913.3801  0.0157227574 -9.4564611D-09  5.8496335D-15 -9.7817813D-21  3.7668489D-26 -5.8404628D-31 -2.2494266D-35
  29    3  -4913.2858  0.0157226440 -9.4563558D-09  5.8493987D-15 -9.7806524D-21  3.7646819D-26 -5.8495836D-31 -2.2438850D-35
  29    4  -4913.1600  0.0157224927 -9.4562155D-09  5.8490858D-15 -9.7791456D-21  3.7619841D-26 -5.8627192D-31 -2.2390524D-35
  29    5  -4913.0028  0.0157223035 -9.4560400D-09  5.8486947D-15 -9.7772655D-21  3.7584617D-26 -5.8783645D-31 -2.2311568D-35
  29    6  -4912.8141  0.0157220766 -9.4558295D-09  5.8482254D-15 -9.7750117D-21  3.7542234D-26 -5.8970669D-31 -2.2216786D-35
  29    7  -4912.5940  0.0157218118 -9.4555838D-09  5.8476781D-15 -9.7723854D-21  3.7492622D-26 -5.9187916D-31 -2.2106062D-35
  29    8  -4912.3424  0.0157215093 -9.4553032D-09  5.8470527D-15 -9.7693883D-21  3.7435661D-26 -5.9434731D-31 -2.1978740D-35
  29    9  -4912.0595  0.0157211689 -9.4549874D-09  5.8463495D-15 -9.7660220D-21  3.7371321D-26 -5.9710745D-31 -2.1835472D-35
  29   10  -4911.7450  0.0157207907 -9.4546367D-09  5.8455683D-15 -9.7622885D-21  3.7299483D-26 -6.0015305D-31 -2.1675857D-35
  29   11  -4911.3992  0.0157203747 -9.4542509D-09  5.8447094D-15 -9.7581898D-21  3.7220056D-26 -6.0347822D-31 -2.1499987D-35
  29   12  -4911.0219  0.0157199209 -9.4538301D-09  5.8437729D-15 -9.7537287D-21  3.7132884D-26 -6.0707351D-31 -2.1307147D-35
  29   13  -4910.6132  0.0157194293 -9.4533743D-09  5.8427587D-15 -9.7489076D-21  3.7037881D-26 -6.1093250D-31 -2.1097766D-35
  29   14  -4910.1731  0.0157188999 -9.4528836D-09  5.8416671D-15 -9.7437295D-21  3.6934897D-26 -6.1504519D-31 -2.0871416D-35
  29   15  -4909.7015  0.0157183328 -9.4523579D-09  5.8404982D-15 -9.7381976D-21  3.6823794D-26 -6.1940260D-31 -2.0628002D-35
  29   16  -4909.1985  0.0157177278 -9.4517973D-09  5.8392521D-15 -9.7323152D-21  3.6704443D-26 -6.2399495D-31 -2.0367551D-35
  29   17  -4908.6641  0.0157170851 -9.4512017D-09  5.8379289D-15 -9.7260864D-21  3.6576639D-26 -6.2880863D-31 -2.0089241D-35
  29   18  -4908.0983  0.0157164047 -9.4505713D-09  5.8365288D-15 -9.7195149D-21  3.6440267D-26 -6.3383374D-31 -1.9793492D-35
  29   19  -4907.5011  0.0157156865 -9.4499060D-09  5.8350520D-15 -9.7126050D-21  3.6295164D-26 -6.3905731D-31 -1.9480132D-35
  29   20  -4906.8725  0.0157149305 -9.4492059D-09  5.8334986D-15 -9.7053613D-21  3.6141158D-26 -6.4446596D-31 -1.9148896D-35
  30    0  -4872.0908  0.0156843060 -9.4721907D-09  5.8442541D-15 -9.6442958D-21  1.0838481D-26  1.6239598D-31  2.9883111D-35
  30    1  -4872.0595  0.0156842681 -9.4721556D-09  5.8441769D-15 -9.6441870D-21  1.0840674D-26  1.6280213D-31  2.9876813D-35
  30    2  -4871.9967  0.0156841923 -9.4720855D-09  5.8440226D-15 -9.6439710D-21  1.0843990D-26  1.6366921D-31  2.9878927D-35
  30    3  -4871.9026  0.0156840786 -9.4719803D-09  5.8437912D-15 -9.6436445D-21  1.0850665D-26  1.6488402D-31  2.9859453D-35
  30    4  -4871.7772  0.0156839271 -9.4718400D-09  5.8434826D-15 -9.6432103D-21  1.0858642D-26  1.6655528D-31  2.9846870D-35
  30    5  -4871.6203  0.0156837376 -9.4716647D-09  5.8430969D-15 -9.6426672D-21  1.0868677D-26  1.6864464D-31  2.9831612D-35
  30    6  -4871.4321  0.0156835103 -9.4714544D-09  5.8426341D-15 -9.6420147D-21  1.0880902D-26  1.7115006D-31  2.9812801D-35
  30    7  -4871.2125  0.0156832451 -9.4712090D-09  5.8420941D-15 -9.6412525D-21  1.0895415D-26  1.7407006D-31  2.9790139D-35
  30    8  -4870.9616  0.0156829421 -9.4709286D-09  5.8414771D-15 -9.6403801D-21  1.0912299D-26  1.7740448D-31  2.9763803D-35
  30    9  -4870.6793  0.0156826011 -9.4706132D-09  5.8407830D-15 -9.6393972D-21  1.0931647D-26  1.8115352D-31  2.9733926D-35
  30   10  -4870.3657  0.0156822223 -9.4702628D-09  5.8400119D-15 -9.6383030D-21  1.0953614D-26  1.8531482D-31  2.9700042D-35
  30   11  -4870.0207  0.0156818056 -9.4698774D-09  5.8391638D-15 -9.6370967D-21  1.0978387D-26  1.8988512D-31  2.9661333D-35
  30   12  -4869.6443  0.0156813511 -9.4694570D-09  5.8382387D-15 -9.6357776D-21  1.1006110D-26  1.9486394D-31  2.9617842D-35
  30   13  -4869.2366  0.0156808587 -9.4690016D-09  5.8372367D-15 -9.6343449D-21  1.1036904D-26  2.0025091D-31  2.9570018D-35
  30   14  -4868.7975  0.0156803284 -9.4685113D-09  5.8361577D-15 -9.6327973D-21  1.1071052D-26  2.0604099D-31  2.9516367D-35
  30   15  -4868.3271  0.0156797603 -9.4679861D-09  5.8350019D-15 -9.6311338D-21  1.1108695D-26  2.1223331D-31  2.9457393D-35
  30   16  -4867.8254  0.0156791544 -9.4674260D-09  5.8337692D-15 -9.6293531D-21  1.1150071D-26  2.1882479D-31  2.9392514D-35
  30   17  -4867.2923  0.0156785106 -9.4668311D-09  5.8324597D-15 -9.6274538D-21  1.1195422D-26  2.2581172D-31  2.9321249D-35
  30   18  -4866.7279  0.0156778290 -9.4662012D-09  5.8310735D-15 -9.6254342D-21  1.1244994D-26  2.3319102D-31  2.9243211D-35
  30   19  -4866.1322  0.0156771096 -9.4655366D-09  5.8296106D-15 -9.6232926D-21  1.1299029D-26  2.4095908D-31  2.9158228D-35
  30   20  -4865.5051  0.0156763524 -9.4648371D-09  5.8280711D-15 -9.6210269D-21  1.1357838D-26  2.4911029D-31  2.9065383D-35
  31    0  -4830.8554  0.0156456831 -9.4889439D-09  5.8412309D-15 -9.2306373D-21  4.5747168D-26  5.1624257D-31 -2.1947534D-35
  31    1  -4830.8241  0.0156456451 -9.4889089D-09  5.8411571D-15 -9.2301799D-21  4.5753295D-26  5.1593925D-31 -2.1954742D-35
  31    2  -4830.7615  0.0156455692 -9.4888388D-09  5.8410094D-15 -9.2292658D-21  4.5764885D-26  5.1536497D-31 -2.1959871D-35
  31    3  -4830.6677  0.0156454554 -9.4887337D-09  5.8407879D-15 -9.2278912D-21  4.5784435D-26  5.1438841D-31 -2.1998657D-35
  31    4  -4830.5425  0.0156453035 -9.4885935D-09  5.8404927D-15 -9.2260593D-21  4.5809084D-26  5.1315577D-31 -2.2030910D-35
  31    5  -4830.3861  0.0156451138 -9.4884183D-09  5.8401237D-15 -9.2237680D-21  4.5839865D-26  5.1161083D-31 -2.2071764D-35
  31    6  -4830.1983  0.0156448861 -9.4882080D-09  5.8396810D-15 -9.2210166D-21  4.5876595D-26  5.0975641D-31 -2.2119435D-35
  31    7  -4829.9793  0.0156446204 -9.4879628D-09  5.8391647D-15 -9.2178036D-21  4.5919356D-26  5.0758465D-31 -2.2175838D-35
  31    8  -4829.7290  0.0156443168 -9.4876825D-09  5.8385749D-15 -9.2141282D-21  4.5967931D-26  5.0509870D-31 -2.2238905D-35
  31    9  -4829.4474  0.0156439752 -9.4873673D-09  5.8379116D-15 -9.2099887D-21  4.6022326D-26  5.0229236D-31 -2.2309824D-35
  31   10  -4829.1345  0.0156435957 -9.4870170D-09  5.8371750D-15 -9.2053834D-21  4.6082416D-26  4.9916340D-31 -2.2388097D-35
  31   11  -4828.7903  0.0156431783 -9.4866318D-09  5.8363651D-15 -9.2003108D-21  4.6148079D-26  4.9570916D-31 -2.2473418D-35
  31   12  -4828.4149  0.0156427230 -9.4862116D-09  5.8354822D-15 -9.1947687D-21  4.6219180D-26  4.9192627D-31 -2.2565413D-35
  31   13  -4828.0082  0.0156422297 -9.4857565D-09  5.8345262D-15 -9.1887553D-21  4.6295601D-26  4.8781009D-31 -2.2664175D-35
  31   14  -4827.5702  0.0156416985 -9.4852664D-09  5.8334975D-15 -9.1822682D-21  4.6377178D-26  4.8335775D-31 -2.2769194D-35
  31   15  -4827.1010  0.0156411294 -9.4847414D-09  5.8323960D-15 -9.1753050D-21  4.6463775D-26  4.7856364D-31 -2.2880601D-35
  31   16  -4826.6005  0.0156405224 -9.4841816D-09  5.8312220D-15 -9.1678635D-21  4.6555142D-26  4.7342573D-31 -2.2997124D-35
  31   17  -4826.0687  0.0156398775 -9.4835869D-09  5.8299758D-15 -9.1599410D-21  4.6651160D-26  4.6793807D-31 -2.3119345D-35
  31   18  -4825.5057  0.0156391947 -9.4829573D-09  5.8286573D-15 -9.1515347D-21  4.6751627D-26  4.6209529D-31 -2.3246962D-35
  31   19  -4824.9114  0.0156384740 -9.4822929D-09  5.8272670D-15 -9.1426420D-21  4.6856252D-26  4.5589481D-31 -2.3378552D-35
  31   20  -4824.2859  0.0156377155 -9.4815937D-09  5.8258049D-15 -9.1332598D-21  4.6964869D-26  4.4933013D-31 -2.3514681D-35
  32    0  -4789.7685  0.0156069877 -9.5063838D-09  5.8749860D-15 -7.9701674D-21  3.7404298D-26 -5.9750169D-31  4.6621527D-37
  32    1  -4789.7373  0.0156069497 -9.5063486D-09  5.8749223D-15 -7.9697924D-21  3.7397877D-26 -5.9753411D-31  4.6533902D-37
  32    2  -4789.6749  0.0156068737 -9.5062781D-09  5.8747948D-15 -7.9690456D-21  3.7382688D-26 -5.9747667D-31  4.9752396D-37
  32    3  -4789.5812  0.0156067596 -9.5061723D-09  5.8746035D-15 -7.9679230D-21  3.7362318D-26 -5.9751498D-31  5.1089080D-37
  32    4  -4789.4564  0.0156066075 -9.5060313D-09  5.8743486D-15 -7.9664291D-21  3.7333609D-26 -5.9748471D-31  5.5108080D-37
  32    5  -4789.3003  0.0156064174 -9.5058551D-09  5.8740300D-15 -7.9645634D-21  3.7297748D-26 -5.9744342D-31  6.0093419D-37
  32    6  -4789.1130  0.0156061892 -9.5056437D-09  5.8736477D-15 -7.9623268D-21  3.7254735D-26 -5.9739057D-31  6.6044325D-37
  32    7  -4788.8945  0.0156059231 -9.5053970D-09  5.8732019D-15 -7.9597206D-21  3.7204590D-26 -5.9732371D-31  7.2929741D-37
  32    8  -4788.6449  0.0156056189 -9.5051151D-09  5.8726926D-15 -7.9567466D-21  3.7147246D-26 -5.9723702D-31  8.0841003D-37
  32    9  -4788.3640  0.0156052767 -9.5047980D-09  5.8721198D-15 -7.9534063D-21  3.7082719D-26 -5.9712883D-31  8.9755232D-37
  32   10  -4788.0519  0.0156048966 -9.5044457D-09  5.8714837D-15 -7.9497016D-21  3.7011064D-26 -5.9699592D-31  9.9594371D-37
  32   11  -4787.7086  0.0156044784 -9.5040582D-09  5.8707843D-15 -7.9456347D-21  3.6932271D-26 -5.9683402D-31  1.1037841D-36
  32   12  -4787.3341  0.0156040222 -9.5036355D-09  5.8700217D-15 -7.9412080D-21  3.6846342D-26 -5.9663890D-31  1.2209456D-36
  32   13  -4786.9284  0.0156035280 -9.5031777D-09  5.8691961D-15 -7.9364240D-21  3.6753272D-26 -5.9640477D-31  1.3476066D-36
  32   14  -4786.4915  0.0156029958 -9.5026847D-09  5.8683075D-15 -7.9312856D-21  3.6653098D-26 -5.9612742D-31  1.4832578D-36
  32   15  -4786.0234  0.0156024257 -9.5021566D-09  5.8673561D-15 -7.9257957D-21  3.6545824D-26 -5.9580042D-31  1.6279434D-36
  32   16  -4785.5241  0.0156018176 -9.5015934D-09  5.8663419D-15 -7.9199575D-21  3.6431462D-26 -5.9541888D-31  1.7815719D-36
  32   17  -4784.9937  0.0156011715 -9.5009951D-09  5.8652652D-15 -7.9137745D-21  3.6310035D-26 -5.9497531D-31  1.9439097D-36
  32   18  -4784.4320  0.0156004874 -9.5003617D-09  5.8641261D-15 -7.9072501D-21  3.6181611D-26 -5.9446546D-31  2.1142722D-36
  32   19  -4783.8392  0.0155997654 -9.4996932D-09  5.8629247D-15 -7.9003886D-21  3.6046091D-26 -5.9387734D-31  2.2941355D-36
  32   20  -4783.2153  0.0155990055 -9.4989897D-09  5.8616613D-15 -7.8931936D-21  3.5903639D-26 -5.9320897D-31  2.4814950D-36
  33    0  -4748.8305  0.0155682184 -9.5235802D-09  5.9382566D-15 -7.5303733D-21  2.3705849D-26 -1.5006859D-31 -2.5682623D-36
  33    1  -4748.7994  0.0155681803 -9.5235446D-09  5.9381964D-15 -7.5301363D-21  2.3704040D-26 -1.5010423D-31 -2.5767452D-36
  33    2  -4748.7371  0.0155681041 -9.5234733D-09  5.9380759D-15 -7.5296637D-21  2.3699407D-26 -1.5012291D-31 -2.5784188D-36
  33    3  -4748.6437  0.0155679898 -9.5233664D-09  5.9378952D-15 -7.5289509D-21  2.3695329D-26 -1.5030283D-31 -2.6242785D-36
  33    4  -4748.5191  0.0155678374 -9.5232239D-09  5.9376543D-15 -7.5280033D-21  2.3688113D-26 -1.5045053D-31 -2.6586933D-36
  33    5  -4748.3635  0.0155676470 -9.5230458D-09  5.9373532D-15 -7.5268190D-21  2.3679112D-26 -1.5063924D-31 -2.7021072D-36
  33    6  -4748.1766  0.0155674184 -9.5228321D-09  5.9369919D-15 -7.5253986D-21  2.3668246D-26 -1.5086811D-31 -2.7534905D-36
  33    7  -4747.9587  0.0155671518 -9.5225827D-09  5.9365705D-15 -7.5237424D-21  2.3655527D-26 -1.5113922D-31 -2.8131371D-36
  33    8  -4747.7096  0.0155668471 -9.5222978D-09  5.9360891D-15 -7.5218504D-21  2.3641038D-26 -1.5145946D-31 -2.8823415D-36
  33    9  -4747.4294  0.0155665043 -9.5219772D-09  5.9355476D-15 -7.5197235D-21  2.3624650D-26 -1.5182699D-31 -2.9594906D-36
  33   10  -4747.1181  0.0155661234 -9.5216211D-09  5.9349461D-15 -7.5173619D-21  2.3606394D-26 -1.5224700D-31 -3.0451893D-36
  33   11  -4746.7757  0.0155657044 -9.5212294D-09  5.9342847D-15 -7.5147663D-21  2.3586281D-26 -1.5272376D-31 -3.1397375D-36
  33   12  -4746.4021  0.0155652474 -9.5208022D-09  5.9335634D-15 -7.5119373D-21  2.3564235D-26 -1.5325922D-31 -3.2424331D-36
  33   13  -4745.9974  0.0155647524 -9.5203394D-09  5.9327823D-15 -7.5088756D-21  2.3540260D-26 -1.5385854D-31 -3.3535440D-36
  33   14  -4745.5616  0.0155642192 -9.5198411D-09  5.9319415D-15 -7.5055817D-21  2.3514375D-26 -1.5452854D-31 -3.4736761D-36
  33   15  -4745.0947  0.0155636481 -9.5193073D-09  5.9310411D-15 -7.5020566D-21  2.3486493D-26 -1.5527118D-31 -3.6019971D-36
  33   16  -4744.5966  0.0155630388 -9.5187379D-09  5.9300810D-15 -7.4983013D-21  2.3456556D-26 -1.5609165D-31 -3.7380298D-36
  33   17  -4744.0675  0.0155623916 -9.5181331D-09  5.9290615D-15 -7.4943163D-21  2.3424661D-26 -1.5700021D-31 -3.8836371D-36
  33   18  -4743.5073  0.0155617063 -9.5174928D-09  5.9279827D-15 -7.4901029D-21  2.3390637D-26 -1.5799764D-31 -4.0369266D-36
  33   19  -4742.9159  0.0155609830 -9.5168171D-09  5.9268445D-15 -7.4856621D-21  2.3354476D-26 -1.5909292D-31 -4.1983162D-36
  33   20  -4742.2935  0.0155602217 -9.5161060D-09  5.9256472D-15 -7.4809951D-21  2.3316128D-26 -1.6029121D-31 -4.3676809D-36
  34    0  -4708.0417  0.0155293836 -9.5401226D-09  6.0133997D-15 -7.4575585D-21  3.5401208D-27 -8.6920113D-31  1.7269737D-37
  34    1  -4708.0106  0.0155293454 -9.5400865D-09  6.0133400D-15 -7.4575236D-21  3.5293929D-27 -8.6918272D-31  1.9480534D-37
  34    2  -4707.9485  0.0155292691 -9.5400143D-09  6.0132207D-15 -7.4574547D-21  3.5073634D-27 -8.6911484D-31  2.4803365D-37
  34    3  -4707.8553  0.0155291546 -9.5399061D-09  6.0130417D-15 -7.4573478D-21  3.4776586D-27 -8.6918834D-31  2.7558518D-37
  34    4  -4707.7311  0.0155290020 -9.5397618D-09  6.0128031D-15 -7.4572096D-21  3.4359051D-27 -8.6916965D-31  3.4599844D-37
  34    5  -4707.5758  0.0155288112 -9.5395814D-09  6.0125048D-15 -7.4570390D-21  3.3837780D-27 -8.6914317D-31  4.3318930D-37
  34    6  -4707.3895  0.0155285822 -9.5393650D-09  6.0121469D-15 -7.4568379D-21  3.3212065D-27 -8.6910245D-31  5.3828953D-37
  34    7  -4707.1721  0.0155283151 -9.5391125D-09  6.0117293D-15 -7.4566079D-21  3.2481915D-27 -8.6904314D-31  6.6138480D-37
  34    8  -4706.9236  0.0155280099 -9.5388239D-09  6.0112521D-15 -7.4563515D-21  3.1647267D-27 -8.6895947D-31  8.0269831D-37
  34    9  -4706.6441  0.0155276665 -9.5384993D-09  6.0107153D-15 -7.4560709D-21  3.0708834D-27 -8.6884864D-31  9.6136997D-37
  34   10  -4706.3336  0.0155272850 -9.5381387D-09  6.0101188D-15 -7.4557690D-21  2.9666324D-27 -8.6870154D-31  1.1379968D-36
  34   11  -4705.9920  0.0155268653 -9.5377420D-09  6.0094627D-15 -7.4554490D-21  2.8519652D-27 -8.6851087D-31  1.3329854D-36
  34   12  -4705.6193  0.0155264075 -9.5373094D-09  6.0087470D-15 -7.4551143D-21  2.7269136D-27 -8.6826864D-31  1.5461827D-36
  34   13  -4705.2156  0.0155259116 -9.5368407D-09  6.0079717D-15 -7.4547686D-21  2.5914891D-27 -8.6796661D-31  1.7776754D-36
  34   14  -4704.7809  0.0155253775 -9.5363361D-09  6.0071368D-15 -7.4544159D-21  2.4457220D-27 -8.6759441D-31  2.0275126D-36
  34   15  -4704.3152  0.0155248053 -9.5357955D-09  6.0062422D-15 -7.4540609D-21  2.2895677D-27 -8.6713929D-31  2.2967788D-36
  34   16  -4703.8184  0.0155241951 -9.5352189D-09  6.0052881D-15 -7.4537078D-21  2.1231163D-27 -8.6659204D-31  2.5847300D-36
  34   17  -4703.2906  0.0155235467 -9.5346065D-09  6.0042745D-15 -7.4533618D-21  1.9464267D-27 -8.6594193D-31  2.8910551D-36
  34   18  -4702.7317  0.0155228602 -9.5339580D-09  6.0032012D-15 -7.4530284D-21  1.7594229D-27 -8.6517075D-31  3.2176687D-36
  34   19  -4702.1419  0.0155221357 -9.5332737D-09  6.0020684D-15 -7.4527128D-21  1.5622521D-27 -8.6426875D-31  3.5631943D-36
  34   20  -4701.5210  0.0155213730 -9.5325536D-09  6.0008760D-15 -7.4524211D-21  1.3549498D-27 -8.6322032D-31  3.9280699D-36
  35    0  -4667.4022  0.0154904954 -9.5559421D-09  6.0769413D-15 -8.5354643D-21 -6.8099552D-27  1.0679956D-30  3.9027163D-35
  35    1  -4667.3713  0.0154904571 -9.5559056D-09  6.0768730D-15 -8.5355316D-21 -6.7966149D-27  1.0685144D-30  3.8999811D-35
  35    2  -4667.3093  0.0154903807 -9.5558327D-09  6.0767365D-15 -8.5356688D-21 -6.7721680D-27  1.0696691D-30  3.8981081D-35
  35    3  -4667.2164  0.0154902660 -9.5557233D-09  6.0765316D-15 -8.5358694D-21 -6.7320731D-27  1.0712213D-30  3.8898909D-35
  35    4  -4667.0924  0.0154901131 -9.5555775D-09  6.0762585D-15 -8.5361375D-21 -6.6805817D-27  1.0733968D-30  3.8822138D-35
  35    5  -4666.9375  0.0154899220 -9.5553952D-09  6.0759170D-15 -8.5364701D-21 -6.6161259D-27  1.0761124D-30  3.8726688D-35
  35    6  -4666.7517  0.0154896927 -9.5551765D-09  6.0755072D-15 -8.5368646D-21 -6.5384857D-27  1.0793591D-30  3.8610509D-35
  35    7  -4666.5348  0.0154894252 -9.5549213D-09  6.0750292D-15 -8.5373192D-21 -6.4476629D-27  1.0831366D-30  3.8475156D-35
  35    8  -4666.2870  0.0154891194 -9.5546297D-09  6.0744828D-15 -8.5378308D-21 -6.3435314D-27  1.0874387D-30  3.8320421D-35
  35    9  -4666.0082  0.0154887754 -9.5543017D-09  6.0738680D-15 -8.5383964D-21 -6.2257825D-27  1.0922545D-30  3.8143670D-35
  35   10  -4665.6984  0.0154883933 -9.5539373D-09  6.0731849D-15 -8.5390124D-21 -6.0944007D-27  1.0975812D-30  3.7946964D-35
  35   11  -4665.3577  0.0154879729 -9.5535365D-09  6.0724335D-15 -8.5396749D-21 -5.9491806D-27  1.1034102D-30  3.7729523D-35
  35   12  -4664.9860  0.0154875144 -9.5530993D-09  6.0716136D-15 -8.5403793D-21 -5.7898260D-27  1.1097284D-30  3.7489629D-35
  35   13  -4664.5833  0.0154870176 -9.5526258D-09  6.0707254D-15 -8.5411207D-21 -5.6161972D-27  1.1165283D-30  3.7227936D-35
  35   14  -4664.1497  0.0154864827 -9.5521159D-09  6.0697687D-15 -8.5418938D-21 -5.4279982D-27  1.1237967D-30  3.6943203D-35
  35   15  -4663.6851  0.0154859096 -9.5515696D-09  6.0687437D-15 -8.5426928D-21 -5.2250274D-27  1.1315229D-30  3.6635509D-35
  35   16  -4663.1895  0.0154852983 -9.5509871D-09  6.0676501D-15 -8.5435114D-21 -5.0069950D-27  1.1396921D-30  3.6304022D-35
  35   17  -4662.6630  0.0154846488 -9.5503682D-09  6.0664882D-15 -8.5443426D-21 -4.7735904D-27  1.1482889D-30  3.5947630D-35
  35   18  -4662.1056  0.0154839612 -9.5497131D-09  6.0652577D-15 -8.5451795D-21 -4.5245878D-27  1.1572998D-30  3.5566714D-35
  35   19  -4661.5172  0.0154832355 -9.5490218D-09  6.0639588D-15 -8.5460141D-21 -4.2596933D-27  1.1667081D-30  3.5160720D-35
  35   20  -4660.8979  0.0154824716 -9.5482942D-09  6.0625914D-15 -8.5468380D-21 -3.9785096D-27  1.1764929D-30  3.4727795D-35
  36    0  -4626.9123  0.0154515613 -9.5715854D-09  6.1231868D-15 -8.1423877D-21  5.0036041D-26  8.4642862D-32 -6.3956924D-35
  36    1  -4626.8814  0.0154515230 -9.5715487D-09  6.1231217D-15 -8.1418876D-21  5.0036803D-26  8.3760385D-32 -6.3960818D-35
  36    2  -4626.8196  0.0154514464 -9.5714752D-09  6.1229914D-15 -8.1408884D-21  5.0037511D-26  8.2037798D-32 -6.3955428D-35
  36    3  -4626.7269  0.0154513316 -9.5713650D-09  6.1227961D-15 -8.1393851D-21  5.0042126D-26  7.9257710D-32 -6.4007468D-35
  36    4  -4626.6033  0.0154511784 -9.5712180D-09  6.1225356D-15 -8.1373833D-21  5.0045856D-26  7.5672030D-32 -6.4038931D-35
  36    5  -4626.4488  0.0154509870 -9.5710344D-09  6.1222102D-15 -8.1348808D-21  5.0050290D-26  7.1187085D-32 -6.4078092D-35
  36    6  -4626.2634  0.0154507573 -9.5708140D-09  6.1218198D-15 -8.1318778D-21  5.0055171D-26  6.5804333D-32 -6.4123222D-35
  36    7  -4626.0471  0.0154504893 -9.5705569D-09  6.1213645D-15 -8.1283737D-21  5.0060476D-26  5.9516268D-32 -6.4176652D-35
  36    8  -4625.7999  0.0154501831 -9.5702630D-09  6.1208444D-15 -8.1243686D-21  5.0065834D-26  5.2325711D-32 -6.4235794D-35
  36    9  -4625.5218  0.0154498386 -9.5699325D-09  6.1202596D-15 -8.1198624D-21  5.0071059D-26  4.4227507D-32 -6.4301395D-35
  36   10  -4625.2128  0.0154494558 -9.5695653D-09  6.1196102D-15 -8.1148552D-21  5.0075777D-26  3.5222245D-32 -6.4371692D-35
  36   11  -4624.8729  0.0154490347 -9.5691615D-09  6.1188964D-15 -8.1093466D-21  5.0079771D-26  2.5303287D-32 -6.4447894D-35
  36   12  -4624.5021  0.0154485754 -9.5687209D-09  6.1181182D-15 -8.1033369D-21  5.0082630D-26  1.4469500D-32 -6.4528593D-35
  36   13  -4624.1005  0.0154480778 -9.5682437D-09  6.1172757D-15 -8.0968259D-21  5.0083992D-26  2.7165695D-33 -6.4613717D-35
  36   14  -4623.6679  0.0154475420 -9.5677299D-09  6.1163693D-15 -8.0898142D-21  5.0083381D-26 -9.9561088D-33 -6.4701677D-35
  36   15  -4623.2045  0.0154469680 -9.5671795D-09  6.1153990D-15 -8.0823020D-21  5.0080325D-26 -2.3551567D-32 -6.4791627D-35
  36   16  -4622.7102  0.0154463557 -9.5665925D-09  6.1143649D-15 -8.0742895D-21  5.0074449D-26 -3.8077073D-32 -6.4884589D-35
  36   17  -4622.1850  0.0154457052 -9.5659689D-09  6.1132674D-15 -8.0657776D-21  5.0065053D-26 -5.3528983D-32 -6.4977032D-35
  36   18  -4621.6290  0.0154450165 -9.5653087D-09  6.1121066D-15 -8.0567670D-21  5.0051766D-26 -6.9916530D-32 -6.5070964D-35
  36   19  -4621.0421  0.0154442895 -9.5646120D-09  6.1108827D-15 -8.0472589D-21  5.0033807D-26 -8.7236361D-32 -6.5162611D-35
  36   20  -4620.4244  0.0154435244 -9.5638788D-09  6.1095959D-15 -8.0372543D-21  5.0010658D-26 -1.0549427D-31 -6.5252684D-35
  37    0  -4586.5720  0.0154125841 -9.5867877D-09  6.2007498D-15 -7.6522213D-21 -1.3309862D-26 -2.1229671D-30  2.5292448D-35
  37    1  -4586.5412  0.0154125458 -9.5867504D-09  6.2006886D-15 -7.6523538D-21 -1.3334701D-26 -2.1226454D-30  2.5328919D-35
  37    2  -4586.4795  0.0154124691 -9.5866760D-09  6.2005662D-15 -7.6526225D-21 -1.3386921D-26 -2.1218673D-30  2.5444884D-35
  37    3  -4586.3870  0.0154123540 -9.5865644D-09  6.2003825D-15 -7.6530233D-21 -1.3461601D-26 -2.1208863D-30  2.5557810D-35
  37    4  -4586.2637  0.0154122007 -9.5864156D-09  6.2001376D-15 -7.6535638D-21 -1.3563402D-26 -2.1194491D-30  2.5746892D-35
  37    5  -4586.1096  0.0154120089 -9.5862296D-09  6.1998315D-15 -7.6542452D-21 -1.3690507D-26 -2.1176381D-30  2.5982522D-35
  37    6  -4585.9247  0.0154117789 -9.5860064D-09  6.1994640D-15 -7.6550711D-21 -1.3842870D-26 -2.1154451D-30  2.6264848D-35
  37    7  -4585.7089  0.0154115105 -9.5857461D-09  6.1990353D-15 -7.6560464D-21 -1.4020519D-26 -2.1128525D-30  2.6595692D-35
  37    8  -4585.4623  0.0154112037 -9.5854485D-09  6.1985453D-15 -7.6571761D-21 -1.4223156D-26 -2.1098549D-30  2.6971831D-35
  37    9  -4585.1849  0.0154108586 -9.5851138D-09  6.1979939D-15 -7.6584665D-21 -1.4450886D-26 -2.1064275D-30  2.7396675D-35
  37   10  -4584.8767  0.0154104753 -9.5847420D-09  6.1973812D-15 -7.6599241D-21 -1.4703399D-26 -2.1025599D-30  2.7867286D-35
  37   11  -4584.5377  0.0154100535 -9.5843330D-09  6.1967071D-15 -7.6615568D-21 -1.4980699D-26 -2.0982269D-30  2.8386013D-35
  37   12  -4584.1678  0.0154095935 -9.5838868D-09  6.1959715D-15 -7.6633726D-21 -1.5282499D-26 -2.0934107D-30  2.8950907D-35
  37   13  -4583.7672  0.0154090951 -9.5834036D-09  6.1951744D-15 -7.6653806D-21 -1.5608663D-26 -2.0880855D-30  2.9562704D-35
  37   14  -4583.3358  0.0154085585 -9.5828832D-09  6.1943157D-15 -7.6675904D-21 -1.5958964D-26 -2.0822267D-30  3.0220973D-35
  37   15  -4582.8735  0.0154079835 -9.5823258D-09  6.1933955D-15 -7.6700123D-21 -1.6333201D-26 -2.0758061D-30  3.0926187D-35
  37   16  -4582.3805  0.0154073703 -9.5817312D-09  6.1924135D-15 -7.6726573D-21 -1.6731061D-26 -2.0687956D-30  3.1677213D-35
  37   17  -4581.8566  0.0154067187 -9.5810997D-09  6.1913699D-15 -7.6755376D-21 -1.7152361D-26 -2.0611601D-30  3.2475627D-35
  37   18  -4581.3020  0.0154060289 -9.5804311D-09  6.1902644D-15 -7.6786649D-21 -1.7596634D-26 -2.0528717D-30  3.3318758D-35
  37   19  -4580.7166  0.0154053008 -9.5797254D-09  6.1890969D-15 -7.6820527D-21 -1.8063691D-26 -2.0438898D-30  3.4208743D-35
  37   20  -4580.1004  0.0154045345 -9.5789828D-09  6.1878675D-15 -7.6857145D-21 -1.8553103D-26 -2.0341790D-30  3.5144662D-35
  38    0  -4546.3812  0.0153735743 -9.6012857D-09  6.2519712D-15 -9.7976442D-21 -2.0196636D-26  2.7511473D-30  8.6055479D-35
  38    1  -4546.3505  0.0153735359 -9.6012482D-09  6.2518928D-15 -9.7978460D-21 -2.0163702D-26  2.7523566D-30  8.6008667D-35
  38    2  -4546.2890  0.0153734591 -9.6011731D-09  6.2517360D-15 -9.7982501D-21 -2.0098862D-26  2.7548310D-30  8.5933604D-35
  38    3  -4546.1967  0.0153733439 -9.6010606D-09  6.2515009D-15 -9.7988498D-21 -1.9998012D-26  2.7583481D-30  8.5759868D-35
  38    4  -4546.0737  0.0153731902 -9.6009106D-09  6.2511873D-15 -9.7996470D-21 -1.9865489D-26  2.7631447D-30  8.5565371D-35
  38    5  -4545.9200  0.0153729982 -9.6007231D-09  6.2507953D-15 -9.8006361D-21 -1.9699537D-26  2.7691261D-30  8.5322000D-35
  38    6  -4545.7355  0.0153727678 -9.6004980D-09  6.2503248D-15 -9.8018121D-21 -1.9499888D-26  2.7762801D-30  8.5028317D-35
  38    7  -4545.5203  0.0153724990 -9.6002355D-09  6.2497759D-15 -9.8031689D-21 -1.9266353D-26  2.7845970D-30  8.4684918D-35
  38    8  -4545.2744  0.0153721918 -9.5999356D-09  6.2491484D-15 -9.8046995D-21 -1.8998578D-26  2.7940595D-30  8.4290095D-35
  38    9  -4544.9977  0.0153718462 -9.5995981D-09  6.2484424D-15 -9.8063958D-21 -1.8696231D-26  2.8046520D-30  8.3843419D-35
  38   10  -4544.6902  0.0153714622 -9.5992232D-09  6.2476578D-15 -9.8082485D-21 -1.8358960D-26  2.8163547D-30  8.3344188D-35
  38   11  -4544.3521  0.0153710399 -9.5988109D-09  6.2467946D-15 -9.8102476D-21 -1.7986390D-26  2.8291483D-30  8.2792247D-35
  38   12  -4543.9832  0.0153705791 -9.5983612D-09  6.2458527D-15 -9.8123814D-21 -1.7577950D-26  2.8430052D-30  8.2184605D-35
  38   13  -4543.5835  0.0153700800 -9.5978740D-09  6.2448321D-15 -9.8146377D-21 -1.7133290D-26  2.8579028D-30  8.1522231D-35
  38   14  -4543.1532  0.0153695426 -9.5973495D-09  6.2437328D-15 -9.8170027D-21 -1.6651825D-26  2.8738112D-30  8.0803068D-35
  38   15  -4542.6921  0.0153689667 -9.5967876D-09  6.2425546D-15 -9.8194616D-21 -1.6133066D-26  2.8907000D-30  8.0026743D-35
  38   16  -4542.2003  0.0153683526 -9.5961884D-09  6.2412975D-15 -9.8219984D-21 -1.5576293D-26  2.9085312D-30  7.9189595D-35
  38   17  -4541.6778  0.0153677001 -9.5955519D-09  6.2399615D-15 -9.8245959D-21 -1.4981084D-26  2.9272728D-30  7.8293268D-35
  38   18  -4541.1246  0.0153670092 -9.5948780D-09  6.2385466D-15 -9.8272354D-21 -1.4346672D-26  2.9468822D-30  7.7334185D-35
  38   19  -4540.5406  0.0153662800 -9.5941669D-09  6.2370527D-15 -9.8298972D-21 -1.3672416D-26  2.9673162D-30  7.6310937D-35
  38   20  -4539.9260  0.0153655125 -9.5934186D-09  6.2354797D-15 -9.8325604D-21 -1.2957744D-26  2.9885325D-30  7.5223693D-35
  39    0  -4506.3400  0.0153345344 -9.6161108D-09  6.2772937D-15 -8.3494330D-21  1.1465872D-25  3.7731175D-31 -1.5885133D-34
  39    1  -4506.3093  0.0153344960 -9.6160732D-09  6.2772269D-15 -8.3482870D-21  1.1466281D-25  3.7511083D-31 -1.5885678D-34
  39    2  -4506.2479  0.0153344191 -9.6159978D-09  6.2770933D-15 -8.3459949D-21  1.1467056D-25  3.7072920D-31 -1.5886111D-34
  39    3  -4506.1559  0.0153343037 -9.6158849D-09  6.2768931D-15 -8.3425527D-21  1.1468543D-25  3.6396372D-31 -1.5892975D-34
  39    4  -4506.0333  0.0153341498 -9.6157342D-09  6.2766262D-15 -8.3379651D-21  1.1470264D-25  3.5506453D-31 -1.5897992D-34
  39    5  -4505.8799  0.0153339575 -9.6155459D-09  6.2762928D-15 -8.3322294D-21  1.1472361D-25  3.4393386D-31 -1.5904267D-34
  39    6  -4505.6959  0.0153337267 -9.6153200D-09  6.2758930D-15 -8.3253452D-21  1.1474790D-25  3.3057064D-31 -1.5911645D-34
  39    7  -4505.4813  0.0153334575 -9.6150564D-09  6.2754270D-15 -8.3173118D-21  1.1477504D-25  3.1497171D-31 -1.5920053D-34
  39    8  -4505.2359  0.0153331498 -9.6147552D-09  6.2748950D-15 -8.3081287D-21  1.1480438D-25  2.9713824D-31 -1.5929239D-34
  39    9  -4504.9599  0.0153328037 -9.6144164D-09  6.2742972D-15 -8.2977949D-21  1.1483539D-25  2.7706065D-31 -1.5939294D-34
  39   10  -4504.6533  0.0153324191 -9.6140399D-09  6.2736338D-15 -8.2863097D-21  1.1486734D-25  2.5473670D-31 -1.5950066D-34
  39   11  -4504.3160  0.0153319961 -9.6136259D-09  6.2729052D-15 -8.2736726D-21  1.1489929D-25  2.3016685D-31 -1.5961173D-34
  39   12  -4503.9480  0.0153315347 -9.6131743D-09  6.2721116D-15 -8.2598828D-21  1.1493049D-25  2.0334264D-31 -1.5972681D-34
  39   13  -4503.5494  0.0153310348 -9.6126851D-09  6.2712533D-15 -8.2449398D-21  1.1496000D-25  1.7425964D-31 -1.5984465D-34
  39   14  -4503.1201  0.0153304965 -9.6121583D-09  6.2703308D-15 -8.2288435D-21  1.1498658D-25  1.4292032D-31 -1.5996024D-34
  39   15  -4502.6602  0.0153299198 -9.6115940D-09  6.2693443D-15 -8.2115938D-21  1.1500929D-25  1.0931693D-31 -1.6007431D-34
  39   16  -4502.1697  0.0153293047 -9.6109922D-09  6.2682944D-15 -8.1931907D-21  1.1502687D-25  7.3446661D-32 -1.6018436D-34
  39   17  -4501.6485  0.0153286511 -9.6103529D-09  6.2671815D-15 -8.1736351D-21  1.1503791D-25  3.5311800D-32 -1.6028591D-34
  39   18  -4501.0967  0.0153279592 -9.6096761D-09  6.2660060D-15 -8.1529279D-21  1.1504119D-25 -5.0929141D-33 -1.6037890D-34
  39   19  -4500.5142  0.0153272289 -9.6089619D-09  6.2647684D-15 -8.1310705D-21  1.1503516D-25 -4.7764716D-32 -1.6045922D-34
  39   20  -4499.9011  0.0153264602 -9.6082102D-09  6.2634693D-15 -8.1080650D-21  1.1501830D-25 -9.2702499D-32 -1.6052441D-34
  40    0  -4466.4482  0.0152954616 -9.6304247D-09  6.3859913D-15 -6.4543895D-21 -1.7604517D-26 -3.8036984D-30  6.9592634D-35
  40    1  -4466.4176  0.0152954230 -9.6303864D-09  6.3859397D-15 -6.4545654D-21 -1.7649717D-26 -3.8027484D-30  6.9657090D-35
  40    2  -4466.3564  0.0152953460 -9.6303098D-09  6.3858364D-15 -6.4549204D-21 -1.7742027D-26 -3.8007378D-30  6.9821645D-35
  40    3  -4466.2646  0.0152952304 -9.6301948D-09  6.3856815D-15 -6.4554532D-21 -1.7877356D-26 -3.7978801D-30  7.0012380D-35
  40    4  -4466.1423  0.0152950763 -9.6300416D-09  6.3854749D-15 -6.4561719D-21 -1.8059555D-26 -3.7939515D-30  7.0301741D-35
  40    5  -4465.9893  0.0152948838 -9.6298500D-09  6.3852166D-15 -6.4570807D-21 -1.8287099D-26 -3.7890159D-30  7.0663874D-35
  40    6  -4465.8058  0.0152946526 -9.6296202D-09  6.3849066D-15 -6.4581860D-21 -1.8559686D-26 -3.7830625D-30  7.1096420D-35
  40    7  -4465.5917  0.0152943830 -9.6293520D-09  6.3845449D-15 -6.4594963D-21 -1.8877127D-26 -3.7760716D-30  7.1599406D-35
  40    8  -4465.3469  0.0152940749 -9.6290456D-09  6.3841315D-15 -6.4610210D-21 -1.9239292D-26 -3.7680182D-30  7.2174527D-35
  40    9  -4465.0717  0.0152937282 -9.6287008D-09  6.3836662D-15 -6.4627709D-21 -1.9645752D-26 -3.7588835D-30  7.2818815D-35
  40   10  -4464.7658  0.0152933431 -9.6283178D-09  6.3831491D-15 -6.4647580D-21 -2.0096207D-26 -3.7486388D-30  7.3532388D-35
  40   11  -4464.4293  0.0152929195 -9.6278966D-09  6.3825801D-15 -6.4669957D-21 -2.0590240D-26 -3.7372558D-30  7.4313718D-35
  40   12  -4464.0623  0.0152924573 -9.6274370D-09  6.3819592D-15 -6.4694988D-21 -2.1127538D-26 -3.7246987D-30  7.5164068D-35
  40   13  -4463.6647  0.0152919567 -9.6269393D-09  6.3812862D-15 -6.4722832D-21 -2.1707511D-26 -3.7109351D-30  7.6080426D-35
  40   14  -4463.2365  0.0152914176 -9.6264033D-09  6.3805611D-15 -6.4753658D-21 -2.2329712D-26 -3.6959266D-30  7.7063148D-35
  40   15  -4462.7778  0.0152908401 -9.6258290D-09  6.3797839D-15 -6.4787651D-21 -2.2993505D-26 -3.6796340D-30  7.8109841D-35
  40   16  -4462.2885  0.0152902240 -9.6252166D-09  6.3789544D-15 -6.4825004D-21 -2.3698328D-26 -3.6620123D-30  7.9220645D-35
  40   17  -4461.7687  0.0152895695 -9.6245660D-09  6.3780725D-15 -6.4865925D-21 -2.4443439D-26 -3.6430181D-30  8.0393165D-35
  40   18  -4461.2182  0.0152888766 -9.6238772D-09  6.3771381D-15 -6.4910630D-21 -2.5228139D-26 -3.6226034D-30  8.1626726D-35
  40   19  -4460.6373  0.0152881452 -9.6231503D-09  6.3761511D-15 -6.4959347D-21 -2.6051608D-26 -3.6007182D-30  8.2919394D-35
  40   20  -4460.0258  0.0152873754 -9.6223852D-09  6.3751113D-15 -6.5012311D-21 -2.6912930D-26 -3.5773142D-30  8.4268717D-35
  41    0  -4426.7057  0.0152563732 -9.6432366D-09  6.4713124D-15 -9.2148601D-21 -4.4738210D-26  2.6050464D-30  1.0781553D-34
  41    1  -4426.6752  0.0152563347 -9.6431978D-09  6.4712387D-15 -9.2153076D-21 -4.4707184D-26  2.6065700D-30  1.0777757D-34
  41    2  -4426.6142  0.0152562575 -9.6431202D-09  6.4710912D-15 -9.2162019D-21 -4.4645500D-26  2.6096366D-30  1.0770948D-34
  41    3  -4426.5227  0.0152561418 -9.6430037D-09  6.4708700D-15 -9.2175385D-21 -4.4550200D-26  2.6140861D-30  1.0755699D-34
  41    4  -4426.4006  0.0152559875 -9.6428484D-09  6.4705750D-15 -9.2193180D-21 -4.4424583D-26  2.6201049D-30  1.0738555D-34
  41    5  -4426.2481  0.0152557947 -9.6426543D-09  6.4702062D-15 -9.2215354D-21 -4.4267222D-26  2.6276171D-30  1.0717174D-34
  41    6  -4426.0650  0.0152555632 -9.6424213D-09  6.4697635D-15 -9.2241857D-21 -4.4077646D-26  2.6366067D-30  1.0691147D-34
  41    7  -4425.8514  0.0152552933 -9.6421496D-09  6.4692469D-15 -9.2272634D-21 -4.3855779D-26  2.6470706D-30  1.0660863D-34
  41    8  -4425.6073  0.0152549847 -9.6418391D-09  6.4686562D-15 -9.2307616D-21 -4.3601037D-26  2.6589893D-30  1.0625880D-34
  41    9  -4425.3328  0.0152546376 -9.6414898D-09  6.4679915D-15 -9.2346729D-21 -4.3313200D-26  2.6723559D-30  1.0586504D-34
  41   10  -4425.0277  0.0152542520 -9.6411018D-09  6.4672525D-15 -9.2389881D-21 -4.2991618D-26  2.6871453D-30  1.0542325D-34
  41   11  -4424.6921  0.0152538278 -9.6406750D-09  6.4664393D-15 -9.2436976D-21 -4.2635816D-26  2.7033421D-30  1.0493354D-34
  41   12  -4424.3260  0.0152533650 -9.6402094D-09  6.4655516D-15 -9.2487905D-21 -4.2245253D-26  2.7209253D-30  1.0439548D-34
  41   13  -4423.9294  0.0152528637 -9.6397051D-09  6.4645895D-15 -9.2542548D-21 -4.1819368D-26  2.7398742D-30  1.0380898D-34
  41   14  -4423.5023  0.0152523239 -9.6391621D-09  6.4635527D-15 -9.2600772D-21 -4.1357371D-26  2.7601581D-30  1.0317068D-34
  41   15  -4423.0448  0.0152517456 -9.6385805D-09  6.4624411D-15 -9.2662435D-21 -4.0858588D-26  2.7817515D-30  1.0247992D-34
  41   16  -4422.5567  0.0152511288 -9.6379601D-09  6.4612546D-15 -9.2727380D-21 -4.0322296D-26  2.8046238D-30  1.0173601D-34
  41   17  -4422.0382  0.0152504734 -9.6373012D-09  6.4599930D-15 -9.2795440D-21 -3.9747688D-26  2.8287425D-30  1.0093712D-34
  41   18  -4421.4892  0.0152497795 -9.6366036D-09  6.4586563D-15 -9.2866434D-21 -3.9133943D-26  2.8540704D-30  1.0008183D-34
  41   19  -4420.9097  0.0152490472 -9.6358673D-09  6.4572441D-15 -9.2940169D-21 -3.8480189D-26  2.8805710D-30  9.9168666D-35
  41   20  -4420.2998  0.0152482763 -9.6350926D-09  6.4557565D-15 -9.3016435D-21 -3.7785496D-26  2.9082014D-30  9.8195256D-35
  42    0  -4387.1125  0.0152172813 -9.6558379D-09  6.5086912D-15 -8.6538241D-21  1.1748290D-25  1.9450504D-30 -1.9702449D-34
  42    1  -4387.0820  0.0152172426 -9.6557988D-09  6.5086220D-15 -8.6526484D-21  1.1750693D-25  1.9422514D-30 -1.9711182D-34
  42    2  -4387.0212  0.0152171654 -9.6557207D-09  6.5084836D-15 -8.6502983D-21  1.1755289D-25  1.9367622D-30 -1.9724774D-34
  42    3  -4386.9299  0.0152170495 -9.6556036D-09  6.5082760D-15 -8.6467714D-21  1.1762154D-25  1.9285248D-30 -1.9745021D-34
  42    4  -4386.8081  0.0152168950 -9.6554474D-09  6.5079994D-15 -8.6420631D-21  1.1771555D-25  1.9173616D-30 -1.9777604D-34
  42    5  -4386.6559  0.0152167019 -9.6552521D-09  6.5076538D-15 -8.6361744D-21  1.1783023D-25  1.9035027D-30 -1.9814191D-34
  42    6  -4386.4733  0.0152164702 -9.6550179D-09  6.5072394D-15 -8.6291005D-21  1.1796667D-25  1.8868413D-30 -1.9857770D-34
  42    7  -4386.2603  0.0152161999 -9.6547446D-09  6.5067564D-15 -8.6208374D-21  1.1812430D-25  1.8673576D-30 -1.9908255D-34
  42    8  -4386.0169  0.0152158909 -9.6544323D-09  6.5062050D-15 -8.6113803D-21  1.1830250D-25  1.8450279D-30 -1.9965735D-34
  42    9  -4385.7430  0.0152155434 -9.6540810D-09  6.5055854D-15 -8.6007241D-21  1.1850040D-25  1.8198307D-30 -2.0029901D-34
  42   10  -4385.4387  0.0152151572 -9.6536906D-09  6.5048978D-15 -8.5888632D-21  1.1871709D-25  1.7917397D-30 -2.0100637D-34
  42   11  -4385.1039  0.0152147325 -9.6532613D-09  6.5041425D-15 -8.5757914D-21  1.1895156D-25  1.7607247D-30 -2.0177791D-34
  42   12  -4384.7388  0.0152142691 -9.6527931D-09  6.5033200D-15 -8.5615022D-21  1.1920266D-25  1.7267563D-30 -2.0261102D-34
  42   13  -4384.3432  0.0152137672 -9.6522859D-09  6.5024304D-15 -8.5459884D-21  1.1946916D-25  1.6897993D-30 -2.0350370D-34
  42   14  -4383.9173  0.0152132267 -9.6517397D-09  6.5014742D-15 -8.5292429D-21  1.1974973D-25  1.6498177D-30 -2.0445416D-34
  42   15  -4383.4609  0.0152126476 -9.6511546D-09  6.5004517D-15 -8.5112585D-21  1.2004278D-25  1.6067785D-30 -2.0545748D-34
  42   16  -4382.9741  0.0152120299 -9.6505306D-09  6.4993635D-15 -8.4920271D-21  1.2034690D-25  1.5606359D-30 -2.0651387D-34
  42   17  -4382.4569  0.0152113737 -9.6498677D-09  6.4982100D-15 -8.4715415D-21  1.2066021D-25  1.5113555D-30 -2.0761710D-34
  42   18  -4381.9093  0.0152106789 -9.6491660D-09  6.4969917D-15 -8.4497936D-21  1.2098101D-25  1.4588906D-30 -2.0876604D-34
  42   19  -4381.3313  0.0152099456 -9.6484254D-09  6.4957090D-15 -8.4267760D-21  1.2130727D-25  1.4032004D-30 -2.0995594D-34
  42   20  -4380.7229  0.0152091738 -9.6476460D-09  6.4943627D-15 -8.4024814D-21  1.2163698D-25  1.3442405D-30 -2.1118368D-34
  43    0  -4347.6680  0.0151781858 -9.6678651D-09  6.6240561D-15 -6.2973029D-21 -4.2859693D-26 -6.8136431D-30  7.2884603D-35
  43    1  -4347.6377  0.0151781471 -9.6678253D-09  6.6240057D-15 -6.2977319D-21 -4.2941433D-26 -6.8126218D-30  7.3054873D-35
  43    2  -4347.5770  0.0151780698 -9.6677458D-09  6.6239050D-15 -6.2985926D-21 -4.3105180D-26 -6.8105567D-30  7.3401178D-35
  43    3  -4347.4859  0.0151779537 -9.6676266D-09  6.6237538D-15 -6.2998896D-21 -4.3350675D-26 -6.8074415D-30  7.3919977D-35
  43    4  -4347.3645  0.0151777991 -9.6674676D-09  6.6235522D-15 -6.3016307D-21 -4.3677918D-26 -6.8032501D-30  7.4613028D-35
  43    5  -4347.2127  0.0151776057 -9.6672689D-09  6.6233001D-15 -6.3038255D-21 -4.4086753D-26 -6.7979555D-30  7.5479880D-35
  43    6  -4347.0306  0.0151773737 -9.6670305D-09  6.6229974D-15 -6.3064834D-21 -4.4573899D-26 -6.7916944D-30  7.6458746D-35
  43    7  -4346.8181  0.0151771030 -9.6667523D-09  6.6226442D-15 -6.3096235D-21 -4.5144058D-26 -6.7841447D-30  7.7647559D-35
  43    8  -4346.5753  0.0151767937 -9.6664345D-09  6.6222402D-15 -6.3132611D-21 -4.5794928D-26 -6.7753714D-30  7.9005169D-35
  43    9  -4346.3021  0.0151764457 -9.6660769D-09  6.6217855D-15 -6.3174154D-21 -4.6526075D-26 -6.7653228D-30  8.0529127D-35
  43   10  -4345.9986  0.0151760591 -9.6656796D-09  6.6212799D-15 -6.3221087D-21 -4.7337296D-26 -6.7539275D-30  8.2221786D-35
  43   11  -4345.6647  0.0151756338 -9.6652426D-09  6.6207234D-15 -6.3273647D-21 -4.8227894D-26 -6.7411253D-30  8.4077535D-35
  43   12  -4345.3005  0.0151751699 -9.6647659D-09  6.6201157D-15 -6.3332104D-21 -4.9197643D-26 -6.7268283D-30  8.6100259D-35
  43   13  -4344.9059  0.0151746673 -9.6642496D-09  6.6194567D-15 -6.3396742D-21 -5.0245806D-26 -6.7109587D-30  8.8285433D-35
  43   14  -4344.4810  0.0151741261 -9.6636936D-09  6.6187462D-15 -6.3467875D-21 -5.1371799D-26 -6.6934237D-30  9.0632640D-35
  43   15  -4344.0258  0.0151735463 -9.6630979D-09  6.6179841D-15 -6.3545835D-21 -5.2574810D-26 -6.6741303D-30  9.3138368D-35
  43   16  -4343.5403  0.0151729279 -9.6624626D-09  6.6171702D-15 -6.3630979D-21 -5.3854241D-26 -6.6529674D-30  9.5804429D-35
  43   17  -4343.0244  0.0151722709 -9.6617877D-09  6.6163042D-15 -6.3723683D-21 -5.5209093D-26 -6.6298304D-30  9.8626569D-35
  43   18  -4342.4782  0.0151715753 -9.6610732D-09  6.6153859D-15 -6.3824348D-21 -5.6638466D-26 -6.6045990D-30  1.0160384D-34
  43   19  -4341.9017  0.0151708411 -9.6603191D-09  6.6144149D-15 -6.3933397D-21 -5.8142060D-26 -6.5771077D-30  1.0474929D-34
  43   20  -4341.2949  0.0151700683 -9.6595255D-09  6.6133910D-15 -6.4051252D-21 -5.9716540D-26 -6.5473515D-30  1.0801746D-34
  44    0  -4308.3722  0.0151391043 -9.6783295D-09  6.6933279D-15 -1.1307513D-20 -9.6710711D-26  4.6959592D-30  1.1515016D-34
  44    1  -4308.3419  0.0151390656 -9.6782893D-09  6.6932375D-15 -1.1308479D-20 -9.6654189D-26  4.6975608D-30  1.1500161D-34
  44    2  -4308.2814  0.0151389882 -9.6782090D-09  6.6930565D-15 -1.1310410D-20 -9.6540491D-26  4.7007254D-30  1.1469227D-34
  44    3  -4308.1905  0.0151388720 -9.6780885D-09  6.6927850D-15 -1.1313304D-20 -9.6371193D-26  4.7055334D-30  1.1425654D-34
  44    4  -4308.0694  0.0151387172 -9.6779279D-09  6.6924229D-15 -1.1317154D-20 -9.6145133D-26  4.7119147D-30  1.1367433D-34
  44    5  -4307.9180  0.0151385236 -9.6777271D-09  6.6919702D-15 -1.1321954D-20 -9.5862243D-26  4.7198487D-30  1.1294828D-34
  44    6  -4307.7364  0.0151382914 -9.6774862D-09  6.6914266D-15 -1.1327696D-20 -9.5522073D-26  4.7292996D-30  1.1207501D-34
  44    7  -4307.5244  0.0151380204 -9.6772052D-09  6.6907920D-15 -1.1334369D-20 -9.5124359D-26  4.7402338D-30  1.1105559D-34
  44    8  -4307.2822  0.0151377107 -9.6768840D-09  6.6900664D-15 -1.1341960D-20 -9.4668713D-26  4.7526078D-30  1.0988965D-34
  44    9  -4307.0097  0.0151373624 -9.6765228D-09  6.6892495D-15 -1.1350457D-20 -9.4154723D-26  4.7663723D-30  1.0857722D-34
  44   10  -4306.7070  0.0151369753 -9.6761215D-09  6.6883411D-15 -1.1359844D-20 -9.3581847D-26  4.7814706D-30  1.0711665D-34
  44   11  -4306.3740  0.0151365496 -9.6756801D-09  6.6873409D-15 -1.1370104D-20 -9.2949624D-26  4.7978434D-30  1.0550883D-34
  44   12  -4306.0107  0.0151360851 -9.6751986D-09  6.6862489D-15 -1.1381216D-20 -9.2257474D-26  4.8154217D-30  1.0375275D-34
  44   13  -4305.6172  0.0151355820 -9.6746772D-09  6.6850646D-15 -1.1393160D-20 -9.1504781D-26  4.8341302D-30  1.0184764D-34
  44   14  -4305.1934  0.0151350403 -9.6741157D-09  6.6837879D-15 -1.1405914D-20 -9.0691054D-26  4.8538945D-30  9.9795737D-35
  44   15  -4304.7394  0.0151344599 -9.6735142D-09  6.6824183D-15 -1.1419452D-20 -8.9815479D-26  4.8746194D-30  9.7593342D-35
  44   16  -4304.2551  0.0151338408 -9.6728727D-09  6.6809557D-15 -1.1433748D-20 -8.8877510D-26  4.8962182D-30  9.5242396D-35
  44   17  -4303.7405  0.0151331830 -9.6721914D-09  6.6793997D-15 -1.1448772D-20 -8.7876402D-26  4.9185884D-30  9.2741613D-35
  44   18  -4303.1957  0.0151324867 -9.6714701D-09  6.6777500D-15 -1.1464494D-20 -8.6811517D-26  4.9416258D-30  9.0091599D-35
  44   19  -4302.6207  0.0151317517 -9.6707089D-09  6.6760061D-15 -1.1480881D-20 -8.5682149D-26  4.9652176D-30  8.7292102D-35
  44   20  -4302.0155  0.0151309780 -9.6699079D-09  6.6741678D-15 -1.1497898D-20 -8.4487607D-26  4.9892456D-30  8.4342958D-35
  45    0  -4269.2245  0.0151000426 -9.6894701D-09  6.6706288D-15 -1.1744218D-20  5.0880959D-26  6.9703891D-31 -7.7927176D-35
  45    1  -4269.1943  0.0151000038 -9.6894301D-09  6.6705349D-15 -1.1743710D-20  5.0888504D-26  6.9599250D-31 -7.7880741D-35
  45    2  -4269.1339  0.0150999263 -9.6893501D-09  6.6703470D-15 -1.1742691D-20  5.0905998D-26  6.9376637D-31 -7.7839172D-35
  45    3  -4269.0433  0.0150998101 -9.6892300D-09  6.6700652D-15 -1.1741164D-20  5.0930905D-26  6.9049908D-31 -7.7750955D-35
  45    4  -4268.9225  0.0150996550 -9.6890699D-09  6.6696895D-15 -1.1739126D-20  5.0963991D-26  6.8614703D-31 -7.7634447D-35
  45    5  -4268.7715  0.0150994612 -9.6888698D-09  6.6692200D-15 -1.1736577D-20  5.1004991D-26  6.8071866D-31 -7.7487733D-35
  45    6  -4268.5903  0.0150992287 -9.6886298D-09  6.6686567D-15 -1.1733515D-20  5.1053700D-26  6.7421932D-31 -7.7310689D-35
  45    7  -4268.3789  0.0150989574 -9.6883497D-09  6.6679997D-15 -1.1729939D-20  5.1110033D-26  6.6665279D-31 -7.7106388D-35
  45    8  -4268.1373  0.0150986474 -9.6880296D-09  6.6672491D-15 -1.1725848D-20  5.1173597D-26  6.5803039D-31 -7.6872648D-35
  45    9  -4267.8655  0.0150982987 -9.6876696D-09  6.6664050D-15 -1.1721239D-20  5.1244192D-26  6.4835874D-31 -7.6611717D-35
  45   10  -4267.5636  0.0150979112 -9.6872697D-09  6.6654675D-15 -1.1716111D-20  5.1321343D-26  6.3765414D-31 -7.6321283D-35
  45   11  -4267.2314  0.0150974849 -9.6868298D-09  6.6644368D-15 -1.1710461D-20  5.1404664D-26  6.2592838D-31 -7.6001549D-35
  45   12  -4266.8691  0.0150970200 -9.6863500D-09  6.6633129D-15 -1.1704287D-20  5.1493862D-26  6.1318962D-31 -7.5655179D-35
  45   13  -4266.4766  0.0150965163 -9.6858303D-09  6.6620960D-15 -1.1697586D-20  5.1588443D-26  5.9945470D-31 -7.5281679D-35
  45   14  -4266.0539  0.0150959739 -9.6852707D-09  6.6607862D-15 -1.1690357D-20  5.1687881D-26  5.8473941D-31 -7.4880936D-35
  45   15  -4265.6010  0.0150953928 -9.6846713D-09  6.6593839D-15 -1.1682596D-20  5.1791726D-26  5.6905919D-31 -7.4454440D-35
  45   16  -4265.1180  0.0150947730 -9.6840321D-09  6.6578890D-15 -1.1674301D-20  5.1899354D-26  5.5243302D-31 -7.4001478D-35
  45   17  -4264.6048  0.0150941145 -9.6833531D-09  6.6563019D-15 -1.1665468D-20  5.2010318D-26  5.3487454D-31 -7.3525263D-35
  45   18  -4264.0614  0.0150934173 -9.6826343D-09  6.6546228D-15 -1.1656096D-20  5.2123777D-26  5.1641145D-31 -7.3022080D-35
  45   19  -4263.4879  0.0150926815 -9.6818758D-09  6.6528518D-15 -1.1646182D-20  5.2239350D-26  4.9705604D-31 -7.2497640D-35
  45   20  -4262.8842  0.0150919070 -9.6810775D-09  6.6509892D-15 -1.1635722D-20  5.2356214D-26  4.7683303D-31 -7.1949910D-35
  46    0  -4230.2245  0.0150609841 -9.7016492D-09  6.6730978D-15 -1.0574475D-20  3.8224012D-26 -3.6529263D-30 -1.7493724D-34
  46    1  -4230.1944  0.0150609453 -9.7016091D-09  6.6730132D-15 -1.0574093D-20  3.8180321D-26 -3.6553822D-30 -1.7488909D-34
  46    2  -4230.1342  0.0150608677 -9.7015291D-09  6.6728440D-15 -1.0573332D-20  3.8090545D-26 -3.6601671D-30 -1.7474347D-34
  46    3  -4230.0438  0.0150607513 -9.7014090D-09  6.6725903D-15 -1.0572189D-20  3.7961208D-26 -3.6676501D-30 -1.7464283D-34
  46    4  -4229.9233  0.0150605961 -9.7012488D-09  6.6722520D-15 -1.0570674D-20  3.7784916D-26 -3.6774240D-30 -1.7443370D-34
  46    5  -4229.7727  0.0150604021 -9.7010487D-09  6.6718292D-15 -1.0568790D-20  3.7563962D-26 -3.6896269D-30 -1.7417118D-34
  46    6  -4229.5920  0.0150601692 -9.7008085D-09  6.6713220D-15 -1.0566544D-20  3.7297739D-26 -3.7042424D-30 -1.7385039D-34
  46    7  -4229.3812  0.0150598976 -9.7005283D-09  6.6707303D-15 -1.0563945D-20  3.6985853D-26 -3.7212604D-30 -1.7347178D-34
  46    8  -4229.1402  0.0150595872 -9.7002081D-09  6.6700543D-15 -1.0561000D-20  3.6627678D-26 -3.7406645D-30 -1.7303284D-34
  46    9  -4228.8691  0.0150592380 -9.6998480D-09  6.6692940D-15 -1.0557722D-20  3.6222509D-26 -3.7624353D-30 -1.7253070D-34
  46   10  -4228.5680  0.0150588500 -9.6994478D-09  6.6684496D-15 -1.0554122D-20  3.5769549D-26 -3.7865488D-30 -1.7196194D-34
  46   11  -4228.2367  0.0150584233 -9.6990077D-09  6.6675210D-15 -1.0550215D-20  3.5267988D-26 -3.8129824D-30 -1.7132429D-34
  46   12  -4227.8753  0.0150579577 -9.6985277D-09  6.6665083D-15 -1.0546016D-20  3.4716840D-26 -3.8417058D-30 -1.7061318D-34
  46   13  -4227.4838  0.0150574534 -9.6980078D-09  6.6654118D-15 -1.0541542D-20  3.4115165D-26 -3.8726867D-30 -1.6982611D-34
  46   14  -4227.0622  0.0150569103 -9.6974479D-09  6.6642314D-15 -1.0536811D-20  3.3461750D-26 -3.9058878D-30 -1.6895649D-34
  46   15  -4226.6105  0.0150563285 -9.6968482D-09  6.6629673D-15 -1.0531845D-20  3.2755497D-26 -3.9412689D-30 -1.6800100D-34
  46   16  -4226.1287  0.0150557079 -9.6962086D-09  6.6616195D-15 -1.0526665D-20  3.1995154D-26 -3.9787838D-30 -1.6695434D-34
  46   17  -4225.6168  0.0150550486 -9.6955292D-09  6.6601883D-15 -1.0521295D-20  3.1179426D-26 -4.0183832D-30 -1.6581151D-34
  46   18  -4225.0748  0.0150543506 -9.6948100D-09  6.6586736D-15 -1.0515761D-20  3.0306880D-26 -4.0600087D-30 -1.6456564D-34
  46   19  -4224.5028  0.0150536138 -9.6940510D-09  6.6570756D-15 -1.0510091D-20  2.9376284D-26 -4.1036069D-30 -1.6321467D-34
  46   20  -4223.9006  0.0150528383 -9.6932522D-09  6.6553945D-15 -1.0504314D-20  2.8385899D-26 -4.1491014D-30 -1.6174753D-34
  47    0  -4191.3722  0.0150219179 -9.7142992D-09  6.6772636D-15 -1.3846234D-20 -1.6233162D-25  1.8738202D-30  4.3608353D-34
  47    1  -4191.3421  0.0150218791 -9.7142591D-09  6.6771529D-15 -1.3847857D-20 -1.6230955D-25  1.8799510D-30  4.3608871D-34
  47    2  -4191.2820  0.0150218014 -9.7141790D-09  6.6769313D-15 -1.3851104D-20 -1.6226586D-25  1.8922504D-30  4.3611328D-34
  47    3  -4191.1919  0.0150216848 -9.7140588D-09  6.6765988D-15 -1.3855969D-20 -1.6219542D-25  1.9104499D-30  4.3605267D-34
  47    4  -4191.0717  0.0150215294 -9.7138986D-09  6.6761553D-15 -1.3862455D-20 -1.6210306D-25  1.9348655D-30  4.3602581D-34
  47    5  -4190.9215  0.0150213351 -9.7136983D-09  6.6756006D-15 -1.3870558D-20 -1.6198606D-25  1.9653866D-30  4.3598947D-34
  47    6  -4190.7412  0.0150211020 -9.7134580D-09  6.6749346D-15 -1.3880273D-20 -1.6184331D-25  2.0020108D-30  4.3594053D-34
  47    7  -4190.5310  0.0150208300 -9.7131777D-09  6.6741570D-15 -1.3891596D-20 -1.6167336D-25  2.0447297D-30  4.3587201D-34
  47    8  -4190.2906  0.0150205192 -9.7128573D-09  6.6732675D-15 -1.3904522D-20 -1.6147465D-25  2.0935401D-30  4.3577914D-34
  47    9  -4190.0203  0.0150201695 -9.7124970D-09  6.6722659D-15 -1.3919044D-20 -1.6124564D-25  2.1484433D-30  4.3566138D-34
  47   10  -4189.7199  0.0150197810 -9.7120967D-09  6.6711517D-15 -1.3935156D-20 -1.6098410D-25  2.2094232D-30  4.3550746D-34
  47   11  -4189.3894  0.0150193537 -9.7116564D-09  6.6699246D-15 -1.3952848D-20 -1.6068811D-25  2.2764800D-30  4.3531667D-34
  47   12  -4189.0290  0.0150188876 -9.7111763D-09  6.6685842D-15 -1.3972110D-20 -1.6035504D-25  2.3495936D-30  4.3507758D-34
  47   13  -4188.6385  0.0150183826 -9.7106562D-09  6.6671301D-15 -1.3992933D-20 -1.5998231D-25  2.4287513D-30  4.3478357D-34
  47   14  -4188.2180  0.0150178388 -9.7100962D-09  6.6655616D-15 -1.4015301D-20 -1.5956709D-25  2.5139328D-30  4.3442587D-34
  47   15  -4187.7674  0.0150172562 -9.7094964D-09  6.6638783D-15 -1.4039202D-20 -1.5910637D-25  2.6051181D-30  4.3399712D-34
  47   16  -4187.2869  0.0150166348 -9.7088567D-09  6.6620797D-15 -1.4064618D-20 -1.5859692D-25  2.7022803D-30  4.3348820D-34
  47   17  -4186.7764  0.0150159746 -9.7081773D-09  6.6601651D-15 -1.4091532D-20 -1.5803509D-25  2.8053782D-30  4.3288503D-34
  47   18  -4186.2358  0.0150152757 -9.7074581D-09  6.6581338D-15 -1.4119923D-20 -1.5741741D-25  2.9143795D-30  4.3218144D-34
  47   19  -4185.6652  0.0150145379 -9.7066992D-09  6.6559853D-15 -1.4149769D-20 -1.5673985D-25  3.0292326D-30  4.3136255D-34
  47   20  -4185.0647  0.0150137614 -9.7059006D-09  6.6537189D-15 -1.4181043D-20 -1.5599833D-25  3.1498840D-30  4.3041654D-34
  48    0  -4152.6671  0.0149828313 -9.7288721D-09  6.5659533D-15 -1.4671345D-20  1.8648047D-25  4.5821020D-30 -4.5588452D-34
  48    1  -4152.6371  0.0149827924 -9.7288327D-09  6.5658359D-15 -1.4669480D-20  1.8653603D-25  4.5756850D-30 -4.5601109D-34
  48    2  -4152.5772  0.0149827146 -9.7287539D-09  6.5656012D-15 -1.4665749D-20  1.8664490D-25  4.5629581D-30 -4.5621907D-34
  48    3  -4152.4873  0.0149825978 -9.7286357D-09  6.5652493D-15 -1.4660148D-20  1.8680767D-25  4.5438564D-30 -4.5653008D-34
  48    4  -4152.3674  0.0149824422 -9.7284781D-09  6.5647803D-15 -1.4652669D-20  1.8702730D-25  4.5181505D-30 -4.5702336D-34
  48    5  -4152.2176  0.0149822476 -9.7282812D-09  6.5641944D-15 -1.4643311D-20  1.8729748D-25  4.4861385D-30 -4.5757580D-34
  48    6  -4152.0378  0.0149820141 -9.7280449D-09  6.5634918D-15 -1.4632064D-20  1.8761902D-25  4.4476774D-30 -4.5822758D-34
  48    7  -4151.8281  0.0149817417 -9.7277693D-09  6.5626728D-15 -1.4618917D-20  1.8799084D-25  4.4027301D-30 -4.5898124D-34
  48    8  -4151.5884  0.0149814304 -9.7274543D-09  6.5617376D-15 -1.4603861D-20  1.8841093D-25  4.3512805D-30 -4.5982353D-34
  48    9  -4151.3187  0.0149810803 -9.7271000D-09  6.5606868D-15 -1.4586883D-20  1.8887776D-25  4.2932834D-30 -4.6075473D-34
  48   10  -4151.0191  0.0149806912 -9.7267064D-09  6.5595206D-15 -1.4567970D-20  1.8938908D-25  4.2287070D-30 -4.6176622D-34
  48   11  -4150.6895  0.0149802632 -9.7262735D-09  6.5582395D-15 -1.4547106D-20  1.8994256D-25  4.1575114D-30 -4.6285034D-34
  48   12  -4150.3300  0.0149797964 -9.7258013D-09  6.5568441D-15 -1.4524278D-20  1.9053565D-25  4.0796556D-30 -4.6399973D-34
  48   13  -4149.9405  0.0149792906 -9.7252900D-09  6.5553348D-15 -1.4499467D-20  1.9116547D-25  3.9950978D-30 -4.6520453D-34
  48   14  -4149.5211  0.0149787460 -9.7247394D-09  6.5537124D-15 -1.4472657D-20  1.9182906D-25  3.9037917D-30 -4.6645740D-34
  48   15  -4149.0718  0.0149781626 -9.7241496D-09  6.5519774D-15 -1.4443830D-20  1.9252286D-25  3.8057010D-30 -4.6774337D-34
  48   16  -4148.5925  0.0149775403 -9.7235207D-09  6.5501306D-15 -1.4412969D-20  1.9324349D-25  3.7007791D-30 -4.6905506D-34
  48   17  -4148.0832  0.0149768791 -9.7228527D-09  6.5481727D-15 -1.4380054D-20  1.9398703D-25  3.5889856D-30 -4.7037909D-34
  48   18  -4147.5441  0.0149761791 -9.7221456D-09  6.5461044D-15 -1.4345067D-20  1.9474944D-25  3.4702811D-30 -4.7170319D-34
  48   19  -4146.9750  0.0149754402 -9.7213995D-09  6.5439268D-15 -1.4307991D-20  1.9552635D-25  3.3446321D-30 -4.7301376D-34
  48   20  -4146.3760  0.0149746625 -9.7206143D-09  6.5416407D-15 -1.4268806D-20  1.9631316D-25  3.2120058D-30 -4.7429625D-34
  49    0  -4114.1093  0.0149436897 -9.7456086D-09  6.5589643D-15 -1.0832084D-20 -7.8621347D-27 -4.7402685D-30  2.7938412D-34
  49    1  -4114.0794  0.0149436507 -9.7455692D-09  6.5588777D-15 -1.0832164D-20 -7.9203319D-27 -4.7362805D-30  2.7953606D-34
  49    2  -4114.0196  0.0149435727 -9.7454905D-09  6.5587043D-15 -1.0832322D-20 -8.0326179D-27 -4.7285254D-30  2.7974731D-34
  49    3  -4113.9300  0.0149434558 -9.7453725D-09  6.5584443D-15 -1.0832566D-20 -8.2026356D-27 -4.7167684D-30  2.8010767D-34
  49    4  -4113.8104  0.0149432999 -9.7452151D-09  6.5580977D-15 -1.0832898D-20 -8.4286631D-27 -4.7010685D-30  2.8058516D-34
  49    5  -4113.6610  0.0149431050 -9.7450183D-09  6.5576644D-15 -1.0833327D-20 -8.7101544D-27 -4.6814053D-30  2.8117758D-34
  49    6  -4113.4817  0.0149428711 -9.7447823D-09  6.5571444D-15 -1.0833860D-20 -9.0463611D-27 -4.6577580D-30  2.8188090D-34
  49    7  -4113.2725  0.0149425982 -9.7445069D-09  6.5565376D-15 -1.0834506D-20 -9.4364080D-27 -4.6300947D-30  2.8269088D-34
  49    8  -4113.0334  0.0149422864 -9.7441922D-09  6.5558442D-15 -1.0835279D-20 -9.8793973D-27 -4.5983807D-30  2.8360516D-34
  49    9  -4112.7645  0.0149419356 -9.7438382D-09  6.5550640D-15 -1.0836191D-20 -1.0374111D-26 -4.5625814D-30  2.8461713D-34
  49   10  -4112.4656  0.0149415459 -9.7434449D-09  6.5541971D-15 -1.0837255D-20 -1.0919282D-26 -4.5226557D-30  2.8572175D-34
  49   11  -4112.1369  0.0149411172 -9.7430124D-09  6.5532434D-15 -1.0838489D-20 -1.1513444D-26 -4.4785590D-30  2.8691239D-34
  49   12  -4111.7783  0.0149406495 -9.7425406D-09  6.5522028D-15 -1.0839909D-20 -1.2154824D-26 -4.4302539D-30  2.8817816D-34
  49   13  -4111.3899  0.0149401429 -9.7420296D-09  6.5510754D-15 -1.0841534D-20 -1.2841941D-26 -4.3776788D-30  2.8951768D-34
  49   14  -4110.9716  0.0149395974 -9.7414793D-09  6.5498610D-15 -1.0843383D-20 -1.3572672D-26 -4.3207935D-30  2.9091820D-34
  49   15  -4110.5234  0.0149390129 -9.7408899D-09  6.5485597D-15 -1.0845477D-20 -1.4344931D-26 -4.2595481D-30  2.9237052D-34
  49   16  -4110.0453  0.0149383895 -9.7402613D-09  6.5471713D-15 -1.0847838D-20 -1.5156496D-26 -4.1938883D-30  2.9386571D-34
  49   17  -4109.5374  0.0149377272 -9.7395936D-09  6.5456958D-15 -1.0850487D-20 -1.6004956D-26 -4.1237638D-30  2.9539353D-34
  49   18  -4108.9997  0.0149370260 -9.7388867D-09  6.5441332D-15 -1.0853447D-20 -1.6887581D-26 -4.0491318D-30  2.9693986D-34
  49   19  -4108.4321  0.0149362858 -9.7381408D-09  6.5424832D-15 -1.0856743D-20 -1.7801877D-26 -3.9699341D-30  2.9849879D-34
  49   20  -4107.8347  0.0149355068 -9.7373558D-09  6.5407458D-15 -1.0860398D-20 -1.8744668D-26 -3.8861355D-30  3.0005248D-34
  50    0  -4075.6989  0.0149044793 -9.7628331D-09  6.5580585D-15 -1.1545553D-20  4.1797842D-26 -9.0500788D-31 -2.0909264D-34
  50    1  -4075.6691  0.0149044402 -9.7627938D-09  6.5579661D-15 -1.1545136D-20  4.1786514D-26 -9.0790842D-31 -2.0905031D-34
  50    2  -4075.6095  0.0149043621 -9.7627151D-09  6.5577814D-15 -1.1544299D-20  4.1765617D-26 -9.1381847D-31 -2.0900913D-34
  50    3  -4075.5201  0.0149042450 -9.7625971D-09  6.5575043D-15 -1.1543047D-20  4.1732555D-26 -9.2259447D-31 -2.0891152D-34
  50    4  -4075.4009  0.0149040887 -9.7624397D-09  6.5571350D-15 -1.1541378D-20  4.1687968D-26 -9.3428940D-31 -2.0877804D-34
  50    5  -4075.2518  0.0149038935 -9.7622430D-09  6.5566734D-15 -1.1539295D-20  4.1631479D-26 -9.4889695D-31 -2.0860729D-34
  50    6  -4075.0730  0.0149036592 -9.7620069D-09  6.5561196D-15 -1.1536800D-20  4.1562499D-26 -9.6641055D-31 -2.0839487D-34
  50    7  -4074.8643  0.0149033859 -9.7617316D-09  6.5554736D-15 -1.1533893D-20  4.1480435D-26 -9.8681903D-31 -2.0813754D-34
  50    8  -4074.6259  0.0149030735 -9.7614170D-09  6.5547355D-15 -1.1530578D-20  4.1384608D-26 -1.0101148D-30 -2.0783237D-34
  50    9  -4074.3576  0.0149027221 -9.7610630D-09  6.5539054D-15 -1.1526859D-20  4.1274062D-26 -1.0362778D-30 -2.0747151D-34
  50   10  -4074.0596  0.0149023317 -9.7606698D-09  6.5529835D-15 -1.1522738D-20  4.1147966D-26 -1.0652939D-30 -2.0705189D-34
  50   11  -4073.7317  0.0149019022 -9.7602373D-09  6.5519697D-15 -1.1518219D-20  4.1005213D-26 -1.0971420D-30 -2.0656563D-34
  50   12  -4073.3741  0.0149014337 -9.7597656D-09  6.5508641D-15 -1.1513308D-20  4.0844826D-26 -1.1318023D-30 -2.0600962D-34
  50   13  -4072.9867  0.0149009262 -9.7592547D-09  6.5496670D-15 -1.1508010D-20  4.0665236D-26 -1.1692346D-30 -2.0536914D-34
  50   14  -4072.5694  0.0149003797 -9.7587046D-09  6.5483785D-15 -1.1502331D-20  4.0465410D-26 -1.2094165D-30 -2.0464241D-34
  50   15  -4072.1224  0.0148997942 -9.7581153D-09  6.5469985D-15 -1.1496277D-20  4.0243852D-26 -1.2523058D-30 -2.0381940D-34
  50   16  -4071.6457  0.0148991697 -9.7574869D-09  6.5455274D-15 -1.1489858D-20  3.9999011D-26 -1.2978572D-30 -2.0289019D-34
  50   17  -4071.1391  0.0148985062 -9.7568193D-09  6.5439653D-15 -1.1483081D-20  3.9729283D-26 -1.3460207D-30 -2.0184500D-34
  50   18  -4070.6028  0.0148978038 -9.7561127D-09  6.5423122D-15 -1.1475956D-20  3.9433039D-26 -1.3967406D-30 -2.0067481D-34
  50   19  -4070.0367  0.0148970623 -9.7553669D-09  6.5405684D-15 -1.1468494D-20  3.9108503D-26 -1.4499484D-30 -1.9936834D-34
  50   20  -4069.4408  0.0148962819 -9.7545822D-09  6.5387341D-15 -1.1460708D-20  3.8753833D-26 -1.5055712D-30 -1.9791455D-34
  51    0  -4037.4362  0.0148651916 -9.7807040D-09  6.5572134D-15 -1.3051197D-20 -3.0071025D-26  6.3166314D-30  3.6402826D-34
  51    1  -4037.4065  0.0148651525 -9.7806647D-09  6.5571090D-15 -1.3051497D-20 -2.9995052D-26  6.3217174D-30  3.6383950D-34
  51    2  -4037.3470  0.0148650743 -9.7805860D-09  6.5569002D-15 -1.3052098D-20 -2.9845276D-26  6.3320186D-30  3.6351740D-34
  51    3  -4037.2578  0.0148649569 -9.7804680D-09  6.5565869D-15 -1.3052987D-20 -2.9614196D-26  6.3471098D-30  3.6289035D-34
  51    4  -4037.1389  0.0148648004 -9.7803106D-09  6.5561692D-15 -1.3054166D-20 -2.9309124D-26  6.3674141D-30  3.6214288D-34
  51    5  -4036.9902  0.0148646048 -9.7801140D-09  6.5556470D-15 -1.3055621D-20 -2.8926331D-26  6.3927307D-30  3.6120015D-34
  51    6  -4036.8119  0.0148643701 -9.7798780D-09  6.5550203D-15 -1.3057343D-20 -2.8464977D-26  6.4230243D-30  3.6006004D-34
  51    7  -4036.6038  0.0148640963 -9.7796027D-09  6.5542890D-15 -1.3059317D-20 -2.7923968D-26  6.4582453D-30  3.5871711D-34
  51    8  -4036.3659  0.0148637833 -9.7792881D-09  6.5534532D-15 -1.3061526D-20 -2.7302052D-26  6.4983346D-30  3.5716585D-34
  51    9  -4036.0984  0.0148634313 -9.7789342D-09  6.5525127D-15 -1.3063951D-20 -2.6597798D-26  6.5432263D-30  3.5539949D-34
  51   10  -4035.8011  0.0148630401 -9.7785411D-09  6.5514674D-15 -1.3066572D-20 -2.5809543D-26  6.5928402D-30  3.5340941D-34
  51   11  -4035.4742  0.0148626099 -9.7781088D-09  6.5503175D-15 -1.3069363D-20 -2.4935826D-26  6.6470995D-30  3.5119388D-34
  51   12  -4035.1175  0.0148621405 -9.7776372D-09  6.5490626D-15 -1.3072298D-20 -2.3974390D-26  6.7058944D-30  3.4873641D-34
  51   13  -4034.7310  0.0148616321 -9.7771264D-09  6.5477030D-15 -1.3075346D-20 -2.2923352D-26  6.7691193D-30  3.4603110D-34
  51   14  -4034.3149  0.0148610846 -9.7765765D-09  6.5462384D-15 -1.3078475D-20 -2.1780452D-26  6.8366510D-30  3.4306674D-34
  51   15  -4033.8691  0.0148604980 -9.7759874D-09  6.5446687D-15 -1.3081650D-20 -2.0543409D-26  6.9083580D-30  3.3983317D-34
  51   16  -4033.3936  0.0148598724 -9.7753592D-09  6.5429941D-15 -1.3084830D-20 -1.9209734D-26  6.9840874D-30  3.3631820D-34
  51   17  -4032.8884  0.0148592077 -9.7746919D-09  6.5412143D-15 -1.3087975D-20 -1.7776840D-26  7.0636798D-30  3.3250953D-34
  51   18  -4032.3534  0.0148585039 -9.7739855D-09  6.5393294D-15 -1.3091036D-20 -1.6242093D-26  7.1469552D-30  3.2839497D-34
  51   19  -4031.7888  0.0148577611 -9.7732401D-09  6.5373394D-15 -1.3093967D-20 -1.4602692D-26  7.2337212D-30  3.2396081D-34
  51   20  -4031.1945  0.0148569793 -9.7724558D-09  6.5352441D-15 -1.3096713D-20 -1.2855698D-26  7.3237614D-30  3.1919110D-34
  52    0  -3999.3212  0.0148258169 -9.7996539D-09  6.5496360D-15 -8.7069818D-21  2.2936130D-25 -5.8460251D-30 -6.3636756D-34
  52    1  -3999.2916  0.0148257777 -9.7996146D-09  6.5495663D-15 -8.7046886D-21  2.2929094D-25 -5.8549231D-30 -6.3618638D-34
  52    2  -3999.2323  0.0148256993 -9.7995360D-09  6.5494271D-15 -8.7001053D-21  2.2914888D-25 -5.8726550D-30 -6.3579777D-34
  52    3  -3999.1433  0.0148255817 -9.7994181D-09  6.5492184D-15 -8.6932327D-21  2.2893864D-25 -5.8994455D-30 -6.3530121D-34
  52    4  -3999.0247  0.0148254249 -9.7992610D-09  6.5489403D-15 -8.6840806D-21  2.2865469D-25 -5.9350058D-30 -6.3458158D-34
  52    5  -3998.8765  0.0148252289 -9.7990645D-09  6.5485932D-15 -8.6726570D-21  2.2829717D-25 -5.9793913D-30 -6.3366934D-34
  52    6  -3998.6986  0.0148249937 -9.7988288D-09  6.5481772D-15 -8.6589721D-21  2.2786473D-25 -6.0325721D-30 -6.3256447D-34
  52    7  -3998.4910  0.0148247194 -9.7985537D-09  6.5476928D-15 -8.6430394D-21  2.2735543D-25 -6.0945010D-30 -6.3125935D-34
  52    8  -3998.2538  0.0148244058 -9.7982395D-09  6.5471402D-15 -8.6248744D-21  2.2676694D-25 -6.1651166D-30 -6.2974392D-34
  52    9  -3997.9870  0.0148240531 -9.7978859D-09  6.5465200D-15 -8.6044954D-21  2.2609691D-25 -6.2443592D-30 -6.2801326D-34
  52   10  -3997.6905  0.0148236612 -9.7974932D-09  6.5458325D-15 -8.5819233D-21  2.2534231D-25 -6.3321437D-30 -6.2605241D-34
  52   11  -3997.3644  0.0148232301 -9.7970612D-09  6.5450784D-15 -8.5571820D-21  2.2450004D-25 -6.4283837D-30 -6.2385101D-34
  52   12  -3997.0086  0.0148227599 -9.7965900D-09  6.5442582D-15 -8.5302978D-21  2.2356691D-25 -6.5329880D-30 -6.2140225D-34
  52   13  -3996.6233  0.0148222505 -9.7960795D-09  6.5433725D-15 -8.5013006D-21  2.2253896D-25 -6.6458378D-30 -6.1868758D-34
  52   14  -3996.2082  0.0148217019 -9.7955299D-09  6.5424221D-15 -8.4702237D-21  2.2141226D-25 -6.7668080D-30 -6.1569363D-34
  52   15  -3995.7636  0.0148211142 -9.7949412D-09  6.5414077D-15 -8.4371041D-21  2.2018253D-25 -6.8957555D-30 -6.1240508D-34
  52   16  -3995.2893  0.0148204873 -9.7943132D-09  6.5403300D-15 -8.4019814D-21  2.1884540D-25 -7.0325335D-30 -6.0880882D-34
  52   17  -3994.7854  0.0148198213 -9.7936462D-09  6.5391899D-15 -8.3649005D-21  2.1739603D-25 -7.1769659D-30 -6.0488649D-34
  52   18  -3994.2519  0.0148191162 -9.7929400D-09  6.5379881D-15 -8.3259097D-21  2.1582947D-25 -7.3288645D-30 -6.0062187D-34
  52   19  -3993.6888  0.0148183720 -9.7921948D-09  6.5367257D-15 -8.2850621D-21  2.1414023D-25 -7.4880137D-30 -5.9599024D-34
  52   20  -3993.0961  0.0148175886 -9.7914104D-09  6.5354035D-15 -8.2424151D-21  2.1232314D-25 -7.6541923D-30 -5.9097839D-34
  53    0  -3961.3543  0.0147863478 -9.8179466D-09  6.6628967D-15 -9.6006997D-21 -2.0517062D-25 -7.1759622D-31  6.9371562D-34
  53    1  -3961.3248  0.0147863085 -9.8179066D-09  6.6628199D-15 -9.6027507D-21 -2.0517821D-25 -7.0794288D-31  6.9363583D-34
  53    2  -3961.2656  0.0147862300 -9.8178266D-09  6.6626662D-15 -9.6068544D-21 -2.0519491D-25 -6.8852249D-31  6.9352127D-34
  53    3  -3961.1769  0.0147861121 -9.8177067D-09  6.6624356D-15 -9.6130106D-21 -2.0521924D-25 -6.5939509D-31  6.9334939D-34
  53    4  -3961.0586  0.0147859551 -9.8175468D-09  6.6621278D-15 -9.6212200D-21 -2.0525000D-25 -6.2057111D-31  6.9311383D-34
  53    5  -3960.9108  0.0147857587 -9.8173469D-09  6.6617428D-15 -9.6314836D-21 -2.0528590D-25 -5.7205936D-31  6.9281158D-34
  53    6  -3960.7333  0.0147855231 -9.8171071D-09  6.6612802D-15 -9.6438019D-21 -2.0532494D-25 -5.1388289D-31  6.9243063D-34
  53    7  -3960.5263  0.0147852482 -9.8168274D-09  6.6607397D-15 -9.6581760D-21 -2.0536516D-25 -4.4605268D-31  6.9196725D-34
  53    8  -3960.2898  0.0147849341 -9.8165077D-09  6.6601210D-15 -9.6746069D-21 -2.0540431D-25 -3.6858013D-31  6.9141694D-34
  53    9  -3960.0237  0.0147845807 -9.8161480D-09  6.6594238D-15 -9.6930950D-21 -2.0543947D-25 -2.8150034D-31  6.9076664D-34
  53   10  -3959.7280  0.0147841881 -9.8157485D-09  6.6586475D-15 -9.7136403D-21 -2.0546737D-25 -1.8484921D-31  6.9000264D-34
  53   11  -3959.4027  0.0147837562 -9.8153091D-09  6.6577917D-15 -9.7362429D-21 -2.0548488D-25 -7.8651794D-32  6.8912043D-34
  53   12  -3959.0479  0.0147832851 -9.8148297D-09  6.6568559D-15 -9.7609013D-21 -2.0548783D-25  3.7034013D-32  6.8809828D-34
  53   13  -3958.6636  0.0147827747 -9.8143105D-09  6.6558394D-15 -9.7876141D-21 -2.0547239D-25  1.6216621D-31  6.8692901D-34
  53   14  -3958.2496  0.0147822251 -9.8137515D-09  6.6547415D-15 -9.8163779D-21 -2.0543390D-25  2.9667659D-31  6.8559288D-34
  53   15  -3957.8062  0.0147816363 -9.8131526D-09  6.6535617D-15 -9.8471882D-21 -2.0536757D-25  4.4049090D-31  6.8407338D-34
  53   16  -3957.3332  0.0147810083 -9.8125139D-09  6.6522992D-15 -9.8800395D-21 -2.0526834D-25  5.9353411D-31  6.8235441D-34
  53   17  -3956.8306  0.0147803411 -9.8118355D-09  6.6509531D-15 -9.9149239D-21 -2.0513082D-25  7.5570980D-31  6.8041830D-34
  53   18  -3956.2986  0.0147796346 -9.8111172D-09  6.6495227D-15 -9.9518314D-21 -2.0494900D-25  9.2689761D-31  6.7823907D-34
  53   19  -3955.7370  0.0147788890 -9.8103593D-09  6.6480071D-15 -9.9907504D-21 -2.0471722D-25  1.1069908D-30  6.7580503D-34
  53   20  -3955.1458  0.0147781042 -9.8095616D-09  6.6464053D-15 -1.0031666D-20 -2.0442902D-25  1.2958415D-30  6.7309163D-34
  54    0  -3923.5358  0.0147467983 -9.8357998D-09  6.6569947D-15 -1.1943664D-20  1.0113496D-25  2.3752078D-30 -4.4287669D-34
  54    1  -3923.5063  0.0147467589 -9.8357598D-09  6.6568992D-15 -1.1942653D-20  1.0116240D-25  2.3690673D-30 -4.4282402D-34
  54    2  -3923.4473  0.0147466803 -9.8356799D-09  6.6567081D-15 -1.1940628D-20  1.0122038D-25  2.3565956D-30 -4.4280290D-34
  54    3  -3923.3588  0.0147465622 -9.8355601D-09  6.6564216D-15 -1.1937590D-20  1.0130480D-25  2.3380026D-30 -4.4271781D-34
  54    4  -3923.2408  0.0147464049 -9.8354004D-09  6.6560396D-15 -1.1933536D-20  1.0141642D-25  2.3132136D-30 -4.4260217D-34
  54    5  -3923.0934  0.0147462082 -9.8352007D-09  6.6555624D-15 -1.1928462D-20  1.0155424D-25  2.2822384D-30 -4.4244921D-34
  54    6  -3922.9164  0.0147459721 -9.8349611D-09  6.6549900D-15 -1.1922364D-20  1.0171725D-25  2.2450807D-30 -4.4225629D-34
  54    7  -3922.7100  0.0147456967 -9.8346816D-09  6.6543225D-15 -1.1915237D-20  1.0190399D-25  2.2017524D-30 -4.4201496D-34
  54    8  -3922.4741  0.0147453820 -9.8343622D-09  6.6535602D-15 -1.1907076D-20  1.0211297D-25  2.1522631D-30 -4.4171903D-34
  54    9  -3922.2086  0.0147450280 -9.8340030D-09  6.6527032D-15 -1.1897876D-20  1.0234240D-25  2.0966298D-30 -4.4136093D-34
  54   10  -3921.9137  0.0147446346 -9.8336038D-09  6.6517518D-15 -1.1887629D-20  1.0259028D-25  2.0348693D-30 -4.4093112D-34
  54   11  -3921.5894  0.0147442020 -9.8331648D-09  6.6507062D-15 -1.1876329D-20  1.0285448D-25  1.9670010D-30 -4.4042233D-34
  54   12  -3921.2355  0.0147437300 -9.8326860D-09  6.6495666D-15 -1.1863970D-20  1.0313228D-25  1.8930650D-30 -4.3981641D-34
  54   13  -3920.8522  0.0147432187 -9.8321674D-09  6.6483335D-15 -1.1850544D-20  1.0342134D-25  1.8130826D-30 -4.3910900D-34
  54   14  -3920.4394  0.0147426681 -9.8316090D-09  6.6470070D-15 -1.1836044D-20  1.0371876D-25  1.7270946D-30 -4.3828646D-34
  54   15  -3919.9971  0.0147420782 -9.8310108D-09  6.6455877D-15 -1.1820463D-20  1.0402125D-25  1.6351565D-30 -4.3732985D-34
  54   16  -3919.5254  0.0147414491 -9.8303729D-09  6.6440757D-15 -1.1803795D-20  1.0432589D-25  1.5373131D-30 -4.3623314D-34
  54   17  -3919.0242  0.0147407806 -9.8296953D-09  6.6424716D-15 -1.1786034D-20  1.0462880D-25  1.4336404D-30 -4.3497168D-34
  54   18  -3918.4935  0.0147400729 -9.8289780D-09  6.6407758D-15 -1.1767173D-20  1.0492662D-25  1.3242074D-30 -4.3353654D-34
  54   19  -3917.9334  0.0147393260 -9.8282211D-09  6.6389887D-15 -1.1747209D-20  1.0521549D-25  1.2090963D-30 -4.3191111D-34
  54   20  -3917.3438  0.0147385397 -9.8274245D-09  6.6371108D-15 -1.1726138D-20  1.0549106D-25  1.0884178D-30 -4.3007062D-34
  55    0  -3885.8657  0.0147071624 -9.8541970D-09  6.6822429D-15 -1.1067188D-20  1.6256100D-26  2.9458332D-30  2.6814968D-34
  55    1  -3885.8363  0.0147071230 -9.8541570D-09  6.6821544D-15 -1.1067026D-20  1.6291428D-26  2.9495899D-30  2.6799694D-34
  55    2  -3885.7774  0.0147070441 -9.8540768D-09  6.6819773D-15 -1.1066701D-20  1.6359969D-26  2.9572256D-30  2.6774815D-34
  55    3  -3885.6892  0.0147069259 -9.8539565D-09  6.6817117D-15 -1.1066206D-20  1.6469709D-26  2.9682768D-30  2.6720241D-34
  55    4  -3885.5715  0.0147067682 -9.8537961D-09  6.6813576D-15 -1.1065544D-20  1.6612536D-26  2.9832227D-30  2.6657751D-34
  55    5  -3885.4245  0.0147065711 -9.8535957D-09  6.6809150D-15 -1.1064709D-20  1.6792182D-26  3.0018527D-30  2.6578777D-34
  55    6  -3885.2480  0.0147063347 -9.8533552D-09  6.6803839D-15 -1.1063695D-20  1.7009013D-26  3.0241434D-30  2.6483619D-34
  55    7  -3885.0421  0.0147060588 -9.8530746D-09  6.6797644D-15 -1.1062496D-20  1.7264137D-26  3.0500424D-30  2.6371016D-34
  55    8  -3884.8068  0.0147057435 -9.8527540D-09  6.6790564D-15 -1.1061103D-20  1.7558453D-26  3.0795010D-30  2.6240460D-34
  55    9  -3884.5421  0.0147053888 -9.8523934D-09  6.6782601D-15 -1.1059507D-20  1.7892694D-26  3.1124744D-30  2.6092047D-34
  55   10  -3884.2480  0.0147049947 -9.8519927D-09  6.6773754D-15 -1.1057699D-20  1.8268395D-26  3.1488851D-30  2.5924193D-34
  55   11  -3883.9245  0.0147045612 -9.8515520D-09  6.6764024D-15 -1.1055667D-20  1.8686669D-26  3.1886649D-30  2.5736445D-34
  55   12  -3883.5716  0.0147040884 -9.8510714D-09  6.6753412D-15 -1.1053397D-20  1.9148909D-26  3.2317305D-30  2.5527963D-34
  55   13  -3883.1893  0.0147035761 -9.8505507D-09  6.6741918D-15 -1.1050875D-20  1.9656770D-26  3.2779777D-30  2.5297397D-34
  55   14  -3882.7776  0.0147030245 -9.8499902D-09  6.6729542D-15 -1.1048084D-20  2.0211544D-26  3.3273166D-30  2.5044515D-34
  55   15  -3882.3365  0.0147024335 -9.8493897D-09  6.6716286D-15 -1.1045007D-20  2.0815183D-26  3.3796205D-30  2.4767579D-34
  55   16  -3881.8661  0.0147018032 -9.8487492D-09  6.6702151D-15 -1.1041625D-20  2.1469346D-26  3.4347640D-30  2.4465707D-34
  55   17  -3881.3662  0.0147011335 -9.8480690D-09  6.6687137D-15 -1.1037915D-20  2.2176010D-26  3.4926009D-30  2.4137415D-34
  55   18  -3880.8370  0.0147004245 -9.8473488D-09  6.6671245D-15 -1.1033855D-20  2.2936857D-26  3.5529845D-30  2.3782060D-34
  55   19  -3880.2784  0.0146996761 -9.8465889D-09  6.6654477D-15 -1.1029419D-20  2.3754129D-26  3.6157335D-30  2.3397687D-34
  55   20  -3879.6904  0.0146988884 -9.8457891D-09  6.6636834D-15 -1.1024581D-20  2.4629699D-26  3.6806694D-30  2.2983287D-34
  56    0  -3848.3443  0.0146674371 -9.8726514D-09  6.7281172D-15 -8.2259057D-21  1.0114038D-25 -8.0307763D-30 -4.2925683D-34
  56    1  -3848.3149  0.0146673976 -9.8726110D-09  6.7280514D-15 -8.2248949D-21  1.0104367D-25 -8.0367679D-30 -4.2898257D-34
  56    2  -3848.2563  0.0146673187 -9.8725303D-09  6.7279198D-15 -8.2228766D-21  1.0084980D-25 -8.0487189D-30 -4.2842646D-34
  56    3  -3848.1683  0.0146672002 -9.8724092D-09  6.7277225D-15 -8.2198565D-21  1.0055823D-25 -8.0666089D-30 -4.2758448D-34
  56    4  -3848.0509  0.0146670422 -9.8722477D-09  6.7274595D-15 -8.2158400D-21  1.0017309D-25 -8.0906866D-30 -4.2658011D-34
  56    5  -3847.9042  0.0146668448 -9.8720459D-09  6.7271310D-15 -8.2108435D-21  9.9686772D-26 -8.1205001D-30 -4.2522989D-34
  56    6  -3847.7282  0.0146666079 -9.8718038D-09  6.7267370D-15 -8.2048798D-21  9.9100816D-26 -8.1561515D-30 -4.2359867D-34
  56    7  -3847.5229  0.0146663315 -9.8715212D-09  6.7262777D-15 -8.1979667D-21  9.8413946D-26 -8.1975711D-30 -4.2168048D-34
  56    8  -3847.2883  0.0146660156 -9.8711984D-09  6.7257533D-15 -8.1901251D-21  9.7624771D-26 -8.2446770D-30 -4.1947050D-34
  56    9  -3847.0243  0.0146656602 -9.8708352D-09  6.7251639D-15 -8.1813791D-21  9.6731504D-26 -8.2973710D-30 -4.1695851D-34
  56   10  -3846.7310  0.0146652654 -9.8704317D-09  6.7245098D-15 -8.1717559D-21  9.5732252D-26 -8.3555458D-30 -4.1413512D-34
  56   11  -3846.4083  0.0146648311 -9.8699879D-09  6.7237911D-15 -8.1612860D-21  9.4625171D-26 -8.4190833D-30 -4.1099590D-34
  56   12  -3846.0564  0.0146643573 -9.8695039D-09  6.7230082D-15 -8.1500040D-21  9.3407887D-26 -8.4878403D-30 -4.0752694D-34
  56   13  -3845.6751  0.0146638441 -9.8689795D-09  6.7221612D-15 -8.1379472D-21  9.2078006D-26 -8.5616645D-30 -4.0371717D-34
  56   14  -3845.2645  0.0146632915 -9.8684149D-09  6.7212505D-15 -8.1251575D-21  9.0632959D-26 -8.6403827D-30 -3.9955399D-34
  56   15  -3844.8246  0.0146626994 -9.8678100D-09  6.7202763D-15 -8.1116794D-21  8.9070200D-26 -8.7238185D-30 -3.9502893D-34
  56   16  -3844.3554  0.0146620679 -9.8671649D-09  6.7192389D-15 -8.0975626D-21  8.7386769D-26 -8.8117563D-30 -3.9012517D-34
  56   17  -3843.8570  0.0146613970 -9.8664796D-09  6.7181386D-15 -8.0828603D-21  8.5579763D-26 -8.9039776D-30 -3.8483004D-34
  56   18  -3843.3292  0.0146606866 -9.8657541D-09  6.7169758D-15 -8.0676296D-21  8.3646088D-26 -9.0002383D-30 -3.7912862D-34
  56   19  -3842.7721  0.0146599368 -9.8649884D-09  6.7157507D-15 -8.0519325D-21  8.1582619D-26 -9.1002749D-30 -3.7300609D-34
  56   20  -3842.1857  0.0146591477 -9.8641826D-09  6.7144637D-15 -8.0358353D-21  7.9386068D-26 -9.2037991D-30 -3.6644589D-34
  57    0  -3810.9717  0.0146276263 -9.8901704D-09  6.8071481D-15 -1.2063433D-20 -2.0077640D-25  4.7710192D-30  6.7874584D-34
  57    1  -3810.9425  0.0146275867 -9.8901296D-09  6.8070516D-15 -1.2065441D-20 -2.0071994D-25  4.7805713D-30  6.7860564D-34
  57    2  -3810.8840  0.0146275076 -9.8900479D-09  6.8068586D-15 -1.2069453D-20 -2.0060348D-25  4.7994749D-30  6.7823706D-34
  57    3  -3810.7962  0.0146273889 -9.8899254D-09  6.8065688D-15 -1.2075469D-20 -2.0043019D-25  4.8279510D-30  6.7774316D-34
  57    4  -3810.6792  0.0146272307 -9.8897620D-09  6.8061823D-15 -1.2083481D-20 -2.0019755D-25  4.8658866D-30  6.7707889D-34
  57    5  -3810.5329  0.0146270329 -9.8895579D-09  6.8056987D-15 -1.2093484D-20 -1.9990418D-25  4.9132541D-30  6.7623966D-34
  57    6  -3810.3574  0.0146267956 -9.8893129D-09  6.8051180D-15 -1.2105467D-20 -1.9954841D-25  4.9700162D-30  6.7522061D-34
  57    7  -3810.1526  0.0146265187 -9.8890271D-09  6.8044397D-15 -1.2119421D-20 -1.9912813D-25  5.0361279D-30  6.7401281D-34
  57    8  -3809.9186  0.0146262022 -9.8887005D-09  6.8036635D-15 -1.2135332D-20 -1.9864106D-25  5.1115408D-30  6.7261044D-34
  57    9  -3809.6553  0.0146258462 -9.8883331D-09  6.8027891D-15 -1.2153185D-20 -1.9808449D-25  5.1961912D-30  6.7100394D-34
  57   10  -3809.3628  0.0146254507 -9.8879250D-09  6.8018161D-15 -1.2172962D-20 -1.9745534D-25  5.2900050D-30  6.6918195D-34
  57   11  -3809.0411  0.0146250157 -9.8874761D-09  6.8007439D-15 -1.2194643D-20 -1.9675029D-25  5.3929021D-30  6.6713331D-34
  57   12  -3808.6901  0.0146245411 -9.8869865D-09  6.7995721D-15 -1.2218206D-20 -1.9596570D-25  5.5047927D-30  6.6484672D-34
  57   13  -3808.3098  0.0146240270 -9.8864562D-09  6.7983001D-15 -1.2243626D-20 -1.9509758D-25  5.6255649D-30  6.6230776D-34
  57   14  -3807.9004  0.0146234733 -9.8858852D-09  6.7969273D-15 -1.2270873D-20 -1.9414163D-25  5.7551040D-30  6.5950150D-34
  57   15  -3807.4617  0.0146228802 -9.8852735D-09  6.7954530D-15 -1.2299916D-20 -1.9309324D-25  5.8932747D-30  6.5641176D-34
  57   16  -3806.9938  0.0146222476 -9.8846212D-09  6.7938766D-15 -1.2330719D-20 -1.9194769D-25  6.0399337D-30  6.5302519D-34
  57   17  -3806.4966  0.0146215754 -9.8839283D-09  6.7921974D-15 -1.2363245D-20 -1.9069977D-25  6.1949156D-30  6.4932249D-34
  57   18  -3805.9702  0.0146208638 -9.8831949D-09  6.7904147D-15 -1.2397449D-20 -1.8934406D-25  6.3580375D-30  6.4528534D-34
  57   19  -3805.4147  0.0146201127 -9.8824209D-09  6.7885275D-15 -1.2433285D-20 -1.8787498D-25  6.5291040D-30  6.4089612D-34
  57   20  -3804.8299  0.0146193222 -9.8816064D-09  6.7865352D-15 -1.2470702D-20 -1.8628659D-25  6.7078906D-30  6.3613342D-34
  58    0  -3773.7482  0.0145877372 -9.9080529D-09  6.7715138D-15 -1.2145915D-20  2.2101251D-25  4.9635017D-30 -5.6156430D-34
  58    1  -3773.7191  0.0145876975 -9.9080123D-09  6.7714166D-15 -1.2143705D-20  2.2107095D-25  4.9557066D-30 -5.6162586D-34
  58    2  -3773.6607  0.0145876183 -9.9079310D-09  6.7712223D-15 -1.2139281D-20  2.2119085D-25  4.9399074D-30 -5.6184065D-34
  58    3  -3773.5732  0.0145874994 -9.9078091D-09  6.7709311D-15 -1.2132643D-20  2.2136827D-25  4.9163054D-30 -5.6211288D-34
  58    4  -3773.4565  0.0145873408 -9.9076466D-09  6.7705430D-15 -1.2123784D-20  2.2160340D-25  4.8848210D-30 -5.6246863D-34
  58    5  -3773.3106  0.0145871427 -9.9074435D-09  6.7700583D-15 -1.2112696D-20  2.2189536D-25  4.8454299D-30 -5.6291064D-34
  58    6  -3773.1356  0.0145869049 -9.9071998D-09  6.7694772D-15 -1.2099372D-20  2.2224252D-25  4.7981244D-30 -5.6342911D-34
  58    7  -3772.9313  0.0145866275 -9.9069155D-09  6.7688000D-15 -1.2083801D-20  2.2264324D-25  4.7428793D-30 -5.6402005D-34
  58    8  -3772.6980  0.0145863105 -9.9065906D-09  6.7680272D-15 -1.2065972D-20  2.2309545D-25  4.6796758D-30 -5.6467513D-34
  58    9  -3772.4354  0.0145859539 -9.9062252D-09  6.7671592D-15 -1.2045870D-20  2.2359700D-25  4.6084804D-30 -5.6539074D-34
  58   10  -3772.1437  0.0145855576 -9.9058192D-09  6.7661964D-15 -1.2023483D-20  2.2414526D-25  4.5292738D-30 -5.6615642D-34
  58   11  -3771.8228  0.0145851218 -9.9053726D-09  6.7651395D-15 -1.1998795D-20  2.2473734D-25  4.4420232D-30 -5.6696276D-34
  58   12  -3771.4728  0.0145846463 -9.9048856D-09  6.7639889D-15 -1.1971788D-20  2.2537019D-25  4.3467006D-30 -5.6780199D-34
  58   13  -3771.0936  0.0145841313 -9.9043580D-09  6.7627453D-15 -1.1942446D-20  2.2604014D-25  4.2432840D-30 -5.6865800D-34
  58   14  -3770.6852  0.0145835767 -9.9037900D-09  6.7614096D-15 -1.1910751D-20  2.2674364D-25  4.1317420D-30 -5.6952338D-34
  58   15  -3770.2477  0.0145829825 -9.9031816D-09  6.7599823D-15 -1.1876684D-20  2.2747656D-25  4.0120496D-30 -5.7038341D-34
  58   16  -3769.7811  0.0145823487 -9.9025327D-09  6.7584644D-15 -1.1840227D-20  2.2823457D-25  3.8841890D-30 -5.7122475D-34
  58   17  -3769.2853  0.0145816753 -9.9018434D-09  6.7568568D-15 -1.1801360D-20  2.2901307D-25  3.7481378D-30 -5.7203380D-34
  58   18  -3768.7604  0.0145809624 -9.9011137D-09  6.7551604D-15 -1.1760066D-20  2.2980709D-25  3.6038881D-30 -5.7279384D-34
  58   19  -3768.2063  0.0145802100 -9.9003438D-09  6.7533762D-15 -1.1716326D-20  2.3061139D-25  3.4514282D-30 -5.7348888D-34
  58   20  -3767.6231  0.0145794180 -9.8995335D-09  6.7515052D-15 -1.1670122D-20  2.3142049D-25  3.2907609D-30 -5.7410309D-34
  59    0  -3736.6739  0.0145477586 -9.9263157D-09  6.8484521D-15 -7.3029065D-21  3.9523216D-26 -8.2518040D-30  7.4836983D-35
  59    1  -3736.6448  0.0145477189 -9.9262746D-09  6.8483937D-15 -7.3025117D-21  3.9424268D-26 -8.2507571D-30  7.5035805D-35
  59    2  -3736.5866  0.0145476394 -9.9261924D-09  6.8482769D-15 -7.3017261D-21  3.9224893D-26 -8.2485671D-30  7.5475295D-35
  59    3  -3736.4993  0.0145475203 -9.9260691D-09  6.8481017D-15 -7.3005554D-21  3.8925643D-26 -8.2452440D-30  7.6141798D-35
  59    4  -3736.3829  0.0145473615 -9.9259048D-09  6.8478681D-15 -7.2990033D-21  3.8534203D-26 -8.2412197D-30  7.6821503D-35
  59    5  -3736.2375  0.0145471630 -9.9256994D-09  6.8475761D-15 -7.2970890D-21  3.8039817D-26 -8.2358041D-30  7.7820127D-35
  59    6  -3736.0629  0.0145469248 -9.9254529D-09  6.8472259D-15 -7.2948243D-21  3.7447139D-26 -8.2292201D-30  7.9011255D-35
  59    7  -3735.8592  0.0145466469 -9.9251653D-09  6.8468175D-15 -7.2922271D-21  3.6756209D-26 -8.2214096D-30  8.0398579D-35
  59    8  -3735.6265  0.0145463293 -9.9248367D-09  6.8463509D-15 -7.2893183D-21  3.5967340D-26 -8.2123134D-30  8.1979941D-35
  59    9  -3735.3647  0.0145459720 -9.9244670D-09  6.8458262D-15 -7.2861210D-21  3.5081026D-26 -8.2018754D-30  8.3748587D-35
  59   10  -3735.0737  0.0145455750 -9.9240562D-09  6.8452434D-15 -7.2826622D-21  3.4097495D-26 -8.1900114D-30  8.5706748D-35
  59   11  -3734.7537  0.0145451384 -9.9236045D-09  6.8446027D-15 -7.2789710D-21  3.3017234D-26 -8.1766452D-30  8.7850597D-35
  59   12  -3734.4047  0.0145446620 -9.9231117D-09  6.8439041D-15 -7.2750795D-21  3.1840890D-26 -8.1616918D-30  9.0174036D-35
  59   13  -3734.0265  0.0145441461 -9.9225779D-09  6.8431477D-15 -7.2710227D-21  3.0568991D-26 -8.1450547D-30  9.2674873D-35
  59   14  -3733.6193  0.0145435904 -9.9220031D-09  6.8423336D-15 -7.2668389D-21  2.9202162D-26 -8.1266265D-30  9.5350874D-35
  59   15  -3733.1830  0.0145429951 -9.9213873D-09  6.8414618D-15 -7.2625682D-21  2.7741207D-26 -8.1063032D-30  9.8196144D-35
  59   16  -3732.7176  0.0145423602 -9.9207306D-09  6.8405325D-15 -7.2582540D-21  2.6186913D-26 -8.0839694D-30  1.0120741D-34
  59   17  -3732.2232  0.0145416856 -9.9200329D-09  6.8395457D-15 -7.2539423D-21  2.4540248D-26 -8.0595032D-30  1.0437902D-34
  59   18  -3731.6997  0.0145409714 -9.9192943D-09  6.8385014D-15 -7.2496815D-21  2.2802275D-26 -8.0327817D-30  1.0770489D-34
  59   19  -3731.1472  0.0145402175 -9.9185148D-09  6.8373998D-15 -7.2455229D-21  2.0974112D-26 -8.0036675D-30  1.1118035D-34
  59   20  -3730.5656  0.0145394241 -9.9176943D-09  6.8362408D-15 -7.2415200D-21  1.9057025D-26 -7.9720292D-30  1.1479902D-34
  60    0  -3699.7489  0.0145076985 -9.9431698D-09  6.9480706D-15 -9.8654537D-21 -1.0963381D-25  1.2402816D-30  2.5122069D-34
  60    1  -3699.7198  0.0145076587 -9.9431282D-09  6.9479917D-15 -9.8665509D-21 -1.0961998D-25  1.2438609D-30  2.5118372D-34
  60    2  -3699.6618  0.0145075791 -9.9430448D-09  6.9478338D-15 -9.8687416D-21 -1.0958826D-25  1.2507853D-30  2.5099690D-34
  60    3  -3699.5748  0.0145074598 -9.9429197D-09  6.9475969D-15 -9.8720285D-21 -1.0954307D-25  1.2613222D-30  2.5079325D-34
  60    4  -3699.4587  0.0145073007 -9.9427530D-09  6.9472809D-15 -9.8764090D-21 -1.0948216D-25  1.2753589D-30  2.5051932D-34
  60    5  -3699.3136  0.0145071019 -9.9425446D-09  6.9468858D-15 -9.8818812D-21 -1.0940509D-25  1.2928832D-30  2.5017552D-34
  60    6  -3699.1396  0.0145068633 -9.9422945D-09  6.9464113D-15 -9.8884428D-21 -1.0931134D-25  1.3138845D-30  2.4976295D-34
  60    7  -3698.9365  0.0145065849 -9.9420028D-09  6.9458573D-15 -9.8960906D-21 -1.0919991D-25  1.3383366D-30  2.4927416D-34
  60    8  -3698.7044  0.0145062668 -9.9416694D-09  6.9452237D-15 -9.9048215D-21 -1.0907019D-25  1.3662278D-30  2.4871426D-34
  60    9  -3698.4432  0.0145059089 -9.9412943D-09  6.9445102D-15 -9.9146311D-21 -1.0892096D-25  1.3975263D-30  2.4807614D-34
  60   10  -3698.1531  0.0145055112 -9.9408777D-09  6.9437166D-15 -9.9255146D-21 -1.0875111D-25  1.4322042D-30  2.4735670D-34
  60   11  -3697.8340  0.0145050738 -9.9404194D-09  6.9428426D-15 -9.9374670D-21 -1.0855971D-25  1.4702422D-30  2.4656225D-34
  60   12  -3697.4859  0.0145045967 -9.9399196D-09  6.9418880D-15 -9.9504812D-21 -1.0834499D-25  1.5115899D-30  2.4567930D-34
  60   13  -3697.1088  0.0145040798 -9.9393782D-09  6.9408524D-15 -9.9645506D-21 -1.0810572D-25  1.5562164D-30  2.4471095D-34
  60   14  -3696.7027  0.0145035233 -9.9387952D-09  6.9397355D-15 -9.9796669D-21 -1.0784030D-25  1.6040777D-30  2.4365354D-34
  60   15  -3696.2676  0.0145029269 -9.9381707D-09  6.9385370D-15 -9.9958212D-21 -1.0754712D-25  1.6551295D-30  2.4250630D-34
  60   16  -3695.8035  0.0145022909 -9.9375046D-09  6.9372564D-15 -1.0013003D-20 -1.0722415D-25  1.7093103D-30  2.4125898D-34
  60   17  -3695.3104  0.0145016152 -9.9367971D-09  6.9358934D-15 -1.0031201D-20 -1.0686974D-25  1.7665738D-30  2.3991469D-34
  60   18  -3694.7884  0.0145008998 -9.9360481D-09  6.9344476D-15 -1.0050403D-20 -1.0648159D-25  1.8268437D-30  2.3846185D-34
  60   19  -3694.2374  0.0145001447 -9.9352577D-09  6.9329184D-15 -1.0070594D-20 -1.0605799D-25  1.8900711D-30  2.3690606D-34
  60   20  -3693.6574  0.0144993499 -9.9344258D-09  6.9313054D-15 -1.0091760D-20 -1.0559649D-25  1.9561687D-30  2.3523630D-34
  61    0  -3662.9732  0.0144675699 -9.9594491D-09  6.9742346D-15 -1.1552188D-20  5.0780589D-26  3.6018990D-30 -1.4441005D-34
  61    1  -3662.9443  0.0144675301 -9.9594073D-09  6.9741422D-15 -1.1551681D-20  5.0822696D-26  3.5999453D-30 -1.4440590D-34
  61    2  -3662.8864  0.0144674504 -9.9593236D-09  6.9739574D-15 -1.1550662D-20  5.0910248D-26  3.5958253D-30 -1.4449848D-34
  61    3  -3662.7996  0.0144673309 -9.9591981D-09  6.9736802D-15 -1.1549133D-20  5.1039620D-26  3.5897538D-30 -1.4458371D-34
  61    4  -3662.6839  0.0144671716 -9.9590307D-09  6.9733106D-15 -1.1547088D-20  5.1211713D-26  3.5816549D-30 -1.4469419D-34
  61    5  -3662.5392  0.0144669724 -9.9588215D-09  6.9728488D-15 -1.1544522D-20  5.1426312D-26  3.5715209D-30 -1.4483018D-34
  61    6  -3662.3656  0.0144667334 -9.9585705D-09  6.9722947D-15 -1.1541429D-20  5.1683015D-26  3.5593495D-30 -1.4498930D-34
  61    7  -3662.1631  0.0144664545 -9.9582777D-09  6.9716485D-15 -1.1537801D-20  5.1981305D-26  3.5451361D-30 -1.4516718D-34
  61    8  -3661.9316  0.0144661359 -9.9579430D-09  6.9709102D-15 -1.1533629D-20  5.2320866D-26  3.5288658D-30 -1.4536673D-34
  61    9  -3661.6712  0.0144657774 -9.9575666D-09  6.9700800D-15 -1.1528902D-20  5.2701050D-26  3.5105341D-30 -1.4558369D-34
  61   10  -3661.3819  0.0144653791 -9.9571485D-09  6.9691579D-15 -1.1523611D-20  5.3121003D-26  3.4901404D-30 -1.4580957D-34
  61   11  -3661.0637  0.0144649410 -9.9566885D-09  6.9681441D-15 -1.1517743D-20  5.3580229D-26  3.4676671D-30 -1.4604773D-34
  61   12  -3660.7165  0.0144644631 -9.9561869D-09  6.9670387D-15 -1.1511283D-20  5.4077756D-26  3.4431113D-30 -1.4629017D-34
  61   13  -3660.3405  0.0144639454 -9.9556435D-09  6.9658419D-15 -1.1504218D-20  5.4612835D-26  3.4164617D-30 -1.4653606D-34
  61   14  -3659.9355  0.0144633879 -9.9550584D-09  6.9645538D-15 -1.1496533D-20  5.5184327D-26  3.3877188D-30 -1.4677677D-34
  61   15  -3659.5016  0.0144627906 -9.9544317D-09  6.9631747D-15 -1.1488209D-20  5.5791379D-26  3.3568682D-30 -1.4701277D-34
  61   16  -3659.0388  0.0144621535 -9.9537633D-09  6.9617048D-15 -1.1479231D-20  5.6432751D-26  3.3239120D-30 -1.4723552D-34
  61   17  -3658.5471  0.0144614767 -9.9530532D-09  6.9601443D-15 -1.1469580D-20  5.7107143D-26  3.2888481D-30 -1.4743712D-34
  61   18  -3658.0265  0.0144607601 -9.9523016D-09  6.9584934D-15 -1.1459237D-20  5.7813598D-26  3.2516669D-30 -1.4762041D-34
  61   19  -3657.4770  0.0144600038 -9.9515085D-09  6.9567524D-15 -1.1448183D-20  5.8550412D-26  3.2123813D-30 -1.4777030D-34
  61   20  -3656.8986  0.0144592077 -9.9506738D-09  6.9549217D-15 -1.1436396D-20  5.9316452D-26  3.1709857D-30 -1.4788820D-34
  62    0  -3626.3470  0.0144273729 -9.9757725D-09  7.0150505D-15 -9.7222389D-21  9.7926479D-26  1.6665655D-30 -3.7326370D-35
  62    1  -3626.3182  0.0144273330 -9.9757304D-09  7.0149727D-15 -9.7212597D-21  9.7946484D-26  1.6660411D-30 -3.7501847D-35
  62    2  -3626.2604  0.0144272532 -9.9756463D-09  7.0148172D-15 -9.7193013D-21  9.7984993D-26  1.6650758D-30 -3.7809090D-35
  62    3  -3626.1739  0.0144271335 -9.9755200D-09  7.0145840D-15 -9.7163624D-21  9.8042463D-26  1.6636214D-30 -3.8264266D-35
  62    4  -3626.0585  0.0144269739 -9.9753517D-09  7.0142731D-15 -9.7124359D-21  9.8126702D-26  1.6611816D-30 -3.9100421D-35
  62    5  -3625.9142  0.0144267744 -9.9751412D-09  7.0138847D-15 -9.7075272D-21  9.8226276D-26  1.6584155D-30 -3.9984330D-35
  62    6  -3625.7411  0.0144265350 -9.9748887D-09  7.0134189D-15 -9.7016299D-21  9.8345566D-26  1.6550106D-30 -4.1050018D-35
  62    7  -3625.5391  0.0144262557 -9.9745942D-09  7.0128758D-15 -9.6947409D-21  9.8484412D-26  1.6509274D-30 -4.2299512D-35
  62    8  -3625.3083  0.0144259365 -9.9742576D-09  7.0122556D-15 -9.6868559D-21  9.8642614D-26  1.6461116D-30 -4.3734625D-35
  62    9  -3625.0486  0.0144255775 -9.9738789D-09  7.0115584D-15 -9.6779701D-21  9.8820094D-26  1.6404988D-30 -4.5361274D-35
  62   10  -3624.7601  0.0144251785 -9.9734583D-09  7.0107846D-15 -9.6680783D-21  9.9016623D-26  1.6340206D-30 -4.7183060D-35
  62   11  -3624.4428  0.0144247397 -9.9729956D-09  7.0099343D-15 -9.6571746D-21  9.9231809D-26  1.6265991D-30 -4.9200461D-35
  62   12  -3624.0966  0.0144242610 -9.9724909D-09  7.0090078D-15 -9.6452527D-21  9.9465468D-26  1.6181463D-30 -5.1420853D-35
  62   13  -3623.7216  0.0144237425 -9.9719442D-09  7.0080053D-15 -9.6323057D-21  9.9717134D-26  1.6085671D-30 -5.3846444D-35
  62   14  -3623.3177  0.0144231840 -9.9713556D-09  7.0069273D-15 -9.6183265D-21  9.9986453D-26  1.5977573D-30 -5.6483289D-35
  62   15  -3622.8850  0.0144225858 -9.9707250D-09  7.0057740D-15 -9.6033071D-21  1.0027295D-25  1.5855976D-30 -5.9335804D-35
  62   16  -3622.4235  0.0144219477 -9.9700526D-09  7.0045458D-15 -9.5872391D-21  1.0057605D-25  1.5719621D-30 -6.2409830D-35
  62   17  -3621.9332  0.0144212697 -9.9693382D-09  7.0032431D-15 -9.5701141D-21  1.0089524D-25  1.5567173D-30 -6.5711884D-35
  62   18  -3621.4140  0.0144205520 -9.9685819D-09  7.0018663D-15 -9.5519227D-21  1.0122970D-25  1.5397113D-30 -6.9245815D-35
  62   19  -3620.8661  0.0144197944 -9.9677837D-09  7.0004159D-15 -9.5326560D-21  1.0157858D-25  1.5207948D-30 -7.3015152D-35
  62   20  -3620.2893  0.0144189970 -9.9669438D-09  6.9988923D-15 -9.5123040D-21  1.0194105D-25  1.4997903D-30 -7.7027561D-35
  63    0  -3589.8702  0.0143871096 -9.9914061D-09  7.1120475D-15 -7.2986328D-21 -2.9807055D-26 -1.4076456D-29 -2.5552580D-34
  63    1  -3589.8415  0.0143870696 -9.9913635D-09  7.1119891D-15 -7.2989336D-21 -2.9978120D-26 -1.4079900D-29 -2.5492308D-34
  63    2  -3589.7839  0.0143869897 -9.9912781D-09  7.1118723D-15 -7.2995346D-21 -3.0313976D-26 -1.4087156D-29 -2.5391260D-34
  63    3  -3589.6976  0.0143868698 -9.9911501D-09  7.1116971D-15 -7.3004517D-21 -3.0821349D-26 -1.4097784D-29 -2.5229414D-34
  63    4  -3589.5825  0.0143867099 -9.9909794D-09  7.1114635D-15 -7.3016981D-21 -3.1498338D-26 -1.4111853D-29 -2.5013428D-34
  63    5  -3589.4386  0.0143865101 -9.9907661D-09  7.1111714D-15 -7.3032942D-21 -3.2345684D-26 -1.4129263D-29 -2.4742176D-34
  63    6  -3589.2660  0.0143862704 -9.9905101D-09  7.1108208D-15 -7.3052655D-21 -3.3363680D-26 -1.4149911D-29 -2.4416052D-34
  63    7  -3589.0646  0.0143859906 -9.9902115D-09  7.1104116D-15 -7.3076425D-21 -3.4553293D-26 -1.4173651D-29 -2.4033680D-34
  63    8  -3588.8344  0.0143856709 -9.9898702D-09  7.1099439D-15 -7.3104614D-21 -3.5915346D-26 -1.4200317D-29 -2.3594423D-34
  63    9  -3588.5755  0.0143853113 -9.9894862D-09  7.1094174D-15 -7.3137629D-21 -3.7450593D-26 -1.4229733D-29 -2.3097829D-34
  63   10  -3588.2878  0.0143849117 -9.9890597D-09  7.1088321D-15 -7.3175934D-21 -3.9160138D-26 -1.4261679D-29 -2.2542751D-34
  63   11  -3587.9713  0.0143844722 -9.9885905D-09  7.1081880D-15 -7.3220045D-21 -4.1044932D-26 -1.4295926D-29 -2.1928408D-34
  63   12  -3587.6261  0.0143839928 -9.9880788D-09  7.1074849D-15 -7.3270536D-21 -4.3106313D-26 -1.4332193D-29 -2.1253100D-34
  63   13  -3587.2521  0.0143834734 -9.9875244D-09  7.1067225D-15 -7.3328029D-21 -4.5345116D-26 -1.4370204D-29 -2.0516524D-34
  63   14  -3586.8494  0.0143829141 -9.9869275D-09  7.1059009D-15 -7.3393204D-21 -4.7762743D-26 -1.4409632D-29 -1.9716837D-34
  63   15  -3586.4179  0.0143823149 -9.9862880D-09  7.1050197D-15 -7.3466795D-21 -5.0360172D-26 -1.4450132D-29 -1.8853155D-34
  63   16  -3585.9577  0.0143816758 -9.9856060D-09  7.1040788D-15 -7.3549592D-21 -5.3138641D-26 -1.4491326D-29 -1.7923923D-34
  63   17  -3585.4687  0.0143809968 -9.9848814D-09  7.1030779D-15 -7.3642441D-21 -5.6099116D-26 -1.4532804D-29 -1.6928064D-34
  63   18  -3584.9510  0.0143802780 -9.9841143D-09  7.1020168D-15 -7.3746247D-21 -5.9242775D-26 -1.4574125D-29 -1.5863678D-34
  63   19  -3584.4046  0.0143795192 -9.9833048D-09  7.1008949D-15 -7.3861969D-21 -6.2570453D-26 -1.4614815D-29 -1.4729575D-34
  63   20  -3583.8294  0.0143787206 -9.9824527D-09  7.0997121D-15 -7.3990620D-21 -6.6082862D-26 -1.4654377D-29 -1.3524445D-34
  64    0  -3553.5429  0.0143467922 -1.0005713D-08  7.1618371D-15 -1.5490643D-20 -2.5263082D-25  1.6563101D-29  9.6897744D-34
  64    1  -3553.5142  0.0143467522 -1.0005670D-08  7.1617132D-15 -1.5493169D-20 -2.5243282D-25  1.6576712D-29  9.6833718D-34
  64    2  -3553.4568  0.0143466721 -1.0005584D-08  7.1614653D-15 -1.5498216D-20 -2.5203827D-25  1.6604032D-29  9.6711512D-34
  64    3  -3553.3707  0.0143465521 -1.0005455D-08  7.1610932D-15 -1.5505765D-20 -2.5143490D-25  1.6644300D-29  9.6495660D-34
  64    4  -3553.2559  0.0143463920 -1.0005283D-08  7.1605969D-15 -1.5515806D-20 -2.5063474D-25  1.6698264D-29  9.6227225D-34
  64    5  -3553.1125  0.0143461919 -1.0005068D-08  7.1599760D-15 -1.5528313D-20 -2.4963082D-25  1.6765506D-29  9.5889782D-34
  64    6  -3552.9403  0.0143459518 -1.0004811D-08  7.1592303D-15 -1.5543255D-20 -2.4842082D-25  1.6845882D-29  9.5482404D-34
  64    7  -3552.7395  0.0143456716 -1.0004510D-08  7.1583594D-15 -1.5560595D-20 -2.4700184D-25  1.6939223D-29  9.5003750D-34
  64    8  -3552.5100  0.0143453515 -1.0004166D-08  7.1573629D-15 -1.5580289D-20 -2.4537055D-25  1.7045316D-29  9.4452209D-34
  64    9  -3552.2517  0.0143449914 -1.0003780D-08  7.1562403D-15 -1.5602290D-20 -2.4352331D-25  1.7163935D-29  9.3826401D-34
  64   10  -3551.9648  0.0143445912 -1.0003351D-08  7.1549911D-15 -1.5626539D-20 -2.4145585D-25  1.7294805D-29  9.3124138D-34
  64   11  -3551.6493  0.0143441511 -1.0002878D-08  7.1536148D-15 -1.5652973D-20 -2.3916337D-25  1.7437610D-29  9.2342620D-34
  64   12  -3551.3050  0.0143436710 -1.0002363D-08  7.1521108D-15 -1.5681521D-20 -2.3664118D-25  1.7592020D-29  9.1480401D-34
  64   13  -3550.9321  0.0143431508 -1.0001806D-08  7.1504783D-15 -1.5712106D-20 -2.3388396D-25  1.7757660D-29  9.0535067D-34
  64   14  -3550.5305  0.0143425908 -1.0001205D-08  7.1487167D-15 -1.5744640D-20 -2.3088588D-25  1.7934103D-29  8.9503529D-34
  64   15  -3550.1002  0.0143419907 -1.0000562D-08  7.1468253D-15 -1.5779030D-20 -2.2764088D-25  1.8120884D-29  8.8382710D-34
  64   16  -3549.6413  0.0143413507 -9.9998758D-09  7.1448033D-15 -1.5815173D-20 -2.2414273D-25  1.8317506D-29  8.7169937D-34
  64   17  -3549.1537  0.0143406707 -9.9991471D-09  7.1426498D-15 -1.5852959D-20 -2.2038490D-25  1.8523418D-29  8.5862088D-34
  64   18  -3548.6374  0.0143399508 -9.9983758D-09  7.1403642D-15 -1.5892267D-20 -2.1636070D-25  1.8738026D-29  8.4456080D-34
  64   19  -3548.0925  0.0143391910 -9.9975620D-09  7.1379454D-15 -1.5932967D-20 -2.1206285D-25  1.8960673D-29  8.2947655D-34
  64   20  -3547.5190  0.0143383912 -9.9967056D-09  7.1353928D-15 -1.5974923D-20 -2.0748473D-25  1.9190679D-29  8.1334776D-34
  65    0  -3517.3648  0.0143064225 -1.0021249D-08  7.0862994D-15 -1.1614833D-20  3.5497852D-25 -8.5032511D-30 -1.4667133D-33
  65    1  -3517.3362  0.0143063824 -1.0021206D-08  7.0862065D-15 -1.1611284D-20  3.5487595D-25 -8.5237558D-30 -1.4662256D-33
  65    2  -3517.2790  0.0143063023 -1.0021121D-08  7.0860208D-15 -1.1604189D-20  3.5466997D-25 -8.5647393D-30 -1.4652441D-33
  65    3  -3517.1931  0.0143061820 -1.0020994D-08  7.0857424D-15 -1.1593554D-20  3.5435894D-25 -8.6261514D-30 -1.4637561D-33
  65    4  -3517.0787  0.0143060217 -1.0020824D-08  7.0853717D-15 -1.1579389D-20  3.5394071D-25 -8.7079361D-30 -1.4617552D-33
  65    5  -3516.9356  0.0143058212 -1.0020611D-08  7.0849088D-15 -1.1561702D-20  3.5342025D-25 -8.8105039D-30 -1.4594767D-33
  65    6  -3516.7640  0.0143055808 -1.0020356D-08  7.0843544D-15 -1.1540516D-20  3.5278137D-25 -8.9329719D-30 -1.4565115D-33
  65    7  -3516.5637  0.0143053002 -1.0020059D-08  7.0837088D-15 -1.1515848D-20  3.5202504D-25 -9.0755387D-30 -1.4530073D-33
  65    8  -3516.3348  0.0143049796 -1.0019719D-08  7.0829727D-15 -1.1487721D-20  3.5114598D-25 -9.2380491D-30 -1.4489373D-33
  65    9  -3516.0773  0.0143046189 -1.0019336D-08  7.0821467D-15 -1.1456163D-20  3.5013849D-25 -9.4203240D-30 -1.4442783D-33
  65   10  -3515.7912  0.0143042181 -1.0018911D-08  7.0812316D-15 -1.1421206D-20  3.4899587D-25 -9.6221526D-30 -1.4389974D-33
  65   11  -3515.4765  0.0143037773 -1.0018444D-08  7.0802282D-15 -1.1382887D-20  3.4771117D-25 -9.8433034D-30 -1.4330681D-33
  65   12  -3515.1333  0.0143032964 -1.0017934D-08  7.0791375D-15 -1.1341247D-20  3.4627641D-25 -1.0083505D-29 -1.4264528D-33
  65   13  -3514.7614  0.0143027755 -1.0017382D-08  7.0779603D-15 -1.1296334D-20  3.4468323D-25 -1.0342455D-29 -1.4191172D-33
  65   14  -3514.3609  0.0143022145 -1.0016788D-08  7.0766978D-15 -1.1248201D-20  3.4292234D-25 -1.0619813D-29 -1.4110170D-33
  65   15  -3513.9319  0.0143016135 -1.0016151D-08  7.0753511D-15 -1.1196908D-20  3.4098411D-25 -1.0915194D-29 -1.4021110D-33
  65   16  -3513.4742  0.0143009725 -1.0015472D-08  7.0739214D-15 -1.1142520D-20  3.3885824D-25 -1.1228174D-29 -1.3923548D-33
  65   17  -3512.9880  0.0143002915 -1.0014750D-08  7.0724099D-15 -1.1085110D-20  3.3653414D-25 -1.1558300D-29 -1.3817072D-33
  65   18  -3512.4732  0.0142995705 -1.0013986D-08  7.0708180D-15 -1.1024761D-20  3.3400003D-25 -1.1905035D-29 -1.3701069D-33
  65   19  -3511.9298  0.0142988094 -1.0013180D-08  7.0691471D-15 -1.0961561D-20  3.3124429D-25 -1.2267816D-29 -1.3575085D-33
  65   20  -3511.3579  0.0142980084 -1.0012332D-08  7.0673985D-15 -1.0895610D-20  3.2825449D-25 -1.2646013D-29 -1.3438536D-33
  66    0  -3481.3361  0.0142659840 -1.0037019D-08  7.1529069D-15 -1.2922260D-20 -3.1776351D-25  1.8205222D-30  1.4743743D-33
  66    1  -3481.3075  0.0142659439 -1.0036976D-08  7.1528035D-15 -1.2925438D-20 -3.1774311D-25  1.8412565D-30  1.4741499D-33
  66    2  -3481.2505  0.0142658636 -1.0036890D-08  7.1525966D-15 -1.2931791D-20 -3.1769638D-25  1.8823998D-30  1.4735315D-33
  66    3  -3481.1649  0.0142657432 -1.0036762D-08  7.1522862D-15 -1.2941321D-20 -3.1762760D-25  1.9442725D-30  1.4726954D-33
  66    4  -3481.0507  0.0142655826 -1.0036590D-08  7.1518718D-15 -1.2954024D-20 -3.1753229D-25  2.0267136D-30  1.4715604D-33
  66    5  -3480.9081  0.0142653818 -1.0036375D-08  7.1513534D-15 -1.2969898D-20 -3.1740764D-25  2.1296733D-30  1.4701149D-33
  66    6  -3480.7369  0.0142651410 -1.0036118D-08  7.1507303D-15 -1.2988937D-20 -3.1724976D-25  2.2530857D-30  1.4683363D-33
  66    7  -3480.5372  0.0142648600 -1.0035818D-08  7.1500023D-15 -1.3011138D-20 -3.1705459D-25  2.3968839D-30  1.4662133D-33
  66    8  -3480.3090  0.0142645388 -1.0035474D-08  7.1491688D-15 -1.3036493D-20 -3.1681654D-25  2.5609579D-30  1.4637074D-33
  66    9  -3480.0522  0.0142641775 -1.0035088D-08  7.1482292D-15 -1.3064994D-20 -3.1653013D-25  2.7452079D-30  1.4608022D-33
  66   10  -3479.7669  0.0142637762 -1.0034660D-08  7.1471827D-15 -1.3096630D-20 -3.1618846D-25  2.9494882D-30  1.4574556D-33
  66   11  -3479.4531  0.0142633346 -1.0034188D-08  7.1460287D-15 -1.3131389D-20 -3.1578437D-25  3.1736447D-30  1.4536363D-33
  66   12  -3479.1108  0.0142628530 -1.0033673D-08  7.1447662D-15 -1.3169255D-20 -3.1530984D-25  3.4174958D-30  1.4493044D-33
  66   13  -3478.7400  0.0142623313 -1.0033116D-08  7.1433945D-15 -1.3210210D-20 -3.1475622D-25  3.6808295D-30  1.4444169D-33
  66   14  -3478.3407  0.0142617694 -1.0032516D-08  7.1419125D-15 -1.3254231D-20 -3.1411403D-25  3.9633977D-30  1.4389256D-33
  66   15  -3477.9128  0.0142611675 -1.0031874D-08  7.1403192D-15 -1.3301293D-20 -3.1337360D-25  4.2649357D-30  1.4327897D-33
  66   16  -3477.4565  0.0142605255 -1.0031188D-08  7.1386134D-15 -1.3351366D-20 -3.1252398D-25  4.5851195D-30  1.4259482D-33
  66   17  -3476.9716  0.0142598434 -1.0030460D-08  7.1367940D-15 -1.3404413D-20 -3.1155402D-25  4.9235944D-30  1.4183489D-33
  66   18  -3476.4583  0.0142591212 -1.0029689D-08  7.1348597D-15 -1.3460395D-20 -3.1045213D-25  5.2799676D-30  1.4099397D-33
  66   19  -3475.9164  0.0142583590 -1.0028876D-08  7.1328093D-15 -1.3519264D-20 -3.0920568D-25  5.6537852D-30  1.4006543D-33
  66   20  -3475.3461  0.0142575567 -1.0028020D-08  7.1306412D-15 -1.3580966D-20 -3.0780180D-25  6.0445420D-30  1.3904296D-33
  67    0  -3445.4566  0.0142254788 -1.0053264D-08  7.0820837D-15 -1.4330928D-20  1.9460207D-25 -3.8213747D-30 -1.3334603D-33
  67    1  -3445.4281  0.0142254386 -1.0053221D-08  7.0819691D-15 -1.4328983D-20  1.9455552D-25 -3.8400067D-30 -1.3330898D-33
  67    2  -3445.3712  0.0142253582 -1.0053136D-08  7.0817399D-15 -1.4325094D-20  1.9446014D-25 -3.8771499D-30 -1.3322930D-33
  67    3  -3445.2859  0.0142252375 -1.0053009D-08  7.0813961D-15 -1.4319260D-20  1.9432335D-25 -3.9333240D-30 -1.3313464D-33
  67    4  -3445.1721  0.0142250767 -1.0052839D-08  7.0809380D-15 -1.4311491D-20  1.9413277D-25 -4.0078393D-30 -1.3299021D-33
  67    5  -3445.0298  0.0142248756 -1.0052626D-08  7.0803658D-15 -1.4301790D-20  1.9388951D-25 -4.1008678D-30 -1.3280668D-33
  67    6  -3444.8591  0.0142246344 -1.0052372D-08  7.0796796D-15 -1.4290166D-20  1.9359013D-25 -4.2123264D-30 -1.3258191D-33
  67    7  -3444.6600  0.0142243529 -1.0052074D-08  7.0788797D-15 -1.4276627D-20  1.9323084D-25 -4.3421274D-30 -1.3231414D-33
  67    8  -3444.4324  0.0142240312 -1.0051734D-08  7.0779665D-15 -1.4261186D-20  1.9280686D-25 -4.4901424D-30 -1.3200033D-33
  67    9  -3444.1764  0.0142236694 -1.0051352D-08  7.0769403D-15 -1.4243855D-20  1.9231298D-25 -4.6562381D-30 -1.3163757D-33
  67   10  -3443.8919  0.0142232673 -1.0050928D-08  7.0758016D-15 -1.4224652D-20  1.9174325D-25 -4.8402422D-30 -1.3122244D-33
  67   11  -3443.5790  0.0142228251 -1.0050461D-08  7.0745507D-15 -1.4203596D-20  1.9109094D-25 -5.0419620D-30 -1.3075056D-33
  67   12  -3443.2377  0.0142223427 -1.0049951D-08  7.0731883D-15 -1.4180709D-20  1.9034912D-25 -5.2611769D-30 -1.3021847D-33
  67   13  -3442.8679  0.0142218201 -1.0049400D-08  7.0717148D-15 -1.4156018D-20  1.8950996D-25 -5.4976361D-30 -1.2962150D-33
  67   14  -3442.4697  0.0142212574 -1.0048806D-08  7.0701308D-15 -1.4129552D-20  1.8856497D-25 -5.7510426D-30 -1.2895430D-33
  67   15  -3442.0431  0.0142206545 -1.0048170D-08  7.0684369D-15 -1.4101346D-20  1.8750555D-25 -6.0210747D-30 -1.2821255D-33
  67   16  -3441.5880  0.0142200114 -1.0047491D-08  7.0666339D-15 -1.4071439D-20  1.8632188D-25 -6.3073528D-30 -1.2738972D-33
  67   17  -3441.1045  0.0142193282 -1.0046770D-08  7.0647223D-15 -1.4039876D-20  1.8500442D-25 -6.6094680D-30 -1.2648109D-33
  67   18  -3440.5927  0.0142186049 -1.0046007D-08  7.0627029D-15 -1.4006706D-20  1.8354236D-25 -6.9269436D-30 -1.2547951D-33
  67   19  -3440.0524  0.0142178414 -1.0045202D-08  7.0605766D-15 -1.3971985D-20  1.8192516D-25 -7.2592701D-30 -1.2437971D-33
  67   20  -3439.4837  0.0142170378 -1.0044355D-08  7.0583440D-15 -1.3935777D-20  1.8014123D-25 -7.6058571D-30 -1.2317411D-33
  68    0  -3409.7264  0.0141848915 -1.0070634D-08  7.0540376D-15 -1.7215439D-20 -2.2360373D-25  1.3498428D-29  1.5812873D-33
  68    1  -3409.6981  0.0141848512 -1.0070591D-08  7.0538999D-15 -1.7217676D-20 -2.2344445D-25  1.3520735D-29  1.5807739D-33
  68    2  -3409.6413  0.0141847706 -1.0070507D-08  7.0536244D-15 -1.7222139D-20 -2.2311663D-25  1.3564803D-29  1.5794597D-33
  68    3  -3409.5562  0.0141846498 -1.0070380D-08  7.0532110D-15 -1.7228825D-20 -2.2262709D-25  1.3631101D-29  1.5776175D-33
  68    4  -3409.4427  0.0141844887 -1.0070211D-08  7.0526595D-15 -1.7237718D-20 -2.2197068D-25  1.3719380D-29  1.5751405D-33
  68    5  -3409.3009  0.0141842873 -1.0069999D-08  7.0519698D-15 -1.7248795D-20 -2.2114427D-25  1.3829534D-29  1.5720115D-33
  68    6  -3409.1307  0.0141840456 -1.0069745D-08  7.0511415D-15 -1.7262034D-20 -2.2014383D-25  1.3961424D-29  1.5682052D-33
  68    7  -3408.9321  0.0141837636 -1.0069449D-08  7.0501744D-15 -1.7277403D-20 -2.1896455D-25  1.4114887D-29  1.5636927D-33
  68    8  -3408.7052  0.0141834414 -1.0069111D-08  7.0490681D-15 -1.7294866D-20 -2.1760127D-25  1.4289734D-29  1.5584516D-33
  68    9  -3408.4499  0.0141830789 -1.0068730D-08  7.0478222D-15 -1.7314380D-20 -2.1604746D-25  1.4485723D-29  1.5524364D-33
  68   10  -3408.1662  0.0141826762 -1.0068307D-08  7.0464361D-15 -1.7335898D-20 -2.1429622D-25  1.4702591D-29  1.5456101D-33
  68   11  -3407.8542  0.0141822332 -1.0067842D-08  7.0449095D-15 -1.7359363D-20 -2.1233977D-25  1.4940023D-29  1.5379242D-33
  68   12  -3407.5138  0.0141817500 -1.0067335D-08  7.0432418D-15 -1.7384714D-20 -2.1016997D-25  1.5197681D-29  1.5293388D-33
  68   13  -3407.1451  0.0141812265 -1.0066786D-08  7.0414324D-15 -1.7411881D-20 -2.0777745D-25  1.5475154D-29  1.5197912D-33
  68   14  -3406.7480  0.0141806627 -1.0066194D-08  7.0394807D-15 -1.7440786D-20 -2.0515277D-25  1.5772005D-29  1.5092325D-33
  68   15  -3406.3226  0.0141800588 -1.0065561D-08  7.0373859D-15 -1.7471345D-20 -2.0228544D-25  1.6087730D-29  1.4975983D-33
  68   16  -3405.8689  0.0141794146 -1.0064885D-08  7.0351475D-15 -1.7503462D-20 -1.9916467D-25  1.6421771D-29  1.4848279D-33
  68   17  -3405.3868  0.0141787302 -1.0064168D-08  7.0327648D-15 -1.7537033D-20 -1.9577869D-25  1.6773499D-29  1.4708451D-33
  68   18  -3404.8764  0.0141780056 -1.0063408D-08  7.0302369D-15 -1.7571945D-20 -1.9211579D-25  1.7142238D-29  1.4555867D-33
  68   19  -3404.3376  0.0141772408 -1.0062607D-08  7.0275632D-15 -1.7608073D-20 -1.8816359D-25  1.7527229D-29  1.4389808D-33
  68   20  -3403.7706  0.0141764359 -1.0061764D-08  7.0247429D-15 -1.7645281D-20 -1.8390892D-25  1.7927621D-29  1.4209407D-33
  69    0  -3374.1457  0.0141442083 -1.0089828D-08  6.9567845D-15 -1.1042739D-20  4.7276891D-25 -1.4517962D-29 -2.1929903D-33
  69    1  -3374.1174  0.0141441679 -1.0089786D-08  6.9566962D-15 -1.1038013D-20  4.7259321D-25 -1.4548580D-29 -2.1922930D-33
  69    2  -3374.0608  0.0141440872 -1.0089703D-08  6.9565197D-15 -1.1028564D-20  4.7224489D-25 -1.4610046D-29 -2.1910332D-33
  69    3  -3373.9760  0.0141439661 -1.0089578D-08  6.9562552D-15 -1.1014404D-20  4.7171722D-25 -1.4702024D-29 -2.1890479D-33
  69    4  -3373.8628  0.0141438047 -1.0089411D-08  6.9559030D-15 -1.0995550D-20  4.7100864D-25 -1.4824540D-29 -2.1863786D-33
  69    5  -3373.7214  0.0141436029 -1.0089202D-08  6.9554637D-15 -1.0972022D-20  4.7011458D-25 -1.4977468D-29 -2.1829968D-33
  69    6  -3373.5516  0.0141433608 -1.0088952D-08  6.9549377D-15 -1.0943847D-20  4.6902955D-25 -1.5160663D-29 -2.1788741D-33
  69    7  -3373.3536  0.0141430783 -1.0088659D-08  6.9543257D-15 -1.0911060D-20  4.6774715D-25 -1.5373956D-29 -2.1739820D-33
  69    8  -3373.1274  0.0141427554 -1.0088326D-08  6.9536286D-15 -1.0873700D-20  4.6625945D-25 -1.5617120D-29 -2.1682731D-33
  69    9  -3372.8728  0.0141423923 -1.0087950D-08  6.9528472D-15 -1.0831812D-20  4.6455814D-25 -1.5889914D-29 -2.1617126D-33
  69   10  -3372.5899  0.0141419888 -1.0087533D-08  6.9519825D-15 -1.0785453D-20  4.6263321D-25 -1.6192032D-29 -2.1542422D-33
  69   11  -3372.2788  0.0141415449 -1.0087074D-08  6.9510357D-15 -1.0734681D-20  4.6047397D-25 -1.6523137D-29 -2.1458085D-33
  69   12  -3371.9394  0.0141410608 -1.0086574D-08  6.9500078D-15 -1.0679568D-20  4.5806868D-25 -1.6882841D-29 -2.1363503D-33
  69   13  -3371.5718  0.0141405363 -1.0086032D-08  6.9489002D-15 -1.0620192D-20  4.5540463D-25 -1.7270698D-29 -2.1258011D-33
  69   14  -3371.1758  0.0141399715 -1.0085448D-08  6.9477143D-15 -1.0556640D-20  4.5246826D-25 -1.7686217D-29 -2.1140944D-33
  69   15  -3370.7517  0.0141393664 -1.0084823D-08  6.9464516D-15 -1.0489011D-20  4.4924474D-25 -1.8128819D-29 -2.1011456D-33
  69   16  -3370.2992  0.0141387209 -1.0084156D-08  6.9451136D-15 -1.0417412D-20  4.4571891D-25 -1.8597888D-29 -2.0868822D-33
  69   17  -3369.8185  0.0141380353 -1.0083448D-08  6.9437019D-15 -1.0341965D-20  4.4187443D-25 -1.9092716D-29 -2.0712176D-33
  69   18  -3369.3095  0.0141373093 -1.0082698D-08  6.9422184D-15 -1.0262802D-20  4.3769418D-25 -1.9612513D-29 -2.0540602D-33
  69   19  -3368.7723  0.0141365430 -1.0081907D-08  6.9406647D-15 -1.0180069D-20  4.3316043D-25 -2.0156416D-29 -2.0353181D-33
  69   20  -3368.2069  0.0141357365 -1.0081074D-08  6.9390428D-15 -1.0093925D-20  4.2825466D-25 -2.0723461D-29 -2.0148912D-33
  70    0  -3338.7146  0.0141034112 -1.0109086D-08  7.0362779D-15 -1.4427131D-20 -5.2639314D-25  6.2021933D-30  2.6253552D-33
  70    1  -3338.6864  0.0141033707 -1.0109044D-08  7.0361625D-15 -1.4432395D-20 -5.2631893D-25  6.2389748D-30  2.6249930D-33
  70    2  -3338.6299  0.0141032899 -1.0108959D-08  7.0359315D-15 -1.4442921D-20 -5.2616968D-25  6.3125518D-30  2.6242774D-33
  70    3  -3338.5453  0.0141031685 -1.0108832D-08  7.0355846D-15 -1.4458704D-20 -5.2594288D-25  6.4228988D-30  2.6232010D-33
  70    4  -3338.4325  0.0141030068 -1.0108664D-08  7.0351216D-15 -1.4479733D-20 -5.2562672D-25  6.5694698D-30  2.6214742D-33
  70    5  -3338.2915  0.0141028046 -1.0108453D-08  7.0345419D-15 -1.4506004D-20 -5.2522704D-25  6.7529015D-30  2.6194520D-33
  70    6  -3338.1222  0.0141025620 -1.0108199D-08  7.0338449D-15 -1.4537503D-20 -5.2473304D-25  6.9728364D-30  2.6169577D-33
  70    7  -3337.9248  0.0141022790 -1.0107904D-08  7.0330297D-15 -1.4574213D-20 -5.2413642D-25  7.2291469D-30  2.6139376D-33
  70    8  -3337.6992  0.0141019556 -1.0107566D-08  7.0320956D-15 -1.4616116D-20 -5.2342848D-25  7.5217131D-30  2.6103627D-33
  70    9  -3337.4453  0.0141015917 -1.0107187D-08  7.0310416D-15 -1.4663188D-20 -5.2259827D-25  7.8503522D-30  2.6061650D-33
  70   10  -3337.1633  0.0141011874 -1.0106765D-08  7.0298664D-15 -1.4715400D-20 -5.2163445D-25  8.2148816D-30  2.6012996D-33
  70   11  -3336.8531  0.0141007427 -1.0106301D-08  7.0285690D-15 -1.4772719D-20 -5.2052359D-25  8.6150500D-30  2.5956883D-33
  70   12  -3336.5147  0.0141002576 -1.0105795D-08  7.0271478D-15 -1.4835106D-20 -5.1925164D-25  9.0505930D-30  2.5892676D-33
  70   13  -3336.1481  0.0140997322 -1.0105247D-08  7.0256014D-15 -1.4902515D-20 -5.1780307D-25  9.5211788D-30  2.5819587D-33
  70   14  -3335.7533  0.0140991663 -1.0104657D-08  7.0239283D-15 -1.4974894D-20 -5.1616111D-25  1.0026444D-29  2.5736767D-33
  70   15  -3335.3303  0.0140985600 -1.0104025D-08  7.0221267D-15 -1.5052180D-20 -5.1430770D-25  1.0565938D-29  2.5643265D-33
  70   16  -3334.8792  0.0140979134 -1.0103351D-08  7.0201947D-15 -1.5134304D-20 -5.1222396D-25  1.1139182D-29  2.5538203D-33
  70   17  -3334.3999  0.0140972264 -1.0102635D-08  7.0181305D-15 -1.5221186D-20 -5.0988968D-25  1.1745602D-29  2.5420534D-33
  70   18  -3333.8924  0.0140964990 -1.0101877D-08  7.0159321D-15 -1.5312733D-20 -5.0728353D-25  1.2384560D-29  2.5289188D-33
  70   19  -3333.3567  0.0140957313 -1.0101077D-08  7.0135973D-15 -1.5408844D-20 -5.0438338D-25  1.3055329D-29  2.5143078D-33
  70   20  -3332.7929  0.0140949232 -1.0100236D-08  7.0111238D-15 -1.5509402D-20 -5.0116578D-25  1.3757085D-29  2.4980985D-33
  71    0  -3303.4333  0.0140625035 -1.0129218D-08  6.9090829D-15 -1.4333415D-20  5.2849519D-25  1.7571297D-30 -2.5990264D-33
  71    1  -3303.4051  0.0140624630 -1.0129176D-08  6.9089683D-15 -1.4328131D-20  5.2851413D-25  1.7208633D-30 -2.5988746D-33
  71    2  -3303.3489  0.0140623820 -1.0129093D-08  6.9087391D-15 -1.4317559D-20  5.2855687D-25  1.6479511D-30 -2.5987801D-33
  71    3  -3303.2645  0.0140622604 -1.0128969D-08  6.9083957D-15 -1.4301702D-20  5.2861414D-25  1.5388130D-30 -2.5984954D-33
  71    4  -3303.1520  0.0140620984 -1.0128803D-08  6.9079384D-15 -1.4280555D-20  5.2868452D-25  1.3933055D-30 -2.5980877D-33
  71    5  -3303.0114  0.0140618958 -1.0128596D-08  6.9073677D-15 -1.4254119D-20  5.2876276D-25  1.2114568D-30 -2.5975292D-33
  71    6  -3302.8427  0.0140616527 -1.0128347D-08  6.9066842D-15 -1.4222391D-20  5.2884208D-25  9.9329664D-31 -2.5967772D-33
  71    7  -3302.6458  0.0140613691 -1.0128057D-08  6.9058888D-15 -1.4185369D-20  5.2891470D-25  7.3886605D-31 -2.5957914D-33
  71    8  -3302.4208  0.0140610450 -1.0127726D-08  6.9049823D-15 -1.4143054D-20  5.2897170D-25  4.4820861D-31 -2.5945316D-33
  71    9  -3302.1677  0.0140606804 -1.0127353D-08  6.9039657D-15 -1.4095445D-20  5.2900248D-25  1.2139369D-31 -2.5929375D-33
  71   10  -3301.8865  0.0140602753 -1.0126939D-08  6.9028402D-15 -1.4042545D-20  5.2899515D-25 -2.4147530D-31 -2.5909412D-33
  71   11  -3301.5772  0.0140598298 -1.0126483D-08  6.9016070D-15 -1.3984358D-20  5.2893697D-25 -6.4029742D-31 -2.5884843D-33
  71   12  -3301.2398  0.0140593437 -1.0125986D-08  6.9002676D-15 -1.3920892D-20  5.2881345D-25 -1.0749131D-30 -2.5854837D-33
  71   13  -3300.8742  0.0140588172 -1.0125448D-08  6.8988234D-15 -1.3852159D-20  5.2860892D-25 -1.5451421D-30 -2.5818545D-33
  71   14  -3300.4806  0.0140582502 -1.0124869D-08  6.8972761D-15 -1.3778174D-20  5.2830692D-25 -2.0507709D-30 -2.5775183D-33
  71   15  -3300.0588  0.0140576427 -1.0124248D-08  6.8956275D-15 -1.3698958D-20  5.2788905D-25 -2.5915175D-30 -2.5723704D-33
  71   16  -3299.6090  0.0140569948 -1.0123586D-08  6.8938794D-15 -1.3614538D-20  5.2733603D-25 -3.1670559D-30 -2.5663073D-33
  71   17  -3299.1311  0.0140563064 -1.0122883D-08  6.8920339D-15 -1.3524950D-20  5.2662767D-25 -3.7770102D-30 -2.5592301D-33
  71   18  -3298.6251  0.0140555775 -1.0122139D-08  6.8900931D-15 -1.3430234D-20  5.2574228D-25 -4.4209220D-30 -2.5510222D-33
  71   19  -3298.0910  0.0140548083 -1.0121353D-08  6.8880593D-15 -1.3330444D-20  5.2465693D-25 -5.0982507D-30 -2.5415569D-33
  71   20  -3297.5288  0.0140539986 -1.0120527D-08  6.8859348D-15 -1.3225640D-20  5.2334810D-25 -5.8083992D-30 -2.5307186D-33
  72    0  -3268.3021  0.0140214650 -1.0150266D-08  6.9703081D-15 -1.2018135D-20 -3.5150835D-25 -1.5805677D-30  2.3789721D-33
  72    1  -3268.2740  0.0140214244 -1.0150224D-08  6.9702119D-15 -1.2021650D-20 -3.5152769D-25 -1.5472236D-30  2.3789582D-33
  72    2  -3268.2179  0.0140213432 -1.0150140D-08  6.9700195D-15 -1.2028683D-20 -3.5156711D-25 -1.4804209D-30  2.3789907D-33
  72    3  -3268.1338  0.0140212214 -1.0150015D-08  6.9697307D-15 -1.2039228D-20 -3.5161460D-25 -1.3807650D-30  2.3787186D-33
  72    4  -3268.0216  0.0140210590 -1.0149848D-08  6.9693452D-15 -1.2053294D-20 -3.5167768D-25 -1.2475627D-30  2.3785115D-33
  72    5  -3267.8814  0.0140208560 -1.0149638D-08  6.9688627D-15 -1.2070880D-20 -3.5174757D-25 -1.0810771D-30  2.3782006D-33
  72    6  -3267.7132  0.0140206124 -1.0149388D-08  6.9682828D-15 -1.2091987D-20 -3.5181815D-25 -8.8133050D-31  2.3777478D-33
  72    7  -3267.5169  0.0140203282 -1.0149095D-08  6.9676050D-15 -1.2116616D-20 -3.5188245D-25 -6.4833755D-31  2.3771180D-33
  72    8  -3267.2926  0.0140200035 -1.0148760D-08  6.9668286D-15 -1.2144769D-20 -3.5193186D-25 -3.8214941D-31  2.3762545D-33
  72    9  -3267.0402  0.0140196381 -1.0148384D-08  6.9659530D-15 -1.2176444D-20 -3.5195706D-25 -8.2807617D-32  2.3751106D-33
  72   10  -3266.7598  0.0140192322 -1.0147966D-08  6.9649775D-15 -1.2211640D-20 -3.5194695D-25  2.4960260D-31  2.3736123D-33
  72   11  -3266.4514  0.0140187857 -1.0147507D-08  6.9639012D-15 -1.2250351D-20 -3.5188990D-25  6.1499403D-31  2.3716995D-33
  72   12  -3266.1150  0.0140182986 -1.0147005D-08  6.9627231D-15 -1.2292572D-20 -3.5177275D-25  1.0132489D-30  2.3692951D-33
  72   13  -3265.7505  0.0140177710 -1.0146462D-08  6.9614423D-15 -1.2338290D-20 -3.5158111D-25  1.4441944D-30  2.3663118D-33
  72   14  -3265.3580  0.0140172028 -1.0145878D-08  6.9600577D-15 -1.2387493D-20 -3.5129948D-25  1.9076403D-30  2.3626589D-33
  72   15  -3264.9375  0.0140165941 -1.0145251D-08  6.9585680D-15 -1.2440160D-20 -3.5091152D-25  2.4033445D-30  2.3582458D-33
  72   16  -3264.4890  0.0140159448 -1.0144583D-08  6.9569721D-15 -1.2496266D-20 -3.5039928D-25  2.9310074D-30  2.3529617D-33
  72   17  -3264.0124  0.0140152550 -1.0143874D-08  6.9552685D-15 -1.2555780D-20 -3.4974433D-25  3.4902817D-30  2.3467081D-33
  72   18  -3263.5079  0.0140145247 -1.0143123D-08  6.9534560D-15 -1.2618662D-20 -3.4892663D-25  4.0807435D-30  2.3393628D-33
  72   19  -3262.9754  0.0140137538 -1.0142330D-08  6.9515329D-15 -1.2684865D-20 -3.4792535D-25  4.7018938D-30  2.3308060D-33
  72   20  -3262.4148  0.0140129425 -1.0141496D-08  6.9494978D-15 -1.2754332D-20 -3.4671881D-25  5.3531590D-30  2.3209157D-33
  73    0  -3233.3213  0.0139802970 -1.0171422D-08  6.9226694D-15 -1.1366021D-20  4.1353082D-25 -4.2964957D-30 -2.4888407D-33
  73    1  -3233.2933  0.0139802563 -1.0171380D-08  6.9225785D-15 -1.1361888D-20  4.1347617D-25 -4.3311527D-30 -2.4886076D-33
  73    2  -3233.2374  0.0139801749 -1.0171297D-08  6.9223968D-15 -1.1353617D-20  4.1337434D-25 -4.4010217D-30 -2.4884514D-33
  73    3  -3233.1535  0.0139800529 -1.0171172D-08  6.9221244D-15 -1.1341218D-20  4.1321398D-25 -4.5055285D-30 -2.4880362D-33
  73    4  -3233.0417  0.0139798901 -1.0171006D-08  6.9217618D-15 -1.1324694D-20  4.1299444D-25 -4.6448419D-30 -2.4874518D-33
  73    5  -3232.9019  0.0139796867 -1.0170799D-08  6.9213092D-15 -1.1304051D-20  4.1271051D-25 -4.8189350D-30 -2.4866624D-33
  73    6  -3232.7341  0.0139794426 -1.0170549D-08  6.9207672D-15 -1.1279299D-20  4.1235600D-25 -5.0277708D-30 -2.4856338D-33
  73    7  -3232.5384  0.0139791578 -1.0170259D-08  6.9201364D-15 -1.1250450D-20  4.1192329D-25 -5.2712923D-30 -2.4843177D-33
  73    8  -3232.3147  0.0139788324 -1.0169927D-08  6.9194174D-15 -1.1217517D-20  4.1140382D-25 -5.5494410D-30 -2.4826685D-33
  73    9  -3232.0631  0.0139784663 -1.0169553D-08  6.9186111D-15 -1.1180518D-20  4.1078755D-25 -5.8621303D-30 -2.4806260D-33
  73   10  -3231.7835  0.0139780595 -1.0169138D-08  6.9177183D-15 -1.1139475D-20  4.1006331D-25 -6.2092474D-30 -2.4781257D-33
  73   11  -3231.4760  0.0139776121 -1.0168681D-08  6.9167400D-15 -1.1094414D-20  4.0921833D-25 -6.5906390D-30 -2.4750829D-33
  73   12  -3231.1406  0.0139771240 -1.0168183D-08  6.9156773D-15 -1.1045366D-20  4.0823929D-25 -7.0061510D-30 -2.4714292D-33
  73   13  -3230.7772  0.0139765953 -1.0167644D-08  6.9145313D-15 -1.0992367D-20  4.0711130D-25 -7.4555649D-30 -2.4670746D-33
  73   14  -3230.3858  0.0139760259 -1.0167063D-08  6.9133034D-15 -1.0935461D-20  4.0581804D-25 -7.9386103D-30 -2.4619159D-33
  73   15  -3229.9666  0.0139754159 -1.0166441D-08  6.9119948D-15 -1.0874698D-20  4.0434242D-25 -8.4549833D-30 -2.4558553D-33
  73   16  -3229.5194  0.0139747652 -1.0165778D-08  6.9106069D-15 -1.0810136D-20  4.0266624D-25 -9.0043161D-30 -2.4487880D-33
  73   17  -3229.0442  0.0139740740 -1.0165073D-08  6.9091414D-15 -1.0741842D-20  4.0076990D-25 -9.5861690D-30 -2.4405948D-33
  73   18  -3228.5412  0.0139733421 -1.0164327D-08  6.9075998D-15 -1.0669893D-20  3.9863298D-25 -1.0200033D-29 -2.4311569D-33
  73   19  -3228.0102  0.0139725697 -1.0163539D-08  6.9059837D-15 -1.0594379D-20  3.9623352D-25 -1.0845300D-29 -2.4203335D-33
  73   20  -3227.4513  0.0139717566 -1.0162711D-08  6.9042949D-15 -1.0515398D-20  3.9354937D-25 -1.1521297D-29 -2.4080037D-33
  74    0  -3198.4912  0.0139389923 -1.0192492D-08  6.9988781D-15 -1.3856403D-20 -5.2666225D-25  4.0203545D-30  2.9475422D-33
  74    1  -3198.4633  0.0139389515 -1.0192450D-08  6.9987673D-15 -1.3861670D-20 -5.2661509D-25  4.0617011D-30  2.9475322D-33
  74    2  -3198.4075  0.0139388700 -1.0192366D-08  6.9985454D-15 -1.3872204D-20 -5.2652133D-25  4.1445304D-30  2.9475786D-33
  74    3  -3198.3239  0.0139387477 -1.0192240D-08  6.9982123D-15 -1.3887994D-20 -5.2636347D-25  4.2679104D-30  2.9471357D-33
  74    4  -3198.2124  0.0139385846 -1.0192072D-08  6.9977675D-15 -1.3909044D-20 -5.2615483D-25  4.4329463D-30  2.9468246D-33
  74    5  -3198.0730  0.0139383807 -1.0191862D-08  6.9972106D-15 -1.3935345D-20 -5.2588254D-25  4.6392044D-30  2.9463622D-33
  74    6  -3197.9057  0.0139381361 -1.0191610D-08  6.9965410D-15 -1.3966888D-20 -5.2553973D-25  4.8866782D-30  2.9457261D-33
  74    7  -3197.7106  0.0139378508 -1.0191316D-08  6.9957578D-15 -1.4003661D-20 -5.2511705D-25  5.1753129D-30  2.9448518D-33
  74    8  -3197.4876  0.0139375247 -1.0190980D-08  6.9948602D-15 -1.4045650D-20 -5.2460436D-25  5.5050729D-30  2.9436891D-33
  74    9  -3197.2367  0.0139371578 -1.0190603D-08  6.9938472D-15 -1.4092837D-20 -5.2398983D-25  5.8758884D-30  2.9421731D-33
  74   10  -3196.9580  0.0139367502 -1.0190183D-08  6.9927177D-15 -1.4145200D-20 -5.2326000D-25  6.2876585D-30  2.9402256D-33
  74   11  -3196.6514  0.0139363018 -1.0189722D-08  6.9914704D-15 -1.4202712D-20 -5.2240019D-25  6.7402669D-30  2.9377668D-33
  74   12  -3196.3169  0.0139358127 -1.0189218D-08  6.9901039D-15 -1.4265340D-20 -5.2139406D-25  7.2335634D-30  2.9347048D-33
  74   13  -3195.9546  0.0139352829 -1.0188673D-08  6.9886168D-15 -1.4333046D-20 -5.2022412D-25  7.7673489D-30  2.9309457D-33
  74   14  -3195.5644  0.0139347123 -1.0188086D-08  6.9870074D-15 -1.4405784D-20 -5.1887086D-25  8.3413700D-30  2.9263704D-33
  74   15  -3195.1464  0.0139341011 -1.0187457D-08  6.9852741D-15 -1.4483499D-20 -5.1731413D-25  8.9553427D-30  2.9208760D-33
  74   16  -3194.7005  0.0139334491 -1.0186787D-08  6.9834149D-15 -1.4566129D-20 -5.1553196D-25  9.6089002D-30  2.9143381D-33
  74   17  -3194.2268  0.0139327564 -1.0186075D-08  6.9814280D-15 -1.4653598D-20 -5.1350112D-25  1.0301611D-29  2.9066254D-33
  74   18  -3193.7252  0.0139320231 -1.0185321D-08  6.9793112D-15 -1.4745824D-20 -5.1119701D-25  1.1032965D-29  2.8976019D-33
  74   19  -3193.1958  0.0139312490 -1.0184525D-08  6.9770625D-15 -1.4842707D-20 -5.0859371D-25  1.1802352D-29  2.8871175D-33
  74   20  -3192.6386  0.0139304343 -1.0183688D-08  6.9746795D-15 -1.4944136D-20 -5.0566427D-25  1.2609076D-29  2.8750252D-33
  75    0  -3163.8120  0.0138975549 -1.0214192D-08  6.8880014D-15 -1.3063855D-20  6.4002660D-25  4.6545650D-30 -3.1807849D-33
  75    1  -3163.7843  0.0138975141 -1.0214150D-08  6.8878970D-15 -1.3057457D-20  6.4007852D-25  4.6102677D-30 -3.1809035D-33
  75    2  -3163.7287  0.0138974324 -1.0214068D-08  6.8876881D-15 -1.3044652D-20  6.4019178D-25  4.5209544D-30 -3.1815462D-33
  75    3  -3163.6453  0.0138973098 -1.0213944D-08  6.8873753D-15 -1.3025443D-20  6.4035209D-25  4.3873155D-30 -3.1822797D-33
  75    4  -3163.5341  0.0138971464 -1.0213778D-08  6.8869589D-15 -1.2999825D-20  6.4055846D-25  4.2090783D-30 -3.1832197D-33
  75    5  -3163.3951  0.0138969421 -1.0213572D-08  6.8864395D-15 -1.2967791D-20  6.4080419D-25  3.9862232D-30 -3.1843224D-33
  75    6  -3163.2284  0.0138966970 -1.0213324D-08  6.8858180D-15 -1.2929335D-20  6.4108146D-25  3.7186903D-30 -3.1855508D-33
  75    7  -3163.0338  0.0138964110 -1.0213035D-08  6.8850952D-15 -1.2884448D-20  6.4138079D-25  3.4064396D-30 -3.1868575D-33
  75    8  -3162.8115  0.0138960842 -1.0212704D-08  6.8842723D-15 -1.2833125D-20  6.4169053D-25  3.0494441D-30 -3.1881662D-33
  75    9  -3162.5614  0.0138957165 -1.0212333D-08  6.8833503D-15 -1.2775359D-20  6.4199808D-25  2.6476564D-30 -3.1894180D-33
  75   10  -3162.2834  0.0138953081 -1.0211920D-08  6.8823309D-15 -1.2711144D-20  6.4228898D-25  2.2010569D-30 -3.1905334D-33
  75   11  -3161.9777  0.0138948587 -1.0211465D-08  6.8812154D-15 -1.2640477D-20  6.4254699D-25  1.7096458D-30 -3.1914189D-33
  75   12  -3161.6443  0.0138943686 -1.0210970D-08  6.8800056D-15 -1.2563359D-20  6.4275439D-25  1.1734411D-30 -3.1919776D-33
  75   13  -3161.2830  0.0138938377 -1.0210433D-08  6.8787034D-15 -1.2479790D-20  6.4289215D-25  5.9247698D-31 -3.1921134D-33
  75   14  -3160.8940  0.0138932659 -1.0209856D-08  6.8773107D-15 -1.2389781D-20  6.4293889D-25 -3.3139426D-32 -3.1916976D-33
  75   15  -3160.4772  0.0138926533 -1.0209237D-08  6.8758297D-15 -1.2293344D-20  6.4287259D-25 -7.0329745D-31 -3.1906225D-33
  75   16  -3160.0327  0.0138919999 -1.0208577D-08  6.8742627D-15 -1.2190499D-20  6.4266869D-25 -1.4177980D-30 -3.1887405D-33
  75   17  -3159.5604  0.0138913058 -1.0207876D-08  6.8726123D-15 -1.2081274D-20  6.4230199D-25 -2.1764026D-30 -3.1859260D-33
  75   18  -3159.0603  0.0138905708 -1.0207133D-08  6.8708809D-15 -1.1965707D-20  6.4174506D-25 -2.9787884D-30 -3.1820235D-33
  75   19  -3158.5325  0.0138897951 -1.0206350D-08  6.8690714D-15 -1.1843845D-20  6.4096945D-25 -3.8245588D-30 -3.1768823D-33
  75   20  -3157.9769  0.0138889787 -1.0205526D-08  6.8671866D-15 -1.1715750D-20  6.3994469D-25 -4.7132011D-30 -3.1703282D-33
  76    0  -3129.2843  0.0138559696 -1.0236216D-08  7.0021620D-15 -9.4580080D-21 -4.7890358D-25 -1.1861555D-29  2.9275607D-33
  76    1  -3129.2566  0.0138559287 -1.0236174D-08  7.0020863D-15 -9.4627991D-21 -4.7904766D-25 -1.1820440D-29  2.9282021D-33
  76    2  -3129.2011  0.0138558468 -1.0236090D-08  7.0019348D-15 -9.4723813D-21 -4.7932815D-25 -1.1738577D-29  2.9292443D-33
  76    3  -3129.1180  0.0138557239 -1.0235964D-08  7.0017073D-15 -9.4867674D-21 -4.7974857D-25 -1.1615515D-29  2.9309122D-33
  76    4  -3129.0072  0.0138555602 -1.0235796D-08  7.0014034D-15 -9.5059685D-21 -4.8030230D-25 -1.1451317D-29  2.9330990D-33
  76    5  -3128.8686  0.0138553555 -1.0235586D-08  7.0010227D-15 -9.5300006D-21 -4.8098311D-25 -1.1245910D-29  2.9357587D-33
  76    6  -3128.7023  0.0138551098 -1.0235334D-08  7.0005646D-15 -9.5588839D-21 -4.8178405D-25 -1.0999168D-29  2.9388651D-33
  76    7  -3128.5084  0.0138548232 -1.0235040D-08  7.0000283D-15 -9.5926407D-21 -4.8269576D-25 -1.0710994D-29  2.9423498D-33
  76    8  -3128.2867  0.0138544957 -1.0234704D-08  6.9994132D-15 -9.6312972D-21 -4.8370834D-25 -1.0381229D-29  2.9461697D-33
  76    9  -3128.0373  0.0138541273 -1.0234326D-08  6.9987182D-15 -9.6748808D-21 -4.8480947D-25 -1.0009752D-29  2.9502424D-33
  76   10  -3127.7602  0.0138537179 -1.0233906D-08  6.9979422D-15 -9.7234210D-21 -4.8598584D-25 -9.5964167D-30  2.9544948D-33
  76   11  -3127.4555  0.0138532676 -1.0233445D-08  6.9970842D-15 -9.7769479D-21 -4.8722246D-25 -9.1410877D-30  2.9588385D-33
  76   12  -3127.1230  0.0138527764 -1.0232941D-08  6.9961428D-15 -9.8354923D-21 -4.8850310D-25 -8.6436255D-30  2.9631868D-33
  76   13  -3126.7628  0.0138522443 -1.0232395D-08  6.9951166D-15 -9.8990834D-21 -4.8980946D-25 -8.1039344D-30  2.9674251D-33
  76   14  -3126.3750  0.0138516713 -1.0231808D-08  6.9940041D-15 -9.9677497D-21 -4.9112209D-25 -7.5219154D-30  2.9714455D-33
  76   15  -3125.9594  0.0138510574 -1.0231178D-08  6.9928035D-15 -1.0041517D-20 -4.9241989D-25 -6.8975124D-30  2.9751246D-33
  76   16  -3125.5162  0.0138504027 -1.0230507D-08  6.9915132D-15 -1.0120406D-20 -4.9368024D-25 -6.2307143D-30  2.9783326D-33
  76   17  -3125.0453  0.0138497070 -1.0229794D-08  6.9901311D-15 -1.0204436D-20 -4.9487896D-25 -5.5215455D-30  2.9809296D-33
  76   18  -3124.5467  0.0138489705 -1.0229039D-08  6.9886552D-15 -1.0293617D-20 -4.9599054D-25 -4.7700998D-30  2.9827720D-33
  76   19  -3124.0205  0.0138481931 -1.0228242D-08  6.9870834D-15 -1.0387952D-20 -4.9698757D-25 -3.9765435D-30  2.9836956D-33
  76   20  -3123.4666  0.0138473749 -1.0227404D-08  6.9854134D-15 -1.0487439D-20 -4.9784184D-25 -3.1410986D-30  2.9835500D-33
  77    0  -3094.9082  0.0138142462 -1.0257590D-08  6.9578864D-15 -1.3204252D-20  4.1157136D-25  1.0612364D-29 -2.6464433D-33
  77    1  -3094.8805  0.0138142052 -1.0257548D-08  6.9577808D-15 -1.3200136D-20  4.1169813D-25  1.0575333D-29 -2.6471211D-33
  77    2  -3094.8253  0.0138141231 -1.0257465D-08  6.9575697D-15 -1.3191900D-20  4.1195011D-25  1.0501260D-29 -2.6484584D-33
  77    3  -3094.7424  0.0138140000 -1.0257339D-08  6.9572532D-15 -1.3179537D-20  4.1232439D-25  1.0390093D-29 -2.6504318D-33
  77    4  -3094.6319  0.0138138359 -1.0257173D-08  6.9568317D-15 -1.3163035D-20  4.1281712D-25  1.0241746D-29 -2.6530210D-33
  77    5  -3094.4937  0.0138136308 -1.0256964D-08  6.9563056D-15 -1.3142375D-20  4.1343163D-25  1.0055537D-29 -2.6565268D-33
  77    6  -3094.3280  0.0138133846 -1.0256713D-08  6.9556754D-15 -1.3117548D-20  4.1414752D-25  9.8322279D-30 -2.6603810D-33
  77    7  -3094.1346  0.0138130974 -1.0256421D-08  6.9549416D-15 -1.3088529D-20  4.1496241D-25  9.5712983D-30 -2.6647523D-33
  77    8  -3093.9136  0.0138127692 -1.0256087D-08  6.9541050D-15 -1.3055296D-20  4.1586703D-25  9.2725689D-30 -2.6695872D-33
  77    9  -3093.6650  0.0138124000 -1.0255712D-08  6.9531664D-15 -1.3017823D-20  4.1685033D-25  8.9358699D-30 -2.6748100D-33
  77   10  -3093.3887  0.0138119898 -1.0255295D-08  6.9521266D-15 -1.2976085D-20  4.1790016D-25  8.5610044D-30 -2.6803468D-33
  77   11  -3093.0849  0.0138115386 -1.0254836D-08  6.9509868D-15 -1.2930055D-20  4.1900283D-25  8.1477889D-30 -2.6861096D-33
  77   12  -3092.7534  0.0138110463 -1.0254336D-08  6.9497479D-15 -1.2879705D-20  4.2014370D-25  7.6960153D-30 -2.6920180D-33
  77   13  -3092.3943  0.0138105131 -1.0253794D-08  6.9484112D-15 -1.2825011D-20  4.2130593D-25  7.2055256D-30 -2.6979542D-33
  77   14  -3092.0076  0.0138099389 -1.0253210D-08  6.9469781D-15 -1.2765945D-20  4.2247209D-25  6.6761394D-30 -2.7038227D-33
  77   15  -3091.5933  0.0138093238 -1.0252585D-08  6.9454500D-15 -1.2702487D-20  4.2362270D-25  6.1077313D-30 -2.7094951D-33
  77   16  -3091.1514  0.0138086676 -1.0251918D-08  6.9438285D-15 -1.2634616D-20  4.2473698D-25  5.5001963D-30 -2.7148398D-33
  77   17  -3090.6820  0.0138079705 -1.0251210D-08  6.9421151D-15 -1.2562320D-20  4.2579308D-25  4.8534651D-30 -2.7197291D-33
  77   18  -3090.1849  0.0138072324 -1.0250460D-08  6.9403116D-15 -1.2485588D-20  4.2676555D-25  4.1676517D-30 -2.7239428D-33
  77   19  -3089.6602  0.0138064534 -1.0249669D-08  6.9384200D-15 -1.2404417D-20  4.2763304D-25  3.4425789D-30 -2.7274641D-33
  77   20  -3089.1080  0.0138056335 -1.0248837D-08  6.9364421D-15 -1.2318814D-20  4.2836728D-25  2.6784915D-30 -2.7300565D-33
  78    0  -3060.6840  0.0137723796 -1.0279193D-08  7.0290805D-15 -1.1402758D-20 -4.2304057D-25 -7.7280078D-30  2.8515729D-33
  78    1  -3060.6565  0.0137723385 -1.0279151D-08  7.0289892D-15 -1.1406990D-20 -4.2313541D-25 -7.6879275D-30  2.8524553D-33
  78    2  -3060.6014  0.0137722562 -1.0279067D-08  7.0288067D-15 -1.1415453D-20 -4.2331630D-25 -7.6082113D-30  2.8539258D-33
  78    3  -3060.5187  0.0137721329 -1.0278940D-08  7.0285325D-15 -1.1428157D-20 -4.2358807D-25 -7.4882969D-30  2.8562659D-33
  78    4  -3060.4086  0.0137719684 -1.0278771D-08  7.0281666D-15 -1.1445107D-20 -4.2394375D-25 -7.3282547D-30  2.8593467D-33
  78    5  -3060.2709  0.0137717629 -1.0278561D-08  7.0277083D-15 -1.1466315D-20 -4.2437746D-25 -7.1279668D-30  2.8631291D-33
  78    6  -3060.1056  0.0137715162 -1.0278308D-08  7.0271573D-15 -1.1491793D-20 -4.2488203D-25 -6.8872756D-30  2.8675712D-33
  78    7  -3059.9128  0.0137712284 -1.0278012D-08  7.0265130D-15 -1.1521555D-20 -4.2544876D-25 -6.6060022D-30  2.8726182D-33
  78    8  -3059.6925  0.0137708995 -1.0277675D-08  7.0257745D-15 -1.1555616D-20 -4.2606749D-25 -6.2839536D-30  2.8782094D-33
  78    9  -3059.4446  0.0137705295 -1.0277296D-08  7.0249411D-15 -1.1593992D-20 -4.2672656D-25 -5.9209182D-30  2.8842733D-33
  78   10  -3059.1692  0.0137701184 -1.0276874D-08  7.0240119D-15 -1.1636699D-20 -4.2741296D-25 -5.5166588D-30  2.8907349D-33
  78   11  -3058.8662  0.0137696662 -1.0276411D-08  7.0229858D-15 -1.1683754D-20 -4.2811185D-25 -5.0709584D-30  2.8974968D-33
  78   12  -3058.5358  0.0137691730 -1.0275905D-08  7.0218617D-15 -1.1735170D-20 -4.2880696D-25 -4.5835870D-30  2.9044591D-33
  78   13  -3058.1778  0.0137686387 -1.0275358D-08  7.0206383D-15 -1.1790959D-20 -4.2948080D-25 -4.0543268D-30  2.9115192D-33
  78   14  -3057.7923  0.0137680633 -1.0274768D-08  7.0193144D-15 -1.1851132D-20 -4.3011394D-25 -3.4829699D-30  2.9185538D-33
  78   15  -3057.3792  0.0137674468 -1.0274136D-08  7.0178884D-15 -1.1915693D-20 -4.3068566D-25 -2.8693417D-30  2.9254379D-33
  78   16  -3056.9387  0.0137667893 -1.0273463D-08  7.0163587D-15 -1.1984643D-20 -4.3117364D-25 -2.2132918D-30  2.9320348D-33
  78   17  -3056.4706  0.0137660907 -1.0272747D-08  7.0147238D-15 -1.2057977D-20 -4.3155395D-25 -1.5147170D-30  2.9381986D-33
  78   18  -3055.9751  0.0137653511 -1.0271989D-08  7.0129819D-15 -1.2135682D-20 -4.3180127D-25 -7.7356425D-31  2.9437753D-33
  78   19  -3055.4520  0.0137645704 -1.0271190D-08  7.0111310D-15 -1.2217735D-20 -4.3188841D-25  1.0142542D-32  2.9485928D-33
  78   20  -3054.9014  0.0137637488 -1.0270349D-08  7.0091693D-15 -1.2304106D-20 -4.3178688D-25  8.3631798D-31  2.9524748D-33
  79    0  -3026.6121  0.0137303742 -1.0300725D-08  6.9699343D-15 -1.1940068D-20  6.2627081D-25  1.2829013D-29 -3.2943442D-33
  79    1  -3026.5847  0.0137303330 -1.0300683D-08  6.9698388D-15 -1.1933805D-20  6.2642357D-25  1.2782941D-29 -3.2954233D-33
  79    2  -3026.5297  0.0137302506 -1.0300600D-08  6.9696480D-15 -1.1921275D-20  6.2672706D-25  1.2690784D-29 -3.2975538D-33
  79    3  -3026.4474  0.0137301270 -1.0300474D-08  6.9693621D-15 -1.1902468D-20  6.2717799D-25  1.2552440D-29 -3.3007207D-33
  79    4  -3026.3375  0.0137299621 -1.0300307D-08  6.9689816D-15 -1.1877365D-20  6.2778254D-25  1.2367033D-29 -3.3053389D-33
  79    5  -3026.2002  0.0137297561 -1.0300098D-08  6.9685071D-15 -1.1845957D-20  6.2851764D-25  1.2135472D-29 -3.3107183D-33
  79    6  -3026.0355  0.0137295089 -1.0299847D-08  6.9679394D-15 -1.1808220D-20  6.2938136D-25  1.1857102D-29 -3.3170675D-33
  79    7  -3025.8433  0.0137292206 -1.0299554D-08  6.9672794D-15 -1.1764129D-20  6.3036369D-25  1.1531673D-29 -3.3243311D-33
  79    8  -3025.6236  0.0137288910 -1.0299220D-08  6.9665281D-15 -1.1713656D-20  6.3145287D-25  1.1158895D-29 -3.3324401D-33
  79    9  -3025.3765  0.0137285202 -1.0298844D-08  6.9656868D-15 -1.1656772D-20  6.3263535D-25  1.0738444D-29 -3.3413182D-33
  79   10  -3025.1019  0.0137281083 -1.0298426D-08  6.9647568D-15 -1.1593445D-20  6.3389581D-25  1.0269989D-29 -3.3508749D-33
  79   11  -3024.7999  0.0137276551 -1.0297966D-08  6.9637396D-15 -1.1523643D-20  6.3521730D-25  9.7531746D-30 -3.3610140D-33
  79   12  -3024.4704  0.0137271609 -1.0297465D-08  6.9626370D-15 -1.1447334D-20  6.3658107D-25  9.1876224D-30 -3.3716309D-33
  79   13  -3024.1135  0.0137266254 -1.0296922D-08  6.9614508D-15 -1.1364488D-20  6.3796639D-25  8.5729801D-30 -3.3826048D-33
  79   14  -3023.7292  0.0137260488 -1.0296337D-08  6.9601830D-15 -1.1275074D-20  6.3935101D-25  7.9088773D-30 -3.3938109D-33
  79   15  -3023.3174  0.0137254310 -1.0295711D-08  6.9588357D-15 -1.1179068D-20  6.4071015D-25  7.1949904D-30 -3.4050932D-33
  79   16  -3022.8782  0.0137247721 -1.0295043D-08  6.9574114D-15 -1.1076447D-20  6.4201838D-25  6.4309669D-30 -3.4163258D-33
  79   17  -3022.4116  0.0137240721 -1.0294333D-08  6.9559124D-15 -1.0967197D-20  6.4324744D-25  5.6165478D-30 -3.4273382D-33
  79   18  -3021.9175  0.0137233309 -1.0293582D-08  6.9543415D-15 -1.0851309D-20  6.4436707D-25  4.7515062D-30 -3.4379431D-33
  79   19  -3021.3961  0.0137225486 -1.0292789D-08  6.9527014D-15 -1.0728784D-20  6.4534609D-25  3.8356521D-30 -3.4479774D-33
  79   20  -3020.8472  0.0137217252 -1.0291955D-08  6.9509951D-15 -1.0599630D-20  6.4615071D-25  2.8688892D-30 -3.4572404D-33
  80    0  -2992.6928  0.0136882235 -1.0321987D-08  7.1189515D-15 -7.3391400D-21 -5.7841537D-25 -2.5785953D-29  3.1891257D-33
  80    1  -2992.6654  0.0136881822 -1.0321945D-08  7.1188927D-15 -7.3449277D-21 -5.7872748D-25 -2.5741099D-29  3.1909081D-33
  80    2  -2992.6107  0.0136880996 -1.0321859D-08  7.1187751D-15 -7.3565063D-21 -5.7934093D-25 -2.5651921D-29  3.1940925D-33
  80    3  -2992.5285  0.0136879757 -1.0321731D-08  7.1185984D-15 -7.3739003D-21 -5.8026199D-25 -2.5517665D-29  3.1990440D-33
  80    4  -2992.4190  0.0136878106 -1.0321560D-08  7.1183620D-15 -7.3971352D-21 -5.8148270D-25 -2.5338328D-29  3.2056086D-33
  80    5  -2992.2822  0.0136876042 -1.0321347D-08  7.1180656D-15 -7.4262474D-21 -5.8299632D-25 -2.5113647D-29  3.2137394D-33
  80    6  -2992.1179  0.0136873565 -1.0321091D-08  7.1177083D-15 -7.4612811D-21 -5.8479465D-25 -2.4843292D-29  3.2233877D-33
  80    7  -2991.9263  0.0136870675 -1.0320792D-08  7.1172893D-15 -7.5022894D-21 -5.8686827D-25 -2.4526852D-29  3.2345110D-33
  80    8  -2991.7073  0.0136867372 -1.0320450D-08  7.1168076D-15 -7.5493327D-21 -5.8920543D-25 -2.4163880D-29  3.2470348D-33
  80    9  -2991.4609  0.0136863657 -1.0320066D-08  7.1162622D-15 -7.6024780D-21 -5.9179311D-25 -2.3753874D-29  3.2608889D-33
  80   10  -2991.1872  0.0136859529 -1.0319639D-08  7.1156516D-15 -7.6617989D-21 -5.9461617D-25 -2.3296290D-29  3.2759819D-33
  80   11  -2990.8861  0.0136854988 -1.0319169D-08  7.1149745D-15 -7.7273745D-21 -5.9765799D-25 -2.2790533D-29  3.2922226D-33
  80   12  -2990.5577  0.0136850035 -1.0318657D-08  7.1142292D-15 -7.7992889D-21 -6.0090010D-25 -2.2235973D-29  3.3095076D-33
  80   13  -2990.2019  0.0136844670 -1.0318102D-08  7.1134140D-15 -7.8776295D-21 -6.0432188D-25 -2.1631976D-29  3.3277115D-33
  80   14  -2989.8187  0.0136838892 -1.0317505D-08  7.1125270D-15 -7.9624862D-21 -6.0790113D-25 -2.0977876D-29  3.3467101D-33
  80   15  -2989.4082  0.0136832701 -1.0316864D-08  7.1115660D-15 -8.0539513D-21 -6.1161383D-25 -2.0272991D-29  3.3663718D-33
  80   16  -2988.9704  0.0136826099 -1.0316182D-08  7.1105288D-15 -8.1521172D-21 -6.1543379D-25 -1.9516646D-29  3.3865431D-33
  80   17  -2988.5052  0.0136819084 -1.0315457D-08  7.1094130D-15 -8.2570745D-21 -6.1933293D-25 -1.8708192D-29  3.4070671D-33
  80   18  -2988.0126  0.0136811657 -1.0314689D-08  7.1082159D-15 -8.3689125D-21 -6.2328106D-25 -1.7846981D-29  3.4277669D-33
  80   19  -2987.4928  0.0136803818 -1.0313879D-08  7.1069348D-15 -8.4877158D-21 -6.2724613D-25 -1.6932419D-29  3.4484635D-33
  80   20  -2986.9456  0.0136795568 -1.0313026D-08  7.1055667D-15 -8.6135636D-21 -6.3119385D-25 -1.5963954D-29  3.4689590D-33
  81    0  -2958.9263  0.0136459429 -1.0342086D-08  7.0674102D-15 -1.6213585D-20  3.9747524D-25  3.4090603D-29 -2.4876987D-33
  81    1  -2958.8990  0.0136459015 -1.0342043D-08  7.0672805D-15 -1.6209609D-20  3.9788319D-25  3.4055817D-29 -2.4898096D-33
  81    2  -2958.8444  0.0136458188 -1.0341959D-08  7.0670212D-15 -1.6201645D-20  3.9869693D-25  3.3986221D-29 -2.4939858D-33
  81    3  -2958.7626  0.0136456947 -1.0341831D-08  7.0666325D-15 -1.6189663D-20  3.9992218D-25  3.3881093D-29 -2.5005466D-33
  81    4  -2958.6534  0.0136455292 -1.0341662D-08  7.0661147D-15 -1.6173634D-20  4.0154528D-25  3.3740819D-29 -2.5090666D-33
  81    5  -2958.5169  0.0136453224 -1.0341450D-08  7.0654681D-15 -1.6153506D-20  4.0356431D-25  3.3564820D-29 -2.5196458D-33
  81    6  -2958.3532  0.0136450742 -1.0341195D-08  7.0646933D-15 -1.6129220D-20  4.0597330D-25  3.3352640D-29 -2.5322600D-33
  81    7  -2958.1622  0.0136447846 -1.0340899D-08  7.0637909D-15 -1.6100704D-20  4.0876460D-25  3.3103757D-29 -2.5468642D-33
  81    8  -2957.9438  0.0136444537 -1.0340560D-08  7.0627615D-15 -1.6067876D-20  4.1192876D-25  3.2817586D-29 -2.5633884D-33
  81    9  -2957.6983  0.0136440815 -1.0340178D-08  7.0616060D-15 -1.6030644D-20  4.1545543D-25  3.2493443D-29 -2.5817755D-33
  81   10  -2957.4254  0.0136436679 -1.0339755D-08  7.0603252D-15 -1.5988904D-20  4.1933316D-25  3.2130566D-29 -2.6019693D-33
  81   11  -2957.1252  0.0136432129 -1.0339289D-08  7.0589202D-15 -1.5942545D-20  4.2354771D-25  3.1728180D-29 -2.6238571D-33
  81   12  -2956.7978  0.0136427166 -1.0338781D-08  7.0573921D-15 -1.5891446D-20  4.2808485D-25  3.1285386D-29 -2.6473735D-33
  81   13  -2956.4431  0.0136421790 -1.0338230D-08  7.0557423D-15 -1.5835479D-20  4.3292769D-25  3.0801277D-29 -2.6724052D-33
  81   14  -2956.0611  0.0136416001 -1.0337638D-08  7.0539722D-15 -1.5774509D-20  4.3805818D-25  3.0274888D-29 -2.6988451D-33
  81   15  -2955.6519  0.0136409799 -1.0337003D-08  7.0520832D-15 -1.5708395D-20  4.4345645D-25  2.9705213D-29 -2.7265713D-33
  81   16  -2955.2154  0.0136403183 -1.0336326D-08  7.0500771D-15 -1.5636988D-20  4.4910107D-25  2.9091209D-29 -2.7554582D-33
  81   17  -2954.7516  0.0136396155 -1.0335607D-08  7.0479557D-15 -1.5560141D-20  4.5496839D-25  2.8431843D-29 -2.7853545D-33
  81   18  -2954.2606  0.0136388714 -1.0334846D-08  7.0457209D-15 -1.5477698D-20  4.6103370D-25  2.7726032D-29 -2.8161254D-33
  81   19  -2953.7423  0.0136380859 -1.0334043D-08  7.0433750D-15 -1.5389507D-20  4.6726948D-25  2.6972735D-29 -2.8475923D-33
  81   20  -2953.1968  0.0136372592 -1.0333198D-08  7.0409202D-15 -1.5295412D-20  4.7364681D-25  2.6170908D-29 -2.8795843D-33
  82    0  -2925.3128  0.0136035269 -1.0362957D-08  7.1303033D-15 -7.3988450D-21 -2.3880157D-25 -3.3475824D-29  1.8281129D-33
  82    1  -2925.2856  0.0136034854 -1.0362914D-08  7.1302441D-15 -7.4012372D-21 -2.3920672D-25 -3.3449976D-29  1.8306692D-33
  82    2  -2925.2312  0.0136034025 -1.0362829D-08  7.1301256D-15 -7.4060269D-21 -2.4000522D-25 -3.3398898D-29  1.8353219D-33
  82    3  -2925.1496  0.0136032781 -1.0362701D-08  7.1299478D-15 -7.4132452D-21 -2.4120621D-25 -3.3321659D-29  1.8425169D-33
  82    4  -2925.0408  0.0136031123 -1.0362529D-08  7.1297104D-15 -7.4229256D-21 -2.4280332D-25 -3.3218203D-29  1.8520870D-33
  82    5  -2924.9047  0.0136029051 -1.0362316D-08  7.1294132D-15 -7.4351154D-21 -2.4479244D-25 -3.3088142D-29  1.8639932D-33
  82    6  -2924.7415  0.0136026564 -1.0362059D-08  7.1290560D-15 -7.4498743D-21 -2.4716924D-25 -3.2930966D-29  1.8782207D-33
  82    7  -2924.5511  0.0136023663 -1.0361759D-08  7.1286383D-15 -7.4672729D-21 -2.4992777D-25 -3.2746085D-29  1.8947229D-33
  82    8  -2924.3334  0.0136020347 -1.0361417D-08  7.1281598D-15 -7.4873924D-21 -2.5306107D-25 -3.2532831D-29  1.9134504D-33
  82    9  -2924.0886  0.0136016617 -1.0361032D-08  7.1276199D-15 -7.5103256D-21 -2.5656160D-25 -3.2290415D-29  1.9343632D-33
  82   10  -2923.8166  0.0136012473 -1.0360605D-08  7.1270180D-15 -7.5361753D-21 -2.6042034D-25 -3.2017978D-29  1.9574034D-33
  82   11  -2923.5174  0.0136007914 -1.0360134D-08  7.1263535D-15 -7.5650531D-21 -2.6462662D-25 -3.1714607D-29  1.9824862D-33
  82   12  -2923.1909  0.0136002941 -1.0359621D-08  7.1256258D-15 -7.5970816D-21 -2.6916965D-25 -3.1379263D-29  2.0095610D-33
  82   13  -2922.8373  0.0135997554 -1.0359066D-08  7.1248338D-15 -7.6323904D-21 -2.7403607D-25 -3.1010887D-29  2.0385221D-33
  82   14  -2922.4566  0.0135991754 -1.0358467D-08  7.1239768D-15 -7.6711184D-21 -2.7921226D-25 -3.0608314D-29  2.0692958D-33
  82   15  -2922.0486  0.0135985539 -1.0357826D-08  7.1230538D-15 -7.7134116D-21 -2.8468265D-25 -3.0170337D-29  2.1017787D-33
  82   16  -2921.6135  0.0135978910 -1.0357142D-08  7.1220635D-15 -7.7594218D-21 -2.9042997D-25 -2.9695712D-29  2.1358513D-33
  82   17  -2921.1511  0.0135971867 -1.0356416D-08  7.1210049D-15 -7.8093069D-21 -2.9643586D-25 -2.9183137D-29  2.1713993D-33
  82   18  -2920.6617  0.0135964411 -1.0355647D-08  7.1198765D-15 -7.8632289D-21 -3.0268009D-25 -2.8631285D-29  2.2082926D-33
  82   19  -2920.1450  0.0135956541 -1.0354835D-08  7.1186769D-15 -7.9213538D-21 -3.0914070D-25 -2.8038800D-29  2.2463876D-33
  82   20  -2919.6012  0.0135948257 -1.0353981D-08  7.1174045D-15 -7.9838497D-21 -3.1579408D-25 -2.7404317D-29  2.2855320D-33
  83    0  -2891.8527  0.0135609799 -1.0382817D-08  7.1275324D-15 -1.4575583D-20  2.4686949D-25  3.2872256D-29 -1.6955188D-33
  83    1  -2891.8255  0.0135609384 -1.0382775D-08  7.1274158D-15 -1.4573113D-20  2.4726289D-25  3.2848563D-29 -1.6982552D-33
  83    2  -2891.7713  0.0135608553 -1.0382689D-08  7.1271827D-15 -1.4568161D-20  2.4804730D-25  3.2801152D-29 -1.7036610D-33
  83    3  -2891.6899  0.0135607307 -1.0382561D-08  7.1268332D-15 -1.4560700D-20  2.4923111D-25  3.2729130D-29 -1.7121473D-33
  83    4  -2891.5815  0.0135605646 -1.0382390D-08  7.1263674D-15 -1.4550699D-20  2.5079993D-25  3.2632937D-29 -1.7232022D-33
  83    5  -2891.4458  0.0135603570 -1.0382176D-08  7.1257856D-15 -1.4538111D-20  2.5275432D-25  3.2511830D-29 -1.7369761D-33
  83    6  -2891.2831  0.0135601078 -1.0381920D-08  7.1250882D-15 -1.4522875D-20  2.5508972D-25  3.2365238D-29 -1.7534374D-33
  83    7  -2891.0933  0.0135598171 -1.0381620D-08  7.1242754D-15 -1.4504924D-20  2.5780117D-25  3.2192462D-29 -1.7725658D-33
  83    8  -2890.8763  0.0135594849 -1.0381278D-08  7.1233477D-15 -1.4484176D-20  2.6088207D-25  3.1992715D-29 -1.7943146D-33
  83    9  -2890.6323  0.0135591112 -1.0380894D-08  7.1223057D-15 -1.4460542D-20  2.6432498D-25  3.1765100D-29 -1.8186372D-33
  83   10  -2890.3611  0.0135586959 -1.0380466D-08  7.1211499D-15 -1.4433919D-20  2.6812164D-25  3.1508599D-29 -1.8454900D-33
  83   11  -2890.0628  0.0135582392 -1.0379996D-08  7.1198810D-15 -1.4404198D-20  2.7226177D-25  3.1222143D-29 -1.8747901D-33
  83   12  -2889.7374  0.0135577410 -1.0379484D-08  7.1184998D-15 -1.4371258D-20  2.7673507D-25  3.0904507D-29 -1.9064936D-33
  83   13  -2889.3849  0.0135572013 -1.0378929D-08  7.1170071D-15 -1.4334970D-20  2.8152881D-25  3.0554430D-29 -1.9405024D-33
  83   14  -2889.0053  0.0135566201 -1.0378331D-08  7.1154038D-15 -1.4295198D-20  2.8662980D-25  3.0170532D-29 -1.9767469D-33
  83   15  -2888.5986  0.0135559974 -1.0377691D-08  7.1136910D-15 -1.4251798D-20  2.9202287D-25  2.9751376D-29 -2.0151265D-33
  83   16  -2888.1649  0.0135553332 -1.0377008D-08  7.1118697D-15 -1.4204620D-20  2.9769152D-25  2.9295454D-29 -2.0555381D-33
  83   17  -2887.7040  0.0135546276 -1.0376282D-08  7.1099414D-15 -1.4153507D-20  3.0361755D-25  2.8801185D-29 -2.0978672D-33
  83   18  -2887.2160  0.0135538806 -1.0375515D-08  7.1079072D-15 -1.4098300D-20  3.0978109D-25  2.8266949D-29 -2.1419853D-33
  83   19  -2886.7010  0.0135530921 -1.0374705D-08  7.1057688D-15 -1.4038833D-20  3.1616060D-25  2.7691074D-29 -2.1877618D-33
  83   20  -2886.1589  0.0135522621 -1.0373852D-08  7.1035277D-15 -1.3974941D-20  3.2273248D-25  2.7071853D-29 -2.2350431D-33
  84    0  -2858.5460  0.0135183020 -1.0402931D-08  7.1904565D-15 -8.1623388D-21 -3.8569175D-25 -4.3059280D-29  1.9146221D-33
  84    1  -2858.5189  0.0135182604 -1.0402888D-08  7.1903912D-15 -8.1662007D-21 -3.8621222D-25 -4.3032194D-29  1.9182276D-33
  84    2  -2858.4649  0.0135181772 -1.0402802D-08  7.1902605D-15 -8.1739328D-21 -3.8724067D-25 -4.2978644D-29  1.9249363D-33
  84    3  -2858.3838  0.0135180524 -1.0402672D-08  7.1900642D-15 -8.1855731D-21 -3.8878621D-25 -4.2897588D-29  1.9352172D-33
  84    4  -2858.2756  0.0135178859 -1.0402500D-08  7.1898020D-15 -8.2011657D-21 -3.9084289D-25 -4.2788826D-29  1.9489173D-33
  84    5  -2858.1404  0.0135176779 -1.0402284D-08  7.1894735D-15 -8.2207723D-21 -3.9340606D-25 -4.2651800D-29  1.9659879D-33
  84    6  -2857.9782  0.0135174282 -1.0402025D-08  7.1890784D-15 -8.2444684D-21 -3.9647093D-25 -4.2485803D-29  1.9864099D-33
  84    7  -2857.7890  0.0135171370 -1.0401723D-08  7.1886159D-15 -8.2723461D-21 -4.0003168D-25 -4.2289965D-29  2.0101566D-33
  84    8  -2857.5727  0.0135168041 -1.0401378D-08  7.1880854D-15 -8.3045108D-21 -4.0408067D-25 -4.2063312D-29  2.0371728D-33
  84    9  -2857.3294  0.0135164297 -1.0400990D-08  7.1874862D-15 -8.3410821D-21 -4.0860964D-25 -4.1804715D-29  2.0674173D-33
  84   10  -2857.0591  0.0135160137 -1.0400559D-08  7.1868173D-15 -8.3821935D-21 -4.1360899D-25 -4.1512928D-29  2.1008363D-33
  84   11  -2856.7617  0.0135155560 -1.0400084D-08  7.1860776D-15 -8.4279910D-21 -4.1906725D-25 -4.1186582D-29  2.1373529D-33
  84   12  -2856.4374  0.0135150569 -1.0399567D-08  7.1852661D-15 -8.4786339D-21 -4.2497218D-25 -4.0824180D-29  2.1769010D-33
  84   13  -2856.0860  0.0135145161 -1.0399007D-08  7.1843815D-15 -8.5342928D-21 -4.3130976D-25 -4.0424111D-29  2.2193987D-33
  84   14  -2855.7076  0.0135139338 -1.0398403D-08  7.1834222D-15 -8.5951498D-21 -4.3806418D-25 -3.9984660D-29  2.2647475D-33
  84   15  -2855.3022  0.0135133099 -1.0397757D-08  7.1823868D-15 -8.6613971D-21 -4.4521834D-25 -3.9504004D-29  2.3128533D-33
  84   16  -2854.8698  0.0135126444 -1.0397067D-08  7.1812736D-15 -8.7332362D-21 -4.5275338D-25 -3.8980221D-29  2.3636129D-33
  84   17  -2854.4103  0.0135119375 -1.0396335D-08  7.1800806D-15 -8.8108767D-21 -4.6064738D-25 -3.8411341D-29  2.4168674D-33
  84   18  -2853.9239  0.0135111890 -1.0395560D-08  7.1788058D-15 -8.8945358D-21 -4.6887820D-25 -3.7795265D-29  2.4725139D-33
  84   19  -2853.4105  0.0135103989 -1.0394741D-08  7.1774471D-15 -8.9844364D-21 -4.7741988D-25 -3.7129871D-29  2.5303750D-33
  84   20  -2852.8701  0.0135095674 -1.0393880D-08  7.1760019D-15 -9.0808057D-21 -4.8624542D-25 -3.6412960D-29  2.5903024D-33
  85    0  -2825.3929  0.0134754981 -1.0422450D-08  7.1118789D-15 -2.0073599D-20  2.8752533D-25  5.3899677D-29 -1.6941750D-33
  85    1  -2825.3660  0.0134754564 -1.0422407D-08  7.1117183D-15 -2.0070721D-20  2.8817106D-25  5.3875998D-29 -1.6980002D-33
  85    2  -2825.3121  0.0134753730 -1.0422322D-08  7.1113972D-15 -2.0064946D-20  2.8945989D-25  5.3828581D-29 -1.7055717D-33
  85    3  -2825.2312  0.0134752480 -1.0422194D-08  7.1109157D-15 -2.0056231D-20  2.9140114D-25  5.3756380D-29 -1.7173527D-33
  85    4  -2825.1234  0.0134750812 -1.0422023D-08  7.1102741D-15 -2.0044524D-20  2.9397901D-25  5.3659782D-29 -1.7327597D-33
  85    5  -2824.9887  0.0134748728 -1.0421810D-08  7.1094726D-15 -2.0029744D-20  2.9719497D-25  5.3537815D-29 -1.7519850D-33
  85    6  -2824.8270  0.0134746226 -1.0421554D-08  7.1085116D-15 -2.0011797D-20  3.0104430D-25  5.3389684D-29 -1.7749929D-33
  85    7  -2824.6383  0.0134743308 -1.0421256D-08  7.1073916D-15 -1.9990567D-20  3.0552173D-25  5.3214421D-29 -1.8017562D-33
  85    8  -2824.4228  0.0134739974 -1.0420914D-08  7.1061130D-15 -1.9965921D-20  3.1062056D-25  5.3010918D-29 -1.8322283D-33
  85    9  -2824.1802  0.0134736222 -1.0420531D-08  7.1046764D-15 -1.9937708D-20  3.1633318D-25  5.2777904D-29 -1.8663675D-33
  85   10  -2823.9108  0.0134732054 -1.0420105D-08  7.1030827D-15 -1.9905759D-20  3.2265077D-25  5.2513970D-29 -1.9041172D-33
  85   11  -2823.6144  0.0134727469 -1.0419636D-08  7.1013326D-15 -1.9869887D-20  3.2956307D-25  5.2217549D-29 -1.9454143D-33
  85   12  -2823.2910  0.0134722468 -1.0419125D-08  7.0994270D-15 -1.9829889D-20  3.3705877D-25  5.1886956D-29 -1.9901941D-33
  85   13  -2822.9407  0.0134717050 -1.0418571D-08  7.0973669D-15 -1.9785546D-20  3.4512460D-25  5.1520350D-29 -2.0383685D-33
  85   14  -2822.5635  0.0134711216 -1.0417975D-08  7.0951537D-15 -1.9736624D-20  3.5374633D-25  5.1115770D-29 -2.0898613D-33
  85   15  -2822.1594  0.0134704965 -1.0417336D-08  7.0927885D-15 -1.9682875D-20  3.6290705D-25  5.0671161D-29 -2.1445468D-33
  85   16  -2821.7284  0.0134698299 -1.0416656D-08  7.0902728D-15 -1.9624033D-20  3.7258962D-25  5.0184287D-29 -2.2023532D-33
  85   17  -2821.2704  0.0134691216 -1.0415932D-08  7.0876083D-15 -1.9559826D-20  3.8277301D-25  4.9652894D-29 -2.2631178D-33
  85   18  -2820.7855  0.0134683716 -1.0415167D-08  7.0847967D-15 -1.9489966D-20  3.9343598D-25  4.9074551D-29 -2.3267395D-33
  85   19  -2820.2738  0.0134675801 -1.0414360D-08  7.0818400D-15 -1.9414154D-20  4.0455394D-25  4.8446790D-29 -2.3930582D-33
  85   20  -2819.7351  0.0134667470 -1.0413510D-08  7.0787403D-15 -1.9332086D-20  4.1609982D-25  4.7767083D-29 -2.4618956D-33
  86    0  -2792.3938  0.0134325574 -1.0443623D-08  7.1149366D-15 -7.0466766D-21 -7.9975532D-26 -5.3318377D-29  5.8886878D-34
  86    1  -2792.3669  0.0134325156 -1.0443581D-08  7.1148803D-15 -7.0474820D-21 -8.0619380D-26 -5.3309832D-29  5.9265940D-34
  86    2  -2792.3132  0.0134324321 -1.0443495D-08  7.1147675D-15 -7.0491046D-21 -8.1894507D-26 -5.3293416D-29  5.9969453D-34
  86    3  -2792.2326  0.0134323067 -1.0443367D-08  7.1145983D-15 -7.0515901D-21 -8.3812551D-26 -5.3268005D-29  6.1051069D-34
  86    4  -2792.1251  0.0134321397 -1.0443197D-08  7.1143726D-15 -7.0549938D-21 -8.6368748D-26 -5.3233406D-29  6.2493108D-34
  86    5  -2791.9908  0.0134319308 -1.0442983D-08  7.1140903D-15 -7.0593920D-21 -8.9561275D-26 -5.3189034D-29  6.4292599D-34
  86    6  -2791.8296  0.0134316802 -1.0442727D-08  7.1137513D-15 -7.0648806D-21 -9.3389119D-26 -5.3134114D-29  6.6450681D-34
  86    7  -2791.6416  0.0134313878 -1.0442428D-08  7.1133555D-15 -7.0715741D-21 -9.7849654D-26 -5.3067756D-29  6.8963883D-34
  86    8  -2791.4267  0.0134310536 -1.0442087D-08  7.1129026D-15 -7.0796058D-21 -1.0294049D-25 -5.2988906D-29  7.1830987D-34
  86    9  -2791.1849  0.0134306777 -1.0441703D-08  7.1123926D-15 -7.0891278D-21 -1.0865827D-25 -5.2896374D-29  7.5048961D-34
  86   10  -2790.9163  0.0134302601 -1.0441276D-08  7.1118250D-15 -7.1003108D-21 -1.1499962D-25 -5.2788800D-29  7.8616704D-34
  86   11  -2790.6208  0.0134298006 -1.0440807D-08  7.1111996D-15 -7.1133438D-21 -1.2195970D-25 -5.2664714D-29  8.2529544D-34
  86   12  -2790.2985  0.0134292995 -1.0440295D-08  7.1105160D-15 -7.1284335D-21 -1.2953334D-25 -5.2522488D-29  8.6784325D-34
  86   13  -2789.9494  0.0134287566 -1.0439740D-08  7.1097738D-15 -7.1458049D-21 -1.3771446D-25 -5.2360355D-29  9.1377000D-34
  86   14  -2789.5734  0.0134281720 -1.0439143D-08  7.1089723D-15 -7.1656998D-21 -1.4649556D-25 -5.2176434D-29  9.6301397D-34
  86   15  -2789.1705  0.0134275457 -1.0438503D-08  7.1081111D-15 -7.1883776D-21 -1.5586888D-25 -5.1968682D-29  1.0155372D-33
  86   16  -2788.7409  0.0134268776 -1.0437821D-08  7.1071894D-15 -7.2141135D-21 -1.6582471D-25 -5.1734956D-29  1.0712695D-33
  86   17  -2788.2844  0.0134261679 -1.0437096D-08  7.1062063D-15 -7.2431994D-21 -1.7635232D-25 -5.1472981D-29  1.1301414D-33
  86   18  -2787.8010  0.0134254165 -1.0436329D-08  7.1051609D-15 -7.2759414D-21 -1.8743919D-25 -5.1180378D-29  1.1920661D-33
  86   19  -2787.2909  0.0134246233 -1.0435519D-08  7.1040522D-15 -7.3126609D-21 -1.9907163D-25 -5.0854653D-29  1.2569596D-33
  86   20  -2786.7539  0.0134237885 -1.0434666D-08  7.1028789D-15 -7.3536929D-21 -2.1123397D-25 -5.0493207D-29  1.3247246D-33
  87    0  -2759.5487  0.0133894769 -1.0463986D-08  7.0959365D-15 -2.0032026D-20 -2.2885095D-25  4.5119526D-29  1.1248768D-33
  87    1  -2759.5219  0.0133894351 -1.0463944D-08  7.0957762D-15 -2.0034312D-20 -2.2831043D-25  4.5135322D-29  1.1217925D-33
  87    2  -2759.4683  0.0133893514 -1.0463858D-08  7.0954556D-15 -2.0038869D-20 -2.2723023D-25  4.5166875D-29  1.1156806D-33
  87    3  -2759.3880  0.0133892258 -1.0463731D-08  7.0949746D-15 -2.0045659D-20 -2.2559878D-25  4.5213215D-29  1.1060730D-33
  87    4  -2759.2809  0.0133890584 -1.0463560D-08  7.0943330D-15 -2.0054639D-20 -2.2342702D-25  4.5274803D-29  1.0935205D-33
  87    5  -2759.1470  0.0133888491 -1.0463348D-08  7.0935306D-15 -2.0065743D-20 -2.2070820D-25  4.5350799D-29  1.0778042D-33
  87    6  -2758.9863  0.0133885980 -1.0463092D-08  7.0925671D-15 -2.0078888D-20 -2.1743985D-25  4.5440549D-29  1.0589182D-33
  87    7  -2758.7989  0.0133883050 -1.0462794D-08  7.0914423D-15 -2.0093974D-20 -2.1361853D-25  4.5543237D-29  1.0368303D-33
  87    8  -2758.5847  0.0133879702 -1.0462454D-08  7.0901557D-15 -2.0110889D-20 -2.0924074D-25  4.5657942D-29  1.0115209D-33
  87    9  -2758.3437  0.0133875936 -1.0462071D-08  7.0887071D-15 -2.0129499D-20 -2.0430302D-25  4.5783604D-29  9.8298224D-34
  87   10  -2758.0760  0.0133871751 -1.0461646D-08  7.0870959D-15 -2.0149654D-20 -1.9880074D-25  4.5918992D-29  9.5117007D-34
  87   11  -2757.7814  0.0133867148 -1.0461178D-08  7.0853218D-15 -2.0171188D-20 -1.9272994D-25  4.6062773D-29  9.1607467D-34
  87   12  -2757.4602  0.0133862127 -1.0460668D-08  7.0833842D-15 -2.0193918D-20 -1.8608601D-25  4.6213456D-29  8.7766146D-34
  87   13  -2757.1121  0.0133856688 -1.0460116D-08  7.0812828D-15 -2.0217640D-20 -1.7886448D-25  4.6369390D-29  8.3590462D-34
  87   14  -2756.7373  0.0133850830 -1.0459521D-08  7.0790171D-15 -2.0242135D-20 -1.7106072D-25  4.6528800D-29  7.9076939D-34
  87   15  -2756.3358  0.0133844555 -1.0458884D-08  7.0765865D-15 -2.0267165D-20 -1.6267094D-25  4.6689773D-29  7.4224809D-34
  87   16  -2755.9075  0.0133837861 -1.0458205D-08  7.0739907D-15 -2.0292474D-20 -1.5369108D-25  4.6850229D-29  6.9031263D-34
  87   17  -2755.4525  0.0133830750 -1.0457483D-08  7.0712292D-15 -2.0317788D-20 -1.4411706D-25  4.7007925D-29  6.3491875D-34
  87   18  -2754.9707  0.0133823221 -1.0456720D-08  7.0683016D-15 -2.0342815D-20 -1.3394667D-25  4.7160517D-29  5.7607681D-34
  87   19  -2754.4622  0.0133815274 -1.0455914D-08  7.0652076D-15 -2.0367242D-20 -1.2317735D-25  4.7305476D-29  5.1376205D-34
  87   20  -2753.9269  0.0133806909 -1.0455067D-08  7.0619469D-15 -2.0390741D-20 -1.1180750D-25  4.7440123D-29  4.4795619D-34
  88    0  -2726.8579  0.0133462519 -1.0486137D-08  6.9901488D-15 -1.0779139D-20  3.8634042D-25 -4.1918403D-29 -2.5512745D-33
  88    1  -2726.8312  0.0133462100 -1.0486095D-08  6.9900626D-15 -1.0775280D-20  3.8583296D-25 -4.1953813D-29 -2.5477451D-33
  88    2  -2726.7778  0.0133461261 -1.0486011D-08  6.9898902D-15 -1.0767571D-20  3.8482935D-25 -4.2025343D-29 -2.5412521D-33
  88    3  -2726.6977  0.0133460003 -1.0485885D-08  6.9896320D-15 -1.0756049D-20  3.8331435D-25 -4.2131860D-29 -2.5311984D-33
  88    4  -2726.5910  0.0133458325 -1.0485718D-08  6.9892880D-15 -1.0740757D-20  3.8128884D-25 -4.2273237D-29 -2.5177693D-33
  88    5  -2726.4575  0.0133456228 -1.0485508D-08  6.9888587D-15 -1.0721756D-20  3.7874712D-25 -4.2448890D-29 -2.5009027D-33
  88    6  -2726.2974  0.0133453711 -1.0485256D-08  6.9883446D-15 -1.0699123D-20  3.7568317D-25 -4.2658107D-29 -2.4805627D-33
  88    7  -2726.1105  0.0133450775 -1.0484963D-08  6.9877462D-15 -1.0672951D-20  3.7208947D-25 -4.2900020D-29 -2.4566923D-33
  88    8  -2725.8970  0.0133447420 -1.0484628D-08  6.9870641D-15 -1.0643349D-20  3.6795801D-25 -4.3173642D-29 -2.4292495D-33
  88    9  -2725.6568  0.0133443646 -1.0484250D-08  6.9862990D-15 -1.0610443D-20  3.6327874D-25 -4.3477765D-29 -2.3981480D-33
  88   10  -2725.3899  0.0133439452 -1.0483831D-08  6.9854516D-15 -1.0574377D-20  3.5804129D-25 -4.3811068D-29 -2.3633163D-33
  88   11  -2725.0964  0.0133434839 -1.0483370D-08  6.9845228D-15 -1.0535311D-20  3.5223423D-25 -4.4172045D-29 -2.3246716D-33
  88   12  -2724.7761  0.0133429808 -1.0482867D-08  6.9835134D-15 -1.0493426D-20  3.4584534D-25 -4.4559014D-29 -2.2821242D-33
  88   13  -2724.4292  0.0133424357 -1.0482323D-08  6.9824244D-15 -1.0448919D-20  3.3886182D-25 -4.4970130D-29 -2.2355865D-33
  88   14  -2724.0556  0.0133418487 -1.0481736D-08  6.9812568D-15 -1.0402009D-20  3.3127018D-25 -4.5403354D-29 -2.1849586D-33
  88   15  -2723.6554  0.0133412198 -1.0481108D-08  6.9800115D-15 -1.0352933D-20  3.2305676D-25 -4.5856458D-29 -2.1301467D-33
  88   16  -2723.2285  0.0133405490 -1.0480438D-08  6.9786896D-15 -1.0301951D-20  3.1420682D-25 -4.6327004D-29 -2.0710284D-33
  88   17  -2722.7749  0.0133398364 -1.0479726D-08  6.9772921D-15 -1.0249342D-20  3.0470609D-25 -4.6812359D-29 -2.0074992D-33
  88   18  -2722.2947  0.0133390819 -1.0478973D-08  6.9758201D-15 -1.0195408D-20  2.9454068D-25 -4.7309704D-29 -1.9394732D-33
  88   19  -2721.7878  0.0133382855 -1.0478177D-08  6.9742746D-15 -1.0140474D-20  2.8369557D-25 -4.7815953D-29 -1.8668076D-33
  88   20  -2721.2543  0.0133374473 -1.0477341D-08  6.9726566D-15 -1.0084886D-20  2.7215795D-25 -4.8327866D-29 -1.7894394D-33
  89    0  -2694.3217  0.0133028681 -1.0508444D-08  6.9845420D-15 -2.0032474D-20 -3.8148010D-25  5.2101417D-29  3.0854588D-33
  89    1  -2694.2951  0.0133028261 -1.0508402D-08  6.9843817D-15 -2.0036286D-20 -3.8085564D-25  5.2144651D-29  3.0810190D-33
  89    2  -2694.2419  0.0133027420 -1.0508318D-08  6.9840611D-15 -2.0043892D-20 -3.7960598D-25  5.2230984D-29  3.0721644D-33
  89    3  -2694.1621  0.0133026159 -1.0508192D-08  6.9835799D-15 -2.0055254D-20 -3.7772811D-25  5.2360040D-29  3.0588737D-33
  89    4  -2694.0557  0.0133024478 -1.0508025D-08  6.9829379D-15 -2.0070308D-20 -3.7520214D-25  5.2530233D-29  3.0404175D-33
  89    5  -2693.9226  0.0133022376 -1.0507815D-08  6.9821347D-15 -2.0088990D-20 -3.7204405D-25  5.2742269D-29  3.0177529D-33
  89    6  -2693.7630  0.0133019854 -1.0507564D-08  6.9811699D-15 -2.0111198D-20 -3.6823733D-25  5.2994609D-29  2.9904159D-33
  89    7  -2693.5768  0.0133016912 -1.0507271D-08  6.9800430D-15 -2.0136819D-20 -3.6377369D-25  5.3286108D-29  2.9583628D-33
  89    8  -2693.3640  0.0133013550 -1.0506936D-08  6.9787533D-15 -2.0165715D-20 -3.5864233D-25  5.3615379D-29  2.9214927D-33
  89    9  -2693.1245  0.0133009767 -1.0506559D-08  6.9773002D-15 -2.0197732D-20 -3.5283215D-25  5.3980862D-29  2.8797278D-33
  89   10  -2692.8585  0.0133005565 -1.0506140D-08  6.9756830D-15 -2.0232691D-20 -3.4633033D-25  5.4380752D-29  2.8329660D-33
  89   11  -2692.5659  0.0133000942 -1.0505680D-08  6.9739008D-15 -2.0270391D-20 -3.3912372D-25  5.4813053D-29  2.7811165D-33
  89   12  -2692.2467  0.0132995900 -1.0505178D-08  6.9719529D-15 -2.0310611D-20 -3.3119701D-25  5.5275485D-29  2.7240372D-33
  89   13  -2691.9009  0.0132990437 -1.0504634D-08  6.9698384D-15 -2.0353105D-20 -3.2253548D-25  5.5765583D-29  2.6616278D-33
  89   14  -2691.5286  0.0132984555 -1.0504049D-08  6.9675564D-15 -2.0397602D-20 -3.1312345D-25  5.6280623D-29  2.5937733D-33
  89   15  -2691.1296  0.0132978253 -1.0503422D-08  6.9651059D-15 -2.0443808D-20 -3.0294455D-25  5.6817623D-29  2.5203428D-33
  89   16  -2690.7041  0.0132971531 -1.0502753D-08  6.9624860D-15 -2.0491404D-20 -2.9198194D-25  5.7373334D-29  2.4411947D-33
  89   17  -2690.2520  0.0132964389 -1.0502043D-08  6.9596958D-15 -2.0540042D-20 -2.8021911D-25  5.7944239D-29  2.3561998D-33
  89   18  -2689.7734  0.0132956828 -1.0501292D-08  6.9567345D-15 -2.0589351D-20 -2.6763978D-25  5.8526556D-29  2.2652290D-33
  89   19  -2689.2681  0.0132948847 -1.0500499D-08  6.9536011D-15 -2.0638931D-20 -2.5422815D-25  5.9116228D-29  2.1681673D-33
  89   20  -2688.7364  0.0132940447 -1.0499665D-08  6.9502949D-15 -2.0688353D-20 -2.3996839D-25  5.9708873D-29  2.0648659D-33
  90    0  -2661.9404  0.0132593200 -1.0532379D-08  6.8868672D-15 -8.3688844D-21  3.7197840D-25 -6.5683829D-29 -2.7429712D-33
  90    1  -2661.9139  0.0132592779 -1.0532337D-08  6.8868002D-15 -8.3651709D-21  3.7118580D-25 -6.5721905D-29 -2.7370738D-33
  90    2  -2661.8609  0.0132591937 -1.0532255D-08  6.8866664D-15 -8.3577604D-21  3.6961196D-25 -6.5798686D-29 -2.7258637D-33
  90    3  -2661.7813  0.0132590673 -1.0532131D-08  6.8864660D-15 -8.3467079D-21  3.6724093D-25 -6.5912798D-29 -2.7087067D-33
  90    4  -2661.6753  0.0132588988 -1.0531965D-08  6.8861991D-15 -8.3320815D-21  3.6407353D-25 -6.6063844D-29 -2.6858000D-33
  90    5  -2661.5427  0.0132586881 -1.0531759D-08  6.8858662D-15 -8.3139769D-21  3.6010391D-25 -6.6250844D-29 -2.6570833D-33
  90    6  -2661.3836  0.0132584354 -1.0531511D-08  6.8854677D-15 -8.2925140D-21  3.5532604D-25 -6.6472591D-29 -2.6225321D-33
  90    7  -2661.1980  0.0132581405 -1.0531222D-08  6.8850040D-15 -8.2678368D-21  3.4973160D-25 -6.6727618D-29 -2.5820671D-33
  90    8  -2660.9858  0.0132578035 -1.0530891D-08  6.8844757D-15 -8.2401150D-21  3.4331185D-25 -6.7014204D-29 -2.5356283D-33
  90    9  -2660.7472  0.0132574244 -1.0530520D-08  6.8838835D-15 -8.2095430D-21  3.3605712D-25 -6.7330389D-29 -2.4831525D-33
  90   10  -2660.4820  0.0132570032 -1.0530107D-08  6.8832281D-15 -8.1763422D-21  3.2795674D-25 -6.7673925D-29 -2.4245583D-33
  90   11  -2660.1904  0.0132565399 -1.0529652D-08  6.8825102D-15 -8.1407591D-21  3.1899908D-25 -6.8042318D-29 -2.3597570D-33
  90   12  -2659.8722  0.0132560344 -1.0529157D-08  6.8817305D-15 -8.1030682D-21  3.0917272D-25 -6.8432791D-29 -2.2886767D-33
  90   13  -2659.5276  0.0132554869 -1.0528620D-08  6.8808898D-15 -8.0635711D-21  2.9846498D-25 -6.8842285D-29 -2.2112202D-33
  90   14  -2659.1564  0.0132548974 -1.0528042D-08  6.8799890D-15 -8.0225973D-21  2.8686340D-25 -6.9267466D-29 -2.1272964D-33
  90   15  -2658.7588  0.0132542657 -1.0527423D-08  6.8790288D-15 -7.9805047D-21  2.7435570D-25 -6.9704716D-29 -2.0368254D-33
  90   16  -2658.3347  0.0132535920 -1.0526763D-08  6.8780101D-15 -7.9376807D-21  2.6092909D-25 -7.0150097D-29 -1.9396993D-33
  90   17  -2657.8841  0.0132528762 -1.0526061D-08  6.8769335D-15 -7.8945419D-21  2.4657216D-25 -7.0599403D-29 -1.8358498D-33
  90   18  -2657.4070  0.0132521183 -1.0525318D-08  6.8757998D-15 -7.8515340D-21  2.3127362D-25 -7.1048116D-29 -1.7251902D-33
  90   19  -2656.9034  0.0132513184 -1.0524535D-08  6.8746097D-15 -7.8091341D-21  2.1502343D-25 -7.1491406D-29 -1.6076521D-33
  90   20  -2656.3734  0.0132504765 -1.0523710D-08  6.8733636D-15 -7.7678485D-21  1.9781292D-25 -7.1924155D-29 -1.4831787D-33
  91    0  -2629.7144  0.0132155961 -1.0556097D-08  6.8747159D-15 -2.1854464D-20 -3.1281922D-25  6.3584786D-29  1.9482240D-33
  91    1  -2629.6880  0.0132155539 -1.0556055D-08  6.8745411D-15 -2.1857589D-20 -3.1205680D-25  6.3612073D-29  1.9429011D-33
  91    2  -2629.6351  0.0132154695 -1.0555973D-08  6.8741913D-15 -2.1863815D-20 -3.1053124D-25  6.3666446D-29  1.9322671D-33
  91    3  -2629.5559  0.0132153428 -1.0555849D-08  6.8736665D-15 -2.1873098D-20 -3.0824083D-25  6.3747467D-29  1.9163179D-33
  91    4  -2629.4501  0.0132151739 -1.0555684D-08  6.8729664D-15 -2.1885368D-20 -3.0518249D-25  6.3854439D-29  1.8950299D-33
  91    5  -2629.3180  0.0132149628 -1.0555478D-08  6.8720906D-15 -2.1900527D-20 -3.0133781D-25  6.3985471D-29  1.8676977D-33
  91    6  -2629.1594  0.0132147095 -1.0555231D-08  6.8710390D-15 -2.1918468D-20 -2.9672499D-25  6.4140988D-29  1.8353683D-33
  91    7  -2628.9744  0.0132144139 -1.0554942D-08  6.8698110D-15 -2.1939051D-20 -2.9132982D-25  6.4319017D-29  1.7975973D-33
  91    8  -2628.7630  0.0132140762 -1.0554612D-08  6.8684061D-15 -2.1962110D-20 -2.8514542D-25  6.4517917D-29  1.7543188D-33
  91    9  -2628.5251  0.0132136962 -1.0554241D-08  6.8668239D-15 -2.1987459D-20 -2.7816587D-25  6.4735896D-29  1.7055340D-33
  91   10  -2628.2609  0.0132132740 -1.0553830D-08  6.8650638D-15 -2.2014887D-20 -2.7038340D-25  6.4970869D-29  1.6511793D-33
  91   11  -2627.9702  0.0132128097 -1.0553376D-08  6.8631252D-15 -2.2044156D-20 -2.6179072D-25  6.5220539D-29  1.5912299D-33
  91   12  -2627.6531  0.0132123031 -1.0552882D-08  6.8610075D-15 -2.2075007D-20 -2.5237990D-25  6.5482355D-29  1.5256422D-33
  91   13  -2627.3096  0.0132117544 -1.0552347D-08  6.8587100D-15 -2.2107152D-20 -2.4214348D-25  6.5753546D-29  1.4543997D-33
  91   14  -2626.9396  0.0132111635 -1.0551771D-08  6.8562321D-15 -2.2140277D-20 -2.3107310D-25  6.6031057D-29  1.3774393D-33
  91   15  -2626.5433  0.0132105304 -1.0551154D-08  6.8535733D-15 -2.2174045D-20 -2.1916221D-25  6.6311652D-29  1.2947714D-33
  91   16  -2626.1206  0.0132098551 -1.0550497D-08  6.8507328D-15 -2.2208091D-20 -2.0640311D-25  6.6591782D-29  1.2063450D-33
  91   17  -2625.6715  0.0132091377 -1.0549798D-08  6.8477102D-15 -2.2242024D-20 -1.9278982D-25  6.6867688D-29  1.1121529D-33
  91   18  -2625.1959  0.0132083782 -1.0549059D-08  6.8445049D-15 -2.2275424D-20 -1.7831686D-25  6.7135353D-29  1.0121798D-33
  91   19  -2624.6940  0.0132075765 -1.0548278D-08  6.8411165D-15 -2.2307850D-20 -1.6298388D-25  6.7390761D-29  9.0660909D-34
  91   20  -2624.1658  0.0132067326 -1.0547458D-08  6.8375447D-15 -2.2338827D-20 -1.4678125D-25  6.7628986D-29  7.9512903D-34
  92    0  -2597.6441  0.0131716910 -1.0581750D-08  6.7590426D-15 -1.0885770D-20  3.9868029D-25 -3.5190497D-29 -1.8076281D-33
  92    1  -2597.6177  0.0131716487 -1.0581709D-08  6.7589556D-15 -1.0881787D-20  3.9825396D-25 -3.5215510D-29 -1.8047291D-33
  92    2  -2597.5651  0.0131715640 -1.0581628D-08  6.7587815D-15 -1.0873828D-20  3.9741212D-25 -3.5266245D-29 -1.7994953D-33
  92    3  -2597.4860  0.0131714371 -1.0581506D-08  6.7585207D-15 -1.0861925D-20  3.9614099D-25 -3.5341644D-29 -1.7913424D-33
  92    4  -2597.3807  0.0131712678 -1.0581344D-08  6.7581734D-15 -1.0846114D-20  3.9444239D-25 -3.5441662D-29 -1.7804760D-33
  92    5  -2597.2489  0.0131710561 -1.0581141D-08  6.7577399D-15 -1.0826445D-20  3.9231191D-25 -3.5565804D-29 -1.7668455D-33
  92    6  -2597.0909  0.0131708022 -1.0580898D-08  6.7572208D-15 -1.0802983D-20  3.8974602D-25 -3.5713542D-29 -1.7504740D-33
  92    7  -2596.9065  0.0131705059 -1.0580614D-08  6.7566166D-15 -1.0775806D-20  3.8673859D-25 -3.5884133D-29 -1.7313025D-33
  92    8  -2596.6958  0.0131701674 -1.0580290D-08  6.7559279D-15 -1.0745005D-20  3.8328424D-25 -3.6076802D-29 -1.7093350D-33
  92    9  -2596.4587  0.0131697865 -1.0579925D-08  6.7551555D-15 -1.0710685D-20  3.7937660D-25 -3.6290627D-29 -1.6845602D-33
  92   10  -2596.1953  0.0131693633 -1.0579520D-08  6.7543002D-15 -1.0672966D-20  3.7500746D-25 -3.6524528D-29 -1.6569197D-33
  92   11  -2595.9056  0.0131688978 -1.0579074D-08  6.7533628D-15 -1.0631981D-20  3.7016950D-25 -3.6777345D-29 -1.6264088D-33
  92   12  -2595.5896  0.0131683900 -1.0578588D-08  6.7523442D-15 -1.0587879D-20  3.6485397D-25 -3.7047777D-29 -1.5929892D-33
  92   13  -2595.2472  0.0131678399 -1.0578061D-08  6.7512455D-15 -1.0540824D-20  3.5905201D-25 -3.7334394D-29 -1.5566351D-33
  92   14  -2594.8785  0.0131672476 -1.0577494D-08  6.7500678D-15 -1.0490997D-20  3.5275451D-25 -3.7635652D-29 -1.5173249D-33
  92   15  -2594.4835  0.0131666130 -1.0576887D-08  6.7488120D-15 -1.0438594D-20  3.4595146D-25 -3.7949841D-29 -1.4750084D-33
  92   16  -2594.0622  0.0131659361 -1.0576239D-08  6.7474794D-15 -1.0383826D-20  3.3863381D-25 -3.8275184D-29 -1.4296882D-33
  92   17  -2593.6145  0.0131652169 -1.0575551D-08  6.7460711D-15 -1.0326924D-20  3.3079135D-25 -3.8609702D-29 -1.3813169D-33
  92   18  -2593.1406  0.0131644555 -1.0574822D-08  6.7445882D-15 -1.0268134D-20  3.2241416D-25 -3.8951307D-29 -1.3298615D-33
  92   19  -2592.6404  0.0131636518 -1.0574053D-08  6.7430321D-15 -1.0207721D-20  3.1349371D-25 -3.9297823D-29 -1.2753440D-33
  92   20  -2592.1138  0.0131628059 -1.0573244D-08  6.7414038D-15 -1.0145968D-20  3.0401989D-25 -3.9646859D-29 -1.2177056D-33
  93    0  -2565.7298  0.0131275904 -1.0607475D-08  6.7872848D-15 -1.4832573D-20 -5.1708561D-25  1.8346998D-31  3.3329042D-33
  93    1  -2565.7036  0.0131275480 -1.0607435D-08  6.7871661D-15 -1.4837744D-20 -5.1708310D-25  2.3014004D-31  3.3334970D-33
  93    2  -2565.6511  0.0131274631 -1.0607353D-08  6.7869287D-15 -1.4848086D-20 -5.1707676D-25  3.2350492D-31  3.3346850D-33
  93    3  -2565.5723  0.0131273358 -1.0607231D-08  6.7865721D-15 -1.4863598D-20 -5.1706285D-25  4.6362305D-31  3.3364361D-33
  93    4  -2565.4673  0.0131271661 -1.0607068D-08  6.7860961D-15 -1.4884280D-20 -5.1703620D-25  6.5053714D-31  3.3387113D-33
  93    5  -2565.3360  0.0131269540 -1.0606865D-08  6.7855003D-15 -1.4910131D-20 -5.1699039D-25  8.8435316D-31  3.3414822D-33
  93    6  -2565.1785  0.0131266994 -1.0606620D-08  6.7847838D-15 -1.4941148D-20 -5.1691625D-25  1.1651464D-30  3.3446669D-33
  93    7  -2564.9947  0.0131264024 -1.0606335D-08  6.7839461D-15 -1.4977328D-20 -5.1680449D-25  1.4930867D-30  3.3482411D-33
  93    8  -2564.7847  0.0131260630 -1.0606010D-08  6.7829863D-15 -1.5018667D-20 -5.1664349D-25  1.8683231D-30  3.3521442D-33
  93    9  -2564.5484  0.0131256812 -1.0605643D-08  6.7819032D-15 -1.5065155D-20 -5.1641890D-25  2.2909542D-30  3.3562556D-33
  93   10  -2564.2859  0.0131252570 -1.0605237D-08  6.7806960D-15 -1.5116782D-20 -5.1611593D-25  2.7611374D-30  3.3605045D-33
  93   11  -2563.9972  0.0131247904 -1.0604789D-08  6.7793632D-15 -1.5173533D-20 -5.1571753D-25  3.2789947D-30  3.3647829D-33
  93   12  -2563.6822  0.0131242814 -1.0604301D-08  6.7779036D-15 -1.5235390D-20 -5.1520484D-25  3.8446419D-30  3.3689681D-33
  93   13  -2563.3410  0.0131237300 -1.0603772D-08  6.7763156D-15 -1.5302325D-20 -5.1455747D-25  4.4581593D-30  3.3729366D-33
  93   14  -2562.9735  0.0131231362 -1.0603203D-08  6.7745977D-15 -1.5374308D-20 -5.1375324D-25  5.1196261D-30  3.3765492D-33
  93   15  -2562.5798  0.0131225000 -1.0602594D-08  6.7727482D-15 -1.5451298D-20 -5.1276809D-25  5.8290311D-30  3.3796479D-33
  93   16  -2562.1599  0.0131218215 -1.0601944D-08  6.7707652D-15 -1.5533248D-20 -5.1157665D-25  6.5863651D-30  3.3820829D-33
  93   17  -2561.7138  0.0131211005 -1.0601253D-08  6.7686467D-15 -1.5620097D-20 -5.1015099D-25  7.3914857D-30  3.3836497D-33
  93   18  -2561.2414  0.0131203373 -1.0600522D-08  6.7663908D-15 -1.5711774D-20 -5.0846244D-25  8.2442356D-30  3.3841813D-33
  93   19  -2560.7429  0.0131195317 -1.0599751D-08  6.7639953D-15 -1.5808197D-20 -5.0648044D-25  9.1443465D-30  3.3834800D-33
  93   20  -2560.2181  0.0131186837 -1.0598939D-08  6.7614579D-15 -1.5909265D-20 -5.0417237D-25  1.0091424D-29  3.3813216D-33
  94    0  -2533.9721  0.0130832947 -1.0633983D-08  6.6524569D-15 -1.5004536D-20  8.3890921D-25  1.3051093D-29 -6.0934112D-33
  94    1  -2533.9459  0.0130832522 -1.0633943D-08  6.6523369D-15 -1.4996147D-20  8.3906205D-25  1.2966002D-29 -6.0949832D-33
  94    2  -2533.8936  0.0130831671 -1.0633863D-08  6.6520971D-15 -1.4979361D-20  8.3937467D-25  1.2795053D-29 -6.0985993D-33
  94    3  -2533.8151  0.0130830395 -1.0633744D-08  6.6517379D-15 -1.4954173D-20  8.3983054D-25  1.2538812D-29 -6.1037013D-33
  94    4  -2533.7104  0.0130828693 -1.0633584D-08  6.6512599D-15 -1.4920568D-20  8.4042422D-25  1.2196816D-29 -6.1104047D-33
  94    5  -2533.5796  0.0130826567 -1.0633385D-08  6.6506639D-15 -1.4878529D-20  8.4114320D-25  1.1768797D-29 -6.1186044D-33
  94    6  -2533.4226  0.0130824015 -1.0633145D-08  6.6499509D-15 -1.4828035D-20  8.4197179D-25  1.1254443D-29 -6.1281753D-33
  94    7  -2533.2395  0.0130821037 -1.0632866D-08  6.6491222D-15 -1.4769065D-20  8.4289186D-25  1.0653348D-29 -6.1389932D-33
  94    8  -2533.0301  0.0130817635 -1.0632547D-08  6.6481791D-15 -1.4701593D-20  8.4388180D-25  9.9651008D-30 -6.1508974D-33
  94    9  -2532.7947  0.0130813807 -1.0632188D-08  6.6471234D-15 -1.4625597D-20  8.4491595D-25  9.1892881D-30 -6.1636627D-33
  94   10  -2532.5331  0.0130809555 -1.0631789D-08  6.6459567D-15 -1.4541052D-20  8.4596676D-25  8.3254264D-30 -6.1770998D-33
  94   11  -2532.2453  0.0130804877 -1.0631350D-08  6.6446812D-15 -1.4447937D-20  8.4700308D-25  7.3730684D-30 -6.1909735D-33
  94   12  -2531.9314  0.0130799774 -1.0630872D-08  6.6432991D-15 -1.4346236D-20  8.4798977D-25  6.3317958D-30 -6.2049916D-33
  94   13  -2531.5913  0.0130794246 -1.0630354D-08  6.6418128D-15 -1.4235937D-20  8.4888915D-25  5.2012103D-30 -6.2188679D-33
  94   14  -2531.2251  0.0130788293 -1.0629796D-08  6.6402250D-15 -1.4117036D-20  8.4966062D-25  3.9809616D-30 -6.2323073D-33
  94   15  -2530.8327  0.0130781915 -1.0629198D-08  6.6385386D-15 -1.3989539D-20  8.5025933D-25  2.6708186D-30 -6.2449412D-33
  94   16  -2530.4142  0.0130775113 -1.0628561D-08  6.6367567D-15 -1.3853464D-20  8.5063754D-25  1.2706333D-30 -6.2563958D-33
  94   17  -2529.9696  0.0130767886 -1.0627884D-08  6.6348824D-15 -1.3708842D-20  8.5074488D-25 -2.1961849D-31 -6.2662939D-33
  94   18  -2529.4988  0.0130760234 -1.0627168D-08  6.6329194D-15 -1.3555722D-20  8.5052675D-25 -1.7997794D-30 -6.2741907D-33
  94   19  -2529.0020  0.0130752157 -1.0626412D-08  6.6308712D-15 -1.3394173D-20  8.4992589D-25 -3.4694989D-30 -6.2796348D-33
  94   20  -2528.4790  0.0130743657 -1.0625616D-08  6.6287417D-15 -1.3224286D-20  8.4888235D-25 -5.2282404D-30 -6.2821710D-33
  95    0  -2502.3714  0.0130387903 -1.0661044D-08  6.7282960D-15 -1.4169501D-20 -9.6516486D-25  6.8102031D-30  8.2959345D-33
  95    1  -2502.3453  0.0130387476 -1.0661004D-08  6.7281827D-15 -1.4179156D-20 -9.6508870D-25  6.9267841D-30  8.2959064D-33
  95    2  -2502.2931  0.0130386624 -1.0660923D-08  6.7279556D-15 -1.4198452D-20 -9.6491332D-25  7.1586062D-30  8.2948649D-33
  95    3  -2502.2149  0.0130385344 -1.0660802D-08  6.7276145D-15 -1.4227395D-20 -9.6464926D-25  7.5069659D-30  8.2936913D-33
  95    4  -2502.1106  0.0130383639 -1.0660640D-08  6.7271586D-15 -1.4265974D-20 -9.6427781D-25  7.9713722D-30  8.2919731D-33
  95    5  -2501.9802  0.0130381506 -1.0660439D-08  6.7265870D-15 -1.4314176D-20 -9.6378239D-25  8.5517416D-30  8.2895773D-33
  95    6  -2501.8237  0.0130378948 -1.0660196D-08  6.7258986D-15 -1.4371984D-20 -9.6314170D-25  9.2479347D-30  8.2863111D-33
  95    7  -2501.6412  0.0130375963 -1.0659914D-08  6.7250918D-15 -1.4439376D-20 -9.6233087D-25  1.0059793D-29  8.2819767D-33
  95    8  -2501.4326  0.0130372552 -1.0659591D-08  6.7241652D-15 -1.4516323D-20 -9.6132055D-25  1.0987061D-29  8.2763252D-33
  95    9  -2501.1980  0.0130368715 -1.0659228D-08  6.7231170D-15 -1.4602786D-20 -9.6007801D-25  1.2029447D-29  8.2691060D-33
  95   10  -2500.9372  0.0130364451 -1.0658825D-08  6.7219449D-15 -1.4698720D-20 -9.5856505D-25  1.3186495D-29  8.2599772D-33
  95   11  -2500.6504  0.0130359761 -1.0658381D-08  6.7206468D-15 -1.4804063D-20 -9.5674089D-25  1.4457683D-29  8.2486230D-33
  95   12  -2500.3376  0.0130354645 -1.0657897D-08  6.7192201D-15 -1.4918743D-20 -9.5455934D-25  1.5842309D-29  8.2346421D-33
  95   13  -2499.9987  0.0130349103 -1.0657373D-08  6.7176621D-15 -1.5042670D-20 -9.5197141D-25  1.7339496D-29  8.2176403D-33
  95   14  -2499.6337  0.0130343135 -1.0656809D-08  6.7159699D-15 -1.5175736D-20 -9.4892339D-25  1.8948184D-29  8.1971643D-33
  95   15  -2499.2427  0.0130336742 -1.0656205D-08  6.7141402D-15 -1.5317810D-20 -9.4535791D-25  2.0667052D-29  8.1727309D-33
  95   16  -2498.8256  0.0130329922 -1.0655560D-08  6.7121699D-15 -1.5468741D-20 -9.4121480D-25  2.2494567D-29  8.1438666D-33
  95   17  -2498.3825  0.0130322676 -1.0654876D-08  6.7100553D-15 -1.5628346D-20 -9.3642865D-25  2.4428834D-29  8.1099969D-33
  95   18  -2497.9133  0.0130315005 -1.0654151D-08  6.7077927D-15 -1.5796415D-20 -9.3093194D-25  2.6467662D-29  8.0705758D-33
  95   19  -2497.4182  0.0130306908 -1.0653387D-08  6.7053782D-15 -1.5972703D-20 -9.2465346D-25  2.8608451D-29  8.0250053D-33
  95   20  -2496.8969  0.0130298386 -1.0652582D-08  6.7028078D-15 -1.6156929D-20 -9.1751869D-25  3.0848202D-29  7.9726553D-33
  96    0  -2470.9281  0.0129940805 -1.0688565D-08  6.5956835D-15 -9.0624230D-21  1.0645153D-24 -3.8810191D-29 -8.4374163D-33
  96    1  -2470.9021  0.0129940377 -1.0688526D-08  6.5956110D-15 -9.0517813D-21  1.0640462D-24 -3.8928100D-29 -8.4333387D-33
  96    2  -2470.8502  0.0129939522 -1.0688447D-08  6.5954664D-15 -9.0305139D-21  1.0631008D-24 -3.9163538D-29 -8.4250009D-33
  96    3  -2470.7722  0.0129938240 -1.0688328D-08  6.5952500D-15 -8.9986359D-21  1.0616956D-24 -3.9517947D-29 -8.4136055D-33
  96    4  -2470.6682  0.0129936530 -1.0688170D-08  6.5949628D-15 -8.9562065D-21  1.0597873D-24 -3.9988650D-29 -8.3974876D-33
  96    5  -2470.5383  0.0129934392 -1.0687972D-08  6.5946056D-15 -8.9032774D-21  1.0573702D-24 -4.0575756D-29 -8.3770823D-33
  96    6  -2470.3824  0.0129931827 -1.0687734D-08  6.5941797D-15 -8.8399232D-21  1.0544237D-24 -4.1278399D-29 -8.3522298D-33
  96    7  -2470.2005  0.0129928834 -1.0687457D-08  6.5936868D-15 -8.7662357D-21  1.0509218D-24 -4.2095471D-29 -8.3226935D-33
  96    8  -2469.9926  0.0129925414 -1.0687141D-08  6.5931284D-15 -8.6823249D-21  1.0468361D-24 -4.3025693D-29 -8.2882603D-33
  96    9  -2469.7587  0.0129921567 -1.0686785D-08  6.5925067D-15 -8.5883205D-21  1.0421328D-24 -4.4067519D-29 -8.2486352D-33
  96   10  -2469.4989  0.0129917293 -1.0686389D-08  6.5918238D-15 -8.4843740D-21  1.0367755D-24 -4.5219182D-29 -8.2035328D-33
  96   11  -2469.2131  0.0129912591 -1.0685954D-08  6.5910821D-15 -8.3706599D-21  1.0307234D-24 -4.6478624D-29 -8.1526131D-33
  96   12  -2468.9013  0.0129907461 -1.0685480D-08  6.5902845D-15 -8.2473786D-21  1.0239322D-24 -4.7843491D-29 -8.0955184D-33
  96   13  -2468.5636  0.0129901905 -1.0684966D-08  6.5894337D-15 -8.1147575D-21  1.0163541D-24 -4.9311116D-29 -8.0318537D-33
  96   14  -2468.1998  0.0129895922 -1.0684412D-08  6.5885328D-15 -7.9730542D-21  1.0079376D-24 -5.0878455D-29 -7.9611799D-33
  96   15  -2467.8102  0.0129889511 -1.0683819D-08  6.5875850D-15 -7.8225576D-21  9.9862953D-25 -5.2542155D-29 -7.8830932D-33
  96   16  -2467.3945  0.0129882674 -1.0683187D-08  6.5865939D-15 -7.6635931D-21  9.8837270D-25 -5.4298393D-29 -7.7971165D-33
  96   17  -2466.9529  0.0129875409 -1.0682515D-08  6.5855631D-15 -7.4965220D-21  9.7710738D-25 -5.6142939D-29 -7.7027550D-33
  96   18  -2466.4854  0.0129867718 -1.0681804D-08  6.5844962D-15 -7.3217467D-21  9.6477154D-25 -5.8071087D-29 -7.5994960D-33
  96   19  -2465.9919  0.0129859600 -1.0681054D-08  6.5833971D-15 -7.1397121D-21  9.5130213D-25 -6.0077664D-29 -7.4868530D-33
  96   20  -2465.4725  0.0129851056 -1.0680264D-08  6.5822699D-15 -6.9509106D-21  9.3663314D-25 -6.2156908D-29 -7.3642641D-33
  97    0  -2439.6429  0.0129491557 -1.0715673D-08  6.7056632D-15 -1.6443972D-20 -8.0131773D-25  5.3538304D-29  5.9823081D-33
  97    1  -2439.6170  0.0129491128 -1.0715633D-08  6.7055317D-15 -1.6451985D-20 -8.0068070D-25  5.3622424D-29  5.9765628D-33
  97    2  -2439.5652  0.0129490271 -1.0715553D-08  6.7052683D-15 -1.6467983D-20 -7.9938575D-25  5.3789178D-29  5.9641318D-33
  97    3  -2439.4875  0.0129488985 -1.0715432D-08  6.7048728D-15 -1.6491935D-20 -7.9744494D-25  5.4039290D-29  5.9458951D-33
  97    4  -2439.3839  0.0129487271 -1.0715271D-08  6.7043445D-15 -1.6523781D-20 -7.9484292D-25  5.4371571D-29  5.9214607D-33
  97    5  -2439.2544  0.0129485128 -1.0715070D-08  6.7036828D-15 -1.6563441D-20 -7.9156826D-25  5.4785005D-29  5.8907630D-33
  97    6  -2439.0990  0.0129482556 -1.0714829D-08  6.7028866D-15 -1.6610817D-20 -7.8760615D-25  5.5278289D-29  5.8536874D-33
  97    7  -2438.9178  0.0129479556 -1.0714547D-08  6.7019548D-15 -1.6665786D-20 -7.8293875D-25  5.5849812D-29  5.8100849D-33
  97    8  -2438.7106  0.0129476127 -1.0714226D-08  6.7008862D-15 -1.6728206D-20 -7.7754632D-25  5.6497746D-29  5.7598320D-33
  97    9  -2438.4776  0.0129472270 -1.0713864D-08  6.6996793D-15 -1.6797909D-20 -7.7140562D-25  5.7219901D-29  5.7027362D-33
  97   10  -2438.2186  0.0129467985 -1.0713462D-08  6.6983324D-15 -1.6874705D-20 -7.6449171D-25  5.8013806D-29  5.6386211D-33
  97   11  -2437.9338  0.0129463271 -1.0713020D-08  6.6968437D-15 -1.6958376D-20 -7.5677701D-25  5.8876680D-29  5.5672857D-33
  97   12  -2437.6231  0.0129458129 -1.0712538D-08  6.6952114D-15 -1.7048678D-20 -7.4823156D-25  5.9805375D-29  5.4884945D-33
  97   13  -2437.2865  0.0129452559 -1.0712016D-08  6.6934333D-15 -1.7145338D-20 -7.3882476D-25  6.0796434D-29  5.4020558D-33
  97   14  -2436.9240  0.0129446560 -1.0711453D-08  6.6915072D-15 -1.7248054D-20 -7.2852281D-25  6.1846019D-29  5.3077109D-33
  97   15  -2436.5357  0.0129440133 -1.0710851D-08  6.6894309D-15 -1.7356493D-20 -7.1729088D-25  6.2949891D-29  5.2051975D-33
  97   16  -2436.1215  0.0129433279 -1.0710209D-08  6.6872020D-15 -1.7470286D-20 -7.0509351D-25  6.4103456D-29  5.0942837D-33
  97   17  -2435.6815  0.0129425996 -1.0709527D-08  6.6848179D-15 -1.7589033D-20 -6.9189419D-25  6.5301703D-29  4.9747207D-33
  97   18  -2435.2155  0.0129418285 -1.0708805D-08  6.6822762D-15 -1.7712297D-20 -6.7765495D-25  6.6539171D-29  4.8462219D-33
  97   19  -2434.7238  0.0129410147 -1.0708044D-08  6.6795742D-15 -1.7839600D-20 -6.6233845D-25  6.7809971D-29  4.7085375D-33
  97   20  -2434.2061  0.0129401581 -1.0707242D-08  6.6767094D-15 -1.7970429D-20 -6.4590770D-25  6.9107799D-29  4.5614404D-33
  98    0  -2408.5161  0.0129040240 -1.0743226D-08  6.6134451D-15 -1.0020407D-20  4.1259069D-25 -3.5642742D-29 -2.3417265D-33
  98    1  -2408.4903  0.0129039811 -1.0743186D-08  6.6133650D-15 -1.0016285D-20  4.1216063D-25 -3.5675351D-29 -2.3373032D-33
  98    2  -2408.4387  0.0129038951 -1.0743107D-08  6.6132048D-15 -1.0008052D-20  4.1129820D-25 -3.5740286D-29 -2.3283893D-33
  98    3  -2408.3613  0.0129037662 -1.0742988D-08  6.6129647D-15 -9.9957293D-21  4.1001718D-25 -3.5838350D-29 -2.3158147D-33
  98    4  -2408.2581  0.0129035943 -1.0742829D-08  6.6126451D-15 -9.9793627D-21  4.0829393D-25 -3.5967562D-29 -2.2985160D-33
  98    5  -2408.1290  0.0129033795 -1.0742631D-08  6.6122464D-15 -9.9590022D-21  4.0613110D-25 -3.6127698D-29 -2.2768474D-33
  98    6  -2407.9742  0.0129031217 -1.0742393D-08  6.6117689D-15 -9.9347124D-21  4.0352297D-25 -3.6317856D-29 -2.2507847D-33
  98    7  -2407.7936  0.0129028209 -1.0742115D-08  6.6112134D-15 -9.9065729D-21  4.0046308D-25 -3.6536937D-29 -2.2203043D-33
  98    8  -2407.5871  0.0129024771 -1.0741798D-08  6.6105804D-15 -9.8746766D-21  3.9694345D-25 -3.6783647D-29 -2.1853639D-33
  98    9  -2407.3549  0.0129020904 -1.0741441D-08  6.6098707D-15 -9.8391309D-21  3.9295608D-25 -3.7056523D-29 -2.1459458D-33
  98   10  -2407.0968  0.0129016608 -1.0741044D-08  6.6090851D-15 -9.8000582D-21  3.8849141D-25 -3.7353883D-29 -2.1020051D-33
  98   11  -2406.8130  0.0129011882 -1.0740608D-08  6.6082246D-15 -9.7575961D-21  3.8353945D-25 -3.7673857D-29 -2.0535015D-33
  98   12  -2406.5034  0.0129006726 -1.0740132D-08  6.6072900D-15 -9.7118976D-21  3.7808997D-25 -3.8014395D-29 -2.0004109D-33
  98   13  -2406.1680  0.0129001142 -1.0739617D-08  6.6062825D-15 -9.6631327D-21  3.7213164D-25 -3.8373218D-29 -1.9426827D-33
  98   14  -2405.8068  0.0128995128 -1.0739062D-08  6.6052032D-15 -9.6114872D-21  3.6565321D-25 -3.8747870D-29 -1.8802866D-33
  98   15  -2405.4198  0.0128988684 -1.0738468D-08  6.6040531D-15 -9.5571639D-21  3.5864355D-25 -3.9135693D-29 -1.8132027D-33
  98   16  -2405.0070  0.0128981812 -1.0737834D-08  6.6028334D-15 -9.5003843D-21  3.5109101D-25 -3.9533810D-29 -1.7414020D-33
  98   17  -2404.5685  0.0128974511 -1.0737160D-08  6.6015454D-15 -9.4413869D-21  3.4298428D-25 -3.9939148D-29 -1.6648615D-33
  98   18  -2404.1042  0.0128966780 -1.0736447D-08  6.6001902D-15 -9.3804286D-21  3.3431282D-25 -4.0348463D-29 -1.5835942D-33
  98   19  -2403.6142  0.0128958621 -1.0735695D-08  6.5987692D-15 -9.3177863D-21  3.2506618D-25 -4.0758262D-29 -1.4975937D-33
  98   20  -2403.0983  0.0128950032 -1.0734903D-08  6.5972835D-15 -9.2537543D-21  3.1523520D-25 -4.1164908D-29 -1.4068933D-33
  99    0  -2377.5484  0.0128586783 -1.0770636D-08  6.6530369D-15 -1.1288829D-20 -1.9331143D-25 -8.1295922D-30  6.5738394D-34
  99    1  -2377.5226  0.0128586352 -1.0770596D-08  6.6529466D-15 -1.1290764D-20 -1.9341223D-25 -8.1201544D-30  6.5821978D-34
  99    2  -2377.4712  0.0128585490 -1.0770516D-08  6.6527659D-15 -1.1294631D-20 -1.9360116D-25 -8.1021213D-30  6.5923995D-34
  99    3  -2377.3941  0.0128584198 -1.0770396D-08  6.6524948D-15 -1.1300444D-20 -1.9389246D-25 -8.0743817D-30  6.6123783D-34
  99    4  -2377.2912  0.0128582474 -1.0770237D-08  6.6521330D-15 -1.1308207D-20 -1.9427914D-25 -8.0372816D-30  6.6390551D-34
  99    5  -2377.1626  0.0128580320 -1.0770037D-08  6.6516805D-15 -1.1317933D-20 -1.9475977D-25 -7.9906964D-30  6.6724451D-34
  99    6  -2377.0083  0.0128577736 -1.0769798D-08  6.6511370D-15 -1.1329636D-20 -1.9533322D-25 -7.9344754D-30  6.7129417D-34
  99    7  -2376.8283  0.0128574720 -1.0769518D-08  6.6505021D-15 -1.1343333D-20 -1.9599722D-25 -7.8684381D-30  6.7605575D-34
  99    8  -2376.6226  0.0128571274 -1.0769199D-08  6.6497757D-15 -1.1359043D-20 -1.9674901D-25 -7.7924111D-30  6.8152469D-34
  99    9  -2376.3912  0.0128567397 -1.0768840D-08  6.6489572D-15 -1.1376788D-20 -1.9758601D-25 -7.7061460D-30  6.8773074D-34
  99   10  -2376.1340  0.0128563090 -1.0768441D-08  6.6480462D-15 -1.1396592D-20 -1.9850505D-25 -7.6093741D-30  6.9468872D-34
  99   11  -2375.8512  0.0128558352 -1.0768002D-08  6.6470424D-15 -1.1418483D-20 -1.9950239D-25 -7.5018015D-30  7.0241194D-34
  99   12  -2375.5427  0.0128553183 -1.0767524D-08  6.6459451D-15 -1.1442488D-20 -2.0057441D-25 -7.3830735D-30  7.1094079D-34
  99   13  -2375.2084  0.0128547584 -1.0767005D-08  6.6447537D-15 -1.1468637D-20 -2.0171586D-25 -7.2528446D-30  7.2025784D-34
  99   14  -2374.8485  0.0128541555 -1.0766447D-08  6.6434676D-15 -1.1496962D-20 -2.0292281D-25 -7.1106680D-30  7.3043398D-34
  99   15  -2374.4629  0.0128535095 -1.0765849D-08  6.6420861D-15 -1.1527496D-20 -2.0418898D-25 -6.9561231D-30  7.4145137D-34
  99   16  -2374.0516  0.0128528205 -1.0765212D-08  6.6406085D-15 -1.1560272D-20 -2.0550867D-25 -6.7887110D-30  7.5334536D-34
  99   17  -2373.6146  0.0128520885 -1.0764535D-08  6.6390339D-15 -1.1595325D-20 -2.0687519D-25 -6.6079112D-30  7.6612963D-34
  99   18  -2373.1519  0.0128513135 -1.0763818D-08  6.6373615D-15 -1.1632689D-20 -2.0828171D-25 -6.4131314D-30  7.7983978D-34
  99   19  -2372.6636  0.0128504954 -1.0763061D-08  6.6355903D-15 -1.1672399D-20 -2.0972004D-25 -6.2037764D-30  7.9447436D-34
  99   20  -2372.1496  0.0128496344 -1.0762265D-08  6.6337194D-15 -1.1714491D-20 -2.1118245D-25 -5.9791431D-30  8.1008210D-34
 100    0  -2346.7400  0.0128131226 -1.0797879D-08  6.6047980D-15 -1.5659256D-20  3.6566747D-25  4.4812148D-29 -2.5088848D-33
 100    1  -2346.7144  0.0128130794 -1.0797839D-08  6.6046727D-15 -1.5655597D-20  3.6620434D-25  4.4777037D-29 -2.5141926D-33
 100    2  -2346.6631  0.0128129930 -1.0797760D-08  6.6044223D-15 -1.5648263D-20  3.6727606D-25  4.4706637D-29 -2.5247644D-33
 100    3  -2346.5863  0.0128128635 -1.0797641D-08  6.6040469D-15 -1.5637222D-20  3.6888014D-25  4.4600492D-29 -2.5405878D-33
 100    4  -2346.4837  0.0128126907 -1.0797482D-08  6.6035467D-15 -1.5622426D-20  3.7101311D-25  4.4457930D-29 -2.5616583D-33
 100    5  -2346.3556  0.0128124748 -1.0797284D-08  6.6029222D-15 -1.5603804D-20  3.7368597D-25  4.4276870D-29 -2.5888122D-33
 100    6  -2346.2019  0.0128122156 -1.0797047D-08  6.6021737D-15 -1.5581287D-20  3.7686591D-25  4.4058080D-29 -2.6206150D-33
 100    7  -2346.0225  0.0128119133 -1.0796769D-08  6.6013019D-15 -1.5554777D-20  3.8055616D-25  4.3799439D-29 -2.6576168D-33
 100    8  -2345.8175  0.0128115678 -1.0796452D-08  6.6003074D-15 -1.5524165D-20  3.8474630D-25  4.3499436D-29 -2.6997221D-33
 100    9  -2345.5869  0.0128111791 -1.0796096D-08  6.5991909D-15 -1.5489327D-20  3.8942576D-25  4.3156295D-29 -2.7468989D-33
 100   10  -2345.3307  0.0128107473 -1.0795700D-08  6.5979533D-15 -1.5450126D-20  3.9458155D-25  4.2768067D-29 -2.7990609D-33
 100   11  -2345.0489  0.0128102723 -1.0795265D-08  6.5965956D-15 -1.5406413D-20  4.0019827D-25  4.2332618D-29 -2.8560901D-33
 100   12  -2344.7414  0.0128097542 -1.0794790D-08  6.5951189D-15 -1.5358024D-20  4.0625908D-25  4.1847609D-29 -2.9178815D-33
 100   13  -2344.4084  0.0128091928 -1.0794275D-08  6.5935245D-15 -1.5304788D-20  4.1274555D-25  4.1310503D-29 -2.9843328D-33
 100   14  -2344.0497  0.0128085884 -1.0793722D-08  6.5918136D-15 -1.5246520D-20  4.1963622D-25  4.0718607D-29 -3.0552931D-33
 100   15  -2343.6655  0.0128079408 -1.0793129D-08  6.5899878D-15 -1.5183028D-20  4.2690743D-25  4.0069073D-29 -3.1306014D-33
 100   16  -2343.2556  0.0128072500 -1.0792496D-08  6.5880488D-15 -1.5114111D-20  4.3453282D-25  3.9358900D-29 -3.2100699D-33
 100   17  -2342.8202  0.0128065162 -1.0791824D-08  6.5859983D-15 -1.5039564D-20  4.4247972D-25  3.8585222D-29 -3.2933015D-33
 100   18  -2342.3592  0.0128057392 -1.0791113D-08  6.5838384D-15 -1.4959173D-20  4.5072302D-25  3.7744286D-29 -3.3804303D-33
 100   19  -2341.8726  0.0128049191 -1.0790363D-08  6.5815711D-15 -1.4872724D-20  4.5922511D-25  3.6832957D-29 -3.4710584D-33
 100   20  -2341.3604  0.0128040559 -1.0789573D-08  6.5791989D-15 -1.4780002D-20  4.6794691D-25  3.5847849D-29 -3.5648702D-33
 101    0  -2316.0916  0.0127673534 -1.0825476D-08  6.6576736D-15 -9.1335532D-21 -7.9878708D-25 -5.5922587D-29  6.4301053D-33
 101    1  -2316.0660  0.0127673101 -1.0825436D-08  6.6576005D-15 -9.1415463D-21 -7.9946163D-25 -5.5832230D-29  6.4370977D-33
 101    2  -2316.0150  0.0127672235 -1.0825357D-08  6.6574541D-15 -9.1575468D-21 -8.0079510D-25 -5.5652126D-29  6.4503811D-33
 101    3  -2315.9384  0.0127670936 -1.0825237D-08  6.6572340D-15 -9.1816004D-21 -8.0279343D-25 -5.5380801D-29  6.4705832D-33
 101    4  -2315.8362  0.0127669204 -1.0825077D-08  6.6569397D-15 -9.2137654D-21 -8.0544325D-25 -5.5017680D-29  6.4974250D-33
 101    5  -2315.7086  0.0127667039 -1.0824877D-08  6.6565703D-15 -9.2541200D-21 -8.0873068D-25 -5.4561689D-29  6.5307579D-33
 101    6  -2315.5554  0.0127664441 -1.0824638D-08  6.6561250D-15 -9.3027613D-21 -8.1263944D-25 -5.4011432D-29  6.5704630D-33
 101    7  -2315.3766  0.0127661410 -1.0824358D-08  6.6556024D-15 -9.3598043D-21 -8.1714911D-25 -5.3365278D-29  6.6163540D-33
 101    8  -2315.1724  0.0127657946 -1.0824039D-08  6.6550013D-15 -9.4253800D-21 -8.2223672D-25 -5.2621329D-29  6.6682692D-33
 101    9  -2314.9426  0.0127654050 -1.0823679D-08  6.6543200D-15 -9.4996356D-21 -8.2787418D-25 -5.1777491D-29  6.7259444D-33
 101   10  -2314.6873  0.0127649720 -1.0823280D-08  6.6535567D-15 -9.5827320D-21 -8.3403081D-25 -5.0831418D-29  6.7891428D-33
 101   11  -2314.4065  0.0127644958 -1.0822841D-08  6.6527094D-15 -9.6748417D-21 -8.4067146D-25 -4.9780606D-29  6.8575690D-33
 101   12  -2314.1001  0.0127639763 -1.0822362D-08  6.6517757D-15 -9.7761493D-21 -8.4775688D-25 -4.8622340D-29  6.9308964D-33
 101   13  -2313.7683  0.0127634136 -1.0821843D-08  6.6507533D-15 -9.8868462D-21 -8.5524309D-25 -4.7353820D-29  7.0087288D-33
 101   14  -2313.4109  0.0127628076 -1.0821285D-08  6.6496392D-15 -1.0007132D-20 -8.6308269D-25 -4.5972048D-29  7.0906905D-33
 101   15  -2313.0280  0.0127621583 -1.0820686D-08  6.6484306D-15 -1.0137208D-20 -8.7122320D-25 -4.4473971D-29  7.1763326D-33
 101   16  -2312.6196  0.0127614658 -1.0820048D-08  6.6471241D-15 -1.0277279D-20 -8.7960731D-25 -4.2856474D-29  7.2651628D-33
 101   17  -2312.1858  0.0127607301 -1.0819370D-08  6.6457161D-15 -1.0427545D-20 -8.8817296D-25 -4.1116420D-29  7.3566526D-33
 101   18  -2311.7264  0.0127599511 -1.0818652D-08  6.6442030D-15 -1.0588204D-20 -8.9685329D-25 -3.9250674D-29  7.4502344D-33
 101   19  -2311.2415  0.0127591289 -1.0817895D-08  6.6425806D-15 -1.0759441D-20 -9.0557558D-25 -3.7256198D-29  7.5452656D-33
 101   20  -2310.7312  0.0127582635 -1.0817098D-08  6.6408446D-15 -1.0941433D-20 -9.1426234D-25 -3.5130030D-29  7.6410792D-33
 102    0  -2285.6035  0.0127213745 -1.0852898D-08  6.5209292D-15 -1.6298702D-20  1.1144155D-24  4.1146887D-29 -9.5411277D-33
 102    1  -2285.5780  0.0127213311 -1.0852859D-08  6.5207989D-15 -1.6287560D-20  1.1149002D-24  4.1013853D-29 -9.5451989D-33
 102    2  -2285.5272  0.0127212443 -1.0852781D-08  6.5205385D-15 -1.6265247D-20  1.1158892D-24  4.0745891D-29 -9.5546348D-33
 102    3  -2285.4508  0.0127211140 -1.0852663D-08  6.5201485D-15 -1.6231749D-20  1.1173490D-24  4.0344305D-29 -9.5680419D-33
 102    4  -2285.3491  0.0127209404 -1.0852507D-08  6.5196298D-15 -1.6187016D-20  1.1192724D-24  3.9808015D-29 -9.5856897D-33
 102    5  -2285.2218  0.0127207234 -1.0852311D-08  6.5189834D-15 -1.6130993D-20  1.1216406D-24  3.9136260D-29 -9.6074458D-33
 102    6  -2285.0692  0.0127204629 -1.0852077D-08  6.5182108D-15 -1.6063611D-20  1.1244292D-24  3.8328166D-29 -9.6330799D-33
 102    7  -2284.8911  0.0127201591 -1.0851803D-08  6.5173134D-15 -1.5984789D-20  1.1276089D-24  3.7382690D-29 -9.6623331D-33
 102    8  -2284.6876  0.0127198118 -1.0851490D-08  6.5162933D-15 -1.5894438D-20  1.1311457D-24  3.6298674D-29 -9.6949234D-33
 102    9  -2284.4586  0.0127194212 -1.0851138D-08  6.5151526D-15 -1.5792461D-20  1.1349995D-24  3.5074877D-29 -9.7304621D-33
 102   10  -2284.2043  0.0127189871 -1.0850747D-08  6.5138937D-15 -1.5678753D-20  1.1391264D-24  3.3709938D-29 -9.7685857D-33
 102   11  -2283.9244  0.0127185097 -1.0850317D-08  6.5125195D-15 -1.5553208D-20  1.1434768D-24  3.2202443D-29 -9.8088610D-33
 102   12  -2283.6192  0.0127179889 -1.0849849D-08  6.5110330D-15 -1.5415717D-20  1.1479949D-24  3.0551008D-29 -9.8507748D-33
 102   13  -2283.2885  0.0127174247 -1.0849341D-08  6.5094375D-15 -1.5266174D-20  1.1526205D-24  2.8754221D-29 -9.8938003D-33
 102   14  -2282.9325  0.0127168172 -1.0848794D-08  6.5077368D-15 -1.5104477D-20  1.1572876D-24  2.6810728D-29 -9.9373444D-33
 102   15  -2282.5510  0.0127161662 -1.0848208D-08  6.5059346D-15 -1.4930531D-20  1.1619254D-24  2.4719251D-29 -9.9808104D-33
 102   16  -2282.1441  0.0127154720 -1.0847584D-08  6.5040355D-15 -1.4744255D-20  1.1664559D-24  2.2478698D-29 -1.0023468D-32
 102   17  -2281.7118  0.0127147344 -1.0846921D-08  6.5020437D-15 -1.4545581D-20  1.1707977D-24  2.0088130D-29 -1.0064624D-32
 102   18  -2281.2540  0.0127139534 -1.0846219D-08  6.4999644D-15 -1.4334463D-20  1.1748621D-24  1.7546821D-29 -1.0103481D-32
 102   19  -2280.7709  0.0127131291 -1.0845478D-08  6.4978025D-15 -1.4110878D-20  1.1785554D-24  1.4854405D-29 -1.0139201D-32
 102   20  -2280.2624  0.0127122615 -1.0844698D-08  6.4955637D-15 -1.3874833D-20  1.1817791D-24  1.2010808D-29 -1.0170928D-32
 103    0  -2255.2762  0.0126751762 -1.0880910D-08  6.6205198D-15 -1.1468170D-20 -1.0990132D-24 -1.1670292D-29  9.6382844D-33
 103    1  -2255.2509  0.0126751327 -1.0880871D-08  6.6204281D-15 -1.1479162D-20 -1.0991560D-24 -1.1535106D-29  9.6389499D-33
 103    2  -2255.2002  0.0126750456 -1.0880791D-08  6.6202442D-15 -1.1501152D-20 -1.0994392D-24 -1.1264508D-29  9.6403793D-33
 103    3  -2255.1241  0.0126749151 -1.0880672D-08  6.6199678D-15 -1.1534135D-20 -1.0998244D-24 -1.0860557D-29  9.6408815D-33
 103    4  -2255.0227  0.0126747410 -1.0880513D-08  6.6195980D-15 -1.1578139D-20 -1.1003330D-24 -1.0320616D-29  9.6423357D-33
 103    5  -2254.8960  0.0126745234 -1.0880315D-08  6.6191338D-15 -1.1633170D-20 -1.1009320D-24 -9.6455993D-30  9.6438019D-33
 103    6  -2254.7439  0.0126742622 -1.0880076D-08  6.6185738D-15 -1.1699247D-20 -1.1015973D-24 -8.8354578D-30  9.6450878D-33
 103    7  -2254.5664  0.0126739576 -1.0879798D-08  6.6179165D-15 -1.1776383D-20 -1.1022998D-24 -7.8901984D-30  9.6459148D-33
 103    8  -2254.3637  0.0126736095 -1.0879481D-08  6.6171600D-15 -1.1864596D-20 -1.1030051D-24 -6.8098509D-30  9.6459755D-33
 103    9  -2254.1355  0.0126732178 -1.0879123D-08  6.6163021D-15 -1.1963898D-20 -1.1036753D-24 -5.5944914D-30  9.6449597D-33
 103   10  -2253.8821  0.0126727826 -1.0878726D-08  6.6153406D-15 -1.2074296D-20 -1.1042656D-24 -4.2443636D-30  9.6424202D-33
 103   11  -2253.6033  0.0126723040 -1.0878290D-08  6.6142727D-15 -1.2195793D-20 -1.1047279D-24 -2.7597490D-30  9.6379564D-33
 103   12  -2253.2992  0.0126717818 -1.0877814D-08  6.6130956D-15 -1.2328379D-20 -1.1050088D-24 -1.1411206D-30  9.6310744D-33
 103   13  -2252.9697  0.0126712162 -1.0877298D-08  6.6118059D-15 -1.2472036D-20 -1.1050502D-24  6.1087593D-31  9.6212554D-33
 103   14  -2252.6149  0.0126706071 -1.0876743D-08  6.6104004D-15 -1.2626729D-20 -1.1047892D-24  2.4953814D-30  9.6079394D-33
 103   15  -2252.2348  0.0126699545 -1.0876148D-08  6.6088753D-15 -1.2792404D-20 -1.1041583D-24  4.5112697D-30  9.5905199D-33
 103   16  -2251.8294  0.0126692585 -1.0875513D-08  6.6072265D-15 -1.2968989D-20 -1.1030863D-24  6.6571450D-30  9.5683840D-33
 103   17  -2251.3986  0.0126685189 -1.0874840D-08  6.6054500D-15 -1.3156385D-20 -1.1014962D-24  8.9312168D-30  9.5408196D-33
 103   18  -2250.9426  0.0126677360 -1.0874126D-08  6.6035412D-15 -1.3354465D-20 -1.0993078D-24  1.1331359D-29  9.5071298D-33
 103   19  -2250.4612  0.0126669096 -1.0873374D-08  6.6014955D-15 -1.3563070D-20 -1.0964361D-24  1.3854955D-29  9.4665424D-33
 103   20  -2249.9546  0.0126660397 -1.0872582D-08  6.5993079D-15 -1.3782003D-20 -1.0927935D-24  1.6498969D-29  9.4183196D-33
 104    0  -2225.1102  0.0126287647 -1.0908810D-08  6.4880033D-15 -1.3658556D-20  7.6262797D-25 -1.1083544D-29 -6.9874111D-33
 104    1  -2225.0850  0.0126287211 -1.0908771D-08  6.4878941D-15 -1.3650934D-20  7.6248706D-25 -1.1180826D-29 -6.9846318D-33
 104    2  -2225.0345  0.0126286338 -1.0908693D-08  6.4876758D-15 -1.3635683D-20  7.6222378D-25 -1.1376877D-29 -6.9802954D-33
 104    3  -2224.9587  0.0126285029 -1.0908576D-08  6.4873488D-15 -1.3612822D-20  7.6180937D-25 -1.1669913D-29 -6.9730987D-33
 104    4  -2224.8577  0.0126283284 -1.0908421D-08  6.4869137D-15 -1.3582361D-20  7.6123971D-25 -1.2060129D-29 -6.9633254D-33
 104    5  -2224.7314  0.0126281102 -1.0908226D-08  6.4863711D-15 -1.3544318D-20  7.6050112D-25 -1.2547109D-29 -6.9508636D-33
 104    6  -2224.5798  0.0126278484 -1.0907993D-08  6.4857221D-15 -1.3498715D-20  7.5957663D-25 -1.3130337D-29 -6.9355855D-33
 104    7  -2224.4031  0.0126275430 -1.0907720D-08  6.4849677D-15 -1.3445584D-20  7.5844528D-25 -1.3809136D-29 -6.9173035D-33
 104    8  -2224.2010  0.0126271940 -1.0907409D-08  6.4841091D-15 -1.3384962D-20  7.5708229D-25 -1.4582665D-29 -6.8957768D-33
 104    9  -2223.9737  0.0126268013 -1.0907059D-08  6.4831478D-15 -1.3316897D-20  7.5546051D-25 -1.5449965D-29 -6.8707872D-33
 104   10  -2223.7212  0.0126263650 -1.0906670D-08  6.4820855D-15 -1.3241446D-20  7.5354837D-25 -1.6409858D-29 -6.8420298D-33
 104   11  -2223.4434  0.0126258851 -1.0906242D-08  6.4809239D-15 -1.3158677D-20  7.5131276D-25 -1.7461025D-29 -6.8092515D-33
 104   12  -2223.1404  0.0126253616 -1.0905775D-08  6.4796650D-15 -1.3068674D-20  7.4871590D-25 -1.8601864D-29 -6.7720986D-33
 104   13  -2222.8122  0.0126247946 -1.0905270D-08  6.4783109D-15 -1.2971533D-20  7.4571792D-25 -1.9830611D-29 -6.7302367D-33
 104   14  -2222.4587  0.0126241839 -1.0904726D-08  6.4768639D-15 -1.2867371D-20  7.4227595D-25 -2.1145186D-29 -6.6832996D-33
 104   15  -2222.0800  0.0126235296 -1.0904143D-08  6.4753265D-15 -1.2756321D-20  7.3834360D-25 -2.2543212D-29 -6.6308645D-33
 104   16  -2221.6760  0.0126228318 -1.0903522D-08  6.4737012D-15 -1.2638540D-20  7.3387269D-25 -2.4022034D-29 -6.5725224D-33
 104   17  -2221.2469  0.0126220903 -1.0902861D-08  6.4719909D-15 -1.2514207D-20  7.2881294D-25 -2.5578662D-29 -6.5078616D-33
 104   18  -2220.7925  0.0126213054 -1.0902162D-08  6.4701982D-15 -1.2383528D-20  7.2311150D-25 -2.7209738D-29 -6.4364385D-33
 104   19  -2220.3129  0.0126204768 -1.0901425D-08  6.4683263D-15 -1.2246739D-20  7.1671289D-25 -2.8911448D-29 -6.3577535D-33
 104   20  -2219.8081  0.0126196047 -1.0900649D-08  6.4663783D-15 -1.2104104D-20  7.0956124D-25 -3.0679635D-29 -6.2713700D-33
 105    0  -2195.1060  0.0125821310 -1.0937230D-08  6.5107885D-15 -1.4387840D-20 -4.8438017D-25  1.1346395D-29  3.7795978D-33
 105    1  -2195.0808  0.0125820873 -1.0937191D-08  6.5106734D-15 -1.4392684D-20 -4.8424512D-25  1.1399394D-29  3.7774298D-33
 105    2  -2195.0305  0.0125819998 -1.0937113D-08  6.5104430D-15 -1.4402368D-20 -4.8397427D-25  1.1505390D-29  3.7731425D-33
 105    3  -2194.9550  0.0125818685 -1.0936996D-08  6.5100972D-15 -1.4416884D-20 -4.8356413D-25  1.1664201D-29  3.7667238D-33
 105    4  -2194.8544  0.0125816935 -1.0936840D-08  6.5096355D-15 -1.4436209D-20 -4.8298659D-25  1.1873940D-29  3.7568586D-33
 105    5  -2194.7285  0.0125814748 -1.0936644D-08  6.5090576D-15 -1.4460341D-20 -4.8226625D-25  1.2136519D-29  3.7453117D-33
 105    6  -2194.5776  0.0125812123 -1.0936410D-08  6.5083628D-15 -1.4489250D-20 -4.8138132D-25  1.2450549D-29  3.7313039D-33
 105    7  -2194.4014  0.0125809061 -1.0936137D-08  6.5075505D-15 -1.4522910D-20 -4.8032028D-25  1.2815408D-29  3.7147328D-33
 105    8  -2194.2001  0.0125805562 -1.0935824D-08  6.5066198D-15 -1.4561286D-20 -4.7907003D-25  1.3230385D-29  3.6954973D-33
 105    9  -2193.9737  0.0125801625 -1.0935473D-08  6.5055698D-15 -1.4604337D-20 -4.7761609D-25  1.3694635D-29  3.6734919D-33
 105   10  -2193.7221  0.0125797251 -1.0935083D-08  6.5043995D-15 -1.4652016D-20 -4.7594188D-25  1.4207186D-29  3.6485863D-33
 105   11  -2193.4454  0.0125792439 -1.0934654D-08  6.5031079D-15 -1.4704265D-20 -4.7402957D-25  1.4766929D-29  3.6206520D-33
 105   12  -2193.1435  0.0125787191 -1.0934185D-08  6.5016935D-15 -1.4761019D-20 -4.7185925D-25  1.5372579D-29  3.5895247D-33
 105   13  -2192.8164  0.0125781505 -1.0933678D-08  6.5001552D-15 -1.4822203D-20 -4.6941055D-25  1.6022765D-29  3.5550851D-33
 105   14  -2192.4642  0.0125775382 -1.0933132D-08  6.4984914D-15 -1.4887729D-20 -4.6666036D-25  1.6715849D-29  3.5171334D-33
 105   15  -2192.0869  0.0125768823 -1.0932548D-08  6.4967007D-15 -1.4957499D-20 -4.6358539D-25  1.7450097D-29  3.4755133D-33
 105   16  -2191.6845  0.0125761826 -1.0931924D-08  6.4947814D-15 -1.5031400D-20 -4.6016048D-25  1.8223535D-29  3.4300388D-33
 105   17  -2191.2569  0.0125754393 -1.0931262D-08  6.4927318D-15 -1.5109307D-20 -4.5635977D-25  1.9034012D-29  3.3805264D-33
 105   18  -2190.8042  0.0125746522 -1.0930561D-08  6.4905502D-15 -1.5191076D-20 -4.5215690D-25  1.9879167D-29  3.3268079D-33
 105   19  -2190.3264  0.0125738215 -1.0929821D-08  6.4882347D-15 -1.5276549D-20 -4.4752447D-25  2.0756419D-29  3.2687069D-33
 105   20  -2189.8234  0.0125729472 -1.0929042D-08  6.4857833D-15 -1.5365549D-20 -4.4243345D-25  2.1662895D-29  3.2059854D-33
 106    0  -2165.2640  0.0125352754 -1.0966063D-08  6.4115452D-15 -1.5554575D-20  2.5356137D-25  7.2718942D-30 -1.7186001D-33
 106    1  -2165.2389  0.0125352316 -1.0966024D-08  6.4114207D-15 -1.5552041D-20  2.5364257D-25  7.2482598D-30 -1.7183858D-33
 106    2  -2165.1888  0.0125351439 -1.0965947D-08  6.4111719D-15 -1.5546964D-20  2.5382169D-25  7.1997062D-30 -1.7189677D-33
 106    3  -2165.1136  0.0125350123 -1.0965832D-08  6.4107989D-15 -1.5539345D-20  2.5407960D-25  7.1275070D-30 -1.7193292D-33
 106    4  -2165.0133  0.0125348368 -1.0965678D-08  6.4103018D-15 -1.5529175D-20  2.5441956D-25  7.0312064D-30 -1.7198007D-33
 106    5  -2164.8879  0.0125346175 -1.0965486D-08  6.4096809D-15 -1.5516444D-20  2.5483797D-25  6.9107972D-30 -1.7203583D-33
 106    6  -2164.7375  0.0125343543 -1.0965255D-08  6.4089365D-15 -1.5501139D-20  2.5532995D-25  6.7662780D-30 -1.7209493D-33
 106    7  -2164.5620  0.0125340473 -1.0964986D-08  6.4080689D-15 -1.5483246D-20  2.5589116D-25  6.5976020D-30 -1.7215986D-33
 106    8  -2164.3615  0.0125336964 -1.0964678D-08  6.4070786D-15 -1.5462750D-20  2.5651547D-25  6.4047323D-30 -1.7222753D-33
 106    9  -2164.1359  0.0125333017 -1.0964332D-08  6.4059661D-15 -1.5439633D-20  2.5719519D-25  6.1877007D-30 -1.7229055D-33
 106   10  -2163.8852  0.0125328631 -1.0963948D-08  6.4047320D-15 -1.5413876D-20  2.5792341D-25  5.9464390D-30 -1.7235039D-33
 106   11  -2163.6095  0.0125323807 -1.0963525D-08  6.4033768D-15 -1.5385462D-20  2.5869048D-25  5.6809954D-30 -1.7239816D-33
 106   12  -2163.3087  0.0125318545 -1.0963064D-08  6.4019013D-15 -1.5354371D-20  2.5948792D-25  5.3913233D-30 -1.7243532D-33
 106   13  -2162.9829  0.0125312844 -1.0962565D-08  6.4003062D-15 -1.5320584D-20  2.6030434D-25  5.0774766D-30 -1.7245217D-33
 106   14  -2162.6321  0.0125306705 -1.0962027D-08  6.3985924D-15 -1.5284083D-20  2.6112858D-25  4.7394864D-30 -1.7244468D-33
 106   15  -2162.2561  0.0125300128 -1.0961452D-08  6.3967606D-15 -1.5244851D-20  2.6194934D-25  4.3773588D-30 -1.7241244D-33
 106   16  -2161.8552  0.0125293113 -1.0960838D-08  6.3948120D-15 -1.5202874D-20  2.6275223D-25  3.9912457D-30 -1.7234260D-33
 106   17  -2161.4292  0.0125285660 -1.0960185D-08  6.3927474D-15 -1.5158139D-20  2.6352477D-25  3.5811660D-30 -1.7223694D-33
 106   18  -2160.9782  0.0125277769 -1.0959495D-08  6.3905681D-15 -1.5110638D-20  2.6425115D-25  3.1473105D-30 -1.7208389D-33
 106   19  -2160.5022  0.0125269440 -1.0958767D-08  6.3882751D-15 -1.5060365D-20  2.6491663D-25  2.6898077D-30 -1.7188170D-33
 106   20  -2160.0011  0.0125260673 -1.0958000D-08  6.3858696D-15 -1.5007321D-20  2.6550453D-25  2.2088832D-30 -1.7162161D-33
 107    0  -2135.5847  0.0124881895 -1.0995681D-08  6.3825058D-15 -1.2291204D-20 -2.3167796D-25 -3.2599020D-29  9.1953777D-34
 107    1  -2135.5597  0.0124881456 -1.0995643D-08  6.3824075D-15 -1.2293528D-20 -2.3207873D-25 -3.2585440D-29  9.2318564D-34
 107    2  -2135.5097  0.0124880576 -1.0995566D-08  6.3822107D-15 -1.2298172D-20 -2.3285081D-25 -3.2560206D-29  9.2878937D-34
 107    3  -2135.4348  0.0124879257 -1.0995451D-08  6.3819155D-15 -1.2305175D-20 -2.3402236D-25 -3.2520994D-29  9.3804769D-34
 107    4  -2135.3349  0.0124877497 -1.0995298D-08  6.3815216D-15 -1.2314567D-20 -2.3558245D-25 -3.2468100D-29  9.5040598D-34
 107    5  -2135.2100  0.0124875298 -1.0995107D-08  6.3810288D-15 -1.2326395D-20 -2.3752834D-25 -3.2401042D-29  9.6581944D-34
 107    6  -2135.0602  0.0124872659 -1.0994877D-08  6.3804368D-15 -1.2340717D-20 -2.3985859D-25 -3.2319115D-29  9.8434311D-34
 107    7  -2134.8854  0.0124869581 -1.0994609D-08  6.3797452D-15 -1.2357602D-20 -2.4256959D-25 -3.2221572D-29  1.0059496D-33
 107    8  -2134.6856  0.0124866063 -1.0994303D-08  6.3789537D-15 -1.2377131D-20 -2.4565747D-25 -3.2107520D-29  1.0306230D-33
 107    9  -2134.4608  0.0124862105 -1.0993959D-08  6.3780617D-15 -1.2399396D-20 -2.4911822D-25 -3.1975909D-29  1.0583784D-33
 107   10  -2134.2111  0.0124857707 -1.0993576D-08  6.3770688D-15 -1.2424499D-20 -2.5294655D-25 -3.1825572D-29  1.0892044D-33
 107   11  -2133.9364  0.0124852870 -1.0993155D-08  6.3759742D-15 -1.2452554D-20 -2.5713699D-25 -3.1655196D-29  1.1231136D-33
 107   12  -2133.6368  0.0124847594 -1.0992696D-08  6.3747773D-15 -1.2483684D-20 -2.6168220D-25 -3.1463394D-29  1.1600659D-33
 107   13  -2133.3122  0.0124841877 -1.0992199D-08  6.3734772D-15 -1.2518021D-20 -2.6657359D-25 -3.1248646D-29  1.2000060D-33
 107   14  -2132.9626  0.0124835722 -1.0991664D-08  6.3720731D-15 -1.2555707D-20 -2.7180378D-25 -3.1009241D-29  1.2429902D-33
 107   15  -2132.5881  0.0124829127 -1.0991090D-08  6.3705639D-15 -1.2596895D-20 -2.7736232D-25 -3.0743379D-29  1.2889717D-33
 107   16  -2132.1887  0.0124822093 -1.0990479D-08  6.3689487D-15 -1.2641744D-20 -2.8323732D-25 -3.0449187D-29  1.3378819D-33
 107   17  -2131.7643  0.0124814620 -1.0989829D-08  6.3672261D-15 -1.2690420D-20 -2.8941643D-25 -3.0124625D-29  1.3897037D-33
 107   18  -2131.3150  0.0124806707 -1.0989142D-08  6.3653949D-15 -1.2743098D-20 -2.9588547D-25 -2.9767555D-29  1.4443855D-33
 107   19  -2130.8407  0.0124798356 -1.0988416D-08  6.3634536D-15 -1.2799957D-20 -3.0262842D-25 -2.9375745D-29  1.5018577D-33
 107   20  -2130.3416  0.0124789565 -1.0987652D-08  6.3614008D-15 -1.2861184D-20 -3.0962802D-25 -2.8946838D-29  1.5620671D-33
 108    0  -2106.0685  0.0124408701 -1.1025656D-08  6.2741615D-15 -2.0560836D-20  1.3792747D-25  5.6763157D-29 -6.4285661D-34
 108    1  -2106.0436  0.0124408260 -1.1025619D-08  6.2739970D-15 -2.0559455D-20  1.3860501D-25  5.6754381D-29 -6.4866687D-34
 108    2  -2105.9939  0.0124407378 -1.1025544D-08  6.2736681D-15 -2.0556674D-20  1.3995555D-25  5.6736865D-29 -6.6004603D-34
 108    3  -2105.9192  0.0124406055 -1.1025431D-08  6.2731748D-15 -2.0552438D-20  1.4201250D-25  5.6707639D-29 -6.7900513D-34
 108    4  -2105.8197  0.0124404291 -1.1025280D-08  6.2725172D-15 -2.0546703D-20  1.4473341D-25  5.6668937D-29 -7.0310273D-34
 108    5  -2105.6953  0.0124402086 -1.1025092D-08  6.2716954D-15 -2.0539382D-20  1.4813184D-25  5.6618685D-29 -7.3322741D-34
 108    6  -2105.5460  0.0124399440 -1.1024866D-08  6.2707098D-15 -2.0530372D-20  1.5220612D-25  5.6555577D-29 -7.6940160D-34
 108    7  -2105.3719  0.0124396353 -1.1024603D-08  6.2695604D-15 -2.0519551D-20  1.5695342D-25  5.6478112D-29 -8.1160628D-34
 108    8  -2105.1728  0.0124392825 -1.1024302D-08  6.2682475D-15 -2.0506778D-20  1.6237095D-25  5.6384501D-29 -8.5986278D-34
 108    9  -2104.9489  0.0124388857 -1.1023963D-08  6.2667716D-15 -2.0491890D-20  1.6845480D-25  5.6272724D-29 -9.1417022D-34
 108   10  -2104.7002  0.0124384447 -1.1023587D-08  6.2651329D-15 -2.0474708D-20  1.7519942D-25  5.6140536D-29 -9.7447883D-34
 108   11  -2104.4265  0.0124379597 -1.1023174D-08  6.2633320D-15 -2.0455029D-20  1.8259973D-25  5.5985359D-29 -1.0408165D-33
 108   12  -2104.1280  0.0124374306 -1.1022723D-08  6.2613694D-15 -2.0432633D-20  1.9064877D-25  5.5804423D-29 -1.1131672D-33
 108   13  -2103.8047  0.0124368574 -1.1022235D-08  6.2592457D-15 -2.0407284D-20  1.9933833D-25  5.5594684D-29 -1.1915097D-33
 108   14  -2103.4564  0.0124362402 -1.1021709D-08  6.2569617D-15 -2.0378724D-20  2.0865782D-25  5.5352899D-29 -1.2757661D-33
 108   15  -2103.0834  0.0124355789 -1.1021146D-08  6.2545181D-15 -2.0346679D-20  2.1859664D-25  5.5075519D-29 -1.3659370D-33
 108   16  -2102.6854  0.0124348736 -1.1020546D-08  6.2519160D-15 -2.0310859D-20  2.2914121D-25  5.4758790D-29 -1.4619546D-33
 108   17  -2102.2627  0.0124341242 -1.1019908D-08  6.2491564D-15 -2.0270958D-20  2.4027551D-25  5.4398732D-29 -1.5637217D-33
 108   18  -2101.8150  0.0124333308 -1.1019234D-08  6.2462406D-15 -2.0226653D-20  2.5198210D-25  5.3991120D-29 -1.6711681D-33
 108   19  -2101.3426  0.0124324933 -1.1018522D-08  6.2431698D-15 -2.0177610D-20  2.6424025D-25  5.3531544D-29 -1.7841723D-33
 108   20  -2100.8453  0.0124316119 -1.1017773D-08  6.2399457D-15 -2.0123481D-20  2.7702687D-25  5.3015358D-29 -1.9026168D-33
 109    0  -2076.7161  0.0123933070 -1.1057189D-08  6.2085167D-15 -1.0170165D-20 -2.1501517D-25 -8.1847713D-29  1.1204264D-33
 109    1  -2076.6913  0.0123932627 -1.1057151D-08  6.2084354D-15 -1.0172324D-20 -2.1600545D-25 -8.1831347D-29  1.1301678D-33
 109    2  -2076.6418  0.0123931743 -1.1057077D-08  6.2082726D-15 -1.0176659D-20 -2.1796056D-25 -8.1800085D-29  1.1481481D-33
 109    3  -2076.5674  0.0123930416 -1.1056965D-08  6.2080283D-15 -1.0183243D-20 -2.2090465D-25 -8.1751267D-29  1.1758850D-33
 109    4  -2076.4683  0.0123928647 -1.1056816D-08  6.2077023D-15 -1.0192157D-20 -2.2482748D-25 -8.1684369D-29  1.2128714D-33
 109    5  -2076.3443  0.0123926436 -1.1056630D-08  6.2072944D-15 -1.0203521D-20 -2.2972596D-25 -8.1597847D-29  1.2590619D-33
 109    6  -2076.1956  0.0123923782 -1.1056406D-08  6.2068042D-15 -1.0217481D-20 -2.3559713D-25 -8.1489752D-29  1.3144686D-33
 109    7  -2076.0221  0.0123920686 -1.1056146D-08  6.2062316D-15 -1.0234212D-20 -2.4243701D-25 -8.1357758D-29  1.3790851D-33
 109    8  -2075.8239  0.0123917148 -1.1055848D-08  6.2055760D-15 -1.0253920D-20 -2.5023991D-25 -8.1199161D-29  1.4528674D-33
 109    9  -2075.6008  0.0123913168 -1.1055513D-08  6.2048369D-15 -1.0276835D-20 -2.5899950D-25 -8.1010873D-29  1.5357982D-33
 109   10  -2075.3530  0.0123908746 -1.1055140D-08  6.2040137D-15 -1.0303221D-20 -2.6870787D-25 -8.0789412D-29  1.6278297D-33
 109   11  -2075.0804  0.0123903882 -1.1054731D-08  6.2031057D-15 -1.0333365D-20 -2.7935539D-25 -8.0530932D-29  1.7289146D-33
 109   12  -2074.7830  0.0123898576 -1.1054284D-08  6.2021121D-15 -1.0367583D-20 -2.9093064D-25 -8.0231227D-29  1.8389777D-33
 109   13  -2074.4609  0.0123892828 -1.1053801D-08  6.2010318D-15 -1.0406215D-20 -3.0341990D-25 -7.9885720D-29  1.9579284D-33
 109   14  -2074.1140  0.0123886638 -1.1053280D-08  6.1998639D-15 -1.0449632D-20 -3.1680829D-25 -7.9489429D-29  2.0857130D-33
 109   15  -2073.7424  0.0123880006 -1.1052722D-08  6.1986071D-15 -1.0498225D-20 -3.3107625D-25 -7.9037095D-29  2.2221566D-33
 109   16  -2073.3460  0.0123872932 -1.1052127D-08  6.1972599D-15 -1.0552408D-20 -3.4620274D-25 -7.8523100D-29  2.3671311D-33
 109   17  -2072.9248  0.0123865417 -1.1051495D-08  6.1958207D-15 -1.0612620D-20 -3.6216282D-25 -7.7941488D-29  2.5204503D-33
 109   18  -2072.4789  0.0123857460 -1.1050826D-08  6.1942877D-15 -1.0679320D-20 -3.7892837D-25 -7.7285981D-29  2.6819262D-33
 109   19  -2072.0083  0.0123849062 -1.1050120D-08  6.1926589D-15 -1.0752985D-20 -3.9646670D-25 -7.6550058D-29  2.8513024D-33
 109   20  -2071.5129  0.0123840222 -1.1049377D-08  6.1909320D-15 -1.0834109D-20 -4.1474137D-25 -7.5726896D-29  3.0283157D-33
 110    0  -2047.5280  0.0123454932 -1.1089021D-08  6.0726256D-15 -2.4488380D-20  3.5678628D-25  1.0282668D-28 -2.9547265D-33
 110    1  -2047.5033  0.0123454489 -1.1088984D-08  6.0724297D-15 -2.4484805D-20  3.5802205D-25  1.0278507D-28 -2.9667625D-33
 110    2  -2047.4539  0.0123453602 -1.1088911D-08  6.0720380D-15 -2.4477621D-20  3.6048473D-25  1.0270191D-28 -2.9903711D-33
 110    3  -2047.3798  0.0123452271 -1.1088802D-08  6.0714507D-15 -2.4466754D-20  3.6417367D-25  1.0257600D-28 -3.0256807D-33
 110    4  -2047.2811  0.0123450497 -1.1088656D-08  6.0706680D-15 -2.4452084D-20  3.6910350D-25  1.0240443D-28 -3.0738145D-33
 110    5  -2047.1576  0.0123448279 -1.1088474D-08  6.0696903D-15 -2.4433475D-20  3.7524135D-25  1.0218718D-28 -3.1331018D-33
 110    6  -2047.0095  0.0123445618 -1.1088256D-08  6.0685180D-15 -2.4410740D-20  3.8258915D-25  1.0192102D-28 -3.2040885D-33
 110    7  -2046.8367  0.0123442513 -1.1088001D-08  6.0671518D-15 -2.4383660D-20  3.9113726D-25  1.0160297D-28 -3.2867078D-33
 110    8  -2046.6392  0.0123438965 -1.1087710D-08  6.0655922D-15 -2.4351979D-20  4.0087330D-25  1.0122958D-28 -3.3808402D-33
 110    9  -2046.4170  0.0123434974 -1.1087382D-08  6.0638402D-15 -2.4315409D-20  4.1178290D-25  1.0079694D-28 -3.4863668D-33
 110   10  -2046.1701  0.0123430539 -1.1087018D-08  6.0618966D-15 -2.4273627D-20  4.2384895D-25  1.0030067D-28 -3.6031343D-33
 110   11  -2045.8986  0.0123425661 -1.1086618D-08  6.0597626D-15 -2.4226277D-20  4.3705162D-25  9.9735933D-29 -3.7309705D-33
 110   12  -2045.6024  0.0123420339 -1.1086182D-08  6.0574394D-15 -2.4172970D-20  4.5136809D-25  9.9097453D-29 -3.8696793D-33
 110   13  -2045.2815  0.0123414574 -1.1085710D-08  6.0549285D-15 -2.4113291D-20  4.6677146D-25  9.8379595D-29 -4.0189943D-33
 110   14  -2044.9359  0.0123408367 -1.1085201D-08  6.0522316D-15 -2.4046789D-20  4.8323209D-25  9.7576201D-29 -4.1786740D-33
 110   15  -2044.5657  0.0123401716 -1.1084657D-08  6.0493503D-15 -2.3972990D-20  5.0071595D-25  9.6680826D-29 -4.3484136D-33
 110   16  -2044.1708  0.0123394622 -1.1084076D-08  6.0462870D-15 -2.3891396D-20  5.1918375D-25  9.5686660D-29 -4.5278380D-33
 110   17  -2043.7513  0.0123387085 -1.1083460D-08  6.0430438D-15 -2.3801482D-20  5.3859234D-25  9.4586535D-29 -4.7165647D-33
 110   18  -2043.3071  0.0123379105 -1.1082807D-08  6.0396235D-15 -2.3702704D-20  5.5889299D-25  9.3373013D-29 -4.9141458D-33
 110   19  -2042.8383  0.0123370682 -1.1082119D-08  6.0360289D-15 -2.3594505D-20  5.8002385D-25  9.2038916D-29 -5.1196399D-33
 110   20  -2042.3448  0.0123361817 -1.1081395D-08  6.0322632D-15 -2.3476302D-20  6.0193809D-25  9.0575339D-29 -5.3333159D-33
 111    0  -2018.5047  0.0122974165 -1.1122898D-08  6.0179495D-15 -9.0010684D-21 -5.5056170D-25 -9.8759281D-29  5.9910610D-33
 111    1  -2018.4801  0.0122973720 -1.1122862D-08  6.0178775D-15 -9.0065821D-21 -5.5175222D-25 -9.8674898D-29  6.0029570D-33
 111    2  -2018.4309  0.0122972830 -1.1122790D-08  6.0177333D-15 -9.0176380D-21 -5.5411248D-25 -9.8506940D-29  6.0256306D-33
 111    3  -2018.3571  0.0122971495 -1.1122682D-08  6.0175167D-15 -9.0343146D-21 -5.5765378D-25 -9.8253148D-29  6.0600835D-33
 111    4  -2018.2588  0.0122969716 -1.1122537D-08  6.0172272D-15 -9.0567154D-21 -5.6236203D-25 -9.7912482D-29  6.1059134D-33
 111    5  -2018.1358  0.0122967491 -1.1122357D-08  6.0168644D-15 -9.0849801D-21 -5.6822400D-25 -9.7483068D-29  6.1629396D-33
 111    6  -2017.9882  0.0122964822 -1.1122140D-08  6.0164275D-15 -9.1192837D-21 -5.7522424D-25 -9.6962515D-29  6.2310116D-33
 111    7  -2017.8161  0.0122961708 -1.1121887D-08  6.0159157D-15 -9.1598338D-21 -5.8334331D-25 -9.6348006D-29  6.3099122D-33
 111    8  -2017.6193  0.0122958149 -1.1121599D-08  6.0153279D-15 -9.2068704D-21 -5.9255844D-25 -9.5636278D-29  6.3994001D-33
 111    9  -2017.3980  0.0122954145 -1.1121274D-08  6.0146631D-15 -9.2606643D-21 -6.0284375D-25 -9.4823644D-29  6.4992360D-33
 111   10  -2017.1521  0.0122949697 -1.1120913D-08  6.0139199D-15 -9.3215158D-21 -6.1416774D-25 -9.3906050D-29  6.6090467D-33
 111   11  -2016.8816  0.0122944804 -1.1120516D-08  6.0130966D-15 -9.3897533D-21 -6.2649578D-25 -9.2879043D-29  6.7284815D-33
 111   12  -2016.5866  0.0122939466 -1.1120083D-08  6.0121915D-15 -9.4657321D-21 -6.3978860D-25 -9.1737822D-29  6.8571315D-33
 111   13  -2016.2669  0.0122933683 -1.1119614D-08  6.0112027D-15 -9.5498304D-21 -6.5400186D-25 -9.0477293D-29  6.9945262D-33
 111   14  -2015.9227  0.0122927457 -1.1119109D-08  6.0101280D-15 -9.6424490D-21 -6.6908581D-25 -8.9092076D-29  7.1401240D-33
 111   15  -2015.5540  0.0122920785 -1.1118569D-08  6.0089648D-15 -9.7440083D-21 -6.8498678D-25 -8.7576484D-29  7.2934102D-33
 111   16  -2015.1606  0.0122913670 -1.1117992D-08  6.0077105D-15 -9.8549424D-21 -7.0164332D-25 -8.5924770D-29  7.4536934D-33
 111   17  -2014.7427  0.0122906110 -1.1117379D-08  6.0063621D-15 -9.9757015D-21 -7.1899008D-25 -8.4130876D-29  7.6203348D-33
 111   18  -2014.3003  0.0122898105 -1.1116730D-08  6.0049162D-15 -1.0106742D-20 -7.3695303D-25 -8.2188790D-29  7.7925088D-33
 111   19  -2013.8333  0.0122889657 -1.1116046D-08  6.0033692D-15 -1.0248529D-20 -7.5545436D-25 -8.0092335D-29  7.9694691D-33
 111   20  -2013.3417  0.0122880764 -1.1115326D-08  6.0017172D-15 -1.0401524D-20 -7.7440647D-25 -7.7835459D-29  8.1502441D-33
 112    0  -1989.6469  0.0122490700 -1.1156951D-08  5.8674024D-15 -2.0992676D-20  7.4370127D-25  5.7380347D-29 -8.2054669D-33
 112    1  -1989.6224  0.0122490254 -1.1156915D-08  5.8672345D-15 -2.0985241D-20  7.4437843D-25  5.7266225D-29 -8.2105880D-33
 112    2  -1989.5734  0.0122489361 -1.1156845D-08  5.8668989D-15 -2.0970334D-20  7.4576065D-25  5.7035357D-29 -8.2227967D-33
 112    3  -1989.4999  0.0122488022 -1.1156739D-08  5.8663958D-15 -2.0947930D-20  7.4780778D-25  5.6689643D-29 -8.2399903D-33
 112    4  -1989.4019  0.0122486237 -1.1156599D-08  5.8657260D-15 -2.0917964D-20  7.5051759D-25  5.6227574D-29 -8.2626802D-33
 112    5  -1989.2794  0.0122484006 -1.1156423D-08  5.8648900D-15 -2.0880354D-20  7.5387380D-25  5.5648212D-29 -8.2906955D-33
 112    6  -1989.1325  0.0122481328 -1.1156212D-08  5.8638889D-15 -2.0835002D-20  7.5785550D-25  5.4950388D-29 -8.3238038D-33
 112    7  -1988.9610  0.0122478205 -1.1155965D-08  5.8627236D-15 -2.0781791D-20  7.6243653D-25  5.4132823D-29 -8.3616617D-33
 112    8  -1988.7650  0.0122474635 -1.1155684D-08  5.8613955D-15 -2.0720590D-20  7.6758836D-25  5.3193935D-29 -8.4040120D-33
 112    9  -1988.5446  0.0122470619 -1.1155367D-08  5.8599061D-15 -2.0651250D-20  7.7327539D-25  5.2132119D-29 -8.4503839D-33
 112   10  -1988.2996  0.0122466157 -1.1155016D-08  5.8582571D-15 -2.0573612D-20  7.7945999D-25  5.0945546D-29 -8.5004060D-33
 112   11  -1988.0302  0.0122461249 -1.1154629D-08  5.8564504D-15 -2.0487505D-20  7.8609781D-25  4.9632373D-29 -8.5535502D-33
 112   12  -1987.7363  0.0122455895 -1.1154208D-08  5.8544882D-15 -2.0392748D-20  7.9314131D-25  4.8190647D-29 -8.6093127D-33
 112   13  -1987.4179  0.0122450094 -1.1153751D-08  5.8523727D-15 -2.0289156D-20  8.0053617D-25  4.6618463D-29 -8.6670337D-33
 112   14  -1987.0751  0.0122443848 -1.1153260D-08  5.8501066D-15 -2.0176540D-20  8.0822443D-25  4.4913890D-29 -8.7260865D-33
 112   15  -1986.7078  0.0122437157 -1.1152733D-08  5.8476927D-15 -2.0054708D-20  8.1614357D-25  4.3075056D-29 -8.7858045D-33
 112   16  -1986.3160  0.0122430019 -1.1152172D-08  5.8451341D-15 -1.9923473D-20  8.2422389D-25  4.1100291D-29 -8.8453567D-33
 112   17  -1985.8997  0.0122422436 -1.1151576D-08  5.8424341D-15 -1.9782654D-20  8.3239273D-25  3.8987991D-29 -8.9039846D-33
 112   18  -1985.4590  0.0122414407 -1.1150945D-08  5.8395962D-15 -1.9632079D-20  8.4057089D-25  3.6736879D-29 -8.9608047D-33
 112   19  -1984.9939  0.0122405932 -1.1150280D-08  5.8366243D-15 -1.9471592D-20  8.4867424D-25  3.4345939D-29 -9.0148928D-33
 112   20  -1984.5043  0.0122397013 -1.1149579D-08  5.8335225D-15 -1.9301052D-20  8.5661339D-25  3.1814501D-29 -9.0652688D-33
 113    0  -1960.9552  0.0122004426 -1.1192578D-08  5.8282625D-15 -1.4837829D-20 -4.3671639D-25  1.0264689D-29  6.0077405D-33
 113    1  -1960.9308  0.0122003978 -1.1192543D-08  5.8281438D-15 -1.4842197D-20 -4.3659609D-25  1.0349027D-29  6.0046942D-33
 113    2  -1960.8820  0.0122003082 -1.1192473D-08  5.8279063D-15 -1.4850930D-20 -4.3635463D-25  1.0517730D-29  5.9987013D-33
 113    3  -1960.8088  0.0122001739 -1.1192368D-08  5.8275497D-15 -1.4864010D-20 -4.3595903D-25  1.0768520D-29  5.9879961D-33
 113    4  -1960.7112  0.0121999949 -1.1192228D-08  5.8270738D-15 -1.4881437D-20 -4.3543456D-25  1.1103487D-29  5.9746198D-33
 113    5  -1960.5892  0.0121997710 -1.1192053D-08  5.8264781D-15 -1.4903193D-20 -4.3475590D-25  1.1521129D-29  5.9576046D-33
 113    6  -1960.4428  0.0121995024 -1.1191844D-08  5.8257621D-15 -1.4929253D-20 -4.3390828D-25  1.2020688D-29  5.9367761D-33
 113    7  -1960.2720  0.0121991890 -1.1191599D-08  5.8249252D-15 -1.4959590D-20 -4.3287416D-25  1.2601279D-29  5.9119440D-33
 113    8  -1960.0769  0.0121988309 -1.1191319D-08  5.8239667D-15 -1.4994171D-20 -4.3163267D-25  1.3261794D-29  5.8828510D-33
 113    9  -1959.8573  0.0121984280 -1.1191005D-08  5.8228857D-15 -1.5032952D-20 -4.3016054D-25  1.4000933D-29  5.8492252D-33
 113   10  -1959.6133  0.0121979804 -1.1190656D-08  5.8216813D-15 -1.5075883D-20 -4.2843139D-25  1.4817138D-29  5.8107474D-33
 113   11  -1959.3450  0.0121974880 -1.1190271D-08  5.8203526D-15 -1.5122900D-20 -4.2641671D-25  1.5708658D-29  5.7670917D-33
 113   12  -1959.0522  0.0121969509 -1.1189852D-08  5.8188984D-15 -1.5173932D-20 -4.2408512D-25  1.6673415D-29  5.7178836D-33
 113   13  -1958.7351  0.0121963690 -1.1189399D-08  5.8173174D-15 -1.5228891D-20 -4.2140315D-25  1.7709082D-29  5.6627320D-33
 113   14  -1958.3936  0.0121957424 -1.1188910D-08  5.8156085D-15 -1.5287674D-20 -4.1833513D-25  1.8812984D-29  5.6012232D-33
 113   15  -1958.0278  0.0121950711 -1.1188387D-08  5.8137702D-15 -1.5350165D-20 -4.1484325D-25  1.9982108D-29  5.5329203D-33
 113   16  -1957.6375  0.0121943551 -1.1187829D-08  5.8118011D-15 -1.5416227D-20 -4.1088795D-25  2.1213055D-29  5.4573636D-33
 113   17  -1957.2229  0.0121935943 -1.1187236D-08  5.8096998D-15 -1.5485702D-20 -4.0642866D-25  2.2502064D-29  5.3741195D-33
 113   18  -1956.7840  0.0121927889 -1.1186609D-08  5.8074646D-15 -1.5558414D-20 -4.0142313D-25  2.3844915D-29  5.2827093D-33
 113   19  -1956.3207  0.0121919387 -1.1185947D-08  5.8050940D-15 -1.5634157D-20 -3.9582689D-25  2.5236856D-29  5.1825900D-33
 113   20  -1955.8330  0.0121910439 -1.1185250D-08  5.8025862D-15 -1.5712706D-20 -3.8959731D-25  2.6672797D-29  5.0733557D-33
 114    0  -1932.4304  0.0121515288 -1.1228703D-08  5.7521351D-15 -1.2309477D-20 -8.2876936D-26 -4.5041200D-29  1.3106168D-33
 114    1  -1932.4061  0.0121514838 -1.1228669D-08  5.7520367D-15 -1.2310313D-20 -8.3427188D-26 -4.5022075D-29  1.3193529D-33
 114    2  -1932.3575  0.0121513940 -1.1228600D-08  5.7518397D-15 -1.2311989D-20 -8.4499832D-26 -4.4985481D-29  1.3350825D-33
 114    3  -1932.2846  0.0121512593 -1.1228496D-08  5.7515441D-15 -1.2314549D-20 -8.6118426D-26 -4.4928880D-29  1.3593811D-33
 114    4  -1932.1873  0.0121510796 -1.1228358D-08  5.7511500D-15 -1.2318036D-20 -8.8273142D-26 -4.4851850D-29  1.3917281D-33
 114    5  -1932.0658  0.0121508551 -1.1228185D-08  5.7506572D-15 -1.2322517D-20 -9.0960932D-26 -4.4753024D-29  1.4320765D-33
 114    6  -1931.9200  0.0121505856 -1.1227978D-08  5.7500656D-15 -1.2328072D-20 -9.4179211D-26 -4.4630679D-29  1.4804447D-33
 114    7  -1931.7499  0.0121502712 -1.1227737D-08  5.7493750D-15 -1.2334795D-20 -9.7922259D-26 -4.4482841D-29  1.5367153D-33
 114    8  -1931.5555  0.0121499119 -1.1227461D-08  5.7485854D-15 -1.2342800D-20 -1.0218395D-25 -4.4307132D-29  1.6007999D-33
 114    9  -1931.3368  0.0121495077 -1.1227151D-08  5.7476963D-15 -1.2352211D-20 -1.0695815D-25 -4.4100902D-29  1.6726531D-33
 114   10  -1931.0938  0.0121490587 -1.1226806D-08  5.7467077D-15 -1.2363171D-20 -1.1223637D-25 -4.3861146D-29  1.7521674D-33
 114   11  -1930.8266  0.0121485647 -1.1226426D-08  5.7456192D-15 -1.2375835D-20 -1.1800811D-25 -4.3584608D-29  1.8391773D-33
 114   12  -1930.5350  0.0121480258 -1.1226013D-08  5.7444305D-15 -1.2390372D-20 -1.2426197D-25 -4.3267664D-29  1.9335598D-33
 114   13  -1930.2192  0.0121474421 -1.1225565D-08  5.7431410D-15 -1.2406963D-20 -1.3098365D-25 -4.2906529D-29  2.0350894D-33
 114   14  -1929.8790  0.0121468135 -1.1225082D-08  5.7417504D-15 -1.2425804D-20 -1.3815819D-25 -4.2496999D-29  2.1436183D-33
 114   15  -1929.5147  0.0121461400 -1.1224566D-08  5.7402580D-15 -1.2447099D-20 -1.4576644D-25 -4.2034734D-29  2.2588501D-33
 114   16  -1929.1260  0.0121454216 -1.1224015D-08  5.7386633D-15 -1.2471064D-20 -1.5378776D-25 -4.1515105D-29  2.3805290D-33
 114   17  -1928.7131  0.0121446584 -1.1223430D-08  5.7369654D-15 -1.2497925D-20 -1.6219841D-25 -4.0933300D-29  2.5083461D-33
 114   18  -1928.2759  0.0121438503 -1.1222810D-08  5.7351635D-15 -1.2527912D-20 -1.7097064D-25 -4.0284346D-29  2.6419040D-33
 114   19  -1927.8144  0.0121429974 -1.1222156D-08  5.7332568D-15 -1.2561263D-20 -1.8007419D-25 -3.9563100D-29  2.7808087D-33
 114   20  -1927.3287  0.0121420997 -1.1221468D-08  5.7312441D-15 -1.2598221D-20 -1.8947439D-25 -3.8764324D-29  2.9245761D-33
 115    0  -1904.0730  0.0121023241 -1.1265306D-08  5.6669042D-15 -1.2937689D-20  7.6687764D-25 -1.6499564D-30 -9.8280136D-33
 115    1  -1904.0488  0.0121022790 -1.1265272D-08  5.6668008D-15 -1.2930027D-20  7.6684388D-25 -1.7865906D-30 -9.8289847D-33
 115    2  -1904.0004  0.0121021889 -1.1265204D-08  5.6665940D-15 -1.2914684D-20  7.6681053D-25 -2.0628302D-30 -9.8334056D-33
 115    3  -1903.9278  0.0121020537 -1.1265102D-08  5.6662843D-15 -1.2891681D-20  7.6672886D-25 -2.4759465D-30 -9.8386272D-33
 115    4  -1903.8310  0.0121018734 -1.1264966D-08  5.6658723D-15 -1.2861015D-20  7.6659671D-25 -3.0270866D-30 -9.8452959D-33
 115    5  -1903.7100  0.0121016481 -1.1264796D-08  5.6653586D-15 -1.2822690D-20  7.6639437D-25 -3.7165325D-30 -9.8531692D-33
 115    6  -1903.5647  0.0121013778 -1.1264592D-08  5.6647442D-15 -1.2776715D-20  7.6609645D-25 -4.5445465D-30 -9.8619116D-33
 115    7  -1903.3953  0.0121010624 -1.1264354D-08  5.6640302D-15 -1.2723102D-20  7.6567397D-25 -5.5114694D-30 -9.8711942D-33
 115    8  -1903.2017  0.0121007019 -1.1264082D-08  5.6632179D-15 -1.2661871D-20  7.6509142D-25 -6.6175561D-30 -9.8805478D-33
 115    9  -1902.9839  0.0121002964 -1.1263776D-08  5.6623087D-15 -1.2593047D-20  7.6430914D-25 -7.8630720D-30 -9.8894859D-33
 115   10  -1902.7419  0.0120998459 -1.1263437D-08  5.6613043D-15 -1.2516666D-20  7.6328195D-25 -9.2481724D-30 -9.8974361D-33
 115   11  -1902.4757  0.0120993503 -1.1263063D-08  5.6602065D-15 -1.2432776D-20  7.6196022D-25 -1.0772893D-29 -9.9037786D-33
 115   12  -1902.1853  0.0120988097 -1.1262655D-08  5.6590174D-15 -1.2341438D-20  7.6028899D-25 -1.2437123D-29 -9.9078291D-33
 115   13  -1901.8708  0.0120982240 -1.1262214D-08  5.6577390D-15 -1.2242733D-20  7.5820741D-25 -1.4240476D-29 -9.9087757D-33
 115   14  -1901.5320  0.0120975934 -1.1261739D-08  5.6563738D-15 -1.2136759D-20  7.5565139D-25 -1.6182380D-29 -9.9058407D-33
 115   15  -1901.1691  0.0120969177 -1.1261230D-08  5.6549241D-15 -1.2023639D-20  7.5255121D-25 -1.8261909D-29 -9.8981378D-33
 115   16  -1900.7820  0.0120961970 -1.1260687D-08  5.6533928D-15 -1.1903522D-20  7.4883143D-25 -2.0477704D-29 -9.8846668D-33
 115   17  -1900.3708  0.0120954313 -1.1260110D-08  5.6517826D-15 -1.1776589D-20  7.4441370D-25 -2.2828009D-29 -9.8644473D-33
 115   18  -1899.9353  0.0120946206 -1.1259500D-08  5.6500964D-15 -1.1643053D-20  7.3921412D-25 -2.5310515D-29 -9.8363878D-33
 115   19  -1899.4758  0.0120937649 -1.1258856D-08  5.6483373D-15 -1.1503169D-20  7.3314461D-25 -2.7922279D-29 -9.7993326D-33
 115   20  -1898.9920  0.0120928642 -1.1258178D-08  5.6465085D-15 -1.1357231D-20  7.2611408D-25 -3.0659762D-29 -9.7521212D-33
 116    0  -1875.8838  0.0120528244 -1.1302024D-08  5.6729188D-15 -2.2001652D-20 -9.8556908D-25  1.1272445D-28  1.2306417D-32
 116    1  -1875.8597  0.0120527792 -1.1301990D-08  5.6727427D-15 -2.2011503D-20 -9.8421973D-25  1.1289698D-28  1.2292477D-32
 116    2  -1875.8115  0.0120526888 -1.1301922D-08  5.6723904D-15 -2.2031166D-20 -9.8151985D-25  1.1324180D-28  1.2264846D-32
 116    3  -1875.7392  0.0120525531 -1.1301819D-08  5.6718613D-15 -2.2060542D-20 -9.7741561D-25  1.1375459D-28  1.2220656D-32
 116    4  -1875.6428  0.0120523723 -1.1301683D-08  5.6711547D-15 -2.2099529D-20 -9.7193904D-25  1.1443733D-28  1.2162972D-32
 116    5  -1875.5223  0.0120521463 -1.1301513D-08  5.6702697D-15 -2.2147955D-20 -9.6504732D-25  1.1528621D-28  1.2090292D-32
 116    6  -1875.3777  0.0120518750 -1.1301309D-08  5.6692053D-15 -2.2205608D-20 -9.5671030D-25  1.1629810D-28  1.2002236D-32
 116    7  -1875.2089  0.0120515586 -1.1301071D-08  5.6679599D-15 -2.2272234D-20 -9.4689184D-25  1.1746923D-28  1.1898336D-32
 116    8  -1875.0161  0.0120511970 -1.1300799D-08  5.6665320D-15 -2.2347533D-20 -9.3555109D-25  1.1879513D-28  1.1778102D-32
 116    9  -1874.7992  0.0120507902 -1.1300493D-08  5.6649200D-15 -2.2431153D-20 -9.2264149D-25  1.2027057D-28  1.1640935D-32
 116   10  -1874.5582  0.0120503382 -1.1300153D-08  5.6631218D-15 -2.2522692D-20 -9.0811185D-25  1.2188949D-28  1.1486183D-32
 116   11  -1874.2931  0.0120498410 -1.1299780D-08  5.6611355D-15 -2.2621695D-20 -8.9190646D-25  1.2364507D-28  1.1313140D-32
 116   12  -1874.0039  0.0120492986 -1.1299372D-08  5.6589587D-15 -2.2727649D-20 -8.7396543D-25  1.2552959D-28  1.1121032D-32
 116   13  -1873.6906  0.0120487110 -1.1298931D-08  5.6565891D-15 -2.2839986D-20 -8.5422583D-25  1.2753439D-28  1.0909057D-32
 116   14  -1873.3533  0.0120480783 -1.1298456D-08  5.6540244D-15 -2.2958069D-20 -8.3262177D-25  1.2964984D-28  1.0676379D-32
 116   15  -1872.9918  0.0120474004 -1.1297947D-08  5.6512620D-15 -2.3081202D-20 -8.0908466D-25  1.3186526D-28  1.0422098D-32
 116   16  -1872.6063  0.0120466773 -1.1297405D-08  5.6482994D-15 -2.3208618D-20 -7.8354425D-25  1.3416892D-28  1.0145294D-32
 116   17  -1872.1967  0.0120459091 -1.1296829D-08  5.6451341D-15 -2.3339481D-20 -7.5592993D-25  1.3654789D-28  9.8450554D-33
 116   18  -1871.7631  0.0120450958 -1.1296219D-08  5.6417636D-15 -2.3472878D-20 -7.2617083D-25  1.3898809D-28  9.5204437D-33
 116   19  -1871.3054  0.0120442373 -1.1295576D-08  5.6381854D-15 -2.3607821D-20 -6.9419639D-25  1.4147414D-28  9.1704918D-33
 116   20  -1870.8237  0.0120433337 -1.1294900D-08  5.6343972D-15 -2.3743245D-20 -6.5993859D-25  1.4398938D-28  8.7942841D-33
 117    0  -1847.8636  0.0120030287 -1.1340052D-08  5.5634858D-15 -1.0484802D-21  3.2898477D-25 -2.0709028D-28 -4.5266270D-33
 117    1  -1847.8396  0.0120029833 -1.1340019D-08  5.5634774D-15 -1.0452073D-21  3.2648941D-25 -2.0715270D-28 -4.4977060D-33
 117    2  -1847.7916  0.0120028926 -1.1339952D-08  5.5634607D-15 -1.0387221D-21  3.2152609D-25 -2.0727862D-28 -4.4418174D-33
 117    3  -1847.7195  0.0120027565 -1.1339852D-08  5.5634359D-15 -1.0291885D-21  3.1406072D-25 -2.0746339D-28 -4.3569243D-33
 117    4  -1847.6235  0.0120025751 -1.1339718D-08  5.5634032D-15 -1.0168253D-21  3.0409646D-25 -2.0770419D-28 -4.2435908D-33
 117    5  -1847.5035  0.0120023483 -1.1339551D-08  5.5633628D-15 -1.0019323D-21  2.9162534D-25 -2.0799627D-28 -4.1017334D-33
 117    6  -1847.3595  0.0120020762 -1.1339351D-08  5.5633151D-15 -9.8488416D-22  2.7663761D-25 -2.0833367D-28 -3.9312432D-33
 117    7  -1847.1914  0.0120017587 -1.1339117D-08  5.5632605D-15 -9.6613242D-22  2.5912154D-25 -2.0870916D-28 -3.7319316D-33
 117    8  -1846.9994  0.0120013958 -1.1338850D-08  5.5631993D-15 -9.4620484D-22  2.3906558D-25 -2.0911435D-28 -3.5036732D-33
 117    9  -1846.7834  0.0120009876 -1.1338550D-08  5.5631319D-15 -9.2570601D-22  2.1645745D-25 -2.0953958D-28 -3.2462932D-33
 117   10  -1846.5434  0.0120005341 -1.1338216D-08  5.5630587D-15 -9.0531835D-22  1.9128631D-25 -2.0997401D-28 -2.9596953D-33
 117   11  -1846.2794  0.0120000352 -1.1337849D-08  5.5629799D-15 -8.8580223D-22  1.6354037D-25 -2.1040547D-28 -2.6436705D-33
 117   12  -1845.9914  0.0119994910 -1.1337448D-08  5.5628958D-15 -8.6799691D-22  1.3321113D-25 -2.1082059D-28 -2.2981285D-33
 117   13  -1845.6794  0.0119989015 -1.1337015D-08  5.5628063D-15 -8.5281826D-22  1.0029216D-25 -2.1120473D-28 -1.9229712D-33
 117   14  -1845.3434  0.0119982666 -1.1336547D-08  5.5627115D-15 -8.4126211D-22  6.4779994D-26 -2.1154198D-28 -1.5181228D-33
 117   15  -1844.9835  0.0119975864 -1.1336047D-08  5.5626110D-15 -8.3440232D-22  2.6676472D-26 -2.1181518D-28 -1.0836000D-33
 117   16  -1844.5996  0.0119968610 -1.1335513D-08  5.5625044D-15 -8.3338826D-22 -1.4012207D-26 -2.1200595D-28 -6.1942329D-34
 117   17  -1844.1917  0.0119960902 -1.1334945D-08  5.5623907D-15 -8.3944697D-22 -5.7272672D-26 -2.1209465D-28 -1.2572612D-34
 117   18  -1843.7599  0.0119952741 -1.1334345D-08  5.5622689D-15 -8.5387908D-22 -1.0308417D-25 -2.1206045D-28  3.9727959D-34
 117   19  -1843.3041  0.0119944127 -1.1333710D-08  5.5621374D-15 -8.7805664D-22 -1.5141681D-25 -2.1188138D-28  9.4928094D-34
 117   20  -1842.8243  0.0119935060 -1.1333043D-08  5.5619942D-15 -9.1342245D-22 -2.0223012D-25 -2.1153433D-28  1.5298245D-33
 118    0  -1820.0129  0.0119529321 -1.1377319D-08  5.4849978D-15 -2.7394170D-20  5.9830620D-25  1.9321417D-28 -8.7205366D-33
 118    1  -1819.9890  0.0119528866 -1.1377286D-08  5.4847786D-15 -2.7388172D-20  6.0063147D-25  1.9309132D-28 -8.7476414D-33
 118    2  -1819.9412  0.0119527956 -1.1377220D-08  5.4843405D-15 -2.7376114D-20  6.0526137D-25  1.9284574D-28 -8.8007013D-33
 118    3  -1819.8695  0.0119526591 -1.1377122D-08  5.4836837D-15 -2.7357853D-20  6.1219567D-25  1.9247455D-28 -8.8801813D-33
 118    4  -1819.7739  0.0119524771 -1.1376990D-08  5.4828087D-15 -2.7333181D-20  6.2142099D-25  1.9197440D-28 -8.9859086D-33
 118    5  -1819.6543  0.0119522495 -1.1376826D-08  5.4817160D-15 -2.7301822D-20  6.3291873D-25  1.9134087D-28 -9.1176255D-33
 118    6  -1819.5109  0.0119519765 -1.1376628D-08  5.4804064D-15 -2.7263434D-20  6.4666683D-25  1.9056840D-28 -9.2751135D-33
 118    7  -1819.3436  0.0119516579 -1.1376398D-08  5.4788809D-15 -2.7217608D-20  6.6263658D-25  1.8965038D-28 -9.4580057D-33
 118    8  -1819.1524  0.0119512939 -1.1376135D-08  5.4771407D-15 -2.7163868D-20  6.8079420D-25  1.8857921D-28 -9.6658998D-33
 118    9  -1818.9372  0.0119508844 -1.1375839D-08  5.4751871D-15 -2.7101681D-20  7.0109613D-25  1.8734647D-28 -9.8980840D-33
 118   10  -1818.6982  0.0119504293 -1.1375511D-08  5.4730218D-15 -2.7030451D-20  7.2349334D-25  1.8594284D-28 -1.0153839D-32
 118   11  -1818.4353  0.0119499288 -1.1375150D-08  5.4706467D-15 -2.6949520D-20  7.4793321D-25  1.8435766D-28 -1.0432610D-32
 118   12  -1818.1485  0.0119493828 -1.1374756D-08  5.4680639D-15 -2.6858180D-20  7.7435301D-25  1.8257963D-28 -1.0733592D-32
 118   13  -1817.8379  0.0119487913 -1.1374330D-08  5.4652760D-15 -2.6755670D-20  8.0268062D-25  1.8059675D-28 -1.1055820D-32
 118   14  -1817.5033  0.0119481544 -1.1373871D-08  5.4622857D-15 -2.6641179D-20  8.3283619D-25  1.7839616D-28 -1.1398317D-32
 118   15  -1817.1449  0.0119474720 -1.1373379D-08  5.4590964D-15 -2.6513855D-20  8.6472911D-25  1.7596441D-28 -1.1759914D-32
 118   16  -1816.7626  0.0119467441 -1.1372855D-08  5.4557116D-15 -2.6372809D-20  8.9825799D-25  1.7328753D-28 -1.2139327D-32
 118   17  -1816.3564  0.0119459708 -1.1372299D-08  5.4521354D-15 -2.6217117D-20  9.3330993D-25  1.7035108D-28 -1.2535121D-32
 118   18  -1815.9263  0.0119451520 -1.1371710D-08  5.4483724D-15 -2.6045829D-20  9.6976019D-25  1.6714022D-28 -1.2945738D-32
 118   19  -1815.4724  0.0119442878 -1.1371090D-08  5.4444276D-15 -2.5857978D-20  1.0074704D-24  1.6364000D-28 -1.3369426D-32
 118   20  -1814.9947  0.0119433781 -1.1370436D-08  5.4403066D-15 -2.5652586D-20  1.0462891D-24  1.5983530D-28 -1.3804293D-32
 119    0  -1792.3326  0.0119025304 -1.1416405D-08  5.4604423D-15 -1.0962108D-20 -1.2163133D-24 -5.9712912D-29  1.6322811D-32
 119    1  -1792.3088  0.0119024847 -1.1416372D-08  5.4603546D-15 -1.0974277D-20 -1.2170339D-24 -5.9483922D-29  1.6330242D-32
 119    2  -1792.2611  0.0119023934 -1.1416306D-08  5.4601788D-15 -1.0998630D-20 -1.2184508D-24 -5.9026901D-29  1.6343903D-32
 119    3  -1792.1897  0.0119022564 -1.1416208D-08  5.4599144D-15 -1.1035215D-20 -1.2205632D-24 -5.8340023D-29  1.6364645D-32
 119    4  -1792.0945  0.0119020738 -1.1416077D-08  5.4595605D-15 -1.1084093D-20 -1.2233417D-24 -5.7422831D-29  1.6391824D-32
 119    5  -1791.9755  0.0119018454 -1.1415913D-08  5.4591159D-15 -1.1145346D-20 -1.2267523D-24 -5.6274252D-29  1.6424947D-32
 119    6  -1791.8327  0.0119015715 -1.1415717D-08  5.4585791D-15 -1.1219072D-20 -1.2307546D-24 -5.4892911D-29  1.6463535D-32
 119    7  -1791.6661  0.0119012518 -1.1415487D-08  5.4579485D-15 -1.1305384D-20 -1.2352980D-24 -5.3277345D-29  1.6506897D-32
 119    8  -1791.4756  0.0119008865 -1.1415225D-08  5.4572218D-15 -1.1404410D-20 -1.2403236D-24 -5.1425898D-29  1.6554238D-32
 119    9  -1791.2614  0.0119004756 -1.1414931D-08  5.4563966D-15 -1.1516286D-20 -1.2457651D-24 -4.9336853D-29  1.6604725D-32
 119   10  -1791.0234  0.0119000190 -1.1414603D-08  5.4554703D-15 -1.1641154D-20 -1.2515455D-24 -4.7008476D-29  1.6657309D-32
 119   11  -1790.7616  0.0118995168 -1.1414243D-08  5.4544398D-15 -1.1779159D-20 -1.2575813D-24 -4.4439062D-29  1.6710945D-32
 119   12  -1790.4760  0.0118989689 -1.1413851D-08  5.4533018D-15 -1.1930444D-20 -1.2637782D-24 -4.1627055D-29  1.6764381D-32
 119   13  -1790.1667  0.0118983754 -1.1413425D-08  5.4520525D-15 -1.2095148D-20 -1.2700340D-24 -3.8571104D-29  1.6816295D-32
 119   14  -1789.8335  0.0118977362 -1.1412968D-08  5.4506878D-15 -1.2273393D-20 -1.2762372D-24 -3.5270190D-29  1.6865240D-32
 119   15  -1789.4766  0.0118970515 -1.1412477D-08  5.4492035D-15 -1.2465288D-20 -1.2822667D-24 -3.1723703D-29  1.6909620D-32
 119   16  -1789.0959  0.0118963211 -1.1411954D-08  5.4475948D-15 -1.2670919D-20 -1.2879937D-24 -2.7931494D-29  1.6947797D-32
 119   17  -1788.6915  0.0118955451 -1.1411398D-08  5.4458566D-15 -1.2890339D-20 -1.2932801D-24 -2.3894117D-29  1.6977980D-32
 119   18  -1788.2632  0.0118947235 -1.1410810D-08  5.4439837D-15 -1.3123566D-20 -1.2979790D-24 -1.9612861D-29  1.6998283D-32
 119   19  -1787.8112  0.0118938563 -1.1410190D-08  5.4419701D-15 -1.3370574D-20 -1.3019353D-24 -1.5089908D-29  1.7006730D-32
 119   20  -1787.3355  0.0118929435 -1.1409537D-08  5.4398100D-15 -1.3631285D-20 -1.3049854D-24 -1.0328473D-29  1.7001205D-32
 120    0  -1764.8232  0.0118518195 -1.1455728D-08  5.3131465D-15 -1.0940528D-20  7.0595768D-25 -8.7175561D-29 -9.7672297D-33
 120    1  -1764.7995  0.0118517737 -1.1455696D-08  5.3130590D-15 -1.0933479D-20  7.0489954D-25 -8.7311344D-29 -9.7511831D-33
 120    2  -1764.7521  0.0118516821 -1.1455632D-08  5.3128841D-15 -1.0919396D-20  7.0281219D-25 -8.7584830D-29 -9.7213547D-33
 120    3  -1764.6810  0.0118515446 -1.1455537D-08  5.3126223D-15 -1.0898360D-20  6.9965195D-25 -8.7992156D-29 -9.6752753D-33
 120    4  -1764.5862  0.0118513613 -1.1455409D-08  5.3122740D-15 -1.0870458D-20  6.9541505D-25 -8.8532228D-29 -9.6135051D-33
 120    5  -1764.4677  0.0118511322 -1.1455250D-08  5.3118399D-15 -1.0835821D-20  6.9008277D-25 -8.9202444D-29 -9.5358240D-33
 120    6  -1764.3255  0.0118508573 -1.1455059D-08  5.3113208D-15 -1.0794609D-20  6.8363113D-25 -8.9999496D-29 -9.4418973D-33
 120    7  -1764.1596  0.0118505365 -1.1454836D-08  5.3107176D-15 -1.0747020D-20  6.7603227D-25 -9.0919388D-29 -9.3313749D-33
 120    8  -1763.9700  0.0118501700 -1.1454581D-08  5.3100315D-15 -1.0693288D-20  6.6725389D-25 -9.1957362D-29 -9.2038174D-33
 120    9  -1763.7567  0.0118497576 -1.1454294D-08  5.3092638D-15 -1.0633684D-20  6.5726008D-25 -9.3107922D-29 -9.0587617D-33
 120   10  -1763.5197  0.0118492995 -1.1453976D-08  5.3084157D-15 -1.0568519D-20  6.4601110D-25 -9.4364749D-29 -8.8956611D-33
 120   11  -1763.2590  0.0118487955 -1.1453625D-08  5.3074888D-15 -1.0498146D-20  6.3346534D-25 -9.5720728D-29 -8.7140077D-33
 120   12  -1762.9746  0.0118482457 -1.1453243D-08  5.3064846D-15 -1.0422962D-20  6.1957636D-25 -9.7167825D-29 -8.5131349D-33
 120   13  -1762.6666  0.0118476502 -1.1452829D-08  5.3054047D-15 -1.0343407D-20  6.0429814D-25 -9.8697210D-29 -8.2924969D-33
 120   14  -1762.3349  0.0118470088 -1.1452384D-08  5.3042510D-15 -1.0259972D-20  5.8758147D-25 -1.0029897D-28 -8.0514274D-33
 120   15  -1761.9795  0.0118463217 -1.1451906D-08  5.3030250D-15 -1.0173197D-20  5.6937706D-25 -1.0196233D-28 -7.7893061D-33
 120   16  -1761.6004  0.0118455888 -1.1451397D-08  5.3017286D-15 -1.0083671D-20  5.4963433D-25 -1.0367543D-28 -7.5054553D-33
 120   17  -1761.1976  0.0118448101 -1.1450857D-08  5.3003635D-15 -9.9920408D-21  5.2830435D-25 -1.0542541D-28 -7.1992726D-33
 120   18  -1760.7712  0.0118439857 -1.1450284D-08  5.2989314D-15 -9.8990065D-21  5.0533956D-25 -1.0719831D-28 -6.8701739D-33
 120   19  -1760.3212  0.0118431155 -1.1449680D-08  5.2974339D-15 -9.8053265D-21  4.8069295D-25 -1.0897903D-28 -6.5175221D-33
 120   20  -1759.8475  0.0118421995 -1.1449045D-08  5.2958726D-15 -9.7118169D-21  4.5432322D-25 -1.1075140D-28 -6.1408678D-33
 121    0  -1737.4857  0.0118007928 -1.1495578D-08  5.2351092D-15 -2.0713349D-20  4.8900614D-25  1.1157364D-28 -6.8842897D-33
 121    1  -1737.4621  0.0118007469 -1.1495546D-08  5.2349435D-15 -2.0708453D-20  4.9034306D-25  1.1147721D-28 -6.9035468D-33
 121    2  -1737.4148  0.0118006549 -1.1495484D-08  5.2346122D-15 -2.0698620D-20  4.9301337D-25  1.1128359D-28 -6.9419913D-33
 121    3  -1737.3440  0.0118005170 -1.1495389D-08  5.2341157D-15 -2.0683771D-20  4.9700973D-25  1.1099117D-28 -6.9995247D-33
 121    4  -1737.2496  0.0118003330 -1.1495264D-08  5.2334541D-15 -2.0663787D-20  5.0232126D-25  1.1059752D-28 -7.0759772D-33
 121    5  -1737.1316  0.0118001031 -1.1495107D-08  5.2326281D-15 -2.0638498D-20  5.0895723D-25  1.1009758D-28 -7.1728017D-33
 121    6  -1736.9900  0.0117998272 -1.1494918D-08  5.2316381D-15 -2.0607724D-20  5.1686254D-25  1.0949026D-28 -7.2871851D-33
 121    7  -1736.8248  0.0117995054 -1.1494699D-08  5.2304851D-15 -2.0571222D-20  5.2602949D-25  1.0876961D-28 -7.4198643D-33
 121    8  -1736.6361  0.0117991376 -1.1494448D-08  5.2291699D-15 -2.0528723D-20  5.3643161D-25  1.0793012D-28 -7.5705002D-33
 121    9  -1736.4237  0.0117987238 -1.1494165D-08  5.2276936D-15 -2.0479922D-20  5.4803585D-25  1.0696566D-28 -7.7385835D-33
 121   10  -1736.1877  0.0117982640 -1.1493852D-08  5.2260574D-15 -2.0424478D-20  5.6080612D-25  1.0586928D-28 -7.9236678D-33
 121   11  -1735.9281  0.0117977583 -1.1493507D-08  5.2242628D-15 -2.0362024D-20  5.7469982D-25  1.0463348D-28 -8.1251695D-33
 121   12  -1735.6450  0.0117972066 -1.1493131D-08  5.2223114D-15 -2.0292160D-20  5.8966794D-25  1.0325016D-28 -8.3423863D-33
 121   13  -1735.3383  0.0117966090 -1.1492724D-08  5.2202050D-15 -2.0214461D-20  6.0565530D-25  1.0171068D-28 -8.5745565D-33
 121   14  -1735.0080  0.0117959654 -1.1492285D-08  5.2179458D-15 -2.0128487D-20  6.2258111D-25  1.0000735D-28 -8.8195298D-33
 121   15  -1734.6541  0.0117952759 -1.1491816D-08  5.2155361D-15 -2.0033751D-20  6.4042657D-25  9.8126641D-29 -9.0798524D-33
 121   16  -1734.2767  0.0117945404 -1.1491315D-08  5.2129784D-15 -1.9929786D-20  6.5906892D-25  9.6062197D-29 -9.3513218D-33
 121   17  -1733.8757  0.0117937590 -1.1490783D-08  5.2102756D-15 -1.9816090D-20  6.7843548D-25  9.3802799D-29 -9.6336706D-33
 121   18  -1733.4511  0.0117929317 -1.1490221D-08  5.2074310D-15 -1.9692164D-20  6.9843106D-25  9.1338104D-29 -9.9255732D-33
 121   19  -1733.0030  0.0117920585 -1.1489627D-08  5.2044479D-15 -1.9557501D-20  7.1895135D-25  8.8657698D-29 -1.0225594D-32
 121   20  -1732.5313  0.0117911393 -1.1489003D-08  5.2013304D-15 -1.9411605D-20  7.3988096D-25  8.5751279D-29 -1.0532093D-32
 122    0  -1710.3206  0.0117494455 -1.1536384D-08  5.2087013D-15 -1.7141779D-20 -1.3500470D-24  2.3401912D-29  1.8897730D-32
 122    1  -1710.2971  0.0117493994 -1.1536353D-08  5.2085641D-15 -1.7155281D-20 -1.3497713D-24  2.3667003D-29  1.8896220D-32
 122    2  -1710.2501  0.0117493071 -1.1536290D-08  5.2082894D-15 -1.7182267D-20 -1.3491902D-24  2.4195491D-29  1.8891629D-32
 122    3  -1710.1796  0.0117491686 -1.1536196D-08  5.2078765D-15 -1.7222730D-20 -1.3483049D-24  2.4988799D-29  1.8885134D-32
 122    4  -1710.0856  0.0117489841 -1.1536071D-08  5.2073245D-15 -1.7276638D-20 -1.3470802D-24  2.6046135D-29  1.8875865D-32
 122    5  -1709.9681  0.0117487533 -1.1535915D-08  5.2066321D-15 -1.7343952D-20 -1.3454778D-24  2.7367011D-29  1.8863291D-32
 122    6  -1709.8271  0.0117484765 -1.1535728D-08  5.2057977D-15 -1.7424621D-20 -1.3434504D-24  2.8950844D-29  1.8846755D-32
 122    7  -1709.6626  0.0117481535 -1.1535509D-08  5.2048193D-15 -1.7518575D-20 -1.3409412D-24  3.0796803D-29  1.8825492D-32
 122    8  -1709.4747  0.0117477843 -1.1535259D-08  5.2036947D-15 -1.7625730D-20 -1.3378835D-24  3.2903785D-29  1.8798553D-32
 122    9  -1709.2632  0.0117473691 -1.1534978D-08  5.2024213D-15 -1.7745975D-20 -1.3342019D-24  3.5270300D-29  1.8764904D-32
 122   10  -1709.0283  0.0117469077 -1.1534666D-08  5.2009963D-15 -1.7879179D-20 -1.3298123D-24  3.7894552D-29  1.8723416D-32
 122   11  -1708.7699  0.0117464002 -1.1534323D-08  5.1994165D-15 -1.8025176D-20 -1.3246200D-24  4.0774115D-29  1.8672720D-32
 122   12  -1708.4879  0.0117458465 -1.1533949D-08  5.1976784D-15 -1.8183769D-20 -1.3185229D-24  4.3906076D-29  1.8611441D-32
 122   13  -1708.1826  0.0117452468 -1.1533543D-08  5.1957784D-15 -1.8354720D-20 -1.3114099D-24  4.7286791D-29  1.8538022D-32
 122   14  -1707.8537  0.0117446009 -1.1533107D-08  5.1937124D-15 -1.8537748D-20 -1.3031610D-24  5.0911836D-29  1.8450779D-32
 122   15  -1707.5014  0.0117439089 -1.1532640D-08  5.1914762D-15 -1.8732517D-20 -1.2936487D-24  5.4775852D-29  1.8347932D-32
 122   16  -1707.1256  0.0117431709 -1.1532141D-08  5.1890652D-15 -1.8938638D-20 -1.2827383D-24  5.8872527D-29  1.8227621D-32
 122   17  -1706.7263  0.0117423867 -1.1531612D-08  5.1864748D-15 -1.9155658D-20 -1.2702868D-24  6.3194293D-29  1.8087799D-32
 122   18  -1706.3036  0.0117415564 -1.1531052D-08  5.1837000D-15 -1.9383051D-20 -1.2561460D-24  6.7732351D-29  1.7926419D-32
 122   19  -1705.8575  0.0117406801 -1.1530462D-08  5.1807357D-15 -1.9620218D-20 -1.2401617D-24  7.2476507D-29  1.7741301D-32
 122   20  -1705.3878  0.0117397577 -1.1529840D-08  5.1775767D-15 -1.9866471D-20 -1.2221735D-24  7.7414868D-29  1.7530144D-32
 123    0  -1683.3288  0.0116977742 -1.1578171D-08  5.0510780D-15 -2.8997173D-21  8.9753980D-25 -2.1446642D-28 -1.3353081D-32
 123    1  -1683.3054  0.0116977279 -1.1578140D-08  5.0510548D-15 -2.8907602D-21  8.9495186D-25 -2.1465212D-28 -1.3319958D-32
 123    2  -1683.2586  0.0116976353 -1.1578080D-08  5.0510087D-15 -2.8729066D-21  8.8980884D-25 -2.1502522D-28 -1.3256444D-32
 123    3  -1683.1884  0.0116974963 -1.1577989D-08  5.0509401D-15 -2.8463288D-21  8.8205813D-25 -2.1557995D-28 -1.3159546D-32
 123    4  -1683.0948  0.0116973111 -1.1577867D-08  5.0508495D-15 -2.8112537D-21  8.7169279D-25 -2.1631326D-28 -1.3029895D-32
 123    5  -1682.9778  0.0116970795 -1.1577716D-08  5.0507380D-15 -2.7679941D-21  8.5868616D-25 -2.1721963D-28 -1.2867097D-32
 123    6  -1682.8375  0.0116968017 -1.1577534D-08  5.0506063D-15 -2.7169432D-21  8.4300745D-25 -2.1829221D-28 -1.2670768D-32
 123    7  -1682.6737  0.0116964775 -1.1577322D-08  5.0504558D-15 -2.6585755D-21  8.2461894D-25 -2.1952267D-28 -1.2440348D-32
 123    8  -1682.4866  0.0116961070 -1.1577080D-08  5.0502878D-15 -2.5934507D-21  8.0347790D-25 -2.2090114D-28 -1.2175226D-32
 123    9  -1682.2760  0.0116956903 -1.1576807D-08  5.0501036D-15 -2.5222137D-21  7.7953827D-25 -2.2241631D-28 -1.1874763D-32
 123   10  -1682.0421  0.0116952272 -1.1576504D-08  5.0499049D-15 -2.4455978D-21  7.5274934D-25 -2.2405525D-28 -1.1538216D-32
 123   11  -1681.7848  0.0116947178 -1.1576171D-08  5.0496933D-15 -2.3644262D-21  7.2305777D-25 -2.2580342D-28 -1.1164825D-32
 123   12  -1681.5042  0.0116941622 -1.1575807D-08  5.0494704D-15 -2.2796153D-21  6.9040833D-25 -2.2764464D-28 -1.0753784D-32
 123   13  -1681.2001  0.0116935603 -1.1575413D-08  5.0492379D-15 -2.1921772D-21  6.5474497D-25 -2.2956100D-28 -1.0304286D-32
 123   14  -1680.8727  0.0116929121 -1.1574989D-08  5.0489974D-15 -2.1032202D-21  6.1601118D-25 -2.3153281D-28 -9.8154685D-33
 123   15  -1680.5220  0.0116922176 -1.1574535D-08  5.0487505D-15 -2.0139529D-21  5.7415265D-25 -2.3353864D-28 -9.2865563D-33
 123   16  -1680.1478  0.0116914768 -1.1574050D-08  5.0484984D-15 -1.9256858D-21  5.2911736D-25 -2.3555514D-28 -8.7167503D-33
 123   17  -1679.7503  0.0116906898 -1.1573535D-08  5.0482424D-15 -1.8398318D-21  4.8085712D-25 -2.3755712D-28 -8.1052871D-33
 123   18  -1679.3295  0.0116898565 -1.1572990D-08  5.0479835D-15 -1.7579079D-21  4.2932998D-25 -2.3951747D-28 -7.4515161D-33
 123   19  -1678.8853  0.0116889770 -1.1572414D-08  5.0477223D-15 -1.6815366D-21  3.7450034D-25 -2.4140709D-28 -6.7547846D-33
 123   20  -1678.4177  0.0116880512 -1.1571809D-08  5.0474589D-15 -1.6124440D-21  3.1634393D-25 -2.4319505D-28 -6.0147023D-33
 124    0  -1656.5109  0.0116457728 -1.1619631D-08  4.9630873D-15 -3.1767149D-20  5.3033661D-25  2.7312368D-28 -7.4584571D-33
 124    1  -1656.4877  0.0116457263 -1.1619602D-08  4.9628332D-15 -3.1761830D-20  5.3361244D-25  2.7301905D-28 -7.5007344D-33
 124    2  -1656.4411  0.0116456333 -1.1619542D-08  4.9623251D-15 -3.1751093D-20  5.4015855D-25  2.7280813D-28 -7.5851207D-33
 124    3  -1656.3712  0.0116454939 -1.1619453D-08  4.9615633D-15 -3.1734743D-20  5.4996802D-25  2.7248734D-28 -7.7115607D-33
 124    4  -1656.2780  0.0116453080 -1.1619334D-08  4.9605481D-15 -3.1712486D-20  5.6302920D-25  2.7205133D-28 -7.8799146D-33
 124    5  -1656.1616  0.0116450756 -1.1619185D-08  4.9592802D-15 -3.1683919D-20  5.7935438D-25  2.7149078D-28 -8.0920309D-33
 124    6  -1656.0218  0.0116447967 -1.1619006D-08  4.9577602D-15 -3.1648572D-20  5.9887667D-25  2.7080047D-28 -8.3443189D-33
 124    7  -1655.8588  0.0116444714 -1.1618798D-08  4.9559891D-15 -3.1605855D-20  6.2158916D-25  2.6996833D-28 -8.6378434D-33
 124    8  -1655.6725  0.0116440996 -1.1618560D-08  4.9539679D-15 -3.1555092D-20  6.4745948D-25  2.6898216D-28 -8.9721788D-33
 124    9  -1655.4629  0.0116436813 -1.1618293D-08  4.9516981D-15 -3.1495515D-20  6.7644730D-25  2.6782805D-28 -9.3467426D-33
 124   10  -1655.2300  0.0116432166 -1.1617996D-08  4.9491812D-15 -3.1426266D-20  7.0850693D-25  2.6649049D-28 -9.7609856D-33
 124   11  -1654.9739  0.0116427054 -1.1617669D-08  4.9464192D-15 -3.1346399D-20  7.4358313D-25  2.6495236D-28 -1.0214180D-32
 124   12  -1654.6945  0.0116421478 -1.1617313D-08  4.9434143D-15 -3.1254885D-20  7.8161057D-25  2.6319507D-28 -1.0705435D-32
 124   13  -1654.3918  0.0116415437 -1.1616928D-08  4.9401691D-15 -3.1150614D-20  8.2251460D-25  2.6119854D-28 -1.1233803D-32
 124   14  -1654.0658  0.0116408932 -1.1616513D-08  4.9366868D-15 -3.1032399D-20  8.6620799D-25  2.5894133D-28 -1.1798128D-32
 124   15  -1653.7166  0.0116401962 -1.1616069D-08  4.9329709D-15 -3.0898989D-20  9.1257456D-25  2.5640199D-28 -1.2395931D-32
 124   16  -1653.3442  0.0116394528 -1.1615596D-08  4.9290253D-15 -3.0749049D-20  9.6154052D-25  2.5355347D-28 -1.3028618D-32
 124   17  -1652.9484  0.0116386629 -1.1615093D-08  4.9248548D-15 -3.0581208D-20  1.0129432D-24  2.5037344D-28 -1.3692128D-32
 124   18  -1652.5294  0.0116378267 -1.1614561D-08  4.9204645D-15 -3.0394032D-20  1.0666439D-24  2.4683541D-28 -1.4385112D-32
 124   19  -1652.0872  0.0116369440 -1.1614001D-08  4.9158602D-15 -3.0186050D-20  1.1224778D-24  2.4291277D-28 -1.5105443D-32
 124   20  -1651.6218  0.0116360149 -1.1613411D-08  4.9110487D-15 -2.9955757D-20  1.1802595D-24  2.3857848D-28 -1.5850649D-32
 125    0  -1629.8679  0.0115934355 -1.1663207D-08  4.9324154D-15 -9.4220929D-21 -1.8425428D-24 -1.2878665D-28  2.5437088D-32
 125    1  -1629.8447  0.0115933888 -1.1663177D-08  4.9323399D-15 -9.4405262D-21 -1.8440877D-24 -1.2843029D-28  2.5456692D-32
 125    2  -1629.7983  0.0115932955 -1.1663118D-08  4.9321886D-15 -9.4774358D-21 -1.8471541D-24 -1.2771756D-28  2.5494938D-32
 125    3  -1629.7288  0.0115931555 -1.1663029D-08  4.9319604D-15 -9.5329190D-21 -1.8517322D-24 -1.2664558D-28  2.5552661D-32
 125    4  -1629.6360  0.0115929689 -1.1662911D-08  4.9316542D-15 -9.6071095D-21 -1.8577769D-24 -1.2521249D-28  2.5628838D-32
 125    5  -1629.5201  0.0115927357 -1.1662763D-08  4.9312680D-15 -9.7001854D-21 -1.8652362D-24 -1.2341515D-28  2.5722745D-32
 125    6  -1629.3810  0.0115924558 -1.1662585D-08  4.9307997D-15 -9.8123647D-21 -1.8740441D-24 -1.2124978D-28  2.5833412D-32
 125    7  -1629.2187  0.0115921292 -1.1662378D-08  4.9302466D-15 -9.9439015D-21 -1.8841226D-24 -1.1871189D-28  2.5959817D-32
 125    8  -1629.0332  0.0115917560 -1.1662142D-08  4.9296053D-15 -1.0095084D-20 -1.8953791D-24 -1.1579646D-28  2.6100665D-32
 125    9  -1628.8246  0.0115913362 -1.1661876D-08  4.9288723D-15 -1.0266226D-20 -1.9077074D-24 -1.1249802D-28  2.6254503D-32
 125   10  -1628.5928  0.0115908697 -1.1661580D-08  4.9280434D-15 -1.0457664D-20 -1.9209862D-24 -1.0881076D-28  2.6419649D-32
 125   11  -1628.3378  0.0115903566 -1.1661255D-08  4.9271138D-15 -1.0669752D-20 -1.9350802D-24 -1.0472861D-28  2.6594247D-32
 125   12  -1628.0596  0.0115897969 -1.1660900D-08  4.9260783D-15 -1.0902854D-20 -1.9498389D-24 -1.0024535D-28  2.6776231D-32
 125   13  -1627.7583  0.0115891905 -1.1660516D-08  4.9249312D-15 -1.1157333D-20 -1.9650961D-24 -9.5354896D-29  2.6963310D-32
 125   14  -1627.4338  0.0115885376 -1.1660102D-08  4.9236661D-15 -1.1433547D-20 -1.9806709D-24 -9.0051309D-29  2.7153015D-32
 125   15  -1627.0862  0.0115878380 -1.1659659D-08  4.9222762D-15 -1.1731837D-20 -1.9963654D-24 -8.4329033D-29  2.7342601D-32
 125   16  -1626.7154  0.0115870918 -1.1659187D-08  4.9207541D-15 -1.2052520D-20 -2.0119673D-24 -7.8183078D-29  2.7529214D-32
 125   17  -1626.3214  0.0115862990 -1.1658685D-08  4.9190916D-15 -1.2395872D-20 -2.0272472D-24 -7.1609287D-29  2.7709704D-32
 125   18  -1625.9043  0.0115854596 -1.1658154D-08  4.9172803D-15 -1.2762123D-20 -2.0419588D-24 -6.4604500D-29  2.7880658D-32
 125   19  -1625.4641  0.0115845736 -1.1657593D-08  4.9153109D-15 -1.3151440D-20 -2.0558419D-24 -5.7166716D-29  2.8038605D-32
 125   20  -1625.0007  0.0115836410 -1.1657003D-08  4.9131737D-15 -1.3563918D-20 -2.0686179D-24 -4.9295579D-29  2.8179671D-32
 126    0  -1603.4004  0.0115407580 -1.1707152D-08  4.6993048D-15 -1.2602712D-20  1.6458106D-24 -1.0158708D-28 -2.3324377D-32
 126    1  -1603.3774  0.0115407112 -1.1707123D-08  4.6992041D-15 -1.2586263D-20  1.6445813D-24 -1.0191285D-28 -2.3305264D-32
 126    2  -1603.3312  0.0115406176 -1.1707067D-08  4.6990029D-15 -1.2553390D-20  1.6421419D-24 -1.0256604D-28 -2.3269180D-32
 126    3  -1603.2620  0.0115404771 -1.1706982D-08  4.6987022D-15 -1.2504181D-20  1.6384318D-24 -1.0354217D-28 -2.3213043D-32
 126    4  -1603.1696  0.0115402898 -1.1706870D-08  4.6983031D-15 -1.2438743D-20  1.6334311D-24 -1.0483999D-28 -2.3137474D-32
 126    5  -1603.0542  0.0115400556 -1.1706729D-08  4.6978072D-15 -1.2357230D-20  1.6270915D-24 -1.0645625D-28 -2.3041741D-32
 126    6  -1602.9158  0.0115397747 -1.1706560D-08  4.6972164D-15 -1.2259836D-20  1.6193569D-24 -1.0838685D-28 -2.2925135D-32
 126    7  -1602.7542  0.0115394469 -1.1706362D-08  4.6965330D-15 -1.2146802D-20  1.6101580D-24 -1.1062674D-28 -2.2786692D-32
 126    8  -1602.5696  0.0115390723 -1.1706137D-08  4.6957598D-15 -1.2018418D-20  1.5994153D-24 -1.1316983D-28 -2.2625314D-32
 126    9  -1602.3619  0.0115386509 -1.1705883D-08  4.6948996D-15 -1.1875025D-20  1.5870391D-24 -1.1600896D-28 -2.2439772D-32
 126   10  -1602.1311  0.0115381826 -1.1705602D-08  4.6939559D-15 -1.1717023D-20  1.5729299D-24 -1.1913582D-28 -2.2228717D-32
 126   11  -1601.8773  0.0115376676 -1.1705292D-08  4.6929324D-15 -1.1544874D-20  1.5569784D-24 -1.2254078D-28 -2.1990631D-32
 126   12  -1601.6004  0.0115371058 -1.1704954D-08  4.6918330D-15 -1.1359106D-20  1.5390675D-24 -1.2621290D-28 -2.1723940D-32
 126   13  -1601.3004  0.0115364971 -1.1704588D-08  4.6906621D-15 -1.1160320D-20  1.5190708D-24 -1.3013976D-28 -2.1426900D-32
 126   14  -1600.9774  0.0115358417 -1.1704194D-08  4.6894240D-15 -1.0949197D-20  1.4968560D-24 -1.3430734D-28 -2.1097727D-32
 126   15  -1600.6313  0.0115351394 -1.1703772D-08  4.6881235D-15 -1.0726501D-20  1.4722836D-24 -1.3869993D-28 -2.0734508D-32
 126   16  -1600.2622  0.0115343904 -1.1703322D-08  4.6867654D-15 -1.0493089D-20  1.4452100D-24 -1.4330002D-28 -2.0335333D-32
 126   17  -1599.8701  0.0115335946 -1.1702844D-08  4.6853550D-15 -1.0249916D-20  1.4154862D-24 -1.4808810D-28 -1.9898155D-32
 126   18  -1599.4549  0.0115327520 -1.1702338D-08  4.6838972D-15 -9.9980385D-21  1.3829617D-24 -1.5304269D-28 -1.9420984D-32
 126   19  -1599.0166  0.0115318626 -1.1701804D-08  4.6823973D-15 -9.7386273D-21  1.3474837D-24 -1.5814000D-28 -1.8901727D-32
 126   20  -1598.5554  0.0115309265 -1.1701243D-08  4.6808605D-15 -9.4729673D-21  1.3089011D-24 -1.6335409D-28 -1.8338424D-32
 127    0  -1577.1094  0.0114877298 -1.1751945D-08  4.6365343D-15 -2.8532063D-20 -2.1460135D-25  2.0575312D-28  1.1126968D-33
 127    1  -1577.0864  0.0114876828 -1.1751917D-08  4.6363061D-15 -2.8534195D-20 -2.1213010D-25  2.0576826D-28  1.0766897D-33
 127    2  -1577.0404  0.0114875888 -1.1751862D-08  4.6358495D-15 -2.8538390D-20 -2.0719399D-25  2.0579762D-28  1.0052039D-33
 127    3  -1576.9715  0.0114874478 -1.1751778D-08  4.6351645D-15 -2.8544496D-20 -1.9978839D-25  2.0583788D-28  8.9795824D-34
 127    4  -1576.8796  0.0114872597 -1.1751667D-08  4.6342510D-15 -2.8552291D-20 -1.8991229D-25  2.0588454D-28  7.5497687D-34
 127    5  -1576.7647  0.0114870247 -1.1751528D-08  4.6331087D-15 -2.8561479D-20 -1.7756313D-25  2.0593148D-28  5.7618144D-34
 127    6  -1576.6269  0.0114867427 -1.1751361D-08  4.6317375D-15 -2.8571689D-20 -1.6274045D-25  2.0597119D-28  3.6161141D-34
 127    7  -1576.4661  0.0114864136 -1.1751167D-08  4.6301372D-15 -2.8582465D-20 -1.4541437D-25  2.0599228D-28  1.0908822D-34
 127    8  -1576.2823  0.0114860376 -1.1750944D-08  4.6283075D-15 -2.8593307D-20 -1.2563917D-25  2.0598846D-28 -1.7734455D-34
 127    9  -1576.0756  0.0114856146 -1.1750695D-08  4.6262484D-15 -2.8603614D-20 -1.0339430D-25  2.0594583D-28 -4.9935689D-34
 127   10  -1575.8458  0.0114851445 -1.1750417D-08  4.6239598D-15 -2.8612718D-20 -7.8685965D-26  2.0585089D-28 -8.5678609D-34
 127   11  -1575.5932  0.0114846275 -1.1750112D-08  4.6214415D-15 -2.8619886D-20 -5.1542252D-26  2.0569020D-28 -1.2480194D-33
 127   12  -1575.3176  0.0114840635 -1.1749779D-08  4.6186937D-15 -2.8624286D-20 -2.1924235D-26  2.0544311D-28 -1.6767379D-33
 127   13  -1575.0190  0.0114834525 -1.1749419D-08  4.6157168D-15 -2.8625056D-20  1.0096088D-26  2.0509605D-28 -2.1386065D-33
 127   14  -1574.6975  0.0114827946 -1.1749032D-08  4.6125109D-15 -2.8621231D-20  4.4513305D-26  2.0462821D-28 -2.6346768D-33
 127   15  -1574.3530  0.0114820897 -1.1748617D-08  4.6090769D-15 -2.8611794D-20  8.1292598D-26  2.0401924D-28 -3.1642346D-33
 127   16  -1573.9856  0.0114813378 -1.1748174D-08  4.6054155D-15 -2.8595657D-20  1.2039093D-25  2.0324738D-28 -3.7264893D-33
 127   17  -1573.5952  0.0114805389 -1.1747705D-08  4.6015281D-15 -2.8571670D-20  1.6175732D-25  2.0228960D-28 -4.3206368D-33
 127   18  -1573.1819  0.0114796931 -1.1747208D-08  4.5974161D-15 -2.8538628D-20  2.0532712D-25  2.0112188D-28 -4.9455345D-33
 127   19  -1572.7457  0.0114788003 -1.1746684D-08  4.5930814D-15 -2.8495268D-20  2.5102526D-25  1.9971905D-28 -5.6000083D-33
 127   20  -1572.2866  0.0114778606 -1.1746133D-08  4.5885264D-15 -2.8440280D-20  2.9876089D-25  1.9805515D-28 -6.2825688D-33
 128    0  -1550.9955  0.0114343449 -1.1798578D-08  4.5177602D-15 -1.5825912D-20 -1.2716683D-24 -6.2773209D-29  2.0451106D-32
 128    1  -1550.9726  0.0114342977 -1.1798551D-08  4.5176335D-15 -1.5838635D-20 -1.2724267D-24 -6.2486248D-29  2.0464352D-32
 128    2  -1550.9269  0.0114342033 -1.1798496D-08  4.5173799D-15 -1.5864095D-20 -1.2739115D-24 -6.1913547D-29  2.0489023D-32
 128    3  -1550.8583  0.0114340618 -1.1798415D-08  4.5169987D-15 -1.5902346D-20 -1.2761254D-24 -6.1052193D-29  2.0526574D-32
 128    4  -1550.7668  0.0114338730 -1.1798307D-08  4.5164890D-15 -1.5953449D-20 -1.2790283D-24 -5.9901314D-29  2.0575862D-32
 128    5  -1550.6524  0.0114336370 -1.1798171D-08  4.5158496D-15 -1.6017490D-20 -1.2825792D-24 -5.8458884D-29  2.0636276D-32
 128    6  -1550.5152  0.0114333539 -1.1798009D-08  4.5150789D-15 -1.6094569D-20 -1.2867256D-24 -5.6722458D-29  2.0706991D-32
 128    7  -1550.3552  0.0114330235 -1.1797819D-08  4.5141751D-15 -1.6184805D-20 -1.2914052D-24 -5.4689220D-29  2.0787069D-32
 128    8  -1550.1722  0.0114326460 -1.1797602D-08  4.5131359D-15 -1.6288324D-20 -1.2965435D-24 -5.2356085D-29  2.0875349D-32
 128    9  -1549.9665  0.0114322213 -1.1797359D-08  4.5119590D-15 -1.6405264D-20 -1.3020559D-24 -4.9719742D-29  2.0970525D-32
 128   10  -1549.7378  0.0114317494 -1.1797088D-08  4.5106413D-15 -1.6535762D-20 -1.3078457D-24 -4.6776767D-29  2.1071096D-32
 128   11  -1549.4863  0.0114312303 -1.1796790D-08  4.5091799D-15 -1.6679956D-20 -1.3138060D-24 -4.3523698D-29  2.1175427D-32
 128   12  -1549.2120  0.0114306641 -1.1796466D-08  4.5075710D-15 -1.6837979D-20 -1.3198170D-24 -3.9957185D-29  2.1281663D-32
 128   13  -1548.9148  0.0114300507 -1.1796114D-08  4.5058109D-15 -1.7009947D-20 -1.3257474D-24 -3.6074154D-29  2.1387739D-32
 128   14  -1548.5948  0.0114293901 -1.1795736D-08  4.5038954D-15 -1.7195959D-20 -1.3314549D-24 -3.1871828D-29  2.1491488D-32
 128   15  -1548.2519  0.0114286824 -1.1795331D-08  4.5018199D-15 -1.7396087D-20 -1.3367850D-24 -2.7347996D-29  2.1590528D-32
 128   16  -1547.8862  0.0114279275 -1.1794899D-08  4.4995795D-15 -1.7610368D-20 -1.3415713D-24 -2.2501149D-29  2.1682293D-32
 128   17  -1547.4977  0.0114271255 -1.1794440D-08  4.4971689D-15 -1.7838795D-20 -1.3456343D-24 -1.7330762D-29  2.1763936D-32
 128   18  -1547.0863  0.0114262763 -1.1793954D-08  4.4945827D-15 -1.8081311D-20 -1.3487850D-24 -1.1837203D-29  2.1832594D-32
 128   19  -1546.6521  0.0114253799 -1.1793442D-08  4.4918148D-15 -1.8337794D-20 -1.3508214D-24 -6.0223185D-30  2.1885092D-32
 128   20  -1546.1951  0.0114244365 -1.1792903D-08  4.4888592D-15 -1.8608054D-20 -1.3515308D-24  1.1064602D-31  2.1918121D-32
 129    0  -1525.0596  0.0113805938 -1.1846414D-08  4.3178449D-15 -7.6862243D-21  1.1653833D-24 -1.8923130D-28 -1.9176782D-32
 129    1  -1525.0368  0.0113805465 -1.1846388D-08  4.3177835D-15 -7.6745883D-21  1.1630962D-24 -1.8949837D-28 -1.9144655D-32
 129    2  -1524.9913  0.0113804517 -1.1846336D-08  4.3176608D-15 -7.6513648D-21  1.1585566D-24 -1.9003478D-28 -1.9083687D-32
 129    3  -1524.9230  0.0113803095 -1.1846258D-08  4.3174776D-15 -7.6167114D-21  1.1517008D-24 -1.9083431D-28 -1.8990120D-32
 129    4  -1524.8320  0.0113801200 -1.1846155D-08  4.3172346D-15 -7.5708268D-21  1.1425150D-24 -1.9189424D-28 -1.8864671D-32
 129    5  -1524.7182  0.0113798831 -1.1846025D-08  4.3169329D-15 -7.5139899D-21  1.1309618D-24 -1.9320923D-28 -1.8706758D-32
 129    6  -1524.5816  0.0113795988 -1.1845870D-08  4.3165739D-15 -7.4465502D-21  1.1169942D-24 -1.9477259D-28 -1.8515639D-32
 129    7  -1524.4223  0.0113792671 -1.1845688D-08  4.3161591D-15 -7.3689351D-21  1.1005570D-24 -1.9657609D-28 -1.8290436D-32
 129    8  -1524.2403  0.0113788880 -1.1845481D-08  4.3156903D-15 -7.2816482D-21  1.0815878D-24 -1.9861006D-28 -1.8030192D-32
 129    9  -1524.0355  0.0113784616 -1.1845248D-08  4.3151695D-15 -7.1852744D-21  1.0600157D-24 -2.0086322D-28 -1.7733776D-32
 129   10  -1523.8079  0.0113779878 -1.1844989D-08  4.3145988D-15 -7.0804825D-21  1.0357641D-24 -2.0332265D-28 -1.7399995D-32
 129   11  -1523.5576  0.0113774666 -1.1844705D-08  4.3139807D-15 -6.9680314D-21  1.0087491D-24 -2.0597360D-28 -1.7027460D-32
 129   12  -1523.2845  0.0113768981 -1.1844394D-08  4.3133175D-15 -6.8487692D-21  9.7888457D-25 -2.0879966D-28 -1.6614873D-32
 129   13  -1522.9887  0.0113762822 -1.1844058D-08  4.3126118D-15 -6.7236417D-21  9.4607791D-25 -2.1178236D-28 -1.6160718D-32
 129   14  -1522.6702  0.0113756189 -1.1843695D-08  4.3118661D-15 -6.5936934D-21  9.1023465D-25 -2.1490128D-28 -1.5663462D-32
 129   15  -1522.3289  0.0113749083 -1.1843307D-08  4.3110829D-15 -6.4600737D-21  8.7125908D-25 -2.1813388D-28 -1.5121550D-32
 129   16  -1521.9650  0.0113741504 -1.1842894D-08  4.3102648D-15 -6.3240394D-21  8.2905589D-25 -2.2145546D-28 -1.4533455D-32
 129   17  -1521.5783  0.0113733451 -1.1842454D-08  4.3094142D-15 -6.1869592D-21  7.8353141D-25 -2.2483904D-28 -1.3897636D-32
 129   18  -1521.1688  0.0113724924 -1.1841989D-08  4.3085332D-15 -6.0503163D-21  7.3459365D-25 -2.2825521D-28 -1.3212496D-32
 129   19  -1520.7367  0.0113715924 -1.1841497D-08  4.3076239D-15 -5.9157125D-21  6.8215754D-25 -2.3167217D-28 -1.2476593D-32
 129   20  -1520.2818  0.0113706451 -1.1840981D-08  4.3066880D-15 -5.7848674D-21  6.2614521D-25 -2.3505570D-28 -1.1688592D-32
 130    0  -1499.3027  0.0113264678 -1.1894612D-08  4.1989101D-15 -3.3978277D-20  4.3314902D-25  3.0798899D-28 -6.1009422D-33
 130    1  -1499.2800  0.0113264202 -1.1894587D-08  4.1986383D-15 -3.3973937D-20  4.3682379D-25  3.0790486D-28 -6.1519429D-33
 130    2  -1499.2347  0.0113263251 -1.1894536D-08  4.1980948D-15 -3.3965115D-20  4.4423320D-25  3.0772933D-28 -6.2588597D-33
 130    3  -1499.1668  0.0113261823 -1.1894461D-08  4.1972797D-15 -3.3951623D-20  4.5530697D-25  3.0746316D-28 -6.4165790D-33
 130    4  -1499.0762  0.0113259920 -1.1894360D-08  4.1961936D-15 -3.3933115D-20  4.7005576D-25  3.0709797D-28 -6.6265951D-33
 130    5  -1498.9629  0.0113257541 -1.1894234D-08  4.1948367D-15 -3.3909152D-20  4.8846736D-25  3.0662495D-28 -6.8888370D-33
 130    6  -1498.8270  0.0113254687 -1.1894083D-08  4.1932098D-15 -3.3879182D-20  5.1052288D-25  3.0603311D-28 -7.2030178D-33
 130    7  -1498.6684  0.0113251356 -1.1893907D-08  4.1913136D-15 -3.3842547D-20  5.3619913D-25  3.0530930D-28 -7.5688339D-33
 130    8  -1498.4872  0.0113247550 -1.1893706D-08  4.1891491D-15 -3.3798480D-20  5.6546658D-25  3.0443827D-28 -7.9858772D-33
 130    9  -1498.2834  0.0113243269 -1.1893480D-08  4.1867175D-15 -3.3746110D-20  5.9828974D-25  3.0340259D-28 -8.4536820D-33
 130   10  -1498.0569  0.0113238511 -1.1893229D-08  4.1840202D-15 -3.3684463D-20  6.3462540D-25  3.0218279D-28 -8.9717060D-33
 130   11  -1497.8078  0.0113233278 -1.1892953D-08  4.1810591D-15 -3.3612463D-20  6.7441921D-25  3.0075744D-28 -9.5391269D-33
 130   12  -1497.5360  0.0113227570 -1.1892652D-08  4.1778363D-15 -3.3528939D-20  7.1760994D-25  2.9910306D-28 -1.0155191D-32
 130   13  -1497.2417  0.0113221386 -1.1892326D-08  4.1743542D-15 -3.3432623D-20  7.6412200D-25  2.9719435D-28 -1.0818813D-32
 130   14  -1496.9246  0.0113214726 -1.1891975D-08  4.1706159D-15 -3.3322159D-20  8.1386746D-25  2.9500419D-28 -1.1528771D-32
 130   15  -1496.5850  0.0113207591 -1.1891600D-08  4.1666247D-15 -3.3196107D-20  8.6674450D-25  2.9250372D-28 -1.2283683D-32
 130   16  -1496.2228  0.0113199981 -1.1891201D-08  4.1623847D-15 -3.3052948D-20  9.2263416D-25  2.8966259D-28 -1.3081875D-32
 130   17  -1495.8379  0.0113191895 -1.1890776D-08  4.1579004D-15 -3.2891095D-20  9.8140000D-25  2.8644890D-28 -1.3921474D-32
 130   18  -1495.4304  0.0113183334 -1.1890327D-08  4.1531771D-15 -3.2708896D-20  1.0428850D-24  2.8282962D-28 -1.4800251D-32
 130   19  -1495.0003  0.0113174297 -1.1889854D-08  4.1482207D-15 -3.2504650D-20  1.1069114D-24  2.7877055D-28 -1.5715749D-32
 130   20  -1494.5477  0.0113164785 -1.1889357D-08  4.1430380D-15 -3.2276611D-20  1.1732764D-24  2.7423672D-28 -1.6665045D-32
 131    0  -1473.7256  0.0112719588 -1.1945089D-08  4.1438275D-15 -1.0247498D-20 -2.2135176D-24 -1.5220880D-28  3.2858510D-32
 131    1  -1473.7030  0.0112719110 -1.1945064D-08  4.1437454D-15 -1.0269641D-20 -2.2153387D-24 -1.5174884D-28  3.2884892D-32
 131    2  -1473.6579  0.0112718154 -1.1945014D-08  4.1435807D-15 -1.0313981D-20 -2.2189627D-24 -1.5082790D-28  3.2937290D-32
 131    3  -1473.5903  0.0112716721 -1.1944939D-08  4.1433324D-15 -1.0380632D-20 -2.2243676D-24 -1.4944286D-28  3.3016104D-32
 131    4  -1473.5001  0.0112714810 -1.1944840D-08  4.1429988D-15 -1.0469749D-20 -2.2314964D-24 -1.4759106D-28  3.3120037D-32
 131    5  -1473.3874  0.0112712421 -1.1944716D-08  4.1425778D-15 -1.0581544D-20 -2.2402823D-24 -1.4526815D-28  3.3248114D-32
 131    6  -1473.2522  0.0112709554 -1.1944567D-08  4.1420666D-15 -1.0716273D-20 -2.2506407D-24 -1.4246894D-28  3.3399082D-32
 131    7  -1473.0944  0.0112706210 -1.1944393D-08  4.1414621D-15 -1.0874233D-20 -2.2624706D-24 -1.3918735D-28  3.3571462D-32
 131    8  -1472.9140  0.0112702388 -1.1944194D-08  4.1407603D-15 -1.1055760D-20 -2.2756519D-24 -1.3541655D-28  3.3763490D-32
 131    9  -1472.7112  0.0112698088 -1.1943970D-08  4.1399569D-15 -1.1261221D-20 -2.2900466D-24 -1.3114906D-28  3.3973097D-32
 131   10  -1472.4858  0.0112693310 -1.1943722D-08  4.1390468D-15 -1.1491002D-20 -2.3054981D-24 -1.2637701D-28  3.4197997D-32
 131   11  -1472.2379  0.0112688055 -1.1943449D-08  4.1380245D-15 -1.1745512D-20 -2.3218320D-24 -1.2109206D-28  3.4435667D-32
 131   12  -1471.9674  0.0112682322 -1.1943151D-08  4.1368835D-15 -1.2025161D-20 -2.3388518D-24 -1.1528591D-28  3.4683142D-32
 131   13  -1471.6745  0.0112676112 -1.1942828D-08  4.1356170D-15 -1.2330359D-20 -2.3563426D-24 -1.0895025D-28  3.4937268D-32
 131   14  -1471.3590  0.0112669424 -1.1942481D-08  4.1342175D-15 -1.2661502D-20 -2.3740701D-24 -1.0207703D-28  3.5194640D-32
 131   15  -1471.0210  0.0112662259 -1.1942109D-08  4.1326767D-15 -1.3018957D-20 -2.3917765D-24 -9.4658880D-29  3.5451372D-32
 131   16  -1470.6605  0.0112654616 -1.1941712D-08  4.1309857D-15 -1.3403054D-20 -2.4091873D-24 -8.6689097D-29  3.5703531D-32
 131   17  -1470.2775  0.0112646496 -1.1941291D-08  4.1291350D-15 -1.3814070D-20 -2.4260031D-24 -7.8162234D-29  3.5946606D-32
 131   18  -1469.8719  0.0112637898 -1.1940845D-08  4.1271142D-15 -1.4252212D-20 -2.4419055D-24 -6.9074195D-29  3.6175943D-32
 131   19  -1469.4439  0.0112628823 -1.1940375D-08  4.1249126D-15 -1.4717600D-20 -2.4565553D-24 -5.9422667D-29  3.6386557D-32
 131   20  -1468.9934  0.0112619271 -1.1939880D-08  4.1225184D-15 -1.5210256D-20 -2.4695921D-24 -4.9207470D-29  3.6573109D-32
 132    0  -1448.3292  0.0112170616 -1.1996194D-08  3.8736582D-15 -9.8041674D-21  2.2380970D-24 -1.5556961D-28 -3.4102664D-32
 132    1  -1448.3067  0.0112170136 -1.1996171D-08  3.8735798D-15 -9.7817989D-21  2.2362198D-24 -1.5604626D-28 -3.4074938D-32
 132    2  -1448.2619  0.0112169176 -1.1996125D-08  3.8734237D-15 -9.7371060D-21  2.2324777D-24 -1.5700080D-28 -3.4021588D-32
 132    3  -1448.1946  0.0112167737 -1.1996055D-08  3.8731908D-15 -9.6702166D-21  2.2267999D-24 -1.5842797D-28 -3.3939172D-32
 132    4  -1448.1048  0.0112165817 -1.1995962D-08  3.8728828D-15 -9.5812974D-21  2.2191497D-24 -1.6032546D-28 -3.3828114D-32
 132    5  -1447.9927  0.0112163418 -1.1995846D-08  3.8725017D-15 -9.4705817D-21  2.2094590D-24 -1.6268850D-28 -3.3687380D-32
 132    6  -1447.8581  0.0112160539 -1.1995706D-08  3.8720503D-15 -9.3383675D-21  2.1976436D-24 -1.6551105D-28 -3.3515738D-32
 132    7  -1447.7010  0.0112157180 -1.1995544D-08  3.8715317D-15 -9.1850221D-21  2.1836028D-24 -1.6878562D-28 -3.3311695D-32
 132    8  -1447.5216  0.0112153342 -1.1995358D-08  3.8709494D-15 -9.0109869D-21  2.1672205D-24 -1.7250323D-28 -3.3073511D-32
 132    9  -1447.3197  0.0112149024 -1.1995149D-08  3.8703076D-15 -8.8167824D-21  2.1483656D-24 -1.7665328D-28 -3.2799267D-32
 132   10  -1447.0954  0.0112144226 -1.1994917D-08  3.8696108D-15 -8.6030146D-21  2.1268921D-24 -1.8122340D-28 -3.2486773D-32
 132   11  -1446.8487  0.0112138948 -1.1994661D-08  3.8688640D-15 -8.3703843D-21  2.1026414D-24 -1.8619929D-28 -3.2133699D-32
 132   12  -1446.5796  0.0112133190 -1.1994383D-08  3.8680725D-15 -8.1196914D-21  2.0754417D-24 -1.9156465D-28 -3.1737509D-32
 132   13  -1446.2881  0.0112126953 -1.1994081D-08  3.8672420D-15 -7.8518460D-21  2.0451090D-24 -1.9730085D-28 -3.1295440D-32
 132   14  -1445.9741  0.0112120237 -1.1993756D-08  3.8663786D-15 -7.5678748D-21  2.0114492D-24 -2.0338690D-28 -3.0804598D-32
 132   15  -1445.6378  0.0112113041 -1.1993408D-08  3.8654884D-15 -7.2689319D-21  1.9742606D-24 -2.0979922D-28 -3.0262065D-32
 132   16  -1445.2790  0.0112105365 -1.1993037D-08  3.8645781D-15 -6.9563068D-21  1.9333323D-24 -2.1651140D-28 -2.9664670D-32
 132   17  -1444.8979  0.0112097210 -1.1992643D-08  3.8636542D-15 -6.6314352D-21  1.8884486D-24 -2.2349404D-28 -2.9009220D-32
 132   18  -1444.4943  0.0112088575 -1.1992226D-08  3.8627235D-15 -6.2959056D-21  1.8393906D-24 -2.3071460D-28 -2.8292509D-32
 132   19  -1444.0684  0.0112079461 -1.1991786D-08  3.8617929D-15 -5.9514716D-21  1.7859375D-24 -2.3813713D-28 -2.7511241D-32
 132   20  -1443.6201  0.0112069868 -1.1991322D-08  3.8608689D-15 -5.6000602D-21  1.7278689D-24 -2.4572207D-28 -2.6662118D-32
 133    0  -1423.1144  0.0111617656 -1.2047846D-08  3.8271354D-15 -3.4221466D-20 -6.1884368D-25  3.1933456D-28  6.4370320D-33
 133    1  -1423.0921  0.0111617175 -1.2047823D-08  3.8268616D-15 -3.4227645D-20 -6.1503304D-25  3.1942604D-28  6.3811152D-33
 133    2  -1423.0475  0.0111616211 -1.2047777D-08  3.8263138D-15 -3.4239859D-20 -6.0734288D-25  3.1960130D-28  6.2639281D-33
 133    3  -1422.9805  0.0111614765 -1.2047708D-08  3.8254919D-15 -3.4257906D-20 -5.9583290D-25  3.1986075D-28  6.0907289D-33
 133    4  -1422.8912  0.0111612837 -1.2047616D-08  3.8243952D-15 -3.4281433D-20 -5.8047179D-25  3.2019540D-28  5.8596258D-33
 133    5  -1422.7796  0.0111610428 -1.2047502D-08  3.8230234D-15 -3.4309976D-20 -5.6124816D-25  3.2059547D-28  5.5704746D-33
 133    6  -1422.6456  0.0111607536 -1.2047364D-08  3.8213757D-15 -3.4342958D-20 -5.3814932D-25  3.2104883D-28  5.2231581D-33
 133    7  -1422.4894  0.0111604163 -1.2047204D-08  3.8194515D-15 -3.4379684D-20 -5.1116012D-25  3.2154082D-28  4.8174545D-33
 133    8  -1422.3108  0.0111600308 -1.2047020D-08  3.8172499D-15 -3.4419342D-20 -4.8026803D-25  3.2205443D-28  4.3533395D-33
 133    9  -1422.1100  0.0111595971 -1.2046814D-08  3.8147702D-15 -3.4461000D-20 -4.4545862D-25  3.2257006D-28  3.8306181D-33
 133   10  -1421.8868  0.0111591153 -1.2046585D-08  3.8120116D-15 -3.4503609D-20 -4.0672018D-25  3.2306567D-28  3.2491961D-33
 133   11  -1421.6413  0.0111585852 -1.2046334D-08  3.8089734D-15 -3.4546001D-20 -3.6404481D-25  3.2351673D-28  2.6090496D-33
 133   12  -1421.3735  0.0111580070 -1.2046060D-08  3.8056550D-15 -3.4586891D-20 -3.1743099D-25  3.2389640D-28  1.9103495D-33
 133   13  -1421.0834  0.0111573806 -1.2045763D-08  3.8020559D-15 -3.4624871D-20 -2.6688018D-25  3.2417515D-28  1.1531491D-33
 133   14  -1420.7710  0.0111567061 -1.2045444D-08  3.7981759D-15 -3.4658421D-20 -2.1240497D-25  3.2432123D-28  3.3781403D-34
 133   15  -1420.4363  0.0111559833 -1.2045102D-08  3.7940152D-15 -3.4685903D-20 -1.5402705D-25  3.2430044D-28 -5.3518443D-34
 133   16  -1420.0793  0.0111552125 -1.2044738D-08  3.7895740D-15 -3.4705566D-20 -9.1780734D-26  3.2407632D-28 -1.4651412D-33
 133   17  -1419.7000  0.0111543934 -1.2044352D-08  3.7848533D-15 -3.4715551D-20 -2.5712917D-26  3.2361011D-28 -2.4512632D-33
 133   18  -1419.2985  0.0111535263 -1.2043943D-08  3.7798542D-15 -3.4713891D-20  4.4109164D-26  3.2286106D-28 -3.4922215D-33
 133   19  -1418.8747  0.0111526109 -1.2043513D-08  3.7745787D-15 -3.4698523D-20  1.1760373D-25  3.2178630D-28 -4.5867125D-33
 133   20  -1418.4286  0.0111516475 -1.2043060D-08  3.7690292D-15 -3.4667289D-20  1.9466489D-25  3.2034123D-28 -5.7329005D-33
 134    0  -1398.0823  0.0111060670 -1.2101748D-08  3.6778488D-15 -1.0894094D-20 -1.4543866D-24 -1.7662251D-28  2.5098679D-32
 134    1  -1398.0601  0.0111060186 -1.2101726D-08  3.6777616D-15 -1.0908650D-20 -1.4565092D-24 -1.7627047D-28  2.5131959D-32
 134    2  -1398.0156  0.0111059217 -1.2101682D-08  3.6775869D-15 -1.0937828D-20 -1.4607464D-24 -1.7556463D-28  2.5198699D-32
 134    3  -1397.9490  0.0111057765 -1.2101616D-08  3.6773238D-15 -1.0981737D-20 -1.4670273D-24 -1.7450596D-28  2.5294763D-32
 134    4  -1397.8602  0.0111055829 -1.2101528D-08  3.6769715D-15 -1.1040585D-20 -1.4753698D-24 -1.7308583D-28  2.5424086D-32
 134    5  -1397.7491  0.0111053409 -1.2101418D-08  3.6765284D-15 -1.1114612D-20 -1.4857011D-24 -1.7130053D-28  2.5584102D-32
 134    6  -1397.6158  0.0111050504 -1.2101285D-08  3.6759927D-15 -1.1204123D-20 -1.4979571D-24 -1.6914349D-28  2.5773778D-32
 134    7  -1397.4604  0.0111047116 -1.2101131D-08  3.6753623D-15 -1.1309475D-20 -1.5120594D-24 -1.6660693D-28  2.5991844D-32
 134    8  -1397.2827  0.0111043244 -1.2100954D-08  3.6746346D-15 -1.1431076D-20 -1.5279132D-24 -1.6368209D-28  2.6236644D-32
 134    9  -1397.0828  0.0111038887 -1.2100756D-08  3.6738066D-15 -1.1569378D-20 -1.5454121D-24 -1.6035919D-28  2.6506484D-32
 134   10  -1396.8608  0.0111034047 -1.2100536D-08  3.6728749D-15 -1.1724874D-20 -1.5644315D-24 -1.5662771D-28  2.6799248D-32
 134   11  -1396.6165  0.0111028723 -1.2100293D-08  3.6718355D-15 -1.1898089D-20 -1.5848330D-24 -1.5247637D-28  2.7112699D-32
 134   12  -1396.3500  0.0111022915 -1.2100029D-08  3.6706841D-15 -1.2089572D-20 -1.6064604D-24 -1.4789345D-28  2.7444222D-32
 134   13  -1396.0614  0.0111016623 -1.2099743D-08  3.6694159D-15 -1.2299895D-20 -1.6291405D-24 -1.4286685D-28  2.7790952D-32
 134   14  -1395.7505  0.0111009847 -1.2099434D-08  3.6680254D-15 -1.2529633D-20 -1.6526826D-24 -1.3738441D-28  2.8149757D-32
 134   15  -1395.4175  0.0111002588 -1.2099104D-08  3.6665069D-15 -1.2779364D-20 -1.6768773D-24 -1.3143408D-28  2.8517186D-32
 134   16  -1395.0623  0.0110994844 -1.2098753D-08  3.6648539D-15 -1.3049650D-20 -1.7014968D-24 -1.2500416D-28  2.8889508D-32
 134   17  -1394.6849  0.0110986617 -1.2098379D-08  3.6630594D-15 -1.3341032D-20 -1.7262934D-24 -1.1808358D-28  2.9262630D-32
 134   18  -1394.2854  0.0110977907 -1.2097983D-08  3.6611158D-15 -1.3654012D-20 -1.7509996D-24 -1.1066231D-28  2.9632163D-32
 134   19  -1393.8637  0.0110968712 -1.2097566D-08  3.6590150D-15 -1.3989042D-20 -1.7753283D-24 -1.0273144D-28  2.9993404D-32
 134   20  -1393.4199  0.0110959034 -1.2097127D-08  3.6567482D-15 -1.4346506D-20 -1.7989720D-24 -9.4283811D-29  3.0341317D-32
 135    0  -1373.2337  0.0110499559 -1.2156515D-08  3.4424350D-15 -1.1784274D-20  1.6512532D-24 -1.5309844D-28 -2.9491154D-32
 135    1  -1373.2116  0.0110499073 -1.2156494D-08  3.4423408D-15 -1.1767776D-20  1.6494012D-24 -1.5351011D-28 -2.9463047D-32
 135    2  -1373.1674  0.0110498100 -1.2156453D-08  3.4421528D-15 -1.1734821D-20  1.6457193D-24 -1.5433534D-28 -2.9409648D-32
 135    3  -1373.1011  0.0110496642 -1.2156391D-08  3.4418717D-15 -1.1685532D-20  1.6401410D-24 -1.5556884D-28 -2.9327402D-32
 135    4  -1373.0127  0.0110494697 -1.2156308D-08  3.4414988D-15 -1.1620076D-20  1.6326347D-24 -1.5720809D-28 -2.9216633D-32
 135    5  -1372.9022  0.0110492265 -1.2156205D-08  3.4410357D-15 -1.1538681D-20  1.6231404D-24 -1.5924832D-28 -2.9076256D-32
 135    6  -1372.7696  0.0110489348 -1.2156081D-08  3.4404841D-15 -1.1441639D-20  1.6115869D-24 -1.6168355D-28 -2.8905176D-32
 135    7  -1372.6149  0.0110485944 -1.2155937D-08  3.4398466D-15 -1.1329306D-20  1.5978866D-24 -1.6450632D-28 -2.8701904D-32
 135    8  -1372.4381  0.0110482054 -1.2155771D-08  3.4391255D-15 -1.1202110D-20  1.5819404D-24 -1.6770773D-28 -2.8464810D-32
 135    9  -1372.2393  0.0110477678 -1.2155586D-08  3.4383241D-15 -1.1060557D-20  1.5636344D-24 -1.7127713D-28 -2.8191930D-32
 135   10  -1372.0183  0.0110472816 -1.2155380D-08  3.4374455D-15 -1.0905229D-20  1.5428449D-24 -1.7520235D-28 -2.7881259D-32
 135   11  -1371.7753  0.0110467468 -1.2155153D-08  3.4364933D-15 -1.0736799D-20  1.5194358D-24 -1.7946917D-28 -2.7530518D-32
 135   12  -1371.5102  0.0110461633 -1.2154905D-08  3.4354712D-15 -1.0556030D-20  1.4932605D-24 -1.8406141D-28 -2.7137240D-32
 135   13  -1371.2230  0.0110455313 -1.2154637D-08  3.4343834D-15 -1.0363789D-20  1.4641636D-24 -1.8896070D-28 -2.6698815D-32
 135   14  -1370.9137  0.0110448506 -1.2154349D-08  3.4332341D-15 -1.0161049D-20  1.4319811D-24 -1.9414625D-28 -2.6212487D-32
 135   15  -1370.5824  0.0110441214 -1.2154040D-08  3.4320275D-15 -9.9488970D-21  1.3965425D-24 -1.9959478D-28 -2.5675384D-32
 135   16  -1370.2290  0.0110433435 -1.2153711D-08  3.4307683D-15 -9.7285451D-21  1.3576721D-24 -2.0528025D-28 -2.5084529D-32
 135   17  -1369.8535  0.0110425171 -1.2153361D-08  3.4294607D-15 -9.5013343D-21  1.3151909D-24 -2.1117373D-28 -2.4436884D-32
 135   18  -1369.4560  0.0110416421 -1.2152990D-08  3.4281094D-15 -9.2687441D-21  1.2689186D-24 -2.1724319D-28 -2.3729374D-32
 135   19  -1369.0365  0.0110407185 -1.2152600D-08  3.4267186D-15 -9.0324002D-21  1.2186751D-24 -2.2345330D-28 -2.2958898D-32
 135   20  -1368.5948  0.0110397463 -1.2152189D-08  3.4252926D-15 -8.7940783D-21  1.1642840D-24 -2.2976533D-28 -2.2122425D-32
 136    0  -1348.5696  0.0109934236 -1.2212126D-08  3.3074590D-15 -3.7342214D-20 -1.7113085D-26  3.5334492D-28  1.0402371D-33
 136    1  -1348.5476  0.0109933747 -1.2212106D-08  3.3071603D-15 -3.7342373D-20 -1.2892693D-26  3.5336066D-28  9.7696471D-34
 136    2  -1348.5037  0.0109932771 -1.2212066D-08  3.3065628D-15 -3.7342537D-20 -4.3914492D-27  3.5338448D-28  8.4537517D-34
 136    3  -1348.4377  0.0109931305 -1.2212007D-08  3.3056666D-15 -3.7342478D-20  8.3307194D-27  3.5341593D-28  6.5052544D-34
 136    4  -1348.3498  0.0109929351 -1.2211927D-08  3.3044716D-15 -3.7341805D-20  2.5295358D-26  3.5344509D-28  3.9065809D-34
 136    5  -1348.2398  0.0109926909 -1.2211828D-08  3.3029780D-15 -3.7340011D-20  4.6502456D-26  3.5346109D-28  6.5740802D-35
 136    6  -1348.1079  0.0109923978 -1.2211709D-08  3.3011858D-15 -3.7336457D-20  7.1951061D-26  3.5345025D-28 -3.2424823D-34
 136    7  -1347.9540  0.0109920559 -1.2211571D-08  3.2990951D-15 -3.7330382D-20  1.0163858D-25  3.5339619D-28 -7.7932008D-34
 136    8  -1347.7782  0.0109916651 -1.2211412D-08  3.2967062D-15 -3.7320894D-20  1.3555945D-25  3.5327978D-28 -1.2994737D-33
 136    9  -1347.5803  0.0109912255 -1.2211234D-08  3.2940196D-15 -3.7306977D-20  1.7370274D-25  3.5307922D-28 -1.8845346D-33
 136   10  -1347.3605  0.0109907370 -1.2211037D-08  3.2910358D-15 -3.7287488D-20  2.1605416D-25  3.5276990D-28 -2.5344098D-33
 136   11  -1347.1187  0.0109901998 -1.2210820D-08  3.2877556D-15 -3.7261162D-20  2.6259121D-25  3.5232457D-28 -3.2488274D-33
 136   12  -1346.8550  0.0109896137 -1.2210583D-08  3.2841802D-15 -3.7226609D-20  3.1328268D-25  3.5171337D-28 -4.0273472D-33
 136   13  -1346.5692  0.0109889787 -1.2210327D-08  3.2803108D-15 -3.7182318D-20  3.6808849D-25  3.5090370D-28 -4.8695047D-33
 136   14  -1346.2616  0.0109882949 -1.2210052D-08  3.2761495D-15 -3.7126663D-20  4.2695434D-25  3.4986054D-28 -5.7744866D-33
 136   15  -1345.9319  0.0109875623 -1.2209757D-08  3.2716983D-15 -3.7057901D-20  4.8981371D-25  3.4854625D-28 -6.7414383D-33
 136   16  -1345.5803  0.0109867809 -1.2209443D-08  3.2669601D-15 -3.6974185D-20  5.5658115D-25  3.4692097D-28 -7.7690618D-33
 136   17  -1345.2068  0.0109859507 -1.2209110D-08  3.2619383D-15 -3.6873561D-20  6.2715494D-25  3.4494241D-28 -8.8559591D-33
 136   18  -1344.8113  0.0109850717 -1.2208758D-08  3.2566370D-15 -3.6753981D-20  7.0141044D-25  3.4256626D-28 -1.0000305D-32
 136   19  -1344.3939  0.0109841438 -1.2208387D-08  3.2510609D-15 -3.6613312D-20  7.7919896D-25  3.3974638D-28 -1.1199850D-32
 136   20  -1343.9546  0.0109831672 -1.2207998D-08  3.2452157D-15 -3.6449343D-20  8.6034666D-25  3.3643469D-28 -1.2452100D-32
 137    0  -1324.0911  0.0109364608 -1.2270349D-08  3.1895526D-15 -9.5530862D-21 -2.0659854D-24 -2.2540594D-28  3.3254920D-32
 137    1  -1324.0693  0.0109364118 -1.2270330D-08  3.1894761D-15 -9.5737604D-21 -2.0686894D-24 -2.2493992D-28  3.3296736D-32
 137    2  -1324.0255  0.0109363136 -1.2270292D-08  3.1893226D-15 -9.6151897D-21 -2.0740826D-24 -2.2400596D-28  3.3380282D-32
 137    3  -1323.9599  0.0109361664 -1.2270235D-08  3.1890911D-15 -9.6775365D-21 -2.0821317D-24 -2.2260058D-28  3.3505015D-32
 137    4  -1323.8724  0.0109359700 -1.2270158D-08  3.1887800D-15 -9.7610278D-21 -2.0927535D-24 -2.2072129D-28  3.3667428D-32
 137    5  -1323.7630  0.0109357246 -1.2270062D-08  3.1883875D-15 -9.8659953D-21 -2.1059257D-24 -2.1835746D-28  3.3870286D-32
 137    6  -1323.6318  0.0109354302 -1.2269948D-08  3.1879109D-15 -9.9928208D-21 -2.1215447D-24 -2.1550223D-28  3.4110717D-32
 137    7  -1323.4787  0.0109350866 -1.2269814D-08  3.1873471D-15 -1.0141959D-20 -2.1395064D-24 -2.1214578D-28  3.4387079D-32
 137    8  -1323.3038  0.0109346940 -1.2269661D-08  3.1866925D-15 -1.0313929D-20 -2.1596868D-24 -2.0827702D-28  3.4697323D-32
 137    9  -1323.1069  0.0109342523 -1.2269489D-08  3.1859429D-15 -1.0509306D-20 -2.1819440D-24 -2.0388353D-28  3.5039239D-32
 137   10  -1322.8883  0.0109337615 -1.2269298D-08  3.1850934D-15 -1.0728714D-20 -2.2061146D-24 -1.9895195D-28  3.5410178D-32
 137   11  -1322.6477  0.0109332216 -1.2269087D-08  3.1841386D-15 -1.0972818D-20 -2.2320149D-24 -1.9346808D-28  3.5807203D-32
 137   12  -1322.3853  0.0109326327 -1.2268858D-08  3.1830723D-15 -1.1242314D-20 -2.2594395D-24 -1.8741700D-28  3.6227054D-32
 137   13  -1322.1011  0.0109319948 -1.2268610D-08  3.1818877D-15 -1.1537919D-20 -2.2881600D-24 -1.8078347D-28  3.6666045D-32
 137   14  -1321.7950  0.0109313077 -1.2268343D-08  3.1805775D-15 -1.1860359D-20 -2.3179257D-24 -1.7355208D-28  3.7120207D-32
 137   15  -1321.4671  0.0109305716 -1.2268056D-08  3.1791333D-15 -1.2210356D-20 -2.3484606D-24 -1.6570763D-28  3.7585098D-32
 137   16  -1321.1173  0.0109297865 -1.2267751D-08  3.1775462D-15 -1.2588612D-20 -2.3794648D-24 -1.5723535D-28  3.8055933D-32
 137   17  -1320.7457  0.0109289523 -1.2267427D-08  3.1758065D-15 -1.2995801D-20 -2.4106274D-24 -1.4812016D-28  3.8528739D-32
 137   18  -1320.3523  0.0109280690 -1.2267084D-08  3.1739038D-15 -1.3432529D-20 -2.4415701D-24 -1.3835159D-28  3.8995578D-32
 137   19  -1319.9370  0.0109271368 -1.2266723D-08  3.1718266D-15 -1.3899346D-20 -2.4719283D-24 -1.2791757D-28  3.9451510D-32
 137   20  -1319.5000  0.0109261554 -1.2266342D-08  3.1695630D-15 -1.4396710D-20 -2.5013001D-24 -1.1680901D-28  3.9890189D-32
 138    0  -1299.7992  0.0108790600 -1.2329347D-08  2.8889361D-15 -1.5503450D-20  2.3242134D-24 -1.2124992D-28 -3.9399520D-32
 138    1  -1299.7774  0.0108790107 -1.2329329D-08  2.8888121D-15 -1.5480219D-20  2.3227443D-24 -1.2180046D-28 -3.9374860D-32
 138    2  -1299.7339  0.0108789120 -1.2329295D-08  2.8885648D-15 -1.5433790D-20  2.3198186D-24 -1.2290318D-28 -3.9327978D-32
 138    3  -1299.6686  0.0108787641 -1.2329243D-08  2.8881952D-15 -1.5364262D-20  2.3153643D-24 -1.2455345D-28 -3.9255482D-32
 138    4  -1299.5816  0.0108785668 -1.2329173D-08  2.8877051D-15 -1.5271767D-20  2.3093327D-24 -1.2674900D-28 -3.9157262D-32
 138    5  -1299.4728  0.0108783202 -1.2329087D-08  2.8870965D-15 -1.5156493D-20  2.3016458D-24 -1.2948564D-28 -3.9032129D-32
 138    6  -1299.3423  0.0108780243 -1.2328983D-08  2.8863723D-15 -1.5018676D-20  2.2922052D-24 -1.3275793D-28 -3.8878428D-32
 138    7  -1299.1900  0.0108776791 -1.2328862D-08  2.8855357D-15 -1.4858615D-20  2.2808934D-24 -1.3655900D-28 -3.8694191D-32
 138    8  -1299.0160  0.0108772846 -1.2328723D-08  2.8845906D-15 -1.4676674D-20  2.2675761D-24 -1.4088068D-28 -3.8477300D-32
 138    9  -1298.8202  0.0108768408 -1.2328567D-08  2.8835412D-15 -1.4473285D-20  2.2520995D-24 -1.4571301D-28 -3.8225173D-32
 138   10  -1298.6026  0.0108763476 -1.2328394D-08  2.8823924D-15 -1.4248960D-20  2.2342934D-24 -1.5104433D-28 -3.7935056D-32
 138   11  -1298.3634  0.0108758052 -1.2328204D-08  2.8811492D-15 -1.4004298D-20  2.2139711D-24 -1.5686102D-28 -3.7603912D-32
 138   12  -1298.1024  0.0108752134 -1.2327997D-08  2.8798175D-15 -1.3739995D-20  2.1909296D-24 -1.6314714D-28 -3.7228379D-32
 138   13  -1297.8196  0.0108745724 -1.2327772D-08  2.8784033D-15 -1.3456851D-20  2.1649524D-24 -1.6988445D-28 -3.6804961D-32
 138   14  -1297.5151  0.0108738821 -1.2327530D-08  2.8769130D-15 -1.3155784D-20  2.1358080D-24 -1.7705196D-28 -3.6329783D-32
 138   15  -1297.1889  0.0108731424 -1.2327272D-08  2.8753535D-15 -1.2837836D-20  2.1032550D-24 -1.8462589D-28 -3.5798950D-32
 138   16  -1296.8410  0.0108723535 -1.2326996D-08  2.8737316D-15 -1.2504193D-20  2.0670416D-24 -1.9257919D-28 -3.5208369D-32
 138   17  -1296.4714  0.0108715152 -1.2326703D-08  2.8720548D-15 -1.2156183D-20  2.0269056D-24 -2.0088143D-28 -3.4553663D-32
 138   18  -1296.0800  0.0108706277 -1.2326393D-08  2.8703304D-15 -1.1795301D-20  1.9825810D-24 -2.0949849D-28 -3.3830501D-32
 138   19  -1295.6669  0.0108696909 -1.2326065D-08  2.8685659D-15 -1.1423212D-20  1.9337980D-24 -2.1839235D-28 -3.3034522D-32
 138   20  -1295.2322  0.0108687049 -1.2325721D-08  2.8667689D-15 -1.1041768D-20  1.8802830D-24 -2.2752056D-28 -3.2161110D-32
 139    0  -1275.6949  0.0108212093 -1.2389587D-08  2.7789887D-15 -3.7567042D-20 -5.7647408D-25  3.5964611D-28  9.5644217D-33
 139    1  -1275.6732  0.0108211597 -1.2389570D-08  2.7786881D-15 -3.7572786D-20 -5.7215936D-25  3.5977968D-28  9.4953423D-33
 139    2  -1275.6300  0.0108210606 -1.2389537D-08  2.7780869D-15 -3.7584135D-20 -5.6350313D-25  3.6004202D-28  9.3551664D-33
 139    3  -1275.5650  0.0108209119 -1.2389487D-08  2.7771846D-15 -3.7600846D-20 -5.5053511D-25  3.6043061D-28  9.1471614D-33
 139    4  -1275.4785  0.0108207137 -1.2389420D-08  2.7759811D-15 -3.7622521D-20 -5.3322245D-25  3.6093509D-28  8.8694290D-33
 139    5  -1275.3703  0.0108204659 -1.2389337D-08  2.7744756D-15 -3.7648640D-20 -5.1154787D-25  3.6154378D-28  8.5216956D-33
 139    6  -1275.2404  0.0108201686 -1.2389237D-08  2.7726678D-15 -3.7678552D-20 -4.8549129D-25  3.6224206D-28  8.1036637D-33
 139    7  -1275.0889  0.0108198217 -1.2389120D-08  2.7705569D-15 -3.7711471D-20 -4.5503146D-25  3.6301234D-28  7.6150446D-33
 139    8  -1274.9158  0.0108194252 -1.2388988D-08  2.7681422D-15 -3.7746478D-20 -4.2014183D-25  3.6383386D-28  7.0552443D-33
 139    9  -1274.7211  0.0108189792 -1.2388838D-08  2.7654231D-15 -3.7782522D-20 -3.8080138D-25  3.6468309D-28  6.4240592D-33
 139   10  -1274.5047  0.0108184837 -1.2388672D-08  2.7623991D-15 -3.7818412D-20 -3.3698846D-25  3.6553331D-28  5.7211507D-33
 139   11  -1274.2667  0.0108179386 -1.2388490D-08  2.7590695D-15 -3.7852825D-20 -2.8868341D-25  3.6635475D-28  4.9461391D-33
 139   12  -1274.0071  0.0108173439 -1.2388292D-08  2.7554340D-15 -3.7884299D-20 -2.3587155D-25  3.6711448D-28  4.0987170D-33
 139   13  -1273.7258  0.0108166998 -1.2388077D-08  2.7514926D-15 -3.7911237D-20 -1.7854861D-25  3.6777677D-28  3.1789779D-33
 139   14  -1273.4230  0.0108160060 -1.2387846D-08  2.7472453D-15 -3.7931907D-20 -1.1671555D-25  3.6830264D-28  2.1868310D-33
 139   15  -1273.0985  0.0108152628 -1.2387599D-08  2.7426926D-15 -3.7944439D-20 -5.0386938D-26  3.6865009D-28  1.1225602D-33
 139   16  -1272.7524  0.0108144700 -1.2387336D-08  2.7378355D-15 -3.7946837D-20  2.0409310D-26  3.6877428D-28 -1.3393667D-35
 139   17  -1272.3848  0.0108136276 -1.2387057D-08  2.7326752D-15 -3.7936973D-20  9.5628754D-26  3.6862738D-28 -1.2203048D-33
 139   18  -1271.9955  0.0108127358 -1.2386762D-08  2.7272139D-15 -3.7912596D-20  1.7520714D-25  3.6815889D-28 -2.4971130D-33
 139   19  -1271.5846  0.0108117944 -1.2386451D-08  2.7214541D-15 -3.7871336D-20  2.5905727D-25  3.6731558D-28 -3.8423868D-33
 139   20  -1271.1522  0.0108108035 -1.2386125D-08  2.7153993D-15 -3.7810718D-20  3.4706770D-25  3.6604181D-28 -5.2543389D-33
 140    0  -1251.7793  0.0107629010 -1.2452347D-08  2.6218633D-15 -8.8556773D-21 -1.5999113D-24 -2.5546803D-28  2.8161105D-32
 140    1  -1251.7577  0.0107628512 -1.2452331D-08  2.6217924D-15 -8.8717033D-21 -1.6030013D-24 -2.5507120D-28  2.8212296D-32
 140    2  -1251.7147  0.0107627516 -1.2452300D-08  2.6216502D-15 -8.9038130D-21 -1.6090869D-24 -2.5428217D-28  2.8307351D-32
 140    3  -1251.6501  0.0107626021 -1.2452253D-08  2.6214359D-15 -8.9522222D-21 -1.6182197D-24 -2.5309020D-28  2.8452852D-32
 140    4  -1251.5640  0.0107624029 -1.2452190D-08  2.6211484D-15 -9.0171936D-21 -1.6303303D-24 -2.5149140D-28  2.8645739D-32
 140    5  -1251.4564  0.0107621538 -1.2452111D-08  2.6207861D-15 -9.0990869D-21 -1.6453598D-24 -2.4947777D-28  2.8884965D-32
 140    6  -1251.3272  0.0107618550 -1.2452017D-08  2.6203469D-15 -9.1983455D-21 -1.6632349D-24 -2.4703945D-28  2.9169270D-32
 140    7  -1251.1766  0.0107615063 -1.2451907D-08  2.6198285D-15 -9.3154954D-21 -1.6838665D-24 -2.4416473D-28  2.9497147D-32
 140    8  -1251.0044  0.0107611079 -1.2451781D-08  2.6192280D-15 -9.4511382D-21 -1.7071475D-24 -2.4084029D-28  2.9866715D-32
 140    9  -1250.8107  0.0107606596 -1.2451640D-08  2.6185420D-15 -9.6059461D-21 -1.7329551D-24 -2.3705118D-28  3.0275936D-32
 140   10  -1250.5955  0.0107601616 -1.2451483D-08  2.6177665D-15 -9.7806554D-21 -1.7611462D-24 -2.3278120D-28  3.0722294D-32
 140   11  -1250.3588  0.0107596137 -1.2451310D-08  2.6168973D-15 -9.9760596D-21 -1.7915604D-24 -2.2801281D-28  3.1203079D-32
 140   12  -1250.1005  0.0107590160 -1.2451121D-08  2.6159292D-15 -1.0193002D-20 -1.8240159D-24 -2.2272748D-28  3.1715189D-32
 140   13  -1249.8208  0.0107583686 -1.2450917D-08  2.6148567D-15 -1.0432362D-20 -1.8583092D-24 -2.1690601D-28  3.2255106D-32
 140   14  -1249.5196  0.0107576713 -1.2450698D-08  2.6136736D-15 -1.0695051D-20 -1.8942161D-24 -2.1052847D-28  3.2819045D-32
 140   15  -1249.1969  0.0107569243 -1.2450463D-08  2.6123730D-15 -1.0981993D-20 -1.9314882D-24 -2.0357489D-28  3.3402779D-32
 140   16  -1248.8527  0.0107561275 -1.2450212D-08  2.6109474D-15 -1.1294119D-20 -1.9698535D-24 -1.9602520D-28  3.4001711D-32
 140   17  -1248.4870  0.0107552809 -1.2449946D-08  2.6093885D-15 -1.1632345D-20 -2.0090133D-24 -1.8785991D-28  3.4610701D-32
 140   18  -1248.0998  0.0107543845 -1.2449664D-08  2.6076873D-15 -1.1997561D-20 -2.0486448D-24 -1.7906015D-28  3.5224336D-32
 140   19  -1247.6912  0.0107534383 -1.2449367D-08  2.6058339D-15 -1.2390612D-20 -2.0883973D-24 -1.6960844D-28  3.5836639D-32
 140   20  -1247.2610  0.0107524424 -1.2449054D-08  2.6038177D-15 -1.2812280D-20 -2.1278932D-24 -1.5948883D-28  3.6441220D-32
 141    0  -1228.0534  0.0107041269 -1.2515760D-08  2.3549391D-15 -1.7396568D-20  1.9983968D-24 -8.8536660D-29 -3.5965166D-32
 141    1  -1228.0320  0.0107040769 -1.2515746D-08  2.3548000D-15 -1.7376591D-20  1.9973254D-24 -8.9039516D-29 -3.5944543D-32
 141    2  -1227.9892  0.0107039767 -1.2515718D-08  2.3545223D-15 -1.7336672D-20  1.9951585D-24 -9.0043910D-29 -3.5902453D-32
 141    3  -1227.9250  0.0107038266 -1.2515675D-08  2.3541069D-15 -1.7276857D-20  1.9919138D-24 -9.1552642D-29 -3.5843029D-32
 141    4  -1227.8393  0.0107036263 -1.2515619D-08  2.3535553D-15 -1.7197269D-20  1.9874710D-24 -9.3557511D-29 -3.5759462D-32
 141    5  -1227.7323  0.0107033760 -1.2515548D-08  2.3528694D-15 -1.7098037D-20  1.9817825D-24 -9.6056945D-29 -3.5652628D-32
 141    6  -1227.6039  0.0107030756 -1.2515464D-08  2.3520516D-15 -1.6979340D-20  1.9747588D-24 -9.9046265D-29 -3.5520957D-32
 141    7  -1227.4540  0.0107027252 -1.2515365D-08  2.3511046D-15 -1.6841402D-20  1.9662929D-24 -1.0251960D-28 -3.5362568D-32
 141    8  -1227.2828  0.0107023247 -1.2515252D-08  2.3500318D-15 -1.6684497D-20  1.9562609D-24 -1.0646978D-28 -3.5175236D-32
 141    9  -1227.0901  0.0107018742 -1.2515125D-08  2.3488368D-15 -1.6508958D-20  1.9445233D-24 -1.1088816D-28 -3.4956559D-32
 141   10  -1226.8761  0.0107013736 -1.2514984D-08  2.3475239D-15 -1.6315181D-20  1.9309238D-24 -1.1576452D-28 -3.4703762D-32
 141   11  -1226.6407  0.0107008229 -1.2514829D-08  2.3460974D-15 -1.6103633D-20  1.9152913D-24 -1.2108673D-28 -3.4413841D-32
 141   12  -1226.3839  0.0107002222 -1.2514660D-08  2.3445625D-15 -1.5874860D-20  1.8974397D-24 -1.2684071D-28 -3.4083492D-32
 141   13  -1226.1057  0.0106995714 -1.2514478D-08  2.3429243D-15 -1.5629500D-20  1.8771706D-24 -1.3301013D-28 -3.3709260D-32
 141   14  -1225.8061  0.0106988706 -1.2514281D-08  2.3411884D-15 -1.5368286D-20  1.8542724D-24 -1.3957611D-28 -3.3287413D-32
 141   15  -1225.4851  0.0106981198 -1.2514070D-08  2.3393609D-15 -1.5092061D-20  1.8285223D-24 -1.4651713D-28 -3.2813989D-32
 141   16  -1225.1428  0.0106973189 -1.2513846D-08  2.3374477D-15 -1.4801785D-20  1.7996893D-24 -1.5380871D-28 -3.2284987D-32
 141   17  -1224.7791  0.0106964680 -1.2513608D-08  2.3354553D-15 -1.4498550D-20  1.7675330D-24 -1.6142296D-28 -3.1696098D-32
 141   18  -1224.3941  0.0106955670 -1.2513355D-08  2.3333903D-15 -1.4183583D-20  1.7318093D-24 -1.6932877D-28 -3.1043120D-32
 141   19  -1223.9877  0.0106946160 -1.2513090D-08  2.3312592D-15 -1.3858266D-20  1.6922676D-24 -1.7749098D-28 -3.0321526D-32
 141   20  -1223.5599  0.0106936149 -1.2512810D-08  2.3290687D-15 -1.3524139D-20  1.6486601D-24 -1.8587063D-28 -2.9527063D-32
 142    0  -1204.5185  0.0106448783 -1.2580421D-08  2.2319799D-15 -3.3513742D-20 -3.7177932D-26  3.3643670D-28  3.6974671D-33
 142    1  -1204.4972  0.0106448279 -1.2580408D-08  2.2317118D-15 -3.3514099D-20 -3.3155879D-26  3.3648928D-28  3.6284636D-33
 142    2  -1204.4546  0.0106447273 -1.2580381D-08  2.2311756D-15 -3.3514675D-20 -2.5063786D-26  3.3658756D-28  3.4862476D-33
 142    3  -1204.3907  0.0106445763 -1.2580341D-08  2.2303712D-15 -3.3515246D-20 -1.2944286D-26  3.3672956D-28  3.2748781D-33
 142    4  -1204.3056  0.0106443750 -1.2580287D-08  2.2292987D-15 -3.3515440D-20  3.2238148D-27  3.3690502D-28  2.9927689D-33
 142    5  -1204.1991  0.0106441234 -1.2580220D-08  2.2279581D-15 -3.3514774D-20  2.3443918D-26  3.3710220D-28  2.6399274D-33
 142    6  -1204.0714  0.0106438215 -1.2580140D-08  2.2263494D-15 -3.3512639D-20  4.7722188D-26  3.3730618D-28  2.2161299D-33
 142    7  -1203.9224  0.0106434693 -1.2580047D-08  2.2244728D-15 -3.3508306D-20  7.6064288D-26  3.3749911D-28  1.7211248D-33
 142    8  -1203.7521  0.0106430667 -1.2579940D-08  2.2223285D-15 -3.3500924D-20  1.0847214D-25  3.3766017D-28  1.1548251D-33
 142    9  -1203.5605  0.0106426138 -1.2579820D-08  2.2199168D-15 -3.3489521D-20  1.4494550D-25  3.3776554D-28  5.1711762D-34
 142   10  -1203.3477  0.0106421106 -1.2579687D-08  2.2172383D-15 -3.3473000D-20  1.8548017D-25  3.3778827D-28 -1.9212474D-34
 142   11  -1203.1136  0.0106415571 -1.2579541D-08  2.2142937D-15 -3.3450146D-20  2.3006291D-25  3.3769864D-28 -9.7269728D-34
 142   12  -1202.8582  0.0106409533 -1.2579382D-08  2.2110839D-15 -3.3419620D-20  2.7867660D-25  3.3746360D-28 -1.8246035D-33
 142   13  -1202.5815  0.0106402992 -1.2579209D-08  2.2076102D-15 -3.3379971D-20  3.3129041D-25  3.3704754D-28 -2.7473824D-33
 142   14  -1202.2836  0.0106395948 -1.2579024D-08  2.2038744D-15 -3.3329629D-20  3.8786281D-25  3.3641174D-28 -3.7405093D-33
 142   15  -1201.9644  0.0106388400 -1.2578826D-08  2.1998785D-15 -3.3266912D-20  4.4833992D-25  3.3551457D-28 -4.8033772D-33
 142   16  -1201.6240  0.0106380350 -1.2578615D-08  2.1956252D-15 -3.3190030D-20  5.1264667D-25  3.3431183D-28 -5.9347503D-33
 142   17  -1201.2623  0.0106371797 -1.2578391D-08  2.1911175D-15 -3.3097091D-20  5.8069238D-25  3.3275659D-28 -7.1333995D-33
 142   18  -1200.8794  0.0106362740 -1.2578155D-08  2.1863594D-15 -3.2986110D-20  6.5236183D-25  3.3079955D-28 -8.3975191D-33
 142   19  -1200.4752  0.0106353181 -1.2577906D-08  2.1813553D-15 -3.2855012D-20  7.2751645D-25  3.2838901D-28 -9.7250349D-33
 142   20  -1200.0498  0.0106343119 -1.2577644D-08  2.1761105D-15 -3.2701649D-20  8.0598730D-25  3.2547136D-28 -1.1113202D-32
 143    0  -1181.1755  0.0105851490 -1.2646851D-08  2.1551661D-15 -9.5360576D-21 -2.3734561D-24 -2.3894711D-28  3.8000633D-32
 143    1  -1181.1543  0.0105850984 -1.2646838D-08  2.1550897D-15 -9.5598161D-21 -2.3763438D-24 -2.3841276D-28  3.8051170D-32
 143    2  -1181.1120  0.0105849972 -1.2646812D-08  2.1549364D-15 -9.6073903D-21 -2.3820298D-24 -2.3734801D-28  3.8145496D-32
 143    3  -1181.0485  0.0105848455 -1.2646773D-08  2.1547049D-15 -9.6789793D-21 -2.3905458D-24 -2.3574284D-28  3.8289381D-32
 143    4  -1180.9638  0.0105846431 -1.2646721D-08  2.1543937D-15 -9.7748268D-21 -2.4018102D-24 -2.3359328D-28  3.8479710D-32
 143    5  -1180.8580  0.0105843902 -1.2646657D-08  2.1540003D-15 -9.8952661D-21 -2.4157454D-24 -2.3089143D-28  3.8715196D-32
 143    6  -1180.7310  0.0105840867 -1.2646579D-08  2.1535218D-15 -1.0040707D-20 -2.4322520D-24 -2.2762760D-28  3.8994118D-32
 143    7  -1180.5828  0.0105837326 -1.2646489D-08  2.1529548D-15 -1.0211631D-20 -2.4512123D-24 -2.2379040D-28  3.9314574D-32
 143    8  -1180.4134  0.0105833279 -1.2646385D-08  2.1522949D-15 -1.0408582D-20 -2.4724850D-24 -2.1936692D-28  3.9674173D-32
 143    9  -1180.2229  0.0105828726 -1.2646269D-08  2.1515375D-15 -1.0632163D-20 -2.4959059D-24 -2.1434294D-28  4.0070104D-32
 143   10  -1180.0113  0.0105823667 -1.2646140D-08  2.1506769D-15 -1.0883029D-20 -2.5212896D-24 -2.0870294D-28  4.0499302D-32
 143   11  -1179.7785  0.0105818103 -1.2645998D-08  2.1497069D-15 -1.1161870D-20 -2.5484263D-24 -2.0243051D-28  4.0958268D-32
 143   12  -1179.5245  0.0105812033 -1.2645843D-08  2.1486207D-15 -1.1469410D-20 -2.5770796D-24 -1.9550859D-28  4.1442952D-32
 143   13  -1179.2494  0.0105805457 -1.2645676D-08  2.1474103D-15 -1.1806388D-20 -2.6069886D-24 -1.8791963D-28  4.1948975D-32
 143   14  -1178.9532  0.0105798376 -1.2645496D-08  2.1460675D-15 -1.2173543D-20 -2.6378663D-24 -1.7964606D-28  4.2471524D-32
 143   15  -1178.6358  0.0105790789 -1.2645302D-08  2.1445828D-15 -1.2571607D-20 -2.6693972D-24 -1.7067061D-28  4.3005266D-32
 143   16  -1178.2973  0.0105782696 -1.2645097D-08  2.1429462D-15 -1.3001282D-20 -2.7012380D-24 -1.6097652D-28  4.3544411D-32
 143   17  -1177.9376  0.0105774097 -1.2644878D-08  2.1411467D-15 -1.3463223D-20 -2.7330165D-24 -1.5054827D-28  4.4082678D-32
 143   18  -1177.5569  0.0105764993 -1.2644647D-08  2.1391725D-15 -1.3958019D-20 -2.7643311D-24 -1.3937187D-28  4.4613272D-32
 143   19  -1177.1550  0.0105755383 -1.2644403D-08  2.1370108D-15 -1.4486174D-20 -2.7947498D-24 -1.2743531D-28  4.5128845D-32
 143   20  -1176.7320  0.0105745268 -1.2644147D-08  2.1346481D-15 -1.5048080D-20 -2.8238144D-24 -1.1472909D-28  4.5621815D-32
 144    0  -1158.0257  0.0105249375 -1.2713790D-08  1.8455862D-15 -1.6732117D-20  2.5263184D-24 -1.3359456D-28 -4.5594601D-32
 144    1  -1158.0046  0.0105248866 -1.2713779D-08  1.8454524D-15 -1.6706863D-20  2.5247114D-24 -1.3423264D-28 -4.5565437D-32
 144    2  -1157.9625  0.0105247849 -1.2713757D-08  1.8451855D-15 -1.6656401D-20  2.5214736D-24 -1.3550756D-28 -4.5506658D-32
 144    3  -1157.8994  0.0105246323 -1.2713723D-08  1.8447867D-15 -1.6580831D-20  2.5165588D-24 -1.3741682D-28 -4.5417420D-32
 144    4  -1157.8152  0.0105244289 -1.2713679D-08  1.8442577D-15 -1.6480301D-20  2.5099007D-24 -1.3995674D-28 -4.5296729D-32
 144    5  -1157.7099  0.0105241746 -1.2713624D-08  1.8436010D-15 -1.6355018D-20  2.5014082D-24 -1.4312218D-28 -4.5143022D-32
 144    6  -1157.5837  0.0105238695 -1.2713557D-08  1.8428196D-15 -1.6205244D-20  2.4909690D-24 -1.4690653D-28 -4.4954414D-32
 144    7  -1157.4363  0.0105235135 -1.2713480D-08  1.8419169D-15 -1.6031313D-20  2.4784437D-24 -1.5130100D-28 -4.4728150D-32
 144    8  -1157.2679  0.0105231067 -1.2713392D-08  1.8408973D-15 -1.5833625D-20  2.4636775D-24 -1.5629563D-28 -4.4461650D-32
 144    9  -1157.0785  0.0105226490 -1.2713292D-08  1.8397652D-15 -1.5612662D-20  2.4464948D-24 -1.6187840D-28 -4.4151971D-32
 144   10  -1156.8681  0.0105221405 -1.2713182D-08  1.8385260D-15 -1.5368997D-20  2.4266984D-24 -1.6803485D-28 -4.3795630D-32
 144   11  -1156.6366  0.0105215811 -1.2713061D-08  1.8371852D-15 -1.5103296D-20  2.4040728D-24 -1.7474824D-28 -4.3388901D-32
 144   12  -1156.3841  0.0105209709 -1.2712928D-08  1.8357491D-15 -1.4816338D-20  2.3783847D-24 -1.8199912D-28 -4.2927724D-32
 144   13  -1156.1106  0.0105203098 -1.2712785D-08  1.8342242D-15 -1.4509019D-20  2.3493842D-24 -1.8976502D-28 -4.2407771D-32
 144   14  -1155.8160  0.0105195979 -1.2712631D-08  1.8326175D-15 -1.4182369D-20  2.3168073D-24 -1.9802024D-28 -4.1824473D-32
 144   15  -1155.5004  0.0105188352 -1.2712466D-08  1.8309364D-15 -1.3837559D-20  2.2803755D-24 -2.0673555D-28 -4.1172983D-32
 144   16  -1155.1638  0.0105180216 -1.2712291D-08  1.8291884D-15 -1.3475921D-20  2.2398005D-24 -2.1587785D-28 -4.0448314D-32
 144   17  -1154.8062  0.0105171571 -1.2712104D-08  1.8273814D-15 -1.3098951D-20  2.1947843D-24 -2.2540990D-28 -3.9645310D-32
 144   18  -1154.4276  0.0105162419 -1.2711907D-08  1.8255234D-15 -1.2708333D-20  2.1450235D-24 -2.3528990D-28 -3.8758742D-32
 144   19  -1154.0280  0.0105152758 -1.2711699D-08  1.8236224D-15 -1.2305947D-20  2.0902103D-24 -2.4547119D-28 -3.7783218D-32
 144   20  -1153.6074  0.0105142588 -1.2711480D-08  1.8216866D-15 -1.1893877D-20  2.0300372D-24 -2.5590205D-28 -3.6713397D-32
 145    0  -1135.0701  0.0104642343 -1.2781918D-08  1.7303445D-15 -3.8703880D-20 -5.2747306D-25  3.8421096D-28  7.4194850D-33
 145    1  -1135.0492  0.0104641831 -1.2781907D-08  1.7300348D-15 -3.8709135D-20 -5.2287131D-25  3.8431509D-28  7.3372138D-33
 145    2  -1135.0073  0.0104640809 -1.2781886D-08  1.7294154D-15 -3.8719496D-20 -5.1363507D-25  3.8451730D-28  7.1698764D-33
 145    3  -1134.9445  0.0104639275 -1.2781855D-08  1.7284859D-15 -3.8734698D-20 -4.9978790D-25  3.8481323D-28  6.9201982D-33
 145    4  -1134.8608  0.0104637230 -1.2781814D-08  1.7272461D-15 -3.8754320D-20 -4.8130740D-25  3.8519143D-28  6.5868982D-33
 145    5  -1134.7562  0.0104634674 -1.2781762D-08  1.7256955D-15 -3.8777807D-20 -4.5818269D-25  3.8563792D-28  6.1698712D-33
 145    6  -1134.6306  0.0104631606 -1.2781700D-08  1.7238335D-15 -3.8804465D-20 -4.3039814D-25  3.8613514D-28  5.6687653D-33
 145    7  -1134.4841  0.0104628027 -1.2781628D-08  1.7216596D-15 -3.8833457D-20 -3.9794084D-25  3.8666205D-28  5.0834497D-33
 145    8  -1134.3167  0.0104623937 -1.2781545D-08  1.7191733D-15 -3.8863807D-20 -3.6079515D-25  3.8719389D-28  4.4135329D-33
 145    9  -1134.1284  0.0104619336 -1.2781452D-08  1.7163740D-15 -3.8894396D-20 -3.1894942D-25  3.8770242D-28  3.6588167D-33
 145   10  -1133.9192  0.0104614223 -1.2781349D-08  1.7132612D-15 -3.8923964D-20 -2.7239757D-25  3.8815593D-28  2.8192876D-33
 145   11  -1133.6890  0.0104608599 -1.2781236D-08  1.7098347D-15 -3.8951108D-20 -2.2113526D-25  3.8851891D-28  1.8947240D-33
 145   12  -1133.4380  0.0104602464 -1.2781113D-08  1.7060942D-15 -3.8974287D-20 -1.6516937D-25  3.8875242D-28  8.8528996D-34
 145   13  -1133.1660  0.0104595818 -1.2780981D-08  1.7020399D-15 -3.8991816D-20 -1.0451639D-25  3.8881399D-28 -2.0870923D-34
 145   14  -1132.8732  0.0104588661 -1.2780838D-08  1.6976722D-15 -3.9001877D-20 -3.9206337D-26  3.8865766D-28 -1.3866905D-33
 145   15  -1132.5594  0.0104580993 -1.2780685D-08  1.6929918D-15 -3.9002512D-20  3.0717958D-26  3.8823397D-28 -2.6480239D-33
 145   16  -1132.2248  0.0104572813 -1.2780523D-08  1.6880000D-15 -3.8991638D-20  1.0519223D-25  3.8749031D-28 -3.9914936D-33
 145   17  -1131.8692  0.0104564122 -1.2780351D-08  1.6826987D-15 -3.8967042D-20  1.8413203D-25  3.8637075D-28 -5.4156574D-33
 145   18  -1131.4928  0.0104554920 -1.2780170D-08  1.6770902D-15 -3.8926397D-20  2.6742675D-25  3.8481653D-28 -6.9184894D-33
 145   19  -1131.0955  0.0104545208 -1.2779979D-08  1.6711777D-15 -3.8867264D-20  3.5493921D-25  3.8276598D-28 -8.4976071D-33
 145   20  -1130.6774  0.0104534984 -1.2779778D-08  1.6649651D-15 -3.8787110D-20  4.4649913D-25  3.8015504D-28 -1.0149957D-32
 146    0  -1112.3099  0.0104030337 -1.2852372D-08  1.5529370D-15 -1.6578375D-20 -2.3911082D-24 -2.4338536D-28  3.9798654D-32
 146    1  -1112.2891  0.0104029823 -1.2852363D-08  1.5528043D-15 -1.6602307D-20 -2.3940437D-24 -2.4282624D-28  3.9853265D-32
 146    2  -1112.2475  0.0104028795 -1.2852344D-08  1.5525382D-15 -1.6650239D-20 -2.3998400D-24 -2.4171049D-28  3.9956969D-32
 146    3  -1112.1851  0.0104027253 -1.2852316D-08  1.5521377D-15 -1.6722365D-20 -2.4085109D-24 -2.4002899D-28  4.0114182D-32
 146    4  -1112.1018  0.0104025196 -1.2852279D-08  1.5516011D-15 -1.6818935D-20 -2.4199790D-24 -2.3777673D-28  4.0322215D-32
 146    5  -1111.9978  0.0104022626 -1.2852233D-08  1.5509259D-15 -1.6940289D-20 -2.4341610D-24 -2.3494515D-28  4.0579489D-32
 146    6  -1111.8730  0.0104019541 -1.2852177D-08  1.5501093D-15 -1.7086843D-20 -2.4509541D-24 -2.3152364D-28  4.0884199D-32
 146    7  -1111.7274  0.0104015943 -1.2852112D-08  1.5491476D-15 -1.7259087D-20 -2.4702332D-24 -2.2749978D-28  4.1234129D-32
 146    8  -1111.5609  0.0104011830 -1.2852037D-08  1.5480367D-15 -1.7457573D-20 -2.4918517D-24 -2.2285947D-28  4.1626701D-32
 146    9  -1111.3737  0.0104007203 -1.2851954D-08  1.5467716D-15 -1.7682915D-20 -2.5156363D-24 -2.1758717D-28  4.2058749D-32
 146   10  -1111.1657  0.0104002063 -1.2851861D-08  1.5453469D-15 -1.7935772D-20 -2.5413927D-24 -2.1166603D-28  4.2526893D-32
 146   11  -1110.9369  0.0103996408 -1.2851759D-08  1.5437562D-15 -1.8216846D-20 -2.5688991D-24 -2.0507818D-28  4.3027125D-32
 146   12  -1110.6873  0.0103990239 -1.2851648D-08  1.5419925D-15 -1.8526865D-20 -2.5979080D-24 -1.9780502D-28  4.3555058D-32
 146   13  -1110.4170  0.0103983556 -1.2851528D-08  1.5400481D-15 -1.8866571D-20 -2.6281451D-24 -1.8982757D-28  4.4105802D-32
 146   14  -1110.1258  0.0103976359 -1.2851399D-08  1.5379144D-15 -1.9236710D-20 -2.6593071D-24 -1.8112674D-28  4.4673949D-32
 146   15  -1109.8139  0.0103968648 -1.2851260D-08  1.5355819D-15 -1.9638008D-20 -2.6910616D-24 -1.7168390D-28  4.5253530D-32
 146   16  -1109.4812  0.0103960424 -1.2851113D-08  1.5330406D-15 -2.0071163D-20 -2.7230480D-24 -1.6148099D-28  4.5838208D-32
 146   17  -1109.1278  0.0103951685 -1.2850957D-08  1.5302793D-15 -2.0536817D-20 -2.7548733D-24 -1.5050142D-28  4.6420934D-32
 146   18  -1108.7536  0.0103942432 -1.2850792D-08  1.5272862D-15 -2.1035544D-20 -2.7861127D-24 -1.3873027D-28  4.6994056D-32
 146   19  -1108.3586  0.0103932666 -1.2850618D-08  1.5240484D-15 -2.1567818D-20 -2.8163135D-24 -1.2615488D-28  4.7549646D-32
 146   20  -1107.9429  0.0103922385 -1.2850435D-08  1.5205523D-15 -2.2134002D-20 -2.8449872D-24 -1.1276565D-28  4.8078839D-32
 147    0  -1089.7462  0.0103413270 -1.2924427D-08  1.1548518D-15 -2.2614808D-20  2.4997650D-24 -1.4675716D-28 -4.5660342D-32
 147    1  -1089.7255  0.0103412754 -1.2924420D-08  1.1546711D-15 -2.2589831D-20  2.4979713D-24 -1.4739368D-28 -4.5623033D-32
 147    2  -1089.6842  0.0103411720 -1.2924406D-08  1.1543100D-15 -2.2539895D-20  2.4944468D-24 -1.4867270D-28 -4.5556264D-32
 147    3  -1089.6221  0.0103410169 -1.2924385D-08  1.1537699D-15 -2.2465142D-20  2.4890602D-24 -1.5058385D-28 -4.5450969D-32
 147    4  -1089.5394  0.0103408101 -1.2924357D-08  1.1530526D-15 -2.2365725D-20  2.4817711D-24 -1.5312511D-28 -4.5308626D-32
 147    5  -1089.4360  0.0103405516 -1.2924323D-08  1.1521605D-15 -2.2241868D-20  2.4724883D-24 -1.5629035D-28 -4.5127590D-32
 147    6  -1089.3119  0.0103402414 -1.2924281D-08  1.1510964D-15 -2.2093859D-20  2.4610984D-24 -1.6007177D-28 -4.4905800D-32
 147    7  -1089.1671  0.0103398795 -1.2924233D-08  1.1498640D-15 -2.1922057D-20  2.4474675D-24 -1.6445957D-28 -4.4640855D-32
 147    8  -1089.0017  0.0103394660 -1.2924178D-08  1.1484672D-15 -2.1726898D-20  2.4314391D-24 -1.6944200D-28 -4.4329899D-32
 147    9  -1088.8156  0.0103390007 -1.2924116D-08  1.1469108D-15 -2.1508901D-20  2.4128379D-24 -1.7500497D-28 -4.3969793D-32
 147   10  -1088.6088  0.0103384837 -1.2924047D-08  1.1451997D-15 -2.1268680D-20  2.3914679D-24 -1.8113197D-28 -4.3556964D-32
 147   11  -1088.3814  0.0103379151 -1.2923972D-08  1.1433396D-15 -2.1006949D-20  2.3671171D-24 -1.8780383D-28 -4.3087642D-32
 147   12  -1088.1333  0.0103372947 -1.2923889D-08  1.1413365D-15 -2.0724538D-20  2.3395536D-24 -1.9499831D-28 -4.2557606D-32
 147   13  -1087.8645  0.0103366227 -1.2923800D-08  1.1391969D-15 -2.0422399D-20  2.3085318D-24 -2.0269000D-28 -4.1962412D-32
 147   14  -1087.5751  0.0103358989 -1.2923705D-08  1.1369276D-15 -2.0101620D-20  2.2737913D-24 -2.1084991D-28 -4.1297359D-32
 147   15  -1087.2650  0.0103351235 -1.2923603D-08  1.1345357D-15 -1.9763436D-20  2.2350614D-24 -2.1944522D-28 -4.0557616D-32
 147   16  -1086.9343  0.0103342964 -1.2923494D-08  1.1320287D-15 -1.9409241D-20  2.1920611D-24 -2.2843908D-28 -3.9738153D-32
 147   17  -1086.5830  0.0103334176 -1.2923378D-08  1.1294143D-15 -1.9040606D-20  2.1445007D-24 -2.3778991D-28 -3.8833682D-32
 147   18  -1086.2110  0.0103324871 -1.2923257D-08  1.1267000D-15 -1.8659280D-20  2.0920888D-24 -2.4745162D-28 -3.7839045D-32
 147   19  -1085.8184  0.0103315050 -1.2923128D-08  1.1238937D-15 -1.8267213D-20  2.0345323D-24 -2.5737297D-28 -3.6749017D-32
 147   20  -1085.4051  0.0103304711 -1.2922994D-08  1.1210032D-15 -1.7866563D-20  1.9715400D-24 -2.6749725D-28 -3.5558344D-32
 148    0  -1067.3802  0.0102790981 -1.2998588D-08  9.5526313D-16 -4.1737901D-20 -1.2330326D-25  3.7260670D-28  1.1963584D-33
 148    1  -1067.3597  0.0102790461 -1.2998582D-08  9.5492922D-16 -4.1739110D-20 -1.1882672D-25  3.7262241D-28  1.1101637D-33
 148    2  -1067.3186  0.0102789421 -1.2998571D-08  9.5426139D-16 -4.1741399D-20 -1.0989012D-25  3.7265165D-28  9.3939954D-34
 148    3  -1067.2569  0.0102787861 -1.2998554D-08  9.5325956D-16 -4.1744497D-20 -9.6483359D-26  3.7268650D-28  6.8319703D-34
 148    4  -1067.1746  0.0102785781 -1.2998531D-08  9.5192369D-16 -4.1748002D-20 -7.8606036D-26  3.7271615D-28  3.4154262D-34
 148    5  -1067.0719  0.0102783181 -1.2998502D-08  9.5025368D-16 -4.1751362D-20 -5.6213234D-26  3.7272225D-28 -8.9897487D-35
 148    6  -1066.9485  0.0102780062 -1.2998468D-08  9.4824955D-16 -4.1753930D-20 -2.9378078D-26  3.7269311D-28 -6.0414281D-34
 148    7  -1066.8046  0.0102776422 -1.2998428D-08  9.4591128D-16 -4.1754891D-20  1.9251591D-27  3.7260450D-28 -1.2039996D-33
 148    8  -1066.6402  0.0102772263 -1.2998383D-08  9.4323901D-16 -4.1753306D-20  3.7686955D-26  3.7243127D-28 -1.8892372D-33
 148    9  -1066.4552  0.0102767583 -1.2998332D-08  9.4023293D-16 -4.1748105D-20  7.7895650D-26  3.7214466D-28 -2.6597060D-33
 148   10  -1066.2497  0.0102762384 -1.2998276D-08  9.3689346D-16 -4.1738083D-20  1.2252802D-25  3.7171243D-28 -3.5148425D-33
 148   11  -1066.0236  0.0102756665 -1.2998214D-08  9.3322118D-16 -4.1721908D-20  1.7155496D-25  3.7109883D-28 -4.4541346D-33
 148   12  -1065.7770  0.0102750426 -1.2998147D-08  9.2921696D-16 -4.1698117D-20  2.2493555D-25  3.7026458D-28 -5.4768357D-33
 148   13  -1065.5099  0.0102743667 -1.2998075D-08  9.2488202D-16 -4.1665129D-20  2.8260017D-25  3.6916841D-28 -6.5804676D-33
 148   14  -1065.2222  0.0102736388 -1.2997997D-08  9.2021792D-16 -4.1621229D-20  3.4450531D-25  3.6776208D-28 -7.7663572D-33
 148   15  -1064.9140  0.0102728589 -1.2997915D-08  9.1522668D-16 -4.1564595D-20  4.1054520D-25  3.6599809D-28 -9.0312596D-33
 148   16  -1064.5853  0.0102720270 -1.2997827D-08  9.0991086D-16 -4.1493295D-20  4.8061081D-25  3.6382445D-28 -1.0373277D-32
 148   17  -1064.2360  0.0102711432 -1.2997735D-08  9.0427361D-16 -4.1405295D-20  5.5456582D-25  3.6118655D-28 -1.1789809D-32
 148   18  -1063.8663  0.0102702074 -1.2997637D-08  8.9831878D-16 -4.1298468D-20  6.3224546D-25  3.5802744D-28 -1.3277686D-32
 148   19  -1063.4760  0.0102692195 -1.2997535D-08  8.9205094D-16 -4.1170610D-20  7.1345488D-25  3.5428794D-28 -1.4833205D-32
 148   20  -1063.0653  0.0102681797 -1.2997429D-08  8.8547551D-16 -4.1019447D-20  7.9796524D-25  3.4990702D-28 -1.6452057D-32
 149    0  -1045.2131  0.0102163359 -1.3075495D-08  7.4128338D-16 -2.3519180D-20 -2.5565820D-24 -1.5933350D-28  4.6254964D-32
 149    1  -1045.1927  0.0102162836 -1.3075490D-08  7.4109514D-16 -2.3544760D-20 -2.5585029D-24 -1.5868456D-28  4.6293278D-32
 149    2  -1045.1518  0.0102161790 -1.3075481D-08  7.4071801D-16 -2.3595963D-20 -2.5622839D-24 -1.5738842D-28  4.6365825D-32
 149    3  -1045.0906  0.0102160221 -1.3075468D-08  7.4015078D-16 -2.3672916D-20 -2.5679145D-24 -1.5543875D-28  4.6475284D-32
 149    4  -1045.0088  0.0102158129 -1.3075450D-08  7.3939160D-16 -2.3775782D-20 -2.5753131D-24 -1.5283208D-28  4.6619209D-32
 149    5  -1044.9067  0.0102155513 -1.3075428D-08  7.3843799D-16 -2.3904775D-20 -2.5843851D-24 -1.4956253D-28  4.6795817D-32
 149    6  -1044.7841  0.0102152375 -1.3075401D-08  7.3728682D-16 -2.4060157D-20 -2.5950112D-24 -1.4562300D-28  4.7002803D-32
 149    7  -1044.6411  0.0102148714 -1.3075370D-08  7.3593437D-16 -2.4242232D-20 -2.6070508D-24 -1.4100509D-28  4.7237708D-32
 149    8  -1044.4776  0.0102144530 -1.3075335D-08  7.3437618D-16 -2.4451331D-20 -2.6203326D-24 -1.3569987D-28  4.7497118D-32
 149    9  -1044.2938  0.0102139823 -1.3075296D-08  7.3260718D-16 -2.4687810D-20 -2.6346646D-24 -1.2969744D-28  4.7777543D-32
 149   10  -1044.0895  0.0102134593 -1.3075252D-08  7.3062160D-16 -2.4952042D-20 -2.6498262D-24 -1.2298759D-28  4.8074797D-32
 149   11  -1043.8648  0.0102128840 -1.3075204D-08  7.2841297D-16 -2.5244398D-20 -2.6655710D-24 -1.1555999D-28  4.8384284D-32
 149   12  -1043.6197  0.0102122564 -1.3075151D-08  7.2597412D-16 -2.5565241D-20 -2.6816250D-24 -1.0740454D-28  4.8700831D-32
 149   13  -1043.3542  0.0102115765 -1.3075095D-08  7.2329717D-16 -2.5914911D-20 -2.6976874D-24 -9.8511679D-29  4.9018794D-32
 149   14  -1043.0683  0.0102108443 -1.3075034D-08  7.2037350D-16 -2.6293709D-20 -2.7134281D-24 -8.8872826D-29  4.9331950D-32
 149   15  -1042.7620  0.0102100598 -1.3074969D-08  7.1719379D-16 -2.6701875D-20 -2.7284913D-24 -7.8480819D-29  4.9633687D-32
 149   16  -1042.4353  0.0102092230 -1.3074901D-08  7.1374797D-16 -2.7139583D-20 -2.7424907D-24 -6.7330404D-29  4.9916690D-32
 149   17  -1042.0882  0.0102083339 -1.3074828D-08  7.1002522D-16 -2.7606905D-20 -2.7550112D-24 -5.5418887D-29  5.0173049D-32
 149   18  -1041.7207  0.0102073925 -1.3074752D-08  7.0601408D-16 -2.8103802D-20 -2.7656149D-24 -4.2746234D-29  5.0394731D-32
 149   19  -1041.3328  0.0102063988 -1.3074671D-08  7.0170232D-16 -2.8630098D-20 -2.7738310D-24 -2.9316315D-29  5.0572713D-32
 149   20  -1040.9246  0.0102053528 -1.3074587D-08  6.9707709D-16 -2.9185454D-20 -2.7791658D-24 -1.5137000D-29  5.0697702D-32
 150    0  -1023.2462  0.0101530293 -1.3154551D-08  3.2864496D-16 -2.0061935D-20  2.0772751D-24 -2.7285323D-28 -3.9898462D-32
 150    1  -1023.2259  0.0101529767 -1.3154549D-08  3.2848457D-16 -2.0041187D-20  2.0739746D-24 -2.7340934D-28 -3.9834384D-32
 150    2  -1023.1853  0.0101528715 -1.3154545D-08  3.2816422D-16 -1.9999764D-20  2.0674224D-24 -2.7452508D-28 -3.9712765D-32
 150    3  -1023.1244  0.0101527136 -1.3154539D-08  3.2768497D-16 -1.9937891D-20  2.0575091D-24 -2.7618905D-28 -3.9525897D-32
 150    4  -1023.0432  0.0101525031 -1.3154531D-08  3.2704826D-16 -1.9855856D-20  2.0441998D-24 -2.7839553D-28 -3.9275099D-32
 150    5  -1022.9416  0.0101522400 -1.3154521D-08  3.2625607D-16 -1.9754065D-20  2.0274129D-24 -2.8113369D-28 -3.8958677D-32
 150    6  -1022.8198  0.0101519243 -1.3154509D-08  3.2531079D-16 -1.9633030D-20  2.0070537D-24 -2.8439012D-28 -3.8575000D-32
 150    7  -1022.6777  0.0101515560 -1.3154496D-08  3.2421526D-16 -1.9493376D-20  1.9830060D-24 -2.8814828D-28 -3.8121829D-32
 150    8  -1022.5153  0.0101511351 -1.3154480D-08  3.2297274D-16 -1.9335847D-20  1.9551396D-24 -2.9238858D-28 -3.7596774D-32
 150    9  -1022.3325  0.0101506615 -1.3154463D-08  3.2158685D-16 -1.9161313D-20  1.9233072D-24 -2.9708809D-28 -3.6997069D-32
 150   10  -1022.1295  0.0101501353 -1.3154444D-08  3.2006159D-16 -1.8970776D-20  1.8873472D-24 -3.0222038D-28 -3.6319651D-32
 150   11  -1021.9062  0.0101495565 -1.3154422D-08  3.1840124D-16 -1.8765375D-20  1.8470869D-24 -3.0775539D-28 -3.5561337D-32
 150   12  -1021.6627  0.0101489251 -1.3154400D-08  3.1661031D-16 -1.8546400D-20  1.8023432D-24 -3.1365917D-28 -3.4718726D-32
 150   13  -1021.3988  0.0101482411 -1.3154375D-08  3.1469356D-16 -1.8315298D-20  1.7529233D-24 -3.1989356D-28 -3.3788148D-32
 150   14  -1021.1147  0.0101475044 -1.3154349D-08  3.1265585D-16 -1.8073675D-20  1.6986303D-24 -3.2641627D-28 -3.2766033D-32
 150   15  -1020.8102  0.0101467152 -1.3154321D-08  3.1050212D-16 -1.7823318D-20  1.6392623D-24 -3.3318023D-28 -3.1648534D-32
 150   16  -1020.4856  0.0101458733 -1.3154291D-08  3.0823730D-16 -1.7566189D-20  1.5746197D-24 -3.4013378D-28 -3.0432010D-32
 150   17  -1020.1406  0.0101449788 -1.3154260D-08  3.0586624D-16 -1.7304442D-20  1.5045035D-24 -3.4722021D-28 -2.9112720D-32
 150   18  -1019.7754  0.0101440317 -1.3154227D-08  3.0339357D-16 -1.7040428D-20  1.4287242D-24 -3.5437770D-28 -2.7687217D-32
 150   19  -1019.3900  0.0101430320 -1.3154192D-08  3.0082367D-16 -1.6776698D-20  1.3471012D-24 -3.6153910D-28 -2.6152118D-32
 150   20  -1018.9843  0.0101419797 -1.3154156D-08  2.9816048D-16 -1.6516011D-20  1.2594710D-24 -3.6863191D-28 -2.4504461D-32
 151    0  -1001.4807  0.0100891623 -1.3235613D-08  6.3494177D-17 -4.6016181D-20  6.1017675D-25  3.7205220D-28 -1.6234786D-32
 151    1  -1001.4605  0.0100891093 -1.3235613D-08  6.3126108D-17 -4.6010070D-20  6.1460710D-25  3.7182718D-28 -1.6318926D-32
 151    2  -1001.4201  0.0100890034 -1.3235612D-08  6.2390016D-17 -4.5997675D-20  6.2355712D-25  3.7136492D-28 -1.6496866D-32
 151    3  -1001.3596  0.0100888446 -1.3235611D-08  6.1286290D-17 -4.5978768D-20  6.3691396D-25  3.7066656D-28 -1.6758551D-32
 151    4  -1001.2789  0.0100886328 -1.3235609D-08  5.9815390D-17 -4.5952936D-20  6.5468233D-25  3.6971838D-28 -1.7106567D-32
 151    5  -1001.1780  0.0100883681 -1.3235608D-08  5.7977933D-17 -4.5919648D-20  6.7682902D-25  3.6850575D-28 -1.7540329D-32
 151    6  -1001.0570  0.0100880505 -1.3235606D-08  5.5774772D-17 -4.5878244D-20  7.0330770D-25  3.6701058D-28 -1.8058869D-32
 151    7  -1000.9157  0.0100876799 -1.3235603D-08  5.3206989D-17 -4.5827934D-20  7.3406070D-25  3.6521130D-28 -1.8660957D-32
 151    8  -1000.7543  0.0100872563 -1.3235601D-08  5.0275918D-17 -4.5767811D-20  7.6901837D-25  3.6308300D-28 -1.9345202D-32
 151    9  -1000.5728  0.0100867799 -1.3235598D-08  4.6983170D-17 -4.5696839D-20  8.0809745D-25  3.6059728D-28 -2.0109973D-32
 151   10  -1000.3710  0.0100862504 -1.3235596D-08  4.3330707D-17 -4.5613870D-20  8.5119733D-25  3.5772275D-28 -2.0953200D-32
 151   11  -1000.1491  0.0100856681 -1.3235593D-08  3.9320890D-17 -4.5517650D-20  8.9819916D-25  3.5442511D-28 -2.1872404D-32
 151   12   -999.9071  0.0100850328 -1.3235590D-08  3.4956470D-17 -4.5406814D-20  9.4896662D-25  3.5066701D-28 -2.2864938D-32
 151   13   -999.6449  0.0100843445 -1.3235588D-08  3.0240700D-17 -4.5279906D-20  1.0033399D-24  3.4640869D-28 -2.3927534D-32
 151   14   -999.3625  0.0100836033 -1.3235585D-08  2.5177365D-17 -4.5135383D-20  1.0611356D-24  3.4160789D-28 -2.5056579D-32
 151   15   -999.0600  0.0100828092 -1.3235583D-08  1.9770860D-17 -4.4971624D-20  1.1221423D-24  3.3622051D-28 -2.6247729D-32
 151   16   -998.7374  0.0100819621 -1.3235582D-08  1.4026206D-17 -4.4786946D-20  1.1861217D-24  3.3020062D-28 -2.7496281D-32
 151   17   -998.3946  0.0100810621 -1.3235581D-08  7.9491522D-18 -4.4579617D-20  1.2528034D-24  3.2350102D-28 -2.8796847D-32
 151   18   -998.0317  0.0100801091 -1.3235580D-08  1.5462183D-18 -4.4347869D-20  1.3218827D-24  3.1607363D-28 -3.0143323D-32
 151   19   -997.6487  0.0100791032 -1.3235580D-08 -5.1752148D-18 -4.4089922D-20  1.3930176D-24  3.0787017D-28 -3.1528840D-32
 151   20   -997.2456  0.0100780444 -1.3235581D-08 -1.2206922D-17 -4.3803999D-20  1.4658297D-24  2.9884236D-28 -3.2945923D-32
 152    0   -979.9179  0.0100247220 -1.3319905D-08 -2.0536443D-16 -3.5910422D-20 -2.6733065D-24  1.6417359D-29  5.1843625D-32
 152    1   -979.8978  0.0100246688 -1.3319906D-08 -2.0565182D-16 -3.5937155D-20 -2.6731068D-24  1.7143309D-29  5.1842508D-32
 152    2   -979.8577  0.0100245622 -1.3319908D-08 -2.0622724D-16 -3.5990615D-20 -2.6726831D-24  1.8595342D-29  5.1839946D-32
 152    3   -979.7976  0.0100244024 -1.3319912D-08 -2.0709198D-16 -3.6070786D-20 -2.6719823D-24  2.0773151D-29  5.1834793D-32
 152    4   -979.7174  0.0100241892 -1.3319917D-08 -2.0824795D-16 -3.6177648D-20 -2.6709259D-24  2.3676478D-29  5.1825493D-32
 152    5   -979.6171  0.0100239228 -1.3319923D-08 -2.0969772D-16 -3.6311159D-20 -2.6694077D-24  2.7304514D-29  5.1809791D-32
 152    6   -979.4968  0.0100236032 -1.3319931D-08 -2.1144451D-16 -3.6471248D-20 -2.6672496D-24  3.1651924D-29  5.1780208D-32
 152    7   -979.3565  0.0100232302 -1.3319940D-08 -2.1349212D-16 -3.6657858D-20 -2.6643776D-24  3.6724585D-29  5.1742092D-32
 152    8   -979.1961  0.0100228040 -1.3319950D-08 -2.1584504D-16 -3.6870860D-20 -2.6605736D-24  4.2516774D-29  5.1688121D-32
 152    9   -979.0157  0.0100223245 -1.3319962D-08 -2.1850836D-16 -3.7110094D-20 -2.6556305D-24  4.9024980D-29  5.1614242D-32
 152   10   -978.8153  0.0100217917 -1.3319975D-08 -2.2148779D-16 -3.7375348D-20 -2.6493137D-24  5.6244248D-29  5.1515711D-32
 152   11   -978.5948  0.0100212056 -1.3319990D-08 -2.2478962D-16 -3.7666353D-20 -2.6413950D-24  6.4170622D-29  5.1390384D-32
 152   12   -978.3543  0.0100205662 -1.3320006D-08 -2.2842078D-16 -3.7982735D-20 -2.6315169D-24  7.2788800D-29  5.1225045D-32
 152   13   -978.0938  0.0100198736 -1.3320024D-08 -2.3238874D-16 -3.8324061D-20 -2.6194372D-24  8.2093435D-29  5.1020084D-32
 152   14   -977.8132  0.0100191277 -1.3320044D-08 -2.3670154D-16 -3.8689777D-20 -2.6048085D-24  9.2068998D-29  5.0767081D-32
 152   15   -977.5127  0.0100183284 -1.3320065D-08 -2.4136769D-16 -3.9079206D-20 -2.5872812D-24  1.0269829D-28  5.0459140D-32
 152   16   -977.1921  0.0100174760 -1.3320089D-08 -2.4639625D-16 -3.9491534D-20 -2.5664830D-24  1.1396021D-28  5.0088719D-32
 152   17   -976.8515  0.0100165702 -1.3320114D-08 -2.5179668D-16 -3.9925789D-20 -2.5420247D-24  1.2582954D-28  4.9648058D-32
 152   18   -976.4910  0.0100156111 -1.3320141D-08 -2.5757881D-16 -4.0380824D-20 -2.5135016D-24  1.3827620D-28  4.9129116D-32
 152   19   -976.1104  0.0100145988 -1.3320171D-08 -2.6375283D-16 -4.0855296D-20 -2.4804930D-24  1.5126484D-28  4.8523436D-32
 152   20   -975.7098  0.0100135332 -1.3320203D-08 -2.7032917D-16 -4.1347652D-20 -2.4425693D-24  1.6475419D-28  4.7822442D-32
 153    0   -958.5591  0.0099596934 -1.3407297D-08 -6.4850899D-16 -2.0577810D-20  9.2778001D-25 -3.9294867D-28 -1.7505484D-32
 153    1   -958.5391  0.0099596398 -1.3407301D-08 -6.4867357D-16 -2.0568557D-20  9.2305673D-25 -3.9319250D-28 -1.7409673D-32
 153    2   -958.4993  0.0099595325 -1.3407309D-08 -6.4900253D-16 -2.0550186D-20  9.1362748D-25 -3.9367856D-28 -1.7220570D-32
 153    3   -958.4395  0.0099593716 -1.3407321D-08 -6.4949541D-16 -2.0522990D-20  8.9944232D-25 -3.9439580D-28 -1.6934455D-32
 153    4   -958.3599  0.0099591571 -1.3407336D-08 -6.5015157D-16 -2.0487391D-20  8.8048881D-25 -3.9533342D-28 -1.6552133D-32
 153    5   -958.2603  0.0099588889 -1.3407356D-08 -6.5097019D-16 -2.0443960D-20  8.5673417D-25 -3.9647531D-28 -1.6072949D-32
 153    6   -958.1408  0.0099585672 -1.3407379D-08 -6.5195028D-16 -2.0393414D-20  8.2813951D-25 -3.9780121D-28 -1.5496116D-32
 153    7   -958.0014  0.0099581918 -1.3407407D-08 -6.5309071D-16 -2.0336615D-20  7.9466100D-25 -3.9928673D-28 -1.4820776D-32
 153    8   -957.8420  0.0099577627 -1.3407438D-08 -6.5439026D-16 -2.0274577D-20  7.5625192D-25 -4.0090333D-28 -1.4046017D-32
 153    9   -957.6628  0.0099572801 -1.3407473D-08 -6.5584762D-16 -2.0208466D-20  7.1286062D-25 -4.0261801D-28 -1.3170702D-32
 153   10   -957.4637  0.0099567438 -1.3407513D-08 -6.5746151D-16 -2.0139599D-20  6.6443792D-25 -4.0439356D-28 -1.2193833D-32
 153   11   -957.2446  0.0099561538 -1.3407556D-08 -6.5923066D-16 -2.0069451D-20  6.1093759D-25 -4.0618837D-28 -1.1114540D-32
 153   12   -957.0057  0.0099555103 -1.3407604D-08 -6.6115393D-16 -1.9999653D-20  5.5231723D-25 -4.0795639D-28 -9.9319506D-33
 153   13   -956.7468  0.0099548131 -1.3407655D-08 -6.6323030D-16 -1.9931995D-20  4.8854108D-25 -4.0964700D-28 -8.6452782D-33
 153   14   -956.4681  0.0099540622 -1.3407711D-08 -6.6545903D-16 -1.9868423D-20  4.1958520D-25 -4.1120519D-28 -7.2539966D-33
 153   15   -956.1695  0.0099532578 -1.3407771D-08 -6.6783969D-16 -1.9811042D-20  3.4544038D-25 -4.1257156D-28 -5.7579764D-33
 153   16   -955.8510  0.0099523997 -1.3407835D-08 -6.7037224D-16 -1.9762115D-20  2.6611452D-25 -4.1368220D-28 -4.1573467D-33
 153   17   -955.5127  0.0099514879 -1.3407904D-08 -6.7305714D-16 -1.9724054D-20  1.8163640D-25 -4.1446885D-28 -2.4526241D-33
 153   18   -955.1544  0.0099505226 -1.3407977D-08 -6.7589543D-16 -1.9699421D-20  9.2060336D-26 -4.1485915D-28 -6.4482185D-34
 153   19   -954.7763  0.0099495036 -1.3408054D-08 -6.7888887D-16 -1.9690915D-20 -2.5275110D-27 -4.1477681D-28  1.2642571D-33
 153   20   -954.3784  0.0099484309 -1.3408136D-08 -6.8203999D-16 -1.9701371D-20 -1.0200902D-25 -4.1414165D-28  3.2723451D-33
 154    0   -937.4057  0.0098940580 -1.3496990D-08 -1.0105434D-15 -4.2016709D-20  2.3442029D-24  2.6763229D-28 -4.5554765D-32
 154    1   -937.3859  0.0098940040 -1.3496997D-08 -1.0108795D-15 -4.1993260D-20  2.3473864D-24  2.6699629D-28 -4.5616754D-32
 154    2   -937.3463  0.0098938960 -1.3497009D-08 -1.0115510D-15 -4.1946239D-20  2.3538040D-24  2.6571485D-28 -4.5748034D-32
 154    3   -937.2870  0.0098937340 -1.3497027D-08 -1.0125569D-15 -4.1875482D-20  2.3633349D-24  2.6378942D-28 -4.5939782D-32
 154    4   -937.2078  0.0098935181 -1.3497051D-08 -1.0138954D-15 -4.1780696D-20  2.3759353D-24  2.6120966D-28 -4.6193290D-32
 154    5   -937.1089  0.0098932481 -1.3497082D-08 -1.0155642D-15 -4.1661509D-20  2.3915101D-24  2.5796520D-28 -4.6506506D-32
 154    6   -936.9902  0.0098929242 -1.3497118D-08 -1.0175605D-15 -4.1517464D-20  2.4099422D-24  2.5404306D-28 -4.6877130D-32
 154    7   -936.8517  0.0098925463 -1.3497161D-08 -1.0198807D-15 -4.1348026D-20  2.4310878D-24  2.4942824D-28 -4.7302174D-32
 154    8   -936.6934  0.0098921144 -1.3497210D-08 -1.0225208D-15 -4.1152588D-20  2.4547776D-24  2.4410364D-28 -4.7778244D-32
 154    9   -936.5153  0.0098916285 -1.3497265D-08 -1.0254758D-15 -4.0930481D-20  2.4808143D-24  2.3805050D-28 -4.8301252D-32
 154   10   -936.3175  0.0098910886 -1.3497327D-08 -1.0287403D-15 -4.0680985D-20  2.5089728D-24  2.3124857D-28 -4.8866603D-32
 154   11   -936.0999  0.0098904947 -1.3497395D-08 -1.0323080D-15 -4.0403337D-20  2.5389982D-24  2.2367642D-28 -4.9469066D-32
 154   12   -935.8625  0.0098898468 -1.3497469D-08 -1.0361720D-15 -4.0096749D-20  2.5706062D-24  2.1531207D-28 -5.0102854D-32
 154   13   -935.6054  0.0098891450 -1.3497550D-08 -1.0403246D-15 -3.9760418D-20  2.6034795D-24  2.0613297D-28 -5.0761436D-32
 154   14   -935.3285  0.0098883891 -1.3497638D-08 -1.0447573D-15 -3.9393545D-20  2.6372705D-24  1.9611680D-28 -5.1437799D-32
 154   15   -935.0319  0.0098875792 -1.3497732D-08 -1.0494607D-15 -3.8995355D-20  2.6715937D-24  1.8524211D-28 -5.2123890D-32
 154   16   -934.7155  0.0098867154 -1.3497833D-08 -1.0544246D-15 -3.8565114D-20  2.7060345D-24  1.7348840D-28 -5.2811396D-32
 154   17   -934.3794  0.0098857975 -1.3497941D-08 -1.0596381D-15 -3.8102152D-20  2.7401379D-24  1.6083730D-28 -5.3490874D-32
 154   18   -934.0235  0.0098848257 -1.3498056D-08 -1.0650891D-15 -3.7605888D-20  2.7734163D-24  1.4727291D-28 -5.4152369D-32
 154   19   -933.6479  0.0098837998 -1.3498178D-08 -1.0707650D-15 -3.7075852D-20  2.8053454D-24  1.3278257D-28 -5.4785157D-32
 154   20   -933.2526  0.0098827199 -1.3498306D-08 -1.0766521D-15 -3.6511718D-20  2.8353655D-24  1.1735785D-28 -5.5377742D-32
 155    0   -916.4591  0.0098278017 -1.3589400D-08 -1.1891991D-15 -3.8438800D-20 -2.1742542D-24  2.8035998D-28  5.0795942D-32
 155    1   -916.4395  0.0098277474 -1.3589407D-08 -1.1895067D-15 -3.8460539D-20 -2.1709206D-24  2.8107381D-28  5.0732040D-32
 155    2   -916.4002  0.0098276386 -1.3589421D-08 -1.1901224D-15 -3.8503876D-20 -2.1641228D-24  2.8248916D-28  5.0592544D-32
 155    3   -916.3412  0.0098274756 -1.3589443D-08 -1.1910473D-15 -3.8568647D-20 -2.1539156D-24  2.8460975D-28  5.0387585D-32
 155    4   -916.2626  0.0098272581 -1.3589471D-08 -1.1922829D-15 -3.8654529D-20 -2.1401873D-24  2.8742380D-28  5.0111777D-32
 155    5   -916.1643  0.0098269863 -1.3589507D-08 -1.1938312D-15 -3.8761106D-20 -2.1228370D-24  2.9091947D-28  4.9762959D-32
 155    6   -916.0464  0.0098266602 -1.3589550D-08 -1.1956948D-15 -3.8887845D-20 -2.1017414D-24  2.9508182D-28  4.9338617D-32
 155    7   -915.9088  0.0098262797 -1.3589600D-08 -1.1978766D-15 -3.9034094D-20 -2.0767524D-24  2.9989243D-28  4.8835496D-32
 155    8   -915.7516  0.0098258448 -1.3589658D-08 -1.2003801D-15 -3.9199076D-20 -2.0477023D-24  3.0532938D-28  4.8250170D-32
 155    9   -915.5747  0.0098253556 -1.3589723D-08 -1.2032090D-15 -3.9381877D-20 -2.0144007D-24  3.1136677D-28  4.7578489D-32
 155   10   -915.3782  0.0098248120 -1.3589795D-08 -1.2063676D-15 -3.9581435D-20 -1.9766402D-24  3.1797458D-28  4.6816104D-32
 155   11   -915.1621  0.0098242141 -1.3589875D-08 -1.2098602D-15 -3.9796539D-20 -1.9341953D-24  3.2511846D-28  4.5958173D-32
 155   12   -914.9263  0.0098235617 -1.3589962D-08 -1.2136917D-15 -4.0025811D-20 -1.8868276D-24  3.3275927D-28  4.4999700D-32
 155   13   -914.6709  0.0098228551 -1.3590057D-08 -1.2178671D-15 -4.0267696D-20 -1.8342844D-24  3.4085270D-28  4.3935193D-32
 155   14   -914.3959  0.0098220940 -1.3590159D-08 -1.2223913D-15 -4.0520454D-20 -1.7763056D-24  3.4934916D-28  4.2759127D-32
 155   15   -914.1013  0.0098212786 -1.3590270D-08 -1.2272695D-15 -4.0782142D-20 -1.7126236D-24  3.5819323D-28  4.1465722D-32
 155   16   -913.7870  0.0098204088 -1.3590388D-08 -1.2325069D-15 -4.1050613D-20 -1.6429706D-24  3.6732353D-28  4.0049265D-32
 155   17   -913.4531  0.0098194847 -1.3590514D-08 -1.2381085D-15 -4.1323491D-20 -1.5670781D-24  3.7667192D-28  3.8503886D-32
 155   18   -913.0996  0.0098185061 -1.3590648D-08 -1.2440791D-15 -4.1598179D-20 -1.4846852D-24  3.8616389D-28  3.6823899D-32
 155   19   -912.7265  0.0098174732 -1.3590790D-08 -1.2504230D-15 -4.1871832D-20 -1.3955428D-24  3.9571772D-28  3.5003897D-32
 155   20   -912.3339  0.0098163860 -1.3590940D-08 -1.2571443D-15 -4.2141365D-20 -1.2994179D-24  4.0524452D-28  3.3038707D-32
 156    0   -895.7208  0.0097609178 -1.3683773D-08 -1.4199514D-15 -6.0670899D-21 -9.1596326D-25 -5.3216780D-28  1.8299547D-32
 156    1   -895.7013  0.0097608630 -1.3683781D-08 -1.4200000D-15 -6.0762813D-21 -9.2234630D-25 -5.3191077D-28  1.8426832D-32
 156    2   -895.6623  0.0097607536 -1.3683798D-08 -1.4200973D-15 -6.0948565D-21 -9.3510722D-25 -5.3139116D-28  1.8681556D-32
 156    3   -895.6037  0.0097605894 -1.3683824D-08 -1.4202439D-15 -6.1231964D-21 -9.5422350D-25 -5.3059851D-28  1.9063036D-32
 156    4   -895.5256  0.0097603704 -1.3683858D-08 -1.4204405D-15 -6.1618751D-21 -9.7966681D-25 -5.2951669D-28  1.9570782D-32
 156    5   -895.4280  0.0097600967 -1.3683901D-08 -1.4206880D-15 -6.2116520D-21 -1.0113972D-24 -5.2812451D-28  2.0204026D-32
 156    6   -895.3109  0.0097597683 -1.3683952D-08 -1.4209876D-15 -6.2734759D-21 -1.0493615D-24 -5.2639545D-28  2.0961685D-32
 156    7   -895.1743  0.0097593852 -1.3684011D-08 -1.4213410D-15 -6.3484762D-21 -1.0934924D-24 -5.2429798D-28  2.1842403D-32
 156    8   -895.0181  0.0097589473 -1.3684080D-08 -1.4217501D-15 -6.4379662D-21 -1.1437069D-24 -5.2179541D-28  2.2844533D-32
 156    9   -894.8425  0.0097584547 -1.3684157D-08 -1.4222174D-15 -6.5434313D-21 -1.1999042D-24 -5.1884624D-28  2.3966040D-32
 156   10   -894.6473  0.0097579073 -1.3684242D-08 -1.4227458D-15 -6.6665280D-21 -1.2619623D-24 -5.1540419D-28  2.5204472D-32
 156   11   -894.4326  0.0097573052 -1.3684336D-08 -1.4233386D-15 -6.8090759D-21 -1.3297367D-24 -5.1141842D-28  2.6556971D-32
 156   12   -894.1985  0.0097566483 -1.3684438D-08 -1.4240001D-15 -6.9730497D-21 -1.4030555D-24 -5.0683379D-28  2.8020046D-32
 156   13   -893.9448  0.0097559367 -1.3684549D-08 -1.4247350D-15 -7.1605681D-21 -1.4817181D-24 -5.0159114D-28  2.9589636D-32
 156   14   -893.6717  0.0097551704 -1.3684669D-08 -1.4255488D-15 -7.3738831D-21 -1.5654914D-24 -4.9562757D-28  3.1261072D-32
 156   15   -893.3790  0.0097543493 -1.3684797D-08 -1.4264480D-15 -7.6153666D-21 -1.6541046D-24 -4.8887687D-28  3.3028878D-32
 156   16   -893.0669  0.0097534735 -1.3684934D-08 -1.4274400D-15 -7.8874919D-21 -1.7472491D-24 -4.8126989D-28  3.4886915D-32
 156   17   -892.7353  0.0097525429 -1.3685080D-08 -1.4285333D-15 -8.1928188D-21 -1.8445685D-24 -4.7273549D-28  3.6827737D-32
 156   18   -892.3842  0.0097515576 -1.3685234D-08 -1.4297374D-15 -8.5339668D-21 -1.9456616D-24 -4.6320051D-28  3.8843304D-32
 156   19   -892.0137  0.0097505175 -1.3685397D-08 -1.4310632D-15 -8.9135966D-21 -2.0500746D-24 -4.5259087D-28  4.0924360D-32
 156   20   -891.6237  0.0097494227 -1.3685569D-08 -1.4325227D-15 -9.3343754D-21 -2.1572999D-24 -4.4083233D-28  4.3060651D-32
 157    0   -875.1922  0.0096934045 -1.3778236D-08 -1.7032533D-15 -2.8807358D-20  3.2454911D-24  5.1077310D-29 -7.3050473D-32
 157    1   -875.1729  0.0096933494 -1.3778247D-08 -1.7034836D-15 -2.8774903D-20  3.2460874D-24  5.0055496D-29 -7.3062830D-32
 157    2   -875.1341  0.0096932392 -1.3778267D-08 -1.7039435D-15 -2.8709980D-20  3.2472324D-24  4.8012276D-29 -7.3085603D-32
 157    3   -875.0759  0.0096930738 -1.3778298D-08 -1.7046314D-15 -2.8612522D-20  3.2489483D-24  4.4937719D-29 -7.3127726D-32
 157    4   -874.9984  0.0096928534 -1.3778339D-08 -1.7055449D-15 -2.8482522D-20  3.2510073D-24  4.0841252D-29 -7.3174078D-32
 157    5   -874.9015  0.0096925778 -1.3778390D-08 -1.7066809D-15 -2.8319913D-20  3.2533035D-24  3.5717226D-29 -7.3226175D-32
 157    6   -874.7851  0.0096922471 -1.3778451D-08 -1.7080356D-15 -2.8124643D-20  3.2556535D-24  2.9563916D-29 -7.3280274D-32
 157    7   -874.6495  0.0096918613 -1.3778523D-08 -1.7096042D-15 -2.7896667D-20  3.2578353D-24  2.2379832D-29 -7.3331710D-32
 157    8   -874.4944  0.0096914204 -1.3778605D-08 -1.7113812D-15 -2.7635964D-20  3.2595890D-24  1.4164084D-29 -7.3375029D-32
 157    9   -874.3199  0.0096909244 -1.3778698D-08 -1.7133605D-15 -2.7342548D-20  3.2606194D-24  4.9167813D-30 -7.3404133D-32
 157   10   -874.1261  0.0096903732 -1.3778801D-08 -1.7155348D-15 -2.7016477D-20  3.2605932D-24 -5.3606579D-30 -7.3412048D-32
 157   11   -873.9130  0.0096897670 -1.3778914D-08 -1.7178965D-15 -2.6657877D-20  3.2591396D-24 -1.6664926D-29 -7.3391028D-32
 157   12   -873.6804  0.0096891056 -1.3779038D-08 -1.7204369D-15 -2.6266960D-20  3.2558518D-24 -2.8990183D-29 -7.3332528D-32
 157   13   -873.4285  0.0096883891 -1.3779172D-08 -1.7231467D-15 -2.5844039D-20  3.2502890D-24 -4.2327815D-29 -7.3227485D-32
 157   14   -873.1572  0.0096876174 -1.3779317D-08 -1.7260157D-15 -2.5389552D-20  3.2419734D-24 -5.6665406D-29 -7.3065867D-32
 157   15   -872.8666  0.0096867907 -1.3779472D-08 -1.7290333D-15 -2.4904090D-20  3.2303940D-24 -7.1986218D-29 -7.2837004D-32
 157   16   -872.5567  0.0096859088 -1.3779638D-08 -1.7321880D-15 -2.4388417D-20  3.2150078D-24 -8.8268444D-29 -7.2529559D-32
 157   17   -872.2273  0.0096849717 -1.3779815D-08 -1.7354678D-15 -2.3843495D-20  3.1952437D-24 -1.0548464D-28 -7.2131743D-32
 157   18   -871.8787  0.0096839796 -1.3780003D-08 -1.7388599D-15 -2.3270520D-20  3.1704999D-24 -1.2360041D-28 -7.1630904D-32
 157   19   -871.5107  0.0096829323 -1.3780201D-08 -1.7423514D-15 -2.2670939D-20  3.1401530D-24 -1.4257426D-28 -7.1014134D-32
 157   20   -871.1234  0.0096818299 -1.3780411D-08 -1.7459287D-15 -2.2046489D-20  3.1035576D-24 -1.6235606D-28 -7.0267974D-32
 158    0   -854.8747  0.0096252607 -1.3873854D-08 -1.8293236D-15 -4.8700553D-20 -1.8341844D-24  4.8644934D-28  2.9125637D-32
 158    1   -854.8555  0.0096252052 -1.3873865D-08 -1.8297133D-15 -4.8718872D-20 -1.8283662D-24  4.8685821D-28  2.9002165D-32
 158    2   -854.8170  0.0096250942 -1.3873887D-08 -1.8304931D-15 -4.8755315D-20 -1.8166488D-24  4.8766452D-28  2.8747585D-32
 158    3   -854.7592  0.0096249277 -1.3873920D-08 -1.8316639D-15 -4.8809550D-20 -1.7990715D-24  4.8886397D-28  2.8368832D-32
 158    4   -854.6822  0.0096247057 -1.3873964D-08 -1.8332269D-15 -4.8881044D-20 -1.7755677D-24  4.9043845D-28  2.7862386D-32
 158    5   -854.5860  0.0096244282 -1.3874019D-08 -1.8351839D-15 -4.8969085D-20 -1.7460839D-24  4.9236663D-28  2.7227253D-32
 158    6   -854.4705  0.0096240953 -1.3874085D-08 -1.8375369D-15 -4.9072785D-20 -1.7105520D-24  4.9462159D-28  2.6461937D-32
 158    7   -854.3357  0.0096237068 -1.3874162D-08 -1.8402883D-15 -4.9191068D-20 -1.6688969D-24  4.9717102D-28  2.5565000D-32
 158    8   -854.1818  0.0096232628 -1.3874251D-08 -1.8434408D-15 -4.9322666D-20 -1.6210328D-24  4.9997661D-28  2.4534535D-32
 158    9   -854.0086  0.0096227633 -1.3874350D-08 -1.8469972D-15 -4.9466124D-20 -1.5668715D-24  5.0299460D-28  2.3368865D-32
 158   10   -853.8161  0.0096222084 -1.3874461D-08 -1.8509607D-15 -4.9619787D-20 -1.5063193D-24  5.0617515D-28  2.2065987D-32
 158   11   -853.6044  0.0096215979 -1.3874584D-08 -1.8553344D-15 -4.9781799D-20 -1.4392856D-24  5.0946241D-28  2.0624215D-32
 158   12   -853.3735  0.0096209319 -1.3874717D-08 -1.8601216D-15 -4.9950102D-20 -1.3656797D-24  5.1279444D-28  1.9041546D-32
 158   13   -853.1234  0.0096202104 -1.3874863D-08 -1.8653255D-15 -5.0122429D-20 -1.2854223D-24  5.1610319D-28  1.7316561D-32
 158   14   -852.8540  0.0096194334 -1.3875020D-08 -1.8709491D-15 -5.0296305D-20 -1.1984427D-24  5.1931424D-28  1.5447804D-32
 158   15   -852.5654  0.0096186009 -1.3875188D-08 -1.8769951D-15 -5.0469047D-20 -1.1046869D-24  5.2234702D-28  1.3434271D-32
 158   16   -852.2577  0.0096177129 -1.3875369D-08 -1.8834661D-15 -5.0637758D-20 -1.0041233D-24  5.2511465D-28  1.1275482D-32
 158   17   -851.9307  0.0096167694 -1.3875561D-08 -1.8903641D-15 -5.0799338D-20 -8.9674495D-25  5.2752415D-28  8.9713758D-33
 158   18   -851.5845  0.0096157703 -1.3875766D-08 -1.8976903D-15 -5.0950483D-20 -7.8257791D-25  5.2947646D-28  6.5227254D-33
 158   19   -851.2191  0.0096147157 -1.3875982D-08 -1.9054455D-15 -5.1087693D-20 -6.6168615D-25  5.3086690D-28  3.9311222D-33
 158   20   -850.8346  0.0096136057 -1.3876212D-08 -1.9136294D-15 -5.1207281D-20 -5.3417712D-25  5.3158505D-28  1.1989805D-33
 159    0   -834.7696  0.0095564851 -1.3971883D-08 -2.1445505D-15 -2.9531883D-20 -2.9818029D-24 -3.1033246D-28  5.5762355D-32
 159    1   -834.7505  0.0095564293 -1.3971896D-08 -2.1447869D-15 -2.9561733D-20 -2.9855580D-24 -3.0954789D-28  5.5847946D-32
 159    2   -834.7123  0.0095563175 -1.3971922D-08 -2.1452604D-15 -2.9621504D-20 -2.9929323D-24 -3.0798536D-28  5.6006451D-32
 159    3   -834.6550  0.0095561498 -1.3971960D-08 -2.1459724D-15 -2.9711458D-20 -3.0039774D-24 -3.0562797D-28  5.6248764D-32
 159    4   -834.5785  0.0095559263 -1.3972012D-08 -2.1469251D-15 -2.9831910D-20 -3.0185724D-24 -3.0246901D-28  5.6569070D-32
 159    5   -834.4830  0.0095556468 -1.3972076D-08 -2.1481214D-15 -2.9983289D-20 -3.0366017D-24 -2.9849532D-28  5.6964767D-32
 159    6   -834.3683  0.0095553115 -1.3972154D-08 -2.1495650D-15 -3.0166127D-20 -3.0579210D-24 -2.9369053D-28  5.7432811D-32
 159    7   -834.2345  0.0095549203 -1.3972244D-08 -2.1512603D-15 -3.0381040D-20 -3.0823550D-24 -2.8803566D-28  5.7969444D-32
 159    8   -834.0816  0.0095544732 -1.3972347D-08 -2.1532126D-15 -3.0628726D-20 -3.1096937D-24 -2.8150935D-28  5.8570021D-32
 159    9   -833.9097  0.0095539702 -1.3972464D-08 -2.1554279D-15 -3.0909955D-20 -3.1396978D-24 -2.7408773D-28  5.9229535D-32
 159   10   -833.7186  0.0095534113 -1.3972593D-08 -2.1579133D-15 -3.1225553D-20 -3.1720890D-24 -2.6574548D-28  5.9941849D-32
 159   11   -833.5084  0.0095527965 -1.3972735D-08 -2.1606766D-15 -3.1576389D-20 -3.2065571D-24 -2.5645568D-28  6.0700394D-32
 159   12   -833.2792  0.0095521258 -1.3972891D-08 -2.1637265D-15 -3.1963362D-20 -3.2427495D-24 -2.4619067D-28  6.1497445D-32
 159   13   -833.0308  0.0095513992 -1.3973060D-08 -2.1670727D-15 -3.2387377D-20 -3.2802791D-24 -2.3492234D-28  6.2324748D-32
 159   14   -832.7634  0.0095506167 -1.3973242D-08 -2.1707259D-15 -3.2849330D-20 -3.3187171D-24 -2.2262286D-28  6.3173111D-32
 159   15   -832.4769  0.0095497783 -1.3973438D-08 -2.1746978D-15 -3.3350083D-20 -3.3575899D-24 -2.0926550D-28  6.4032148D-32
 159   16   -832.1713  0.0095488840 -1.3973647D-08 -2.1790011D-15 -3.3890437D-20 -3.3963873D-24 -1.9482511D-28  6.4891050D-32
 159   17   -831.8467  0.0095479337 -1.3973869D-08 -2.1836496D-15 -3.4471110D-20 -3.4345496D-24 -1.7927916D-28  6.5737601D-32
 159   18   -831.5030  0.0095469276 -1.3974105D-08 -2.1886581D-15 -3.5092705D-20 -3.4714784D-24 -1.6260834D-28  6.6559065D-32
 159   19   -831.1402  0.0095458656 -1.3974355D-08 -2.1940425D-15 -3.5755678D-20 -3.5065283D-24 -1.4479782D-28  6.7341515D-32
 159   20   -830.7584  0.0095447476 -1.3974619D-08 -2.1998197D-15 -3.6460306D-20 -3.5390094D-24 -1.2583824D-28  6.8069966D-32
 160    0   -814.8784  0.0094870677 -1.4072505D-08 -2.6849712D-15 -3.5188194D-20  2.1678119D-24 -2.9314638D-28 -5.1111435D-32
 160    1   -814.8594  0.0094870114 -1.4072521D-08 -2.6852526D-15 -3.5166553D-20  2.1642408D-24 -2.9385679D-28 -5.1023921D-32
 160    2   -814.8215  0.0094868988 -1.4072554D-08 -2.6858150D-15 -3.5123318D-20  2.1572200D-24 -2.9528789D-28 -5.0865061D-32
 160    3   -814.7646  0.0094867299 -1.4072602D-08 -2.6866571D-15 -3.5058762D-20  2.1465508D-24 -2.9741897D-28 -5.0616962D-32
 160    4   -814.6887  0.0094865048 -1.4072666D-08 -2.6877777D-15 -3.4973186D-20  2.1322058D-24 -3.0024416D-28 -5.0283549D-32
 160    5   -814.5938  0.0094862233 -1.4072747D-08 -2.6891745D-15 -3.4867029D-20  2.1140858D-24 -3.0374924D-28 -4.9862739D-32
 160    6   -814.4800  0.0094858856 -1.4072844D-08 -2.6908450D-15 -3.4740843D-20  2.0920647D-24 -3.0791625D-28 -4.9351680D-32
 160    7   -814.3472  0.0094854915 -1.4072957D-08 -2.6927864D-15 -3.4595309D-20  2.0659960D-24 -3.1272306D-28 -4.8747206D-32
 160    8   -814.1954  0.0094850412 -1.4073086D-08 -2.6949953D-15 -3.4431237D-20  2.0357124D-24 -3.1814354D-28 -4.8045723D-32
 160    9   -814.0247  0.0094845346 -1.4073232D-08 -2.6974678D-15 -3.4249579D-20  2.0010265D-24 -3.2414683D-28 -4.7243146D-32
 160   10   -813.8350  0.0094839716 -1.4073394D-08 -2.7001998D-15 -3.4051434D-20  1.9617333D-24 -3.3069751D-28 -4.6335037D-32
 160   11   -813.6264  0.0094833524 -1.4073572D-08 -2.7031869D-15 -3.3838061D-20  1.9176123D-24 -3.3775495D-28 -4.5316601D-32
 160   12   -813.3988  0.0094826769 -1.4073767D-08 -2.7064244D-15 -3.3610887D-20  1.8684303D-24 -3.4527326D-28 -4.4182755D-32
 160   13   -813.1522  0.0094819450 -1.4073978D-08 -2.7099074D-15 -3.3371519D-20  1.8139445D-24 -3.5320086D-28 -4.2928288D-32
 160   14   -812.8867  0.0094811569 -1.4074206D-08 -2.7136309D-15 -3.3121752D-20  1.7539053D-24 -3.6148011D-28 -4.1547754D-32
 160   15   -812.6023  0.0094803124 -1.4074450D-08 -2.7175900D-15 -3.2863583D-20  1.6880616D-24 -3.7004719D-28 -4.0035828D-32
 160   16   -812.2990  0.0094794116 -1.4074711D-08 -2.7217795D-15 -3.2599220D-20  1.6161613D-24 -3.7883152D-28 -3.8387019D-32
 160   17   -811.9767  0.0094784545 -1.4074989D-08 -2.7261946D-15 -3.2331093D-20  1.5379579D-24 -3.8775539D-28 -3.6595818D-32
 160   18   -811.6355  0.0094774411 -1.4075284D-08 -2.7308307D-15 -3.2061855D-20  1.4532232D-24 -3.9673471D-28 -3.4657893D-32
 160   19   -811.2754  0.0094763714 -1.4075595D-08 -2.7356835D-15 -3.1794398D-20  1.3617349D-24 -4.0567726D-28 -3.2568099D-32
 160   20   -810.8963  0.0094752453 -1.4075924D-08 -2.7407493D-15 -3.1531855D-20  1.2633000D-24 -4.1448360D-28 -3.0322469D-32
 161    0   -795.2024  0.0094169897 -1.4176442D-08 -3.1201645D-15 -5.7004096D-20  1.4001126D-24  3.8227777D-28 -3.3514659D-32
 161    1   -795.1836  0.0094169330 -1.4176461D-08 -3.1206204D-15 -5.6990073D-20  1.4046928D-24  3.8180822D-28 -3.3618599D-32
 161    2   -795.1459  0.0094168196 -1.4176498D-08 -3.1215320D-15 -5.6961894D-20  1.4138283D-24  3.8086556D-28 -3.3825191D-32
 161    3   -795.0894  0.0094166495 -1.4176554D-08 -3.1228986D-15 -5.6919281D-20  1.4274878D-24  3.7944073D-28 -3.4133985D-32
 161    4   -795.0141  0.0094164226 -1.4176629D-08 -3.1247191D-15 -5.6861800D-20  1.4457028D-24  3.7751273D-28 -3.4553455D-32
 161    5   -794.9199  0.0094161391 -1.4176723D-08 -3.1269921D-15 -5.6788950D-20  1.4682806D-24  3.7507596D-28 -3.5068008D-32
 161    6   -794.8069  0.0094157989 -1.4176836D-08 -3.1297159D-15 -5.6700046D-20  1.4951795D-24  3.7210449D-28 -3.5681167D-32
 161    7   -794.6751  0.0094154019 -1.4176967D-08 -3.1328881D-15 -5.6594293D-20  1.5262879D-24  3.6857296D-28 -3.6390441D-32
 161    8   -794.5245  0.0094149482 -1.4177118D-08 -3.1365062D-15 -5.6470779D-20  1.5614743D-24  3.6445215D-28 -3.7193022D-32
 161    9   -794.3550  0.0094144379 -1.4177287D-08 -3.1405670D-15 -5.6328483D-20  1.6005801D-24  3.5970950D-28 -3.8085289D-32
 161   10   -794.1667  0.0094138708 -1.4177476D-08 -3.1450668D-15 -5.6166277D-20  1.6434224D-24  3.5430896D-28 -3.9063208D-32
 161   11   -793.9596  0.0094132469 -1.4177684D-08 -3.1500014D-15 -5.5982943D-20  1.6897905D-24  3.4821144D-28 -4.0122166D-32
 161   12   -793.7337  0.0094125664 -1.4177911D-08 -3.1553660D-15 -5.5777180D-20  1.7394431D-24  3.4137534D-28 -4.1256741D-32
 161   13   -793.4890  0.0094118292 -1.4178157D-08 -3.1611549D-15 -5.5547616D-20  1.7921064D-24  3.3375659D-28 -4.2460897D-32
 161   14   -793.2255  0.0094110352 -1.4178423D-08 -3.1673621D-15 -5.5292829D-20  1.8474710D-24  3.2530960D-28 -4.3727695D-32
 161   15   -792.9432  0.0094101845 -1.4178708D-08 -3.1739804D-15 -5.5011358D-20  1.9051919D-24  3.1598735D-28 -4.5049519D-32
 161   16   -792.6420  0.0094092770 -1.4179013D-08 -3.1810021D-15 -5.4701726D-20  1.9648833D-24  3.0574218D-28 -4.6417798D-32
 161   17   -792.3221  0.0094083128 -1.4179338D-08 -3.1884186D-15 -5.4362458D-20  2.0261162D-24  2.9452654D-28 -4.7822863D-32
 161   18   -791.9835  0.0094072919 -1.4179683D-08 -3.1962202D-15 -5.3992126D-20  2.0883820D-24  2.8229710D-28 -4.9249975D-32
 161   19   -791.6260  0.0094062142 -1.4180048D-08 -3.2043966D-15 -5.3589308D-20  2.1512328D-24  2.6900195D-28 -5.0695729D-32
 161   20   -791.2498  0.0094050798 -1.4180433D-08 -3.2129361D-15 -5.3152714D-20  2.2140696D-24  2.5460161D-28 -5.2143657D-32
 162    0   -775.7431  0.0093462339 -1.4284195D-08 -3.4880788D-15 -5.2196971D-20 -2.7836428D-24  1.7192437D-28  5.7414145D-32
 162    1   -775.7244  0.0093461767 -1.4284216D-08 -3.4884965D-15 -5.2224797D-20 -2.7815745D-24  1.7272774D-28  5.7365408D-32
 162    2   -775.6870  0.0093460625 -1.4284258D-08 -3.4893325D-15 -5.2280380D-20 -2.7773909D-24  1.7433078D-28  5.7265227D-32
 162    3   -775.6310  0.0093458911 -1.4284321D-08 -3.4905882D-15 -5.2363607D-20 -2.7710721D-24  1.7673284D-28  5.7116617D-32
 162    4   -775.5562  0.0093456625 -1.4284404D-08 -3.4922657D-15 -5.2474280D-20 -2.7625121D-24  1.7992573D-28  5.6915272D-32
 162    5   -775.4627  0.0093453768 -1.4284509D-08 -3.4943674D-15 -5.2612133D-20 -2.7515980D-24  1.8390087D-28  5.6658791D-32
 162    6   -775.3506  0.0093450340 -1.4284635D-08 -3.4968967D-15 -5.2776829D-20 -2.7381862D-24  1.8864706D-28  5.6343675D-32
 162    7   -775.2198  0.0093446340 -1.4284782D-08 -3.4998576D-15 -5.2967941D-20 -2.7221077D-24  1.9415026D-28  5.5966079D-32
 162    8   -775.0703  0.0093441769 -1.4284950D-08 -3.5032545D-15 -5.3184957D-20 -2.7031699D-24  2.0039378D-28  5.5521716D-32
 162    9   -774.9021  0.0093436626 -1.4285139D-08 -3.5070925D-15 -5.3427257D-20 -2.6811506D-24  2.0735714D-28  5.5005307D-32
 162   10   -774.7152  0.0093430912 -1.4285350D-08 -3.5113774D-15 -5.3694112D-20 -2.6558076D-24  2.1501658D-28  5.4411382D-32
 162   11   -774.5097  0.0093424627 -1.4285582D-08 -3.5161153D-15 -5.3984670D-20 -2.6268747D-24  2.2334406D-28  5.3733751D-32
 162   12   -774.2854  0.0093417770 -1.4285835D-08 -3.5213129D-15 -5.4297939D-20 -2.5940663D-24  2.3230723D-28  5.2965853D-32
 162   13   -774.0426  0.0093410341 -1.4286110D-08 -3.5269773D-15 -5.4632780D-20 -2.5570790D-24  2.4186884D-28  5.2100757D-32
 162   14   -773.7810  0.0093402341 -1.4286407D-08 -3.5331161D-15 -5.4987887D-20 -2.5155918D-24  2.5198613D-28  5.1130917D-32
 162   15   -773.5008  0.0093393769 -1.4286725D-08 -3.5397372D-15 -5.5361775D-20 -2.4692752D-24  2.6261077D-28  5.0048938D-32
 162   16   -773.2020  0.0093384625 -1.4287065D-08 -3.5468486D-15 -5.5752769D-20 -2.4177870D-24  2.7368802D-28  4.8846824D-32
 162   17   -772.8845  0.0093374910 -1.4287427D-08 -3.5544587D-15 -5.6158980D-20 -2.3607792D-24  2.8515627D-28  4.7516477D-32
 162   18   -772.5484  0.0093364623 -1.4287812D-08 -3.5625759D-15 -5.6578299D-20 -2.2979060D-24  2.9694685D-28  4.6050038D-32
 162   19   -772.1936  0.0093353764 -1.4288218D-08 -3.5712087D-15 -5.7008381D-20 -2.2288217D-24  3.0898328D-28  4.4439408D-32
 162   20   -771.8202  0.0093342333 -1.4288647D-08 -3.5803653D-15 -5.7446631D-20 -2.1531920D-24  3.2118106D-28  4.2676905D-32
 163    0   -756.5020  0.0092747847 -1.4395678D-08 -4.0205755D-15 -3.8492926D-20 -1.2196712D-24 -4.3550831D-28  1.8849648D-32
 163    1   -756.4834  0.0092747271 -1.4395702D-08 -4.0208834D-15 -3.8505160D-20 -1.2249290D-24 -4.3524035D-28  1.8978271D-32
 163    2   -756.4463  0.0092746120 -1.4395750D-08 -4.0214997D-15 -3.8529751D-20 -1.2353345D-24 -4.3470881D-28  1.9223423D-32
 163    3   -756.3907  0.0092744392 -1.4395822D-08 -4.0224249D-15 -3.8567045D-20 -1.2509697D-24 -4.3389356D-28  1.9596687D-32
 163    4   -756.3165  0.0092742089 -1.4395919D-08 -4.0236598D-15 -3.8617501D-20 -1.2717701D-24 -4.3278222D-28  2.0093350D-32
 163    5   -756.2237  0.0092739210 -1.4396040D-08 -4.0252058D-15 -3.8681738D-20 -1.2976952D-24 -4.3135395D-28  2.0712605D-32
 163    6   -756.1124  0.0092735755 -1.4396185D-08 -4.0270644D-15 -3.8760530D-20 -1.3286896D-24 -4.2958295D-28  2.1453129D-32
 163    7   -755.9826  0.0092731724 -1.4396354D-08 -4.0292376D-15 -3.8854799D-20 -1.3646851D-24 -4.2743836D-28  2.2313494D-32
 163    8   -755.8343  0.0092727117 -1.4396547D-08 -4.0317279D-15 -3.8965612D-20 -1.4055982D-24 -4.2488438D-28  2.3291879D-32
 163    9   -755.6673  0.0092721934 -1.4396765D-08 -4.0345380D-15 -3.9094176D-20 -1.4513250D-24 -4.2188058D-28  2.4385947D-32
 163   10   -755.4819  0.0092716175 -1.4397007D-08 -4.0376714D-15 -3.9241833D-20 -1.5017429D-24 -4.1838196D-28  2.5593006D-32
 163   11   -755.2779  0.0092709840 -1.4397274D-08 -4.0411321D-15 -3.9410052D-20 -1.5567053D-24 -4.1433910D-28  2.6909795D-32
 163   12   -755.0554  0.0092702930 -1.4397565D-08 -4.0449245D-15 -3.9600424D-20 -1.6160400D-24 -4.0969852D-28  2.8332476D-32
 163   13   -754.8144  0.0092695443 -1.4397880D-08 -4.0490540D-15 -3.9814645D-20 -1.6795438D-24 -4.0440310D-28  2.9856385D-32
 163   14   -754.5549  0.0092687380 -1.4398221D-08 -4.0535266D-15 -4.0054514D-20 -1.7469837D-24 -3.9839216D-28  3.1476355D-32
 163   15   -754.2768  0.0092678741 -1.4398586D-08 -4.0583491D-15 -4.0321909D-20 -1.8180890D-24 -3.9160224D-28  3.3186171D-32
 163   16   -753.9803  0.0092669526 -1.4398976D-08 -4.0635292D-15 -4.0618778D-20 -1.8925510D-24 -3.8396722D-28  3.4978886D-32
 163   17   -753.6652  0.0092659734 -1.4399390D-08 -4.0690755D-15 -4.0947121D-20 -1.9700165D-24 -3.7541936D-28  3.6846350D-32
 163   18   -753.3317  0.0092649367 -1.4399830D-08 -4.0749977D-15 -4.1308959D-20 -2.0500875D-24 -3.6588971D-28  3.8779513D-32
 163   19   -752.9796  0.0092638423 -1.4400295D-08 -4.0813067D-15 -4.1706325D-20 -2.1323143D-24 -3.5530887D-28  4.0767965D-32
 163   20   -752.6091  0.0092626902 -1.4400785D-08 -4.0880143D-15 -4.2141222D-20 -2.2161967D-24 -3.4360800D-28  4.2800303D-32
 164    0   -737.4805  0.0092026227 -1.4510982D-08 -4.6632505D-15 -5.3307707D-20  2.8030830D-24 -7.1084715D-29 -7.5084920D-32
 164    1   -737.4621  0.0092025646 -1.4511010D-08 -4.6636768D-15 -5.3279699D-20  2.8021751D-24 -7.2131128D-29 -7.5063035D-32
 164    2   -737.4253  0.0092024485 -1.4511066D-08 -4.6645289D-15 -5.3223654D-20  2.8004670D-24 -7.4237238D-29 -7.5035799D-32
 164    3   -737.3701  0.0092022744 -1.4511150D-08 -4.6658052D-15 -5.3139681D-20  2.7977368D-24 -7.7387608D-29 -7.4983892D-32
 164    4   -737.2964  0.0092020422 -1.4511262D-08 -4.6675039D-15 -5.3027847D-20  2.7939211D-24 -8.1584619D-29 -7.4910531D-32
 164    5   -737.2044  0.0092017520 -1.4511402D-08 -4.6696222D-15 -5.2888276D-20  2.7888689D-24 -8.6824970D-29 -7.4812133D-32
 164    6   -737.0940  0.0092014037 -1.4511570D-08 -4.6721568D-15 -5.2721136D-20  2.7823898D-24 -9.3103780D-29 -7.4683938D-32
 164    7   -736.9652  0.0092009974 -1.4511767D-08 -4.6751038D-15 -5.2526650D-20  2.7742611D-24 -1.0041491D-28 -7.4520814D-32
 164    8   -736.8180  0.0092005330 -1.4511991D-08 -4.6784584D-15 -5.2305105D-20  2.7642200D-24 -1.0874991D-28 -7.4316382D-32
 164    9   -736.6524  0.0092000106 -1.4512244D-08 -4.6822154D-15 -5.2056869D-20  2.7519691D-24 -1.1809808D-28 -7.4063541D-32
 164   10   -736.4684  0.0091994301 -1.4512525D-08 -4.6863690D-15 -5.1782402D-20  2.7371751D-24 -1.2844564D-28 -7.3754226D-32
 164   11   -736.2660  0.0091987915 -1.4512834D-08 -4.6909126D-15 -5.1482272D-20  2.7194706D-24 -1.3977544D-28 -7.3379609D-32
 164   12   -736.0452  0.0091980949 -1.4513172D-08 -4.6958393D-15 -5.1157178D-20  2.6984561D-24 -1.5206612D-28 -7.2930105D-32
 164   13   -735.8061  0.0091973402 -1.4513539D-08 -4.7011414D-15 -5.0807966D-20  2.6736991D-24 -1.6529150D-28 -7.2395151D-32
 164   14   -735.5486  0.0091965274 -1.4513934D-08 -4.7068110D-15 -5.0435647D-20  2.6447404D-24 -1.7942013D-28 -7.1763772D-32
 164   15   -735.2727  0.0091956566 -1.4514358D-08 -4.7128396D-15 -5.0041423D-20  2.6110922D-24 -1.9441422D-28 -7.1024148D-32
 164   16   -734.9785  0.0091947276 -1.4514811D-08 -4.7192183D-15 -4.9626715D-20  2.5722408D-24 -2.1022879D-28 -7.0163575D-32
 164   17   -734.6658  0.0091937406 -1.4515292D-08 -4.7259380D-15 -4.9193174D-20  2.5276574D-24 -2.2681134D-28 -6.9169440D-32
 164   18   -734.3349  0.0091926955 -1.4515803D-08 -4.7329892D-15 -4.8742714D-20  2.4767923D-24 -2.4410048D-28 -6.8028159D-32
 164   19   -733.9856  0.0091915923 -1.4516343D-08 -4.7403626D-15 -4.8277539D-20  2.4190857D-24 -2.6202544D-28 -6.6726032D-32
 164   20   -733.6180  0.0091904310 -1.4516912D-08 -4.7480487D-15 -4.7800156D-20  2.3539728D-24 -2.8050497D-28 -6.5249157D-32
 165    0   -718.6803  0.0091297240 -1.4630793D-08 -5.2090732D-15 -7.8930748D-20 -5.3862247D-25  6.7280342D-28  1.4553030D-32
 165    1   -718.6620  0.0091296655 -1.4630824D-08 -5.2097047D-15 -7.8936094D-20 -5.3054744D-25  6.7300590D-28  1.4372192D-32
 165    2   -718.6255  0.0091295485 -1.4630887D-08 -5.2109678D-15 -7.8946544D-20 -5.1439138D-25  6.7340333D-28  1.4010434D-32
 165    3   -718.5707  0.0091293729 -1.4630980D-08 -5.2128627D-15 -7.8961612D-20 -4.9013864D-25  6.7398038D-28  1.3467231D-32
 165    4   -718.4977  0.0091291388 -1.4631106D-08 -5.2153898D-15 -7.8980570D-20 -4.5777081D-25  6.7471433D-28  1.2742217D-32
 165    5   -718.4064  0.0091288462 -1.4631262D-08 -5.2185494D-15 -7.9002447D-20 -4.1726279D-25  6.7557460D-28  1.1834659D-32
 165    6   -718.2968  0.0091284950 -1.4631450D-08 -5.2223421D-15 -7.9026023D-20 -3.6858850D-25  6.7652302D-28  1.0743958D-32
 165    7   -718.1690  0.0091280853 -1.4631669D-08 -5.2267682D-15 -7.9049834D-20 -3.1171936D-25  6.7751352D-28  9.4692058D-33
 165    8   -718.0230  0.0091276171 -1.4631920D-08 -5.2318282D-15 -7.9072169D-20 -2.4663115D-25  6.7849246D-28  8.0097675D-33
 165    9   -717.8587  0.0091270904 -1.4632203D-08 -5.2375221D-15 -7.9091067D-20 -1.7330445D-25  6.7939813D-28  6.3650513D-33
 165   10   -717.6762  0.0091265051 -1.4632518D-08 -5.2438500D-15 -7.9104319D-20 -9.1730705D-26  6.8016118D-28  4.5347451D-33
 165   11   -717.4754  0.0091258612 -1.4632864D-08 -5.2508114D-15 -7.9109469D-20 -1.9124715D-27  6.8070428D-28  2.5186652D-33
 165   12   -717.2564  0.0091251589 -1.4633242D-08 -5.2584058D-15 -7.9103816D-20  9.6128630D-26  6.8094243D-28  3.1709975D-34
 165   13   -717.0191  0.0091243979 -1.4633653D-08 -5.2666317D-15 -7.9084414D-20  2.0234462D-25  6.8078304D-28 -2.0688196D-33
 165   14   -716.7637  0.0091235784 -1.4634096D-08 -5.2754872D-15 -7.9048081D-20  3.1666510D-25  6.8012554D-28 -4.6380413D-33
 165   15   -716.4900  0.0091227004 -1.4634571D-08 -5.2849698D-15 -7.8991402D-20  4.3897949D-25  6.7886245D-28 -7.3880765D-33
 165   16   -716.1981  0.0091217637 -1.4635079D-08 -5.2950757D-15 -7.8910745D-20  5.6913832D-25  6.7687902D-28 -1.0315778D-32
 165   17   -715.8879  0.0091207685 -1.4635619D-08 -5.3058005D-15 -7.8802266D-20  7.0694286D-25  6.7405407D-28 -1.3416733D-32
 165   18   -715.5596  0.0091197147 -1.4636193D-08 -5.3171382D-15 -7.8661932D-20  8.5214027D-25  6.7026022D-28 -1.6685371D-32
 165   19   -715.2131  0.0091186024 -1.4636800D-08 -5.3290818D-15 -7.8485536D-20  1.0044166D-24  6.6536444D-28 -2.0114758D-32
 165   20   -714.8484  0.0091174314 -1.4637440D-08 -5.3416226D-15 -7.8268726D-20  1.1633842D-24  6.5922928D-28 -2.3696032D-32
 166    0   -700.1029  0.0090560648 -1.4756076D-08 -5.7170035D-15 -4.1771583D-20 -3.4404035D-24 -3.0633239D-28  9.1217996D-32
 166    1   -700.0848  0.0090560058 -1.4756111D-08 -5.7173378D-15 -4.1806003D-20 -3.4440675D-24 -3.0505521D-28  9.1303230D-32
 166    2   -700.0485  0.0090558878 -1.4756179D-08 -5.7180072D-15 -4.1874967D-20 -3.4513874D-24 -3.0249346D-28  9.1477303D-32
 166    3   -699.9942  0.0090557107 -1.4756282D-08 -5.7190135D-15 -4.1978658D-20 -3.4621692D-24 -2.9865011D-28  9.1725412D-32
 166    4   -699.9218  0.0090554746 -1.4756420D-08 -5.7203590D-15 -4.2117430D-20 -3.4763811D-24 -2.9350416D-28  9.2057430D-32
 166    5   -699.8312  0.0090551795 -1.4756591D-08 -5.7220472D-15 -4.2291686D-20 -3.4937972D-24 -2.8704590D-28  9.2464008D-32
 166    6   -699.7226  0.0090548253 -1.4756797D-08 -5.7240822D-15 -4.2501928D-20 -3.5141843D-24 -2.7925886D-28  9.2939659D-32
 166    7   -699.5958  0.0090544121 -1.4757038D-08 -5.7264692D-15 -4.2748733D-20 -3.5372597D-24 -2.7012420D-28  9.3477617D-32
 166    8   -699.4509  0.0090539399 -1.4757313D-08 -5.7292142D-15 -4.3032738D-20 -3.5626875D-24 -2.5962135D-28  9.4069642D-32
 166    9   -699.2880  0.0090534086 -1.4757622D-08 -5.7323242D-15 -4.3354623D-20 -3.5900854D-24 -2.4772807D-28  9.4706704D-32
 166   10   -699.1069  0.0090528183 -1.4757966D-08 -5.7358069D-15 -4.3715091D-20 -3.6190148D-24 -2.3442172D-28  9.5378160D-32
 166   11   -698.9077  0.0090521689 -1.4758345D-08 -5.7396714D-15 -4.4114848D-20 -3.6489872D-24 -2.1967942D-28  9.6072424D-32
 166   12   -698.6905  0.0090514605 -1.4758758D-08 -5.7439275D-15 -4.4554579D-20 -3.6794560D-24 -2.0347930D-28  9.6776281D-32
 166   13   -698.4552  0.0090506931 -1.4759206D-08 -5.7485862D-15 -4.5034911D-20 -3.7098212D-24 -1.8580145D-28  9.7475350D-32
 166   14   -698.2018  0.0090498665 -1.4759690D-08 -5.7536592D-15 -4.5556396D-20 -3.7394276D-24 -1.6662850D-28  9.8153980D-32
 166   15   -697.9303  0.0090489809 -1.4760208D-08 -5.7591597D-15 -4.6119467D-20 -3.7675616D-24 -1.4594726D-28  9.8795063D-32
 166   16   -697.6407  0.0090480363 -1.4760761D-08 -5.7651017D-15 -4.6724406D-20 -3.7934545D-24 -1.2374973D-28  9.9380119D-32
 166   17   -697.3331  0.0090470325 -1.4761349D-08 -5.7715002D-15 -4.7371302D-20 -3.8162820D-24 -1.0003439D-28  9.9889409D-32
 166   18   -697.0074  0.0090459697 -1.4761973D-08 -5.7783712D-15 -4.8060013D-20 -3.8351670D-24 -7.4807551D-29  1.0030204D-31
 166   19   -696.6637  0.0090448477 -1.4762632D-08 -5.7857318D-15 -4.8790123D-20 -3.8491783D-24 -4.8084874D-29  1.0059568D-31
 166   20   -696.3019  0.0090436667 -1.4763327D-08 -5.7935998D-15 -4.9560887D-20 -3.8573364D-24 -1.9893127D-29  1.0074687D-31
 167    0   -681.7500  0.0089816263 -1.4884572D-08 -6.2813733D-15 -2.5357204D-20  2.9529870D-24 -6.0722735D-28 -6.2822864D-32
 167    1   -681.7321  0.0089815667 -1.4884610D-08 -6.2815760D-15 -2.5327719D-20  2.9456707D-24 -6.0810326D-28 -6.2642781D-32
 167    2   -681.6961  0.0089814477 -1.4884685D-08 -6.2819808D-15 -2.5268943D-20  2.9310792D-24 -6.0985474D-28 -6.2290897D-32
 167    3   -681.6422  0.0089812690 -1.4884799D-08 -6.2825862D-15 -2.5181341D-20  2.9090770D-24 -6.1245969D-28 -6.1756650D-32
 167    4   -681.5704  0.0089810309 -1.4884949D-08 -6.2833901D-15 -2.5065567D-20  2.8795967D-24 -6.1589808D-28 -6.1040954D-32
 167    5   -681.4806  0.0089807332 -1.4885138D-08 -6.2843899D-15 -2.4922512D-20  2.8425150D-24 -6.2013946D-28 -6.0140723D-32
 167    6   -681.3728  0.0089803759 -1.4885364D-08 -6.2855821D-15 -2.4753305D-20  2.7976835D-24 -6.2514558D-28 -5.9052404D-32
 167    7   -681.2471  0.0089799591 -1.4885628D-08 -6.2869628D-15 -2.4559310D-20  2.7449298D-24 -6.3087010D-28 -5.7771944D-32
 167    8   -681.1034  0.0089794828 -1.4885930D-08 -6.2885276D-15 -2.4342147D-20  2.6840585D-24 -6.3725796D-28 -5.6294662D-32
 167    9   -680.9418  0.0089789469 -1.4886270D-08 -6.2902717D-15 -2.4103690D-20  2.6148555D-24 -6.4424547D-28 -5.4615373D-32
 167   10   -680.7622  0.0089783514 -1.4886647D-08 -6.2921896D-15 -2.3846085D-20  2.5370919D-24 -6.5175979D-28 -5.2728548D-32
 167   11   -680.5647  0.0089776964 -1.4887062D-08 -6.2942759D-15 -2.3571756D-20  2.4505309D-24 -6.5971864D-28 -5.0628654D-32
 167   12   -680.3493  0.0089769818 -1.4887516D-08 -6.2965249D-15 -2.3283417D-20  2.3549284D-24 -6.6802990D-28 -4.8309821D-32
 167   13   -680.1159  0.0089762077 -1.4888007D-08 -6.2989307D-15 -2.2984079D-20  2.2500414D-24 -6.7659128D-28 -4.5766157D-32
 167   14   -679.8645  0.0089753739 -1.4888536D-08 -6.3014875D-15 -2.2677065D-20  2.1356354D-24 -6.8529019D-28 -4.2992198D-32
 167   15   -679.5953  0.0089744806 -1.4889103D-08 -6.3041899D-15 -2.2366010D-20  2.0114892D-24 -6.9400323D-28 -3.9982664D-32
 167   16   -679.3081  0.0089735277 -1.4889709D-08 -6.3070326D-15 -2.2054877D-20  1.8774034D-24 -7.0259613D-28 -3.6732808D-32
 167   17   -679.0030  0.0089725151 -1.4890352D-08 -6.3100109D-15 -2.1747949D-20  1.7332102D-24 -7.1092365D-28 -3.3238812D-32
 167   18   -678.6801  0.0089714430 -1.4891034D-08 -6.3131208D-15 -2.1449845D-20  1.5787796D-24 -7.1882930D-28 -2.9497580D-32
 167   19   -678.3392  0.0089703113 -1.4891754D-08 -6.3163592D-15 -2.1165501D-20  1.4140324D-24 -7.2614597D-28 -2.5507433D-32
 167   20   -677.9804  0.0089691199 -1.4892512D-08 -6.3197240D-15 -2.0900175D-20  1.2389475D-24 -7.3269550D-28 -2.1267976D-32
 168    0   -663.6234  0.0089063981 -1.5014606D-08 -6.6094138D-15 -5.1342941D-20  3.6130460D-24  5.1886446D-28 -8.5423352D-32
 168    1   -663.6056  0.0089063380 -1.5014646D-08 -6.6098244D-15 -5.1306795D-20  3.6192243D-24  5.1767151D-28 -8.5578977D-32
 168    2   -663.5699  0.0089062179 -1.5014725D-08 -6.6106447D-15 -5.1234271D-20  3.6316604D-24  5.1526660D-28 -8.5904787D-32
 168    3   -663.5165  0.0089060378 -1.5014844D-08 -6.6118730D-15 -5.1125043D-20  3.6501444D-24  5.1164855D-28 -8.6383089D-32
 168    4   -663.4453  0.0089057975 -1.5015003D-08 -6.6135067D-15 -5.0978549D-20  3.6745866D-24  5.0679344D-28 -8.7016006D-32
 168    5   -663.3562  0.0089054972 -1.5015201D-08 -6.6155421D-15 -5.0794062D-20  3.7048105D-24  5.0067488D-28 -8.7799416D-32
 168    6   -663.2493  0.0089051368 -1.5015439D-08 -6.6179749D-15 -5.0570697D-20  3.7405927D-24  4.9326062D-28 -8.8728042D-32
 168    7   -663.1247  0.0089047164 -1.5015718D-08 -6.6207995D-15 -5.0307415D-20  3.7816584D-24  4.8451296D-28 -8.9795155D-32
 168    8   -662.9822  0.0089042359 -1.5016035D-08 -6.6240095D-15 -5.0003034D-20  3.8276874D-24  4.7438850D-28 -9.0993548D-32
 168    9   -662.8219  0.0089036953 -1.5016393D-08 -6.6275972D-15 -4.9656255D-20  3.8782980D-24  4.6283990D-28 -9.2313771D-32
 168   10   -662.6439  0.0089030947 -1.5016791D-08 -6.6315541D-15 -4.9265674D-20  3.9330588D-24  4.4981524D-28 -9.3745837D-32
 168   11   -662.4480  0.0089024339 -1.5017229D-08 -6.6358704D-15 -4.8829807D-20  3.9914765D-24  4.3525981D-28 -9.5277956D-32
 168   12   -662.2343  0.0089017131 -1.5017707D-08 -6.6405349D-15 -4.8347115D-20  4.0529933D-24  4.1911638D-28 -9.6896754D-32
 168   13   -662.0029  0.0089009321 -1.5018225D-08 -6.6455355D-15 -4.7816035D-20  4.1169907D-24  4.0132624D-28 -9.8587651D-32
 168   14   -661.7537  0.0089000911 -1.5018783D-08 -6.6508584D-15 -4.7235013D-20  4.1827801D-24  3.8183053D-28 -1.0033427D-31
 168   15   -661.4867  0.0088991900 -1.5019382D-08 -6.6564888D-15 -4.6602536D-20  4.2496016D-24  3.6057130D-28 -1.0211846D-31
 168   16   -661.2019  0.0088982287 -1.5020021D-08 -6.6624102D-15 -4.5917179D-20  4.3166213D-24  3.3749287D-28 -1.0392031D-31
 168   17   -660.8994  0.0088972073 -1.5020701D-08 -6.6686047D-15 -4.5177643D-20  4.3829316D-24  3.1254327D-28 -1.0571823D-31
 168   18   -660.5791  0.0088961258 -1.5021422D-08 -6.6750532D-15 -4.4382812D-20  4.4475463D-24  2.8567612D-28 -1.0748859D-31
 168   19   -660.2411  0.0088949841 -1.5022183D-08 -6.6817349D-15 -4.3531795D-20  4.5094021D-24  2.5685201D-28 -1.0920605D-31
 168   20   -659.8853  0.0088937823 -1.5022985D-08 -6.6886275D-15 -4.2623995D-20  4.5673583D-24  2.2604069D-28 -1.1084337D-31
 169    0   -645.7246  0.0088303821 -1.5145799D-08 -6.7165281D-15 -5.3526661D-20 -4.7185796D-24  4.3520571D-28  9.3752105D-32
 169    1   -645.7069  0.0088303215 -1.5145840D-08 -6.7169564D-15 -5.3573842D-20 -4.7134030D-24  4.3652266D-28  9.3623643D-32
 169    2   -645.6716  0.0088302004 -1.5145920D-08 -6.7178144D-15 -5.3667983D-20 -4.7028412D-24  4.3913476D-28  9.3344914D-32
 169    3   -645.6186  0.0088300186 -1.5146041D-08 -6.7191041D-15 -5.3808831D-20 -4.6869629D-24  4.4304672D-28  9.2934585D-32
 169    4   -645.5480  0.0088297763 -1.5146203D-08 -6.7208290D-15 -5.3995883D-20 -4.6655724D-24  4.4823564D-28  9.2382300D-32
 169    5   -645.4597  0.0088294733 -1.5146404D-08 -6.7229935D-15 -5.4228486D-20 -4.6384860D-24  4.5467813D-28  9.1683901D-32
 169    6   -645.3537  0.0088291098 -1.5146646D-08 -6.7256031D-15 -5.4505807D-20 -4.6054732D-24  4.6234396D-28  9.0833862D-32
 169    7   -645.2301  0.0088286857 -1.5146929D-08 -6.7286644D-15 -5.4826823D-20 -4.5662640D-24  4.7119646D-28  8.9825978D-32
 169    8   -645.0889  0.0088282010 -1.5147252D-08 -6.7321850D-15 -5.5190302D-20 -4.5205498D-24  4.8119158D-28  8.8653237D-32
 169    9   -644.9300  0.0088276557 -1.5147615D-08 -6.7361733D-15 -5.5594795D-20 -4.4679815D-24  4.9227740D-28  8.7307348D-32
 169   10   -644.7534  0.0088270498 -1.5148020D-08 -6.7406387D-15 -5.6038615D-20 -4.4081812D-24  5.0439394D-28  8.5779740D-32
 169   11   -644.5592  0.0088263833 -1.5148465D-08 -6.7455913D-15 -5.6519821D-20 -4.3407369D-24  5.1747221D-28  8.4060808D-32
 169   12   -644.3474  0.0088256561 -1.5148951D-08 -6.7510421D-15 -5.7036198D-20 -4.2652140D-24  5.3143373D-28  8.2140514D-32
 169   13   -644.1180  0.0088248684 -1.5149478D-08 -6.7570025D-15 -5.7585235D-20 -4.1811567D-24  5.4618998D-28  8.0008409D-32
 169   14   -643.8709  0.0088240200 -1.5150045D-08 -6.7634845D-15 -5.8164112D-20 -4.0880932D-24  5.6164163D-28  7.7653537D-32
 169   15   -643.6062  0.0088231110 -1.5150654D-08 -6.7705007D-15 -5.8769669D-20 -3.9855479D-24  5.7767797D-28  7.5065234D-32
 169   16   -643.3238  0.0088221413 -1.5151305D-08 -6.7780637D-15 -5.9398397D-20 -3.8730409D-24  5.9417640D-28  7.2232511D-32
 169   17   -643.0239  0.0088211110 -1.5151997D-08 -6.7861862D-15 -6.0046411D-20 -3.7501029D-24  6.1100152D-28  6.9144920D-32
 169   18   -642.7064  0.0088200200 -1.5152730D-08 -6.7948809D-15 -6.0709437D-20 -3.6162776D-24  6.2800494D-28  6.5792168D-32
 169   19   -642.3712  0.0088188684 -1.5153505D-08 -6.8041602D-15 -6.1382799D-20 -3.4711356D-24  6.4502453D-28  6.2164639D-32
 169   20   -642.0185  0.0088176561 -1.5154322D-08 -6.8140362D-15 -6.2061405D-20 -3.3142860D-24  6.6188460D-28  5.8253887D-32
 170    0   -628.0553  0.0087535869 -1.5278555D-08 -7.1731371D-15 -3.7665093D-20 -2.5004621D-24 -5.2114794D-28  4.7256321D-32
 170    1   -628.0378  0.0087535258 -1.5278598D-08 -7.1734385D-15 -3.7690129D-20 -2.5067114D-24 -5.2048529D-28  4.7409416D-32
 170    2   -628.0028  0.0087534036 -1.5278684D-08 -7.1740420D-15 -3.7740389D-20 -2.5191879D-24 -5.1915348D-28  4.7715117D-32
 170    3   -627.9502  0.0087532202 -1.5278813D-08 -7.1749487D-15 -3.7816244D-20 -2.5378416D-24 -5.1713980D-28  4.8172036D-32
 170    4   -627.8802  0.0087529758 -1.5278985D-08 -7.1761604D-15 -3.7918254D-20 -2.5625994D-24 -5.1442509D-28  4.8778157D-32
 170    5   -627.7927  0.0087526702 -1.5279200D-08 -7.1776797D-15 -3.8047153D-20 -2.5933642D-24 -5.1098414D-28  4.9531068D-32
 170    6   -627.6876  0.0087523035 -1.5279459D-08 -7.1795097D-15 -3.8203857D-20 -2.6300060D-24 -5.0678573D-28  5.0427139D-32
 170    7   -627.5651  0.0087518757 -1.5279760D-08 -7.1816543D-15 -3.8389442D-20 -2.6723679D-24 -5.0179300D-28  5.1462175D-32
 170    8   -627.4251  0.0087513867 -1.5280105D-08 -7.1841181D-15 -3.8605152D-20 -2.7202641D-24 -4.9596349D-28  5.2631425D-32
 170    9   -627.2676  0.0087508366 -1.5280493D-08 -7.1869066D-15 -3.8852375D-20 -2.7734687D-24 -4.8924996D-28  5.3928671D-32
 170   10   -627.0926  0.0087502254 -1.5280924D-08 -7.1900259D-15 -3.9132643D-20 -2.8317245D-24 -4.8160031D-28  5.5347276D-32
 170   11   -626.9001  0.0087495530 -1.5281399D-08 -7.1934834D-15 -3.9447607D-20 -2.8947300D-24 -4.7295858D-28  5.6879161D-32
 170   12   -626.6901  0.0087488195 -1.5281917D-08 -7.1972872D-15 -3.9799033D-20 -2.9621439D-24 -4.6326498D-28  5.8515467D-32
 170   13   -626.4626  0.0087480248 -1.5282479D-08 -7.2014464D-15 -4.0188771D-20 -3.0335781D-24 -4.5245718D-28  6.0246015D-32
 170   14   -626.2177  0.0087471690 -1.5283084D-08 -7.2059716D-15 -4.0618745D-20 -3.1085916D-24 -4.4047067D-28  6.2059128D-32
 170   15   -625.9553  0.0087462520 -1.5283733D-08 -7.2108740D-15 -4.1090918D-20 -3.1866955D-24 -4.2723979D-28  6.3942191D-32
 170   16   -625.6754  0.0087452738 -1.5284425D-08 -7.2161666D-15 -4.1607275D-20 -3.2673394D-24 -4.1269878D-28  6.5880701D-32
 170   17   -625.3781  0.0087442344 -1.5285161D-08 -7.2218633D-15 -4.2169785D-20 -3.3499177D-24 -3.9678269D-28  6.7859054D-32
 170   18   -625.0633  0.0087431339 -1.5285942D-08 -7.2279795D-15 -4.2780366D-20 -3.4337599D-24 -3.7942902D-28  6.9859695D-32
 170   19   -624.7311  0.0087419721 -1.5286766D-08 -7.2345321D-15 -4.3440860D-20 -3.5181378D-24 -3.6057782D-28  7.1864463D-32
 170   20   -624.3815  0.0087407491 -1.5287635D-08 -7.2415393D-15 -4.4152973D-20 -3.6022432D-24 -3.4017576D-28  7.3851636D-32
 171    0   -610.6170  0.0086760087 -1.5413727D-08 -7.7871819D-15 -5.5938319D-20  9.0992948D-25 -3.3191508D-28 -4.6266665D-32
 171    1   -610.5996  0.0086759470 -1.5413773D-08 -7.7876294D-15 -5.5929242D-20  9.0593414D-25 -3.3256115D-28 -4.6155682D-32
 171    2   -610.5649  0.0086758237 -1.5413867D-08 -7.7885241D-15 -5.5911210D-20  8.9791110D-25 -3.3384783D-28 -4.5931942D-32
 171    3   -610.5129  0.0086756388 -1.5414007D-08 -7.7898656D-15 -5.5884443D-20  8.8589233D-25 -3.3577372D-28 -4.5604358D-32
 171    4   -610.4435  0.0086753921 -1.5414194D-08 -7.7916534D-15 -5.5849330D-20  8.6971416D-25 -3.3831509D-28 -4.5158426D-32
 171    5   -610.3567  0.0086750838 -1.5414428D-08 -7.7938865D-15 -5.5806353D-20  8.4932058D-25 -3.4145653D-28 -4.4596089D-32
 171    6   -610.2526  0.0086747139 -1.5414708D-08 -7.7965640D-15 -5.5756134D-20  8.2460217D-25 -3.4517404D-28 -4.3914253D-32
 171    7   -610.1312  0.0086742823 -1.5415036D-08 -7.7996847D-15 -5.5699431D-20  7.9542722D-25 -3.4943825D-28 -4.3109008D-32
 171    8   -609.9924  0.0086737890 -1.5415410D-08 -7.8032475D-15 -5.5637145D-20  7.6165118D-25 -3.5421435D-28 -4.2176302D-32
 171    9   -609.8363  0.0086732340 -1.5415832D-08 -7.8072509D-15 -5.5570326D-20  7.2311128D-25 -3.5946163D-28 -4.1111349D-32
 171   10   -609.6628  0.0086726174 -1.5416300D-08 -7.8116937D-15 -5.5500183D-20  6.7963448D-25 -3.6513334D-28 -3.9909152D-32
 171   11   -609.4720  0.0086719391 -1.5416816D-08 -7.8165745D-15 -5.5428089D-20  6.3103620D-25 -3.7117610D-28 -3.8564264D-32
 171   12   -609.2639  0.0086711990 -1.5417379D-08 -7.8218921D-15 -5.5355590D-20  5.7712601D-25 -3.7752980D-28 -3.7071009D-32
 171   13   -609.0385  0.0086703973 -1.5417989D-08 -7.8276453D-15 -5.5284415D-20  5.1771246D-25 -3.8412725D-28 -3.5423791D-32
 171   14   -608.7957  0.0086695339 -1.5418647D-08 -7.8338333D-15 -5.5216479D-20  4.5260552D-25 -3.9089380D-28 -3.3616901D-32
 171   15   -608.5356  0.0086686088 -1.5419353D-08 -7.8404554D-15 -5.5153896D-20  3.8162224D-25 -3.9774696D-28 -3.1644854D-32
 171   16   -608.2583  0.0086676219 -1.5420106D-08 -7.8475114D-15 -5.5098982D-20  3.0458959D-25 -4.0459615D-28 -2.9502142D-32
 171   17   -607.9636  0.0086665733 -1.5420906D-08 -7.8550017D-15 -5.5054257D-20  2.2135379D-25 -4.1134256D-28 -2.7183910D-32
 171   18   -607.6516  0.0086654630 -1.5421755D-08 -7.8629270D-15 -5.5022453D-20  1.3178733D-25 -4.1787913D-28 -2.4686095D-32
 171   19   -607.3223  0.0086642909 -1.5422652D-08 -7.8712889D-15 -5.5006535D-20  3.5730160D-26 -4.2408403D-28 -2.1997143D-32
 171   20   -606.9758  0.0086630570 -1.5423597D-08 -7.8800900D-15 -5.5009604D-20 -6.6763418D-26 -4.2984459D-28 -1.9129590D-32
 172    0   -593.4113  0.0085976351 -1.5553137D-08 -8.5072705D-15 -7.6789419D-20  2.7204113D-24  2.6356283D-28 -7.2911019D-32
 172    1   -593.3941  0.0085975729 -1.5553188D-08 -8.5078847D-15 -7.6762207D-20  2.7235417D-24  2.6254408D-28 -7.3002018D-32
 172    2   -593.3597  0.0085974484 -1.5553290D-08 -8.5091125D-15 -7.6707664D-20  2.7298445D-24  2.6049459D-28 -7.3193685D-32
 172    3   -593.3081  0.0085972618 -1.5553444D-08 -8.5109525D-15 -7.6625629D-20  2.7391670D-24  2.5741459D-28 -7.3473703D-32
 172    4   -593.2394  0.0085970129 -1.5553648D-08 -8.5134027D-15 -7.6515817D-20  2.7514242D-24  2.5328970D-28 -7.3842990D-32
 172    5   -593.1534  0.0085967019 -1.5553903D-08 -8.5164606D-15 -7.6377868D-20  2.7664655D-24  2.4810476D-28 -7.4297775D-32
 172    6   -593.0502  0.0085963286 -1.5554210D-08 -8.5201227D-15 -7.6211349D-20  2.7841041D-24  2.4184115D-28 -7.4833826D-32
 172    7   -592.9299  0.0085958930 -1.5554568D-08 -8.5243851D-15 -7.6015758D-20  2.8041092D-24  2.3447739D-28 -7.5445442D-32
 172    8   -592.7924  0.0085953953 -1.5554977D-08 -8.5292429D-15 -7.5790539D-20  2.8262121D-24  2.2598916D-28 -7.6126241D-32
 172    9   -592.6376  0.0085948353 -1.5555438D-08 -8.5346907D-15 -7.5535097D-20  2.8500985D-24  2.1635025D-28 -7.6868591D-32
 172   10   -592.4658  0.0085942131 -1.5555950D-08 -8.5407220D-15 -7.5248811D-20  2.8754132D-24  2.0553257D-28 -7.7664072D-32
 172   11   -592.2767  0.0085935286 -1.5556514D-08 -8.5473300D-15 -7.4931052D-20  2.9017508D-24  1.9350724D-28 -7.8502591D-32
 172   12   -592.0705  0.0085927819 -1.5557130D-08 -8.5545066D-15 -7.4581208D-20  2.9286623D-24  1.8024502D-28 -7.9373368D-32
 172   13   -591.8471  0.0085919729 -1.5557797D-08 -8.5622432D-15 -7.4198703D-20  2.9556501D-24  1.6571710D-28 -8.0264330D-32
 172   14   -591.6065  0.0085911016 -1.5558517D-08 -8.5705302D-15 -7.3783025D-20  2.9821637D-24  1.4989627D-28 -8.1161764D-32
 172   15   -591.3488  0.0085901681 -1.5559289D-08 -8.5793572D-15 -7.3333754D-20  3.0076050D-24  1.3275761D-28 -8.2051027D-32
 172   16   -591.0739  0.0085891723 -1.5560113D-08 -8.5887131D-15 -7.2850592D-20  3.0313232D-24  1.1427963D-28 -8.2916020D-32
 172   17   -590.7819  0.0085881142 -1.5560989D-08 -8.5985856D-15 -7.2333400D-20  3.0526165D-24  9.4445637D-29 -8.3739334D-32
 172   18   -590.4727  0.0085869937 -1.5561918D-08 -8.6089620D-15 -7.1782229D-20  3.0707310D-24  7.3244713D-29 -8.4502202D-32
 172   19   -590.1465  0.0085858110 -1.5562901D-08 -8.6198285D-15 -7.1197366D-20  3.0848608D-24  5.0673550D-29 -8.5184269D-32
 172   20   -589.8030  0.0085845659 -1.5563936D-08 -8.6311706D-15 -7.0579369D-20  3.0941534D-24  2.6737391D-29 -8.5764167D-32
 173    0   -576.4398  0.0085184457 -1.5697425D-08 -9.1218381D-15 -8.9521216D-20 -2.8414751D-24  4.3579781D-28  5.7323905D-32
 173    1   -576.4227  0.0085183829 -1.5697480D-08 -9.1225543D-15 -8.9549619D-20 -2.8362856D-24  4.3660402D-28  5.7193825D-32
 173    2   -576.3887  0.0085182573 -1.5697590D-08 -9.1239876D-15 -8.9606224D-20 -2.8257434D-24  4.3819685D-28  5.6914570D-32
 173    3   -576.3376  0.0085180689 -1.5697754D-08 -9.1261392D-15 -8.9690759D-20 -2.8099253D-24  4.4057861D-28  5.6502946D-32
 173    4   -576.2694  0.0085178178 -1.5697973D-08 -9.1290111D-15 -8.9802732D-20 -2.7887029D-24  4.4372740D-28  5.5950772D-32
 173    5   -576.1842  0.0085175038 -1.5698247D-08 -9.1326060D-15 -8.9941501D-20 -2.7619615D-24  4.4761965D-28  5.5254787D-32
 173    6   -576.0820  0.0085171271 -1.5698576D-08 -9.1369271D-15 -9.0106247D-20 -2.7295674D-24  4.5222569D-28  5.4411712D-32
 173    7   -575.9628  0.0085166875 -1.5698960D-08 -9.1419784D-15 -9.0295983D-20 -2.6913584D-24  4.5750945D-28  5.3417154D-32
 173    8   -575.8265  0.0085161851 -1.5699399D-08 -9.1477642D-15 -9.0509527D-20 -2.6471525D-24  4.6342786D-28  5.2266387D-32
 173    9   -575.6733  0.0085156199 -1.5699893D-08 -9.1542894D-15 -9.0745508D-20 -2.5967510D-24  4.6993103D-28  5.0954178D-32
 173   10   -575.5029  0.0085149919 -1.5700442D-08 -9.1615593D-15 -9.1002349D-20 -2.5399356D-24  4.7696127D-28  4.9474647D-32
 173   11   -575.3156  0.0085143011 -1.5701047D-08 -9.1695797D-15 -9.1278260D-20 -2.4764808D-24  4.8445345D-28  4.7822025D-32
 173   12   -575.1113  0.0085135474 -1.5701708D-08 -9.1783566D-15 -9.1571230D-20 -2.4061484D-24  4.9233401D-28  4.5989768D-32
 173   13   -574.8899  0.0085127309 -1.5702424D-08 -9.1878961D-15 -9.1879008D-20 -2.3287017D-24  5.0052094D-28  4.3971801D-32
 173   14   -574.6516  0.0085118516 -1.5703196D-08 -9.1982046D-15 -9.2199106D-20 -2.2439031D-24  5.0892334D-28  4.1761692D-32
 173   15   -574.3963  0.0085109093 -1.5704024D-08 -9.2092884D-15 -9.2528782D-20 -2.1515232D-24  5.1744101D-28  3.9353336D-32
 173   16   -574.1239  0.0085099043 -1.5704909D-08 -9.2211537D-15 -9.2865032D-20 -2.0513475D-24  5.2596424D-28  3.6740974D-32
 173   17   -573.8346  0.0085088363 -1.5705850D-08 -9.2338067D-15 -9.3204591D-20 -1.9431826D-24  5.3437359D-28  3.3919412D-32
 173   18   -573.5283  0.0085077054 -1.5706848D-08 -9.2472528D-15 -9.3543920D-20 -1.8268622D-24  5.4253955D-28  3.0884000D-32
 173   19   -573.2050  0.0085065117 -1.5707903D-08 -9.2614973D-15 -9.3879213D-20 -1.7022604D-24  5.5032290D-28  2.7631380D-32
 173   20   -572.8648  0.0085052550 -1.5709016D-08 -9.2765445D-15 -9.4206396D-20 -1.5692943D-24  5.5757438D-28  2.4159105D-32
 174    0   -559.7040  0.0084384214 -1.5847428D-08 -9.9624352D-15 -7.7073943D-20 -2.3389997D-24 -3.6760566D-28  5.1609673D-32
 174    1   -559.6872  0.0084383580 -1.5847488D-08 -9.9630518D-15 -7.7097378D-20 -2.3434701D-24 -3.6687559D-28  5.1745736D-32
 174    2   -559.6534  0.0084382312 -1.5847607D-08 -9.9642858D-15 -7.7144311D-20 -2.3521946D-24 -3.6543001D-28  5.1990809D-32
 174    3   -559.6028  0.0084380410 -1.5847786D-08 -9.9661381D-15 -7.7215075D-20 -2.3653109D-24 -3.6323838D-28  5.2369795D-32
 174    4   -559.5353  0.0084377875 -1.5848026D-08 -9.9686105D-15 -7.7310035D-20 -2.3826768D-24 -3.6029150D-28  5.2871808D-32
 174    5   -559.4509  0.0084374705 -1.5848325D-08 -9.9717053D-15 -7.7429708D-20 -2.4041832D-24 -3.5656866D-28  5.3493684D-32
 174    6   -559.3496  0.0084370901 -1.5848684D-08 -9.9754254D-15 -7.7574726D-20 -2.4296949D-24 -3.5204403D-28  5.4231932D-32
 174    7   -559.2315  0.0084366464 -1.5849103D-08 -9.9797744D-15 -7.7745834D-20 -2.4590425D-24 -3.4668759D-28  5.5081675D-32
 174    8   -559.0965  0.0084361392 -1.5849582D-08 -9.9847564D-15 -7.7943880D-20 -2.4920286D-24 -3.4046465D-28  5.6037714D-32
 174    9   -558.9447  0.0084355686 -1.5850121D-08 -9.9903765D-15 -7.8169806D-20 -2.5284157D-24 -3.3333716D-28  5.7093267D-32
 174   10   -558.7760  0.0084349346 -1.5850721D-08 -9.9966402D-15 -7.8424632D-20 -2.5679354D-24 -3.2526339D-28  5.8241161D-32
 174   11   -558.5904  0.0084342371 -1.5851381D-08 -1.0003554D-14 -7.8709444D-20 -2.6102744D-24 -3.1619912D-28  5.9472442D-32
 174   12   -558.3880  0.0084334763 -1.5852102D-08 -1.0011125D-14 -7.9025380D-20 -2.6550849D-24 -3.0609756D-28  6.0777882D-32
 174   13   -558.1688  0.0084326519 -1.5852883D-08 -1.0019362D-14 -7.9373606D-20 -2.7019679D-24 -2.9491085D-28  6.2146123D-32
 174   14   -557.9327  0.0084317641 -1.5853725D-08 -1.0028273D-14 -7.9755301D-20 -2.7504835D-24 -2.8259043D-28  6.3565082D-32
 174   15   -557.6797  0.0084308129 -1.5854628D-08 -1.0037869D-14 -8.0171627D-20 -2.8001404D-24 -2.6908792D-28  6.5021110D-32
 174   16   -557.4100  0.0084297982 -1.5855592D-08 -1.0048160D-14 -8.0623705D-20 -2.8503981D-24 -2.5435653D-28  6.6499215D-32
 174   17   -557.1234  0.0084287199 -1.5856617D-08 -1.0059157D-14 -8.1112590D-20 -2.9006630D-24 -2.3835167D-28  6.7982967D-32
 174   18   -556.8199  0.0084275782 -1.5857704D-08 -1.0070876D-14 -8.1639228D-20 -2.9502847D-24 -2.2103295D-28  6.9453951D-32
 174   19   -556.4997  0.0084263730 -1.5858853D-08 -1.0083328D-14 -8.2204433D-20 -2.9985607D-24 -2.0236479D-28  7.0892731D-32
 174   20   -556.1627  0.0084251042 -1.5860064D-08 -1.0096528D-14 -8.2808839D-20 -3.0447317D-24 -1.8231842D-28  7.2278052D-32
 175    0   -543.2057  0.0083575354 -1.6003480D-08 -1.0929720D-14 -8.3838004D-20  1.8538920D-24 -3.0809871D-28 -6.5226069D-32
 175    1   -543.1890  0.0083574714 -1.6003545D-08 -1.0930390D-14 -8.3819483D-20  1.8501895D-24 -3.0901113D-28 -6.5117754D-32
 175    2   -543.1556  0.0083573434 -1.6003676D-08 -1.0931731D-14 -8.3782553D-20  1.8427507D-24 -3.1083134D-28 -6.4899994D-32
 175    3   -543.1054  0.0083571513 -1.6003873D-08 -1.0933741D-14 -8.3727440D-20  1.8315111D-24 -3.1355015D-28 -6.4570826D-32
 175    4   -543.0386  0.0083568953 -1.6004136D-08 -1.0936419D-14 -8.3654482D-20  1.8163730D-24 -3.1715364D-28 -6.4127251D-32
 175    5   -542.9550  0.0083565752 -1.6004464D-08 -1.0939764D-14 -8.3564141D-20  1.7972090D-24 -3.2162287D-28 -6.3565329D-32
 175    6   -542.8547  0.0083561911 -1.6004858D-08 -1.0943772D-14 -8.3457008D-20  1.7738588D-24 -3.2693351D-28 -6.2879923D-32
 175    7   -542.7377  0.0083557429 -1.6005317D-08 -1.0948442D-14 -8.3333804D-20  1.7461369D-24 -3.3305590D-28 -6.2065337D-32
 175    8   -542.6040  0.0083552308 -1.6005843D-08 -1.0953771D-14 -8.3195403D-20  1.7138302D-24 -3.3995409D-28 -6.1114965D-32
 175    9   -542.4537  0.0083546545 -1.6006435D-08 -1.0959756D-14 -8.3042822D-20  1.6766992D-24 -3.4758586D-28 -6.0021105D-32
 175   10   -542.2866  0.0083540143 -1.6007092D-08 -1.0966392D-14 -8.2877254D-20  1.6344858D-24 -3.5590201D-28 -5.8775728D-32
 175   11   -542.1028  0.0083533099 -1.6007816D-08 -1.0973678D-14 -8.2700066D-20  1.5869121D-24 -3.6484578D-28 -5.7370030D-32
 175   12   -541.9023  0.0083525415 -1.6008607D-08 -1.0981608D-14 -8.2512816D-20  1.5336838D-24 -3.7435228D-28 -5.5794512D-32
 175   13   -541.6852  0.0083517091 -1.6009464D-08 -1.0990179D-14 -8.2317265D-20  1.4744981D-24 -3.8434817D-28 -5.4039496D-32
 175   14   -541.4513  0.0083508125 -1.6010387D-08 -1.0999387D-14 -8.2115395D-20  1.4090444D-24 -3.9475044D-28 -5.2094749D-32
 175   15   -541.2008  0.0083498519 -1.6011378D-08 -1.1009229D-14 -8.1909413D-20  1.3370159D-24 -4.0546680D-28 -4.9950473D-32
 175   16   -540.9336  0.0083488271 -1.6012435D-08 -1.1019700D-14 -8.1701773D-20  1.2581051D-24 -4.1639378D-28 -4.7596122D-32
 175   17   -540.6498  0.0083477382 -1.6013560D-08 -1.1030797D-14 -8.1495176D-20  1.1720233D-24 -4.2741752D-28 -4.5022075D-32
 175   18   -540.3493  0.0083465852 -1.6014752D-08 -1.1042517D-14 -8.1292589D-20  1.0784973D-24 -4.3841233D-28 -4.2218670D-32
 175   19   -540.0322  0.0083453680 -1.6016011D-08 -1.1054859D-14 -8.1097245D-20  9.7728599D-25 -4.4924080D-28 -3.9177278D-32
 175   20   -539.6984  0.0083440867 -1.6017339D-08 -1.1067819D-14 -8.0912649D-20  8.6818472D-25 -4.5975342D-28 -3.5890004D-32
 176    0   -526.9465  0.0082757583 -1.6165907D-08 -1.1850327D-14 -1.0421752D-19  2.6795206D-24  7.0649099D-28 -5.0105118D-32
 176    1   -526.9299  0.0082756936 -1.6165978D-08 -1.1851161D-14 -1.0419068D-19  2.6879947D-24  7.0578784D-28 -5.0339506D-32
 176    2   -526.8968  0.0082755643 -1.6166120D-08 -1.1852827D-14 -1.0413675D-19  2.7049157D-24  7.0437187D-28 -5.0807493D-32
 176    3   -526.8472  0.0082753703 -1.6166334D-08 -1.1855325D-14 -1.0405523D-19  2.7302332D-24  7.0222339D-28 -5.1507996D-32
 176    4   -526.7810  0.0082751116 -1.6166618D-08 -1.1858653D-14 -1.0394535D-19  2.7638687D-24  6.9931296D-28 -5.2439206D-32
 176    5   -526.6982  0.0082747883 -1.6166974D-08 -1.1862808D-14 -1.0380611D-19  2.8057151D-24  6.9560171D-28 -5.3598661D-32
 176    6   -526.5989  0.0082744003 -1.6167401D-08 -1.1867787D-14 -1.0363626D-19  2.8556320D-24  6.9104145D-28 -5.4982840D-32
 176    7   -526.4831  0.0082739476 -1.6167900D-08 -1.1873585D-14 -1.0343434D-19  2.9134487D-24  6.8557453D-28 -5.6587928D-32
 176    8   -526.3507  0.0082734302 -1.6168470D-08 -1.1880197D-14 -1.0319864D-19  2.9789539D-24  6.7913465D-28 -5.8408786D-32
 176    9   -526.2018  0.0082728481 -1.6169111D-08 -1.1887618D-14 -1.0292725D-19  3.0518959D-24  6.7164709D-28 -6.0439396D-32
 176   10   -526.0364  0.0082722014 -1.6169825D-08 -1.1895840D-14 -1.0261805D-19  3.1319746D-24  6.6302906D-28 -6.2672203D-32
 176   11   -525.8544  0.0082714899 -1.6170610D-08 -1.1904855D-14 -1.0226874D-19  3.2188457D-24  6.5319019D-28 -6.5099159D-32
 176   12   -525.6559  0.0082707137 -1.6171468D-08 -1.1914654D-14 -1.0187686D-19  3.3121032D-24  6.4203344D-28 -6.7710041D-32
 176   13   -525.4408  0.0082698727 -1.6172398D-08 -1.1925227D-14 -1.0143982D-19  3.4112818D-24  6.2945590D-28 -7.0493277D-32
 176   14   -525.2093  0.0082689670 -1.6173400D-08 -1.1936561D-14 -1.0095489D-19  3.5158483D-24  6.1534944D-28 -7.3435480D-32
 176   15   -524.9612  0.0082679966 -1.6174475D-08 -1.1948643D-14 -1.0041927D-19  3.6251993D-24  5.9960206D-28 -7.6521560D-32
 176   16   -524.6967  0.0082669614 -1.6175622D-08 -1.1961460D-14 -9.9830116D-20  3.7386490D-24  5.8209909D-28 -7.9733924D-32
 176   17   -524.4156  0.0082658614 -1.6176843D-08 -1.1974993D-14 -9.9184558D-20  3.8554287D-24  5.6272443D-28 -8.3052952D-32
 176   18   -524.1181  0.0082646966 -1.6178137D-08 -1.1989225D-14 -9.8479771D-20  3.9746795D-24  5.4136251D-28 -8.6456582D-32
 176   19   -523.8040  0.0082634671 -1.6179505D-08 -1.2004136D-14 -9.7713016D-20  4.0954485D-24  5.1789976D-28 -8.9920297D-32
 176   20   -523.4735  0.0082621726 -1.6180946D-08 -1.2019704D-14 -9.6881692D-20  4.2166772D-24  4.9222715D-28 -9.3416286D-32
 177    0   -510.9282  0.0081930630 -1.6334126D-08 -1.2428276D-14 -7.6121876D-20 -5.1819961D-24  3.2720016D-29  1.4768937D-31
 177    1   -510.9118  0.0081929977 -1.6334201D-08 -1.2428885D-14 -7.6173699D-20 -5.1816087D-24  3.4789449D-29  1.4767284D-31
 177    2   -510.8790  0.0081928670 -1.6334350D-08 -1.2430104D-14 -7.6277340D-20 -5.1807777D-24  3.8929425D-29  1.4764048D-31
 177    3   -510.8299  0.0081926710 -1.6334574D-08 -1.2431937D-14 -7.6432715D-20 -5.1791933D-24  4.5120811D-29  1.4756510D-31
 177    4   -510.7643  0.0081924097 -1.6334872D-08 -1.2434386D-14 -7.6639838D-20 -5.1768296D-24  5.3381896D-29  1.4746916D-31
 177    5   -510.6824  0.0081920830 -1.6335245D-08 -1.2437457D-14 -7.6898594D-20 -5.1733164D-24  6.3700088D-29  1.4733434D-31
 177    6   -510.5841  0.0081916909 -1.6335693D-08 -1.2441156D-14 -7.7208846D-20 -5.1682849D-24  7.6068619D-29  1.4715103D-31
 177    7   -510.4694  0.0081912335 -1.6336216D-08 -1.2445489D-14 -7.7570389D-20 -5.1612906D-24  9.0477842D-29  1.4690737D-31
 177    8   -510.3384  0.0081907107 -1.6336813D-08 -1.2450467D-14 -7.7982923D-20 -5.1518145D-24  1.0691395D-28  1.4658946D-31
 177    9   -510.1909  0.0081901226 -1.6337486D-08 -1.2456098D-14 -7.8446038D-20 -5.1392729D-24  1.2535922D-28  1.4618219D-31
 177   10   -510.0271  0.0081894691 -1.6338233D-08 -1.2462395D-14 -7.8959171D-20 -5.1230024D-24  1.4578938D-28  1.4566758D-31
 177   11   -509.8470  0.0081887502 -1.6339056D-08 -1.2469368D-14 -7.9521588D-20 -5.1022805D-24  1.6817387D-28  1.4502684D-31
 177   12   -509.6504  0.0081879659 -1.6339954D-08 -1.2477031D-14 -8.0132339D-20 -5.0763111D-24  1.9247343D-28  1.4423865D-31
 177   13   -509.4376  0.0081871162 -1.6340928D-08 -1.2485399D-14 -8.0790220D-20 -5.0442428D-24  2.1863937D-28  1.4328083D-31
 177   14   -509.2083  0.0081862011 -1.6341977D-08 -1.2494487D-14 -8.1493732D-20 -5.0051589D-24  2.4661152D-28  1.4212900D-31
 177   15   -508.9628  0.0081852205 -1.6343102D-08 -1.2504311D-14 -8.2241043D-20 -4.9580908D-24  2.7631708D-28  1.4075760D-31
 177   16   -508.7009  0.0081841745 -1.6344303D-08 -1.2514889D-14 -8.3029932D-20 -4.9020219D-24  3.0766857D-28  1.3913990D-31
 177   17   -508.4226  0.0081830631 -1.6345580D-08 -1.2526237D-14 -8.3857749D-20 -4.8358948D-24  3.4056221D-28  1.3724811D-31
 177   18   -508.1281  0.0081818861 -1.6346933D-08 -1.2538375D-14 -8.4721368D-20 -4.7586176D-24  3.7487638D-28  1.3505361D-31
 177   19   -507.8172  0.0081806437 -1.6348363D-08 -1.2551321D-14 -8.5617127D-20 -4.6690755D-24  4.1046933D-28  1.3252710D-31
 177   20   -507.4900  0.0081793358 -1.6349870D-08 -1.2565094D-14 -8.6540795D-20 -4.5661410D-24  4.4717794D-28  1.2963904D-31
 178    0   -495.1525  0.0081094404 -1.6505792D-08 -1.3143332D-14 -4.3565239D-20  1.8338598D-24 -9.1283950D-28 -2.8030391D-32
 178    1   -495.1363  0.0081093744 -1.6505870D-08 -1.3143681D-14 -4.3546968D-20  1.8228667D-24 -9.1322589D-28 -2.7734480D-32
 178    2   -495.1038  0.0081092424 -1.6506028D-08 -1.3144377D-14 -4.3510717D-20  1.8009762D-24 -9.1399841D-28 -2.7158558D-32
 178    3   -495.0552  0.0081090443 -1.6506265D-08 -1.3145421D-14 -4.3457182D-20  1.7680517D-24 -9.1512072D-28 -2.6286194D-32
 178    4   -494.9903  0.0081087802 -1.6506580D-08 -1.3146810D-14 -4.3387339D-20  1.7240909D-24 -9.1656013D-28 -2.5122261D-32
 178    5   -494.9092  0.0081084500 -1.6506975D-08 -1.3148544D-14 -4.3302510D-20  1.6690454D-24 -9.1826771D-28 -2.3666193D-32
 178    6   -494.8119  0.0081080539 -1.6507448D-08 -1.3150620D-14 -4.3204352D-20  1.6028599D-24 -9.2018221D-28 -2.1917453D-32
 178    7   -494.6984  0.0081075917 -1.6508000D-08 -1.3153037D-14 -4.3094859D-20  1.5254767D-24 -9.2223007D-28 -1.9875602D-32
 178    8   -494.5687  0.0081070634 -1.6508632D-08 -1.3155791D-14 -4.2976365D-20  1.4368406D-24 -9.2432543D-28 -1.7540544D-32
 178    9   -494.4228  0.0081064691 -1.6509342D-08 -1.3158881D-14 -4.2851545D-20  1.3368991D-24 -9.2636990D-28 -1.4912190D-32
 178   10   -494.2607  0.0081058087 -1.6510132D-08 -1.3162303D-14 -4.2723418D-20  1.2256169D-24 -9.2825313D-28 -1.1991457D-32
 178   11   -494.0823  0.0081050822 -1.6511001D-08 -1.3166057D-14 -4.2595344D-20  1.1029767D-24 -9.2985252D-28 -8.7799092D-33
 178   12   -493.8878  0.0081042897 -1.6511949D-08 -1.3170140D-14 -4.2471024D-20  9.6898510D-25 -9.3103350D-28 -5.2796686D-33
 178   13   -493.6771  0.0081034310 -1.6512976D-08 -1.3174551D-14 -4.2354499D-20  8.2368686D-25 -9.3164988D-28 -1.4944329D-33
 178   14   -493.4502  0.0081025063 -1.6514083D-08 -1.3179289D-14 -4.2250139D-20  6.6716755D-25 -9.3154424D-28  2.5709848D-33
 178   15   -493.2072  0.0081015154 -1.6515270D-08 -1.3184353D-14 -4.2162636D-20  4.9956432D-25 -9.3054840D-28  6.9102320D-33
 178   16   -492.9480  0.0081004584 -1.6516536D-08 -1.3189746D-14 -4.2096988D-20  3.2108158D-25 -9.2848452D-28  1.1514552D-32
 178   17   -492.6726  0.0080993352 -1.6517881D-08 -1.3195468D-14 -4.2058487D-20  1.3198822D-25 -9.2516505D-28  1.6373920D-32
 178   18   -492.3810  0.0080981458 -1.6519307D-08 -1.3201523D-14 -4.2052684D-20 -6.7355559D-26 -9.2039527D-28  2.1474929D-32
 178   19   -492.0733  0.0080968903 -1.6520812D-08 -1.3207917D-14 -4.2085373D-20 -2.7650036D-25 -9.1397320D-28  2.6802007D-32
 178   20   -491.7495  0.0080955686 -1.6522397D-08 -1.3214657D-14 -4.2162545D-20 -4.9489108D-25 -9.0569207D-28  3.2336449D-32
 179    0   -479.6212  0.0080248884 -1.6678698D-08 -1.3617505D-14 -7.0143256D-20  2.4459063D-24 -5.4821388D-29 -1.0044412D-31
 179    1   -479.6052  0.0080248217 -1.6678779D-08 -1.3618066D-14 -7.0118822D-20  2.4451816D-24 -5.6221043D-29 -1.0041530D-31
 179    2   -479.5731  0.0080246883 -1.6678943D-08 -1.3619187D-14 -7.0069910D-20  2.4438568D-24 -5.9038730D-29 -1.0038219D-31
 179    3   -479.5250  0.0080244882 -1.6679188D-08 -1.3620868D-14 -6.9996627D-20  2.4416553D-24 -6.3253356D-29 -1.0031556D-31
 179    4   -479.4608  0.0080242213 -1.6679515D-08 -1.3623107D-14 -6.9899023D-20  2.4384849D-24 -6.8868373D-29 -1.0021949D-31
 179    5   -479.3805  0.0080238877 -1.6679923D-08 -1.3625900D-14 -6.9777205D-20  2.4341414D-24 -7.5879214D-29 -1.0008757D-31
 179    6   -479.2842  0.0080234874 -1.6680414D-08 -1.3629246D-14 -6.9631327D-20  2.4283745D-24 -8.4279217D-29 -9.9912070D-32
 179    7   -479.1719  0.0080230203 -1.6680987D-08 -1.3633141D-14 -6.9461598D-20  2.4208836D-24 -9.4059591D-29 -9.9683846D-32
 179    8   -479.0435  0.0080224865 -1.6681641D-08 -1.3637580D-14 -6.9268302D-20  2.4113177D-24 -1.0520815D-28 -9.9391990D-32
 179    9   -478.8991  0.0080218860 -1.6682378D-08 -1.3642559D-14 -6.9051816D-20  2.3992789D-24 -1.1770876D-28 -9.9024220D-32
 179   10   -478.7387  0.0080212186 -1.6683196D-08 -1.3648074D-14 -6.8812623D-20  2.3843220D-24 -1.3154066D-28 -9.8566856D-32
 179   11   -478.5623  0.0080204846 -1.6684097D-08 -1.3654118D-14 -6.8551338D-20  2.3659582D-24 -1.4667758D-28 -9.8005018D-32
 179   12   -478.3698  0.0080196837 -1.6685081D-08 -1.3660685D-14 -6.8268737D-20  2.3436526D-24 -1.6308615D-28 -9.7322077D-32
 179   13   -478.1613  0.0080188160 -1.6686146D-08 -1.3667769D-14 -6.7965775D-20  2.3168326D-24 -1.8072539D-28 -9.6500629D-32
 179   14   -477.9368  0.0080178816 -1.6687295D-08 -1.3675364D-14 -6.7643617D-20  2.2848854D-24 -1.9954531D-28 -9.5521800D-32
 179   15   -477.6962  0.0080168803 -1.6688526D-08 -1.3683460D-14 -6.7303667D-20  2.2471686D-24 -2.1948564D-28 -9.4366168D-32
 179   16   -477.4397  0.0080158122 -1.6689840D-08 -1.3692052D-14 -6.6947598D-20  2.2030066D-24 -2.4047467D-28 -9.3012956D-32
 179   17   -477.1672  0.0080146773 -1.6691237D-08 -1.3701132D-14 -6.6577383D-20  2.1517029D-24 -2.6242766D-28 -9.1441010D-32
 179   18   -476.8787  0.0080134754 -1.6692717D-08 -1.3710691D-14 -6.6195325D-20  2.0925453D-24 -2.8524600D-28 -8.9628829D-32
 179   19   -476.5742  0.0080122067 -1.6694281D-08 -1.3720723D-14 -6.5804089D-20  2.0248096D-24 -3.0881529D-28 -8.7554210D-32
 179   20   -476.2537  0.0080108711 -1.6695928D-08 -1.3731220D-14 -6.5406731D-20  1.9477774D-24 -3.3300495D-28 -8.5195825D-32
 180    0   -464.3361  0.0079394171 -1.6853416D-08 -1.4208021D-14 -1.0039586D-19  1.3806447D-24  6.4217989D-28 -6.3892836D-32
 180    1   -464.3202  0.0079393497 -1.6853501D-08 -1.4208824D-14 -1.0038205D-19  1.3882619D-24  6.4129295D-28 -6.4115524D-32
 180    2   -464.2885  0.0079392148 -1.6853672D-08 -1.4210430D-14 -1.0035410D-19  1.4037141D-24  6.3948165D-28 -6.4598005D-32
 180    3   -464.2408  0.0079390126 -1.6853927D-08 -1.4212838D-14 -1.0031164D-19  1.4266862D-24  6.3675384D-28 -6.5300706D-32
 180    4   -464.1773  0.0079387429 -1.6854269D-08 -1.4216047D-14 -1.0025396D-19  1.4571616D-24  6.3307091D-28 -6.6233610D-32
 180    5   -464.0979  0.0079384058 -1.6854695D-08 -1.4220056D-14 -1.0018016D-19  1.4950052D-24  6.2839399D-28 -6.7393179D-32
 180    6   -464.0027  0.0079380013 -1.6855207D-08 -1.4224862D-14 -1.0008910D-19  1.5400425D-24  6.2267495D-28 -6.8774739D-32
 180    7   -463.8915  0.0079375294 -1.6855805D-08 -1.4230464D-14 -9.9979477D-20  1.5920604D-24  6.1585662D-28 -7.0372940D-32
 180    8   -463.7645  0.0079369900 -1.6856488D-08 -1.4236859D-14 -9.9849758D-20  1.6508001D-24  6.0787352D-28 -7.2180808D-32
 180    9   -463.6217  0.0079363831 -1.6857257D-08 -1.4244042D-14 -9.9698247D-20  1.7159535D-24  5.9865193D-28 -7.4190184D-32
 180   10   -463.4630  0.0079357088 -1.6858112D-08 -1.4252011D-14 -9.9523080D-20  1.7871605D-24  5.8811075D-28 -7.6391470D-32
 180   11   -463.2884  0.0079349670 -1.6859053D-08 -1.4260761D-14 -9.9322251D-20  1.8640043D-24  5.7616249D-28 -7.8773517D-32
 180   12   -463.0980  0.0079341578 -1.6860080D-08 -1.4270285D-14 -9.9093630D-20  1.9460070D-24  5.6271350D-28 -8.1323594D-32
 180   13   -462.8917  0.0079332810 -1.6861193D-08 -1.4280577D-14 -9.8834993D-20  2.0326211D-24  5.4766545D-28 -8.4026798D-32
 180   14   -462.6696  0.0079323368 -1.6862393D-08 -1.4291630D-14 -9.8544050D-20  2.1232269D-24  5.3091653D-28 -8.6866282D-32
 180   15   -462.4316  0.0079313250 -1.6863680D-08 -1.4303436D-14 -9.8218479D-20  2.2171288D-24  5.1236215D-28 -8.9823297D-32
 180   16   -462.1778  0.0079302457 -1.6865054D-08 -1.4315985D-14 -9.7855970D-20  2.3135463D-24  4.9189732D-28 -9.2876443D-32
 180   17   -461.9082  0.0079290988 -1.6866515D-08 -1.4329266D-14 -9.7454263D-20  2.4116107D-24  4.6941777D-28 -9.6001827D-32
 180   18   -461.6228  0.0079278843 -1.6868063D-08 -1.4343268D-14 -9.7011203D-20  2.5103610D-24  4.4482194D-28 -9.9173086D-32
 180   19   -461.3215  0.0079266023 -1.6869699D-08 -1.4357977D-14 -9.6524788D-20  2.6087380D-24  4.1801344D-28 -1.0236078D-31
 180   20   -461.0045  0.0079252527 -1.6871423D-08 -1.4373379D-14 -9.5993234D-20  2.7055830D-24  3.8890292D-28 -1.0553276D-31
 181    0   -449.2986  0.0078530285 -1.7031439D-08 -1.4871505D-14 -1.2018118D-19 -5.8355385D-24  5.2476932D-28  1.1470016D-31
 181    1   -449.2829  0.0078529603 -1.7031528D-08 -1.4872467D-14 -1.2023950D-19 -5.8292315D-24  5.2637389D-28  1.1452670D-31
 181    2   -449.2515  0.0078528241 -1.7031707D-08 -1.4874392D-14 -1.2035596D-19 -5.8165612D-24  5.2957582D-28  1.1417842D-31
 181    3   -449.2044  0.0078526197 -1.7031974D-08 -1.4877283D-14 -1.2053017D-19 -5.7974105D-24  5.3436034D-28  1.1365208D-31
 181    4   -449.1416  0.0078523472 -1.7032332D-08 -1.4881143D-14 -1.2076155D-19 -5.7716093D-24  5.4070511D-28  1.1294321D-31
 181    5   -449.0631  0.0078520065 -1.7032778D-08 -1.4885979D-14 -1.2104932D-19 -5.7389325D-24  5.4858003D-28  1.1204598D-31
 181    6   -448.9688  0.0078515978 -1.7033314D-08 -1.4891798D-14 -1.2139246D-19 -5.6990983D-24  5.5794619D-28  1.1095275D-31
 181    7   -448.8589  0.0078511208 -1.7033940D-08 -1.4898607D-14 -1.2178975D-19 -5.6517778D-24  5.6875630D-28  1.0965492D-31
 181    8   -448.7333  0.0078505757 -1.7034655D-08 -1.4906416D-14 -1.2223969D-19 -5.5965931D-24  5.8095335D-28  1.0814257D-31
 181    9   -448.5920  0.0078499625 -1.7035460D-08 -1.4915235D-14 -1.2274054D-19 -5.5331220D-24  5.9447029D-28  1.0640453D-31
 181   10   -448.4350  0.0078492810 -1.7036355D-08 -1.4925077D-14 -1.2329026D-19 -5.4608998D-24  6.0922914D-28  1.0442843D-31
 181   11   -448.2623  0.0078485314 -1.7037341D-08 -1.4935953D-14 -1.2388649D-19 -5.3794297D-24  6.2514017D-28  1.0220119D-31
 181   12   -448.0740  0.0078477136 -1.7038417D-08 -1.4947876D-14 -1.2452657D-19 -5.2881863D-24  6.4210136D-28  9.9709303D-32
 181   13   -447.8699  0.0078468275 -1.7039583D-08 -1.4960863D-14 -1.2520746D-19 -5.1866219D-24  6.5999744D-28  9.6938677D-32
 181   14   -447.6502  0.0078458733 -1.7040840D-08 -1.4974926D-14 -1.2592575D-19 -5.0741673D-24  6.7869799D-28  9.3873913D-32
 181   15   -447.4149  0.0078448508 -1.7042189D-08 -1.4990083D-14 -1.2667763D-19 -4.9502530D-24  6.9805827D-28  9.0500426D-32
 181   16   -447.1639  0.0078437601 -1.7043629D-08 -1.5006348D-14 -1.2745884D-19 -4.8143100D-24  7.1791735D-28  8.6803629D-32
 181   17   -446.8972  0.0078426010 -1.7045160D-08 -1.5023737D-14 -1.2826470D-19 -4.6657845D-24  7.3809765D-28  8.2769361D-32
 181   18   -446.6149  0.0078413737 -1.7046784D-08 -1.5042267D-14 -1.2909005D-19 -4.5041469D-24  7.5840409D-28  7.8384215D-32
 181   19   -446.3169  0.0078400781 -1.7048500D-08 -1.5061953D-14 -1.2992926D-19 -4.3289064D-24  7.7862393D-28  7.3635993D-32
 181   20   -446.0034  0.0078387142 -1.7050308D-08 -1.5082810D-14 -1.3077618D-19 -4.1396236D-24  7.9852603D-28  6.8513847D-32
 182    0   -434.5105  0.0077657164 -1.7215176D-08 -1.5984830D-14 -1.1546026D-19 -3.1725574D-24 -3.7461428D-28  7.2383042D-32
 182    1   -434.4949  0.0077656475 -1.7215272D-08 -1.5985754D-14 -1.1549200D-19 -3.1770480D-24 -3.7360001D-28  7.2508535D-32
 182    2   -434.4639  0.0077655098 -1.7215464D-08 -1.5987602D-14 -1.1555564D-19 -3.1859899D-24 -3.7156617D-28  7.2758031D-32
 182    3   -434.4173  0.0077653032 -1.7215752D-08 -1.5990376D-14 -1.1565142D-19 -3.1993126D-24 -3.6850240D-28  7.3129440D-32
 182    4   -434.3551  0.0077650278 -1.7216135D-08 -1.5994079D-14 -1.1577974D-19 -3.2169043D-24 -3.6439327D-28  7.3618831D-32
 182    5   -434.2775  0.0077646834 -1.7216615D-08 -1.5998714D-14 -1.1594113D-19 -3.2386146D-24 -3.5921862D-28  7.4221279D-32
 182    6   -434.1843  0.0077642702 -1.7217191D-08 -1.6004284D-14 -1.1613622D-19 -3.2642559D-24 -3.5295392D-28  7.4930589D-32
 182    7   -434.0756  0.0077637881 -1.7217864D-08 -1.6010794D-14 -1.1636575D-19 -3.2935968D-24 -3.4557080D-28  7.5738984D-32
 182    8   -433.9514  0.0077632372 -1.7218632D-08 -1.6018250D-14 -1.1663055D-19 -3.3263670D-24 -3.3703728D-28  7.6637711D-32
 182    9   -433.8117  0.0077626173 -1.7219498D-08 -1.6026658D-14 -1.1693155D-19 -3.3622470D-24 -3.2731884D-28  7.7616030D-32
 182   10   -433.6564  0.0077619285 -1.7220459D-08 -1.6036026D-14 -1.1726972D-19 -3.4008749D-24 -3.1637886D-28  7.8662166D-32
 182   11   -433.4857  0.0077611707 -1.7221518D-08 -1.6046362D-14 -1.1764608D-19 -3.4418386D-24 -3.0417957D-28  7.9762599D-32
 182   12   -433.2994  0.0077603441 -1.7222674D-08 -1.6057676D-14 -1.1806169D-19 -3.4846760D-24 -2.9068307D-28  8.0902168D-32
 182   13   -433.0977  0.0077594485 -1.7223927D-08 -1.6069978D-14 -1.1851759D-19 -3.5288745D-24 -2.7585245D-28  8.2064184D-32
 182   14   -432.8804  0.0077584839 -1.7225277D-08 -1.6083280D-14 -1.1901481D-19 -3.5738656D-24 -2.5965284D-28  8.3230142D-32
 182   15   -432.6477  0.0077574503 -1.7226725D-08 -1.6097594D-14 -1.1955431D-19 -3.6190280D-24 -2.4205285D-28  8.4379970D-32
 182   16   -432.3994  0.0077563478 -1.7228272D-08 -1.6112934D-14 -1.2013697D-19 -3.6636861D-24 -2.2302612D-28  8.5491994D-32
 182   17   -432.1358  0.0077551762 -1.7229916D-08 -1.6129315D-14 -1.2076354D-19 -3.7071108D-24 -2.0255224D-28  8.6543355D-32
 182   18   -431.8566  0.0077539356 -1.7231659D-08 -1.6146753D-14 -1.2143461D-19 -3.7485053D-24 -1.8062049D-28  8.7507326D-32
 182   19   -431.5620  0.0077526259 -1.7233501D-08 -1.6165266D-14 -1.2215056D-19 -3.7870315D-24 -1.5722902D-28  8.8357718D-32
 182   20   -431.2519  0.0077512471 -1.7235442D-08 -1.6184871D-14 -1.2291153D-19 -3.8217966D-24 -1.3238788D-28  8.9066297D-32
 183    0   -419.9731  0.0076774569 -1.7405971D-08 -1.7205435D-14 -1.2724352D-19 -2.4533454D-24 -6.3581135D-28  2.9694970D-32
 183    1   -419.9578  0.0076773873 -1.7406074D-08 -1.7206453D-14 -1.2726810D-19 -2.4609893D-24 -6.3539189D-28  2.9956063D-32
 183    2   -419.9270  0.0076772480 -1.7406281D-08 -1.7208490D-14 -1.2731749D-19 -2.4762783D-24 -6.3454034D-28  3.0480599D-32
 183    3   -419.8810  0.0076770391 -1.7406590D-08 -1.7211546D-14 -1.2739209D-19 -2.4990318D-24 -6.3325197D-28  3.1244465D-32
 183    4   -419.8196  0.0076767606 -1.7407004D-08 -1.7215624D-14 -1.2749266D-19 -2.5293864D-24 -6.3147334D-28  3.2276298D-32
 183    5   -419.7428  0.0076764125 -1.7407520D-08 -1.7220727D-14 -1.2762008D-19 -2.5672060D-24 -6.2916891D-28  3.3564236D-32
 183    6   -419.6507  0.0076759947 -1.7408140D-08 -1.7226856D-14 -1.2777547D-19 -2.6124020D-24 -6.2628470D-28  3.5106964D-32
 183    7   -419.5432  0.0076755073 -1.7408864D-08 -1.7234017D-14 -1.2796017D-19 -2.6648632D-24 -6.2275614D-28  3.6902981D-32
 183    8   -419.4204  0.0076749502 -1.7409691D-08 -1.7242213D-14 -1.2817575D-19 -2.7244460D-24 -6.1850837D-28  3.8949603D-32
 183    9   -419.2823  0.0076743234 -1.7410623D-08 -1.7251451D-14 -1.2842394D-19 -2.7909743D-24 -6.1345615D-28  4.1243527D-32
 183   10   -419.1288  0.0076736270 -1.7411658D-08 -1.7261736D-14 -1.2870671D-19 -2.8642349D-24 -6.0750426D-28  4.3780757D-32
 183   11   -418.9600  0.0076728608 -1.7412798D-08 -1.7273076D-14 -1.2902617D-19 -2.9439723D-24 -6.0054803D-28  4.6556249D-32
 183   12   -418.7759  0.0076720250 -1.7414042D-08 -1.7285480D-14 -1.2938461D-19 -3.0298760D-24 -5.9247365D-28  4.9563105D-32
 183   13   -418.5764  0.0076711194 -1.7415391D-08 -1.7298956D-14 -1.2978448D-19 -3.1215836D-24 -5.8315872D-28  5.2793508D-32
 183   14   -418.3616  0.0076701441 -1.7416844D-08 -1.7313517D-14 -1.3022831D-19 -3.2186662D-24 -5.7247314D-28  5.6237490D-32
 183   15   -418.1315  0.0076690990 -1.7418403D-08 -1.7329173D-14 -1.3071879D-19 -3.3206248D-24 -5.6027965D-28  5.9883273D-32
 183   16   -417.8861  0.0076679842 -1.7420068D-08 -1.7345940D-14 -1.3125862D-19 -3.4268827D-24 -5.4643538D-28  6.3716846D-32
 183   17   -417.6254  0.0076667996 -1.7421838D-08 -1.7363831D-14 -1.3185058D-19 -3.5367759D-24 -5.3079279D-28  6.7721625D-32
 183   18   -417.3495  0.0076655451 -1.7423714D-08 -1.7382864D-14 -1.3249741D-19 -3.6495471D-24 -5.1320118D-28  7.1878413D-32
 183   19   -417.0582  0.0076642209 -1.7425697D-08 -1.7403057D-14 -1.3320180D-19 -3.7643335D-24 -4.9350912D-28  7.6164421D-32
 183   20   -416.7517  0.0076628267 -1.7427787D-08 -1.7424430D-14 -1.3396633D-19 -3.8801671D-24 -4.7156554D-28  8.0554028D-32
 184    0   -405.6882  0.0075882211 -1.7605333D-08 -1.8682588D-14 -1.3298846D-19  6.3438360D-24 -2.9640598D-28 -1.7484950D-31
 184    1   -405.6730  0.0075881507 -1.7605445D-08 -1.8683652D-14 -1.3292505D-19  6.3402231D-24 -2.9884865D-28 -1.7476392D-31
 184    2   -405.6427  0.0075880099 -1.7605669D-08 -1.8685777D-14 -1.3279830D-19  6.3330326D-24 -3.0374466D-28 -1.7461000D-31
 184    3   -405.5972  0.0075877986 -1.7606005D-08 -1.8688962D-14 -1.3260848D-19  6.3219654D-24 -3.1107302D-28 -1.7436297D-31
 184    4   -405.5365  0.0075875169 -1.7606454D-08 -1.8693202D-14 -1.3235590D-19  6.3067998D-24 -3.2082792D-28 -1.7402193D-31
 184    5   -405.4606  0.0075871648 -1.7607015D-08 -1.8698490D-14 -1.3204105D-19  6.2871854D-24 -3.3299400D-28 -1.7357683D-31
 184    6   -405.3695  0.0075867422 -1.7607688D-08 -1.8704818D-14 -1.3166455D-19  6.2626850D-24 -3.4755099D-28 -1.7301491D-31
 184    7   -405.2633  0.0075862492 -1.7608474D-08 -1.8712179D-14 -1.3122720D-19  6.2327787D-24 -3.6447279D-28 -1.7232133D-31
 184    8   -405.1420  0.0075856857 -1.7609372D-08 -1.8720562D-14 -1.3073000D-19  6.1968642D-24 -3.8372606D-28 -1.7147876D-31
 184    9   -405.0054  0.0075850517 -1.7610383D-08 -1.8729955D-14 -1.3017418D-19  6.1542573D-24 -4.0526941D-28 -1.7046742D-31
 184   10   -404.8537  0.0075843473 -1.7611507D-08 -1.8740344D-14 -1.2956124D-19  6.1041963D-24 -4.2905168D-28 -1.6926521D-31
 184   11   -404.6869  0.0075835723 -1.7612745D-08 -1.8751716D-14 -1.2889295D-19  6.0458452D-24 -4.5501063D-28 -1.6784770D-31
 184   12   -404.5049  0.0075827269 -1.7614095D-08 -1.8764055D-14 -1.2817146D-19  5.9782998D-24 -4.8307137D-28 -1.6618868D-31
 184   13   -404.3077  0.0075818109 -1.7615559D-08 -1.8777345D-14 -1.2739928D-19  5.9005910D-24 -5.1314426D-28 -1.6425966D-31
 184   14   -404.0955  0.0075808244 -1.7617137D-08 -1.8791567D-14 -1.2657936D-19  5.8116895D-24 -5.4512328D-28 -1.6203031D-31
 184   15   -403.8681  0.0075797673 -1.7618829D-08 -1.8806705D-14 -1.2571512D-19  5.7105201D-24 -5.7888381D-28 -1.5946884D-31
 184   16   -403.6255  0.0075786397 -1.7620635D-08 -1.8822738D-14 -1.2481051D-19  5.5959666D-24 -6.1428093D-28 -1.5654235D-31
 184   17   -403.3679  0.0075774414 -1.7622556D-08 -1.8839648D-14 -1.2387006D-19  5.4668785D-24 -6.5114664D-28 -1.5321599D-31
 184   18   -403.0951  0.0075761725 -1.7624592D-08 -1.8857415D-14 -1.2289893D-19  5.3220947D-24 -6.8928840D-28 -1.4945513D-31
 184   19   -402.8072  0.0075748330 -1.7626743D-08 -1.8876020D-14 -1.2190295D-19  5.1604478D-24 -7.2848685D-28 -1.4522426D-31
 184   20   -402.5043  0.0075734227 -1.7629009D-08 -1.8895443D-14 -1.2088866D-19  4.9807831D-24 -7.6849328D-28 -1.4048780D-31
 185    0   -391.6574  0.0074979743 -1.7812270D-08 -1.9778659D-14 -1.6009261D-19  3.3329435D-25  1.0450436D-27  2.9295266D-33
 185    1   -391.6424  0.0074979031 -1.7812389D-08 -1.9779940D-14 -1.6008924D-19  3.4577097D-25  1.0450895D-27  2.5709380D-33
 185    2   -391.6125  0.0074977606 -1.7812627D-08 -1.9782502D-14 -1.6008205D-19  3.7091729D-25  1.0451434D-27  1.8222132D-33
 185    3   -391.5675  0.0074975468 -1.7812983D-08 -1.9786343D-14 -1.6007036D-19  4.0854360D-25  1.0451967D-27  7.1455593D-34
 185    4   -391.5075  0.0074972618 -1.7813458D-08 -1.9791465D-14 -1.6005301D-19  4.5871296D-25  1.0451954D-27 -7.6259365D-34
 185    5   -391.4325  0.0074969055 -1.7814051D-08 -1.9797867D-14 -1.6002851D-19  5.2142112D-25  1.0450775D-27 -2.6093482D-33
 185    6   -391.3426  0.0074964780 -1.7814764D-08 -1.9805548D-14 -1.5999497D-19  5.9665605D-25  1.0447652D-27 -4.8257483D-33
 185    7   -391.2376  0.0074959792 -1.7815596D-08 -1.9814506D-14 -1.5995013D-19  6.8439203D-25  1.0441657D-27 -7.4113128D-33
 185    8   -391.1177  0.0074954091 -1.7816548D-08 -1.9824741D-14 -1.5989137D-19  7.8458575D-25  1.0431702D-27 -1.0365235D-32
 185    9   -390.9828  0.0074947676 -1.7817618D-08 -1.9836251D-14 -1.5981569D-19  8.9716993D-25  1.0416549D-27 -1.3686126D-32
 185   10   -390.8329  0.0074940549 -1.7818809D-08 -1.9849032D-14 -1.5971973D-19  1.0220423D-24  1.0394808D-27 -1.7371291D-32
 185   11   -390.6680  0.0074932709 -1.7820120D-08 -1.9863082D-14 -1.5959976D-19  1.1590631D-24  1.0364940D-27 -2.1417307D-32
 185   12   -390.4882  0.0074924155 -1.7821550D-08 -1.9878397D-14 -1.5945173D-19  1.3080401D-24  1.0325259D-27 -2.5819043D-32
 185   13   -390.2934  0.0074914887 -1.7823101D-08 -1.9894971D-14 -1.5927123D-19  1.4687236D-24  1.0273940D-27 -3.0569803D-32
 185   14   -390.0836  0.0074904906 -1.7824773D-08 -1.9912797D-14 -1.5905355D-19  1.6407938D-24  1.0209029D-27 -3.5660939D-32
 185   15   -389.8590  0.0074894210 -1.7826566D-08 -1.9931868D-14 -1.5879369D-19  1.8238466D-24  1.0128441D-27 -4.1081187D-32
 185   16   -389.6193  0.0074882800 -1.7828481D-08 -1.9952174D-14 -1.5848636D-19  2.0173879D-24  1.0029982D-27 -4.6816785D-32
 185   17   -389.3647  0.0074870676 -1.7830517D-08 -1.9973704D-14 -1.5812608D-19  2.2208130D-24  9.9113622D-28 -5.2850494D-32
 185   18   -389.0952  0.0074857838 -1.7832675D-08 -1.9996445D-14 -1.5770715D-19  2.4334013D-24  9.7702054D-28 -5.9161833D-32
 185   19   -388.8108  0.0074844284 -1.7834956D-08 -2.0020380D-14 -1.5722376D-19  2.6543011D-24  9.6040754D-28 -6.5726550D-32
 185   20   -388.5114  0.0074830015 -1.7837360D-08 -2.0045492D-14 -1.5667000D-19  2.8825132D-24  9.4105012D-28 -7.2515641D-32
 186    0   -377.8824  0.0074066976 -1.8025942D-08 -2.0770567D-14 -1.1765457D-19 -2.6313879D-24 -2.9219433D-28  9.5806870D-32
 186    1   -377.8676  0.0074066255 -1.8026067D-08 -2.0771509D-14 -1.1768094D-19 -2.6349734D-24 -2.9084224D-28  9.5902814D-32
 186    2   -377.8380  0.0074064812 -1.8026316D-08 -2.0773392D-14 -1.1773367D-19 -2.6418339D-24 -2.8816532D-28  9.6049527D-32
 186    3   -377.7936  0.0074062649 -1.8026690D-08 -2.0776218D-14 -1.1781308D-19 -2.6521364D-24 -2.8412619D-28  9.6287459D-32
 186    4   -377.7343  0.0074059765 -1.8027189D-08 -2.0779990D-14 -1.1791944D-19 -2.6656448D-24 -2.7872535D-28  9.6596811D-32
 186    5   -377.6603  0.0074056159 -1.8027812D-08 -2.0784710D-14 -1.1805314D-19 -2.6821664D-24 -2.7195028D-28  9.6971263D-32
 186    6   -377.5714  0.0074051833 -1.8028561D-08 -2.0790380D-14 -1.1821465D-19 -2.7014538D-24 -2.6378646D-28  9.7402263D-32
 186    7   -377.4677  0.0074046785 -1.8029434D-08 -2.0797005D-14 -1.1840452D-19 -2.7232122D-24 -2.5421716D-28  9.7880012D-32
 186    8   -377.3493  0.0074041015 -1.8030432D-08 -2.0804590D-14 -1.1862334D-19 -2.7470914D-24 -2.4322556D-28  9.8392458D-32
 186    9   -377.2160  0.0074034524 -1.8031556D-08 -2.0813140D-14 -1.1887174D-19 -2.7726912D-24 -2.3079394D-28  9.8926301D-32
 186   10   -377.0679  0.0074027311 -1.8032805D-08 -2.0822661D-14 -1.1915036D-19 -2.7995545D-24 -2.1690595D-28  9.9465931D-32
 186   11   -376.9051  0.0074019376 -1.8034180D-08 -2.0833160D-14 -1.1945985D-19 -2.8271761D-24 -2.0154656D-28  9.9994759D-32
 186   12   -376.7274  0.0074010719 -1.8035680D-08 -2.0844644D-14 -1.1980080D-19 -2.8549890D-24 -1.8470459D-28  1.0049347D-31
 186   13   -376.5350  0.0074001341 -1.8037307D-08 -2.0857123D-14 -1.2017376D-19 -2.8823755D-24 -1.6637279D-28  1.0094161D-31
 186   14   -376.3278  0.0073991239 -1.8039059D-08 -2.0870605D-14 -1.2057917D-19 -2.9086651D-24 -1.4654986D-28  1.0131705D-31
 186   15   -376.1059  0.0073980415 -1.8040938D-08 -2.0885101D-14 -1.2101735D-19 -2.9331285D-24 -1.2524227D-28  1.0159534D-31
 186   16   -375.8692  0.0073968868 -1.8042944D-08 -2.0900621D-14 -1.2148846D-19 -2.9549910D-24 -1.0246526D-28  1.0175117D-31
 186   17   -375.6177  0.0073956598 -1.8045077D-08 -2.0917178D-14 -1.2199244D-19 -2.9734255D-24 -7.8245107D-29  1.0175733D-31
 186   18   -375.3515  0.0073943605 -1.8047337D-08 -2.0934783D-14 -1.2252901D-19 -2.9875604D-24 -5.2620797D-29  1.0158532D-31
 186   19   -375.0705  0.0073929888 -1.8049724D-08 -2.0953451D-14 -1.2309759D-19 -2.9964829D-24 -2.5646080D-29  1.0120545D-31
 186   20   -374.7748  0.0073915447 -1.8052240D-08 -2.0973194D-14 -1.2369727D-19 -2.9992459D-24  2.6091739D-30  1.0058720D-31
 187    0   -364.3649  0.0073143844 -1.8243236D-08 -2.1725715D-14 -1.2360317D-19  6.0781731D-25 -1.6035523D-28 -1.8795489D-32
 187    1   -364.3503  0.0073143114 -1.8243367D-08 -2.1726703D-14 -1.2359710D-19  6.0589139D-25 -1.6061759D-28 -1.8681304D-32
 187    2   -364.3210  0.0073141655 -1.8243627D-08 -2.1728681D-14 -1.2358502D-19  6.0203041D-25 -1.6113741D-28 -1.8452704D-32
 187    3   -364.2772  0.0073139466 -1.8244018D-08 -2.1731647D-14 -1.2356705D-19  5.9621471D-25 -1.6190511D-28 -1.8109087D-32
 187    4   -364.2186  0.0073136547 -1.8244540D-08 -2.1735600D-14 -1.2354336D-19  5.8841768D-25 -1.6290622D-28 -1.7649728D-32
 187    5   -364.1455  0.0073132898 -1.8245192D-08 -2.1740542D-14 -1.2351418D-19  5.7860500D-25 -1.6412144D-28 -1.7073900D-32
 187    6   -364.0578  0.0073128519 -1.8245975D-08 -2.1746469D-14 -1.2347982D-19  5.6673560D-25 -1.6552643D-28 -1.6380611D-32
 187    7   -363.9554  0.0073123410 -1.8246888D-08 -2.1753383D-14 -1.2344064D-19  5.5276285D-25 -1.6709176D-28 -1.5568721D-32
 187    8   -363.8384  0.0073117571 -1.8247933D-08 -2.1761282D-14 -1.2339706D-19  5.3663779D-25 -1.6878326D-28 -1.4637377D-32
 187    9   -363.7068  0.0073111001 -1.8249108D-08 -2.1770165D-14 -1.2334958D-19  5.1830940D-25 -1.7056139D-28 -1.3585658D-32
 187   10   -363.5606  0.0073103701 -1.8250415D-08 -2.1780031D-14 -1.2329878D-19  4.9772771D-25 -1.7238125D-28 -1.2412832D-32
 187   11   -363.3997  0.0073095671 -1.8251852D-08 -2.1790879D-14 -1.2324529D-19  4.7484971D-25 -1.7419339D-28 -1.1118999D-32
 187   12   -363.2243  0.0073086909 -1.8253422D-08 -2.1802708D-14 -1.2318981D-19  4.4963293D-25 -1.7594279D-28 -9.7039258D-33
 187   13   -363.0343  0.0073077417 -1.8255123D-08 -2.1815516D-14 -1.2313315D-19  4.2205149D-25 -1.7756957D-28 -8.1688311D-33
 187   14   -362.8297  0.0073067194 -1.8256956D-08 -2.1829304D-14 -1.2307615D-19  3.9209100D-25 -1.7900910D-28 -6.5154834D-33
 187   15   -362.6105  0.0073056239 -1.8258921D-08 -2.1844070D-14 -1.2301976D-19  3.5975325D-25 -1.8019216D-28 -4.7463943D-33
 187   16   -362.3768  0.0073044553 -1.8261019D-08 -2.1859813D-14 -1.2296497D-19  3.2506404D-25 -1.8104541D-28 -2.8656419D-33
 187   17   -362.1284  0.0073032134 -1.8263250D-08 -2.1876532D-14 -1.2291285D-19  2.8807425D-25 -1.8149186D-28 -8.7864426D-34
 187   18   -361.8655  0.0073018984 -1.8265613D-08 -2.1894228D-14 -1.2286452D-19  2.4886012D-25 -1.8145085D-28  1.2086467D-33
 187   19   -361.5881  0.0073005101 -1.8268110D-08 -2.1912900D-14 -1.2282115D-19  2.0754320D-25 -1.8084057D-28  3.3864775D-33
 187   20   -361.2961  0.0072990486 -1.8270741D-08 -2.1932548D-14 -1.2278397D-19  1.6427647D-25 -1.7957736D-28  5.6444832D-33
 188    0   -351.1065  0.0072210391 -1.8463705D-08 -2.2550334D-14 -1.1830004D-19  5.0387796D-25 -2.8386150D-28 -7.6225186D-32
 188    1   -351.0920  0.0072209652 -1.8463840D-08 -2.2551280D-14 -1.1829502D-19  5.0046562D-25 -2.8492840D-28 -7.6187017D-32
 188    2   -351.0632  0.0072208175 -1.8464111D-08 -2.2553173D-14 -1.1828508D-19  4.9360023D-25 -2.8706049D-28 -7.6108935D-32
 188    3   -351.0198  0.0072205959 -1.8464517D-08 -2.2556012D-14 -1.1827043D-19  4.8320777D-25 -2.9025438D-28 -7.5988288D-32
 188    4   -350.9621  0.0072203005 -1.8465058D-08 -2.2559796D-14 -1.1825138D-19  4.6917173D-25 -2.9450489D-28 -7.5820383D-32
 188    5   -350.8899  0.0072199312 -1.8465735D-08 -2.2564526D-14 -1.1822837D-19  4.5134024D-25 -2.9980444D-28 -7.5599439D-32
 188    6   -350.8032  0.0072194880 -1.8466547D-08 -2.2570200D-14 -1.1820194D-19  4.2952347D-25 -3.0614284D-28 -7.5318067D-32
 188    7   -350.7022  0.0072189709 -1.8467495D-08 -2.2576818D-14 -1.1817278D-19  4.0349432D-25 -3.1350682D-28 -7.4967378D-32
 188    8   -350.5867  0.0072183800 -1.8468579D-08 -2.2584380D-14 -1.1814172D-19  3.7299175D-25 -3.2187926D-28 -7.4537273D-32
 188    9   -350.4567  0.0072177151 -1.8469799D-08 -2.2592886D-14 -1.1810973D-19  3.3771840D-25 -3.3123838D-28 -7.4015893D-32
 188   10   -350.3124  0.0072169763 -1.8471155D-08 -2.2602333D-14 -1.1807796D-19  2.9734599D-25 -3.4155750D-28 -7.3390408D-32
 188   11   -350.1536  0.0072161635 -1.8472647D-08 -2.2612722D-14 -1.1804776D-19  2.5151167D-25 -3.5280318D-28 -7.2646228D-32
 188   12   -349.9804  0.0072152768 -1.8474275D-08 -2.2624054D-14 -1.1802066D-19  1.9982697D-25 -3.6493521D-28 -7.1767713D-32
 188   13   -349.7929  0.0072143161 -1.8476041D-08 -2.2636327D-14 -1.1799842D-19  1.4187758D-25 -3.7790510D-28 -7.0738274D-32
 188   14   -349.5909  0.0072132813 -1.8477943D-08 -2.2649542D-14 -1.1798306D-19  7.7226077D-26 -3.9165460D-28 -6.9539880D-32
 188   15   -349.3745  0.0072121726 -1.8479982D-08 -2.2663699D-14 -1.1797682D-19  5.4162929D-27 -4.0611533D-28 -6.8153598D-32
 188   16   -349.1437  0.0072109898 -1.8482158D-08 -2.2678800D-14 -1.1798226D-19 -7.4018877D-26 -4.2120676D-28 -6.6559789D-32
 188   17   -348.8986  0.0072097330 -1.8484472D-08 -2.2694847D-14 -1.1800223D-19 -1.6155328D-25 -4.3683554D-28 -6.4738258D-32
 188   18   -348.6390  0.0072084020 -1.8486924D-08 -2.2711842D-14 -1.1803990D-19 -2.5765986D-25 -4.5289384D-28 -6.2668449D-32
 188   19   -348.3651  0.0072069969 -1.8489514D-08 -2.2729788D-14 -1.1809878D-19 -3.6280354D-25 -4.6925851D-28 -6.0329574D-32
 188   20   -348.0769  0.0072055176 -1.8492243D-08 -2.2748690D-14 -1.1818272D-19 -4.7742972D-25 -4.8578959D-28 -5.7701273D-32
 189    0   -338.1086  0.0071266743 -1.8686247D-08 -2.3514288D-14 -1.7889902D-19 -3.0325647D-24  8.4775737D-28  1.0817578D-33
 189    1   -338.0944  0.0071265996 -1.8686388D-08 -2.3515719D-14 -1.7892930D-19 -3.0223923D-24  8.4777003D-28  7.2351169D-34
 189    2   -338.0659  0.0071264501 -1.8686670D-08 -2.3518583D-14 -1.7898954D-19 -3.0020464D-24  8.4778032D-28  6.9283830D-36
 189    3   -338.0231  0.0071262259 -1.8687094D-08 -2.3522880D-14 -1.7907915D-19 -2.9715278D-24  8.4775835D-28 -1.0679896D-33
 189    4   -337.9661  0.0071259269 -1.8687658D-08 -2.3528612D-14 -1.7919719D-19 -2.9308404D-24  8.4765863D-28 -2.5010741D-33
 189    5   -337.8948  0.0071255531 -1.8688364D-08 -2.3535783D-14 -1.7934246D-19 -2.8799904D-24  8.4742112D-28 -4.2923050D-33
 189    6   -337.8093  0.0071251046 -1.8689212D-08 -2.3544395D-14 -1.7951343D-19 -2.8189949D-24  8.4697053D-28 -6.4412597D-33
 189    7   -337.7096  0.0071245813 -1.8690201D-08 -2.3554454D-14 -1.7970828D-19 -2.7478829D-24  8.4621680D-28 -8.9471396D-33
 189    8   -337.5956  0.0071239832 -1.8691332D-08 -2.3565962D-14 -1.7992486D-19 -2.6667054D-24  8.4505470D-28 -1.1808203D-32
 189    9   -337.4674  0.0071233103 -1.8692604D-08 -2.3578925D-14 -1.8016076D-19 -2.5755322D-24  8.4336441D-28 -1.5022599D-32
 189   10   -337.3249  0.0071225625 -1.8694020D-08 -2.3593348D-14 -1.8041326D-19 -2.4744715D-24  8.4101165D-28 -1.8586665D-32
 189   11   -337.1682  0.0071217399 -1.8695577D-08 -2.3609236D-14 -1.8067935D-19 -2.3636661D-24  8.3784787D-28 -2.2496069D-32
 189   12   -336.9973  0.0071208425 -1.8697278D-08 -2.3626595D-14 -1.8095576D-19 -2.2433166D-24  8.3371147D-28 -2.6743493D-32
 189   13   -336.8122  0.0071198702 -1.8699121D-08 -2.3645429D-14 -1.8123895D-19 -2.1136671D-24  8.2842627D-28 -3.1322397D-32
 189   14   -336.6128  0.0071188230 -1.8701108D-08 -2.3665744D-14 -1.8152514D-19 -1.9750436D-24  8.2180521D-28 -3.6221406D-32
 189   15   -336.3993  0.0071177009 -1.8703239D-08 -2.3687544D-14 -1.8181033D-19 -1.8278443D-24  8.1364962D-28 -4.1427717D-32
 189   16   -336.1715  0.0071165038 -1.8705514D-08 -2.3710834D-14 -1.8209033D-19 -1.6725642D-24  8.0375105D-28 -4.6924687D-32
 189   17   -335.9296  0.0071152317 -1.8707934D-08 -2.3735617D-14 -1.8236079D-19 -1.5097938D-24  7.9189236D-28 -5.2693118D-32
 189   18   -335.6735  0.0071138847 -1.8710499D-08 -2.3761896D-14 -1.8261723D-19 -1.3402458D-24  7.7785061D-28 -5.8708890D-32
 189   19   -335.4032  0.0071124626 -1.8713210D-08 -2.3789672D-14 -1.8285513D-19 -1.1647500D-24  7.6139819D-28 -6.4944830D-32
 189   20   -335.1187  0.0071109654 -1.8716066D-08 -2.3818947D-14 -1.8306994D-19 -9.8427949D-25  7.4230660D-28 -7.1368308D-32
 190    0   -325.3728  0.0070312955 -1.8914877D-08 -2.4907779D-14 -2.0373690D-19 -9.4595971D-24 -1.3345533D-28  2.0832720D-31
 190    1   -325.3587  0.0070312198 -1.8915026D-08 -2.4909409D-14 -2.0383151D-19 -9.4612024D-24 -1.3053573D-28  2.0841322D-31
 190    2   -325.3306  0.0070310685 -1.8915325D-08 -2.4912672D-14 -2.0402078D-19 -9.4643262D-24 -1.2469048D-28  2.0858531D-31
 190    3   -325.2884  0.0070308415 -1.8915774D-08 -2.4917572D-14 -2.0430475D-19 -9.4685762D-24 -1.1593551D-28  2.0880468D-31
 190    4   -325.2322  0.0070305389 -1.8916372D-08 -2.4924116D-14 -2.0468360D-19 -9.4738599D-24 -1.0423409D-28  2.0910152D-31
 190    5   -325.1619  0.0070301605 -1.8917120D-08 -2.4932312D-14 -2.0515744D-19 -9.4796744D-24 -8.9584642D-29  2.0944833D-31
 190    6   -325.0775  0.0070297065 -1.8918017D-08 -2.4942174D-14 -2.0572640D-19 -9.4854907D-24 -7.1974898D-29  2.0982916D-31
 190    7   -324.9791  0.0070291768 -1.8919065D-08 -2.4953713D-14 -2.0639058D-19 -9.4906716D-24 -5.1391729D-29  2.1022436D-31
 190    8   -324.8666  0.0070285714 -1.8920263D-08 -2.4966946D-14 -2.0715000D-19 -9.4944757D-24 -2.7824166D-29  2.1061164D-31
 190    9   -324.7401  0.0070278902 -1.8921612D-08 -2.4981892D-14 -2.0800460D-19 -9.4960467D-24 -1.2640144D-30  2.1096434D-31
 190   10   -324.5996  0.0070271333 -1.8923111D-08 -2.4998570D-14 -2.0895415D-19 -9.4944256D-24  2.8292496D-29  2.1125346D-31
 190   11   -324.4450  0.0070263007 -1.8924762D-08 -2.5017004D-14 -2.0999825D-19 -9.4885422D-24  6.0842010D-29  2.1144617D-31
 190   12   -324.2764  0.0070253922 -1.8926564D-08 -2.5037219D-14 -2.1113625D-19 -9.4772237D-24  9.6372318D-29  2.1150690D-31
 190   13   -324.0937  0.0070244080 -1.8928517D-08 -2.5059241D-14 -2.1236718D-19 -9.4591869D-24  1.3485923D-28  2.1139610D-31
 190   14   -323.8970  0.0070233479 -1.8930623D-08 -2.5083100D-14 -2.1368972D-19 -9.4330513D-24  1.7626459D-28  2.1107186D-31
 190   15   -323.6864  0.0070222120 -1.8932882D-08 -2.5108828D-14 -2.1510210D-19 -9.3973382D-24  2.2053266D-28  2.1048888D-31
 190   16   -323.4617  0.0070210003 -1.8935294D-08 -2.5136457D-14 -2.1660204D-19 -9.3504751D-24  2.6758776D-28  2.0959927D-31
 190   17   -323.2230  0.0070197126 -1.8937859D-08 -2.5166022D-14 -2.1818670D-19 -9.2908090D-24  3.1733015D-28  2.0835248D-31
 190   18   -322.9703  0.0070183489 -1.8940579D-08 -2.5197561D-14 -2.1985253D-19 -9.2166088D-24  3.6963343D-28  2.0669561D-31
 190   19   -322.7036  0.0070169094 -1.8943453D-08 -2.5231112D-14 -2.2159529D-19 -9.1260855D-24  4.2434079D-28  2.0457433D-31
 190   20   -322.4230  0.0070153938 -1.8946483D-08 -2.5266712D-14 -2.2340986D-19 -9.0173980D-24  4.8126153D-28  2.0193240D-31
 191    0   -312.9003  0.0069348845 -1.9153537D-08 -2.6957775D-14 -2.0490509D-19  2.3414805D-24 -8.6021476D-28 -6.9047811D-32
 191    1   -312.8864  0.0069348079 -1.9153699D-08 -2.6959414D-14 -2.0488174D-19  2.3311039D-24 -8.6117305D-28 -6.8676837D-32
 191    2   -312.8587  0.0069346547 -1.9154023D-08 -2.6962692D-14 -2.0483531D-19  2.3104608D-24 -8.6309201D-28 -6.7960179D-32
 191    3   -312.8171  0.0069344248 -1.9154508D-08 -2.6967607D-14 -2.0476646D-19  2.2793387D-24 -8.6592338D-28 -6.6870132D-32
 191    4   -312.7616  0.0069341184 -1.9155155D-08 -2.6974158D-14 -2.0467612D-19  2.2376842D-24 -8.6962724D-28 -6.5412865D-32
 191    5   -312.6923  0.0069337353 -1.9155965D-08 -2.6982343D-14 -2.0456554D-19  2.1853702D-24 -8.7414229D-28 -6.3585713D-32
 191    6   -312.6091  0.0069332755 -1.9156936D-08 -2.6992159D-14 -2.0443631D-19  2.1222415D-24 -8.7939106D-28 -6.1384991D-32
 191    7   -312.5120  0.0069327391 -1.9158070D-08 -2.7003604D-14 -2.0429035D-19  2.0481227D-24 -8.8528047D-28 -5.8806795D-32
 191    8   -312.4011  0.0069321260 -1.9159367D-08 -2.7016673D-14 -2.0412990D-19  1.9628254D-24 -8.9170135D-28 -5.5847284D-32
 191    9   -312.2763  0.0069314362 -1.9160826D-08 -2.7031364D-14 -2.0395760D-19  1.8661489D-24 -8.9852744D-28 -5.2502038D-32
 191   10   -312.1377  0.0069306698 -1.9162448D-08 -2.7047673D-14 -2.0377639D-19  1.7578955D-24 -9.0561654D-28 -4.8767508D-32
 191   11   -311.9852  0.0069298266 -1.9164234D-08 -2.7065597D-14 -2.0358961D-19  1.6378717D-24 -9.1280918D-28 -4.4639984D-32
 191   12   -311.8189  0.0069289067 -1.9166184D-08 -2.7085133D-14 -2.0340097D-19  1.5059052D-24 -9.1992901D-28 -4.0117226D-32
 191   13   -311.6388  0.0069279100 -1.9168297D-08 -2.7106277D-14 -2.0321456D-19  1.3618504D-24 -9.2678320D-28 -3.5197921D-32
 191   14   -311.4448  0.0069268365 -1.9170575D-08 -2.7129026D-14 -2.0303482D-19  1.2056002D-24 -9.3316120D-28 -2.9881818D-32
 191   15   -311.2370  0.0069256862 -1.9173018D-08 -2.7153380D-14 -2.0286661D-19  1.0371006D-24 -9.3883703D-28 -2.4170995D-32
 191   16   -311.0154  0.0069244590 -1.9175626D-08 -2.7179337D-14 -2.0271512D-19  8.5636834D-25 -9.4356827D-28 -1.8070133D-32
 191   17   -310.7800  0.0069231550 -1.9178399D-08 -2.7206897D-14 -2.0258592D-19  6.6349456D-25 -9.4709741D-28 -1.1585917D-32
 191   18   -310.5308  0.0069217740 -1.9181339D-08 -2.7236062D-14 -2.0248492D-19  4.5866827D-25 -9.4915287D-28 -4.7285924D-33
 191   19   -310.2678  0.0069203161 -1.9184446D-08 -2.7266834D-14 -2.0241833D-19  2.4219120D-25 -9.4945042D-28  2.4880178D-33
 191   20   -309.9910  0.0069187812 -1.9187720D-08 -2.7299218D-14 -2.0239267D-19  1.4491914D-26 -9.4769467D-28  1.0045807D-32
 192    0   -300.6926  0.0068374031 -1.9402631D-08 -2.8716014D-14 -2.1662484D-19  2.1051693D-24  1.4332476D-28 -4.8012765D-32
 192    1   -300.6789  0.0068373254 -1.9402804D-08 -2.8717747D-14 -2.1660380D-19  2.1068111D-24  1.4266159D-28 -4.8027071D-32
 192    2   -300.6516  0.0068371702 -1.9403148D-08 -2.8721213D-14 -2.1656160D-19  2.1102933D-24  1.4130636D-28 -4.8095986D-32
 192    3   -300.6106  0.0068369374 -1.9403665D-08 -2.8726409D-14 -2.1649822D-19  2.1153429D-24  1.3928472D-28 -4.8176999D-32
 192    4   -300.5559  0.0068366269 -1.9404355D-08 -2.8733336D-14 -2.1641347D-19  2.1219643D-24  1.3658376D-28 -4.8282241D-32
 192    5   -300.4875  0.0068362388 -1.9405217D-08 -2.8741990D-14 -2.1630717D-19  2.1300578D-24  1.3319964D-28 -4.8408770D-32
 192    6   -300.4055  0.0068357731 -1.9406252D-08 -2.8752370D-14 -2.1617908D-19  2.1395004D-24  1.2912730D-28 -4.8553302D-32
 192    7   -300.3098  0.0068352297 -1.9407460D-08 -2.8764472D-14 -2.1602894D-19  2.1501469D-24  1.2436114D-28 -4.8712276D-32
 192    8   -300.2004  0.0068346086 -1.9408841D-08 -2.8778292D-14 -2.1585646D-19  2.1618223D-24  1.1889595D-28 -4.8880822D-32
 192    9   -300.0774  0.0068339099 -1.9410395D-08 -2.8793827D-14 -2.1566133D-19  2.1743300D-24  1.1272576D-28 -4.9054086D-32
 192   10   -299.9407  0.0068331334 -1.9412123D-08 -2.8811071D-14 -2.1544323D-19  2.1874428D-24  1.0584592D-28 -4.9225921D-32
 192   11   -299.7904  0.0068322793 -1.9414026D-08 -2.8830019D-14 -2.1520186D-19  2.2009129D-24  9.8252110D-29 -4.9390442D-32
 192   12   -299.6264  0.0068313473 -1.9416102D-08 -2.8850666D-14 -2.1493693D-19  2.2144623D-24  8.9941367D-29 -4.9540445D-32
 192   13   -299.4488  0.0068303376 -1.9418353D-08 -2.8873005D-14 -2.1464817D-19  2.2277883D-24  8.0912687D-29 -4.9668536D-32
 192   14   -299.2576  0.0068292501 -1.9420780D-08 -2.8897028D-14 -2.1433536D-19  2.2405617D-24  7.1167245D-29 -4.9766737D-32
 192   15   -299.0527  0.0068280848 -1.9423381D-08 -2.8922728D-14 -2.1399836D-19  2.2524299D-24  6.0708861D-29 -4.9826703D-32
 192   16   -298.8343  0.0068268416 -1.9426159D-08 -2.8950096D-14 -2.1363710D-19  2.2630144D-24  4.9544870D-29 -4.9839803D-32
 192   17   -298.6022  0.0068255206 -1.9429114D-08 -2.8979125D-14 -2.1325159D-19  2.2719107D-24  3.7686647D-29 -4.9796479D-32
 192   18   -298.3565  0.0068241215 -1.9432245D-08 -2.9009804D-14 -2.1284200D-19  2.2786965D-24  2.5149871D-29 -4.9687662D-32
 192   19   -298.0972  0.0068226446 -1.9435554D-08 -2.9042123D-14 -2.1240859D-19  2.2829255D-24  1.1955470D-29 -4.9503581D-32
 192   20   -297.8243  0.0068210896 -1.9439041D-08 -2.9076071D-14 -2.1195183D-19  2.2841329D-24 -1.8700749D-30 -4.9234451D-32
 193    0   -288.7511  0.0067388275 -1.9660030D-08 -3.0202691D-14 -1.8729091D-19  1.1528364D-24 -6.8659231D-28 -6.7671664D-32
 193    1   -288.7376  0.0067387488 -1.9660211D-08 -3.0204189D-14 -1.8727946D-19  1.1444787D-24 -6.8752375D-28 -6.7408507D-32
 193    2   -288.7107  0.0067385915 -1.9660574D-08 -3.0207186D-14 -1.8725669D-19  1.1280688D-24 -6.8941935D-28 -6.6944824D-32
 193    3   -288.6702  0.0067383556 -1.9661118D-08 -3.0211679D-14 -1.8722323D-19  1.1031974D-24 -6.9221548D-28 -6.6213495D-32
 193    4   -288.6163  0.0067380410 -1.9661843D-08 -3.0217670D-14 -1.8717976D-19  1.0698817D-24 -6.9589593D-28 -6.5232478D-32
 193    5   -288.5489  0.0067376478 -1.9662749D-08 -3.0225156D-14 -1.8712732D-19  1.0279909D-24 -7.0041889D-28 -6.3996154D-32
 193    6   -288.4681  0.0067371759 -1.9663838D-08 -3.0234136D-14 -1.8706715D-19  9.7736862D-25 -7.0573170D-28 -6.2498442D-32
 193    7   -288.3738  0.0067366253 -1.9665108D-08 -3.0244610D-14 -1.8700082D-19  9.1782962D-25 -7.1177011D-28 -6.0731298D-32
 193    8   -288.2660  0.0067359960 -1.9666560D-08 -3.0256576D-14 -1.8693014D-19  8.4917653D-25 -7.1845772D-28 -5.8687014D-32
 193    9   -288.1448  0.0067352879 -1.9668194D-08 -3.0270032D-14 -1.8685721D-19  7.7118756D-25 -7.2570577D-28 -5.6355924D-32
 193   10   -288.0101  0.0067345012 -1.9670011D-08 -3.0284978D-14 -1.8678446D-19  6.8363397D-25 -7.3341209D-28 -5.3728133D-32
 193   11   -287.8619  0.0067336356 -1.9672010D-08 -3.0301412D-14 -1.8671461D-19  5.8628653D-25 -7.4146101D-28 -5.0793988D-32
 193   12   -287.7003  0.0067326913 -1.9674192D-08 -3.0319333D-14 -1.8665068D-19  4.7891262D-25 -7.4972209D-28 -4.7542486D-32
 193   13   -287.5253  0.0067316682 -1.9676558D-08 -3.0338742D-14 -1.8659605D-19  3.6129583D-25 -7.5805029D-28 -4.3963684D-32
 193   14   -287.3368  0.0067305663 -1.9679107D-08 -3.0359638D-14 -1.8655442D-19  2.3323938D-25 -7.6628474D-28 -4.0047645D-32
 193   15   -287.1349  0.0067293854 -1.9681841D-08 -3.0382023D-14 -1.8652981D-19  9.4574768D-26 -7.7424879D-28 -3.5784980D-32
 193   16   -286.9196  0.0067281257 -1.9684759D-08 -3.0405899D-14 -1.8652661D-19 -5.4819243D-26 -7.8174931D-28 -3.1167840D-32
 193   17   -286.6908  0.0067267870 -1.9687861D-08 -3.0431267D-14 -1.8654952D-19 -2.1501538D-25 -7.8857699D-28 -2.6189641D-32
 193   18   -286.4487  0.0067253694 -1.9691149D-08 -3.0458134D-14 -1.8660360D-19 -3.8601287D-25 -7.9450589D-28 -2.0846138D-32
 193   19   -286.1932  0.0067238727 -1.9694623D-08 -3.0486504D-14 -1.8669418D-19 -5.6773680D-25 -7.9929381D-28 -1.5134612D-32
 193   20   -285.9243  0.0067222970 -1.9698283D-08 -3.0516385D-14 -1.8682694D-19 -7.6001103D-25 -8.0268307D-28 -9.0559888D-33
 194    0   -277.0772  0.0066391548 -1.9922338D-08 -3.1670496D-14 -2.2783365D-19  5.2348798D-24  1.0206782D-27 -1.8496407D-31
 194    1   -277.0639  0.0066390751 -1.9922528D-08 -3.1672318D-14 -2.2778124D-19  5.2471132D-24  1.0180860D-27 -1.8534490D-31
 194    2   -277.0373  0.0066389157 -1.9922908D-08 -3.1675962D-14 -2.2767605D-19  5.2714841D-24  1.0128858D-27 -1.8610319D-31
 194    3   -276.9975  0.0066386766 -1.9923479D-08 -3.1681424D-14 -2.2751736D-19  5.3078059D-24  1.0050458D-27 -1.8723300D-31
 194    4   -276.9444  0.0066383578 -1.9924239D-08 -3.1688701D-14 -2.2730409D-19  5.3557955D-24  9.9451903D-28 -1.8872535D-31
 194    5   -276.8780  0.0066379593 -1.9925190D-08 -3.1697788D-14 -2.2703481D-19  5.4150665D-24  9.8124388D-28 -1.9056728D-31
 194    6   -276.7984  0.0066374811 -1.9926331D-08 -3.1708678D-14 -2.2670780D-19  5.4851352D-24  9.6514470D-28 -1.9274350D-31
 194    7   -276.7054  0.0066369232 -1.9927663D-08 -3.1721363D-14 -2.2632102D-19  5.5654084D-24  9.4613352D-28 -1.9523477D-31
 194    8   -276.5993  0.0066362855 -1.9929186D-08 -3.1735833D-14 -2.2587218D-19  5.6551800D-24  9.2411071D-28 -1.9801820D-31
 194    9   -276.4798  0.0066355680 -1.9930900D-08 -3.1752077D-14 -2.2535877D-19  5.7536276D-24  8.9896748D-28 -2.0106727D-31
 194   10   -276.3471  0.0066347707 -1.9932806D-08 -3.1770083D-14 -2.2477807D-19  5.8598020D-24  8.7058685D-28 -2.0435114D-31
 194   11   -276.2011  0.0066338936 -1.9934904D-08 -3.1789835D-14 -2.2412725D-19  5.9726265D-24  8.3884667D-28 -2.0783510D-31
 194   12   -276.0419  0.0066329367 -1.9937193D-08 -3.1811316D-14 -2.2340338D-19  6.0908890D-24  8.0362159D-28 -2.1148011D-31
 194   13   -275.8695  0.0066318999 -1.9939675D-08 -3.1834509D-14 -2.2260355D-19  6.2132304D-24  7.6478642D-28 -2.1524226D-31
 194   14   -275.6838  0.0066307832 -1.9942350D-08 -3.1859391D-14 -2.2172486D-19  6.3381451D-24  7.2221915D-28 -2.1907290D-31
 194   15   -275.4849  0.0066295866 -1.9945219D-08 -3.1885941D-14 -2.2076460D-19  6.4639756D-24  6.7580448D-28 -2.2291878D-31
 194   16   -275.2728  0.0066283100 -1.9948281D-08 -3.1914132D-14 -2.1972023D-19  6.5889049D-24  6.2543793D-28 -2.2672134D-31
 194   17   -275.0475  0.0066269534 -1.9951538D-08 -3.1943938D-14 -2.1858958D-19  6.7109551D-24  5.7103006D-28 -2.3041696D-31
 194   18   -274.8089  0.0066255167 -1.9954990D-08 -3.1975327D-14 -2.1737088D-19  6.8279925D-24  5.1251110D-28 -2.3393755D-31
 194   19   -274.5572  0.0066240000 -1.9958637D-08 -3.2008268D-14 -2.1606291D-19  6.9377128D-24  4.4983680D-28 -2.3720844D-31
 194   20   -274.2922  0.0066224032 -1.9962480D-08 -3.2042727D-14 -2.1466510D-19  7.0376615D-24  3.8299284D-28 -2.4015073D-31
 195    0   -265.6721  0.0065383917 -2.0189305D-08 -3.2803197D-14 -2.1948698D-19 -5.2475550D-24  8.3365865D-28  1.2028047D-31
 195    1   -265.6591  0.0065383109 -2.0189502D-08 -3.2804953D-14 -2.1953941D-19 -5.2375409D-24  8.3533967D-28  1.1985589D-31
 195    2   -265.6329  0.0065381494 -2.0189895D-08 -3.2808467D-14 -2.1964396D-19 -5.2174533D-24  8.3868375D-28  1.1900466D-31
 195    3   -265.5937  0.0065379071 -2.0190486D-08 -3.2813740D-14 -2.1980003D-19 -5.1871729D-24  8.4365521D-28  1.1772275D-31
 195    4   -265.5414  0.0065375841 -2.0191274D-08 -3.2820777D-14 -2.2000671D-19 -5.1465214D-24  8.5019977D-28  1.1600384D-31
 195    5   -265.4760  0.0065371802 -2.0192258D-08 -3.2829582D-14 -2.2026275D-19 -5.0952701D-24  8.5824475D-28  1.1384006D-31
 195    6   -265.3976  0.0065366956 -2.0193440D-08 -3.2840162D-14 -2.2056661D-19 -5.0331374D-24  8.6769768D-28  1.1122152D-31
 195    7   -265.3060  0.0065361302 -2.0194820D-08 -3.2852524D-14 -2.2091637D-19 -4.9598012D-24  8.7844680D-28  1.0813713D-31
 195    8   -265.2015  0.0065354839 -2.0196397D-08 -3.2866675D-14 -2.2130976D-19 -4.8748992D-24  8.9035911D-28  1.0457419D-31
 195    9   -265.0838  0.0065347568 -2.0198172D-08 -3.2882625D-14 -2.2174416D-19 -4.7780431D-24  9.0328077D-28  1.0051936D-31
 195   10   -264.9532  0.0065339488 -2.0200146D-08 -3.2900384D-14 -2.2221651D-19 -4.6688220D-24  9.1703472D-28  9.5958091D-32
 195   11   -264.8094  0.0065330600 -2.0202318D-08 -3.2919961D-14 -2.2272339D-19 -4.5468206D-24  9.3142154D-28  9.0876059D-32
 195   12   -264.6526  0.0065320902 -2.0204689D-08 -3.2941368D-14 -2.2326091D-19 -4.4116254D-24  9.4621745D-28  8.5258979D-32
 195   13   -264.4828  0.0065310395 -2.0207259D-08 -3.2964617D-14 -2.2382478D-19 -4.2628396D-24  9.6117401D-28  7.9092753D-32
 195   14   -264.3000  0.0065299078 -2.0210029D-08 -3.2989718D-14 -2.2441021D-19 -4.1001038D-24  9.7601743D-28  7.2365150D-32
 195   15   -264.1041  0.0065286951 -2.0213000D-08 -3.3016684D-14 -2.2501198D-19 -3.9231036D-24  9.9044773D-28  6.5064733D-32
 195   16   -263.8952  0.0065274014 -2.0216171D-08 -3.3045525D-14 -2.2562438D-19 -3.7316021D-24  1.0041396D-27  5.7183566D-32
 195   17   -263.6733  0.0065260266 -2.0219543D-08 -3.3076252D-14 -2.2624126D-19 -3.5254447D-24  1.0167414D-27  4.8715859D-32
 195   18   -263.4384  0.0065245706 -2.0223117D-08 -3.3108876D-14 -2.2685599D-19 -3.3045913D-24  1.0278761D-27  3.9659923D-32
 195   19   -263.1905  0.0065230335 -2.0226893D-08 -3.3143405D-14 -2.2746152D-19 -3.0691362D-24  1.0371420D-27  3.0018545D-32
 195   20   -262.9296  0.0065214152 -2.0230873D-08 -3.3179846D-14 -2.2805038D-19 -2.8193340D-24  1.0441147D-27  1.9800289D-32
 196    0   -254.5372  0.0064365597 -2.0458999D-08 -3.4133263D-14 -2.3632134D-19 -9.3898351D-24 -4.7568630D-28  1.1328024D-31
 196    1   -254.5243  0.0064364778 -2.0459203D-08 -3.4135154D-14 -2.3641527D-19 -9.3955346D-24 -4.7409987D-28  1.1334431D-31
 196    2   -254.4985  0.0064363142 -2.0459613D-08 -3.4138938D-14 -2.3660329D-19 -9.4068756D-24 -4.7092440D-28  1.1347056D-31
 196    3   -254.4599  0.0064360686 -2.0460228D-08 -3.4144620D-14 -2.3688576D-19 -9.4237461D-24 -4.6615434D-28  1.1365586D-31
 196    4   -254.4084  0.0064357413 -2.0461047D-08 -3.4152207D-14 -2.3726315D-19 -9.4459699D-24 -4.5978272D-28  1.1389424D-31
 196    5   -254.3441  0.0064353320 -2.0462072D-08 -3.4161706D-14 -2.3773614D-19 -9.4733208D-24 -4.5179973D-28  1.1417936D-31
 196    6   -254.2669  0.0064348409 -2.0463302D-08 -3.4173131D-14 -2.3830551D-19 -9.5055086D-24 -4.4219468D-28  1.1450222D-31
 196    7   -254.1768  0.0064342679 -2.0464737D-08 -3.4186495D-14 -2.3897218D-19 -9.5421874D-24 -4.3095557D-28  1.1485271D-31
 196    8   -254.0738  0.0064336130 -2.0466379D-08 -3.4201814D-14 -2.3973720D-19 -9.5829469D-24 -4.1807095D-28  1.1521811D-31
 196    9   -253.9580  0.0064328762 -2.0468226D-08 -3.4219106D-14 -2.4060167D-19 -9.6273202D-24 -4.0352980D-28  1.1558473D-31
 196   10   -253.8294  0.0064320575 -2.0470280D-08 -3.4238393D-14 -2.4156679D-19 -9.6747790D-24 -3.8732271D-28  1.1593727D-31
 196   11   -253.6879  0.0064311567 -2.0472540D-08 -3.4259698D-14 -2.4263378D-19 -9.7247334D-24 -3.6944308D-28  1.1625862D-31
 196   12   -253.5335  0.0064301740 -2.0475008D-08 -3.4283047D-14 -2.4380388D-19 -9.7765333D-24 -3.4988842D-28  1.1653024D-31
 196   13   -253.3664  0.0064291092 -2.0477683D-08 -3.4308468D-14 -2.4507831D-19 -9.8294694D-24 -3.2866097D-28  1.1673260D-31
 196   14   -253.1864  0.0064279624 -2.0480566D-08 -3.4335994D-14 -2.4645820D-19 -9.8827704D-24 -3.0577007D-28  1.1684430D-31
 196   15   -252.9936  0.0064267334 -2.0483658D-08 -3.4365658D-14 -2.4794463D-19 -9.9356109D-24 -2.8123259D-28  1.1684337D-31
 196   16   -252.7879  0.0064254224 -2.0486958D-08 -3.4397497D-14 -2.4953850D-19 -9.9871050D-24 -2.5507490D-28  1.1670640D-31
 196   17   -252.5695  0.0064240292 -2.0490468D-08 -3.4431550D-14 -2.5124056D-19 -1.0036318D-23 -2.2733408D-28  1.1640955D-31
 196   18   -252.3382  0.0064225537 -2.0494189D-08 -3.4467859D-14 -2.5305132D-19 -1.0082268D-23 -1.9805945D-28  1.1592893D-31
 196   19   -252.0942  0.0064209960 -2.0498121D-08 -3.4506469D-14 -2.5497100D-19 -1.0123928D-23 -1.6731423D-28  1.1523990D-31
 196   20   -251.8374  0.0064193560 -2.0502264D-08 -3.4547426D-14 -2.5699953D-19 -1.0160231D-23 -1.3517651D-28  1.1431808D-31
 197    0   -243.6733  0.0063336781 -2.0734295D-08 -3.6303433D-14 -3.4796635D-19 -9.2612303D-24  8.0757787D-28  1.9964260D-31
 197    1   -243.6606  0.0063335952 -2.0734513D-08 -3.6306217D-14 -3.4805892D-19 -9.2515215D-24  8.1037184D-28  1.9950318D-31
 197    2   -243.6353  0.0063334293 -2.0734949D-08 -3.6311787D-14 -3.4824375D-19 -9.2320085D-24  8.1595438D-28  1.9922151D-31
 197    3   -243.5973  0.0063331805 -2.0735603D-08 -3.6320148D-14 -3.4852027D-19 -9.2024847D-24  8.2431277D-28  1.9878895D-31
 197    4   -243.5466  0.0063328487 -2.0736475D-08 -3.6331307D-14 -3.4888758D-19 -9.1626558D-24  8.3542896D-28  1.9819530D-31
 197    5   -243.4833  0.0063324340 -2.0737565D-08 -3.6345271D-14 -3.4934445D-19 -9.1121189D-24  8.4927627D-28  1.9742462D-31
 197    6   -243.4073  0.0063319363 -2.0738873D-08 -3.6362053D-14 -3.4988933D-19 -9.0503810D-24  8.6582022D-28  1.9645861D-31
 197    7   -243.3186  0.0063313556 -2.0740401D-08 -3.6381665D-14 -3.5052030D-19 -8.9768508D-24  8.8501600D-28  1.9527443D-31
 197    8   -243.2174  0.0063306918 -2.0742148D-08 -3.6404121D-14 -3.5123502D-19 -8.8908510D-24  9.0680785D-28  1.9384672D-31
 197    9   -243.1034  0.0063299451 -2.0744114D-08 -3.6429438D-14 -3.5203075D-19 -8.7916074D-24  9.3112651D-28  1.9214500D-31
 197   10   -242.9768  0.0063291153 -2.0746301D-08 -3.6457636D-14 -3.5290427D-19 -8.6782744D-24  9.5788763D-28  1.9013730D-31
 197   11   -242.8376  0.0063282024 -2.0748708D-08 -3.6488733D-14 -3.5385185D-19 -8.5499191D-24  9.8698918D-28  1.8778676D-31
 197   12   -242.6857  0.0063272064 -2.0751337D-08 -3.6522752D-14 -3.5486922D-19 -8.4055416D-24  1.0183094D-27  1.8505409D-31
 197   13   -242.5212  0.0063261272 -2.0754187D-08 -3.6559715D-14 -3.5595150D-19 -8.2440842D-24  1.0517037D-27  1.8189757D-31
 197   14   -242.3441  0.0063249649 -2.0757260D-08 -3.6599646D-14 -3.5709316D-19 -8.0644354D-24  1.0870023D-27  1.7827263D-31
 197   15   -242.1544  0.0063237194 -2.0760555D-08 -3.6642569D-14 -3.5828797D-19 -7.8654451D-24  1.1240069D-27  1.7413266D-31
 197   16   -241.9520  0.0063223906 -2.0764075D-08 -3.6688509D-14 -3.5952897D-19 -7.6459375D-24  1.1624881D-27  1.6942900D-31
 197   17   -241.7371  0.0063209785 -2.0767820D-08 -3.6737493D-14 -3.6080838D-19 -7.4047335D-24  1.2021819D-27  1.6411264D-31
 197   18   -241.5096  0.0063194831 -2.0771791D-08 -3.6789544D-14 -3.6211758D-19 -7.1406734D-24  1.2427886D-27  1.5813575D-31
 197   19   -241.2695  0.0063179043 -2.0775988D-08 -3.6844688D-14 -3.6344707D-19 -6.8526043D-24  1.2839649D-27  1.5144464D-31
 197   20   -241.0168  0.0063162420 -2.0780413D-08 -3.6902947D-14 -3.6478641D-19 -6.5394626D-24  1.3253283D-27  1.4399313D-31
 198    0   -233.0814  0.0062297308 -2.1023232D-08 -3.8942325D-14 -2.8870658D-19 -1.7688720D-24 -1.9321422D-27  1.0542219D-31
 198    1   -233.0689  0.0062296467 -2.1023466D-08 -3.8944635D-14 -2.8872439D-19 -1.7920645D-24 -1.9306577D-27  1.0635400D-31
 198    2   -233.0440  0.0062294785 -2.1023933D-08 -3.8949255D-14 -2.8876071D-19 -1.8384140D-24 -1.9276471D-27  1.0821902D-31
 198    3   -233.0066  0.0062292262 -2.1024634D-08 -3.8956186D-14 -2.8881693D-19 -1.9078042D-24 -1.9230335D-27  1.1101180D-31
 198    4   -232.9568  0.0062288898 -2.1025569D-08 -3.8965429D-14 -2.8889503D-19 -1.9998162D-24 -1.9167347D-27  1.1467399D-31
 198    5   -232.8945  0.0062284693 -2.1026738D-08 -3.8976987D-14 -2.8899789D-19 -2.1145767D-24 -1.9085464D-27  1.1927157D-31
 198    6   -232.8198  0.0062279646 -2.1028142D-08 -3.8990862D-14 -2.8912888D-19 -2.2516265D-24 -1.8982968D-27  1.2476243D-31
 198    7   -232.7326  0.0062273758 -2.1029780D-08 -3.9007058D-14 -2.8929207D-19 -2.4105595D-24 -1.8857578D-27  1.3112998D-31
 198    8   -232.6330  0.0062267028 -2.1031653D-08 -3.9025579D-14 -2.8949213D-19 -2.5908742D-24 -1.8706662D-27  1.3835492D-31
 198    9   -232.5209  0.0062259457 -2.1033761D-08 -3.9046431D-14 -2.8973437D-19 -2.7919469D-24 -1.8527249D-27  1.4641233D-31
 198   10   -232.3964  0.0062251043 -2.1036104D-08 -3.9069621D-14 -2.9002464D-19 -3.0130205D-24 -1.8316057D-27  1.5527242D-31
 198   11   -232.2594  0.0062241786 -2.1038683D-08 -3.9095158D-14 -2.9036931D-19 -3.2531797D-24 -1.8069510D-27  1.6489850D-31
 198   12   -232.1101  0.0062231687 -2.1041499D-08 -3.9123053D-14 -2.9077523D-19 -3.5113449D-24 -1.7783764D-27  1.7524868D-31
 198   13   -231.9483  0.0062220745 -2.1044552D-08 -3.9153318D-14 -2.9124962D-19 -3.7862319D-24 -1.7454748D-27  1.8627210D-31
 198   14   -231.7741  0.0062208959 -2.1047842D-08 -3.9185968D-14 -2.9180013D-19 -4.0764615D-24 -1.7078046D-27  1.9793455D-31
 198   15   -231.5875  0.0062196329 -2.1051371D-08 -3.9221022D-14 -2.9243445D-19 -4.3800652D-24 -1.6649572D-27  2.1012007D-31
 198   16   -231.3885  0.0062182855 -2.1055138D-08 -3.9258499D-14 -2.9316058D-19 -4.6951467D-24 -1.6164710D-27  2.2277223D-31
 198   17   -231.1771  0.0062168536 -2.1059144D-08 -3.9298425D-14 -2.9398645D-19 -5.0194131D-24 -1.5618979D-27  2.3580023D-31
 198   18   -230.9533  0.0062153372 -2.1063391D-08 -3.9340825D-14 -2.9491982D-19 -5.3500839D-24 -1.5008207D-27  2.4906396D-31
 198   19   -230.7171  0.0062137362 -2.1067878D-08 -3.9385732D-14 -2.9596836D-19 -5.6845819D-24 -1.4327665D-27  2.6251974D-31
 198   20   -230.4686  0.0062120506 -2.1072607D-08 -3.9433180D-14 -2.9713907D-19 -6.0194705D-24 -1.3573567D-27  2.7600332D-31
 199    0   -222.7625  0.0061246890 -2.1322009D-08 -4.1147280D-14 -2.6796314D-19  1.0166103D-23 -1.3928542D-27 -4.3616068D-31
 199    1   -222.7502  0.0061246037 -2.1322256D-08 -4.1149423D-14 -2.6786159D-19  1.0149300D-23 -1.3989499D-27 -4.3566895D-31
 199    2   -222.7257  0.0061244331 -2.1322750D-08 -4.1153708D-14 -2.6765892D-19  1.0115631D-23 -1.4111425D-27 -4.3470963D-31
 199    3   -222.6890  0.0061241772 -2.1323491D-08 -4.1160128D-14 -2.6735621D-19  1.0064501D-23 -1.4293694D-27 -4.3323268D-31
 199    4   -222.6400  0.0061238360 -2.1324479D-08 -4.1168677D-14 -2.6695501D-19  9.9953108D-24 -1.4535744D-27 -4.3122383D-31
 199    5   -222.5788  0.0061234095 -2.1325714D-08 -4.1179345D-14 -2.6645744D-19  9.9071917D-24 -1.4836703D-27 -4.2864824D-31
 199    6   -222.5053  0.0061228977 -2.1327197D-08 -4.1192121D-14 -2.6586624D-19  9.7990747D-24 -1.5195436D-27 -4.2546419D-31
 199    7   -222.4196  0.0061223005 -2.1328927D-08 -4.1206990D-14 -2.6518481D-19  9.6696869D-24 -1.5610520D-27 -4.2162139D-31
 199    8   -222.3216  0.0061216180 -2.1330905D-08 -4.1223937D-14 -2.6441729D-19  9.5175657D-24 -1.6080199D-27 -4.1706160D-31
 199    9   -222.2114  0.0061208500 -2.1333132D-08 -4.1242945D-14 -2.6356861D-19  9.3410748D-24 -1.6602356D-27 -4.1172039D-31
 199   10   -222.0890  0.0061199966 -2.1335607D-08 -4.1263993D-14 -2.6264458D-19  9.1384052D-24 -1.7174459D-27 -4.0552516D-31
 199   11   -221.9544  0.0061190578 -2.1338331D-08 -4.1287062D-14 -2.6165198D-19  8.9076035D-24 -1.7793522D-27 -3.9839786D-31
 199   12   -221.8075  0.0061180335 -2.1341305D-08 -4.1312130D-14 -2.6059863D-19  8.6465914D-24 -1.8456045D-27 -3.9025498D-31
 199   13   -221.6485  0.0061169237 -2.1344528D-08 -4.1339174D-14 -2.5949352D-19  8.3531796D-24 -1.9157960D-27 -3.8100763D-31
 199   14   -221.4772  0.0061157283 -2.1348002D-08 -4.1368173D-14 -2.5834690D-19  8.0251096D-24 -1.9894582D-27 -3.7056404D-31
 199   15   -221.2938  0.0061144473 -2.1351727D-08 -4.1399103D-14 -2.5717034D-19  7.6600768D-24 -2.0660544D-27 -3.5882945D-31
 199   16   -221.0981  0.0061130806 -2.1355702D-08 -4.1431944D-14 -2.5597687D-19  7.2557713D-24 -2.1449740D-27 -3.4570792D-31
 199   17   -220.8903  0.0061116283 -2.1359930D-08 -4.1466675D-14 -2.5478105D-19  6.8099208D-24 -2.2255280D-27 -3.3110404D-31
 199   18   -220.6703  0.0061100902 -2.1364411D-08 -4.1503277D-14 -2.5359907D-19  6.3203405D-24 -2.3069428D-27 -3.1492462D-31
 199   19   -220.4382  0.0061084664 -2.1369144D-08 -4.1541735D-14 -2.5244876D-19  5.7849874D-24 -2.3883567D-27 -2.9708071D-31
 199   20   -220.1939  0.0061067566 -2.1374132D-08 -4.1582038D-14 -2.5134974D-19  5.2020167D-24 -2.4688153D-27 -2.7748932D-31
 200    0   -212.7174  0.0060185569 -2.1625413D-08 -4.2885484D-14 -3.5556904D-19  7.1203771D-25  2.3330897D-27 -1.2088807D-31
 200    1   -212.7053  0.0060184704 -2.1625671D-08 -4.2888329D-14 -3.5556181D-19  7.3993578D-25  2.3314022D-27 -1.2191619D-31
 200    2   -212.6813  0.0060182974 -2.1626185D-08 -4.2894018D-14 -3.5554642D-19  7.9593690D-25  2.3279463D-27 -1.2402720D-31
 200    3   -212.6452  0.0060180379 -2.1626957D-08 -4.2902551D-14 -3.5552128D-19  8.7964820D-25  2.3226715D-27 -1.2715873D-31
 200    4   -212.5970  0.0060176918 -2.1627987D-08 -4.2913927D-14 -3.5548387D-19  9.9096277D-25  2.3154341D-27 -1.3132221D-31
 200    5   -212.5368  0.0060172593 -2.1629275D-08 -4.2928145D-14 -3.5543085D-19  1.1296093D-24  2.3060598D-27 -1.3650716D-31
 200    6   -212.4646  0.0060167402 -2.1630821D-08 -4.2945204D-14 -3.5535810D-19  1.2952262D-24  2.2943330D-27 -1.4269915D-31
 200    7   -212.3804  0.0060161345 -2.1632625D-08 -4.2965101D-14 -3.5526071D-19  1.4873525D-24  2.2799963D-27 -1.4988005D-31
 200    8   -212.2842  0.0060154422 -2.1634688D-08 -4.2987834D-14 -3.5513299D-19  1.7054122D-24  2.2627527D-27 -1.5802756D-31
 200    9   -212.1759  0.0060146633 -2.1637010D-08 -4.3013398D-14 -3.5496853D-19  1.9486932D-24  2.2422680D-27 -1.6711337D-31
 200   10   -212.0556  0.0060137978 -2.1639591D-08 -4.3041787D-14 -3.5476026D-19  2.2163328D-24  2.2181715D-27 -1.7710392D-31
 200   11   -211.9233  0.0060128456 -2.1642433D-08 -4.3072995D-14 -3.5450043D-19  2.5072933D-24  2.1900598D-27 -1.8795867D-31
 200   12   -211.7790  0.0060118067 -2.1645536D-08 -4.3107012D-14 -3.5418072D-19  2.8203414D-24  2.1574997D-27 -1.9962977D-31
 200   13   -211.6227  0.0060106810 -2.1648899D-08 -4.3143827D-14 -3.5379232D-19  3.1540173D-24  2.1200325D-27 -2.1206001D-31
 200   14   -211.4544  0.0060094686 -2.1652525D-08 -4.3183426D-14 -3.5332599D-19  3.5066181D-24  2.0771778D-27 -2.2518347D-31
 200   15   -211.2742  0.0060081693 -2.1656413D-08 -4.3225792D-14 -3.5277217D-19  3.8761670D-24  2.0284404D-27 -2.3892322D-31
 200   16   -211.0819  0.0060067831 -2.1660565D-08 -4.3270906D-14 -3.5212111D-19  4.2603852D-24  1.9733157D-27 -2.5319073D-31
 200   17   -210.8777  0.0060053101 -2.1664981D-08 -4.3318744D-14 -3.5136298D-19  4.6566758D-24  1.9112976D-27 -2.6788557D-31
 200   18   -210.6616  0.0060037500 -2.1669663D-08 -4.3369278D-14 -3.5048806D-19  5.0620875D-24  1.8418870D-27 -2.8289300D-31
 200   19   -210.4335  0.0060021029 -2.1674610D-08 -4.3422477D-14 -3.4948692D-19  5.4733039D-24  1.7646012D-27 -2.9808487D-31
 200   20   -210.1934  0.0060003688 -2.1679824D-08 -4.3478305D-14 -3.4835059D-19  5.8866194D-24  1.6789860D-27 -3.1331756D-31
 201    0   -202.9468  0.0059113600 -2.1934182D-08 -4.4656580D-14 -3.1384137D-19 -6.4983672D-24 -6.4700029D-29  1.8082796D-31
 201    1   -202.9350  0.0059112723 -2.1934450D-08 -4.4659091D-14 -3.1390641D-19 -6.4992546D-24 -6.2151263D-29  1.8073614D-31
 201    2   -202.9114  0.0059110968 -2.1934986D-08 -4.4664115D-14 -3.1403636D-19 -6.5005601D-24 -5.7112653D-29  1.8046489D-31
 201    3   -202.8759  0.0059108336 -2.1935790D-08 -4.4671654D-14 -3.1423140D-19 -6.5024807D-24 -4.9540849D-29  1.8008869D-31
 201    4   -202.8286  0.0059104826 -2.1936862D-08 -4.4681714D-14 -3.1449155D-19 -6.5046165D-24 -3.9470425D-29  1.7956609D-31
 201    5   -202.7695  0.0059100439 -2.1938202D-08 -4.4694300D-14 -3.1481683D-19 -6.5066087D-24 -2.6924550D-29  1.7887994D-31
 201    6   -202.6986  0.0059095173 -2.1939812D-08 -4.4709420D-14 -3.1520728D-19 -6.5080089D-24 -1.1934684D-29  1.7800831D-31
 201    7   -202.6159  0.0059089030 -2.1941690D-08 -4.4727085D-14 -3.1566285D-19 -6.5082812D-24  5.4575120D-30  1.7692496D-31
 201    8   -202.5213  0.0059082008 -2.1943837D-08 -4.4747304D-14 -3.1618347D-19 -6.5068104D-24  2.5200031D-29  1.7560014D-31
 201    9   -202.4150  0.0059074108 -2.1946254D-08 -4.4770090D-14 -3.1676892D-19 -6.5028990D-24  4.7225950D-29  1.7399934D-31
 201   10   -202.2968  0.0059065329 -2.1948941D-08 -4.4795458D-14 -3.1741888D-19 -6.4957769D-24  7.1453499D-29  1.7208541D-31
 201   11   -202.1669  0.0059055671 -2.1951899D-08 -4.4823422D-14 -3.1813283D-19 -6.4846048D-24  9.7782113D-29  1.6981710D-31
 201   12   -202.0252  0.0059045133 -2.1955127D-08 -4.4854000D-14 -3.1891006D-19 -6.4684806D-24  1.2608992D-28  1.6715015D-31
 201   13   -201.8717  0.0059033715 -2.1958627D-08 -4.4887210D-14 -3.1974958D-19 -6.4464545D-24  1.5623127D-28  1.6403833D-31
 201   14   -201.7064  0.0059021418 -2.1962399D-08 -4.4923073D-14 -3.2065012D-19 -6.4175282D-24  1.8803340D-28  1.6043241D-31
 201   15   -201.5294  0.0059008239 -2.1966444D-08 -4.4961608D-14 -3.2161006D-19 -6.3806777D-24  2.2129294D-28  1.5628192D-31
 201   16   -201.3406  0.0058994179 -2.1970762D-08 -4.5002840D-14 -3.2262739D-19 -6.3348645D-24  2.5577406D-28  1.5153548D-31
 201   17   -201.1400  0.0058979237 -2.1975355D-08 -4.5046790D-14 -3.2369967D-19 -6.2790515D-24  2.9120393D-28  1.4614120D-31
 201   18   -200.9277  0.0058963413 -2.1980222D-08 -4.5093484D-14 -3.2482400D-19 -6.2122289D-24  3.2727099D-28  1.4004841D-31
 201   19   -200.7037  0.0058946706 -2.1985366D-08 -4.5142947D-14 -3.2599697D-19 -6.1334325D-24  3.6362232D-28  1.3320817D-31
 201   20   -200.4679  0.0058929116 -2.1990786D-08 -4.5195204D-14 -3.2721463D-19 -6.0417726D-24  3.9986096D-28  1.2557455D-31
 202    0   -193.4514  0.0058031305 -2.2245356D-08 -4.6558082D-14 -3.6320808D-19 -8.4825538D-24 -7.2767695D-28 -2.1839906D-32
 202    1   -193.4398  0.0058030416 -2.2245636D-08 -4.6560988D-14 -3.6329302D-19 -8.4914617D-24 -7.2795627D-28 -2.1594963D-32
 202    2   -193.4165  0.0058028636 -2.2246195D-08 -4.6566802D-14 -3.6346295D-19 -8.5087686D-24 -7.2858117D-28 -2.1221473D-32
 202    3   -193.3817  0.0058025966 -2.2247033D-08 -4.6575529D-14 -3.6371861D-19 -8.5350130D-24 -7.2945936D-28 -2.0600891D-32
 202    4   -193.3353  0.0058022407 -2.2248151D-08 -4.6587173D-14 -3.6406071D-19 -8.5700560D-24 -7.3058947D-28 -1.9769474D-32
 202    5   -193.2773  0.0058017957 -2.2249549D-08 -4.6601744D-14 -3.6449031D-19 -8.6139341D-24 -7.3193675D-28 -1.8724186D-32
 202    6   -193.2077  0.0058012617 -2.2251227D-08 -4.6619252D-14 -3.6500873D-19 -8.6666903D-24 -7.3345639D-28 -1.7461456D-32
 202    7   -193.1265  0.0058006386 -2.2253185D-08 -4.6639710D-14 -3.6561756D-19 -8.7283730D-24 -7.3509490D-28 -1.5976721D-32
 202    8   -193.0337  0.0057999265 -2.2255424D-08 -4.6663131D-14 -3.6631865D-19 -8.7990255D-24 -7.3678857D-28 -1.4265413D-32
 202    9   -192.9293  0.0057991252 -2.2257945D-08 -4.6689535D-14 -3.6711415D-19 -8.8786957D-24 -7.3846356D-28 -1.2321349D-32
 202   10   -192.8133  0.0057982349 -2.2260747D-08 -4.6718940D-14 -3.6800645D-19 -8.9674105D-24 -7.4003623D-28 -1.0140046D-32
 202   11   -192.6857  0.0057972553 -2.2263832D-08 -4.6751368D-14 -3.6899824D-19 -9.0651940D-24 -7.4141151D-28 -7.7150341D-33
 202   12   -192.5466  0.0057961866 -2.2267199D-08 -4.6786844D-14 -3.7009247D-19 -9.1720411D-24 -7.4248388D-28 -5.0414669D-33
 202   13   -192.3959  0.0057950286 -2.2270850D-08 -4.6825396D-14 -3.7129237D-19 -9.2879296D-24 -7.4313602D-28 -2.1130633D-33
 202   14   -192.2337  0.0057937813 -2.2274785D-08 -4.6867054D-14 -3.7260142D-19 -9.4127948D-24 -7.4323892D-28  1.0746101D-33
 202   15   -192.0599  0.0057924447 -2.2279005D-08 -4.6911851D-14 -3.7402337D-19 -9.5465411D-24 -7.4265201D-28  4.5270255D-33
 202   16   -191.8746  0.0057910187 -2.2283511D-08 -4.6959824D-14 -3.7556221D-19 -9.6890102D-24 -7.4122310D-28  8.2467001D-33
 202   17   -191.6777  0.0057895033 -2.2288303D-08 -4.7011013D-14 -3.7722218D-19 -9.8399912D-24 -7.3878760D-28  1.2236492D-32
 202   18   -191.4693  0.0057878983 -2.2293383D-08 -4.7065462D-14 -3.7900771D-19 -9.9991991D-24 -7.3516957D-28  1.6496941D-32
 202   19   -191.2494  0.0057862038 -2.2298752D-08 -4.7123216D-14 -3.8092344D-19 -1.0166274D-23 -7.3018133D-28  2.1028035D-32
 202   20   -191.0180  0.0057844197 -2.2304411D-08 -4.7184327D-14 -3.8297417D-19 -1.0340759D-23 -7.2362421D-28  2.5827260D-32
 203    0   -184.2313  0.0056939034 -2.2562388D-08 -4.9402075D-14 -5.1276876D-19 -8.5945871D-24  1.9323211D-27  1.6987263D-31
 203    1   -184.2200  0.0056938132 -2.2562684D-08 -4.9406178D-14 -5.1285459D-19 -8.5713857D-24  1.9346960D-27  1.6937959D-31
 203    2   -184.1972  0.0056936327 -2.2563277D-08 -4.9414385D-14 -5.1302555D-19 -8.5248983D-24  1.9394250D-27  1.6839009D-31
 203    3   -184.1630  0.0056933619 -2.2564166D-08 -4.9426700D-14 -5.1328025D-19 -8.4549523D-24  1.9464661D-27  1.6689701D-31
 203    4   -184.1175  0.0056930009 -2.2565353D-08 -4.9443131D-14 -5.1361658D-19 -8.3613003D-24  1.9557564D-27  1.6489079D-31
 203    5   -184.0605  0.0056925496 -2.2566837D-08 -4.9463684D-14 -5.1403171D-19 -8.2436121D-24  1.9672105D-27  1.6235806D-31
 203    6   -183.9922  0.0056920079 -2.2568618D-08 -4.9488369D-14 -5.1452206D-19 -8.1014885D-24  1.9807201D-27  1.5928286D-31
 203    7   -183.9126  0.0056913760 -2.2570697D-08 -4.9517198D-14 -5.1508333D-19 -7.9344583D-24  1.9961520D-27  1.5564520D-31
 203    8   -183.8215  0.0056906537 -2.2573074D-08 -4.9550183D-14 -5.1571040D-19 -7.7420033D-24  2.0133488D-27  1.5142457D-31
 203    9   -183.7191  0.0056898410 -2.2575751D-08 -4.9587339D-14 -5.1639737D-19 -7.5235463D-24  2.0321250D-27  1.4659590D-31
 203   10   -183.6053  0.0056889379 -2.2578728D-08 -4.9628681D-14 -5.1713749D-19 -7.2784803D-24  2.0522671D-27  1.4113331D-31
 203   11   -183.4801  0.0056879444 -2.2582005D-08 -4.9674224D-14 -5.1792317D-19 -7.0061709D-24  2.0735314D-27  1.3500838D-31
 203   12   -183.3436  0.0056868603 -2.2585583D-08 -4.9723984D-14 -5.1874593D-19 -6.7059819D-24  2.0956416D-27  1.2819240D-31
 203   13   -183.1958  0.0056856858 -2.2589463D-08 -4.9777978D-14 -5.1959637D-19 -6.3772814D-24  2.1182883D-27  1.2065508D-31
 203   14   -183.0366  0.0056844207 -2.2593647D-08 -4.9836222D-14 -5.2046419D-19 -6.0194723D-24  2.1411262D-27  1.1236670D-31
 203   15   -182.8661  0.0056830649 -2.2598135D-08 -4.9898731D-14 -5.2133810D-19 -5.6320075D-24  2.1637730D-27  1.0329766D-31
 203   16   -182.6843  0.0056816185 -2.2602929D-08 -4.9965519D-14 -5.2220586D-19 -5.2144205D-24  2.1858079D-27  9.3420501D-32
 203   17   -182.4911  0.0056800813 -2.2608029D-08 -5.0036597D-14 -5.2305428D-19 -4.7663387D-24  2.2067692D-27  8.2707641D-32
 203   18   -182.2867  0.0056784533 -2.2613437D-08 -5.0111977D-14 -5.2386918D-19 -4.2875354D-24  2.2261559D-27  7.1137150D-32
 203   19   -182.0709  0.0056767345 -2.2619154D-08 -5.0191664D-14 -5.2463546D-19 -3.7779454D-24  2.2434250D-27  5.8690281D-32
 203   20   -181.8439  0.0056749247 -2.2625182D-08 -5.0275663D-14 -5.2533707D-19 -3.2377049D-24  2.2579930D-27  4.5353584D-32
 204    0   -175.2869  0.0055836785 -2.2893032D-08 -5.2500726D-14 -4.0422727D-19  1.4791712D-24 -1.7262612D-27  3.1270993D-32
 204    1   -175.2758  0.0055835869 -2.2893347D-08 -5.2503960D-14 -4.0421258D-19  1.4584583D-24 -1.7258179D-27  3.2043728D-32
 204    2   -175.2534  0.0055834038 -2.2893977D-08 -5.2510427D-14 -4.0418383D-19  1.4170477D-24 -1.7248989D-27  3.3587674D-32
 204    3   -175.2199  0.0055831290 -2.2894923D-08 -5.2520127D-14 -4.0414225D-19  1.3549753D-24 -1.7234393D-27  3.5898922D-32
 204    4   -175.1753  0.0055827627 -2.2896183D-08 -5.2533059D-14 -4.0408971D-19  1.2722976D-24 -1.7213426D-27  3.8972063D-32
 204    5   -175.1195  0.0055823048 -2.2897759D-08 -5.2549221D-14 -4.0402867D-19  1.1690989D-24 -1.7184802D-27  4.2799104D-32
 204    6   -175.0525  0.0055817552 -2.2899652D-08 -5.2568613D-14 -4.0396224D-19  1.0454984D-24 -1.7146926D-27  4.7369872D-32
 204    7   -174.9743  0.0055811140 -2.2901860D-08 -5.2591233D-14 -4.0389409D-19  9.0166191D-25 -1.7097901D-27  5.2670845D-32
 204    8   -174.8850  0.0055803811 -2.2904385D-08 -5.2617080D-14 -4.0382852D-19  7.3781135D-25 -1.7035535D-27  5.8685247D-32
 204    9   -174.7846  0.0055795565 -2.2907227D-08 -5.2646153D-14 -4.0377038D-19  5.5423647D-25 -1.6957357D-27  6.5392498D-32
 204   10   -174.6730  0.0055786401 -2.2910387D-08 -5.2678453D-14 -4.0372511D-19  3.5131123D-25 -1.6860636D-27  7.2767137D-32
 204   11   -174.5503  0.0055776320 -2.2913865D-08 -5.2713980D-14 -4.0369868D-19  1.2951072D-25 -1.6742398D-27  8.0778593D-32
 204   12   -174.4165  0.0055765320 -2.2917662D-08 -5.2752734D-14 -4.0369756D-19 -1.1057287D-25 -1.6599445D-27  8.9390021D-32
 204   13   -174.2715  0.0055753402 -2.2921778D-08 -5.2794720D-14 -4.0372871D-19 -3.6821949D-25 -1.6428394D-27  9.8559045D-32
 204   14   -174.1154  0.0055740565 -2.2926215D-08 -5.2839941D-14 -4.0379950D-19 -6.4255154D-25 -1.6225713D-27  1.0823538D-31
 204   15   -173.9482  0.0055726808 -2.2930972D-08 -5.2888404D-14 -4.0391768D-19 -9.3251295D-25 -1.5987765D-27  1.1835855D-31
 204   16   -173.7699  0.0055712130 -2.2936052D-08 -5.2940116D-14 -4.0409129D-19 -1.2368660D-24 -1.5710847D-27  1.2886147D-31
 204   17   -173.5805  0.0055696532 -2.2941455D-08 -5.2995088D-14 -4.0432861D-19 -1.5541581D-24 -1.5391259D-27  1.3966603D-31
 204   18   -173.3800  0.0055680012 -2.2947181D-08 -5.3053333D-14 -4.0463803D-19 -1.8827162D-24 -1.5025363D-27  1.5068484D-31
 204   19   -173.1685  0.0055662570 -2.2953233D-08 -5.3114867D-14 -4.0502799D-19 -2.2206195D-24 -1.4609663D-27  1.6181821D-31
 204   20   -172.9458  0.0055644205 -2.2959611D-08 -5.3179709D-14 -4.0550679D-19 -2.5656937D-24 -1.4140891D-27  1.7295488D-31
 205    0   -166.6183  0.0054724587 -2.3228820D-08 -5.4660739D-14 -4.1129552D-19 -2.2654962D-24 -9.5822703D-28 -2.0928850D-31
 205    1   -166.6073  0.0054723658 -2.3229148D-08 -5.4664030D-14 -4.1131824D-19 -2.2770120D-24 -9.6115485D-28 -2.0894531D-31
 205    2   -166.5855  0.0054721800 -2.3229804D-08 -5.4670611D-14 -4.1136401D-19 -2.3001524D-24 -9.6699528D-28 -2.0825147D-31
 205    3   -166.5526  0.0054719012 -2.3230788D-08 -5.4680485D-14 -4.1143354D-19 -2.3351229D-24 -9.7571939D-28 -2.0719549D-31
 205    4   -166.5088  0.0054715295 -2.3232100D-08 -5.4693652D-14 -4.1152788D-19 -2.3822403D-24 -9.8728181D-28 -2.0575732D-31
 205    5   -166.4541  0.0054710649 -2.3233741D-08 -5.4710116D-14 -4.1164849D-19 -2.4419117D-24 -1.0016200D-27 -2.0391256D-31
 205    6   -166.3885  0.0054705072 -2.3235711D-08 -5.4729878D-14 -4.1179718D-19 -2.5146484D-24 -1.0186528D-27 -2.0162955D-31
 205    7   -166.3119  0.0054698566 -2.3238010D-08 -5.4752944D-14 -4.1197622D-19 -2.6010467D-24 -1.0382777D-27 -1.9887167D-31
 205    8   -166.2244  0.0054691129 -2.3240639D-08 -5.4779317D-14 -4.1218832D-19 -2.7017929D-24 -1.0603688D-27 -1.9559551D-31
 205    9   -166.1260  0.0054682762 -2.3243598D-08 -5.4809004D-14 -4.1243667D-19 -2.8176411D-24 -1.0847735D-27 -1.9175423D-31
 205   10   -166.0166  0.0054673464 -2.3246888D-08 -5.4842010D-14 -4.1272500D-19 -2.9494228D-24 -1.1113092D-27 -1.8729406D-31
 205   11   -165.8963  0.0054663235 -2.3250508D-08 -5.4878344D-14 -4.1305757D-19 -3.0980104D-24 -1.1397608D-27 -1.8215882D-31
 205   12   -165.7652  0.0054652074 -2.3254461D-08 -5.4918016D-14 -4.1343927D-19 -3.2643283D-24 -1.1698750D-27 -1.7628683D-31
 205   13   -165.6231  0.0054639980 -2.3258746D-08 -5.4961036D-14 -4.1387559D-19 -3.4493115D-24 -1.2013587D-27 -1.6961507D-31
 205   14   -165.4701  0.0054626954 -2.3263365D-08 -5.5007418D-14 -4.1437275D-19 -3.6539008D-24 -1.2338729D-27 -1.6207791D-31
 205   15   -165.3062  0.0054612994 -2.3268318D-08 -5.5057176D-14 -4.1493764D-19 -3.8790187D-24 -1.2670297D-27 -1.5360787D-31
 205   16   -165.1315  0.0054598101 -2.3273606D-08 -5.5110329D-14 -4.1557790D-19 -4.1255369D-24 -1.3003892D-27 -1.4413812D-31
 205   17   -164.9459  0.0054582273 -2.3279230D-08 -5.5166896D-14 -4.1630198D-19 -4.3942435D-24 -1.3334546D-27 -1.3360402D-31
 205   18   -164.7494  0.0054565510 -2.3285191D-08 -5.5226902D-14 -4.1711906D-19 -4.6858205D-24 -1.3656687D-27 -1.2194159D-31
 205   19   -164.5421  0.0054547811 -2.3291491D-08 -5.5290373D-14 -4.1803916D-19 -5.0007757D-24 -1.3964156D-27 -1.0909799D-31
 205   20   -164.3240  0.0054529175 -2.3298130D-08 -5.5357341D-14 -4.1907304D-19 -5.3394377D-24 -1.4250132D-27 -9.5021987D-32
 206    0   -158.2253  0.0053602951 -2.3566187D-08 -5.7069606D-14 -5.0491568D-19 -2.8599615D-25  2.1331086D-27 -1.6555442D-31
 206    1   -158.2146  0.0053602009 -2.3566530D-08 -5.7073645D-14 -5.0491841D-19 -2.6041294D-25  2.1307831D-27 -1.6669635D-31
 206    2   -158.1931  0.0053600123 -2.3567215D-08 -5.7081724D-14 -5.0492311D-19 -2.0933280D-25  2.1260839D-27 -1.6897780D-31
 206    3   -158.1610  0.0053597295 -2.3568242D-08 -5.7093842D-14 -5.0492825D-19 -1.3292587D-25  2.1189155D-27 -1.7239366D-31
 206    4   -158.1181  0.0053593524 -2.3569613D-08 -5.7110000D-14 -5.0493153D-19 -3.1456080D-26  2.1091347D-27 -1.7693637D-31
 206    5   -158.0645  0.0053588810 -2.3571326D-08 -5.7130197D-14 -5.0492995D-19  9.4712164D-26  2.0965516D-27 -1.8259537D-31
 206    6   -158.0002  0.0053583153 -2.3573384D-08 -5.7154433D-14 -5.0491975D-19  2.4509697D-25  2.0809300D-27 -1.8935536D-31
 206    7   -157.9252  0.0053576552 -2.3575785D-08 -5.7182708D-14 -5.0489650D-19  4.1909738D-25  2.0619892D-27 -1.9719833D-31
 206    8   -157.8395  0.0053569007 -2.3578530D-08 -5.7215020D-14 -5.0485508D-19  6.1596351D-25  2.0394042D-27 -2.0610029D-31
 206    9   -157.7430  0.0053560518 -2.3581621D-08 -5.7251368D-14 -5.0478978D-19  8.3478042D-25  2.0128094D-27 -2.1603063D-31
 206   10   -157.6359  0.0053551085 -2.3585057D-08 -5.7291747D-14 -5.0469429D-19  1.0744600D-24  1.9817989D-27 -2.2695446D-31
 206   11   -157.5181  0.0053540707 -2.3588840D-08 -5.7336155D-14 -5.0456179D-19  1.3336980D-24  1.9459307D-27 -2.3882722D-31
 206   12   -157.3896  0.0053529383 -2.3592970D-08 -5.7384584D-14 -5.0438505D-19  1.6109579D-24  1.9047311D-27 -2.5159521D-31
 206   13   -157.2505  0.0053517114 -2.3597448D-08 -5.7437029D-14 -5.0415646D-19  1.9044450D-24  1.8576972D-27 -2.6519507D-31
 206   14   -157.1007  0.0053503898 -2.3602275D-08 -5.7493479D-14 -5.0386819D-19  2.2120780D-24  1.8043038D-27 -2.7955202D-31
 206   15   -156.9402  0.0053489735 -2.3607452D-08 -5.7553922D-14 -5.0351228D-19  2.5314577D-24  1.7440094D-27 -2.9457803D-31
 206   16   -156.7690  0.0053474624 -2.3612980D-08 -5.7618344D-14 -5.0308079D-19  2.8598444D-24  1.6762638D-27 -3.1017139D-31
 206   17   -156.5872  0.0053458565 -2.3618861D-08 -5.7686729D-14 -5.0256596D-19  3.1941247D-24  1.6005166D-27 -3.2621468D-31
 206   18   -156.3948  0.0053441557 -2.3625095D-08 -5.7759056D-14 -5.0196043D-19  3.5307790D-24  1.5162291D-27 -3.4257121D-31
 206   19   -156.1918  0.0053423600 -2.3631684D-08 -5.7835301D-14 -5.0125738D-19  3.8659052D-24  1.4228802D-27 -3.5909552D-31
 206   20   -155.9781  0.0053404692 -2.3638629D-08 -5.7915439D-14 -5.0045083D-19  4.1951243D-24  1.3199884D-27 -3.7561375D-31
 207    0   -150.1076  0.0052472403 -2.3906653D-08 -5.9326703D-14 -5.0337060D-19 -2.0065910D-23 -8.1676266D-28  4.2495018D-31
 207    1   -150.0971  0.0052471447 -2.3907009D-08 -5.9330731D-14 -5.0357131D-19 -2.0075676D-23 -8.1081220D-28  4.2509418D-31
 207    2   -150.0761  0.0052469534 -2.3907721D-08 -5.9338791D-14 -5.0397302D-19 -2.0094997D-23 -7.9890496D-28  4.2537363D-31
 207    3   -150.0446  0.0052466665 -2.3908789D-08 -5.9350894D-14 -5.0457630D-19 -2.0123439D-23 -7.8103046D-28  4.2576953D-31
 207    4   -150.0026  0.0052462839 -2.3910214D-08 -5.9367053D-14 -5.0538198D-19 -2.0160363D-23 -7.5717270D-28  4.2625575D-31
 207    5   -149.9502  0.0052458057 -2.3911995D-08 -5.9387289D-14 -5.0639112D-19 -2.0204906D-23 -7.2731448D-28  4.2679624D-31
 207    6   -149.8872  0.0052452318 -2.3914133D-08 -5.9411624D-14 -5.0760496D-19 -2.0255991D-23 -6.9143873D-28  4.2734560D-31
 207    7   -149.8138  0.0052445622 -2.3916629D-08 -5.9440090D-14 -5.0902488D-19 -2.0312324D-23 -6.4953241D-28  4.2784982D-31
 207    8   -149.7299  0.0052437968 -2.3919483D-08 -5.9472720D-14 -5.1065230D-19 -2.0372389D-23 -6.0158884D-28  4.2824577D-31
 207    9   -149.6355  0.0052429356 -2.3922696D-08 -5.9509553D-14 -5.1248865D-19 -2.0434461D-23 -5.4761340D-28  4.2846224D-31
 207   10   -149.5307  0.0052419787 -2.3926267D-08 -5.9550634D-14 -5.1453526D-19 -2.0496591D-23 -4.8762863D-28  4.2841866D-31
 207   11   -149.4153  0.0052409258 -2.3930199D-08 -5.9596012D-14 -5.1679326D-19 -2.0556622D-23 -4.2167889D-28  4.2802629D-31
 207   12   -149.2896  0.0052397771 -2.3934492D-08 -5.9645743D-14 -5.1926349D-19 -2.0612183D-23 -3.4983732D-28  4.2718742D-31
 207   13   -149.1534  0.0052385324 -2.3939146D-08 -5.9699886D-14 -5.2194635D-19 -2.0660718D-23 -2.7221068D-28  4.2579981D-31
 207   14   -149.0067  0.0052371916 -2.3944164D-08 -5.9758506D-14 -5.2484172D-19 -2.0699469D-23 -1.8894939D-28  4.2375127D-31
 207   15   -148.8496  0.0052357548 -2.3949545D-08 -5.9821673D-14 -5.2794878D-19 -2.0725508D-23 -1.0025231D-28  4.2092504D-31
 207   16   -148.6821  0.0052342219 -2.3955291D-08 -5.9889463D-14 -5.3126590D-19 -2.0735764D-23 -6.3737026D-30  4.1720230D-31
 207   17   -148.5042  0.0052325927 -2.3961403D-08 -5.9961955D-14 -5.3479050D-19 -2.0726998D-23  9.2362432D-29  4.1245106D-31
 207   18   -148.3158  0.0052308672 -2.3967883D-08 -6.0039233D-14 -5.3851886D-19 -2.0695898D-23  1.9556389D-28  4.0654558D-31
 207   19   -148.1171  0.0052290454 -2.3974733D-08 -6.0121386D-14 -5.4244604D-19 -2.0639077D-23  3.0275790D-28  3.9935827D-31
 207   20   -147.9079  0.0052271271 -2.3981952D-08 -6.0208508D-14 -5.4656555D-19 -2.0552869D-23  4.1334584D-28  3.9069983D-31
 208    0   -142.2646  0.0051333538 -2.4250082D-08 -6.2614242D-14 -6.1962865D-19 -8.0446000D-24 -3.0088456D-28  5.2758170D-32
 208    1   -142.2543  0.0051332568 -2.4250457D-08 -6.2619199D-14 -6.1970911D-19 -8.0482059D-24 -3.0014090D-28  5.3480450D-32
 208    2   -142.2338  0.0051330628 -2.4251209D-08 -6.2629116D-14 -6.1987015D-19 -8.0553934D-24 -2.9862266D-28  5.4925460D-32
 208    3   -142.2030  0.0051327718 -2.4252336D-08 -6.2643996D-14 -6.2011197D-19 -8.0661091D-24 -2.9626949D-28  5.7092325D-32
 208    4   -142.1619  0.0051323838 -2.4253840D-08 -6.2663844D-14 -6.2043490D-19 -8.0802587D-24 -2.9299046D-28  5.9978260D-32
 208    5   -142.1106  0.0051318987 -2.4255720D-08 -6.2688670D-14 -6.2083936D-19 -8.0977193D-24 -2.8866485D-28  6.3580989D-32
 208    6   -142.0490  0.0051313165 -2.4257978D-08 -6.2718482D-14 -6.2132584D-19 -8.1183188D-24 -2.8314154D-28  6.7896275D-32
 208    7   -141.9772  0.0051306372 -2.4260613D-08 -6.2753292D-14 -6.2189495D-19 -8.1418283D-24 -2.7624067D-28  7.2916578D-32
 208    8   -141.8951  0.0051298609 -2.4263626D-08 -6.2793114D-14 -6.2254735D-19 -8.1679614D-24 -2.6775295D-28  7.8633490D-32
 208    9   -141.8027  0.0051289873 -2.4267018D-08 -6.2837964D-14 -6.2328376D-19 -8.1963458D-24 -2.5744122D-28  8.5033472D-32
 208   10   -141.7002  0.0051280166 -2.4270790D-08 -6.2887859D-14 -6.2410491D-19 -8.2265314D-24 -2.4504070D-28  9.2101591D-32
 208   11   -141.5874  0.0051269485 -2.4274942D-08 -6.2942821D-14 -6.2501157D-19 -8.2579356D-24 -2.3026416D-28  9.9810827D-32
 208   12   -141.4643  0.0051257832 -2.4279476D-08 -6.3002869D-14 -6.2600446D-19 -8.2898793D-24 -2.1279777D-28  1.0813485D-31
 208   13   -141.3311  0.0051245206 -2.4284393D-08 -6.3068030D-14 -6.2708423D-19 -8.3215221D-24 -1.9230925D-28  1.1703505D-31
 208   14   -141.1876  0.0051231605 -2.4289693D-08 -6.3138329D-14 -6.2825140D-19 -8.3518775D-24 -1.6844901D-28  1.2646690D-31
 208   15   -141.0339  0.0051217030 -2.4295379D-08 -6.3213794D-14 -6.2950631D-19 -8.3797749D-24 -1.4085375D-28  1.3637495D-31
 208   16   -140.8701  0.0051201479 -2.4301452D-08 -6.3294457D-14 -6.3084906D-19 -8.4038372D-24 -1.0915485D-28  1.4669020D-31
 208   17   -140.6960  0.0051184951 -2.4307912D-08 -6.3380349D-14 -6.3227937D-19 -8.4224822D-24 -7.2981648D-29  1.5733310D-31
 208   18   -140.5118  0.0051167447 -2.4314762D-08 -6.3471507D-14 -6.3379641D-19 -8.4336305D-24 -3.2009914D-29  1.6814369D-31
 208   19   -140.3174  0.0051148965 -2.4322003D-08 -6.3567966D-14 -6.3539917D-19 -8.4357183D-24  1.4190596D-29  1.7914253D-31
 208   20   -140.1128  0.0051129505 -2.4329638D-08 -6.3669765D-14 -6.3708556D-19 -8.4261675D-24  6.5904676D-29  1.9014072D-31
 209    0   -134.6954  0.0050186734 -2.4601762D-08 -6.6004745D-14 -5.6821492D-19  9.9981950D-24 -6.9838515D-28 -4.8602218D-31
 209    1   -134.6853  0.0050185750 -2.4602158D-08 -6.6009291D-14 -5.6811499D-19  9.9897395D-24 -7.0518377D-28 -4.8598695D-31
 209    2   -134.6653  0.0050183782 -2.4602950D-08 -6.6018379D-14 -5.6791541D-19  9.9725560D-24 -7.1877490D-28 -4.8589919D-31
 209    3   -134.6352  0.0050180830 -2.4604139D-08 -6.6032005D-14 -5.6761656D-19  9.9464418D-24 -7.3920308D-28 -4.8581549D-31
 209    4   -134.5950  0.0050176893 -2.4605724D-08 -6.6050163D-14 -5.6721942D-19  9.9103068D-24 -7.6640328D-28 -4.8561244D-31
 209    5   -134.5448  0.0050171972 -2.4607705D-08 -6.6072842D-14 -5.6672507D-19  9.8633032D-24 -8.0038519D-28 -4.8528502D-31
 209    6   -134.4846  0.0050166065 -2.4610085D-08 -6.6100030D-14 -5.6613504D-19  9.8042076D-24 -8.4112886D-28 -4.8478414D-31
 209    7   -134.4144  0.0050159174 -2.4612861D-08 -6.6131715D-14 -5.6545126D-19  9.7315589D-24 -8.8860313D-28 -4.8405112D-31
 209    8   -134.3342  0.0050151298 -2.4616037D-08 -6.6167879D-14 -5.6467622D-19  9.6436520D-24 -9.4276083D-28 -4.8301636D-31
 209    9   -134.2439  0.0050142435 -2.4619611D-08 -6.6208504D-14 -5.6381297D-19  9.5385505D-24 -1.0035345D-27 -4.8160154D-31
 209   10   -134.1436  0.0050132587 -2.4623585D-08 -6.6253571D-14 -5.6286527D-19  9.4140863D-24 -1.0708307D-27 -4.7971789D-31
 209   11   -134.0333  0.0050121751 -2.4627959D-08 -6.6303058D-14 -5.6183767D-19  9.2678680D-24 -1.1445237D-27 -4.7726708D-31
 209   12   -133.9131  0.0050109929 -2.4632735D-08 -6.6356941D-14 -5.6073565D-19  9.0972977D-24 -1.2244487D-27 -4.7414216D-31
 209   13   -133.7828  0.0050097118 -2.4637913D-08 -6.6415197D-14 -5.5956571D-19  8.8995693D-24 -1.3103946D-27 -4.7022577D-31
 209   14   -133.6425  0.0050083320 -2.4643494D-08 -6.6477799D-14 -5.5833565D-19  8.6714742D-24 -1.4020575D-27 -4.6533253D-31
 209   15   -133.4923  0.0050068532 -2.4649480D-08 -6.6544722D-14 -5.5705428D-19  8.4103108D-24 -1.4991809D-27 -4.5944582D-31
 209   16   -133.3321  0.0050052754 -2.4655872D-08 -6.6615940D-14 -5.5573201D-19  8.1128854D-24 -1.6013786D-27 -4.5244793D-31
 209   17   -133.1620  0.0050035986 -2.4662671D-08 -6.6691427D-14 -5.5438121D-19  7.7752872D-24 -1.7080802D-27 -4.4405136D-31
 209   18   -132.9819  0.0050018226 -2.4669878D-08 -6.6771159D-14 -5.5301558D-19  7.3943455D-24 -1.8187580D-27 -4.3417652D-31
 209   19   -132.7918  0.0049999474 -2.4677495D-08 -6.6855112D-14 -5.5165088D-19  6.9666135D-24 -1.9327430D-27 -4.2267307D-31
 209   20   -132.5919  0.0049979729 -2.4685522D-08 -6.6943267D-14 -5.5030488D-19  6.4886988D-24 -2.0492602D-27 -4.0939304D-31
 210    0   -127.3990  0.0049032467 -2.4953644D-08 -6.8237400D-14 -6.2508283D-19 -1.7444058D-23  1.1312580D-27  2.5906651D-31
 210    1   -127.3892  0.0049031469 -2.4954054D-08 -6.8242401D-14 -6.2525724D-19 -1.7430543D-23  1.1348926D-27  2.5821266D-31
 210    2   -127.3696  0.0049029473 -2.4954873D-08 -6.8252408D-14 -6.2560554D-19 -1.7403137D-23  1.1420834D-27  2.5643418D-31
 210    3   -127.3401  0.0049026478 -2.4956101D-08 -6.8267429D-14 -6.2612702D-19 -1.7361829D-23  1.1527985D-27  2.5379055D-31
 210    4   -127.3009  0.0049022485 -2.4957740D-08 -6.8287476D-14 -6.2682038D-19 -1.7306155D-23  1.1669113D-27  2.5024675D-31
 210    5   -127.2519  0.0049017493 -2.4959789D-08 -6.8312566D-14 -6.2768393D-19 -1.7235620D-23  1.1842731D-27  2.4578934D-31
 210    6   -127.1931  0.0049011502 -2.4962249D-08 -6.8342720D-14 -6.2871549D-19 -1.7149613D-23  1.2046933D-27  2.4039920D-31
 210    7   -127.1245  0.0049004513 -2.4965120D-08 -6.8377961D-14 -6.2991240D-19 -1.7047438D-23  1.2279420D-27  2.3405721D-31
 210    8   -127.0461  0.0048996523 -2.4968403D-08 -6.8418319D-14 -6.3127145D-19 -1.6928311D-23  1.2537472D-27  2.2674197D-31
 210    9   -126.9579  0.0048987534 -2.4972099D-08 -6.8463825D-14 -6.3278886D-19 -1.6791381D-23  1.2817941D-27  2.1843083D-31
 210   10   -126.8599  0.0048977544 -2.4976208D-08 -6.8514515D-14 -6.3446024D-19 -1.6635758D-23  1.3117226D-27  2.0910297D-31
 210   11   -126.7522  0.0048966554 -2.4980732D-08 -6.8570428D-14 -6.3628058D-19 -1.6460522D-23  1.3431277D-27  1.9873759D-31
 210   12   -126.6347  0.0048954562 -2.4985671D-08 -6.8631606D-14 -6.3824414D-19 -1.6264753D-23  1.3755579D-27  1.8731688D-31
 210   13   -126.5074  0.0048941568 -2.4991027D-08 -6.8698092D-14 -6.4034450D-19 -1.6047566D-23  1.4085148D-27  1.7482789D-31
 210   14   -126.3704  0.0048927571 -2.4996801D-08 -6.8769936D-14 -6.4257446D-19 -1.5808132D-23  1.4414530D-27  1.6126250D-31
 210   15   -126.2236  0.0048912571 -2.5002994D-08 -6.8847187D-14 -6.4492607D-19 -1.5545712D-23  1.4737825D-27  1.4662007D-31
 210   16   -126.0671  0.0048896567 -2.5009607D-08 -6.8929895D-14 -6.4739058D-19 -1.5259705D-23  1.5048669D-27  1.3090930D-31
 210   17   -125.9009  0.0048879558 -2.5016642D-08 -6.9018116D-14 -6.4995846D-19 -1.4949671D-23  1.5340301D-27  1.1415000D-31
 210   18   -125.7250  0.0048861544 -2.5024101D-08 -6.9111902D-14 -6.5261940D-19 -1.4615375D-23  1.5605561D-27  9.6373120D-32
 210   19   -125.5393  0.0048842522 -2.5031986D-08 -6.9211310D-14 -6.5536235D-19 -1.4256835D-23  1.5836971D-27  7.7625648D-32
 210   20   -125.3440  0.0048822494 -2.5040297D-08 -6.9316394D-14 -6.5817554D-19 -1.3874361D-23  1.6026780D-27  5.7970832D-32
 211    0   -120.3740  0.0047871656 -2.5304053D-08 -7.1249099D-14 -6.7650674D-19 -8.8317827D-24 -8.8399659D-29  1.0984768D-31
 211    1   -120.3644  0.0047870644 -2.5304481D-08 -7.1254511D-14 -6.7659513D-19 -8.8329711D-24 -8.6838765D-29  1.0987408D-31
 211    2   -120.3452  0.0047868619 -2.5305336D-08 -7.1265338D-14 -6.7677174D-19 -8.8348845D-24 -8.3786664D-29  1.0980781D-31
 211    3   -120.3165  0.0047865583 -2.5306619D-08 -7.1281584D-14 -6.7703684D-19 -8.8378176D-24 -7.9175765D-29  1.0974984D-31
 211    4   -120.2782  0.0047861534 -2.5308330D-08 -7.1303254D-14 -6.7739042D-19 -8.8414704D-24 -7.3032707D-29  1.0964505D-31
 211    5   -120.2304  0.0047856472 -2.5310470D-08 -7.1330359D-14 -6.7783260D-19 -8.8456240D-24 -6.5363116D-29  1.0947066D-31
 211    6   -120.1730  0.0047850397 -2.5313038D-08 -7.1362908D-14 -6.7836347D-19 -8.8499987D-24 -5.6178807D-29  1.0919584D-31
 211    7   -120.1060  0.0047843309 -2.5316036D-08 -7.1400913D-14 -6.7898313D-19 -8.8542686D-24 -4.5496905D-29  1.0878644D-31
 211    8   -120.0294  0.0047835207 -2.5319464D-08 -7.1444391D-14 -6.7969163D-19 -8.8580525D-24 -3.3344490D-29  1.0820177D-31
 211    9   -119.9433  0.0047826091 -2.5323324D-08 -7.1493357D-14 -6.8048899D-19 -8.8609220D-24 -1.9759882D-29  1.0739575D-31
 211   10   -119.8477  0.0047815961 -2.5327615D-08 -7.1547832D-14 -6.8137517D-19 -8.8623930D-24 -4.7980050D-30  1.0631519D-31
 211   11   -119.7425  0.0047804816 -2.5332339D-08 -7.1607836D-14 -6.8235003D-19 -8.8619511D-24  1.1468856D-29  1.0490439D-31
 211   12   -119.6278  0.0047792655 -2.5337497D-08 -7.1673393D-14 -6.8341332D-19 -8.8590378D-24  2.8945051D-29  1.0310152D-31
 211   13   -119.5035  0.0047779478 -2.5343090D-08 -7.1744527D-14 -6.8456463D-19 -8.8530687D-24  4.7508323D-29  1.0084088D-31
 211   14   -119.3698  0.0047765285 -2.5349120D-08 -7.1821268D-14 -6.8580343D-19 -8.8434454D-24  6.7005763D-29  9.8054201D-32
 211   15   -119.2265  0.0047750073 -2.5355588D-08 -7.1903644D-14 -6.8712895D-19 -8.8295498D-24  8.7248425D-29  9.4667872D-32
 211   16   -119.0737  0.0047733843 -2.5362495D-08 -7.1991687D-14 -6.8854023D-19 -8.8107909D-24  1.0800774D-28  9.0610051D-32
 211   17   -118.9115  0.0047716594 -2.5369843D-08 -7.2085430D-14 -6.9003606D-19 -8.7865947D-24  1.2901091D-28  8.5806477D-32
 211   18   -118.7397  0.0047698325 -2.5377633D-08 -7.2184909D-14 -6.9161500D-19 -8.7564436D-24  1.4993670D-28  8.0184933D-32
 211   19   -118.5585  0.0047679035 -2.5385868D-08 -7.2290161D-14 -6.9327533D-19 -8.7198911D-24  1.7041301D-28  7.3676452D-32
 211   20   -118.3678  0.0047658723 -2.5394550D-08 -7.2401224D-14 -6.9501506D-19 -8.6765968D-24  1.9001160D-28  6.6215578D-32
 212    0   -113.6187  0.0046705136 -2.5653778D-08 -7.4174315D-14 -7.1875651D-19 -1.8599931D-23 -1.7776021D-27  2.8745200D-31
 212    1   -113.6093  0.0046704110 -2.5654223D-08 -7.4180066D-14 -7.1894270D-19 -1.8621423D-23 -1.7735370D-27  2.8869164D-31
 212    2   -113.5906  0.0046702058 -2.5655113D-08 -7.4191572D-14 -7.1931547D-19 -1.8663705D-23 -1.7654545D-27  2.9100751D-31
 212    3   -113.5626  0.0046698979 -2.5656449D-08 -7.4208842D-14 -7.1987633D-19 -1.8727041D-23 -1.7531578D-27  2.9454996D-31
 212    4   -113.5253  0.0046694874 -2.5658230D-08 -7.4231890D-14 -7.2062709D-19 -1.8810796D-23 -1.7365309D-27  2.9925110D-31
 212    5   -113.4786  0.0046689742 -2.5660457D-08 -7.4260734D-14 -7.2157022D-19 -1.8914356D-23 -1.7153786D-27  3.0509051D-31
 212    6   -113.4225  0.0046683583 -2.5663131D-08 -7.4295397D-14 -7.2270877D-19 -1.9036936D-23 -1.6894586D-27  3.1204282D-31
 212    7   -113.3572  0.0046676397 -2.5666252D-08 -7.4335906D-14 -7.2404629D-19 -1.9177555D-23 -1.6584841D-27  3.2007421D-31
 212    8   -113.2825  0.0046668183 -2.5669822D-08 -7.4382294D-14 -7.2558682D-19 -1.9335035D-23 -1.6221265D-27  3.2914481D-31
 212    9   -113.1985  0.0046658941 -2.5673840D-08 -7.4434599D-14 -7.2733479D-19 -1.9507962D-23 -1.5800190D-27  3.3920378D-31
 212   10   -113.1052  0.0046648671 -2.5678308D-08 -7.4492864D-14 -7.2929497D-19 -1.9694687D-23 -1.5317591D-27  3.5019216D-31
 212   11   -113.0026  0.0046637371 -2.5683226D-08 -7.4557138D-14 -7.3147237D-19 -1.9893280D-23 -1.4769142D-27  3.6203808D-31
 212   12   -112.8907  0.0046625042 -2.5688597D-08 -7.4627474D-14 -7.3387215D-19 -2.0101526D-23 -1.4150277D-27  3.7465747D-31
 212   13   -112.7695  0.0046611683 -2.5694421D-08 -7.4703933D-14 -7.3649946D-19 -2.0316889D-23 -1.3456245D-27  3.8795281D-31
 212   14   -112.6390  0.0046597292 -2.5700699D-08 -7.4786581D-14 -7.3935935D-19 -2.0536492D-23 -1.2682201D-27  4.0181048D-31
 212   15   -112.4992  0.0046581870 -2.5707434D-08 -7.4875490D-14 -7.4245656D-19 -2.0757088D-23 -1.1823297D-27  4.1609904D-31
 212   16   -112.3502  0.0046565414 -2.5714627D-08 -7.4970737D-14 -7.4579537D-19 -2.0975043D-23 -1.0874791D-27  4.3066878D-31
 212   17   -112.1919  0.0046547926 -2.5722279D-08 -7.5072409D-14 -7.4937938D-19 -2.1186314D-23 -9.8321721D-28  4.4535018D-31
 212   18   -112.0243  0.0046529403 -2.5730393D-08 -7.5180595D-14 -7.5321130D-19 -2.1386435D-23 -8.6912889D-28  4.5995278D-31
 212   19   -111.8476  0.0046509845 -2.5738970D-08 -7.5295393D-14 -7.5729265D-19 -2.1570500D-23 -7.4485413D-28  4.7426246D-31
 212   20   -111.6616  0.0046489250 -2.5748013D-08 -7.5416906D-14 -7.6162356D-19 -2.1733169D-23 -6.1010107D-28  4.8804375D-31
 213    0   -107.1310  0.0045533823 -2.6002570D-08 -7.7688501D-14 -7.6867477D-19  8.0190842D-24 -7.7418835D-29 -5.9859750D-31
 213    1   -107.1219  0.0045532783 -2.6003036D-08 -7.7694650D-14 -7.6859470D-19  8.0178746D-24 -8.5757617D-29 -5.9845970D-31
 213    2   -107.1037  0.0045530703 -2.6003969D-08 -7.7706946D-14 -7.6843424D-19  8.0158604D-24 -1.0255832D-28 -5.9837858D-31
 213    3   -107.0764  0.0045527582 -2.6005367D-08 -7.7725386D-14 -7.6819382D-19  8.0117166D-24 -1.2768491D-28 -5.9811831D-31
 213    4   -107.0399  0.0045523421 -2.6007233D-08 -7.7749963D-14 -7.6787349D-19  8.0047815D-24 -1.6116823D-28 -5.9771319D-31
 213    5   -106.9944  0.0045518219 -2.6009566D-08 -7.7780670D-14 -7.6747351D-19  7.9938571D-24 -2.0298794D-28 -5.9711568D-31
 213    6   -106.9398  0.0045511977 -2.6012367D-08 -7.7817497D-14 -7.6699436D-19  7.9774336D-24 -2.5311028D-28 -5.9626309D-31
 213    7   -106.8761  0.0045504693 -2.6015636D-08 -7.7860433D-14 -7.6643674D-19  7.9537161D-24 -3.1148774D-28 -5.9508319D-31
 213    8   -106.8033  0.0045496367 -2.6019375D-08 -7.7909465D-14 -7.6580172D-19  7.9206187D-24 -3.7805051D-28 -5.9349218D-31
 213    9   -106.7214  0.0045486999 -2.6023583D-08 -7.7964577D-14 -7.6509083D-19  7.8757502D-24 -4.5270146D-28 -5.9139127D-31
 213   10   -106.6304  0.0045476589 -2.6028263D-08 -7.8025753D-14 -7.6430613D-19  7.8164645D-24 -5.3531095D-28 -5.8867526D-31
 213   11   -106.5304  0.0045465136 -2.6033415D-08 -7.8092974D-14 -7.6345043D-19  7.7398273D-24 -6.2570776D-28 -5.8522493D-31
 213   12   -106.4213  0.0045452638 -2.6039040D-08 -7.8166221D-14 -7.6252734D-19  7.6426604D-24 -7.2367185D-28 -5.8091308D-31
 213   13   -106.3031  0.0045439096 -2.6045140D-08 -7.8245472D-14 -7.6154148D-19  7.5215431D-24 -8.2892549D-28 -5.7560275D-31
 213   14   -106.1759  0.0045424509 -2.6051716D-08 -7.8330706D-14 -7.6049865D-19  7.3728394D-24 -9.4112449D-28 -5.6914895D-31
 213   15   -106.0397  0.0045408876 -2.6058770D-08 -7.8421900D-14 -7.5940597D-19  7.1927255D-24 -1.0598480D-27 -5.6140007D-31
 213   16   -105.8944  0.0045392196 -2.6066303D-08 -7.8519031D-14 -7.5827205D-19  6.9772231D-24 -1.1845906D-27 -5.5219973D-31
 213   17   -105.7401  0.0045374468 -2.6074318D-08 -7.8622076D-14 -7.5710721D-19  6.7222439D-24 -1.3147501D-27 -5.4138858D-31
 213   18   -105.5768  0.0045355692 -2.6082815D-08 -7.8731014D-14 -7.5592364D-19  6.4236334D-24 -1.4496210D-27 -5.2880703D-31
 213   19   -105.4045  0.0045335865 -2.6091797D-08 -7.8845823D-14 -7.5473555D-19  6.0772277D-24 -1.5883836D-27 -5.1429638D-31
 213   20   -105.2232  0.0045314988 -2.6101265D-08 -7.8966486D-14 -7.5355937D-19  5.6789129D-24 -1.7300963D-27 -4.9770196D-31
 214    0   -100.9086  0.0044358635 -2.6347418D-08 -8.0149710D-14 -7.7864719D-19 -1.6716037D-23 -1.2105509D-28  1.4434527D-31
 214    1   -100.8997  0.0044357581 -2.6347899D-08 -8.0155940D-14 -7.7881451D-19 -1.6717800D-23 -1.1897892D-28  1.4406280D-31
 214    2   -100.8820  0.0044355473 -2.6348861D-08 -8.0168403D-14 -7.7914874D-19 -1.6720288D-23 -1.1501657D-28  1.4320634D-31
 214    3   -100.8554  0.0044352311 -2.6350304D-08 -8.0187109D-14 -7.7965041D-19 -1.6724321D-23 -1.0902570D-28  1.4206256D-31
 214    4   -100.8199  0.0044348095 -2.6352229D-08 -8.0212068D-14 -7.8031948D-19 -1.6729366D-23 -1.0111263D-28  1.4053029D-31
 214    5   -100.7755  0.0044342824 -2.6354636D-08 -8.0243298D-14 -7.8115610D-19 -1.6735143D-23 -9.1342632D-29  1.3860390D-31
 214    6   -100.7223  0.0044336499 -2.6357525D-08 -8.0280818D-14 -7.8216040D-19 -1.6741305D-23 -7.9797155D-29  1.3627573D-31
 214    7   -100.6603  0.0044329118 -2.6360898D-08 -8.0324651D-14 -7.8333251D-19 -1.6747454D-23 -6.6575999D-29  1.3353924D-31
 214    8   -100.5893  0.0044320682 -2.6364755D-08 -8.0374827D-14 -7.8467254D-19 -1.6753137D-23 -5.1795821D-29  1.3038688D-31
 214    9   -100.5096  0.0044311190 -2.6369097D-08 -8.0431378D-14 -7.8618055D-19 -1.6757853D-23 -3.5592107D-29  1.2681084D-31
 214   10   -100.4210  0.0044300641 -2.6373924D-08 -8.0494340D-14 -7.8785651D-19 -1.6761077D-23 -1.8118480D-29  1.2280736D-31
 214   11   -100.3235  0.0044289036 -2.6379239D-08 -8.0563752D-14 -7.8970032D-19 -1.6762241D-23  4.5242542D-31  1.1837051D-31
 214   12   -100.2172  0.0044276372 -2.6385043D-08 -8.0639660D-14 -7.9171173D-19 -1.6760766D-23  1.9928709D-29  1.1349812D-31
 214   13   -100.1021  0.0044262650 -2.6391336D-08 -8.0722111D-14 -7.9389035D-19 -1.6756076D-23  4.0101774D-29  1.0819290D-31
 214   14    -99.9782  0.0044247869 -2.6398120D-08 -8.0811158D-14 -7.9623565D-19 -1.6747593D-23  6.0744656D-29  1.0246047D-31
 214   15    -99.8455  0.0044232028 -2.6405397D-08 -8.0906857D-14 -7.9874687D-19 -1.6734765D-23  8.1613687D-29  9.6311167D-32
 214   16    -99.7040  0.0044215126 -2.6413169D-08 -8.1009268D-14 -8.0142306D-19 -1.6717078D-23  1.0245137D-28  8.9762253D-32
 214   17    -99.5537  0.0044197163 -2.6421438D-08 -8.1118455D-14 -8.0426306D-19 -1.6694059D-23  1.2298699D-28  8.2836492D-32
 214   18    -99.3946  0.0044178136 -2.6430205D-08 -8.1234485D-14 -8.0726546D-19 -1.6665310D-23  1.4294061D-28  7.5565944D-32
 214   19    -99.2268  0.0044158046 -2.6439473D-08 -8.1357430D-14 -8.1042862D-19 -1.6630508D-23  1.6202745D-28  6.7989668D-32
 214   20    -99.0502  0.0044136890 -2.6449243D-08 -8.1487364D-14 -8.1375068D-19 -1.6589429D-23  1.7996019D-28  6.0158108D-32
 215    0    -94.9487  0.0043180850 -2.6683520D-08 -8.3056439D-14 -8.6985220D-19 -9.2334499D-24  6.9714833D-28 -4.8109595D-32
 215    1    -94.9400  0.0043179783 -2.6684018D-08 -8.3063398D-14 -8.6994450D-19 -9.2250848D-24  6.9647230D-28 -4.8409185D-32
 215    2    -94.9228  0.0043177648 -2.6685015D-08 -8.3077319D-14 -8.7012883D-19 -9.2083871D-24  6.9510859D-28 -4.9008616D-32
 215    3    -94.8969  0.0043174446 -2.6686511D-08 -8.3098205D-14 -8.7040471D-19 -9.1834020D-24  6.9303162D-28 -4.9912867D-32
 215    4    -94.8623  0.0043170176 -2.6688505D-08 -8.3126064D-14 -8.7077138D-19 -9.1502077D-24  6.9020324D-28 -5.1128406D-32
 215    5    -94.8191  0.0043164838 -2.6691000D-08 -8.3160904D-14 -8.7122786D-19 -9.1089072D-24  6.8657096D-28 -5.2664410D-32
 215    6    -94.7674  0.0043158432 -2.6693994D-08 -8.3202736D-14 -8.7177292D-19 -9.0596390D-24  6.8206917D-28 -5.4531234D-32
 215    7    -94.7069  0.0043150957 -2.6697490D-08 -8.3251573D-14 -8.7240509D-19 -9.0025773D-24  6.7661718D-28 -5.6741144D-32
 215    8    -94.6379  0.0043142413 -2.6701487D-08 -8.3307430D-14 -8.7312271D-19 -8.9379347D-24  6.7011904D-28 -5.9308945D-32
 215    9    -94.5603  0.0043132800 -2.6705987D-08 -8.3370324D-14 -8.7392388D-19 -8.8659816D-24  6.6246226D-28 -6.2248208D-32
 215   10    -94.4740  0.0043122116 -2.6710992D-08 -8.3440273D-14 -8.7480652D-19 -8.7870232D-24  6.5351434D-28 -6.5579260D-32
 215   11    -94.3791  0.0043110362 -2.6716501D-08 -8.3517298D-14 -8.7576837D-19 -8.7014453D-24  6.4312785D-28 -6.9317611D-32
 215   12    -94.2757  0.0043097537 -2.6722518D-08 -8.3601422D-14 -8.7680702D-19 -8.6096979D-24  6.3113264D-28 -7.3482354D-32
 215   13    -94.1637  0.0043083640 -2.6729042D-08 -8.3692668D-14 -8.7791993D-19 -8.5123108D-24  6.1733913D-28 -7.8092483D-32
 215   14    -94.0430  0.0043068669 -2.6736076D-08 -8.3791061D-14 -8.7910444D-19 -8.4099188D-24  6.0153552D-28 -8.3164072D-32
 215   15    -93.9139  0.0043052625 -2.6743622D-08 -8.3896629D-14 -8.8035789D-19 -8.3032598D-24  5.8348853D-28 -8.8712695D-32
 215   16    -93.7761  0.0043035507 -2.6751682D-08 -8.4009400D-14 -8.8167754D-19 -8.1931869D-24  5.6293824D-28 -9.4754771D-32
 215   17    -93.6298  0.0043017313 -2.6760257D-08 -8.4129402D-14 -8.8306075D-19 -8.0807081D-24  5.3960587D-28 -1.0129804D-31
 215   18    -93.4750  0.0042998042 -2.6769350D-08 -8.4256667D-14 -8.8450494D-19 -7.9669805D-24  5.1318811D-28 -1.0834793D-31
 215   19    -93.3117  0.0042977694 -2.6778963D-08 -8.4391226D-14 -8.8600775D-19 -7.8533414D-24  4.8335884D-28 -1.1590356D-31
 215   20    -93.1398  0.0042956267 -2.6789098D-08 -8.4533113D-14 -8.8756707D-19 -7.7413291D-24  4.4977541D-28 -1.2395324D-31
 216    0    -89.2481  0.0042001774 -2.7011138D-08 -8.5760846D-14 -8.8735388D-19 -1.7631422D-23 -1.6072018D-27  1.5288136D-31
 216    1    -89.2397  0.0042000694 -2.7011653D-08 -8.5767946D-14 -8.8753024D-19 -1.7650584D-23 -1.6050757D-27  1.5392737D-31
 216    2    -89.2229  0.0041998533 -2.7012682D-08 -8.5782149D-14 -8.8788364D-19 -1.7689055D-23 -1.6007351D-27  1.5608793D-31
 216    3    -89.1977  0.0041995291 -2.7014227D-08 -8.5803465D-14 -8.8841517D-19 -1.7746568D-23 -1.5941110D-27  1.5932275D-31
 216    4    -89.1641  0.0041990969 -2.7016286D-08 -8.5831906D-14 -8.8912656D-19 -1.7822869D-23 -1.5850678D-27  1.6362151D-31
 216    5    -89.1221  0.0041985565 -2.7018862D-08 -8.5867488D-14 -8.9002008D-19 -1.7917634D-23 -1.5734262D-27  1.6897387D-31
 216    6    -89.0717  0.0041979080 -2.7021954D-08 -8.5910235D-14 -8.9109853D-19 -1.8030407D-23 -1.5589633D-27  1.7536080D-31
 216    7    -89.0129  0.0041971514 -2.7025563D-08 -8.5960172D-14 -8.9236523D-19 -1.8160634D-23 -1.5414144D-27  1.8276167D-31
 216    8    -88.9458  0.0041962865 -2.7029690D-08 -8.6017330D-14 -8.9382397D-19 -1.8307616D-23 -1.5204746D-27  1.9114660D-31
 216    9    -88.8703  0.0041953133 -2.7034337D-08 -8.6081745D-14 -8.9547901D-19 -1.8470517D-23 -1.4958009D-27  2.0048196D-31
 216   10    -88.7864  0.0041942318 -2.7039504D-08 -8.6153457D-14 -8.9733498D-19 -1.8648308D-23 -1.4670154D-27  2.1072040D-31
 216   11    -88.6941  0.0041930420 -2.7045193D-08 -8.6232514D-14 -8.9939686D-19 -1.8839784D-23 -1.4337091D-27  2.2180782D-31
 216   12    -88.5935  0.0041917437 -2.7051405D-08 -8.6318965D-14 -9.0166991D-19 -1.9043518D-23 -1.3954463D-27  2.3367666D-31
 216   13    -88.4845  0.0041903368 -2.7058141D-08 -8.6412867D-14 -9.0415957D-19 -1.9257839D-23 -1.3517714D-27  2.4624464D-31
 216   14    -88.3672  0.0041888213 -2.7065404D-08 -8.6514285D-14 -9.0687137D-19 -1.9480820D-23 -1.3022128D-27  2.5941761D-31
 216   15    -88.2416  0.0041871972 -2.7073195D-08 -8.6623285D-14 -9.0981081D-19 -1.9710239D-23 -1.2462962D-27  2.7308058D-31
 216   16    -88.1076  0.0041854642 -2.7081517D-08 -8.6739944D-14 -9.1298327D-19 -1.9943570D-23 -1.1835489D-27  2.8710353D-31
 216   17    -87.9653  0.0041836224 -2.7090371D-08 -8.6864341D-14 -9.1639378D-19 -2.0177940D-23 -1.1135172D-27  3.0133023D-31
 216   18    -87.8148  0.0041816716 -2.7099759D-08 -8.6996564D-14 -9.2004695D-19 -2.0410136D-23 -1.0357756D-27  3.1558655D-31
 216   19    -87.6559  0.0041796116 -2.7109685D-08 -8.7136707D-14 -9.2394668D-19 -2.0636587D-23 -9.4994142D-28  3.2967531D-31
 216   20    -87.4888  0.0041774424 -2.7120150D-08 -8.7284870D-14 -9.2809603D-19 -2.0853358D-23 -8.5569494D-28  3.4337726D-31
 217    0    -83.8032  0.0040822828 -2.7327226D-08 -8.8649924D-14 -9.5757322D-19 -2.3476267D-24 -1.2593396D-28 -5.8458879D-31
 217    1    -83.7950  0.0040821734 -2.7327758D-08 -8.8657585D-14 -9.5759650D-19 -2.3488267D-24 -1.3418880D-28 -5.8439803D-31
 217    2    -83.7787  0.0040819548 -2.7328822D-08 -8.8672907D-14 -9.5764352D-19 -2.3522437D-24 -1.5054294D-28 -5.8376373D-31
 217    3    -83.7542  0.0040816269 -2.7330418D-08 -8.8695891D-14 -9.5771417D-19 -2.3581109D-24 -1.7503962D-28 -5.8276674D-31
 217    4    -83.7215  0.0040811896 -2.7332547D-08 -8.8726540D-14 -9.5780868D-19 -2.3672967D-24 -2.0763492D-28 -5.8135835D-31
 217    5    -83.6807  0.0040806429 -2.7335209D-08 -8.8764854D-14 -9.5792738D-19 -2.3809829D-24 -2.4826334D-28 -5.7946622D-31
 217    6    -83.6317  0.0040799868 -2.7338406D-08 -8.8810838D-14 -9.5807081D-19 -2.4006159D-24 -2.9683598D-28 -5.7700736D-31
 217    7    -83.5746  0.0040792213 -2.7342137D-08 -8.8864495D-14 -9.5823979D-19 -2.4279292D-24 -3.5323060D-28 -5.7387949D-31
 217    8    -83.5094  0.0040783463 -2.7346404D-08 -8.8925828D-14 -9.5843546D-19 -2.4649266D-24 -4.1728942D-28 -5.6996605D-31
 217    9    -83.4360  0.0040773617 -2.7351208D-08 -8.8994844D-14 -9.5865945D-19 -2.5138724D-24 -4.8880523D-28 -5.6513453D-31
 217   10    -83.3544  0.0040762675 -2.7356550D-08 -8.9071547D-14 -9.5891393D-19 -2.5772700D-24 -5.6751885D-28 -5.5924146D-31
 217   11    -83.2648  0.0040750637 -2.7362431D-08 -8.9155944D-14 -9.5920175D-19 -2.6578556D-24 -6.5310390D-28 -5.5212890D-31
 217   12    -83.1670  0.0040737502 -2.7368854D-08 -8.9248043D-14 -9.5952660D-19 -2.7585588D-24 -7.4516056D-28 -5.4363053D-31
 217   13    -83.0611  0.0040723268 -2.7375819D-08 -8.9347852D-14 -9.5989310D-19 -2.8824951D-24 -8.4320137D-28 -5.3356820D-31
 217   14    -82.9471  0.0040707936 -2.7383329D-08 -8.9455383D-14 -9.6030696D-19 -3.0328886D-24 -9.4664478D-28 -5.2176605D-31
 217   15    -82.8250  0.0040691503 -2.7391385D-08 -8.9570648D-14 -9.6077516D-19 -3.2130749D-24 -1.0547992D-27 -5.0803859D-31
 217   16    -82.6948  0.0040673970 -2.7399990D-08 -8.9693661D-14 -9.6130602D-19 -3.4264230D-24 -1.1668559D-27 -4.9220346D-31
 217   17    -82.5565  0.0040655335 -2.7409145D-08 -8.9824439D-14 -9.6190940D-19 -3.6762814D-24 -1.2818782D-27 -4.7408276D-31
 217   18    -82.4102  0.0040635597 -2.7418854D-08 -8.9963003D-14 -9.6259679D-19 -3.9659096D-24 -1.3987926D-27 -4.5350641D-31
 217   19    -82.2558  0.0040614755 -2.7429118D-08 -9.0109376D-14 -9.6338145D-19 -4.2983706D-24 -1.5163866D-27 -4.3032781D-31
 217   20    -82.0934  0.0040592807 -2.7439940D-08 -9.0263588D-14 -9.6427844D-19 -4.6764915D-24 -1.6332986D-27 -4.0441192D-31
 218    0    -78.6099  0.0039645510 -2.7629396D-08 -9.0977488D-14 -9.8803043D-19 -8.1590104D-24  1.8019027D-27 -3.1207566D-31
 218    1    -78.6020  0.0039644405 -2.7629942D-08 -9.0985392D-14 -9.8811191D-19 -8.1374125D-24  1.7975244D-27 -3.1340691D-31
 218    2    -78.5861  0.0039642195 -2.7631034D-08 -9.1001203D-14 -9.8827423D-19 -8.0943799D-24  1.7887124D-27 -3.1605427D-31
 218    3    -78.5623  0.0039638879 -2.7632672D-08 -9.1024925D-14 -9.8851610D-19 -8.0302331D-24  1.7753566D-27 -3.1999108D-31
 218    4    -78.5306  0.0039634457 -2.7634857D-08 -9.1056562D-14 -9.8883561D-19 -7.9454544D-24  1.7572923D-27 -3.2517816D-31
 218    5    -78.4910  0.0039628930 -2.7637590D-08 -9.1096124D-14 -9.8923026D-19 -7.8407093D-24  1.7343066D-27 -3.3156030D-31
 218    6    -78.4435  0.0039622297 -2.7640870D-08 -9.1143618D-14 -9.8969698D-19 -7.7168600D-24  1.7061404D-27 -3.3906497D-31
 218    7    -78.3880  0.0039614557 -2.7644699D-08 -9.1199056D-14 -9.9023219D-19 -7.5749623D-24  1.6724925D-27 -3.4760755D-31
 218    8    -78.3246  0.0039605710 -2.7649078D-08 -9.1262450D-14 -9.9083181D-19 -7.4163000D-24  1.6330273D-27 -3.5708452D-31
 218    9    -78.2533  0.0039595755 -2.7654008D-08 -9.1333814D-14 -9.9149142D-19 -7.2424003D-24  1.5873824D-27 -3.6737299D-31
 218   10    -78.1742  0.0039584693 -2.7659491D-08 -9.1413162D-14 -9.9220624D-19 -7.0550472D-24  1.5351763D-27 -3.7833273D-31
 218   11    -78.0871  0.0039572521 -2.7665527D-08 -9.1500510D-14 -9.9297129D-19 -6.8563040D-24  1.4760205D-27 -3.8980321D-31
 218   12    -77.9921  0.0039559240 -2.7672118D-08 -9.1595874D-14 -9.9378148D-19 -6.6485428D-24  1.4095298D-27 -4.0159920D-31
 218   13    -77.8893  0.0039544849 -2.7679267D-08 -9.1699272D-14 -9.9463174D-19 -6.4344322D-24  1.3353361D-27 -4.1352127D-31
 218   14    -77.7786  0.0039529346 -2.7686974D-08 -9.1810721D-14 -9.9551717D-19 -6.2169884D-24  1.2531043D-27 -4.2534111D-31
 218   15    -77.6600  0.0039512731 -2.7695243D-08 -9.1930238D-14 -9.9643319D-19 -5.9995611D-24  1.1625490D-27 -4.3681031D-31
 218   16    -77.5336  0.0039495004 -2.7704074D-08 -9.2057842D-14 -9.9737576D-19 -5.7858462D-24  1.0634532D-27 -4.4765759D-31
 218   17    -77.3994  0.0039476162 -2.7713471D-08 -9.2193551D-14 -9.9834151D-19 -5.5798836D-24  9.5568576D-28 -4.5758919D-31
 218   18    -77.2573  0.0039456204 -2.7723436D-08 -9.2337384D-14 -9.9932804D-19 -5.3860119D-24  8.3922226D-28 -4.6630236D-31
 218   19    -77.1074  0.0039435131 -2.7733971D-08 -9.2489359D-14 -1.0003341D-18 -5.2089089D-24  7.1417102D-28 -4.7346550D-31
 218   20    -76.9497  0.0039412939 -2.7745079D-08 -9.2649495D-14 -1.0013597D-18 -5.0535127D-24  5.8079159D-28 -4.7873630D-31
 219    0    -73.6639  0.0038471533 -2.7912194D-08 -9.2736551D-14 -9.8016508D-19 -8.6533593D-24  2.3764226D-27 -2.5228808D-31
 219    1    -73.6562  0.0038470416 -2.7912751D-08 -9.2744393D-14 -9.8025147D-19 -8.6248649D-24  2.3728725D-27 -2.5490892D-31
 219    2    -73.6408  0.0038468183 -2.7913864D-08 -9.2760078D-14 -9.8042341D-19 -8.5680042D-24  2.3656627D-27 -2.6014395D-31
 219    3    -73.6177  0.0038464833 -2.7915534D-08 -9.2783611D-14 -9.8067917D-19 -8.4830443D-24  2.3545730D-27 -2.6797943D-31
 219    4    -73.5869  0.0038460367 -2.7917761D-08 -9.2814998D-14 -9.8101624D-19 -8.3703986D-24  2.3392755D-27 -2.7839330D-31
 219    5    -73.5485  0.0038454783 -2.7920546D-08 -9.2854247D-14 -9.8143127D-19 -8.2306462D-24  2.3193356D-27 -2.9135518D-31
 219    6    -73.5023  0.0038448081 -2.7923890D-08 -9.2901368D-14 -9.8192012D-19 -8.0645607D-24  2.2942123D-27 -3.0682367D-31
 219    7    -73.4485  0.0038440262 -2.7927793D-08 -9.2956371D-14 -9.8247793D-19 -7.8731482D-24  2.2632659D-27 -3.2474079D-31
 219    8    -73.3870  0.0038431325 -2.7932256D-08 -9.3019269D-14 -9.8309914D-19 -7.6576740D-24  2.2257573D-27 -3.4503521D-31
 219    9    -73.3178  0.0038421268 -2.7937281D-08 -9.3090077D-14 -9.8377758D-19 -7.4197080D-24  2.1808572D-27 -3.6761447D-31
 219   10    -73.2410  0.0038410092 -2.7942869D-08 -9.3168809D-14 -9.8450658D-19 -7.1611812D-24  2.1276534D-27 -3.9236294D-31
 219   11    -73.1565  0.0038397796 -2.7949021D-08 -9.3255480D-14 -9.8527901D-19 -6.8844267D-24  2.0651595D-27 -4.1913840D-31
 219   12    -73.0644  0.0038384379 -2.7955738D-08 -9.3350105D-14 -9.8608750D-19 -6.5922583D-24  1.9923286D-27 -4.4776116D-31
 219   13    -72.9646  0.0038369840 -2.7963024D-08 -9.3452702D-14 -9.8692457D-19 -6.2879799D-24  1.9080640D-27 -4.7802739D-31
 219   14    -72.8572  0.0038354178 -2.7970878D-08 -9.3563286D-14 -9.8778280D-19 -5.9754934D-24  1.8112442D-27 -5.0968368D-31
 219   15    -72.7421  0.0038337393 -2.7979304D-08 -9.3681873D-14 -9.8865515D-19 -5.6593353D-24  1.7007406D-27 -5.4243272D-31
 219   16    -72.6195  0.0038319484 -2.7988304D-08 -9.3808478D-14 -9.8953513D-19 -5.3447432D-24  1.5754456D-27 -5.7592342D-31
 219   17    -72.4892  0.0038300448 -2.7997879D-08 -9.3943115D-14 -9.9041720D-19 -5.0376357D-24  1.4342960D-27 -6.0976835D-31
 219   18    -72.3514  0.0038280286 -2.8008033D-08 -9.4085799D-14 -9.9129707D-19 -4.7447614D-24  1.2763185D-27 -6.4350529D-31
 219   19    -72.2060  0.0038258996 -2.8018767D-08 -9.4236543D-14 -9.9217215D-19 -4.4736453D-24  1.1006625D-27 -6.7661774D-31
 219   20    -72.0530  0.0038236576 -2.8030085D-08 -9.4395361D-14 -9.9304195D-19 -4.2326313D-24  9.0664822D-28 -7.0852331D-31
 220    0    -68.9600  0.0037302848 -2.8169073D-08 -9.3752760D-14 -1.0384267D-18 -3.4140368D-23  3.6307296D-27  1.0850560D-30
 220    1    -68.9525  0.0037301721 -2.8169635D-08 -9.3761069D-14 -1.0387679D-18 -3.4096709D-23  3.6459011D-27  1.0822431D-30
 220    2    -68.9376  0.0037299467 -2.8170761D-08 -9.3777695D-14 -1.0394490D-18 -3.4008848D-23  3.6761255D-27  1.0765832D-30
 220    3    -68.9152  0.0037296087 -2.8172449D-08 -9.3802654D-14 -1.0404673D-18 -3.3875703D-23  3.7211634D-27  1.0680079D-30
 220    4    -68.8854  0.0037291579 -2.8174700D-08 -9.3835970D-14 -1.0418187D-18 -3.3695666D-23  3.7806499D-27  1.0564148D-30
 220    5    -68.8481  0.0037285944 -2.8177516D-08 -9.3877677D-14 -1.0434978D-18 -3.3466632D-23  3.8540864D-27  1.0416695D-30
 220    6    -68.8034  0.0037279181 -2.8180897D-08 -9.3927813D-14 -1.0454974D-18 -3.3186018D-23  3.9408325D-27  1.0236071D-30
 220    7    -68.7512  0.0037271289 -2.8184843D-08 -9.3986425D-14 -1.0478087D-18 -3.2850825D-23  4.0400950D-27  1.0020377D-30
 220    8    -68.6916  0.0037262270 -2.8189356D-08 -9.4053569D-14 -1.0504212D-18 -3.2457651D-23  4.1509138D-27  9.7674170D-31
 220    9    -68.6245  0.0037252120 -2.8194437D-08 -9.4129304D-14 -1.0533220D-18 -3.2002795D-23  4.2721489D-27  9.4748387D-31
 220   10    -68.5500  0.0037240842 -2.8200087D-08 -9.4213697D-14 -1.0564964D-18 -3.1482294D-23  4.4024641D-27  9.1400978D-31
 220   11    -68.4681  0.0037228432 -2.8206308D-08 -9.4306820D-14 -1.0599271D-18 -3.0892036D-23  4.5403113D-27  8.7605523D-31
 220   12    -68.3788  0.0037214891 -2.8213102D-08 -9.4408750D-14 -1.0635945D-18 -3.0227827D-23  4.6839148D-27  8.3334767D-31
 220   13    -68.2820  0.0037200219 -2.8220470D-08 -9.4519566D-14 -1.0674761D-18 -2.9485571D-23  4.8312592D-27  7.8562898D-31
 220   14    -68.1779  0.0037184413 -2.8228415D-08 -9.4639352D-14 -1.0715467D-18 -2.8661303D-23  4.9800650D-27  7.3263172D-31
 220   15    -68.0664  0.0037167473 -2.8236938D-08 -9.4768193D-14 -1.0757779D-18 -2.7751443D-23  5.1277922D-27  6.7412662D-31
 220   16    -67.9475  0.0037149399 -2.8246043D-08 -9.4906174D-14 -1.0801386D-18 -2.6752903D-23  5.2716219D-27  6.0990801D-31
 220   17    -67.8212  0.0037130188 -2.8255730D-08 -9.5053378D-14 -1.0845944D-18 -2.5663300D-23  5.4084590D-27  5.3982064D-31
 220   18    -67.6875  0.0037109840 -2.8266005D-08 -9.5209887D-14 -1.0891077D-18 -2.4481103D-23  5.5349221D-27  4.6374535D-31
 220   19    -67.5466  0.0037088354 -2.8276868D-08 -9.5375778D-14 -1.0936384D-18 -2.3205939D-23  5.6473697D-27  3.8165089D-31
 220   20    -67.3983  0.0037065728 -2.8288324D-08 -9.5551124D-14 -1.0981432D-18 -2.1838787D-23  5.7419103D-27  2.9359405D-31
 221    0    -64.4929  0.0036141601 -2.8397546D-08 -9.4716379D-14 -9.8509526D-19 -3.0174182D-23 -3.2540912D-27  8.2387616D-31
 221    1    -64.4856  0.0036140465 -2.8398115D-08 -9.4724261D-14 -9.8539720D-19 -3.0213165D-23 -3.2425469D-27  8.2528103D-31
 221    2    -64.4712  0.0036138194 -2.8399252D-08 -9.4740032D-14 -9.8600224D-19 -3.0290711D-23 -3.2193990D-27  8.2805448D-31
 221    3    -64.4495  0.0036134786 -2.8400957D-08 -9.4763707D-14 -9.8691270D-19 -3.0405994D-23 -3.1845336D-27  8.3212690D-31
 221    4    -64.4206  0.0036130241 -2.8403232D-08 -9.4795308D-14 -9.8813199D-19 -3.0557742D-23 -3.1377840D-27  8.3738779D-31
 221    5    -64.3845  0.0036124560 -2.8406076D-08 -9.4834864D-14 -9.8966456D-19 -3.0744259D-23 -3.0789420D-27  8.4369239D-31
 221    6    -64.3411  0.0036117742 -2.8409491D-08 -9.4882412D-14 -9.9151582D-19 -3.0963404D-23 -3.0077660D-27  8.5085719D-31
 221    7    -64.2906  0.0036109787 -2.8413477D-08 -9.4937998D-14 -9.9369203D-19 -3.1212561D-23 -2.9239928D-27  8.5865864D-31
 221    8    -64.2328  0.0036100694 -2.8418036D-08 -9.5001674D-14 -9.9620014D-19 -3.1488656D-23 -2.8273567D-27  8.6683541D-31
 221    9    -64.1678  0.0036090463 -2.8423168D-08 -9.5073503D-14 -9.9904769D-19 -3.1788115D-23 -2.7176057D-27  8.7508241D-31
 221   10    -64.0957  0.0036079092 -2.8428875D-08 -9.5153554D-14 -1.0022426D-18 -3.2106891D-23 -2.5945214D-27  8.8306045D-31
 221   11    -64.0163  0.0036066582 -2.8435158D-08 -9.5241908D-14 -1.0057928D-18 -3.2440401D-23 -2.4579500D-27  8.9037657D-31
 221   12    -63.9298  0.0036052932 -2.8442019D-08 -9.5338651D-14 -1.0097065D-18 -3.2783581D-23 -2.3078241D-27  8.9660330D-31
 221   13    -63.8360  0.0036038140 -2.8449459D-08 -9.5443883D-14 -1.0139912D-18 -3.3130886D-23 -2.1441930D-27  9.0127401D-31
 221   14    -63.7352  0.0036022206 -2.8457481D-08 -9.5557711D-14 -1.0186540D-18 -3.3476289D-23 -1.9672591D-27  9.0387807D-31
 221   15    -63.6271  0.0036005129 -2.8466087D-08 -9.5680252D-14 -1.0237011D-18 -3.3813365D-23 -1.7774065D-27  9.0388146D-31
 221   16    -63.5119  0.0035986908 -2.8475279D-08 -9.5811633D-14 -1.0291375D-18 -3.4135249D-23 -1.5752529D-27  9.0069198D-31
 221   17    -63.3896  0.0035967541 -2.8485059D-08 -9.5951991D-14 -1.0349665D-18 -3.4434829D-23 -1.3616695D-27  8.9371405D-31
 221   18    -63.2602  0.0035947028 -2.8495429D-08 -9.6101474D-14 -1.0411898D-18 -3.4704788D-23 -1.1378279D-27  8.8233326D-31
 221   19    -63.1236  0.0035925367 -2.8506394D-08 -9.6260237D-14 -1.0478066D-18 -3.4937660D-23 -9.0524969D-28  8.6589847D-31
 221   20    -62.9799  0.0035902558 -2.8517955D-08 -9.6428446D-14 -1.0548139D-18 -3.5126104D-23 -6.6582044D-28  8.4378554D-31
 222    0    -60.2565  0.0034989979 -2.8593476D-08 -9.5472302D-14 -1.1420477D-18 -5.5431064D-23 -6.4605635D-27  5.8611785D-31
 222    1    -60.2495  0.0034988835 -2.8594049D-08 -9.5481441D-14 -1.1426024D-18 -5.5508545D-23 -6.4523300D-27  5.8998622D-31
 222    2    -60.2355  0.0034986547 -2.8595195D-08 -9.5499732D-14 -1.1437141D-18 -5.5663206D-23 -6.4357012D-27  5.9770965D-31
 222    3    -60.2145  0.0034983116 -2.8596914D-08 -9.5527201D-14 -1.1453875D-18 -5.5894445D-23 -6.4103528D-27  6.0926654D-31
 222    4    -60.1865  0.0034978540 -2.8599208D-08 -9.5563889D-14 -1.1476294D-18 -5.6201331D-23 -6.3758012D-27  6.2461812D-31
 222    5    -60.1515  0.0034972820 -2.8602075D-08 -9.5609851D-14 -1.1504490D-18 -5.6582570D-23 -6.3314062D-27  6.4371045D-31
 222    6    -60.1096  0.0034965955 -2.8605518D-08 -9.5665154D-14 -1.1538576D-18 -5.7036482D-23 -6.2763755D-27  6.6647238D-31
 222    7    -60.0606  0.0034957945 -2.8609537D-08 -9.5729882D-14 -1.1578686D-18 -5.7560949D-23 -6.2097646D-27  6.9281599D-31
 222    8    -60.0047  0.0034948789 -2.8614134D-08 -9.5804133D-14 -1.1624972D-18 -5.8153335D-23 -6.1304963D-27  7.2261736D-31
 222    9    -59.9418  0.0034938487 -2.8619310D-08 -9.5888022D-14 -1.1677607D-18 -5.8810466D-23 -6.0373561D-27  7.5573571D-31
 222   10    -59.8719  0.0034927038 -2.8625066D-08 -9.5981679D-14 -1.1736777D-18 -5.9528534D-23 -5.9290098D-27  7.9199267D-31
 222   11    -59.7951  0.0034914442 -2.8631404D-08 -9.6085252D-14 -1.1802686D-18 -6.0303019D-23 -5.8040204D-27  8.3117361D-31
 222   12    -59.7113  0.0034900697 -2.8638326D-08 -9.6198907D-14 -1.1875547D-18 -6.1128611D-23 -5.6608621D-27  8.7301804D-31
 222   13    -59.6206  0.0034885803 -2.8645835D-08 -9.6322828D-14 -1.1955583D-18 -6.1999164D-23 -5.4979389D-27  9.1722949D-31
 222   14    -59.5229  0.0034869759 -2.8653932D-08 -9.6457219D-14 -1.2043021D-18 -6.2907507D-23 -5.3136248D-27  9.6343199D-31
 222   15    -59.4184  0.0034852564 -2.8662619D-08 -9.6602304D-14 -1.2138090D-18 -6.3845493D-23 -5.1062748D-27  1.0112143D-30
 222   16    -59.3069  0.0034834217 -2.8671901D-08 -9.6758329D-14 -1.2241015D-18 -6.4803871D-23 -4.8742669D-27  1.0601057D-30
 222   17    -59.1885  0.0034814717 -2.8681778D-08 -9.6925559D-14 -1.2352012D-18 -6.5772138D-23 -4.6160581D-27  1.1095369D-30
 222   18    -59.0632  0.0034794062 -2.8692256D-08 -9.7104285D-14 -1.2471280D-18 -6.6738610D-23 -4.3302065D-27  1.1588963D-30
 222   19    -58.9310  0.0034772252 -2.8703337D-08 -9.7294817D-14 -1.2598998D-18 -6.7690342D-23 -4.0154333D-27  1.2075033D-30
 222   20    -58.7919  0.0034749285 -2.8715024D-08 -9.7497489D-14 -1.2735314D-18 -6.8612996D-23 -3.6706960D-27  1.2545647D-30
 223    0    -56.2443  0.0033850102 -2.8763112D-08 -9.8467133D-14 -1.5199369D-18 -3.2015200D-23  1.3755748D-27  1.8373148D-31
 223    1    -56.2376  0.0033848951 -2.8763703D-08 -9.8479293D-14 -1.5202570D-18 -3.1998681D-23  1.3781625D-27  1.8587907D-31
 223    2    -56.2240  0.0033846650 -2.8764885D-08 -9.8503623D-14 -1.5208967D-18 -3.1965545D-23  1.3834283D-27  1.9018125D-31
 223    3    -56.2037  0.0033843198 -2.8766658D-08 -9.8540136D-14 -1.5218549D-18 -3.1915609D-23  1.3915540D-27  1.9665502D-31
 223    4    -56.1766  0.0033838595 -2.8769024D-08 -9.8588855D-14 -1.5231302D-18 -3.1848563D-23  1.4028129D-27  2.0531935D-31
 223    5    -56.1428  0.0033832841 -2.8771983D-08 -9.8649812D-14 -1.5247205D-18 -3.1763976D-23  1.4175687D-27  2.1619838D-31
 223    6    -56.1022  0.0033825935 -2.8775535D-08 -9.8723045D-14 -1.5266233D-18 -3.1661268D-23  1.4362833D-27  2.2932044D-31
 223    7    -56.0549  0.0033817878 -2.8779683D-08 -9.8808598D-14 -1.5288353D-18 -3.1539685D-23  1.4595124D-27  2.4471261D-31
 223    8    -56.0008  0.0033808667 -2.8784429D-08 -9.8906524D-14 -1.5313529D-18 -3.1398259D-23  1.4879118D-27  2.6240163D-31
 223    9    -55.9399  0.0033798304 -2.8789773D-08 -9.9016883D-14 -1.5341714D-18 -3.1235766D-23  1.5222331D-27  2.8240465D-31
 223   10    -55.8723  0.0033786787 -2.8795717D-08 -9.9139741D-14 -1.5372858D-18 -3.1050703D-23  1.5633296D-27  3.0473332D-31
 223   11    -55.7980  0.0033774115 -2.8802265D-08 -9.9275172D-14 -1.5406899D-18 -3.0841223D-23  1.6121529D-27  3.2938823D-31
 223   12    -55.7170  0.0033760289 -2.8809418D-08 -9.9423256D-14 -1.5443768D-18 -3.0605031D-23  1.6697444D-27  3.5633310D-31
 223   13    -55.6292  0.0033745306 -2.8817179D-08 -9.9584077D-14 -1.5483383D-18 -3.0339404D-23  1.7372401D-27  3.8552171D-31
 223   14    -55.5348  0.0033729166 -2.8825552D-08 -9.9757728D-14 -1.5525650D-18 -3.0041084D-23  1.8158594D-27  4.1687532D-31
 223   15    -55.4336  0.0033711868 -2.8834538D-08 -9.9944305D-14 -1.5570462D-18 -2.9706224D-23  1.9068948D-27  4.5028299D-31
 223   16    -55.3257  0.0033693410 -2.8844142D-08 -1.0014391D-13 -1.5617694D-18 -2.9330226D-23  2.0116858D-27  4.8556028D-31
 223   17    -55.2112  0.0033673793 -2.8854368D-08 -1.0035665D-13 -1.5667199D-18 -2.8907819D-23  2.1316203D-27  5.2250180D-31
 223   18    -55.0900  0.0033653014 -2.8865219D-08 -1.0058263D-13 -1.5718809D-18 -2.8432919D-23  2.2680999D-27  5.6084402D-31
 223   19    -54.9622  0.0033631072 -2.8876699D-08 -1.0082196D-13 -1.5772325D-18 -2.7897838D-23  2.4223506D-27  5.9997200D-31
 223   20    -54.8277  0.0033607966 -2.8888813D-08 -1.0107476D-13 -1.5827526D-18 -2.7295862D-23  2.5959779D-27  6.3996074D-31
 224    0    -52.4496  0.0032723472 -2.8917920D-08 -1.0145310D-13 -1.2482156D-18  4.7930088D-23  2.5571566D-27 -7.9658160D-31
 224    1    -52.4431  0.0032722315 -2.8918529D-08 -1.0146308D-13 -1.2477362D-18  4.7960708D-23  2.5460126D-27 -7.9546099D-31
 224    2    -52.4300  0.0032720002 -2.8919747D-08 -1.0148304D-13 -1.2467763D-18  4.8021536D-23  2.5237732D-27 -7.9319507D-31
 224    3    -52.4103  0.0032716531 -2.8921573D-08 -1.0151294D-13 -1.2453344D-18  4.8111779D-23  2.4905340D-27 -7.8974216D-31
 224    4    -52.3842  0.0032711904 -2.8924010D-08 -1.0155276D-13 -1.2434075D-18  4.8230248D-23  2.4464435D-27 -7.8503958D-31
 224    5    -52.3515  0.0032706118 -2.8927058D-08 -1.0160245D-13 -1.2409924D-18  4.8375367D-23  2.3917052D-27 -7.7900346D-31
 224    6    -52.3122  0.0032699175 -2.8930716D-08 -1.0166195D-13 -1.2380847D-18  4.8545192D-23  2.3265844D-27 -7.7153410D-31
 224    7    -52.2665  0.0032691074 -2.8934988D-08 -1.0173119D-13 -1.2346798D-18  4.8737429D-23  2.2514163D-27 -7.6251391D-31
 224    8    -52.2142  0.0032681814 -2.8939873D-08 -1.0181008D-13 -1.2307723D-18  4.8949444D-23  2.1666120D-27 -7.5181186D-31
 224    9    -52.1553  0.0032671395 -2.8945373D-08 -1.0189854D-13 -1.2263565D-18  4.9178309D-23  2.0726674D-27 -7.3928694D-31
 224   10    -52.0900  0.0032659816 -2.8951490D-08 -1.0199645D-13 -1.2214264D-18  4.9420798D-23  1.9701748D-27 -7.2478244D-31
 224   11    -52.0182  0.0032647075 -2.8958225D-08 -1.0210369D-13 -1.2159761D-18  4.9673496D-23  1.8598234D-27 -7.0815815D-31
 224   12    -51.9398  0.0032633174 -2.8965581D-08 -1.0222014D-13 -1.2099996D-18  4.9932765D-23  1.7424182D-27 -6.8926067D-31
 224   13    -51.8550  0.0032618110 -2.8973559D-08 -1.0234564D-13 -1.2034910D-18  5.0194837D-23  1.6188835D-27 -6.6794528D-31
 224   14    -51.7637  0.0032601882 -2.8982161D-08 -1.0248004D-13 -1.1964452D-18  5.0455848D-23  1.4902732D-27 -6.4407018D-31
 224   15    -51.6659  0.0032584490 -2.8991391D-08 -1.0262316D-13 -1.1888573D-18  5.0712022D-23  1.3577563D-27 -6.1755685D-31
 224   16    -51.5617  0.0032565932 -2.9001250D-08 -1.0277481D-13 -1.1807232D-18  5.0959563D-23  1.2226444D-27 -5.8831495D-31
 224   17    -51.4510  0.0032546208 -2.9011741D-08 -1.0293480D-13 -1.1720396D-18  5.1194846D-23  1.0863769D-27 -5.5629744D-31
 224   18    -51.3339  0.0032525315 -2.9022867D-08 -1.0310291D-13 -1.1628038D-18  5.1415270D-23  9.5033370D-28 -5.2182802D-31
 224   19    -51.2103  0.0032503254 -2.9034631D-08 -1.0327891D-13 -1.1530153D-18  5.1616500D-23  8.1648727D-28 -4.8443127D-31
 224   20    -51.0803  0.0032480021 -2.9047036D-08 -1.0346257D-13 -1.1426735D-18  5.1796626D-23  6.8642438D-28 -4.4452114D-31
 225    0    -48.8652  0.0031611670 -2.9035481D-08 -9.8261505D-14 -4.5483617D-19  5.5347402D-23 -6.7155463D-27 -2.1371957D-30
 225    1    -48.8589  0.0031610509 -2.9036071D-08 -9.8265141D-14 -4.5428309D-19  5.5266634D-23 -6.7454762D-27 -2.1385295D-30
 225    2    -48.8463  0.0031608186 -2.9037250D-08 -9.8272401D-14 -4.5317939D-19  5.5104015D-23 -6.8053904D-27 -2.1411568D-30
 225    3    -48.8273  0.0031604701 -2.9039019D-08 -9.8283258D-14 -4.5152997D-19  5.4857387D-23 -6.8953963D-27 -2.1449994D-30
 225    4    -48.8020  0.0031600055 -2.9041378D-08 -9.8297671D-14 -4.4934235D-19  5.4523496D-23 -7.0156510D-27 -2.1499391D-30
 225    5    -48.7704  0.0031594246 -2.9044327D-08 -9.8315591D-14 -4.4662679D-19  5.4098015D-23 -7.1663495D-27 -2.1558227D-30
 225    6    -48.7325  0.0031587275 -2.9047867D-08 -9.8336951D-14 -4.4339653D-19  5.3575477D-23 -7.3477158D-27 -2.1624475D-30
 225    7    -48.6883  0.0031579141 -2.9051998D-08 -9.8361677D-14 -4.3966807D-19  5.2949320D-23 -7.5599863D-27 -2.1695752D-30
 225    8    -48.6378  0.0031569844 -2.9056720D-08 -9.8389681D-14 -4.3546148D-19  5.2211829D-23 -7.8033946D-27 -2.1769167D-30
 225    9    -48.5810  0.0031559382 -2.9062034D-08 -9.8420866D-14 -4.3080080D-19  5.1354182D-23 -8.0781535D-27 -2.1841529D-30
 225   10    -48.5178  0.0031547756 -2.9067940D-08 -9.8455126D-14 -4.2571447D-19  5.0366377D-23 -8.3844268D-27 -2.1909065D-30
 225   11    -48.4485  0.0031534965 -2.9074439D-08 -9.8492346D-14 -4.2023586D-19  4.9237284D-23 -8.7223067D-27 -2.1967620D-30
 225   12    -48.3728  0.0031521007 -2.9081532D-08 -9.8532408D-14 -4.1440380D-19  4.7954612D-23 -9.0917807D-27 -2.2012535D-30
 225   13    -48.2909  0.0031505883 -2.9089219D-08 -9.8575185D-14 -4.0826324D-19  4.6504932D-23 -9.4926971D-27 -2.2038608D-30
 225   14    -48.2027  0.0031489591 -2.9097502D-08 -9.8620550D-14 -4.0186585D-19  4.4873793D-23 -9.9247449D-27 -2.2040563D-30
 225   15    -48.1082  0.0031472130 -2.9106380D-08 -9.8668375D-14 -3.9527081D-19  4.3045610D-23 -1.0387390D-26 -2.2012352D-30
 225   16    -48.0075  0.0031453498 -2.9115854D-08 -9.8718536D-14 -3.8854554D-19  4.1003813D-23 -1.0879848D-26 -2.1947525D-30
 225   17    -47.9006  0.0031433696 -2.9125926D-08 -9.8770913D-14 -3.8176604D-19  3.8731756D-23 -1.1401231D-26 -2.1842869D-30
 225   18    -47.7875  0.0031412722 -2.9136596D-08 -9.8825396D-14 -3.7501953D-19  3.6209775D-23 -1.1949781D-26 -2.1685373D-30
 225   19    -47.6682  0.0031390574 -2.9147866D-08 -9.8881889D-14 -3.6840266D-19  3.3419670D-23 -1.2523869D-26 -2.1470857D-30
 225   20    -47.5427  0.0031367251 -2.9159735D-08 -9.8940315D-14 -3.6202409D-19  3.0342098D-23 -1.3121277D-26 -2.1192206D-30
 226    0    -45.4837  0.0030517737 -2.9075236D-08 -9.0659650D-14 -7.1793371D-19 -1.4604989D-22 -1.7936146D-26 -4.7061961D-32
 226    1    -45.4776  0.0030516574 -2.9075780D-08 -9.0665400D-14 -7.1939529D-19 -1.4626513D-22 -1.7936789D-26 -4.5004970D-32
 226    2    -45.4654  0.0030514248 -2.9076869D-08 -9.0676933D-14 -7.2232490D-19 -1.4669563D-22 -1.7937989D-26 -4.0852250D-32
 226    3    -45.4471  0.0030510759 -2.9078501D-08 -9.0694322D-14 -7.2673547D-19 -1.4734145D-22 -1.7939569D-26 -3.4532018D-32
 226    4    -45.4227  0.0030506106 -2.9080678D-08 -9.0717672D-14 -7.3264636D-19 -1.4820261D-22 -1.7941257D-26 -2.5937007D-32
 226    5    -45.3922  0.0030500290 -2.9083400D-08 -9.0747126D-14 -7.4008342D-19 -1.4927917D-22 -1.7942684D-26 -1.4916232D-32
 226    6    -45.3556  0.0030493309 -2.9086667D-08 -9.0782866D-14 -7.4907894D-19 -1.5057111D-22 -1.7943362D-26 -1.2821273D-33
 226    7    -45.3129  0.0030485165 -2.9090481D-08 -9.0825110D-14 -7.5967170D-19 -1.5207839D-22 -1.7942679D-26  1.5202836D-32
 226    8    -45.2641  0.0030475855 -2.9094842D-08 -9.0874120D-14 -7.7190688D-19 -1.5380083D-22 -1.7939883D-26  3.4810840D-32
 226    9    -45.2093  0.0030465380 -2.9099751D-08 -9.0930198D-14 -7.8583615D-19 -1.5573811D-22 -1.7934056D-26  5.7872557D-32
 226   10    -45.1484  0.0030453739 -2.9105208D-08 -9.0993691D-14 -8.0151755D-19 -1.5788969D-22 -1.7924092D-26  8.4768267D-32
 226   11    -45.0814  0.0030440931 -2.9111216D-08 -9.1064992D-14 -8.1901552D-19 -1.6025481D-22 -1.7908663D-26  1.1595321D-31
 226   12    -45.0083  0.0030426956 -2.9117776D-08 -9.1144546D-14 -8.3840076D-19 -1.6283219D-22 -1.7886209D-26  1.5189667D-31
 226   13    -44.9292  0.0030411813 -2.9124888D-08 -9.1232846D-14 -8.5975019D-19 -1.6562017D-22 -1.7854869D-26  1.9316849D-31
 226   14    -44.8441  0.0030395501 -2.9132556D-08 -9.1330445D-14 -8.8314681D-19 -1.6861644D-22 -1.7812460D-26  2.4039050D-31
 226   15    -44.7529  0.0030378019 -2.9140781D-08 -9.1437949D-14 -9.0867946D-19 -1.7181795D-22 -1.7756418D-26  2.9426848D-31
 226   16    -44.6558  0.0030359366 -2.9149564D-08 -9.1556031D-14 -9.3644218D-19 -1.7521975D-22 -1.7683964D-26  3.5517390D-31
 226   17    -44.5526  0.0030339541 -2.9158910D-08 -9.1685427D-14 -9.6653567D-19 -1.7881811D-22 -1.7591263D-26  4.2458500D-31
 226   18    -44.4434  0.0030318543 -2.9168819D-08 -9.1826942D-14 -9.9906418D-19 -1.8260556D-22 -1.7474489D-26  5.0305354D-31
 226   19    -44.3282  0.0030296371 -2.9179296D-08 -9.1981456D-14 -1.0341367D-18 -1.8657361D-22 -1.7329042D-26  5.9149318D-31
 226   20    -44.2071  0.0030273023 -2.9190344D-08 -9.2149925D-14 -1.0718660D-18 -1.9071162D-22 -1.7149664D-26  6.9084920D-31
 227    0    -42.2969  0.0029445236 -2.9057636D-08 -9.3605945D-14 -2.6868330D-18 -1.6749312D-22  2.7482999D-26  4.3496395D-30
 227    1    -42.2910  0.0029444074 -2.9058198D-08 -9.3627446D-14 -2.6885063D-18 -1.6716296D-22  2.7543841D-26  4.3420404D-30
 227    2    -42.2792  0.0029441749 -2.9059322D-08 -9.3670489D-14 -2.6918429D-18 -1.6650046D-22  2.7665207D-26  4.3267359D-30
 227    3    -42.2616  0.0029438262 -2.9061008D-08 -9.3735153D-14 -2.6968230D-18 -1.6550127D-22  2.7846449D-26  4.3034985D-30
 227    4    -42.2380  0.0029433612 -2.9063259D-08 -9.3821557D-14 -2.7034162D-18 -1.6415890D-22  2.8086571D-26  4.2719881D-30
 227    5    -42.2086  0.0029427799 -2.9066075D-08 -9.3929857D-14 -2.7115819D-18 -1.6246480D-22  2.8384214D-26  4.2317622D-30
 227    6    -42.1733  0.0029420823 -2.9069459D-08 -9.4060246D-14 -2.7212683D-18 -1.6040844D-22  2.8737619D-26  4.1822592D-30
 227    7    -42.1321  0.0029412683 -2.9073413D-08 -9.4212950D-14 -2.7324120D-18 -1.5797740D-22  2.9144588D-26  4.1228136D-30
 227    8    -42.0850  0.0029403378 -2.9077939D-08 -9.4388226D-14 -2.7449377D-18 -1.5515753D-22  2.9602439D-26  4.0526578D-30
 227    9    -42.0321  0.0029392909 -2.9083041D-08 -9.4586361D-14 -2.7587572D-18 -1.5193315D-22  3.0107955D-26  3.9709223D-30
 227   10    -41.9734  0.0029381275 -2.9088723D-08 -9.4807664D-14 -2.7737688D-18 -1.4828720D-22  3.0657326D-26  3.8766517D-30
 227   11    -41.9087  0.0029368475 -2.9094989D-08 -9.5052467D-14 -2.7898564D-18 -1.4420148D-22  3.1246067D-26  3.7687707D-30
 227   12    -41.8383  0.0029354507 -2.9101842D-08 -9.5321115D-14 -2.8068888D-18 -1.3965703D-22  3.1868974D-26  3.6461539D-30
 227   13    -41.7620  0.0029339373 -2.9109288D-08 -9.5613965D-14 -2.8247188D-18 -1.3463446D-22  3.2520026D-26  3.5075956D-30
 227   14    -41.6798  0.0029323069 -2.9117333D-08 -9.5931374D-14 -2.8431825D-18 -1.2911433D-22  3.3192330D-26  3.3518517D-30
 227   15    -41.5919  0.0029305596 -2.9125983D-08 -9.6273700D-14 -2.8620984D-18 -1.2307756D-22  3.3878001D-26  3.1775803D-30
 227   16    -41.4981  0.0029286953 -2.9135242D-08 -9.6641287D-14 -2.8812662D-18 -1.1650529D-22  3.4567905D-26  2.9830741D-30
 227   17    -41.3986  0.0029267137 -2.9145120D-08 -9.7034458D-14 -2.9004687D-18 -1.0938274D-22  3.5252435D-26  2.7677517D-30
 227   18    -41.2933  0.0029246149 -2.9155622D-08 -9.7453510D-14 -2.9194678D-18 -1.0169503D-22  3.5920153D-26  2.5299453D-30
 227   19    -41.1822  0.0029223986 -2.9166757D-08 -9.7898698D-14 -2.9380071D-18 -9.3431132D-23  3.6558567D-26  2.2683948D-30
 227   20    -41.0653  0.0029200648 -2.9178533D-08 -9.8370227D-14 -2.9558110D-18 -8.4584037D-23  3.7153872D-26  1.9819276D-30
 228    0    -39.2964  0.0028394990 -2.9059596D-08 -1.0322555D-13 -1.9370624D-18  1.2758791D-22 -1.5940014D-26 -7.7863749D-30
 228    1    -39.2907  0.0028393827 -2.9060215D-08 -1.0324104D-13 -1.9357875D-18  1.2739594D-22 -1.6049008D-26 -7.7855134D-30
 228    2    -39.2794  0.0028391502 -2.9061455D-08 -1.0327199D-13 -1.9332435D-18  1.2700803D-22 -1.6266947D-26 -7.7836135D-30
 228    3    -39.2623  0.0028388015 -2.9063314D-08 -1.0331835D-13 -1.9294422D-18  1.2641637D-22 -1.6593755D-26 -7.7803683D-30
 228    4    -39.2396  0.0028383365 -2.9065794D-08 -1.0338001D-13 -1.9244017D-18  1.2560924D-22 -1.7029283D-26 -7.7753120D-30
 228    5    -39.2112  0.0028377551 -2.9068897D-08 -1.0345686D-13 -1.9181471D-18  1.2457101D-22 -1.7573283D-26 -7.7678149D-30
 228    6    -39.1772  0.0028370574 -2.9072623D-08 -1.0354875D-13 -1.9107113D-18  1.2328220D-22 -1.8225356D-26 -7.7570803D-30
 228    7    -39.1375  0.0028362433 -2.9076974D-08 -1.0365551D-13 -1.9021357D-18  1.2171947D-22 -1.8984900D-26 -7.7421388D-30
 228    8    -39.0921  0.0028353128 -2.9081953D-08 -1.0377694D-13 -1.8924720D-18  1.1985557D-22 -1.9851003D-26 -7.7217892D-30
 228    9    -39.0411  0.0028342657 -2.9087560D-08 -1.0391281D-13 -1.8817831D-18  1.1765911D-22 -2.0822274D-26 -7.6944305D-30
 228   10    -38.9844  0.0028331021 -2.9093799D-08 -1.0406288D-13 -1.8701443D-18  1.1509581D-22 -2.1897063D-26 -7.6586315D-30
 228   11    -38.9221  0.0028318218 -2.9100673D-08 -1.0422690D-13 -1.8576455D-18  1.1212761D-22 -2.3073050D-26 -7.6125965D-30
 228   12    -38.8541  0.0028304248 -2.9108184D-08 -1.0440460D-13 -1.8443933D-18  1.0871310D-22 -2.4347205D-26 -7.5542925D-30
 228   13    -38.7806  0.0028289110 -2.9116335D-08 -1.0459569D-13 -1.8305121D-18  1.0480791D-22 -2.5715650D-26 -7.4815095D-30
 228   14    -38.7014  0.0028272802 -2.9125129D-08 -1.0479990D-13 -1.8161471D-18  1.0036486D-22 -2.7173471D-26 -7.3917523D-30
 228   15    -38.6166  0.0028255324 -2.9134571D-08 -1.0501695D-13 -1.8014655D-18  9.5335352D-23 -2.8714784D-26 -7.2827124D-30
 228   16    -38.5262  0.0028236675 -2.9144664D-08 -1.0524658D-13 -1.7866612D-18  8.9666426D-23 -3.0331616D-26 -7.1506323D-30
 228   17    -38.4302  0.0028216853 -2.9155411D-08 -1.0548855D-13 -1.7719537D-18  8.3306429D-23 -3.2015033D-26 -6.9926738D-30
 228   18    -38.3287  0.0028195857 -2.9166818D-08 -1.0574266D-13 -1.7575922D-18  7.6202518D-23 -3.3754023D-26 -6.8053793D-30
 228   19    -38.2216  0.0028173686 -2.9178888D-08 -1.0600875D-13 -1.7438578D-18  6.8302399D-23 -3.5535470D-26 -6.5850642D-30
 228   20    -38.1089  0.0028150337 -2.9191625D-08 -1.0628672D-13 -1.7310648D-18  5.9555440D-23 -3.7343884D-26 -6.3278298D-30
 229    0    -36.4740  0.0027366502 -2.9053352D-08 -1.0520926D-13 -2.6371140D-18 -2.6895518D-22  1.7610448D-26  1.5754812D-29
 229    1    -36.4685  0.0027365340 -2.9053983D-08 -1.0523037D-13 -2.6398026D-18 -2.6874264D-22  1.7831117D-26  1.5765177D-29
 229    2    -36.4576  0.0027363015 -2.9055246D-08 -1.0527265D-13 -2.6451733D-18 -2.6830970D-22  1.8272909D-26  1.5785567D-29
 229    3    -36.4412  0.0027359529 -2.9057142D-08 -1.0533623D-13 -2.6532123D-18 -2.6763952D-22  1.8936402D-26  1.5814754D-29
 229    4    -36.4193  0.0027354879 -2.9059671D-08 -1.0542130D-13 -2.6638994D-18 -2.6670930D-22  1.9823085D-26  1.5852128D-29
 229    5    -36.3919  0.0027349067 -2.9062835D-08 -1.0552812D-13 -2.6772046D-18 -2.6548660D-22  2.0934285D-26  1.5895902D-29
 229    6    -36.3591  0.0027342092 -2.9066637D-08 -1.0565701D-13 -2.6930876D-18 -2.6393121D-22  2.2271598D-26  1.5944074D-29
 229    7    -36.3208  0.0027333952 -2.9071077D-08 -1.0580834D-13 -2.7114958D-18 -2.6199470D-22  2.3836626D-26  1.5994186D-29
 229    8    -36.2771  0.0027324649 -2.9076160D-08 -1.0598255D-13 -2.7323616D-18 -2.5962031D-22  2.5630808D-26  1.6043325D-29
 229    9    -36.2279  0.0027314180 -2.9081889D-08 -1.0618011D-13 -2.7555995D-18 -2.5674291D-22  2.7655204D-26  1.6088079D-29
 229   10    -36.1733  0.0027302546 -2.9088266D-08 -1.0640158D-13 -2.7811034D-18 -2.5328903D-22  2.9910251D-26  1.6124524D-29
 229   11    -36.1133  0.0027289746 -2.9095297D-08 -1.0664754D-13 -2.8087420D-18 -2.4917690D-22  3.2395473D-26  1.6148191D-29
 229   12    -36.0478  0.0027275778 -2.9102985D-08 -1.0691861D-13 -2.8383560D-18 -2.4431727D-22  3.5109345D-26  1.6154378D-29
 229   13    -35.9769  0.0027260643 -2.9111336D-08 -1.0721543D-13 -2.8697513D-18 -2.3861111D-22  3.8048193D-26  1.6136841D-29
 229   14    -35.9006  0.0027244338 -2.9120356D-08 -1.0753870D-13 -2.9026970D-18 -2.3195370D-22  4.1206811D-26  1.6089587D-29
 229   15    -35.8189  0.0027226863 -2.9130050D-08 -1.0788909D-13 -2.9369178D-18 -2.2423198D-22  4.4577075D-26  1.6005262D-29
 229   16    -35.7318  0.0027208216 -2.9140426D-08 -1.0826728D-13 -2.9720919D-18 -2.1532985D-22  4.8148671D-26  1.5877324D-29
 229   17    -35.6393  0.0027188397 -2.9151490D-08 -1.0867393D-13 -3.0078413D-18 -2.0512345D-22  5.1906948D-26  1.5697183D-29
 229   18    -35.5415  0.0027167403 -2.9163250D-08 -1.0910967D-13 -3.0437289D-18 -1.9348641D-22  5.5833354D-26  1.5456088D-29
 229   19    -35.4383  0.0027145235 -2.9175715D-08 -1.0957505D-13 -3.0792524D-18 -1.8029071D-22  5.9904562D-26  1.5144716D-29
 229   20    -35.3297  0.0027121889 -2.9188894D-08 -1.1007054D-13 -3.1138391D-18 -1.6540895D-22  6.4091805D-26  1.4753222D-29
 230    0    -33.8216  0.0026360383 -2.9047539D-08 -1.1159057D-13 -7.0464419D-19  5.2047504D-22 -1.8227382D-26 -2.8665480D-29
 230    1    -33.8163  0.0026359221 -2.9048208D-08 -1.1159619D-13 -6.9944065D-19  5.2025372D-22 -1.8628835D-26 -2.8692004D-29
 230    2    -33.8058  0.0026356897 -2.9049547D-08 -1.1160729D-13 -6.8904043D-19  5.1979644D-22 -1.9432804D-26 -2.8744333D-29
 230    3    -33.7900  0.0026353411 -2.9051556D-08 -1.1162364D-13 -6.7345679D-19  5.1907582D-22 -2.0641911D-26 -2.8822021D-29
 230    4    -33.7689  0.0026348762 -2.9054236D-08 -1.1164486D-13 -6.5271410D-19  5.1804622D-22 -2.2258763D-26 -2.8922125D-29
 230    5    -33.7426  0.0026342951 -2.9057585D-08 -1.1167045D-13 -6.2684618D-19  5.1664988D-22 -2.4287553D-26 -2.9042410D-29
 230    6    -33.7110  0.0026335977 -2.9061606D-08 -1.1169980D-13 -5.9590141D-19  5.1481321D-22 -2.6732932D-26 -2.9179558D-29
 230    7    -33.6741  0.0026327839 -2.9066298D-08 -1.1173216D-13 -5.5994588D-19  5.1244733D-22 -2.9599964D-26 -2.9329504D-29
 230    8    -33.6320  0.0026318537 -2.9071662D-08 -1.1176669D-13 -5.1906798D-19  5.0944777D-22 -3.2893846D-26 -2.9487401D-29
 230    9    -33.5846  0.0026308070 -2.9077699D-08 -1.1180242D-13 -4.7338356D-19  5.0569423D-22 -3.6619545D-26 -2.9647553D-29
 230   10    -33.5320  0.0026296437 -2.9084408D-08 -1.1183827D-13 -4.2304217D-19  5.0105039D-22 -4.0781384D-26 -2.9803376D-29
 230   11    -33.4742  0.0026283639 -2.9091790D-08 -1.1187308D-13 -3.6823383D-19  4.9536381D-22 -4.5382562D-26 -2.9947346D-29
 230   12    -33.4111  0.0026269673 -2.9099846D-08 -1.1190559D-13 -3.0919678D-19  4.8846595D-22 -5.0424591D-26 -3.0070933D-29
 230   13    -33.3428  0.0026254538 -2.9108576D-08 -1.1193446D-13 -2.4622602D-19  4.8017233D-22 -5.5906663D-26 -3.0164552D-29
 230   14    -33.2693  0.0026238235 -2.9117980D-08 -1.1195830D-13 -1.7968255D-19  4.7028303D-22 -6.1824924D-26 -3.0217506D-29
 230   15    -33.1906  0.0026220761 -2.9128057D-08 -1.1197566D-13 -1.1000330D-19  4.5858333D-22 -6.8171675D-26 -3.0217948D-29
 230   16    -33.1068  0.0026202116 -2.9138807D-08 -1.1198510D-13 -3.7711720D-20  4.4484490D-22 -7.4934483D-26 -3.0152858D-29
 230   17    -33.0177  0.0026182298 -2.9150230D-08 -1.1198514D-13  3.6571112D-20  4.2882729D-22 -8.2095188D-26 -3.0008004D-29
 230   18    -32.9235  0.0026161305 -2.9162323D-08 -1.1197440D-13  1.1211518D-19  4.1028001D-22 -8.9628849D-26 -2.9767955D-29
 230   19    -32.8241  0.0026139137 -2.9175087D-08 -1.1195153D-13  1.8807000D-19  3.8894524D-22 -9.7502589D-26 -2.9416109D-29
 230   20    -32.7196  0.0026115791 -2.9188519D-08 -1.1191534D-13  2.6345335D-19  3.6456131D-22 -1.0567439D-25 -2.8934763D-29
 231    0    -31.3314  0.0025377441 -2.8968358D-08 -9.7800484D-14 -2.4674241D-18 -9.9693736D-22 -3.2353036D-26  4.5907154D-29
 231    1    -31.3263  0.0025376282 -2.8968945D-08 -9.7820263D-14 -2.4773956D-18 -9.9732200D-22 -3.1709801D-26  4.5972748D-29
 231    2    -31.3161  0.0025373965 -2.8970119D-08 -9.7860061D-14 -2.4973500D-18 -9.9806836D-22 -3.0420526D-26  4.6102934D-29
 231    3    -31.3009  0.0025370488 -2.8971881D-08 -9.7920357D-14 -2.5273074D-18 -9.9912756D-22 -2.8480484D-26  4.6294194D-29
 231    4    -31.2806  0.0025365853 -2.8974232D-08 -9.8001871D-14 -2.5672991D-18 -1.0004323D-21 -2.5880969D-26  4.6544593D-29
 231    5    -31.2553  0.0025360058 -2.8977174D-08 -9.8105563D-14 -2.6173579D-18 -1.0018872D-21 -2.2612140D-26  4.6848881D-29
 231    6    -31.2248  0.0025353103 -2.8980708D-08 -9.8232640D-14 -2.6775171D-18 -1.0033732D-21 -1.8661942D-26  4.7201068D-29
 231    7    -31.1893  0.0025344987 -2.8984837D-08 -9.8384549D-14 -2.7478036D-18 -1.0047460D-21 -1.4016834D-26  4.7593774D-29
 231    8    -31.1488  0.0025335711 -2.8989564D-08 -9.8562981D-14 -2.8282302D-18 -1.0058350D-21 -8.6623204D-27  4.8018150D-29
 231    9    -31.1032  0.0025325274 -2.8994892D-08 -9.8769874D-14 -2.9187876D-18 -1.0064428D-21 -2.5836044D-27  4.8463755D-29
 231   10    -31.0526  0.0025313675 -2.9000825D-08 -9.9007403D-14 -3.0194338D-18 -1.0063444D-21  4.2336539D-27  4.8918468D-29
 231   11    -30.9969  0.0025300913 -2.9007368D-08 -9.9277982D-14 -3.1300827D-18 -1.0052868D-21  1.1802423D-26  4.9368339D-29
 231   12    -30.9362  0.0025286988 -2.9014527D-08 -9.9584257D-14 -3.2505912D-18 -1.0029883D-21  2.0133263D-26  4.9797489D-29
 231   13    -30.8705  0.0025271899 -2.9022308D-08 -9.9929090D-14 -3.3807448D-18 -9.9913863D-22  2.9233130D-26  5.0187991D-29
 231   14    -30.7997  0.0025255644 -2.9030718D-08 -1.0031555D-13 -3.5202418D-18 -9.9339923D-22  3.9104013D-26  5.0519766D-29
 231   15    -30.7240  0.0025238223 -2.9039766D-08 -1.0074690D-13 -3.6686760D-18 -9.8540393D-22  4.9741408D-26  5.0770491D-29
 231   16    -30.6432  0.0025219634 -2.9049461D-08 -1.0122655D-13 -3.8255183D-18 -9.7476054D-22  6.1132630D-26  5.0915546D-29
 231   17    -30.5575  0.0025199877 -2.9059813D-08 -1.0175804D-13 -3.9900975D-18 -9.6105306D-22  7.3254939D-26  5.0927994D-29
 231   18    -30.4668  0.0025178950 -2.9070834D-08 -1.0234499D-13 -4.1615799D-18 -9.4384491D-22  8.6073518D-26  5.0778599D-29
 231   19    -30.3712  0.0025156852 -2.9082538D-08 -1.0299108D-13 -4.3389487D-18 -9.2268332D-22  9.9539294D-26  5.0435913D-29
 231   20    -30.2706  0.0025133581 -2.9094939D-08 -1.0369995D-13 -4.5209837D-18 -8.9710502D-22  1.1358666D-25  4.9866451D-29
 232    0    -28.9951  0.0024420392 -2.8886013D-08 -1.1989122D-13 -2.8848733D-18  9.9536051D-22  3.2333928D-26 -6.6964271D-29
 232    1    -28.9902  0.0024419237 -2.8886732D-08 -1.1991426D-13 -2.8749180D-18  9.9574253D-22  3.1396052D-26 -6.7032487D-29
 232    2    -28.9804  0.0024416926 -2.8888171D-08 -1.1996010D-13 -2.8549955D-18  9.9647385D-22  2.9517141D-26 -6.7167450D-29
 232    3    -28.9658  0.0024413459 -2.8890331D-08 -1.2002826D-13 -2.8250859D-18  9.9748565D-22  2.6691950D-26 -6.7364438D-29
 232    4    -28.9462  0.0024408836 -2.8893213D-08 -1.2011803D-13 -2.7851621D-18  9.9867621D-22  2.2912407D-26 -6.7617401D-29
 232    5    -28.9218  0.0024403057 -2.8896818D-08 -1.2022844D-13 -2.7351962D-18  9.9990874D-22  1.8168570D-26 -6.7917904D-29
 232    6    -28.8926  0.0024396121 -2.8901149D-08 -1.2035828D-13 -2.6751666D-18  1.0010111D-21  1.2449119D-26 -6.8255269D-29
 232    7    -28.8584  0.0024388028 -2.8906207D-08 -1.2050613D-13 -2.6050658D-18  1.0017754D-21  5.7421157D-27 -6.8616477D-29
 232    8    -28.8194  0.0024378778 -2.8911995D-08 -1.2067029D-13 -2.5249115D-18  1.0019571D-21 -1.9640584D-27 -6.8986041D-29
 232    9    -28.7755  0.0024368368 -2.8918516D-08 -1.2084884D-13 -2.4347590D-18  1.0012748D-21 -1.0679599D-26 -6.9345949D-29
 232   10    -28.7268  0.0024356799 -2.8925773D-08 -1.2103962D-13 -2.3347151D-18  9.9940972D-22 -2.0411972D-26 -6.9675519D-29
 232   11    -28.6732  0.0024344070 -2.8933768D-08 -1.2124024D-13 -2.2249542D-18  9.9600614D-22 -3.1164412D-26 -6.9951329D-29
 232   12    -28.6148  0.0024330180 -2.8942505D-08 -1.2144811D-13 -2.1057366D-18  9.9067144D-22 -4.2934230D-26 -7.0147133D-29
 232   13    -28.5516  0.0024315127 -2.8951987D-08 -1.2166042D-13 -1.9774278D-18  9.8297732D-22 -5.5710885D-26 -7.0233791D-29
 232   14    -28.4835  0.0024298911 -2.8962215D-08 -1.2187421D-13 -1.8405201D-18  9.7246165D-22 -6.9473888D-26 -7.0179289D-29
 232   15    -28.4107  0.0024281531 -2.8973193D-08 -1.2208636D-13 -1.6956551D-18  9.5863113D-22 -8.4190465D-26 -6.9948752D-29
 232   16    -28.3330  0.0024262984 -2.8984924D-08 -1.2229365D-13 -1.5436474D-18  9.4096520D-22 -9.9813076D-26 -6.9504569D-29
 232   17    -28.2505  0.0024243270 -2.8997408D-08 -1.2249279D-13 -1.3855094D-18  9.1892122D-22 -1.1627673D-25 -6.8806576D-29
 232   18    -28.1633  0.0024222387 -2.9010648D-08 -1.2268051D-13 -1.2224760D-18  8.9194122D-22 -1.3349624D-25 -6.7812354D-29
 232   19    -28.0713  0.0024200334 -2.9024643D-08 -1.2285359D-13 -1.0560283D-18  8.5946049D-22 -1.5136330D-25 -6.6477649D-29
 232   20    -27.9745  0.0024177108 -2.9039395D-08 -1.2300901D-13 -8.8791697D-19  8.2091802D-22 -1.6974368D-25 -6.4756922D-29
 233    0    -26.8048  0.0023487469 -2.8802545D-08 -1.1018269D-13 -3.5763644D-18 -1.2127291D-21  2.6178498D-26  7.9370882D-29
 233    1    -26.8001  0.0023486317 -2.8803206D-08 -1.1021135D-13 -3.5884904D-18 -1.2124087D-21  2.7289898D-26  7.9381637D-29
 233    2    -26.7907  0.0023484012 -2.8804529D-08 -1.1026896D-13 -3.6127316D-18 -1.2117266D-21  2.9512708D-26  7.9399527D-29
 233    3    -26.7766  0.0023480556 -2.8806515D-08 -1.1035611D-13 -3.6490668D-18 -1.2106041D-21  3.2847939D-26  7.9419539D-29
 233    4    -26.7578  0.0023475946 -2.8809165D-08 -1.1047365D-13 -3.6974580D-18 -1.2089207D-21  3.7295875D-26  7.9432764D-29
 233    5    -26.7344  0.0023470184 -2.8812481D-08 -1.1062276D-13 -3.7578453D-18 -1.2065161D-21  4.2856129D-26  7.9427613D-29
 233    6    -26.7062  0.0023463269 -2.8816467D-08 -1.1080487D-13 -3.8301389D-18 -1.2031903D-21  4.9526694D-26  7.9389512D-29
 233    7    -26.6734  0.0023455200 -2.8821125D-08 -1.1102171D-13 -3.9142090D-18 -1.1987034D-21  5.7302912D-26  7.9300906D-29
 233    8    -26.6358  0.0023445976 -2.8826460D-08 -1.1127529D-13 -4.0098739D-18 -1.1927763D-21  6.6176254D-26  7.9141209D-29
 233    9    -26.5937  0.0023435597 -2.8832477D-08 -1.1156785D-13 -4.1168860D-18 -1.1850913D-21  7.6132851D-26  7.8886814D-29
 233   10    -26.5468  0.0023424063 -2.8839181D-08 -1.1190193D-13 -4.2349163D-18 -1.1752937D-21  8.7151848D-26  7.8511092D-29
 233   11    -26.4953  0.0023411372 -2.8846579D-08 -1.1228027D-13 -4.3635366D-18 -1.1629934D-21  9.9203529D-26  7.7984452D-29
 233   12    -26.4391  0.0023397524 -2.8854679D-08 -1.1270584D-13 -4.5022011D-18 -1.1477675D-21  1.1224725D-25  7.7274450D-29
 233   13    -26.3783  0.0023382517 -2.8863488D-08 -1.1318179D-13 -4.6502253D-18 -1.1291641D-21  1.2622922D-25  7.6345945D-29
 233   14    -26.3128  0.0023366351 -2.8873018D-08 -1.1371141D-13 -4.8067653D-18 -1.1067069D-21  1.4108005D-25  7.5161345D-29
 233   15    -26.2428  0.0023349024 -2.8883278D-08 -1.1429811D-13 -4.9707961D-18 -1.0799009D-21  1.5671230D-25  7.3680922D-29
 233   16    -26.1681  0.0023330535 -2.8894281D-08 -1.1494532D-13 -5.1410891D-18 -1.0482403D-21  1.7301782D-25  7.1863313D-29
 233   17    -26.0888  0.0023310883 -2.8906042D-08 -1.1565649D-13 -5.3161917D-18 -1.0112173D-21  1.8986520D-25  6.9666037D-29
 233   18    -26.0049  0.0023290066 -2.8918574D-08 -1.1643494D-13 -5.4944071D-18 -9.6833351D-22  2.0709722D-25  6.7046269D-29
 233   19    -25.9164  0.0023268083 -2.8931896D-08 -1.1728384D-13 -5.6737774D-18 -9.1911260D-22  2.2452845D-25  6.3961736D-29
 233   20    -25.8234  0.0023244932 -2.8946025D-08 -1.1820606D-13 -5.8520700D-18 -8.6311590D-22  2.4194320D-25  6.0371762D-29
 234    0    -24.7529  0.0022579821 -2.8728028D-08 -1.3123906D-13 -2.1530821D-18  9.2181337D-22 -1.1780431D-25 -7.4050009D-29
 234    1    -24.7484  0.0022578672 -2.8728816D-08 -1.3125625D-13 -2.1438714D-18  9.2039296D-22 -1.1884014D-25 -7.3949119D-29
 234    2    -24.7394  0.0022576374 -2.8730391D-08 -1.3129040D-13 -2.1254919D-18  9.1751651D-22 -1.2090804D-25 -7.3745380D-29
 234    3    -24.7258  0.0022572926 -2.8732755D-08 -1.3134109D-13 -2.0980322D-18  9.1310815D-22 -1.2399880D-25 -7.3431953D-29
 234    4    -24.7077  0.0022568329 -2.8735908D-08 -1.3140764D-13 -2.0616283D-18  9.0705770D-22 -1.2809898D-25 -7.3000421D-29
 234    5    -24.6852  0.0022562581 -2.8739851D-08 -1.3148920D-13 -2.0164701D-18  8.9921885D-22 -1.3318951D-25 -7.2439217D-29
 234    6    -24.6581  0.0022555683 -2.8744587D-08 -1.3158470D-13 -1.9628090D-18  8.8941085D-22 -1.3924502D-25 -7.1734033D-29
 234    7    -24.6265  0.0022547634 -2.8750116D-08 -1.3169288D-13 -1.9009665D-18  8.7742018D-22 -1.4623290D-25 -7.0867937D-29
 234    8    -24.5905  0.0022538433 -2.8756440D-08 -1.3181231D-13 -1.8313445D-18  8.6300269D-22 -1.5411207D-25 -6.9821526D-29
 234    9    -24.5499  0.0022528079 -2.8763561D-08 -1.3194139D-13 -1.7544375D-18  8.4588630D-22 -1.6283172D-25 -6.8573131D-29
 234   10    -24.5049  0.0022516572 -2.8771482D-08 -1.3207839D-13 -1.6708449D-18  8.2577454D-22 -1.7232983D-25 -6.7099096D-29
 234   11    -24.4553  0.0022503911 -2.8780204D-08 -1.3222146D-13 -1.5812857D-18  8.0235076D-22 -1.8253164D-25 -6.5374066D-29
 234   12    -24.4014  0.0022490094 -2.8789729D-08 -1.3236870D-13 -1.4866121D-18  7.7528338D-22 -1.9334801D-25 -6.3371428D-29
 234   13    -24.3429  0.0022475121 -2.8800060D-08 -1.3251813D-13 -1.3878244D-18  7.4423222D-22 -2.0467376D-25 -6.1063787D-29
 234   14    -24.2800  0.0022458989 -2.8811197D-08 -1.3266782D-13 -1.2860853D-18  7.0885595D-22 -2.1638610D-25 -5.8423567D-29
 234   15    -24.2126  0.0022441699 -2.8823144D-08 -1.3281589D-13 -1.1827326D-18  6.6882088D-22 -2.2834309D-25 -5.5423705D-29
 234   16    -24.1409  0.0022423248 -2.8835902D-08 -1.3296059D-13 -1.0792912D-18  6.2381110D-22 -2.4038233D-25 -5.2038485D-29
 234   17    -24.0646  0.0022403635 -2.8849471D-08 -1.3310035D-13 -9.7748188D-19  5.7354012D-22 -2.5231989D-25 -4.8244472D-29
 234   18    -23.9840  0.0022382858 -2.8863853D-08 -1.3323391D-13 -8.7922684D-19  5.1776385D-22 -2.6394969D-25 -4.4021601D-29
 234   19    -23.8990  0.0022360916 -2.8879049D-08 -1.3336037D-13 -7.8665118D-19  4.5629507D-22 -2.7504323D-25 -3.9354351D-29
 234   20    -23.8096  0.0022337806 -2.8895060D-08 -1.3347929D-13 -7.0207852D-19  3.8901919D-22 -2.8535015D-25 -3.4233076D-29
 235    0    -22.8320  0.0021695991 -2.8637759D-08 -1.2537727D-13 -4.4652059D-18 -7.1265344D-22  1.3060628D-25  3.8345686D-29
 235    1    -22.8277  0.0021694845 -2.8638512D-08 -1.2541302D-13 -4.4723250D-18 -7.1108360D-22  1.3114234D-25  3.8203989D-29
 235    2    -22.8190  0.0021692554 -2.8640017D-08 -1.2548469D-13 -4.4865147D-18 -7.0792274D-22  1.3220783D-25  3.7918253D-29
 235    3    -22.8060  0.0021689117 -2.8642277D-08 -1.2559262D-13 -4.5076807D-18 -7.0313469D-22  1.3379136D-25  3.7487482D-29
 235    4    -22.7886  0.0021684534 -2.8645293D-08 -1.2573732D-13 -4.5356769D-18 -6.9666259D-22  1.3587447D-25  3.6908066D-29
 235    5    -22.7669  0.0021678805 -2.8649067D-08 -1.2591944D-13 -4.5703050D-18 -6.8843313D-22  1.3843246D-25  3.6175865D-29
 235    6    -22.7409  0.0021671928 -2.8653604D-08 -1.2613980D-13 -4.6113098D-18 -6.7835749D-22  1.4143394D-25  3.5285992D-29
 235    7    -22.7106  0.0021663904 -2.8658908D-08 -1.2639935D-13 -4.6583756D-18 -6.6633325D-22  1.4484050D-25  3.4232978D-29
 235    8    -22.6759  0.0021654733 -2.8664982D-08 -1.2669918D-13 -4.7111212D-18 -6.5224670D-22  1.4860634D-25  3.3010989D-29
 235    9    -22.6370  0.0021644412 -2.8671833D-08 -1.2704048D-13 -4.7690945D-18 -6.3597577D-22  1.5267796D-25  3.1614106D-29
 235   10    -22.5937  0.0021632942 -2.8679467D-08 -1.2742453D-13 -4.8317673D-18 -6.1739327D-22  1.5699381D-25  3.0036613D-29
 235   11    -22.5461  0.0021620321 -2.8687891D-08 -1.2785268D-13 -4.8985298D-18 -5.9637075D-22  1.6148403D-25  2.8273327D-29
 235   12    -22.4942  0.0021606549 -2.8697114D-08 -1.2832633D-13 -4.9686856D-18 -5.7278290D-22  1.6607027D-25  2.6320009D-29
 235   13    -22.4381  0.0021591623 -2.8707143D-08 -1.2884688D-13 -5.0414476D-18 -5.4651242D-22  1.7066564D-25  2.4173748D-29
 235   14    -22.3776  0.0021575544 -2.8717990D-08 -1.2941573D-13 -5.1159341D-18 -5.1745541D-22  1.7517477D-25  2.1833409D-29
 235   15    -22.3129  0.0021558310 -2.8729665D-08 -1.3003421D-13 -5.1911675D-18 -4.8552722D-22  1.7949418D-25  1.9300102D-29
 235   16    -22.2440  0.0021539919 -2.8742181D-08 -1.3070353D-13 -5.2660735D-18 -4.5066879D-22  1.8351279D-25  1.6577634D-29
 235   17    -22.1708  0.0021520370 -2.8755549D-08 -1.3142478D-13 -5.3394833D-18 -4.1285324D-22  1.8711275D-25  1.3673013D-29
 235   18    -22.0933  0.0021499661 -2.8769785D-08 -1.3219884D-13 -5.4101383D-18 -3.7209268D-22  1.9017062D-25  1.0596844D-29
 235   19    -22.0117  0.0021477790 -2.8784903D-08 -1.3302635D-13 -5.4766980D-18 -3.2844517D-22  1.9255889D-25  7.3637846D-30
 235   20    -21.9258  0.0021454756 -2.8800918D-08 -1.3390763D-13 -5.5377510D-18 -2.8202147D-22  1.9414785D-25  3.9928683D-30
 236    0    -21.0350  0.0020836887 -2.8552335D-08 -1.3894651D-13 -3.1157993D-18  3.9740328D-22 -1.7196147D-26 -2.5929432D-29
 236    1    -21.0308  0.0020835745 -2.8553168D-08 -1.3897142D-13 -3.1118268D-18  3.9719397D-22 -1.7559153D-26 -2.5965522D-29
 236    2    -21.0225  0.0020833461 -2.8554836D-08 -1.3902115D-13 -3.1038867D-18  3.9676459D-22 -1.8287488D-26 -2.6039130D-29
 236    3    -21.0100  0.0020830034 -2.8557339D-08 -1.3909550D-13 -3.0919938D-18  3.9608653D-22 -1.9383428D-26 -2.6148469D-29
 236    4    -20.9933  0.0020825465 -2.8560679D-08 -1.3919419D-13 -3.0761695D-18  3.9512091D-22 -2.0851807D-26 -2.6293623D-29
 236    5    -20.9725  0.0020819752 -2.8564857D-08 -1.3931684D-13 -3.0564456D-18  3.9381445D-22 -2.2698682D-26 -2.6473948D-29
 236    6    -20.9475  0.0020812896 -2.8569875D-08 -1.3946298D-13 -3.0328674D-18  3.9209987D-22 -2.4931516D-26 -2.6688456D-29
 236    7    -20.9184  0.0020804895 -2.8575736D-08 -1.3963206D-13 -3.0054963D-18  3.8989543D-22 -2.7559131D-26 -2.6935736D-29
 236    8    -20.8851  0.0020795750 -2.8582443D-08 -1.3982341D-13 -2.9744143D-18  3.8710444D-22 -3.0591549D-26 -2.7213776D-29
 236    9    -20.8477  0.0020785459 -2.8589999D-08 -1.4003632D-13 -2.9397292D-18  3.8361470D-22 -3.4039850D-26 -2.7519842D-29
 236   10    -20.8061  0.0020774021 -2.8598408D-08 -1.4026997D-13 -2.9015797D-18  3.7929781D-22 -3.7915881D-26 -2.7850183D-29
 236   11    -20.7604  0.0020761436 -2.8607674D-08 -1.4052348D-13 -2.8601426D-18  3.7400864D-22 -4.2231933D-26 -2.8199859D-29
 236   12    -20.7106  0.0020747702 -2.8617802D-08 -1.4079591D-13 -2.8156401D-18  3.6758465D-22 -4.7000260D-26 -2.8562385D-29
 236   13    -20.6567  0.0020732818 -2.8628795D-08 -1.4108627D-13 -2.7683483D-18  3.5984537D-22 -5.2232450D-26 -2.8929419D-29
 236   14    -20.5987  0.0020716782 -2.8640659D-08 -1.4139353D-13 -2.7186065D-18  3.5059198D-22 -5.7938614D-26 -2.9290363D-29
 236   15    -20.5365  0.0020699594 -2.8653399D-08 -1.4171664D-13 -2.6668277D-18  3.3960721D-22 -6.4126330D-26 -2.9631955D-29
 236   16    -20.4703  0.0020681252 -2.8667020D-08 -1.4205456D-13 -2.6135096D-18  3.2665544D-22 -7.0799346D-26 -2.9937801D-29
 236   17    -20.4001  0.0020661753 -2.8681528D-08 -1.4240628D-13 -2.5592471D-18  3.1148341D-22 -7.7955931D-26 -3.0187897D-29
 236   18    -20.3257  0.0020641097 -2.8696928D-08 -1.4277084D-13 -2.5047449D-18  2.9382155D-22 -8.5586899D-26 -3.0358166D-29
 236   19    -20.2473  0.0020619281 -2.8713225D-08 -1.4314742D-13 -2.4508309D-18  2.7338621D-22 -9.3673229D-26 -3.0419999D-29
 236   20    -20.1649  0.0020596304 -2.8730426D-08 -1.4353530D-13 -2.3984700D-18  2.4988299D-22 -1.0218327D-25 -3.0339851D-29
 237    0    -19.3550  0.0020001721 -2.8448443D-08 -1.3570954D-13 -4.1998187D-18 -9.4700864D-22  1.0522629D-26  8.4854175D-29
 237    1    -19.3510  0.0020000583 -2.8449257D-08 -1.3574318D-13 -4.2092887D-18 -9.4687615D-22  1.1711595D-26  8.4953331D-29
 237    2    -19.3430  0.0019998307 -2.8450887D-08 -1.3581068D-13 -4.2282226D-18 -9.4656560D-22  1.4092667D-26  8.5145309D-29
 237    3    -19.3310  0.0019994893 -2.8453332D-08 -1.3591249D-13 -4.2566113D-18 -9.4599384D-22  1.7674649D-26  8.5422997D-29
 237    4    -19.3150  0.0019990340 -2.8456596D-08 -1.3604931D-13 -4.2944326D-18 -9.4503048D-22  2.2468226D-26  8.5772102D-29
 237    5    -19.2950  0.0019984649 -2.8460680D-08 -1.3622203D-13 -4.3416474D-18 -9.4350199D-22  2.8486567D-26  8.6174108D-29
 237    6    -19.2711  0.0019977817 -2.8465588D-08 -1.3643179D-13 -4.3981908D-18 -9.4118991D-22  3.5743699D-26  8.6605336D-29
 237    7    -19.2431  0.0019969846 -2.8471323D-08 -1.3667993D-13 -4.4639607D-18 -9.3783037D-22  4.4252796D-26  8.7036695D-29
 237    8    -19.2112  0.0019960734 -2.8477891D-08 -1.3696802D-13 -4.5388047D-18 -9.3311343D-22  5.4024082D-26  8.7433298D-29
 237    9    -19.1752  0.0019950481 -2.8485296D-08 -1.3729783D-13 -4.6225045D-18 -9.2668314D-22  6.5062300D-26  8.7754166D-29
 237   10    -19.1354  0.0019939085 -2.8493545D-08 -1.3767133D-13 -4.7147578D-18 -9.1813786D-22  7.7363690D-26  8.7951853D-29
 237   11    -19.0915  0.0019926546 -2.8502645D-08 -1.3809065D-13 -4.8151585D-18 -9.0703167D-22  9.0912516D-26  8.7972191D-29
 237   12    -19.0437  0.0019912862 -2.8512604D-08 -1.3855811D-13 -4.9231743D-18 -8.9287679D-22  1.0567706D-25  8.7754060D-29
 237   13    -18.9919  0.0019898033 -2.8523432D-08 -1.3907611D-13 -5.0381228D-18 -8.7514754D-22  1.2160514D-25  8.7229322D-29
 237   14    -18.9362  0.0019882057 -2.8535138D-08 -1.3964719D-13 -5.1591465D-18 -8.5328623D-22  1.3861908D-25  8.6322919D-29
 237   15    -18.8766  0.0019864932 -2.8547734D-08 -1.4027389D-13 -5.2851868D-18 -8.2671127D-22  1.5661032D-25  8.4953178D-29
 237   16    -18.8131  0.0019846657 -2.8561233D-08 -1.4095875D-13 -5.4149581D-18 -7.9482817D-22  1.7543361D-25  8.3032501D-29
 237   17    -18.7456  0.0019827230 -2.8575649D-08 -1.4170423D-13 -5.5469235D-18 -7.5704368D-22  1.9490092D-25  8.0468361D-29
 237   18    -18.6743  0.0019806650 -2.8590997D-08 -1.4251262D-13 -5.6792723D-18 -7.1278366D-22  2.1477538D-25  7.7164762D-29
 237   19    -18.5991  0.0019784915 -2.8607293D-08 -1.4338592D-13 -5.8099029D-18 -6.6151509D-22  2.3476532D-25  7.3024332D-29
 237   20    -18.5200  0.0019762022 -2.8624555D-08 -1.4432578D-13 -5.9364107D-18 -6.0277259D-22  2.5451879D-25  6.7950972D-29
 238    0    -17.7855  0.0019191094 -2.8342991D-08 -1.4706794D-13 -1.7669168D-18  4.4977671D-22 -4.2717606D-25 -1.1251564D-28
 238    1    -17.7817  0.0019189960 -2.8343873D-08 -1.4708206D-13 -1.7624453D-18  4.4464013D-22 -4.2874747D-25 -1.1202282D-28
 238    2    -17.7740  0.0019187693 -2.8345639D-08 -1.4711019D-13 -1.7536550D-18  4.3431370D-22 -4.3187063D-25 -1.1103089D-28
 238    3    -17.7625  0.0019184291 -2.8348287D-08 -1.4715212D-13 -1.7408596D-18  4.1868277D-22 -4.3650230D-25 -1.0952067D-28
 238    4    -17.7471  0.0019179755 -2.8351819D-08 -1.4720757D-13 -1.7245333D-18  3.9758439D-22 -4.4257819D-25 -1.0746785D-28
 238    5    -17.7280  0.0019174084 -2.8356237D-08 -1.4727616D-13 -1.7053217D-18  3.7080584D-22 -4.5000934D-25 -1.0483949D-28
 238    6    -17.7050  0.0019167278 -2.8361540D-08 -1.4735750D-13 -1.6840517D-18  3.3809137D-22 -4.5868029D-25 -1.0159542D-28
 238    7    -17.6781  0.0019159336 -2.8367731D-08 -1.4745117D-13 -1.6617435D-18  2.9914937D-22 -4.6844628D-25 -9.7688869D-29
 238    8    -17.6475  0.0019150257 -2.8374811D-08 -1.4755679D-13 -1.6396242D-18  2.5366155D-22 -4.7913018D-25 -9.3067465D-29
 238    9    -17.6130  0.0019140041 -2.8382782D-08 -1.4767408D-13 -1.6191419D-18  2.0129437D-22 -4.9051904D-25 -8.7674385D-29
 238   10    -17.5747  0.0019128686 -2.8391647D-08 -1.4780288D-13 -1.6019797D-18  1.4171287D-22 -5.0236053D-25 -8.1449874D-29
 238   11    -17.5327  0.0019116191 -2.8401406D-08 -1.4794328D-13 -1.5900682D-18  7.4597304D-23 -5.1435936D-25 -7.4333123D-29
 238   12    -17.4868  0.0019102556 -2.8412064D-08 -1.4809564D-13 -1.5855955D-18 -3.3737105D-25  0.0000000D+00  0.0000000D+00
 238   13    -17.4372  0.0019087779 -2.8423622D-08 -1.4826073D-13 -1.5910142D-18 -8.3318645D-23 -5.3741319D-25 -5.7188374D-29
 238   14    -17.3837  0.0019071858 -2.8436083D-08 -1.4843981D-13 -1.6090408D-18 -1.7449050D-22 -5.4763493D-25 -4.7056179D-29
 238   15    -17.3266  0.0019054793 -2.8449451D-08 -1.4863477D-13 -1.6426493D-18 -2.7388400D-22 -5.5634432D-25 -3.5830326D-29
 238   16    -17.2656  0.0019036580 -2.8463730D-08 -1.4884819D-13 -1.6950537D-18 -3.8138478D-22 -5.6299456D-25 -2.3488389D-29
 238   17    -17.2009  0.0019017220 -2.8478925D-08 -1.4908357D-13 -1.7696792D-18 -4.9669761D-22 -5.6698938D-25 -1.0028028D-29
 238   18    -17.1325  0.0018996709 -2.8495040D-08 -1.4934538D-13 -1.8701175D-18 -6.1930881D-22 -5.6768801D-25  4.5277604D-30
 238   19    -17.0603  0.0018975047 -2.8512082D-08 -1.4963920D-13 -2.0000661D-18 -7.4844719D-22 -5.6441326D-25  2.0124804D-29
 238   20    -16.9845  0.0018952230 -2.8530058D-08 -1.4997190D-13 -2.1632471D-18 -8.8304505D-22 -5.5646324D-25  3.6671759D-29
 239    0    -16.3200  0.0018404549 -2.8219968D-08 -1.6058714D-13 -9.7953932D-18  3.2262090D-22  5.8326389D-25 -8.6884513D-29
 239    1    -16.3164  0.0018403420 -2.8220932D-08 -1.6066549D-13 -9.7921328D-18  3.2961152D-22  5.8204092D-25 -8.7888345D-29
 239    2    -16.3090  0.0018401162 -2.8222860D-08 -1.6082211D-13 -9.7854003D-18  3.4355195D-22  5.7955149D-25 -8.9894294D-29
 239    3    -16.2980  0.0018397775 -2.8225757D-08 -1.6105683D-13 -9.7747814D-18  3.6434710D-22  5.7571296D-25 -9.2890314D-29
 239    4    -16.2832  0.0018393259 -2.8229626D-08 -1.6136939D-13 -9.7596566D-18  3.9185467D-22  5.7039977D-25 -9.6862431D-29
 239    5    -16.2649  0.0018387612 -2.8234473D-08 -1.6175937D-13 -9.7392117D-18  4.2587180D-22  5.6344671D-25 -1.0178911D-28
 239    6    -16.2428  0.0018380835 -2.8240305D-08 -1.6222622D-13 -9.7124486D-18  4.6612622D-22  5.5465018D-25 -1.0764062D-28
 239    7    -16.2171  0.0018372927 -2.8247130D-08 -1.6276917D-13 -9.6781996D-18  5.1226451D-22  5.4377048D-25 -1.1437729D-28
 239    8    -16.1877  0.0018363887 -2.8254958D-08 -1.6338722D-13 -9.6351470D-18  5.6383794D-22  5.3053497D-25 -1.2194734D-28
 239    9    -16.1546  0.0018353713 -2.8263799D-08 -1.6407907D-13 -9.5818485D-18  6.2028696D-22  5.1464229D-25 -1.3028445D-28
 239   10    -16.1179  0.0018342406 -2.8273667D-08 -1.6484305D-13 -9.5167691D-18  6.8092418D-22  4.9576791D-25 -1.3930507D-28
 239   11    -16.0776  0.0018329963 -2.8284574D-08 -1.6567713D-13 -9.4383209D-18  7.4491683D-22  4.7357117D-25 -1.4890551D-28
 239   12    -16.0336  0.0018316384 -2.8296536D-08 -1.6657879D-13 -9.3449126D-18  8.1126890D-22  4.4770416D-25 -1.5895898D-28
 239   13    -15.9860  0.0018301666 -2.8309566D-08 -1.6754502D-13 -9.2350073D-18  8.7880447D-22  4.1782262D-25 -1.6931257D-28
 239   14    -15.9348  0.0018285809 -2.8323684D-08 -1.6857227D-13 -9.1071932D-18  9.4615264D-22  3.8359916D-25 -1.7978443D-28
 239   15    -15.8800  0.0018268810 -2.8338904D-08 -1.6965641D-13 -8.9602641D-18  1.0117358D-21  3.4473904D-25 -1.9016117D-28
 239   16    -15.8215  0.0018250668 -2.8355246D-08 -1.7079275D-13 -8.7933123D-18  1.0737625D-21  3.0099843D-25 -2.0019594D-28
 239   17    -15.7595  0.0018231380 -2.8372727D-08 -1.7197600D-13 -8.6058321D-18  1.1302274D-21  2.5220548D-25 -2.0960717D-28
 239   18    -15.6939  0.0018210945 -2.8391367D-08 -1.7320037D-13 -8.3978342D-18  1.1789187D-21  1.9828389D-25 -2.1807845D-28
 239   19    -15.6248  0.0018189360 -2.8411184D-08 -1.7445961D-13 -8.1699673D-18  1.2174371D-21  1.3927880D-25 -2.2525985D-28
 239   20    -15.5520  0.0018166623 -2.8432197D-08 -1.7574717D-13 -7.9236452D-18  1.2432276D-21  7.5384416D-26 -2.3077100D-28
 240    0    -14.9526  0.0017640781 -2.8169278D-08 -1.7647301D-13 -9.3110906D-18 -1.8657678D-21  2.4738662D-25  2.5561259D-28
 240    1    -14.9491  0.0017639654 -2.8170337D-08 -1.7654758D-13 -9.3297342D-18 -1.8627791D-21  2.5096355D-25  2.5530178D-28
 240    2    -14.9420  0.0017637400 -2.8172457D-08 -1.7669715D-13 -9.3669281D-18 -1.8566689D-21  2.5810248D-25  2.5465683D-28
 240    3    -14.9314  0.0017634019 -2.8175639D-08 -1.7692262D-13 -9.4224868D-18 -1.8471850D-21  2.6877695D-25  2.5364100D-28
 240    4    -14.9173  0.0017629511 -2.8179889D-08 -1.7722532D-13 -9.4961117D-18 -1.8339434D-21  2.8294081D-25  2.5219330D-28
 240    5    -14.8997  0.0017623874 -2.8185212D-08 -1.7760700D-13 -9.5873756D-18 -1.8164387D-21  3.0052674D-25  2.5023423D-28
 240    6    -14.8785  0.0017617109 -2.8191614D-08 -1.7806979D-13 -9.6956977D-18 -1.7940466D-21  3.2144018D-25  2.4766514D-28
 240    7    -14.8539  0.0017609215 -2.8199104D-08 -1.7861625D-13 -9.8203122D-18 -1.7660307D-21  3.4555246D-25  2.4436882D-28
 240    8    -14.8257  0.0017600189 -2.8207693D-08 -1.7924924D-13 -9.9602329D-18 -1.7315512D-21  3.7269278D-25  2.4021058D-28
 240    9    -14.7941  0.0017590033 -2.8217392D-08 -1.7997195D-13 -1.0114212D-17 -1.6896774D-21  4.0263899D-25  2.3503962D-28
 240   10    -14.7589  0.0017578744 -2.8228215D-08 -1.8078778D-13 -1.0280699D-17 -1.6394038D-21  4.3510748D-25  2.2869109D-28
 240   11    -14.7202  0.0017566321 -2.8240177D-08 -1.8170032D-13 -1.0457790D-17 -1.5796706D-21  4.6974238D-25  2.2098878D-28
 240   12    -14.6781  0.0017552762 -2.8253295D-08 -1.8271323D-13 -1.0643186D-17 -1.5093911D-21  5.0610438D-25  2.1174864D-28
 240   13    -14.6325  0.0017538067 -2.8267590D-08 -1.8383015D-13 -1.0834146D-17 -1.4274835D-21  5.4365958D-25  2.0078346D-28
 240   14    -14.5834  0.0017522233 -2.8283083D-08 -1.8505452D-13 -1.1027449D-17 -1.3329122D-21  5.8176903D-25  1.8790847D-28
 240   15    -14.5308  0.0017505258 -2.8299798D-08 -1.8638949D-13 -1.1219358D-17 -1.2247347D-21  6.1967947D-25  1.7294838D-28
 240   16    -14.4748  0.0017487140 -2.8317761D-08 -1.8783770D-13 -1.1405603D-17 -1.1021583D-21  6.5651632D-25  1.5574580D-28
 240   17    -14.4154  0.0017467878 -2.8337000D-08 -1.8940108D-13 -1.1581379D-17 -9.6460390D-22  6.9127968D-25  1.3617102D-28
 240   18    -14.3526  0.0017447468 -2.8357546D-08 -1.9108064D-13 -1.1741355D-17 -8.1177850D-22  7.2284465D-25  1.1413335D-28
 240   19    -14.2863  0.0017425908 -2.8379431D-08 -1.9287625D-13 -1.1879729D-17 -6.4375393D-22  7.4996717D-25  8.9593781D-29
 240   20    -14.2167  0.0017403195 -2.8402691D-08 -1.9478634D-13 -1.1990295D-17 -4.6105097D-22  7.7129667D-25  6.2578797D-29
 241    0    -13.6776  0.0016897639 -2.8186235D-08 -2.0058350D-13 -4.1310483D-18 -6.7300282D-22 -7.5514454D-25  8.7016694D-29
 241    1    -13.6742  0.0016896512 -2.8187439D-08 -2.0061658D-13 -4.1378247D-18 -6.8205883D-22 -7.5391516D-25  8.8517775D-29
 241    2    -13.6675  0.0016894257 -2.8189847D-08 -2.0068289D-13 -4.1516455D-18 -7.0012111D-22 -7.5139541D-25  9.1510085D-29
 241    3    -13.6573  0.0016890874 -2.8193460D-08 -2.0078279D-13 -4.1730542D-18 -7.2710104D-22 -7.4745794D-25  9.5985253D-29
 241    4    -13.6438  0.0016886363 -2.8198280D-08 -2.0091680D-13 -4.2028540D-18 -7.6284736D-22 -7.4191638D-25  1.0192180D-28
 241    5    -13.6270  0.0016880722 -2.8204310D-08 -2.0108569D-13 -4.2421056D-18 -8.0714315D-22 -7.3452361D-25  1.0928987D-28
 241    6    -13.6067  0.0016873952 -2.8211553D-08 -2.0129050D-13 -4.2921141D-18 -8.5968951D-22 -7.2497477D-25  1.1804734D-28
 241    7    -13.5831  0.0016866052 -2.8220012D-08 -2.0153258D-13 -4.3544122D-18 -9.2008763D-22 -7.1291057D-25  1.2813671D-28
 241    8    -13.5561  0.0016857020 -2.8229693D-08 -2.0181368D-13 -4.4307380D-18 -9.8781777D-22 -6.9792202D-25  1.3948134D-28
 241    9    -13.5258  0.0016846855 -2.8240599D-08 -2.0213597D-13 -4.5230044D-18 -1.0622158D-21 -6.7955681D-25  1.5198136D-28
 241   10    -13.4921  0.0016835557 -2.8252738D-08 -2.0250217D-13 -4.6332598D-18 -1.1424479D-21 -6.5732783D-25  1.6550894D-28
 241   11    -13.4551  0.0016823123 -2.8266117D-08 -2.0291557D-13 -4.7636382D-18 -1.2274837D-21 -6.3072423D-25  1.7990347D-28
 241   12    -13.4147  0.0016809551 -2.8280744D-08 -2.0338012D-13 -4.9162968D-18 -1.3160704D-21 -5.9922537D-25  1.9496646D-28
 241   13    -13.3710  0.0016794841 -2.8296627D-08 -2.0390052D-13 -5.0933398D-18 -1.4067075D-21 -5.6231822D-25  2.1045666D-28
 241   14    -13.3240  0.0016778990 -2.8313779D-08 -2.0448224D-13 -5.2967269D-18 -1.4976247D-21 -5.1951852D-25  2.2608539D-28
 241   15    -13.2737  0.0016761997 -2.8332212D-08 -2.0513160D-13 -5.5281667D-18 -1.5867657D-21 -4.7039594D-25  2.4151272D-28
 241   16    -13.2201  0.0016743858 -2.8351939D-08 -2.0585575D-13 -5.7889931D-18 -1.6717788D-21 -4.1460351D-25  2.5634463D-28
 241   17    -13.1632  0.0016724571 -2.8372977D-08 -2.0666270D-13 -6.0800271D-18 -1.7500191D-21 -3.5191121D-25  2.7013191D-28
 241   18    -13.1030  0.0016704135 -2.8395345D-08 -2.0756121D-13 -6.4014252D-18 -1.8185633D-21 -2.8224343D-25  2.8237104D-28
 241   19    -13.0396  0.0016682545 -2.8419063D-08 -2.0856078D-13 -6.7525180D-18 -1.8742424D-21 -2.0571966D-25  2.9250798D-28
 241   20    -12.9729  0.0016659800 -2.8444156D-08 -2.0967141D-13 -7.1316438D-18 -1.9136941D-21 -1.2269730D-25  2.9994538D-28
 242    0    -12.4901  0.0016173527 -2.8214059D-08 -2.1823126D-13 -5.0637845D-18  1.2223153D-21 -5.3332000D-25 -2.9484071D-28
 242    1    -12.4869  0.0016172399 -2.8215368D-08 -2.1827172D-13 -5.0515947D-18  1.2158889D-21 -5.3744071D-25 -2.9393527D-28
 242    2    -12.4804  0.0016170141 -2.8217988D-08 -2.1835235D-13 -5.0274053D-18  1.2028935D-21 -5.4564607D-25 -2.9210131D-28
 242    3    -12.4707  0.0016166755 -2.8221920D-08 -2.1847258D-13 -4.9916154D-18  1.1830301D-21 -5.5785535D-25 -2.8927916D-28
 242    4    -12.4578  0.0016162239 -2.8227165D-08 -2.1863156D-13 -4.9448349D-18  1.1558660D-21 -5.7394671D-25 -2.8538856D-28
 242    5    -12.4416  0.0016156593 -2.8233727D-08 -2.1882821D-13 -4.8879124D-18  1.1208334D-21 -5.9374790D-25 -2.8032217D-28
 242    6    -12.4222  0.0016149816 -2.8241609D-08 -2.1906124D-13 -4.8219618D-18  1.0772422D-21 -6.1702950D-25 -2.7394854D-28
 242    7    -12.3996  0.0016141907 -2.8250815D-08 -2.1932919D-13 -4.7483950D-18  1.0242947D-21 -6.4349605D-25 -2.6611442D-28
 242    8    -12.3738  0.0016132865 -2.8261350D-08 -2.1963052D-13 -4.6689603D-18  9.6110516D-22 -6.7277577D-25 -2.5664769D-28
 242    9    -12.3448  0.0016122689 -2.8273219D-08 -2.1996365D-13 -4.5857824D-18  8.8672435D-22 -7.0440931D-25 -2.4536122D-28
 242   10    -12.3126  0.0016111377 -2.8286428D-08 -2.2032708D-13 -4.5014042D-18  8.0017088D-22 -7.3783783D-25 -2.3205786D-28
 242   11    -12.2771  0.0016098928 -2.8300982D-08 -2.2071949D-13 -4.4188271D-18  7.0046944D-22 -7.7239126D-25 -2.1653668D-28
 242   12    -12.2385  0.0016085339 -2.8316889D-08 -2.2113988D-13 -4.3415469D-18  5.8669716D-22 -8.0727703D-25 -1.9860074D-28
 242   13    -12.1967  0.0016070610 -2.8334156D-08 -2.2158772D-13 -4.2735811D-18  4.5803843D-22 -8.4157049D-25 -1.7806635D-28
 242   14    -12.1517  0.0016054738 -2.8352789D-08 -2.2206314D-13 -4.2194850D-18  3.1384911D-22 -8.7420789D-25 -1.5477430D-28
 242   15    -12.1036  0.0016037720 -2.8372798D-08 -2.2256713D-13 -4.1843496D-18  1.5372943D-22 -9.0398316D-25 -1.2860261D-28
 242   16    -12.0523  0.0016019555 -2.8394190D-08 -2.2310175D-13 -4.1737773D-18 -2.2394140D-23 -9.2954996D-25 -9.9481408D-29
 242   17    -11.9979  0.0016000239 -2.8416975D-08 -2.2367038D-13 -4.1938286D-18 -2.1417996D-22 -9.4943059D-25 -6.7409232D-29
 242   18    -11.9403  0.0015979770 -2.8441164D-08 -2.2427795D-13 -4.2509338D-18 -4.2077661D-22 -9.6203339D-25 -3.2470872D-29
 242   19    -11.8796  0.0015958145 -2.8466769D-08 -2.2493123D-13 -4.3517634D-18 -6.4072613D-22 -9.6568043D-25  5.1438670D-30
 242   20    -11.8158  0.0015935361 -2.8493803D-08 -2.2563900D-13 -4.5030510D-18 -8.7186939D-22 -9.5864715D-25  4.5121297D-29
 243    0    -11.3854  0.0015468156 -2.8236834D-08 -2.3315665D-13 -1.1624548D-17  1.1549468D-21  6.8978982D-25 -2.8335810D-28
 243    1    -11.3823  0.0015467026 -2.8238234D-08 -2.3324960D-13 -1.1612959D-17  1.1631984D-21  6.8581231D-25 -2.8498146D-28
 243    2    -11.3761  0.0015464767 -2.8241034D-08 -2.3343522D-13 -1.1589529D-17  1.1795638D-21  6.7778665D-25 -2.8820909D-28
 243    3    -11.3668  0.0015461378 -2.8245238D-08 -2.3371294D-13 -1.1553779D-17  1.2037450D-21  6.6558131D-25 -2.9298539D-28
 243    4    -11.3544  0.0015456858 -2.8250852D-08 -2.3408188D-13 -1.1504995D-17  1.2352963D-21  6.4899849D-25 -2.9923505D-28
 243    5    -11.3390  0.0015451207 -2.8257881D-08 -2.3454083D-13 -1.1442267D-17  1.2736025D-21  6.2778418D-25 -3.0685154D-28
 243    6    -11.3204  0.0015444424 -2.8266334D-08 -2.3508821D-13 -1.1364514D-17  1.3178660D-21  6.0163491D-25 -3.1569587D-28
 243    7    -11.2988  0.0015436509 -2.8276221D-08 -2.3572200D-13 -1.1270525D-17  1.3670902D-21  5.7020798D-25 -3.2559310D-28
 243    8    -11.2741  0.0015427458 -2.8287553D-08 -2.3643977D-13 -1.1159015D-17  1.4200602D-21  5.3313454D-25 -3.3632831D-28
 243    9    -11.2464  0.0015417272 -2.8300342D-08 -2.3723856D-13 -1.1028688D-17  1.4753242D-21  4.9003574D-25 -3.4764242D-28
 243   10    -11.2156  0.0015405949 -2.8314603D-08 -2.3811488D-13 -1.0878314D-17  1.5311751D-21  4.4054245D-25 -3.5922821D-28
 243   11    -11.1817  0.0015393488 -2.8330350D-08 -2.3906467D-13 -1.0706821D-17  1.5856354D-21  3.8431887D-25 -3.7072639D-28
 243   12    -11.1447  0.0015379885 -2.8347600D-08 -2.4008329D-13 -1.0513405D-17  1.6364470D-21  3.2109011D-25 -3.8172287D-28
 243   13    -11.1048  0.0015365139 -2.8366368D-08 -2.4116551D-13 -1.0297648D-17  1.6810683D-21  2.5067404D-25 -3.9174689D-28
 243   14    -11.0618  0.0015349248 -2.8386674D-08 -2.4230557D-13 -1.0059653D-17  1.7166817D-21  1.7301721D-25 -4.0027115D-28
 243   15    -11.0158  0.0015332210 -2.8408536D-08 -2.4349719D-13 -9.8001948D-18  1.7402146D-21  8.8234395D-26 -4.0671426D-28
 243   16    -10.9667  0.0015314021 -2.8431971D-08 -2.4473375D-13 -9.5208729D-18  1.7483770D-21 -3.3487368D-27 -4.1044631D-28
 243   17    -10.9147  0.0015294679 -2.8456999D-08 -2.4600840D-13 -9.2242720D-18  1.7377194D-21 -1.0115115D-25 -4.1079806D-28
 243   18    -10.8597  0.0015274180 -2.8483639D-08 -2.4731430D-13 -8.9141187D-18  1.7047146D-21 -2.0429182D-25 -4.0707497D-28
 243   19    -10.8017  0.0015252522 -2.8511909D-08 -2.4864488D-13 -8.5954262D-18  1.6458660D-21 -3.1154712D-25 -3.9857607D-28
 243   20    -10.7407  0.0015229700 -2.8541828D-08 -2.4999425D-13 -8.2746159D-18  1.5578446D-21 -4.2131324D-25 -3.8461890D-28
 244    0    -10.3588  0.0014781136 -2.8285713D-08 -2.4550621D-13 -1.3396855D-17 -1.1488435D-21  9.8000039D-25  1.6849188D-28
 244    1    -10.3558  0.0014780004 -2.8287186D-08 -2.4561343D-13 -1.3408286D-17 -1.1370718D-21  9.8234430D-25  1.6620165D-28
 244    2    -10.3499  0.0014777741 -2.8290135D-08 -2.4582815D-13 -1.3430790D-17 -1.1134379D-21  9.8693242D-25  1.6159487D-28
 244    3    -10.3410  0.0014774346 -2.8294563D-08 -2.4615088D-13 -1.3463659D-17 -1.0777879D-21  9.9357356D-25  1.5464061D-28
 244    4    -10.3292  0.0014769819 -2.8300475D-08 -2.4658240D-13 -1.3505814D-17 -1.0298927D-21  1.0019719D-24  1.4528266D-28
 244    5    -10.3145  0.0014764158 -2.8307881D-08 -2.4712364D-13 -1.3555800D-17 -9.6947756D-22  1.0117285D-24  1.3345428D-28
 244    6    -10.2968  0.0014757363 -2.8316789D-08 -2.4777568D-13 -1.3611776D-17 -8.9624399D-22  1.0223363D-24  1.1908064D-28
 244    7    -10.2761  0.0014749433 -2.8327212D-08 -2.4853964D-13 -1.3671496D-17 -8.0990089D-22  1.0331753D-24  1.0208474D-28
 244    8    -10.2525  0.0014740366 -2.8339163D-08 -2.4941660D-13 -1.3732307D-17 -7.1020244D-22  1.0435086D-24  8.2394599D-29
 244    9    -10.2260  0.0014730161 -2.8352658D-08 -2.5040751D-13 -1.3791138D-17 -5.9699367D-22  1.0524794D-24  5.9952364D-29
 244   10    -10.1965  0.0014718817 -2.8367716D-08 -2.5151302D-13 -1.3844508D-17 -4.7026300D-22  1.0591099D-24  3.4724450D-29
 244   11    -10.1642  0.0014706332 -2.8384356D-08 -2.5273339D-13 -1.3888537D-17 -3.3020230D-22  1.0623035D-24  6.7135981D-30
 244   12    -10.1289  0.0014692703 -2.8402601D-08 -2.5406829D-13 -1.3918983D-17 -1.7727324D-22  1.0608508D-24 -2.4027768D-29
 244   13    -10.0907  0.0014677929 -2.8422474D-08 -2.5551669D-13 -1.3931292D-17 -1.2279531D-23  1.0534419D-24 -5.7382800D-29
 244   14    -10.0496  0.0014662006 -2.8444003D-08 -2.5707663D-13 -1.3920673D-17  1.6355725D-22  1.0386848D-24 -9.3154498D-29
 244   15    -10.0057  0.0014644933 -2.8467215D-08 -2.5874509D-13 -1.3882215D-17  3.4852019D-22  1.0151332D-24 -1.3104918D-28
 244   16     -9.9588  0.0014626706 -2.8492140D-08 -2.6051778D-13 -1.3811021D-17  5.4032194D-22  9.8132296D-25 -1.7066031D-28
 244   17     -9.9091  0.0014607322 -2.8518808D-08 -2.6238907D-13 -1.3702399D-17  7.3603567D-22  9.3582111D-25 -2.1145268D-28
 244   18     -9.8566  0.0014586778 -2.8547253D-08 -2.6435182D-13 -1.3552082D-17  9.3203855D-22  8.7728590D-25 -2.5274911D-28
 244   19     -9.8012  0.0014565071 -2.8577506D-08 -2.6639733D-13 -1.3356498D-17  1.1239738D-21  8.0454010D-25 -2.9371998D-28
 244   20     -9.7430  0.0014542196 -2.8609601D-08 -2.6851538D-13 -1.3113075D-17  1.3067395D-21  7.1665672D-25 -3.3337784D-28
 245    0     -9.4061  0.0014111947 -2.8354251D-08 -2.5850039D-13 -1.0685541D-17 -2.7522206D-21  6.7762543D-26  4.6445813D-28
 245    1     -9.4032  0.0014110813 -2.8355802D-08 -2.5858599D-13 -1.0713061D-17 -2.7513712D-21  7.4264910D-26  4.6427029D-28
 245    2     -9.3976  0.0014108544 -2.8358906D-08 -2.5875784D-13 -1.0768067D-17 -2.7494302D-21  8.7257277D-26  4.6383751D-28
 245    3     -9.3891  0.0014105141 -2.8363566D-08 -2.5901726D-13 -1.0850500D-17 -2.7459385D-21  1.0672284D-25  4.6306982D-28
 245    4     -9.3779  0.0014100602 -2.8369787D-08 -2.5936623D-13 -1.0960226D-17 -2.7401940D-21  1.3262092D-25  4.6181765D-28
 245    5     -9.3638  0.0014094928 -2.8377575D-08 -2.5980738D-13 -1.1097021D-17 -2.7312682D-21  1.6488291D-25  4.5988555D-28
 245    6     -9.3469  0.0014088116 -2.8386937D-08 -2.6034396D-13 -1.1260513D-17 -2.7180087D-21  2.0339747D-25  4.5703016D-28
 245    7     -9.3271  0.0014080166 -2.8397885D-08 -2.6097987D-13 -1.1450132D-17 -2.6990475D-21  2.4799353D-25  4.5296167D-28
 245    8     -9.3046  0.0014071077 -2.8410430D-08 -2.6171956D-13 -1.1665039D-17 -2.6728146D-21  2.9842034D-25  4.4734602D-28
 245    9     -9.2793  0.0014060846 -2.8424585D-08 -2.6256807D-13 -1.1904051D-17 -2.6375579D-21  3.5432456D-25  4.3980847D-28
 245   10     -9.2512  0.0014049473 -2.8440368D-08 -2.6353089D-13 -1.2165558D-17 -2.5913711D-21  4.1522508D-25  4.2993894D-28
 245   11     -9.2203  0.0014036956 -2.8457797D-08 -2.6461391D-13 -1.2447435D-17 -2.5322328D-21  4.8048612D-25  4.1729930D-28
 245   12     -9.1866  0.0014023291 -2.8476892D-08 -2.6582331D-13 -1.2746952D-17 -2.4580570D-21  5.4928957D-25  4.0143364D-28
 245   13     -9.1502  0.0014008478 -2.8497679D-08 -2.6716541D-13 -1.3060686D-17 -2.3667588D-21  6.2060775D-25  3.8188106D-28
 245   14     -9.1110  0.0013992513 -2.8520183D-08 -2.6864648D-13 -1.3384444D-17 -2.2563358D-21  6.9317840D-25  3.5819270D-28
 245   15     -9.0690  0.0013975394 -2.8544434D-08 -2.7027254D-13 -1.3713205D-17 -2.1249673D-21  7.6548365D-25  3.2995202D-28
 245   16     -9.0243  0.0013957117 -2.8570465D-08 -2.7204907D-13 -1.4041073D-17 -1.9711315D-21  8.3573567D-25  2.9679951D-28
 245   17     -8.9769  0.0013937680 -2.8598312D-08 -2.7398077D-13 -1.4361278D-17 -1.7937404D-21  9.0187182D-25  2.5846150D-28
 245   18     -8.9268  0.0013917078 -2.8628014D-08 -2.7607119D-13 -1.4666214D-17 -1.5922914D-21  9.6156240D-25  2.1478286D-28
 245   19     -8.8739  0.0013895309 -2.8659614D-08 -2.7832237D-13 -1.4947533D-17 -1.3670308D-21  1.0122348D-24  1.6576301D-28
 245   20     -8.8184  0.0013872368 -2.8693157D-08 -2.8073454D-13 -1.5196304D-17 -1.1191251D-21  1.0511178D-24  1.1159408D-28
 246    0     -8.5231  0.0013460361 -2.8425790D-08 -2.7759100D-13 -9.0408452D-18 -2.2368494D-21 -8.6610965D-25  3.5616651D-28
 246    1     -8.5204  0.0013459224 -2.8427456D-08 -2.7766342D-13 -9.0632677D-18 -2.2472157D-21 -8.6110544D-25  3.5850972D-28
 246    2     -8.5150  0.0013456949 -2.8430788D-08 -2.7780879D-13 -9.1084156D-18 -2.2677583D-21 -8.5100365D-25  3.6314814D-28
 246    3     -8.5070  0.0013453537 -2.8435791D-08 -2.7802821D-13 -9.1769052D-18 -2.2981181D-21 -8.3560685D-25  3.7001301D-28
 246    4     -8.4962  0.0013448987 -2.8442467D-08 -2.7832335D-13 -9.2696254D-18 -2.3377259D-21 -8.1463403D-25  3.7898028D-28
 246    5     -8.4828  0.0013443298 -2.8450822D-08 -2.7869649D-13 -9.3877203D-18 -2.3858005D-21 -7.8772181D-25  3.8988236D-28
 246    6     -8.4666  0.0013436468 -2.8460864D-08 -2.7915057D-13 -9.5325461D-18 -2.4413246D-21 -7.5443813D-25  4.0249984D-28
 246    7     -8.4478  0.0013428498 -2.8472599D-08 -2.7968921D-13 -9.7056179D-18 -2.5030212D-21 -7.1429847D-25  4.1655543D-28
 246    8     -8.4264  0.0013419384 -2.8486039D-08 -2.8031684D-13 -9.9085422D-18 -2.5693269D-21 -6.6678650D-25  4.3170730D-28
 246    9     -8.4022  0.0013409127 -2.8501196D-08 -2.8103866D-13 -1.0142933D-17 -2.6383659D-21 -6.1138005D-25  4.4754228D-28
 246   10     -8.3754  0.0013397723 -2.8518083D-08 -2.8186074D-13 -1.0410312D-17 -2.7079261D-21 -5.4758262D-25  4.6356924D-28
 246   11     -8.3459  0.0013385171 -2.8536716D-08 -2.8279007D-13 -1.0711985D-17 -2.7754406D-21 -4.7496114D-25  4.7921354D-28
 246   12     -8.3138  0.0013371468 -2.8557114D-08 -2.8383453D-13 -1.1048908D-17 -2.8379770D-21 -3.9319023D-25  4.9381303D-28
 246   13     -8.2791  0.0013356613 -2.8579299D-08 -2.8500293D-13 -1.1421526D-17 -2.8922402D-21 -3.0210286D-25  5.0661675D-28
 246   14     -8.2417  0.0013340602 -2.8603293D-08 -2.8630494D-13 -1.1829601D-17 -2.9345916D-21 -2.0174715D-25  5.1678728D-28
 246   15     -8.2017  0.0013323432 -2.8629125D-08 -2.8775099D-13 -1.2272023D-17 -2.9610901D-21 -9.2448452D-26  5.2340769D-28
 246   16     -8.1591  0.0013305100 -2.8656826D-08 -2.8935218D-13 -1.2746616D-17 -2.9675607D-21  2.5125119D-26  5.2549483D-28
 246   17     -8.1139  0.0013285604 -2.8686429D-08 -2.9111998D-13 -1.3249943D-17 -2.9496945D-21  1.4989593D-25  5.2201978D-28
 246   18     -8.0661  0.0013264938 -2.8717975D-08 -2.9306603D-13 -1.3777125D-17 -2.9031864D-21  2.8031230D-25  5.1193679D-28
 246   19     -8.0158  0.0013243100 -2.8751505D-08 -2.9520173D-13 -1.4321683D-17 -2.8239121D-21  4.1429076D-25  4.9422193D-28
 246   20     -7.9628  0.0013220084 -2.8787069D-08 -2.9753780D-13 -1.4875429D-17 -2.7081495D-21  5.4917078D-25  4.6792242D-28
 247    0     -7.7060  0.0012826155 -2.8502714D-08 -3.0020438D-13 -8.3426805D-18 -5.1247906D-22 -1.5656297D-24 -9.6158152D-29
 247    1     -7.7034  0.0012825015 -2.8504515D-08 -3.0027114D-13 -8.3479018D-18 -5.3127808D-22 -1.5669452D-24 -9.2026190D-29
 247    2     -7.6983  0.0012822734 -2.8508119D-08 -3.0040480D-13 -8.3589011D-18 -5.6891130D-22 -1.5694081D-24 -8.3757976D-29
 247    3     -7.6906  0.0012819313 -2.8513529D-08 -3.0060562D-13 -8.3768165D-18 -6.2547019D-22 -1.5726647D-24 -7.1312681D-29
 247    4     -7.6804  0.0012814750 -2.8520746D-08 -3.0087410D-13 -8.4033463D-18 -7.0104649D-22 -1.5761921D-24 -5.4656277D-29
 247    5     -7.6675  0.0012809045 -2.8529778D-08 -3.0121096D-13 -8.4407646D-18 -7.9571820D-22 -1.5792868D-24 -3.3749527D-29
 247    6     -7.6522  0.0012802197 -2.8540628D-08 -3.0161732D-13 -8.4919207D-18 -9.0950361D-22 -1.5810645D-24 -8.5618233D-30
 247    7     -7.6343  0.0012794203 -2.8553306D-08 -3.0209474D-13 -8.5602344D-18 -1.0423079D-21 -1.5804598D-24  2.0916338D-29
 247    8     -7.6138  0.0012785064 -2.8567820D-08 -3.0264539D-13 -8.6496838D-18 -1.1938592D-21 -1.5762278D-24  5.4658282D-29
 247    9     -7.5908  0.0012774777 -2.8584180D-08 -3.0327222D-13 -8.7647785D-18 -1.3636339D-21 -1.5669506D-24  9.2583335D-29
 247   10     -7.5653  0.0012763339 -2.8602397D-08 -3.0397910D-13 -8.9105147D-18 -1.5507726D-21 -1.5510490D-24  1.3453646D-28
 247   11     -7.5372  0.0012750750 -2.8622486D-08 -3.0477106D-13 -9.0923059D-18 -1.7539883D-21 -1.5268023D-24  1.8026581D-28
 247   12     -7.5066  0.0012737006 -2.8644461D-08 -3.0565445D-13 -9.3158829D-18 -1.9714684D-21 -1.4923776D-24  2.2939818D-28
 247   13     -7.4735  0.0012722104 -2.8668340D-08 -3.0663715D-13 -9.5871573D-18 -2.2007750D-21 -1.4458721D-24  2.8141388D-28
 247   14     -7.4379  0.0012706043 -2.8694144D-08 -3.0772879D-13 -9.9120425D-18 -2.4387481D-21 -1.3853686D-24  3.3562109D-28
 247   15     -7.3998  0.0012688818 -2.8721893D-08 -3.0894092D-13 -1.0296227D-17 -2.6814170D-21 -1.3090087D-24  3.9113196D-28
 247   16     -7.3592  0.0012670427 -2.8751616D-08 -3.1028714D-13 -1.0744895D-17 -2.9239295D-21 -1.2150828D-24  4.4684154D-28
 247   17     -7.3162  0.0012650865 -2.8783341D-08 -3.1178318D-13 -1.1262398D-17 -3.1605071D-21 -1.1021396D-24  5.0141267D-28
 247   18     -7.2707  0.0012630129 -2.8817102D-08 -3.1344693D-13 -1.1851874D-17 -3.3844379D-21 -9.6911420D-25  5.5326837D-28
 247   19     -7.2227  0.0012608214 -2.8852940D-08 -3.1529830D-13 -1.2514822D-17 -3.5881202D-21 -8.1547310D-25  6.0059605D-28
 247   20     -7.1723  0.0012585117 -2.8890898D-08 -3.1735908D-13 -1.3250648D-17 -3.7631702D-21 -6.4137280D-25  6.4136638D-28
 248    0     -6.9509  0.0012209117 -2.8582558D-08 -3.2815909D-13 -1.2893907D-17  1.9247194D-21 -9.6090989D-25 -7.6114762D-28
 248    1     -6.9485  0.0012207974 -2.8584528D-08 -3.2826216D-13 -1.2874718D-17  1.9131240D-21 -9.7155018D-25 -7.5892670D-28
 248    2     -6.9436  0.0012205687 -2.8588468D-08 -3.2846785D-13 -1.2836687D-17  1.8895562D-21 -9.9273917D-25 -7.5439532D-28
 248    3     -6.9363  0.0012202256 -2.8594383D-08 -3.2877526D-13 -1.2780542D-17  1.8532490D-21 -1.0242769D-24 -7.4735341D-28
 248    4     -6.9265  0.0012197680 -2.8602279D-08 -3.2918306D-13 -1.2707409D-17  1.8030836D-21 -1.0658558D-24 -7.3752349D-28
 248    5     -6.9143  0.0012191959 -2.8612162D-08 -3.2968957D-13 -1.2618879D-17  1.7375924D-21 -1.1170323D-24 -7.2453509D-28
 248    6     -6.8997  0.0012185090 -2.8624041D-08 -3.3029282D-13 -1.2517080D-17  1.6549915D-21 -1.1772038D-24 -7.0793529D-28
 248    7     -6.8826  0.0012177074 -2.8637928D-08 -3.3099059D-13 -1.2404759D-17  1.5532204D-21 -1.2455772D-24 -6.8719705D-28
 248    8     -6.8632  0.0012167907 -2.8653835D-08 -3.3178063D-13 -1.2285382D-17  1.4299954D-21 -1.3211345D-24 -6.6173057D-28
 248    9     -6.8413  0.0012157588 -2.8671775D-08 -3.3266070D-13 -1.2163237D-17  1.2828790D-21 -1.4025939D-24 -6.3089861D-28
 248   10     -6.8170  0.0012146116 -2.8691764D-08 -3.3362885D-13 -1.2043539D-17  1.1093695D-21 -1.4883707D-24 -5.9403664D-28
 248   11     -6.7902  0.0012133486 -2.8713818D-08 -3.3468364D-13 -1.1932531D-17  9.0701165D-22 -1.5765377D-24 -5.5047815D-28
 248   12     -6.7611  0.0012119698 -2.8737956D-08 -3.3582438D-13 -1.1837571D-17  6.7353336D-22 -1.6647907D-24 -4.9958670D-28
 248   13     -6.7297  0.0012104747 -2.8764199D-08 -3.3705152D-13 -1.1767191D-17  4.0700769D-22 -1.7504205D-24 -4.4079443D-28
 248   14     -6.6958  0.0012088631 -2.8792566D-08 -3.3836704D-13 -1.1731121D-17  1.0604304D-22 -1.8302970D-24 -3.7364830D-28
 248   15     -6.6595  0.0012071347 -2.8823082D-08 -3.3977481D-13 -1.1740259D-17 -2.3000080D-22 -1.9008699D-24 -2.9786349D-28
 248   16     -6.6209  0.0012052890 -2.8855773D-08 -3.4128118D-13 -1.1806574D-17 -6.0077372D-22 -1.9581924D-24 -2.1338350D-28
 248   17     -6.5800  0.0012033256 -2.8890666D-08 -3.4289537D-13 -1.1942923D-17 -1.0046788D-21 -1.9979730D-24 -1.2044627D-28
 248   18     -6.5367  0.0012012441 -2.8927792D-08 -3.4463004D-13 -1.2162761D-17 -1.4386090D-21 -2.0156640D-24 -1.9653650D-29
 248   19     -6.4911  0.0011990441 -2.8967186D-08 -3.4650176D-13 -1.2479742D-17 -1.8976901D-21 -2.0065904D-24  8.7958392D-29
 248   20     -6.4432  0.0011967251 -2.9008887D-08 -3.4853144D-13 -1.2907178D-17 -2.3750487D-21 -1.9661265D-24  2.0085364D-28
 249    0     -6.2543  0.0011608804 -2.8683437D-08 -3.5982620D-13 -2.2194213D-17  1.9875949D-21  9.7142578D-25 -8.1983207D-28
 249    1     -6.2519  0.0011607657 -2.8685597D-08 -3.6000367D-13 -2.2174281D-17  1.9991803D-21  9.5992541D-25 -8.2327641D-28
 249    2     -6.2473  0.0011605362 -2.8689919D-08 -3.6035814D-13 -2.2134065D-17  2.0219457D-21  9.3677552D-25 -8.3007794D-28
 249    3     -6.2403  0.0011601919 -2.8696410D-08 -3.6088863D-13 -2.2072907D-17  2.0550395D-21  9.0170241D-25 -8.4002074D-28
 249    4     -6.2310  0.0011597326 -2.8705080D-08 -3.6159364D-13 -2.1989855D-17  2.0971865D-21  8.5430080D-25 -8.5280252D-28
 249    5     -6.2195  0.0011591584 -2.8715941D-08 -3.6247112D-13 -2.1883744D-17  2.1466428D-21  7.9406759D-25 -8.6800167D-28
 249    6     -6.2055  0.0011584691 -2.8729009D-08 -3.6351842D-13 -2.1753283D-17  2.2011732D-21  7.2042938D-25 -8.8507459D-28
 249    7     -6.1893  0.0011576645 -2.8744302D-08 -3.6473225D-13 -2.1597169D-17  2.2580206D-21  6.3278210D-25 -9.0334618D-28
 249    8     -6.1708  0.0011567444 -2.8761842D-08 -3.6610864D-13 -2.1414227D-17  2.3138768D-21  5.3054029D-25 -9.2199996D-28
 249    9     -6.1500  0.0011557086 -2.8781654D-08 -3.6764291D-13 -2.1203589D-17  2.3648590D-21  4.1319704D-25 -9.4006978D-28
 249   10     -6.1269  0.0011545569 -2.8803763D-08 -3.6932967D-13 -2.0964889D-17  2.4064974D-21  2.8039570D-25 -9.5643261D-28
 249   11     -6.1015  0.0011532890 -2.8828199D-08 -3.7116288D-13 -2.0698496D-17  2.4337389D-21  1.3201240D-25 -9.6980626D-28
 249   12     -6.0739  0.0011519046 -2.8854994D-08 -3.7313590D-13 -2.0405777D-17  2.4409758D-21 -3.1749749D-26 -9.7875205D-28
 249   13     -6.0439  0.0011504034 -2.8884181D-08 -3.7524162D-13 -2.0089375D-17  2.4221061D-21 -2.1025692D-25 -9.8168527D-28
 249   14     -6.0117  0.0011487850 -2.8915796D-08 -3.7747276D-13 -1.9753507D-17  2.3706353D-21 -4.0233307D-25 -9.7689610D-28
 249   15     -5.9773  0.0011470490 -2.8949874D-08 -3.7982209D-13 -1.9404263D-17  2.2798271D-21 -6.0614458D-25 -9.6258302D-28
 249   16     -5.9406  0.0011451950 -2.8986456D-08 -3.8228292D-13 -1.9049899D-17  2.1429127D-21 -8.1908647D-25 -9.3690132D-28
 249   17     -5.9017  0.0011432226 -2.9025580D-08 -3.8484962D-13 -1.8701083D-17  1.9533654D-21 -1.0376772D-24 -8.9802909D-28
 249   18     -5.8606  0.0011411313 -2.9067288D-08 -3.8751828D-13 -1.8371096D-17  1.7052452D-21 -1.2574720D-24 -8.4425256D-28
 249   19     -5.8173  0.0011389205 -2.9111623D-08 -3.9028751D-13 -1.8075926D-17  1.3936158D-21 -1.4730057D-24 -7.7407202D-28
 249   20     -5.7718  0.0011365897 -2.9158631D-08 -3.9315931D-13 -1.7834242D-17  1.0150299D-21 -1.6777797D-24 -6.8632795D-28
 250    0     -5.6126  0.0011024354 -2.8834863D-08 -3.9292698D-13 -2.7883659D-17 -8.7731421D-22  2.0286757D-24 -4.5806066D-29
 250    1     -5.6104  0.0011023201 -2.8837221D-08 -3.9315009D-13 -2.7892313D-17 -8.5297778D-22  2.0279906D-24 -5.2353583D-29
 250    2     -5.6060  0.0011020893 -2.8841941D-08 -3.9359650D-13 -2.7908882D-17 -8.0431993D-22  2.0263380D-24 -6.5471785D-29
 250    3     -5.5994  0.0011017432 -2.8849032D-08 -3.9426659D-13 -2.7931918D-17 -7.3142622D-22  2.0231749D-24 -8.5152230D-29
 250    4     -5.5906  0.0011012815 -2.8858505D-08 -3.9516086D-13 -2.7959234D-17 -6.3444009D-22  2.0176713D-24 -1.1140568D-28
 250    5     -5.5796  0.0011007042 -2.8870377D-08 -3.9627982D-13 -2.7987934D-17 -5.1363677D-22  2.0087244D-24 -1.4421791D-28
 250    6     -5.5664  0.0011000112 -2.8884667D-08 -3.9762391D-13 -2.8014423D-17 -3.6948442D-22  1.9949580D-24 -1.8353900D-28
 250    7     -5.5510  0.0010992022 -2.8901400D-08 -3.9919334D-13 -2.8034440D-17 -2.0272624D-22  1.9747291D-24 -2.2926222D-28
 250    8     -5.5334  0.0010982770 -2.8920605D-08 -4.0098790D-13 -2.8043110D-17 -1.4478063D-23  1.9461395D-24 -2.8119811D-28
 250    9     -5.5136  0.0010972355 -2.8942313D-08 -4.0300682D-13 -2.8035015D-17  1.9366007D-22  1.9070567D-24 -3.3904480D-28
 250   10     -5.4917  0.0010960773 -2.8966560D-08 -4.0524855D-13 -2.8004306D-17  4.1948074D-22  1.8551453D-24 -4.0235450D-28
 250   11     -5.4676  0.0010948022 -2.8993388D-08 -4.0771050D-13 -2.7944851D-17  6.6003796D-22  1.7879133D-24 -4.7049734D-28
 250   12     -5.4413  0.0010934098 -2.9022840D-08 -4.1038892D-13 -2.7850436D-17  9.1151287D-22  1.7027757D-24 -5.4262315D-28
 250   13     -5.4129  0.0010918998 -2.9054963D-08 -4.1327861D-13 -2.7715018D-17  1.1690836D-21  1.5971395D-24 -6.1762342D-28
 250   14     -5.3824  0.0010902717 -2.9089808D-08 -4.1637284D-13 -2.7533054D-17  1.4268081D-21  1.4685126D-24 -6.9409504D-28
 250   15     -5.3497  0.0010885252 -2.9127430D-08 -4.1966319D-13 -2.7299882D-17  1.6775317D-21  1.3146396D-24 -7.7030902D-28
 250   16     -5.3149  0.0010866598 -2.9167885D-08 -4.2313957D-13 -2.7012189D-17  1.9128336D-21  1.1336644D-24 -8.4418836D-28
 250   17     -5.2780  0.0010846749 -2.9211232D-08 -4.2679026D-13 -2.6668536D-17  2.1230277D-21  9.2432164D-25 -9.1329768D-28
 250   18     -5.2390  0.0010825700 -2.9257531D-08 -4.3060221D-13 -2.6269940D-17  2.2972380D-21  6.8615250D-25 -9.7485237D-28
 250   19     -5.1979  0.0010803446 -2.9306846D-08 -4.3456139D-13 -2.5820501D-17  2.4235669D-21  4.1974006D-25 -1.0257500D-27
 250   20     -5.1547  0.0010779979 -2.9359240D-08 -4.3865344D-13 -2.5328035D-17  2.4893768D-21  1.2695540D-25 -1.0626326D-27
 251    0     -5.0228  0.0010454791 -2.9036007D-08 -4.2544799D-13 -2.7102086D-17 -3.9283180D-21  8.4828612D-25  5.9927948D-28
 251    1     -5.0208  0.0010453629 -2.9038560D-08 -4.2566497D-13 -2.7141322D-17 -3.9180937D-21  8.5665705D-25  5.9610096D-28
 251    2     -5.0166  0.0010451306 -2.9043670D-08 -4.2609985D-13 -2.7219472D-17 -3.8973286D-21  8.7325389D-25  5.8963234D-28
 251    3     -5.0103  0.0010447820 -2.9051346D-08 -4.2675452D-13 -2.7335916D-17 -3.8654482D-21  8.9781126D-25  5.7972199D-28
 251    4     -5.0020  0.0010443171 -2.9061599D-08 -4.2763173D-13 -2.7489662D-17 -3.8215802D-21  9.2989651D-25  5.6610347D-28
 251    5     -4.9915  0.0010437358 -2.9074444D-08 -4.2873512D-13 -2.7679326D-17 -3.7646099D-21  9.6890973D-25  5.4844222D-28
 251    6     -4.9790  0.0010430378 -2.9089903D-08 -4.3006912D-13 -2.7903077D-17 -3.6932120D-21  1.0140573D-24  5.2633567D-28
 251    7     -4.9644  0.0010422230 -2.9107999D-08 -4.3163887D-13 -2.8158571D-17 -3.6059014D-21  1.0643252D-24  4.9932618D-28
 251    8     -4.9477  0.0010412913 -2.9128761D-08 -4.3345016D-13 -2.8442886D-17 -3.5010993D-21  1.1184499D-24  4.6691695D-28
 251    9     -4.9290  0.0010402422 -2.9152222D-08 -4.3550926D-13 -2.8752456D-17 -3.3772156D-21  1.1748870D-24  4.2859279D-28
 251   10     -4.9082  0.0010390756 -2.9178422D-08 -4.3782278D-13 -2.9083011D-17 -3.2327529D-21  1.2317834D-24  3.8384681D-28
 251   11     -4.8854  0.0010377911 -2.9207403D-08 -4.4039746D-13 -2.9429533D-17 -3.0664291D-21  1.2869508D-24  3.3221209D-28
 251   12     -4.8605  0.0010363884 -2.9239214D-08 -4.4324000D-13 -2.9786231D-17 -2.8773249D-21  1.3378492D-24  2.7330128D-28
 251   13     -4.8335  0.0010348670 -2.9273908D-08 -4.4635675D-13 -3.0146560D-17 -2.6650522D-21  1.3815810D-24  2.0685153D-28
 251   14     -4.8046  0.0010332266 -2.9311544D-08 -4.4975344D-13 -3.0503275D-17 -2.4299445D-21  1.4149022D-24  1.3277808D-28
 251   15     -4.7736  0.0010314667 -2.9352188D-08 -4.5343494D-13 -3.0848559D-17 -2.1732635D-21  1.4342559D-24  5.1232431D-29
 251   16     -4.7406  0.0010295868 -2.9395908D-08 -4.5740487D-13 -3.1174217D-17 -1.8974177D-21  1.4358338D-24 -3.7333569D-29
 251   17     -4.7057  0.0010275863 -2.9442780D-08 -4.6166537D-13 -3.1471965D-17 -1.6061808D-21  1.4156724D-24 -1.3210164D-28
 251   18     -4.6687  0.0010254646 -2.9492885D-08 -4.6621684D-13 -3.1733813D-17 -1.3048988D-21  1.3697892D-24 -2.3182077D-28
 251   19     -4.6298  0.0010232211 -2.9546309D-08 -4.7105773D-13 -3.1952569D-17 -1.0006653D-21  1.2943631D-24 -3.3474703D-28
 251   20     -4.5889  0.0010208551 -2.9603144D-08 -4.7618453D-13 -3.2122446D-17 -7.0244453D-22  1.1859644D-24 -4.3859355D-28
 252    0     -4.4820  0.0009899570 -2.9265205D-08 -4.6725074D-13 -2.9997226D-17 -4.5905010D-21 -5.0020586D-26  5.8233144D-28
 252    1     -4.4800  0.0009898399 -2.9268009D-08 -4.6749090D-13 -3.0043137D-17 -4.5910577D-21 -4.1864282D-26  5.8237948D-28
 252    2     -4.4760  0.0009896058 -2.9273622D-08 -4.6797233D-13 -3.0134962D-17 -4.5918598D-21 -2.5562073D-26  5.8237261D-28
 252    3     -4.4701  0.0009892544 -2.9282052D-08 -4.6869722D-13 -3.0272727D-17 -4.5923399D-21 -1.1055396D-27  5.8218459D-28
 252    4     -4.4622  0.0009887858 -2.9293312D-08 -4.6966889D-13 -3.0456411D-17 -4.5916108D-21  3.1481605D-26  5.8157234D-28
 252    5     -4.4523  0.0009881998 -2.9307421D-08 -4.7089173D-13 -3.0685924D-17 -4.5885015D-21  7.2148273D-26  5.8022423D-28
 252    6     -4.4404  0.0009874962 -2.9324399D-08 -4.7237126D-13 -3.0961044D-17 -4.5815545D-21  1.2078973D-25  5.7774907D-28
 252    7     -4.4266  0.0009866749 -2.9344276D-08 -4.7411405D-13 -3.1281342D-17 -4.5690354D-21  1.7722004D-25  5.7367678D-28
 252    8     -4.4108  0.0009857355 -2.9367081D-08 -4.7612774D-13 -3.1646102D-17 -4.5489487D-21  2.4113922D-25  5.6745918D-28
 252    9     -4.3931  0.0009846778 -2.9392854D-08 -4.7842097D-13 -3.2054220D-17 -4.5190639D-21  3.1209508D-25  5.5847422D-28
 252   10     -4.3734  0.0009835015 -2.9421636D-08 -4.8100333D-13 -3.2504099D-17 -4.4769545D-21  3.8944062D-25  5.4603218D-28
 252   11     -4.3518  0.0009822063 -2.9453478D-08 -4.8388527D-13 -3.2993534D-17 -4.4200524D-21  4.7228723D-25  5.2938517D-28
 252   12     -4.3282  0.0009807917 -2.9488432D-08 -4.8707797D-13 -3.3519606D-17 -4.3457235D-21  5.5945629D-25  5.0774305D-28
 252   13     -4.3028  0.0009792573 -2.9526561D-08 -4.9059318D-13 -3.4078569D-17 -4.2513656D-21  6.4942966D-25  4.8029313D-28
 252   14     -4.2754  0.0009776026 -2.9567932D-08 -4.9444302D-13 -3.4665760D-17 -4.1345347D-21  7.4030342D-25  4.4622909D-28
 252   15     -4.2461  0.0009758272 -2.9612620D-08 -4.9863971D-13 -3.5275534D-17 -3.9930999D-21  8.2974681D-25  4.0478577D-28
 252   16     -4.2149  0.0009739305 -2.9660707D-08 -5.0319531D-13 -3.5901235D-17 -3.8254297D-21  9.1497266D-25  3.5528453D-28
 252   17     -4.1818  0.0009719118 -2.9712284D-08 -5.0812136D-13 -3.6535223D-17 -3.6306099D-21  9.9272331D-25  2.9718703D-28
 252   18     -4.1468  0.0009697705 -2.9767447D-08 -5.1342854D-13 -3.7168975D-17 -3.4086897D-21  1.0592796D-24  2.3015887D-28
 252   19     -4.1100  0.0009675060 -2.9826301D-08 -5.1912627D-13 -3.7793276D-17 -3.1609510D-21  1.1105001D-24  1.5414257D-28
 252   20     -4.0714  0.0009651174 -2.9888961D-08 -5.2522234D-13 -3.8398515D-17 -2.8901890D-21  1.1418979D-24  6.9436562D-29
 253    0     -3.9871  0.0009358168 -2.9537349D-08 -5.1941099D-13 -3.3654203D-17 -3.9519975D-21 -4.4088310D-25  2.9148506D-28
 253    1     -3.9853  0.0009356987 -2.9540466D-08 -5.1968038D-13 -3.3693752D-17 -3.9572670D-21 -4.3679732D-25  2.9191643D-28
 253    2     -3.9815  0.0009354623 -2.9546706D-08 -5.2022011D-13 -3.3772995D-17 -3.9676439D-21 -4.2861784D-25  2.9272003D-28
 253    3     -3.9759  0.0009351077 -2.9556077D-08 -5.2103210D-13 -3.3892254D-17 -3.9828526D-21 -4.1629940D-25  2.9385395D-28
 253    4     -3.9684  0.0009346347 -2.9568595D-08 -5.2211920D-13 -3.4051962D-17 -4.0024395D-21 -3.9980503D-25  2.9519746D-28
 253    5     -3.9591  0.0009340432 -2.9584279D-08 -5.2348529D-13 -3.4252673D-17 -4.0258069D-21 -3.7909015D-25  2.9660657D-28
 253    6     -3.9479  0.0009333329 -2.9603154D-08 -5.2513523D-13 -3.4495023D-17 -4.0522031D-21 -3.5411769D-25  2.9790313D-28
 253    7     -3.9348  0.0009325037 -2.9625250D-08 -5.2707491D-13 -3.4779690D-17 -4.0807214D-21 -3.2487084D-25  2.9887510D-28
 253    8     -3.9199  0.0009315553 -2.9650604D-08 -5.2931128D-13 -3.5107352D-17 -4.1103013D-21 -2.9136720D-25  2.9927967D-28
 253    9     -3.9031  0.0009304874 -2.9679255D-08 -5.3185236D-13 -3.5478634D-17 -4.1397332D-21 -2.5367544D-25  2.9884577D-28
 253   10     -3.8845  0.0009292996 -2.9711251D-08 -5.3470725D-13 -3.5894046D-17 -4.1676677D-21 -2.1193363D-25  2.9727836D-28
 253   11     -3.8641  0.0009279915 -2.9746647D-08 -5.3788614D-13 -3.6353917D-17 -4.1926307D-21 -1.6636777D-25  2.9426476D-28
 253   12     -3.8419  0.0009265627 -2.9785501D-08 -5.4140031D-13 -3.6858329D-17 -4.2130462D-21 -1.1731174D-25  2.8948142D-28
 253   13     -3.8178  0.0009250128 -2.9827880D-08 -5.4526209D-13 -3.7407037D-17 -4.2272681D-21 -6.5226029D-26  2.8260331D-28
 253   14     -3.7919  0.0009233411 -2.9873859D-08 -5.4948485D-13 -3.7999406D-17 -4.2336220D-21 -1.0715187D-26  2.7331498D-28
 253   15     -3.7642  0.0009215472 -2.9923519D-08 -5.5408287D-13 -3.8634339D-17 -4.2304577D-21  4.5457130D-26  2.6132219D-28
 253   16     -3.7348  0.0009196304 -2.9976950D-08 -5.5907135D-13 -3.9310218D-17 -4.2162142D-21  1.0235789D-25  2.4636636D-28
 253   17     -3.7035  0.0009175900 -3.0034250D-08 -5.6446619D-13 -4.0024866D-17 -4.1894951D-21  1.5887893D-25  2.2823916D-28
 253   18     -3.6706  0.0009154254 -3.0095525D-08 -5.7028390D-13 -4.0775523D-17 -4.1491556D-21  2.1373846D-25  2.0679668D-28
 253   19     -3.6358  0.0009131356 -3.0160893D-08 -5.7654145D-13 -4.1558847D-17 -4.0943984D-21  2.6549043D-25  1.8197506D-28
 253   20     -3.5993  0.0009107200 -3.0230480D-08 -5.8325602D-13 -4.2370962D-17 -4.0248772D-21  3.1254281D-25  1.5380355D-28
 254    0     -3.5357  0.0008829959 -2.9851637D-08 -5.7353392D-13 -3.9015398D-17 -4.6518148D-21 -3.1355738D-26  6.1475080D-28
 254    1     -3.5339  0.0008828765 -2.9855079D-08 -5.7384623D-13 -3.9061925D-17 -4.6521491D-21 -2.2745289D-26  6.1436567D-28
 254    2     -3.5304  0.0008826376 -2.9861969D-08 -5.7447196D-13 -3.9154965D-17 -4.6524792D-21 -5.5624518D-27  6.1345311D-28
 254    3     -3.5251  0.0008822792 -2.9872318D-08 -5.7541336D-13 -3.9294538D-17 -4.6522161D-21  2.0170392D-26  6.1187066D-28
 254    4     -3.5180  0.0008818011 -2.9886143D-08 -5.7667376D-13 -3.9480596D-17 -4.6504267D-21  5.4366056D-26  6.0931988D-28
 254    5     -3.5092  0.0008812032 -2.9903467D-08 -5.7825763D-13 -3.9713014D-17 -4.6458878D-21  9.6886806D-26  6.0542758D-28
 254    6     -3.4986  0.0008804853 -2.9924318D-08 -5.8017054D-13 -3.9991522D-17 -4.6370866D-21  1.4751140D-25  5.9973360D-28
 254    7     -3.4863  0.0008796471 -2.9948733D-08 -5.8241915D-13 -4.0315627D-17 -4.6222379D-21  2.0590371D-25  5.9169828D-28
 254    8     -3.4723  0.0008786883 -2.9976751D-08 -5.8501116D-13 -4.0684531D-17 -4.5993091D-21  2.7157635D-25  5.8071069D-28
 254    9     -3.4565  0.0008776086 -3.0008421D-08 -5.8795532D-13 -4.1097031D-17 -4.5660597D-21  3.4385031D-25  5.6610398D-28
 254   10     -3.4389  0.0008764075 -3.0043797D-08 -5.9126128D-13 -4.1551417D-17 -4.5200936D-21  4.2181215D-25  5.4717168D-28
 254   11     -3.4196  0.0008750847 -3.0082942D-08 -5.9493959D-13 -4.2045363D-17 -4.4589316D-21  5.0427153D-25  5.2319391D-28
 254   12     -3.3987  0.0008736397 -3.0125923D-08 -5.9900148D-13 -4.2575828D-17 -4.3801045D-21  5.8972152D-25  4.9346744D-28
 254   13     -3.3760  0.0008720719 -3.0172819D-08 -6.0345877D-13 -4.3138964D-17 -4.2812693D-21  6.7630445D-25  4.5734267D-28
 254   14     -3.3516  0.0008703808 -3.0223713D-08 -6.0832359D-13 -4.3730045D-17 -4.1603516D-21  7.6178924D-25  4.1426995D-28
 254   15     -3.3255  0.0008685658 -3.0278699D-08 -6.1360821D-13 -4.4343434D-17 -4.0157113D-21  8.4356358D-25  3.6384908D-28
 254   16     -3.2977  0.0008666260 -3.0337880D-08 -6.1932473D-13 -4.4972589D-17 -3.8463318D-21  9.1864697D-25  3.0588656D-28
 254   17     -3.2683  0.0008645609 -3.0401364D-08 -6.2548473D-13 -4.5610137D-17 -3.6520251D-21  9.8373001D-25  2.4045316D-28
 254   18     -3.2372  0.0008623696 -3.0469273D-08 -6.3209899D-13 -4.6248015D-17 -3.4336474D-21  1.0352444D-24  1.6794104D-28
 254   19     -3.2045  0.0008600512 -3.0541735D-08 -6.3917712D-13 -4.6877699D-17 -3.1933123D-21  1.0694688D-24  8.9116422D-29
 254   20     -3.1701  0.0008576047 -3.0618888D-08 -6.4672727D-13 -4.7490541D-17 -2.9345858D-21  1.0826709D-24  5.1571888D-30
 255    0     -3.1251  0.0008314594 -3.0197076D-08 -6.2183563D-13 -3.6148954D-17 -3.5504163D-21 -1.0817640D-24  5.6212689D-28
 255    1     -3.1234  0.0008313386 -3.0200808D-08 -6.2212496D-13 -3.6184524D-17 -3.5633507D-21 -1.0738766D-24  5.6463622D-28
 255    2     -3.1201  0.0008310970 -3.0208277D-08 -6.2270448D-13 -3.6256038D-17 -3.5889226D-21 -1.0580068D-24  5.6950038D-28
 255    3     -3.1151  0.0008307344 -3.0219494D-08 -6.2357593D-13 -3.6364273D-17 -3.6265786D-21 -1.0339396D-24  5.7648880D-28
 255    4     -3.1085  0.0008302508 -3.0234473D-08 -6.2474191D-13 -3.6510318D-17 -3.6754289D-21 -1.0014097D-24  5.8517178D-28
 255    5     -3.1002  0.0008296459 -3.0253238D-08 -6.2620602D-13 -3.6695571D-17 -3.7342777D-21 -9.6009708D-25  5.9499375D-28
 255    6     -3.0902  0.0008289196 -3.0275813D-08 -6.2797282D-13 -3.6921666D-17 -3.8015948D-21 -9.0967511D-25  6.0524697D-28
 255    7     -3.0786  0.0008280715 -3.0302231D-08 -6.3004793D-13 -3.7190394D-17 -3.8755022D-21 -8.4986078D-25  6.1506724D-28
 255    8     -3.0654  0.0008271013 -3.0332531D-08 -6.3243811D-13 -3.7503609D-17 -3.9537660D-21 -7.8047622D-25  6.2343141D-28
 255    9     -3.0505  0.0008260087 -3.0366756D-08 -6.3515127D-13 -3.7863113D-17 -4.0338007D-21 -7.0152187D-25  6.2916026D-28
 255   10     -3.0340  0.0008247933 -3.0404956D-08 -6.3819656D-13 -3.8270526D-17 -4.1126903D-21 -6.1325938D-25  6.3092629D-28
 255   11     -3.0159  0.0008234545 -3.0447188D-08 -6.4158440D-13 -3.8727140D-17 -4.1872354D-21 -5.1630298D-25  6.2727468D-28
 255   12     -2.9961  0.0008219920 -3.0493517D-08 -6.4532646D-13 -3.9233766D-17 -4.2540318D-21 -4.1171681D-25  6.1665403D-28
 255   13     -2.9748  0.0008204050 -3.0544012D-08 -6.4943566D-13 -3.9790588D-17 -4.3095875D-21 -3.0111259D-25  5.9746327D-28
 255   14     -2.9518  0.0008186930 -3.0598753D-08 -6.5392611D-13 -4.0397018D-17 -4.3504870D-21 -1.8674194D-25  5.6811668D-28
 255   15     -2.9273  0.0008168553 -3.0657826D-08 -6.5881299D-13 -4.1051584D-17 -4.3736069D-21 -7.1573443D-26  5.2713137D-28
 255   16     -2.9012  0.0008148912 -3.0721325D-08 -6.6411241D-13 -4.1751870D-17 -4.3763825D-21  4.0654741D-26  4.7322972D-28
 255   17     -2.8735  0.0008127998 -3.0789356D-08 -6.6984120D-13 -4.2494522D-17 -4.3571291D-21  1.4542160D-25  4.0546986D-28
 255   18     -2.8443  0.0008105804 -3.0862031D-08 -6.7601672D-13 -4.3275348D-17 -4.3154060D-21  2.3746271D-25  3.2338878D-28
 255   19     -2.8135  0.0008082319 -3.0939475D-08 -6.8265661D-13 -4.4089555D-17 -4.2524093D-21  3.1087829D-25  2.2715727D-28
 255   20     -2.7813  0.0008057535 -3.1021819D-08 -6.8977856D-13 -4.4932127D-17 -4.1713728D-21  3.5932457D-25  1.1774048D-28
 256    0     -2.7529  0.0007812512 -3.0504272D-08 -6.4726806D-13 -3.5537708D-17 -5.8158508D-21 -2.8712194D-24  4.6553879D-28
 256    1     -2.7513  0.0007811292 -3.0508157D-08 -6.4755260D-13 -3.5596038D-17 -5.8502660D-21 -2.8646415D-24  4.7414696D-28
 256    2     -2.7482  0.0007808851 -3.0515931D-08 -6.4812308D-13 -3.5713730D-17 -5.9188563D-21 -2.8511254D-24  4.9126550D-28
 256    3     -2.7435  0.0007805188 -3.0527605D-08 -6.4898235D-13 -3.5892832D-17 -6.0211190D-21 -2.8299572D-24  5.1669031D-28
 256    4     -2.7373  0.0007800303 -3.0543194D-08 -6.5013480D-13 -3.6136384D-17 -6.1562475D-21 -2.8000845D-24  5.5009669D-28
 256    5     -2.7295  0.0007794192 -3.0562720D-08 -6.5158647D-13 -3.6448377D-17 -6.3230688D-21 -2.7601398D-24  5.9101777D-28
 256    6     -2.7201  0.0007786854 -3.0586208D-08 -6.5334519D-13 -3.6833686D-17 -6.5199632D-21 -2.7084765D-24  6.3881415D-28
 256    7     -2.7092  0.0007778286 -3.0613692D-08 -6.5542080D-13 -3.7297984D-17 -6.7447714D-21 -2.6432175D-24  6.9264348D-28
 256    8     -2.6968  0.0007768485 -3.0645210D-08 -6.5782536D-13 -3.7847614D-17 -6.9946901D-21 -2.5623215D-24  7.5142286D-28
 256    9     -2.6828  0.0007757446 -3.0680807D-08 -6.6057334D-13 -3.8489433D-17 -7.2661647D-21 -2.4636698D-24  8.1379267D-28
 256   10     -2.6673  0.0007745166 -3.0720534D-08 -6.6368195D-13 -3.9230599D-17 -7.5547857D-21 -2.3451751D-24  8.7808093D-28
 256   11     -2.6503  0.0007731639 -3.0764452D-08 -6.6717130D-13 -4.0078318D-17 -7.8552010D-21 -2.2049172D-24  9.4227729D-28
 256   12     -2.6318  0.0007716861 -3.0812628D-08 -6.7106467D-13 -4.1039529D-17 -8.1610538D-21 -2.0413043D-24  1.0040148D-27
 256   13     -2.6117  0.0007700824 -3.0865139D-08 -6.7538865D-13 -4.2120538D-17 -8.4649642D-21 -1.8532604D-24  1.0605720D-27
 256   14     -2.5902  0.0007683524 -3.0922071D-08 -6.8017330D-13 -4.3326602D-17 -8.7585679D-21 -1.6404356D-24  1.1088969D-27
 256   15     -2.5672  0.0007664952 -3.0983523D-08 -6.8545218D-13 -4.4661476D-17 -9.0326324D-21 -1.4034319D-24  1.1456631D-27
 256   16     -2.5427  0.0007645102 -3.1049604D-08 -6.9126222D-13 -4.6126932D-17 -9.2772678D-21 -1.1440340D-24  1.1673631D-27
 256   17     -2.5167  0.0007623964 -3.1120436D-08 -6.9764357D-13 -4.7722296D-17 -9.4822463D-21 -8.6542839D-25  1.1704442D-27
 256   18     -2.4893  0.0007601530 -3.1196158D-08 -7.0463921D-13 -4.9444017D-17 -9.6374457D-21 -5.7239072D-25  1.1514970D-27
 256   19     -2.4605  0.0007577790 -3.1276920D-08 -7.1229441D-13 -5.1285336D-17 -9.7334181D-21 -2.7141376D-25  1.1074864D-27
 256   20     -2.4302  0.0007552734 -3.1362894D-08 -7.2065604D-13 -5.3236088D-17 -9.7620779D-21  2.9255225D-26  1.0360323D-27
 257    0     -2.4166  0.0007325208 -3.0746139D-08 -6.8682594D-13 -4.7510930D-17 -5.4841945D-21 -2.3699255D-24  1.0988788D-29
 257    1     -2.4152  0.0007323978 -3.0750261D-08 -6.8720625D-13 -4.7565914D-17 -5.5126324D-21 -2.3696976D-24  2.1571005D-29
 257    2     -2.4123  0.0007321518 -3.0758512D-08 -6.8796819D-13 -4.7676736D-17 -5.5694955D-21 -2.3687971D-24  4.2743908D-29
 257    3     -2.4079  0.0007317826 -3.0770906D-08 -6.8911444D-13 -4.7845100D-17 -5.6547321D-21 -2.3663347D-24  7.4512250D-29
 257    4     -2.4020  0.0007312902 -3.0787463D-08 -6.9064913D-13 -4.8073559D-17 -5.7681970D-21 -2.3609764D-24  1.1685249D-28
 257    5     -2.3947  0.0007306742 -3.0808212D-08 -6.9257789D-13 -4.8365506D-17 -5.9095734D-21 -2.3509467D-24  1.6968052D-28
 257    6     -2.3859  0.0007299345 -3.0833186D-08 -6.9490802D-13 -4.8725147D-17 -6.0782648D-21 -2.3340399D-24  2.3279973D-28
 257    7     -2.3757  0.0007290708 -3.0862430D-08 -6.9764867D-13 -4.9157464D-17 -6.2732657D-21 -2.3076401D-24  3.0584431D-28
 257    8     -2.3641  0.0007280826 -3.0895993D-08 -7.0081100D-13 -4.9668140D-17 -6.4930070D-21 -2.2687603D-24  3.8820705D-28
 257    9     -2.3510  0.0007269697 -3.0933934D-08 -7.0440841D-13 -5.0263453D-17 -6.7351850D-21 -2.2141050D-24  4.7895819D-28
 257   10     -2.3364  0.0007257315 -3.0976319D-08 -7.0845677D-13 -5.0950115D-17 -6.9965784D-21 -2.1401635D-24  5.7675643D-28
 257   11     -2.3205  0.0007243675 -3.1023226D-08 -7.1297470D-13 -5.1735051D-17 -7.2728650D-21 -2.0433447D-24  6.7975614D-28
 257   12     -2.3031  0.0007228772 -3.1074740D-08 -7.1798371D-13 -5.2625108D-17 -7.5584509D-21 -1.9201575D-24  7.8551484D-28
 257   13     -2.2843  0.0007212598 -3.1130958D-08 -7.2350848D-13 -5.3626677D-17 -7.8463342D-21 -1.7674473D-24  8.9091128D-28
 257   14     -2.2642  0.0007195148 -3.1191986D-08 -7.2957694D-13 -5.4745244D-17 -8.1280243D-21 -1.5826923D-24  9.9207907D-28
 257   15     -2.2426  0.0007176413 -3.1257946D-08 -7.3622035D-13 -5.5984854D-17 -8.3935506D-21 -1.3643571D-24  1.0843784D-27
 257   16     -2.2197  0.0007156385 -3.1328970D-08 -7.4347321D-13 -5.7347510D-17 -8.6315910D-21 -1.1123062D-24  1.1624062D-27
 257   17     -2.1954  0.0007135055 -3.1405205D-08 -7.5137307D-13 -5.8832546D-17 -8.8297632D-21 -8.2825680D-25  1.2200794D-27
 257   18     -2.1697  0.0007112414 -3.1486815D-08 -7.5996009D-13 -6.0435996D-17 -8.9751110D-21 -5.1625477D-25  1.2507937D-27
 257   19     -2.1428  0.0007088451 -3.1573979D-08 -7.6927644D-13 -6.2150043D-17 -9.0548277D-21 -1.8313635D-25  1.2476902D-27
 257   20     -2.1145  0.0007063155 -3.1666895D-08 -7.7936545D-13 -6.3962626D-17 -9.0572327D-21  1.6107265D-25  1.2040334D-27
 258    0     -2.1138  0.0006853567 -3.0971341D-08 -7.3851313D-13 -5.1319239D-17 -1.5558821D-21 -2.8242322D-24 -1.5498507D-27
 258    1     -2.1125  0.0006852328 -3.0975773D-08 -7.3892375D-13 -5.1334968D-17 -1.5899029D-21 -2.8458711D-24 -1.5414136D-27
 258    2     -2.1097  0.0006849850 -3.0984645D-08 -7.3974536D-13 -5.1367453D-17 -1.6587198D-21 -2.8887915D-24 -1.5242616D-27
 258    3     -2.1056  0.0006846131 -3.0997972D-08 -7.4097879D-13 -5.1418786D-17 -1.7638621D-21 -2.9522585D-24 -1.4978457D-27
 258    4     -2.1001  0.0006841170 -3.1015775D-08 -7.4262535D-13 -5.1492201D-17 -1.9075676D-21 -3.0351229D-24 -1.4613618D-27
 258    5     -2.0933  0.0006834964 -3.1038085D-08 -7.4468701D-13 -5.1592183D-17 -2.0927111D-21 -3.1357653D-24 -1.4137758D-27
 258    6     -2.0851  0.0006827512 -3.1064938D-08 -7.4716656D-13 -5.1724604D-17 -2.3227021D-21 -3.2520270D-24 -1.3538578D-27
 258    7     -2.0755  0.0006818809 -3.1096380D-08 -7.5006787D-13 -5.1896882D-17 -2.6013453D-21 -3.3811293D-24 -1.2802324D-27
 258    8     -2.0646  0.0006808853 -3.1132463D-08 -7.5339621D-13 -5.2118154D-17 -2.9326596D-21 -3.5195880D-24 -1.1914425D-27
 258    9     -2.0524  0.0006797638 -3.1173248D-08 -7.5715863D-13 -5.2399436D-17 -3.3206461D-21 -3.6631281D-24 -1.0860337D-27
 258   10     -2.0388  0.0006785159 -3.1218803D-08 -7.6136446D-13 -5.2753775D-17 -3.7690037D-21 -3.8066094D-24 -9.6265680D-28
 258   11     -2.0239  0.0006771412 -3.1269207D-08 -7.6602585D-13 -5.3196348D-17 -4.2807842D-21 -3.9439739D-24 -8.2019752D-28
 258   12     -2.0077  0.0006756389 -3.1324545D-08 -7.7115846D-13 -5.3744495D-17 -4.8579905D-21 -4.0682275D-24 -6.5792410D-28
 258   13     -1.9901  0.0006740085 -3.1384914D-08 -7.7678217D-13 -5.4417663D-17 -5.5011196D-21 -4.1714728D-24 -4.7566149D-28
 258   14     -1.9713  0.0006722491 -3.1450421D-08 -7.8292192D-13 -5.5237203D-17 -6.2086586D-21 -4.2450117D-24 -2.7398484D-28
 258   15     -1.9511  0.0006703600 -3.1521184D-08 -7.8960856D-13 -5.6226017D-17 -6.9765607D-21 -4.2795325D-24 -5.4418654D-29
 258   16     -1.9297  0.0006683402 -3.1597335D-08 -7.9687973D-13 -5.7407995D-17 -7.7977178D-21 -4.2654070D-24  1.8034883D-28
 258   17     -1.9070  0.0006661888 -3.1679018D-08 -8.0478070D-13 -5.8807236D-17 -8.6614830D-21 -4.1931054D-24  4.2627679D-28
 258   18     -1.8831  0.0006639048 -3.1766395D-08 -8.1336508D-13 -6.0447016D-17 -9.5532866D-21 -4.0537486D-24  6.7780449D-28
 258   19     -1.8579  0.0006614870 -3.1859648D-08 -8.2269537D-13 -6.2348520D-17 -1.0454416D-20 -3.8397956D-24  9.2774285D-28
 258   20     -1.8315  0.0006589342 -3.1958977D-08 -8.3284323D-13 -6.4529341D-17 -1.1342039D-20 -3.5458619D-24  1.1672516D-27
 259    0     -1.8420  0.0006398047 -3.1156449D-08 -7.7717374D-13 -6.1849392D-17 -5.1174315D-21 -1.1682187D-24 -8.0770421D-28
 259    1     -1.8408  0.0006396801 -3.1161113D-08 -7.7766874D-13 -6.1900637D-17 -5.1315179D-21 -1.1795058D-24 -8.0471163D-28
 259    2     -1.8382  0.0006394307 -3.1170451D-08 -7.7865997D-13 -6.2003552D-17 -5.1600958D-21 -1.2019521D-24 -7.9855239D-28
 259    3     -1.8344  0.0006390566 -3.1184481D-08 -7.8014992D-13 -6.2159010D-17 -5.2039674D-21 -1.2352899D-24 -7.8888307D-28
 259    4     -1.8292  0.0006385575 -3.1203228D-08 -7.8214235D-13 -6.2368369D-17 -5.2643156D-21 -1.2790884D-24 -7.7520390D-28
 259    5     -1.8229  0.0006379332 -3.1226730D-08 -7.8464237D-13 -6.2633530D-17 -5.3426765D-21 -1.3327189D-24 -7.5687307D-28
 259    6     -1.8152  0.0006371834 -3.1255031D-08 -7.8765652D-13 -6.2957015D-17 -5.4408979D-21 -1.3953120D-24 -7.3313694D-28
 259    7     -1.8063  0.0006363078 -3.1288187D-08 -7.9119286D-13 -6.3342050D-17 -5.5610819D-21 -1.4657103D-24 -7.0316556D-28
 259    8     -1.7961  0.0006353060 -3.1326262D-08 -7.9526111D-13 -6.3792665D-17 -5.7055053D-21 -1.5424163D-24 -6.6610203D-28
 259    9     -1.7847  0.0006341775 -3.1369330D-08 -7.9987285D-13 -6.4313790D-17 -5.8765189D-21 -1.6235462D-24 -6.2112550D-28
 259   10     -1.7720  0.0006329217 -3.1417477D-08 -8.0504172D-13 -6.4911354D-17 -6.0764151D-21 -1.7067942D-24 -5.6753610D-28
 259   11     -1.7581  0.0006315382 -3.1470799D-08 -8.1078370D-13 -6.5592357D-17 -6.3072718D-21 -1.7894138D-24 -5.0485111D-28
 259   12     -1.7430  0.0006300262 -3.1529403D-08 -8.1711739D-13 -6.6364926D-17 -6.5707683D-21 -1.8682318D-24 -4.3291980D-28
 259   13     -1.7266  0.0006283850 -3.1593409D-08 -8.2406443D-13 -6.7238323D-17 -6.8679797D-21 -1.9397014D-24 -3.5205427D-28
 259   14     -1.7091  0.0006266138 -3.1662948D-08 -8.3164982D-13 -6.8222905D-17 -7.1991606D-21 -2.0000105D-24 -2.6316554D-28
 259   15     -1.6903  0.0006247118 -3.1738167D-08 -8.3990245D-13 -6.9330005D-17 -7.5635364D-21 -2.0452549D-24 -1.6789502D-28
 259   16     -1.6703  0.0006226780 -3.1819226D-08 -8.4885549D-13 -7.0571750D-17 -7.9591202D-21 -2.0716879D-24 -6.8737919D-29
 259   17     -1.6492  0.0006205113 -3.1906302D-08 -8.5854688D-13 -7.1960783D-17 -8.3825949D-21 -2.0760481D-24  3.0883390D-29
 259   18     -1.6269  0.0006182107 -3.1999588D-08 -8.6901981D-13 -7.3509917D-17 -8.8292891D-21 -2.0559635D-24  1.2659523D-28
 259   19     -1.6034  0.0006157749 -3.2099298D-08 -8.8032305D-13 -7.5231727D-17 -9.2932968D-21 -2.0104139D-24  2.1315080D-28
 259   20     -1.5789  0.0006132028 -3.2205666D-08 -8.9251137D-13 -7.7138114D-17 -9.7677773D-21 -1.9402228D-24  2.8462269D-28
 260    0     -1.5989  0.0005959390 -3.1302084D-08 -8.2210430D-13 -6.6777696D-17 -3.0042551D-21 -1.8041599D-24 -2.2810832D-27
 260    1     -1.5977  0.0005958137 -3.1307018D-08 -8.2263864D-13 -6.6807847D-17 -3.0260968D-21 -1.8360832D-24 -2.2793821D-27
 260    2     -1.5953  0.0005955632 -3.1316896D-08 -8.2370805D-13 -6.6868815D-17 -3.0709283D-21 -1.8998525D-24 -2.2754493D-27
 260    3     -1.5917  0.0005951873 -3.1331737D-08 -8.2531402D-13 -6.6961986D-17 -3.1410417D-21 -1.9952749D-24 -2.2682163D-27
 260    4     -1.5870  0.0005946859 -3.1351570D-08 -8.2745883D-13 -6.7089584D-17 -3.2398584D-21 -2.1219685D-24 -2.2560777D-27
 260    5     -1.5810  0.0005940586 -3.1376434D-08 -8.3014570D-13 -6.7254839D-17 -3.3719019D-21 -2.2792482D-24 -2.2368864D-27
 260    6     -1.5739  0.0005933052 -3.1406378D-08 -8.3337887D-13 -6.7462211D-17 -3.5427451D-21 -2.4659763D-24 -2.2079585D-27
 260    7     -1.5656  0.0005924253 -3.1441459D-08 -8.3716383D-13 -6.7717665D-17 -3.7589209D-21 -2.6803762D-24 -2.1660953D-27
 260    8     -1.5561  0.0005914186 -3.1481747D-08 -8.4150761D-13 -6.8028980D-17 -4.0277826D-21 -2.9198094D-24 -2.1076159D-27
 260    9     -1.5455  0.0005902844 -3.1527321D-08 -8.4641910D-13 -6.8406097D-17 -4.3572914D-21 -3.1805283D-24 -2.0284335D-27
 260   10     -1.5337  0.0005890223 -3.1578271D-08 -8.5190953D-13 -6.8861470D-17 -4.7557143D-21 -3.4574080D-24 -1.9241712D-27
 260   11     -1.5208  0.0005876316 -3.1634697D-08 -8.5799311D-13 -6.9410405D-17 -5.2312138D-21 -3.7436775D-24 -1.7903317D-27
 260   12     -1.5067  0.0005861117 -3.1696713D-08 -8.6468770D-13 -7.0071343D-17 -5.7913061D-21 -4.0306684D-24 -1.6225425D-27
 260   13     -1.4914  0.0005844617 -3.1764444D-08 -8.7201571D-13 -7.0866052D-17 -6.4421809D-21 -4.3076174D-24 -1.4168778D-27
 260   14     -1.4751  0.0005826808 -3.1838028D-08 -8.8000513D-13 -7.1819657D-17 -7.1878704D-21 -4.5615606D-24 -1.1702861D-27
 260   15     -1.4577  0.0005807681 -3.1917619D-08 -8.8869068D-13 -7.2960458D-17 -8.0292876D-21 -4.7773709D-24 -8.8109749D-28
 260   16     -1.4391  0.0005787227 -3.2003384D-08 -8.9811500D-13 -7.4319442D-17 -8.9631543D-21 -4.9380008D-24 -5.4963788D-28
 260   17     -1.4195  0.0005765433 -3.2095511D-08 -9.0832996D-13 -7.5929433D-17 -9.9808837D-21 -5.0249982D-24 -1.7891143D-28
 260   18     -1.3988  0.0005742289 -3.2194206D-08 -9.1939784D-13 -7.7823806D-17 -1.1067510D-20 -5.0193619D-24  2.2468097D-28
 260   19     -1.3770  0.0005717781 -3.2299698D-08 -9.3139236D-13 -8.0034715D-17 -1.2200794D-20 -4.9028001D-24  6.5064427D-28
 260   20     -1.3542  0.0005691897 -3.2412241D-08 -9.4439933D-13 -8.2590836D-17 -1.3350694D-20 -4.6594318D-24  1.0838154D-27
 261    0     -1.3820  0.0005538175 -3.1389198D-08 -8.5746187D-13 -7.8010509D-17 -5.5139771D-21  2.0061888D-24 -1.0674588D-27
 261    1     -1.3809  0.0005536919 -3.1394345D-08 -8.5808618D-13 -7.8065529D-17 -5.4899933D-21  1.9911084D-24 -1.0869090D-27
 261    2     -1.3787  0.0005534407 -3.1404649D-08 -8.5933610D-13 -7.8174854D-17 -5.4425762D-21  1.9601315D-24 -1.1256965D-27
 261    3     -1.3754  0.0005530638 -3.1420134D-08 -8.6121425D-13 -7.8337081D-17 -5.3728772D-21  1.9116358D-24 -1.1835661D-27
 261    4     -1.3710  0.0005525609 -3.1440834D-08 -8.6372445D-13 -7.8550183D-17 -5.2827440D-21  1.8432105D-24 -1.2600718D-27
 261    5     -1.3654  0.0005519318 -3.1466792D-08 -8.6687171D-13 -7.8811600D-17 -5.1748641D-21  1.7516924D-24 -1.3544989D-27
 261    6     -1.3588  0.0005511762 -3.1498068D-08 -8.7066206D-13 -7.9118392D-17 -5.0529517D-21  1.6332249D-24 -1.4657575D-27
 261    7     -1.3511  0.0005502938 -3.1534729D-08 -8.7510250D-13 -7.9467441D-17 -4.9219692D-21  1.4833511D-24 -1.5922568D-27
 261    8     -1.3423  0.0005492840 -3.1576856D-08 -8.8020090D-13 -7.9855736D-17 -4.7883804D-21  1.2971524D-24 -1.7317490D-27
 261    9     -1.3324  0.0005481464 -3.1624543D-08 -8.8596588D-13 -8.0280748D-17 -4.6604154D-21  1.0694498D-24 -1.8811572D-27
 261   10     -1.3215  0.0005468803 -3.1677894D-08 -8.9240682D-13 -8.0740911D-17 -4.5483275D-21  7.9507969D-25 -2.0363953D-27
 261   11     -1.3095  0.0005454852 -3.1737027D-08 -8.9953389D-13 -8.1236229D-17 -4.4646181D-21  4.6926435D-25 -2.1921816D-27
 261   12     -1.2964  0.0005439603 -3.1802075D-08 -9.0735818D-13 -8.1769008D-17 -4.4241884D-21  8.8090143D-26 -2.3418675D-27
 261   13     -1.2823  0.0005423047 -3.1873182D-08 -9.1589207D-13 -8.2344723D-17 -4.4443692D-21 -3.5090044D-25 -2.4773144D-27
 261   14     -1.2671  0.0005405177 -3.1950505D-08 -9.2514973D-13 -8.2972988D-17 -4.5447725D-21 -8.4799321D-25 -2.5888329D-27
 261   15     -1.2509  0.0005385981 -3.2034218D-08 -9.3514792D-13 -8.3668619D-17 -4.7468977D-21 -1.4004833D-24 -2.6652389D-27
 261   16     -1.2337  0.0005365450 -3.2124507D-08 -9.4590713D-13 -8.4452704D-17 -5.0734143D-21 -2.0017744D-24 -2.6940706D-27
 261   17     -1.2155  0.0005343573 -3.2221578D-08 -9.5745304D-13 -8.5353597D-17 -5.5470557D-21 -2.6404586D-24 -2.6620133D-27
 261   18     -1.1963  0.0005320336 -3.2325649D-08 -9.6981847D-13 -8.6407710D-17 -6.1890546D-21 -3.2994601D-24 -2.5556025D-27
 261   19     -1.1762  0.0005295726 -3.2436960D-08 -9.8304561D-13 -8.7659923D-17 -7.0170887D-21 -3.9553723D-24 -2.3622554D-27
 261   20     -1.1550  0.0005269729 -3.2555772D-08 -9.9718874D-13 -8.9163412D-17 -8.0427472D-21 -4.5781552D-24 -2.0716536D-27
 262    0     -1.1893  0.0005135080 -3.1410689D-08 -8.8164290D-13 -7.7454856D-17 -8.2101573D-21 -2.8053538D-25  4.0730874D-28
 262    1     -1.1883  0.0005133824 -3.1415981D-08 -8.8226287D-13 -7.7536975D-17 -8.2134898D-21 -2.7484314D-25  4.0586081D-28
 262    2     -1.1862  0.0005131310 -3.1426576D-08 -8.8350477D-13 -7.7701310D-17 -8.2199503D-21 -2.6352180D-25  4.0274146D-28
 262    3     -1.1831  0.0005127538 -3.1442496D-08 -8.8537256D-13 -7.7948047D-17 -8.2291339D-21 -2.4671429D-25  3.9749707D-28
 262    4     -1.1790  0.0005122505 -3.1463775D-08 -8.8787217D-13 -7.8277443D-17 -8.2404458D-21 -2.2467401D-25  3.8943940D-28
 262    5     -1.1739  0.0005116210 -3.1490458D-08 -8.9101151D-13 -7.8689789D-17 -8.2531167D-21 -1.9781524D-25  3.7762809D-28
 262    6     -1.1678  0.0005108648 -3.1522602D-08 -8.9480051D-13 -7.9185381D-17 -8.2662340D-21 -1.6677834D-25  3.6086660D-28
 262    7     -1.1606  0.0005099817 -3.1560277D-08 -8.9925111D-13 -7.9764473D-17 -8.2787892D-21 -1.3251688D-25  3.3769062D-28
 262    8     -1.1525  0.0005089711 -3.1603564D-08 -9.0437724D-13 -8.0427239D-17 -8.2897500D-21 -9.6400887D-26  3.0637208D-28
 262    9     -1.1433  0.0005078324 -3.1652557D-08 -9.1019487D-13 -8.1173724D-17 -8.2981680D-21 -6.0339322D-26  2.6494006D-28
 262   10     -1.1332  0.0005065653 -3.1707365D-08 -9.1672196D-13 -8.2003833D-17 -8.3033297D-21 -2.6914351D-26  2.1122762D-28
 262   11     -1.1221  0.0005051688 -3.1768107D-08 -9.2397849D-13 -8.2917322D-17 -8.3049605D-21  4.7868622D-28  1.4295074D-28
 262   12     -1.1100  0.0005036423 -3.1834921D-08 -9.3198639D-13 -8.3913855D-17 -8.3034965D-21  1.7495891D-26  5.7847465D-29
 262   13     -1.0969  0.0005019850 -3.1907958D-08 -9.4076956D-13 -8.4993112D-17 -8.3004271D-21  1.8739327D-26 -4.6123176D-29
 262   14     -1.0828  0.0005001959 -3.1987384D-08 -9.5035385D-13 -8.6155010D-17 -8.2987080D-21 -2.2967398D-27 -1.7051126D-28
 262   15     -1.0679  0.0004982741 -3.2073384D-08 -9.6076715D-13 -8.7400042D-17 -8.3032473D-21 -5.3185869D-26 -3.1600481D-28
 262   16     -1.0520  0.0004962185 -3.2166157D-08 -9.7203943D-13 -8.8729788D-17 -8.3214324D-21 -1.4239288D-25 -4.8197811D-28
 262   17     -1.0351  0.0004940278 -3.2265924D-08 -9.8420301D-13 -9.0147626D-17 -8.3636653D-21 -2.7890007D-25 -6.6594748D-28
 262   18     -1.0174  0.0004917008 -3.2372923D-08 -9.9729296D-13 -9.1659675D-17 -8.4438305D-21 -4.7158205D-25 -8.6298806D-28
 262   19-9.98744D-01  0.0004892361 -3.2487413D-08 -1.0113477D-12 -9.3275972D-17 -8.5795994D-21 -7.2827156D-25 -1.0651550D-27
 262   20-9.79227D-01  0.0004866322 -3.2609676D-08 -1.0264102D-12 -9.5011869D-17 -8.7924428D-21 -1.0544864D-24 -1.2610064D-27
 263    0     -1.0185  0.0004750869 -3.1332540D-08 -8.8994760D-13 -7.5342994D-17 -5.5568835D-21 -6.1322487D-25 -1.1520678D-27
 263    1     -1.0175  0.0004749616 -3.1337882D-08 -8.9055057D-13 -7.5398600D-17 -5.5643387D-21 -6.2934687D-25 -1.1510485D-27
 263    2     -1.0156  0.0004747108 -3.1348575D-08 -8.9175783D-13 -7.5510040D-17 -5.5798299D-21 -6.6154362D-25 -1.1486477D-27
 263    3     -1.0128  0.0004743346 -3.1364643D-08 -8.9357209D-13 -7.5677801D-17 -5.6045126D-21 -7.0969596D-25 -1.1441566D-27
 263    4     -1.0090  0.0004738325 -3.1386118D-08 -8.9599737D-13 -7.5902684D-17 -5.6401129D-21 -7.7356337D-25 -1.1365254D-27
 263    5     -1.0043  0.0004732046 -3.1413044D-08 -8.9903913D-13 -7.6185890D-17 -5.6889063D-21 -8.5271203D-25 -1.1244043D-27
 263    6-9.98585D-01  0.0004724503 -3.1445475D-08 -9.0270428D-13 -7.6529134D-17 -5.7536851D-21 -9.4642422D-25 -1.1061947D-27
 263    7-9.91977D-01  0.0004715692 -3.1483479D-08 -9.0700124D-13 -7.6934780D-17 -5.8377042D-21 -1.0535957D-24 -1.0801297D-27
 263    8-9.84440D-01  0.0004705611 -3.1527133D-08 -9.1194010D-13 -7.7405996D-17 -5.9445960D-21 -1.1726253D-24 -1.0443913D-27
 263    9-9.75980D-01  0.0004694252 -3.1576529D-08 -9.1753273D-13 -7.7946920D-17 -6.0782443D-21 -1.3013246D-24 -9.9730357D-28
 263   10-9.66604D-01  0.0004681610 -3.1631768D-08 -9.2379301D-13 -7.8562829D-17 -6.2426202D-21 -1.4368487D-24 -9.3756064D-28
 263   11-9.56320D-01  0.0004667679 -3.1692968D-08 -9.3073707D-13 -7.9260292D-17 -6.4415745D-21 -1.5756980D-24 -8.6455519D-28
 263   12-9.45136D-01  0.0004652450 -3.1760255D-08 -9.3838361D-13 -8.0047303D-17 -6.6785948D-21 -1.7138084D-24 -7.7877641D-28
 263   13-9.33061D-01  0.0004635916 -3.1833775D-08 -9.4675429D-13 -8.0933363D-17 -6.9565539D-21 -1.8467938D-24 -6.8230517D-28
 263   14-9.20105D-01  0.0004618067 -3.1913685D-08 -9.5587419D-13 -8.1929503D-17 -7.2774836D-21 -1.9703804D-24 -5.7937668D-28
 263   15-9.06280D-01  0.0004598893 -3.2000158D-08 -9.6577230D-13 -8.3048249D-17 -7.6424448D-21 -2.0810960D-24 -4.7698761D-28
 263   16-8.91596D-01  0.0004578383 -3.2093385D-08 -9.7648212D-13 -8.4303525D-17 -8.0515835D-21 -2.1772737D-24 -3.8551278D-28
 263   17-8.76067D-01  0.0004556525 -3.2193574D-08 -9.8804220D-13 -8.5710551D-17 -8.5045044D-21 -2.2604038D-24 -3.1923878D-28
 263   18-8.59705D-01  0.0004533307 -3.2300953D-08 -1.0004969D-12 -8.7285809D-17 -9.0011216D-21 -2.3368602D-24 -2.9673301D-28
 263   19-8.42525D-01  0.0004508715 -3.2415771D-08 -1.0138969D-12 -8.9047218D-17 -9.5431902D-21 -2.4199712D-24 -3.4088894D-28
 263   20-8.24542D-01  0.0004482733 -3.2538300D-08 -1.0283002D-12 -9.1014758D-17 -1.0136714D-20 -2.5323571D-24 -4.7857036D-28
 264    0-8.67522D-01  0.0004386443 -3.1124115D-08 -8.7182526D-13 -7.1528733D-17 -5.9878629D-21 -6.1290279D-25 -3.1079116D-27
 264    1-8.66645D-01  0.0004385198 -3.1129348D-08 -8.7239773D-13 -7.1588650D-17 -5.9954795D-21 -6.5667986D-25 -3.1460104D-27
 264    2-8.64891D-01  0.0004382707 -3.1139823D-08 -8.7354411D-13 -7.1708724D-17 -6.0123060D-21 -7.4583529D-25 -3.2222227D-27
 264    3-8.62263D-01  0.0004378969 -3.1155563D-08 -8.7526729D-13 -7.1889521D-17 -6.0416208D-21 -8.8356908D-25 -3.3365470D-27
 264    4-8.58762D-01  0.0004373983 -3.1176597D-08 -8.7757163D-13 -7.2132095D-17 -6.0885853D-21 -1.0746814D-24 -3.4888886D-27
 264    5-8.54391D-01  0.0004367745 -3.1202967D-08 -8.8046303D-13 -7.2438260D-17 -6.1605264D-21 -1.3255593D-24 -3.6789770D-27
 264    6-8.49154D-01  0.0004360252 -3.1234726D-08 -8.8394898D-13 -7.2810981D-17 -6.2673219D-21 -1.6441457D-24 -3.9062299D-27
 264    7-8.43056D-01  0.0004351501 -3.1271938D-08 -8.8803878D-13 -7.3254909D-17 -6.4218720D-21 -2.0398790D-24 -4.1696116D-27
 264    8-8.36101D-01  0.0004341488 -3.1314677D-08 -8.9274371D-13 -7.3777101D-17 -6.6406523D-21 -2.5235933D-24 -4.4675078D-27
 264    9-8.28297D-01  0.0004330206 -3.1363029D-08 -8.9807749D-13 -7.4387954D-17 -6.9443513D-21 -3.1073550D-24 -4.7975560D-27
 264   10-8.19649D-01  0.0004317650 -3.1417092D-08 -9.0405682D-13 -7.5102403D-17 -7.3585473D-21 -3.8042477D-24 -5.1565876D-27
 264   11-8.10165D-01  0.0004303813 -3.1476979D-08 -9.1070230D-13 -7.5941420D-17 -7.9144343D-21 -4.6280880D-24 -5.5405863D-27
 264   12-7.99854D-01  0.0004288688 -3.1542813D-08 -9.1803961D-13 -7.6933870D-17 -8.6495477D-21 -5.5930870D-24 -5.9447831D-27
 264   13-7.88725D-01  0.0004272267 -3.1614734D-08 -9.2610127D-13 -7.8118748D-17 -9.6084731D-21 -6.7134842D-24 -6.3638840D-27
 264   14-7.76788D-01  0.0004254541 -3.1692896D-08 -9.3492898D-13 -7.9547858D-17 -1.0843505D-20 -8.0032009D-24 -6.7924970D-27
 264   15-7.64053D-01  0.0004235500 -3.1777472D-08 -9.4457683D-13 -8.1288951D-17 -1.2415239D-20 -9.4755897D-24 -7.2257938D-27
 264   16-7.50532D-01  0.0004215133 -3.1868655D-08 -9.5511543D-13 -8.3429348D-17 -1.4393108D-20 -1.1143349D-23 -7.6603192D-27
 264   17-7.36237D-01  0.0004193429 -3.1966662D-08 -9.6663732D-13 -8.6080092D-17 -1.6855895D-20 -1.3018738D-23 -8.0949701D-27
 264   18-7.21182D-01  0.0004170376 -3.2071736D-08 -9.7926393D-13 -8.9380637D-17 -1.9892281D-20 -1.5114163D-23 -8.5319557D-27
 264   19-7.05381D-01  0.0004145959 -3.2184158D-08 -9.9315425D-13 -9.3504143D-17 -2.3601584D-20 -1.7443168D-23 -8.9774022D-27
 264   20-6.88849D-01  0.0004120163 -3.2304250D-08 -1.0085157D-12 -9.8663464D-17 -2.8094802D-20 -2.0021783D-23 -9.4412373D-27
 265    0-7.34395D-01  0.0004042750 -3.0769463D-08 -8.4917327D-13 -9.6208475D-17 -3.7808570D-20 -1.8013960D-23 -7.0167806D-27
 265    1-7.33587D-01  0.0004041519 -3.0774560D-08 -8.4994445D-13 -9.6587642D-17 -3.8025327D-20 -1.8112493D-23 -7.0590180D-27
 265    2-7.31970D-01  0.0004039056 -3.0784769D-08 -8.5149596D-13 -9.7352512D-17 -3.8462408D-20 -1.8311326D-23 -7.1433027D-27
 265    3-7.29548D-01  0.0004035361 -3.0800117D-08 -8.5384635D-13 -9.8516327D-17 -3.9127048D-20 -1.8613991D-23 -7.2691917D-27
 265    4-7.26322D-01  0.0004030432 -3.0820647D-08 -8.5702410D-13 -1.0009941D-16 -4.0030365D-20 -1.9025735D-23 -7.4357055D-27
 265    5-7.22294D-01  0.0004024265 -3.0846418D-08 -8.6106849D-13 -1.0212973D-16 -4.1187669D-20 -1.9553440D-23 -7.6409967D-27
 265    6-7.17470D-01  0.0004016858 -3.0877506D-08 -8.6603071D-13 -1.0464369D-16 -4.2618868D-20 -2.0205447D-23 -7.8818378D-27
 265    7-7.11852D-01  0.0004008207 -3.0914003D-08 -8.7197541D-13 -1.0768718D-16 -4.4348946D-20 -2.0991246D-23 -8.1528946D-27
 265    8-7.05447D-01  0.0003998308 -3.0956025D-08 -8.7898266D-13 -1.1131688D-16 -4.6408471D-20 -2.1920966D-23 -8.4458991D-27
 265    9-6.98260D-01  0.0003987155 -3.1003709D-08 -8.8715043D-13 -1.1560192D-16 -4.8834107D-20 -2.3004546D-23 -8.7484900D-27
 265   10-6.90298D-01  0.0003974743 -3.1057220D-08 -8.9659765D-13 -1.2062583D-16 -5.1669001D-20 -2.4250512D-23 -9.0429031D-27
 265   11-6.81569D-01  0.0003961065 -3.1116751D-08 -9.0746804D-13 -1.2648888D-16 -5.4962932D-20 -2.5664178D-23 -9.3044366D-27
 265   12-6.72080D-01  0.0003946113 -3.1182534D-08 -9.1993476D-13 -1.3331070D-16 -5.8772015D-20 -2.7245166D-23 -9.4997470D-27
 265   13-6.61841D-01  0.0003929879 -3.1254840D-08 -9.3420610D-13 -1.4123319D-16 -6.3157697D-20 -2.8984050D-23 -9.5851275D-27
 265   14-6.50862D-01  0.0003912355 -3.1333992D-08 -9.5053230D-13 -1.5042348D-16 -6.8184658D-20 -3.0858015D-23 -9.5049321D-27
 265   15-6.39153D-01  0.0003893528 -3.1420371D-08 -9.6921371D-13 -1.6107669D-16 -7.3917170D-20 -3.2825457D-23 -9.1905155D-27
 265   16-6.26726D-01  0.0003873389 -3.1514430D-08 -9.9061029D-13 -1.7341802D-16 -8.0413360D-20 -3.4819540D-23 -8.5600724D-27
 265   17-6.13593D-01  0.0003851925 -3.1616707D-08 -1.0151525D-12 -1.8770352D-16 -8.7716757D-20 -3.6741004D-23 -7.5201465D-27
 265   18-5.99767D-01  0.0003829121 -3.1727845D-08 -1.0433533D-12 -2.0421849D-16 -9.5844516D-20 -3.8450734D-23 -5.9695601D-27
 265   19-5.85263D-01  0.0003804962 -3.1848610D-08 -1.0758211D-12 -2.2327229D-16 -1.0477185D-19 -3.9763161D-23 -3.8069584D-27
 265   20-5.70094D-01  0.0003779431 -3.1979921D-08 -1.1132722D-12 -2.4518800D-16 -1.1441255D-19 -4.0442118D-23 -9.4323753D-28
 266    0-6.17186D-01  0.0003719935 -3.0412115D-08 -1.0083313D-12 -2.5633109D-16 -1.0419285D-19 -1.4405011D-23  1.5218302D-26
 266    1-6.16442D-01  0.0003718718 -3.0418171D-08 -1.0103861D-12 -2.5737387D-16 -1.0436442D-19 -1.4191048D-23  1.5349938D-26
 266    2-6.14955D-01  0.0003716284 -3.0430320D-08 -1.0145208D-12 -2.5946453D-16 -1.0469981D-19 -1.3757580D-23  1.5611748D-26
 266    3-6.12726D-01  0.0003712631 -3.0448638D-08 -1.0207857D-12 -2.6261283D-16 -1.0518319D-19 -1.3093707D-23  1.6000347D-26
 266    4-6.09758D-01  0.0003707758 -3.0473238D-08 -1.0292568D-12 -2.6683244D-16 -1.0578995D-19 -1.2183370D-23  1.6510031D-26
 266    5-6.06053D-01  0.0003701660 -3.0504277D-08 -1.0400361D-12 -2.7213963D-16 -1.0648585D-19 -1.1005794D-23  1.7131944D-26
 266    6-6.01616D-01  0.0003694334 -3.0541955D-08 -1.0532525D-12 -2.7855151D-16 -1.0722572D-19 -9.5362261D-24  1.7852862D-26
 266    7-5.96450D-01  0.0003685776 -3.0586522D-08 -1.0690621D-12 -2.8608361D-16 -1.0795217D-19 -7.7470264D-24  1.8653686D-26
 266    8-5.90560D-01  0.0003675980 -3.0638281D-08 -1.0876484D-12 -2.9474683D-16 -1.0859404D-19 -5.6093444D-24  1.9507480D-26
 266    9-5.83954D-01  0.0003664940 -3.0697594D-08 -1.1092226D-12 -3.0454353D-16 -1.0906510D-19 -3.0955346D-24  2.0377042D-26
 266   10-5.76636D-01  0.0003652648 -3.0764887D-08 -1.1340227D-12 -3.1546284D-16 -1.0926296D-19 -1.8257208D-25  2.1212009D-26
 266   11-5.68615D-01  0.0003639094 -3.0840660D-08 -1.1623121D-12 -3.2747512D-16 -1.0906880D-19  3.1432177D-24  2.1945434D-26
 266   12-5.59899D-01  0.0003624271 -3.0925493D-08 -1.1943768D-12 -3.4052552D-16 -1.0834825D-19  6.8797790D-24  2.2489904D-26
 266   13-5.50497D-01  0.0003608165 -3.1020055D-08 -1.2305211D-12 -3.5452714D-16 -1.0695415D-19  1.1000925D-23  2.2733387D-26
 266   14-5.40418D-01  0.0003590764 -3.1125109D-08 -1.2710614D-12 -3.6935390D-16 -1.0473211D-19  1.5445517D-23  2.2534974D-26
 266   15-5.29674D-01  0.0003572055 -3.1241528D-08 -1.3163175D-12 -3.8483405D-16 -1.0153012D-19  2.0103929D-23  2.1721151D-26
 266   16-5.18275D-01  0.0003552019 -3.1370291D-08 -1.3666019D-12 -4.0074556D-16 -9.7213337D-20  2.4801638D-23  2.0083298D-26
 266   17-5.06235D-01  0.0003530639 -3.1512502D-08 -1.4222067D-12 -4.1681496D-16 -9.1686079D-20  2.9280131D-23  1.7377865D-26
 266   18-4.93566D-01  0.0003507894 -3.1669384D-08 -1.4833880D-12 -4.3272237D-16 -8.4922506D-20  3.3175893D-23  1.3331004D-26
 266   19-4.80281D-01  0.0003483760 -3.1842284D-08 -1.5503508D-12 -4.4811597D-16 -7.7007870D-20  3.5999246D-23  7.6505585D-27
 266   20-4.66397D-01  0.0003458211 -3.2032676D-08 -1.6232348D-12 -4.6264040D-16 -6.8191489D-20  3.7116218D-23  4.8992297D-29
 267    0-5.14196D-01  0.0003414517 -3.0500220D-08 -1.4593673D-12 -3.4236910D-16 -1.0624904D-20  1.9031436D-23 -2.4649817D-26
 267    1-5.13513D-01  0.0003413297 -3.0508985D-08 -1.4621067D-12 -3.4247421D-16 -1.0398608D-20  1.8683499D-23 -2.5055698D-26
 267    2-5.12149D-01  0.0003410856 -3.0526563D-08 -1.4675879D-12 -3.4267776D-16 -9.9587153D-21  1.7970543D-23 -2.5870431D-26
 267    3-5.10103D-01  0.0003407191 -3.0553054D-08 -1.4758157D-12 -3.4296701D-16 -9.3316436D-21  1.6858206D-23 -2.7099403D-26
 267    4-5.07379D-01  0.0003402300 -3.0588605D-08 -1.4867964D-12 -3.4332459D-16 -8.5596095D-21  1.5294499D-23 -2.8749186D-26
 267    5-5.03980D-01  0.0003396178 -3.0633415D-08 -1.5005377D-12 -3.4373065D-16 -7.7037655D-21  1.3209463D-23 -3.0825526D-26
 267    6-4.99909D-01  0.0003388819 -3.0687731D-08 -1.5170474D-12 -3.4416625D-16 -6.8484248D-21  1.0514980D-23 -3.3330516D-26
 267    7-4.95171D-01  0.0003380218 -3.0751852D-08 -1.5363336D-12 -3.4461800D-16 -6.1063747D-21  7.1051044D-24 -3.6258506D-26
 267    8-4.89770D-01  0.0003370365 -3.0826126D-08 -1.5584043D-12 -3.4508454D-16 -5.6251964D-21  2.8572929D-24 -3.9590703D-26
 267    9-4.83714D-01  0.0003359252 -3.0910951D-08 -1.5832684D-12 -3.4558519D-16 -5.5944153D-21 -2.3648430D-24 -4.3288072D-26
 267   10-4.77007D-01  0.0003346869 -3.1006777D-08 -1.6109383D-12 -3.4617123D-16 -6.2531079D-21 -8.7065069D-24 -4.7282341D-26
 267   11-4.69659D-01  0.0003333202 -3.1114105D-08 -1.6414338D-12 -3.4694030D-16 -7.8973423D-21 -1.6313416D-23 -5.1464952D-26
 267   12-4.61678D-01  0.0003318239 -3.1233488D-08 -1.6747907D-12 -3.4805436D-16 -1.0886401D-20 -2.5319060D-23 -5.5674105D-26
 267   13-4.53071D-01  0.0003301963 -3.1365536D-08 -1.7110718D-12 -3.4976122D-16 -1.5646259D-20 -3.5826204D-23 -5.9680437D-26
 267   14-4.43850D-01  0.0003284358 -3.1510915D-08 -1.7503847D-12 -3.5241959D-16 -2.2668114D-20 -4.7881303D-23 -6.3172444D-26
 267   15-4.34026D-01  0.0003265404 -3.1670359D-08 -1.7929067D-12 -3.5652661D-16 -3.2499011D-20 -6.1440784D-23 -6.5744016D-26
 267   16-4.23609D-01  0.0003245079 -3.1844680D-08 -1.8389176D-12 -3.6274606D-16 -4.5720812D-20 -7.6328905D-23 -6.6887732D-26
 267   17-4.12613D-01  0.0003223361 -3.2034786D-08 -1.8888427D-12 -3.7193409D-16 -6.2913180D-20 -9.2188307D-23 -6.5999233D-26
 267   18-4.01050D-01  0.0003200222 -3.2241704D-08 -1.9433065D-12 -3.8515725D-16 -8.4595971D-20 -1.0842688D-22 -6.2400578D-26
 267   19-3.88936D-01  0.0003175633 -3.2466628D-08 -2.0031954D-12 -4.0369598D-16 -1.1114729D-19 -1.2416831D-22 -5.5392016D-26
 267   20-3.76286D-01  0.0003149562 -3.2710963D-08 -2.0697288D-12 -4.2902391D-16 -1.4269558D-19 -1.3821912D-22 -4.4343752D-26
 268    0-4.24133D-01  0.0003120561 -3.0989277D-08 -1.7310344D-12 -3.5609832D-16 -1.6107418D-19 -9.0400790D-23  2.2972592D-26
 268    1-4.23509D-01  0.0003119321 -3.0999672D-08 -1.7338896D-12 -3.5771447D-16 -1.6215704D-19 -9.0073975D-23  2.3715622D-26
 268    2-4.22262D-01  0.0003116840 -3.1020513D-08 -1.7396391D-12 -3.6097918D-16 -1.6431068D-19 -8.9389127D-23  2.5202027D-26
 268    3-4.20393D-01  0.0003113116 -3.1051905D-08 -1.7483621D-12 -3.6595658D-16 -1.6750907D-19 -8.8283833D-23  2.7430620D-26
 268    4-4.17904D-01  0.0003108144 -3.1094007D-08 -1.7601809D-12 -3.7274119D-16 -1.7170850D-19 -8.6664660D-23  3.0394999D-26
 268    5-4.14799D-01  0.0003101920 -3.1147037D-08 -1.7752639D-12 -3.8145551D-16 -1.7684197D-19 -8.4407927D-23  3.4077659D-26
 268    6-4.11082D-01  0.0003094437 -3.1211280D-08 -1.7938313D-12 -3.9224623D-16 -1.8281188D-19 -8.1361600D-23  3.8441757D-26
 268    7-4.06755D-01  0.0003085687 -3.1287087D-08 -1.8161599D-12 -4.0527845D-16 -1.8948115D-19 -7.7349185D-23  4.3420405D-26
 268    8-4.01826D-01  0.0003075661 -3.1374893D-08 -1.8425890D-12 -4.2072754D-16 -1.9666331D-19 -7.2176702D-23  4.8902984D-26
 268    9-3.96300D-01  0.0003064348 -3.1475222D-08 -1.8735268D-12 -4.3876773D-16 -2.0411223D-19 -6.5644088D-23  5.4719058D-26
 268   10-3.90184D-01  0.0003051736 -3.1588703D-08 -1.9094548D-12 -4.5955707D-16 -2.1151291D-19 -5.7562666D-23  6.0619966D-26
 268   11-3.83486D-01  0.0003037809 -3.1716085D-08 -1.9509313D-12 -4.8321826D-16 -2.1847512D-19 -4.7780332D-23  6.6259621D-26
 268   12-3.76213D-01  0.0003022551 -3.1858252D-08 -1.9985911D-12 -5.0981539D-16 -2.2453280D-19 -3.6216032D-23  7.1176845D-26
 268   13-3.68376D-01  0.0003005944 -3.2016250D-08 -2.0531414D-12 -5.3932746D-16 -2.2915276D-19 -2.2904508D-23  7.4782960D-26
 268   14-3.59985D-01  0.0002987966 -3.2191301D-08 -2.1153510D-12 -5.7162030D-16 -2.3175739D-19 -8.0509842D-24  7.6360849D-26
 268   15-3.51050D-01  0.0002968593 -3.2384832D-08 -2.1860335D-12 -6.0642052D-16 -2.3176639D-19  7.9068195D-24  7.5083492D-26
 268   16-3.41584D-01  0.0002947799 -3.2598493D-08 -2.2660207D-12 -6.4329669D-16 -2.2866279D-19  2.4235491D-23  7.0062695D-26
 268   17-3.31599D-01  0.0002925553 -3.2834178D-08 -2.3561301D-12 -6.8165559D-16 -2.2208687D-19  3.9853081D-23  6.0440600D-26
 268   18-3.21110D-01  0.0002901819 -3.3094043D-08 -2.4571261D-12 -7.2076329D-16 -2.1195827D-19  5.3304621D-23  4.5535761D-26
 268   19-3.10131D-01  0.0002876560 -3.3380515D-08 -2.5696813D-12 -7.5980241D-16 -1.9861960D-19  6.2791384D-23  2.5050810D-26
 268   20-2.98678D-01  0.0002849730 -3.3696295D-08 -2.6943454D-12 -7.9797702D-16 -1.8298596D-19  6.6287838D-23 -6.5697190D-28
 269    0-3.45985D-01  0.0002835913 -3.1727696D-08 -2.2418793D-12 -5.5023257D-16 -5.1573148D-20  2.6953967D-23 -6.0165124D-26
 269    1-3.45418D-01  0.0002834644 -3.1741161D-08 -2.2462832D-12 -5.5074670D-16 -5.1254774D-20  2.6107307D-23 -6.0784321D-26
 269    2-3.44285D-01  0.0002832103 -3.1768169D-08 -2.2551034D-12 -5.5176567D-16 -5.0648757D-20  2.4388395D-23 -6.1987036D-26
 269    3-3.42587D-01  0.0002828289 -3.1808880D-08 -2.2683639D-12 -5.5327243D-16 -4.9818076D-20  2.1748606D-23 -6.3698542D-26
 269    4-3.40326D-01  0.0002823195 -3.1863534D-08 -2.2861002D-12 -5.5524543D-16 -4.8860720D-20  1.8121682D-23 -6.5798880D-26
 269    5-3.37506D-01  0.0002816815 -3.1932450D-08 -2.3083586D-12 -5.5766361D-16 -4.7913283D-20  1.3432673D-23 -6.8113544D-26
 269    6-3.34131D-01  0.0002809142 -3.2016034D-08 -2.3351950D-12 -5.6051355D-16 -4.7154555D-20  7.6111378D-24 -7.0402480D-26
 269    7-3.30204D-01  0.0002800163 -3.2114773D-08 -2.3666759D-12 -5.6379881D-16 -4.6807945D-20  6.0976872D-25 -7.2347912D-26
 269    8-3.25732D-01  0.0002789868 -3.2229241D-08 -2.4028789D-12 -5.6755153D-16 -4.7141007D-20 -7.5707357D-24 -7.3543724D-26
 269    9-3.20721D-01  0.0002778242 -3.2360103D-08 -2.4438965D-12 -5.7184605D-16 -4.8459786D-20 -1.6849840D-23 -7.3489357D-26
 269   10-3.15177D-01  0.0002765269 -3.2508113D-08 -2.4898412D-12 -5.7681361D-16 -5.1095162D-20 -2.7028657D-23 -7.1593158D-26
 269   11-3.09109D-01  0.0002750929 -3.2674123D-08 -2.5408544D-12 -5.8265665D-16 -5.5377804D-20 -3.7746606D-23 -6.7192427D-26
 269   12-3.02526D-01  0.0002735201 -3.2859086D-08 -2.5971196D-12 -5.8965982D-16 -6.1598407D-20 -4.8437677D-23 -5.9599255D-26
 269   13-2.95437D-01  0.0002718061 -3.3064064D-08 -2.6588786D-12 -5.9819383D-16 -6.9950585D-20 -5.8294689D-23 -4.8183350D-26
 269   14-2.87852D-01  0.0002699482 -3.3290240D-08 -2.7264513D-12 -6.0870666D-16 -8.0455889D-20 -6.6255461D-23 -3.2504834D-26
 269   15-2.79784D-01  0.0002679434 -3.3538930D-08 -2.8002568D-12 -6.2169570D-16 -9.2874824D-20 -7.1031502D-23 -1.2508108D-26
 269   16-2.71244D-01  0.0002657882 -3.3811606D-08 -2.8808317D-12 -6.3765441D-16 -1.0661498D-19 -7.1207466D-23  1.1217028D-26
 269   17-2.62246D-01  0.0002634789 -3.4109917D-08 -2.9688403D-12 -6.5698933D-16 -1.2065869D-19 -6.5445938D-23  3.7114004D-26
 269   18-2.52805D-01  0.0002610113 -3.4435718D-08 -3.0650691D-12 -6.7990867D-16 -1.3354741D-19 -5.2834607D-23  6.2306630D-26
 269   19-2.42937D-01  0.0002583808 -3.4791101D-08 -3.1703967D-12 -7.0629655D-16 -1.4347977D-19 -3.3401760D-23  8.2290743D-26
 269   20-2.32658D-01  0.0002555821 -3.5178422D-08 -3.2857350D-12 -7.3560249D-16 -1.4859297D-19 -8.8079791D-24  9.0775451D-26
 270    0-2.78874D-01  0.0002558197 -3.2741268D-08 -2.5580724D-12 -4.8182307D-16 -3.7142853D-20  8.7551255D-23  5.4970691D-26
 270    1-2.78363D-01  0.0002556887 -3.2756628D-08 -2.5619284D-12 -4.8218913D-16 -3.6087510D-20  8.8308433D-23  5.3235207D-26
 270    2-2.77340D-01  0.0002554265 -3.2787417D-08 -2.5696491D-12 -4.8288957D-16 -3.3950622D-20  8.9749167D-23  4.9647956D-26
 270    3-2.75809D-01  0.0002550328 -3.2833775D-08 -2.5812503D-12 -4.8385926D-16 -3.0683524D-20  9.1716430D-23  4.3972281D-26
 270    4-2.73771D-01  0.0002545070 -3.2895911D-08 -2.5967525D-12 -4.8499780D-16 -2.6225605D-20  9.3954567D-23  3.5857235D-26
 270    5-2.71229D-01  0.0002538483 -3.2974105D-08 -2.6161767D-12 -4.8616699D-16 -2.0520576D-20  9.6084676D-23  2.4842865D-26
 270    6-2.68188D-01  0.0002530557 -3.3068708D-08 -2.6395390D-12 -4.8718940D-16 -1.3541604D-20  9.7573237D-23  1.0374523D-26
 270    7-2.64651D-01  0.0002521283 -3.3180142D-08 -2.6668428D-12 -4.8784988D-16 -5.3275967D-21  9.7695578D-23 -8.1694761D-27
 270    8-2.60626D-01  0.0002510644 -3.3308900D-08 -2.6980708D-12 -4.8790292D-16  3.9665194D-21  9.5497839D-23 -3.1429349D-26
 270    9-2.56117D-01  0.0002498627 -3.3455544D-08 -2.7331760D-12 -4.8708966D-16  1.4003011D-20  8.9763570D-23 -5.9986086D-26
 270   10-2.51134D-01  0.0002485212 -3.3620702D-08 -2.7720731D-12 -4.8516992D-16  2.4176498D-20  7.8995358D-23 -9.4242959D-26
 270   11-2.45682D-01  0.0002470378 -3.3805065D-08 -2.8146351D-12 -4.8197580D-16  3.3512114D-20  6.1426369D-23 -1.3425723D-25
 270   12-2.39773D-01  0.0002454103 -3.4009379D-08 -2.8606964D-12 -4.7749402D-16  4.0552050D-20  3.5083154D-23 -1.7951349D-25
 270   13-2.33415D-01  0.0002436360 -3.4234443D-08 -2.9100724D-12 -4.7198454D-16  4.3243104D-20 -2.0730436D-24 -2.2863851D-25
 270   14-2.26620D-01  0.0002417119 -3.4481100D-08 -2.9626016D-12 -4.6614047D-16  3.8848279D-20 -5.1894598D-23 -2.7907192D-25
 270   15-2.19400D-01  0.0002396350 -3.4750241D-08 -3.0182251D-12 -4.6128939D-16  2.3919179D-20 -1.1565364D-22 -3.2673119D-25
 270   16-2.11768D-01  0.0002374017 -3.5042819D-08 -3.0771133D-12 -4.5962591D-16 -5.6180731D-21 -1.9348432D-22 -3.6574710D-25
 270   17-2.03737D-01  0.0002350080 -3.5359879D-08 -3.1398568D-12 -4.6444900D-16 -5.4195297D-20 -2.8366707D-22 -3.8840068D-25
 270   18-1.95322D-01  0.0002324498 -3.5702628D-08 -3.2077274D-12 -4.8035536D-16 -1.2607979D-19 -3.8180917D-22 -3.8543899D-25
 270   19-1.86541D-01  0.0002297224 -3.6072553D-08 -3.2830088D-12 -5.1330779D-16 -2.2452842D-19 -4.8007527D-22 -3.4704718D-25
 270   20-1.77410D-01  0.0002268207 -3.6471605D-08 -3.3693749D-12 -5.7047381D-16 -3.5060594D-19 -5.6672774D-22 -2.6472785D-25
 271    0-2.21984D-01  0.0002288738 -3.3465014D-08 -2.4395077D-12 -3.1859138D-16 -3.0534863D-19 -3.6644369D-22  3.2023080D-26
 271    1-2.21527D-01  0.0002287399 -3.3479658D-08 -2.4420687D-12 -3.2166684D-16 -3.0974312D-19 -3.6595940D-22  3.7166355D-26
 271    2-2.20612D-01  0.0002284720 -3.3508994D-08 -2.4472654D-12 -3.2794945D-16 -3.1851250D-19 -3.6477394D-22  4.7524228D-26
 271    3-2.19243D-01  0.0002280696 -3.3553117D-08 -2.4552525D-12 -3.3770141D-16 -3.3160450D-19 -3.6244891D-22  6.3221361D-26
 271    4-2.17420D-01  0.0002275323 -3.3612174D-08 -2.4662748D-12 -3.5131232D-16 -3.4890762D-19 -3.5831673D-22  8.4397733D-26
 271    5-2.15148D-01  0.0002268593 -3.3686377D-08 -2.4806834D-12 -3.6929199D-16 -3.7021071D-19 -3.5147402D-22  1.1114762D-25
 271    6-2.12431D-01  0.0002260497 -3.3776007D-08 -2.4989545D-12 -3.9225661D-16 -3.9514821D-19 -3.4078219D-22  1.4343013D-25
 271    7-2.09273D-01  0.0002251025 -3.3881435D-08 -2.5217139D-12 -4.2090420D-16 -4.2313197D-19 -3.2488456D-22  1.8094559D-25
 271    8-2.05680D-01  0.0002240164 -3.4003142D-08 -2.5497612D-12 -4.5597486D-16 -4.5327226D-19 -3.0225313D-22  2.2297338D-25
 271    9-2.01659D-01  0.0002227898 -3.4141742D-08 -2.5840944D-12 -4.9819046D-16 -4.8429446D-19 -2.7128203D-22  2.6816745D-25
 271   10-1.97216D-01  0.0002214210 -3.4298023D-08 -2.6259286D-12 -5.4816919D-16 -5.1446299D-19 -2.3044878D-22  3.1431298D-25
 271   11-1.92362D-01  0.0002199080 -3.4472982D-08 -2.6767039D-12 -6.0631174D-16 -5.4153228D-19 -1.7856750D-22  3.5805564D-25
 271   12-1.87104D-01  0.0002182487 -3.4667875D-08 -2.7380742D-12 -6.7266031D-16 -5.6275446D-19 -1.1515835D-22  3.9463118D-25
 271   13-1.81453D-01  0.0002164404 -3.4884273D-08 -2.8118692D-12 -7.4673893D-16 -5.7498574D-19 -4.0951751D-23  4.1764634D-25
 271   14-1.75420D-01  0.0002144802 -3.5124109D-08 -2.9000208D-12 -8.2739589D-16 -5.7494629D-19  4.1469209D-23  4.1899244D-25
 271   15-1.69017D-01  0.0002123648 -3.5389733D-08 -3.0044486D-12 -9.1268672D-16 -5.5969773D-19  1.2691420D-22  3.8901189D-25
 271   16-1.62258D-01  0.0002100905 -3.5683949D-08 -3.1269067D-12 -9.9985954D-16 -5.2740371D-19  2.0679548D-22  3.1708028D-25
 271   17-1.55156D-01  0.0002076530 -3.6010032D-08 -3.2688080D-12 -1.0855337D-15 -4.7842487D-19  2.6845990D-22  1.9281739D-25
 271   18-1.47728D-01  0.0002050473 -3.6371720D-08 -3.4310654D-12 -1.1661854D-15 -4.1674514D-19  2.9488650D-22  8.0962050D-27
 271   19-1.39989D-01  0.0002022680 -3.6773185D-08 -3.6140225D-12 -1.2390761D-15 -3.5164737D-19  2.6513925D-22 -2.3996311D-25
 271   20-1.31957D-01  0.0001993084 -3.7218978D-08 -3.8175885D-12 -1.3037445D-15 -2.9939458D-19  1.5604160D-22 -5.4510831D-25
 272    0-1.74352D-01  0.0002032875 -3.3714357D-08 -2.6798346D-12 -6.9205314D-16 -2.2993786D-20  7.0524198D-23 -3.9958633D-25
 272    1-1.73946D-01  0.0002031526 -3.3730453D-08 -2.6853719D-12 -6.9227896D-16 -2.2181237D-20  6.4885413D-23 -4.0594973D-25
 272    2-1.73134D-01  0.0002028827 -3.3762744D-08 -2.6964519D-12 -6.9270793D-16 -2.0761806D-20  5.3341916D-23 -4.1855864D-25
 272    3-1.71918D-01  0.0002024772 -3.3811429D-08 -2.7130841D-12 -6.9330518D-16 -1.9162639D-20  3.5370602D-23 -4.3715109D-25
 272    4-1.70300D-01  0.0002019357 -3.3876810D-08 -2.7352819D-12 -6.9404568D-16 -1.8063290D-20  1.0211052D-23 -4.6126851D-25
 272    5-1.68284D-01  0.0002012573 -3.3959285D-08 -2.7630617D-12 -6.9494993D-16 -1.8439785D-20 -2.3098111D-23 -4.9017702D-25
 272    6-1.65874D-01  0.0002004411 -3.4059356D-08 -2.7964470D-12 -6.9613636D-16 -2.1618618D-20 -6.5658779D-23 -5.2276167D-25
 272    7-1.63074D-01  0.0001994858 -3.4177626D-08 -2.8354773D-12 -6.9789377D-16 -2.9334513D-20 -1.1861853D-22 -5.5739856D-25
 272    8-1.59891D-01  0.0001983899 -3.4314802D-08 -2.8802287D-12 -7.0077724D-16 -4.3782791D-20 -1.8302940D-22 -5.9181043D-25
 272    9-1.56331D-01  0.0001971518 -3.4471700D-08 -2.9308500D-12 -7.0572974D-16 -6.7652097D-20 -2.5964766D-22 -6.2292165D-25
 272   10-1.52402D-01  0.0001957694 -3.4649250D-08 -2.9876241D-12 -7.1422918D-16 -1.0411746D-19 -3.4866377D-22 -6.4673868D-25
 272   11-1.48112D-01  0.0001942404 -3.4848520D-08 -3.0510597D-12 -7.2845597D-16 -1.5676738D-19 -4.4935821D-22 -6.5829793D-25
 272   12-1.43470D-01  0.0001925624 -3.5070738D-08 -3.1220264D-12 -7.5146900D-16 -2.2943231D-19 -5.5969232D-22 -6.5174828D-25
 272   13-1.38488D-01  0.0001907323 -3.5317348D-08 -3.2019372D-12 -7.8736782D-16 -3.2587966D-19 -6.7586733D-22 -6.2065995D-25
 272   14-1.33175D-01  0.0001887470 -3.5590093D-08 -3.2929871D-12 -8.4140585D-16 -4.4934442D-19 -7.9192328D-22 -5.5868414D-25
 272   15-1.27545D-01  0.0001866026 -3.5891137D-08 -3.3984429D-12 -9.2000526D-16 -6.0188180D-19 -8.9950893D-22 -4.6072086D-25
 272   16-1.21610D-01  0.0001842950 -3.6223251D-08 -3.5229723D-12 -1.0306147D-15 -7.8357261D-19 -9.8802150D-22 -3.2473438D-25
 272   17-1.15386D-01  0.0001818194 -3.6590071D-08 -3.6729843D-12 -1.1813447D-15 -9.9167533D-19 -1.0454342D-21 -1.5440374D-25
 272   18-1.08888D-01  0.0001791704 -3.6996428D-08 -3.8569324D-12 -1.3803435D-15 -1.2199544D-18 -1.0601861D-21  3.7421307D-26
 272   19-1.02133D-01  0.0001763417 -3.7448780D-08 -4.0855187D-12 -1.6349323D-15 -1.4585704D-18 -1.0246109D-21  2.2459414D-25
 272   20-9.51399D-02  0.0001733257 -3.7955710D-08 -4.3717334D-12 -1.9506427D-15 -1.6951466D-18 -9.4033793D-22  3.6342418D-25
 273    0-1.34892D-01  0.0001792525 -3.3841944D-08 -2.8270256D-12 -9.7257358D-16 -7.6340385D-19 -3.2707673D-22  2.8233230D-25
 273    1-1.34534D-01  0.0001791171 -3.3858930D-08 -2.8348368D-12 -9.8022717D-16 -7.6730496D-19 -3.2310176D-22  2.8550299D-25
 273    2-1.33818D-01  0.0001788461 -3.3893042D-08 -2.8506436D-12 -9.9565017D-16 -7.7496278D-19 -3.1502190D-22  2.9156720D-25
 273    3-1.32746D-01  0.0001784391 -3.3944570D-08 -2.8748195D-12 -1.0190669D-15 -7.8608099D-19 -3.0259716D-22  2.9993817D-25
 273    4-1.31320D-01  0.0001778954 -3.4013962D-08 -2.9079358D-12 -1.0507953D-15 -8.0019799D-19 -2.8552059D-22  3.0965379D-25
 273    5-1.29545D-01  0.0001772143 -3.4101838D-08 -2.9507734D-12 -1.0912225D-15 -8.1667172D-19 -2.6349087D-22  3.1928011D-25
 273    6-1.27423D-01  0.0001763945 -3.4209023D-08 -3.0043370D-12 -1.1407725D-15 -8.3466885D-19 -2.3632377D-22  3.2678660D-25
 273    7-1.24960D-01  0.0001754349 -3.4336570D-08 -3.0698687D-12 -1.1998626D-15 -8.5316907D-19 -2.0411388D-22  3.2940356D-25
 273    8-1.22162D-01  0.0001743337 -3.4485802D-08 -3.1488600D-12 -1.2688529D-15 -8.7099934D-19 -1.6745969D-22  3.2347735D-25
 273    9-1.19035D-01  0.0001730892 -3.4658358D-08 -3.2430578D-12 -1.3479914D-15 -8.8691972D-19 -1.2776187D-22  3.0435765D-25
 273   10-1.15588D-01  0.0001716989 -3.4856248D-08 -3.3544636D-12 -1.4373670D-15 -8.9978829D-19 -8.7598660D-23  2.6636358D-25
 273   11-1.11827D-01  0.0001701603 -3.5081912D-08 -3.4853234D-12 -1.5368857D-15 -9.0883951D-19 -5.1167132D-23  2.0290295D-25
 273   12-1.07763D-01  0.0001684702 -3.5338293D-08 -3.6381113D-12 -1.6463010D-15 -9.1411239D-19 -2.4754302D-23  1.0683312D-25
 273   13-1.03407D-01  0.0001666252 -3.5628904D-08 -3.8155134D-12 -1.7653403D-15 -9.1706142D-19 -1.7165937D-23 -2.8842145D-26
 273   14-9.87697D-02  0.0001646208 -3.5957913D-08 -4.0204301D-12 -1.8939854D-15 -9.2136579D-19 -3.9997641D-23 -2.0988481D-25
 273   15-9.38635D-02  0.0001624523 -3.6330228D-08 -4.2560295D-12 -2.0329804D-15 -9.3392477D-19 -1.0758258D-22 -4.3935929D-25
 273   16-8.87024D-02  0.0001601138 -3.6751606D-08 -4.5259029D-12 -2.1846416D-15 -9.6596202D-19 -2.3647926D-22 -7.1614308D-25
 273   17-8.33012D-02  0.0001575986 -3.7228786D-08 -4.8344030D-12 -2.3540483D-15 -1.0341242D-18 -4.4439343D-22 -1.0339714D-24
 273   18-7.76761D-02  0.0001548989 -3.7769701D-08 -5.1872677D-12 -2.5506595D-15 -1.1614009D-18 -7.4873397D-22 -1.3823086D-24
 273   19-7.18448D-02  0.0001520054 -3.8383812D-08 -5.5926666D-12 -2.7903753D-15 -1.3777608D-18 -1.1655037D-21 -1.7509559D-24
 273   20-6.58264D-02  0.0001489071 -3.9082650D-08 -6.0628265D-12 -3.0980387D-15 -1.7206576D-18 -1.7101564D-21 -2.1411544D-24
 274    0-1.02553D-01  0.0001568314 -3.4077046D-08 -3.5952918D-12 -1.3972792D-15 -4.5666405D-19 -3.6910480D-22 -6.2137296D-25
 274    1-1.02239D-01  0.0001566950 -3.4098652D-08 -3.6064884D-12 -1.4018681D-15 -4.6114556D-19 -3.7781743D-22 -6.2326425D-25
 274    2-1.01613D-01  0.0001564221 -3.4142065D-08 -3.6289925D-12 -1.4111831D-15 -4.7042297D-19 -3.9531763D-22 -6.2666682D-25
 274    3-1.00676D-01  0.0001560120 -3.4207692D-08 -3.6630320D-12 -1.4255140D-15 -4.8512931D-19 -4.2172895D-22 -6.3083035D-25
 274    4-9.94298D-02  0.0001554639 -3.4296155D-08 -3.7089634D-12 -1.4453354D-15 -5.0622208D-19 -4.5717186D-22 -6.3466502D-25
 274    5-9.78786D-02  0.0001547769 -3.4408296D-08 -3.7672924D-12 -1.4713545D-15 -5.3498721D-19 -5.0169010D-22 -6.3680774D-25
 274    6-9.60262D-02  0.0001539494 -3.4545199D-08 -3.8387056D-12 -1.5045759D-15 -5.7303453D-19 -5.5516435D-22 -6.3576309D-25
 274    7-9.38777D-02  0.0001529799 -3.4708210D-08 -3.9241163D-12 -1.5463815D-15 -6.2227898D-19 -6.1722951D-22 -6.3014950D-25
 274    8-9.14390D-02  0.0001518662 -3.4898969D-08 -4.0247297D-12 -1.5986240D-15 -6.8490288D-19 -6.8722669D-22 -6.1909997D-25
 274    9-8.87167D-02  0.0001506059 -3.5119453D-08 -4.1421322D-12 -1.6637308D-15 -7.6330061D-19 -7.6423861D-22 -6.0285377D-25
 274   10-8.57187D-02  0.0001491961 -3.5372037D-08 -4.2784095D-12 -1.7448137D-15 -8.6001894D-19 -8.4727834D-22 -5.8355701D-25
 274   11-8.24535D-02  0.0001476334 -3.5659574D-08 -4.4363007D-12 -1.8457828D-15 -9.7772668D-19 -9.3572003D-22 -5.6624057D-25
 274   12-7.89309D-02  0.0001459140 -3.5985506D-08 -4.6193928D-12 -1.9714672D-15 -1.1192771D-18 -1.0300698D-21 -5.5987775D-25
 274   13-7.51615D-02  0.0001440332 -3.6354019D-08 -4.8323627D-12 -2.1277636D-15 -1.2879656D-18 -1.1331640D-21 -5.7834435D-25
 274   14-7.11572D-02  0.0001419859 -3.6770240D-08 -5.0812801D-12 -2.3218583D-15 -1.4881333D-18 -1.2518252D-21 -6.4104086D-25
 274   15-6.69309D-02  0.0001397657 -3.7240511D-08 -5.3739910D-12 -2.5626096D-15 -1.7262927D-18 -1.3990079D-21 -7.7324520D-25
 274   16-6.24967D-02  0.0001373654 -3.7772747D-08 -5.7206290D-12 -2.8612500D-15 -2.0130161D-18 -1.5963928D-21 -1.0065762D-24
 274   17-5.78702D-02  0.0001347766 -3.8376921D-08 -6.1343345D-12 -3.2326432D-15 -2.3658603D-18 -1.8777152D-21 -1.3814712D-24
 274   18-5.30682D-02  0.0001319890 -3.9065719D-08 -6.6323360D-12 -3.6974663D-15 -2.8137921D-18 -2.2938788D-21 -1.9557072D-24
 274   19-4.81094D-02  0.0001289904 -3.9855459D-08 -7.2376533D-12 -4.2859010D-15 -3.4041021D-18 -2.9227799D-21 -2.8262083D-24
 274   20-4.30141D-02  0.0001257661 -4.0767420D-08 -7.9818785D-12 -5.0438649D-15 -4.2141310D-18 -3.8901861D-21 -4.1745111D-24
 275    0-7.63937D-02  0.0001358328 -3.4507883D-08 -4.2189319D-12 -1.7873991D-15 -9.7043891D-19 -6.2753928D-22 -6.5618776D-25
 275    1-7.61222D-02  0.0001356947 -3.4533240D-08 -4.2332700D-12 -1.7971414D-15 -9.7802468D-19 -6.3677583D-22 -6.6329937D-25
 275    2-7.55800D-02  0.0001354183 -3.4584212D-08 -4.2621816D-12 -1.8168562D-15 -9.9353175D-19 -6.5554272D-22 -6.7710428D-25
 275    3-7.47687D-02  0.0001350028 -3.4661326D-08 -4.3061467D-12 -1.8470213D-15 -1.0176482D-18 -6.8439821D-22 -6.9675284D-25
 275    4-7.36909D-02  0.0001344474 -3.4765388D-08 -4.3659098D-12 -1.8883968D-15 -1.0514469D-18 -7.2410464D-22 -7.2095271D-25
 275    5-7.23499D-02  0.0001337508 -3.4897509D-08 -4.4425118D-12 -1.9420808D-15 -1.0964268D-18 -7.7553911D-22 -7.4802684D-25
 275    6-7.07499D-02  0.0001329113 -3.5059137D-08 -4.5373379D-12 -2.0095873D-15 -1.1545571D-18 -8.3958533D-22 -7.7612615D-25
 275    7-6.88961D-02  0.0001319269 -3.5252100D-08 -4.6521849D-12 -2.0929499D-15 -1.2283165D-18 -9.1703850D-22 -8.0373454D-25
 275    8-6.67943D-02  0.0001307953 -3.5478671D-08 -4.7893551D-12 -2.1948530D-15 -1.3207231D-18 -1.0085961D-21 -8.3065924D-25
 275    9-6.44515D-02  0.0001295133 -3.5741642D-08 -4.9517844D-12 -2.3187909D-15 -1.4353685D-18 -1.1150707D-21 -8.5971505D-25
 275   10-6.18756D-02  0.0001280776 -3.6044432D-08 -5.1432124D-12 -2.4692614D-15 -1.5765008D-18 -1.2380455D-21 -8.9927370D-25
 275   11-5.90754D-02  0.0001264841 -3.6391227D-08 -5.3684088D-12 -2.6520053D-15 -1.7492636D-18 -1.3812842D-21 -9.6664220D-25
 275   12-5.60608D-02  0.0001247279 -3.6787166D-08 -5.6334704D-12 -2.8743318D-15 -1.9602998D-18 -1.5532513D-21 -1.0917553D-24
 275   13-5.28428D-02  0.0001228033 -3.7238591D-08 -5.9462165D-12 -3.1456216D-15 -2.2190517D-18 -1.7709920D-21 -1.3197260D-24
 275   14-4.94337D-02  0.0001207037 -3.7753374D-08 -6.3167308D-12 -3.4781950D-15 -2.5402173D-18 -2.0651082D-21 -1.7089978D-24
 275   15-4.58467D-02  0.0001184211 -3.8341374D-08 -6.7581429D-12 -3.8888512D-15 -2.9477599D-18 -2.4845206D-21 -2.3197171D-24
 275   16-4.20967D-02  0.0001159459 -3.9015055D-08 -7.2878201D-12 -4.4015460D-15 -3.4805070D-18 -3.0972013D-21 -3.1827079D-24
 275   17-3.81999D-02  0.0001132669 -3.9790375D-08 -7.9292582D-12 -5.0516719D-15 -4.1980108D-18 -3.9790740D-21 -4.2352890D-24
 275   18-3.41743D-02  0.0001103702 -4.0688082D-08 -8.7150798D-12 -5.8920212D-15 -5.1823665D-18 -5.1764352D-21 -5.2042540D-24
 275   19-3.00395D-02  0.0001072388 -4.1735664D-08 -9.6915700D-12 -6.9990655D-15 -6.5257008D-18 -6.6172802D-21 -5.4130382D-24
 275   20-2.58173D-02  0.0001038516 -4.2970285D-08 -1.0924770D-11 -8.4745625D-15 -8.2825703D-18 -7.9359591D-21 -3.5113195D-24
 276    0-5.55849D-02  0.0001162375 -3.4943777D-08 -4.9469545D-12 -2.3696987D-15 -1.3073620D-18 -8.7152125D-22 -1.6902696D-24
 276    1-5.53526D-02  0.0001160977 -3.4973516D-08 -4.9659645D-12 -2.3828250D-15 -1.3179630D-18 -8.9539039D-22 -1.7194600D-24
 276    2-5.48887D-02  0.0001158176 -3.5033337D-08 -5.0043017D-12 -2.4094031D-15 -1.3400365D-18 -9.4432838D-22 -1.7756110D-24
 276    3-5.41951D-02  0.0001153967 -3.5123938D-08 -5.0626140D-12 -2.4501277D-15 -1.3753949D-18 -1.0205702D-21 -1.8536339D-24
 276    4-5.32742D-02  0.0001148337 -3.5246388D-08 -5.1419090D-12 -2.5061569D-15 -1.4269160D-18 -1.1269879D-21 -1.9442494D-24
 276    5-5.21294D-02  0.0001141272 -3.5402164D-08 -5.2436055D-12 -2.5792621D-15 -1.4986850D-18 -1.2663339D-21 -2.0319089D-24
 276    6-5.07650D-02  0.0001132753 -3.5593188D-08 -5.3696134D-12 -2.6720425D-15 -1.5960796D-18 -1.4399097D-21 -2.0918669D-24
 276    7-4.91861D-02  0.0001122755 -3.5821899D-08 -5.5224579D-12 -2.7882029D-15 -1.7256650D-18 -1.6453682D-21 -2.0863678D-24
 276    8-4.73989D-02  0.0001111249 -3.6091332D-08 -5.7054602D-12 -2.9328704D-15 -1.8946727D-18 -1.8732693D-21 -1.9600206D-24
 276    9-4.54104D-02  0.0001098200 -3.6405242D-08 -5.9229911D-12 -3.1128818D-15 -2.1097031D-18 -2.1019422D-21 -1.6345998D-24
 276   10-4.32286D-02  0.0001083566 -3.6768266D-08 -6.1808053D-12 -3.3368838D-15 -2.3741143D-18 -2.2901994D-21 -1.0038718D-24
 276   11-4.08626D-02  0.0001067297 -3.7186151D-08 -6.4864362D-12 -3.6149493D-15 -2.6833448D-18 -2.3675397D-21  7.0451650D-26
 276   12-3.83226D-02  0.0001049333 -3.7666050D-08 -6.8495775D-12 -3.9571874D-15 -3.0171800D-18 -2.2218213D-21  1.7591358D-24
 276   13-3.56199D-02  0.0001029605 -3.8216912D-08 -7.2822668D-12 -4.3705168D-15 -3.3278402D-18 -1.6852708D-21  4.2562375D-24
 276   14-3.27671D-02  0.0001008029 -3.8849926D-08 -7.7984894D-12 -4.8523403D-15 -3.5228714D-18 -5.2259149D-22  7.7426283D-24
 276   15-2.97782D-02  0.0000984503 -3.9578946D-08 -8.4125144D-12 -5.3794884D-15 -3.4431435D-18  1.5673482D-21  1.2275098D-23
 276   16-2.66686D-02  0.0000958906 -4.0420693D-08 -9.1348308D-12 -5.8907436D-15 -2.8408310D-18  4.9018240D-21  1.7477218D-23
 276   17-2.34554D-02  0.0000931094 -4.1394305D-08 -9.9640938D-12 -6.2629188D-15 -1.3768107D-18  9.6232354D-21  2.1748061D-23
 276   18-2.01576D-02  0.0000900891 -4.2519499D-08 -1.0873520D-11 -6.2875866D-15  1.3027155D-18  1.5138949D-20  2.0448857D-23
 276   19-1.67962D-02  0.0000868092 -4.3812337D-08 -1.1792466D-11 -5.6781589D-15  5.2526352D-18  1.8722926D-20  2.4018072D-24
 276   20-1.33947D-02  0.0000832462 -4.5277871D-08 -1.2593477D-11 -4.1965174D-15  9.3279429D-18  1.2583124D-20 -5.4972520D-23
 277    0-3.93522D-02  0.0000980967 -3.5265812D-08 -5.5940886D-12 -2.7916200D-15 -4.8495794D-19  4.1160908D-21  7.7029620D-24
 277    1-3.91562D-02  0.0000979556 -3.5299444D-08 -5.6164403D-12 -2.7962205D-15 -4.3491630D-19  4.2243049D-21  7.7559134D-24
 277    2-3.87649D-02  0.0000976729 -3.5367110D-08 -5.6612440D-12 -2.8038875D-15 -3.3091556D-19  4.4428929D-21  7.8562214D-24
 277    3-3.81801D-02  0.0000972479 -3.5469618D-08 -5.7286368D-12 -2.8113562D-15 -1.6499691D-19  4.7757573D-21  7.9911762D-24
 277    4-3.74044D-02  0.0000966793 -3.5608186D-08 -5.8186558D-12 -2.8132274D-15  7.5049706D-20  5.2275523D-21  8.1373796D-24
 277    5-3.64412D-02  0.0000959653 -3.5784432D-08 -5.9310024D-12 -2.8013476D-15  4.0588691D-19  5.8017204D-21  8.2537587D-24
 277    6-3.52948D-02  0.0000951039 -3.6000359D-08 -6.0646761D-12 -2.7639626D-15  8.4862347D-19  6.4967419D-21  8.2686555D-24
 277    7-3.39704D-02  0.0000940923 -3.6258299D-08 -6.2174271D-12 -2.6846676D-15  1.4281890D-18  7.2990072D-21  8.0566354D-24
 277    8-3.24742D-02  0.0000929272 -3.6560793D-08 -6.3849735D-12 -2.5412475D-15  2.1712547D-18  8.1693026D-21  7.3980075D-24
 277    9-3.08134D-02  0.0000916048 -3.6910382D-08 -6.5599292D-12 -2.3046838D-15  3.1010223D-18  9.0175316D-21  5.9114385D-24
 277   10-2.89961D-02  0.0000901204 -3.7309239D-08 -6.7304266D-12 -1.9389954D-15  4.2256077D-18  9.6566965D-21  2.9496437D-24
 277   11-2.70316D-02  0.0000884690 -3.7758594D-08 -6.8785330D-12 -1.4034074D-15  5.5139496D-18  9.7230105D-21 -2.5424637D-24
 277   12-2.49302D-02  0.0000866446 -3.8257889D-08 -6.9788601D-12 -6.5996650D-16  6.8488159D-18  8.5477002D-21 -1.2172020D-23
 277   13-2.27034D-02  0.0000846410 -3.8803658D-08 -6.9984330D-12  3.0740152D-16  7.9414259D-18  4.9768581D-21 -2.8120970D-23
 277   14-2.03641D-02  0.0000824516 -3.9388303D-08 -6.9002578D-12  1.4518501D-15  8.1902872D-18 -2.8188131D-21 -5.2747890D-23
 277   15-1.79261D-02  0.0000800699 -3.9999338D-08 -6.6555221D-12  2.5848704D-15  6.4802344D-18 -1.7391525D-20 -8.7249477D-23
 277   16-1.54051D-02  0.0000774898 -4.0620603D-08 -6.2732021D-12  3.2427120D-15  9.6893855D-19 -4.1578206D-20 -1.2887300D-22
 277   17-1.28176D-02  0.0000747064 -4.1238561D-08 -5.8601015D-12  2.4946754D-15 -1.0978475D-17 -7.7085476D-20 -1.6720835D-22
 277   18-1.01819D-02  0.0000717148 -4.1859336D-08 -5.7252273D-12 -1.2636747D-15 -3.2401909D-17 -1.2196992D-19 -1.8341942D-22
 277   19-7.51752D-03  0.0000685080 -4.2544858D-08 -6.5323060D-12 -1.0409461D-14 -6.5654736D-17 -1.6880066D-19 -1.6321522D-22
 277   20-4.84573D-03  0.0000650694 -4.3477505D-08 -9.4783986D-12 -2.7939581D-14 -1.1132331D-16 -2.1110238D-19 -1.5297324D-22
 278    0-2.69590D-02  0.0000815962 -3.4728467D-08 -3.5294254D-12  2.7271117D-15  3.5717914D-18 -9.4424358D-21 -3.8576071D-23
 278    1-2.67960D-02  0.0000814573 -3.4749578D-08 -3.5074672D-12  2.7622522D-15  3.4552158D-18 -9.9890145D-21 -3.9506444D-23
 278    2-2.64707D-02  0.0000811791 -3.4791400D-08 -3.4627314D-12  2.8288696D-15  3.2019972D-18 -1.1121202D-20 -4.1362573D-23
 278    3-2.59849D-02  0.0000807612 -3.4853112D-08 -3.3937358D-12  2.9186061D-15  2.7696665D-18 -1.2916467D-20 -4.4118599D-23
 278    4-2.53410D-02  0.0000802030 -3.4933427D-08 -3.2987065D-12  3.0161861D-15  2.0887638D-18 -1.5487822D-20 -4.7690296D-23
 278    5-2.45425D-02  0.0000795033 -3.5030560D-08 -3.1762971D-12  3.0956858D-15  1.0563511D-18 -1.8974728D-20 -5.1870153D-23
 278    6-2.35935D-02  0.0000786612 -3.5142220D-08 -3.0268771D-12  3.1148745D-15 -4.7129167D-19 -2.3520837D-20 -5.6225451D-23
 278    7-2.24991D-02  0.0000776755 -3.5265713D-08 -2.8547354D-12  3.0072311D-15 -2.6841646D-18 -2.9227637D-20 -5.9952723D-23
 278    8-2.12654D-02  0.0000765448 -3.5398261D-08 -2.6716772D-12  2.6715735D-15 -5.8168239D-18 -3.6068875D-20 -6.1694797D-23
 278    9-1.98990D-02  0.0000752680 -3.5537737D-08 -2.5026036D-12  1.9602127D-15 -1.0129626D-17 -4.3749148D-20 -5.9358940D-23
 278   10-1.84079D-02  0.0000738435 -3.5684108D-08 -2.3936296D-12  6.6862753D-16 -1.5857431D-17 -5.1497318D-20 -5.0037957D-23
 278   11-1.68006D-02  0.0000722699 -3.5842020D-08 -2.4228907D-12 -1.4666556D-15 -2.3105436D-17 -5.7813016D-20 -3.0240170D-23
 278   12-1.50868D-02  0.0000705452 -3.6025023D-08 -2.7130440D-12 -4.7498355D-15 -3.1673549D-17 -6.0251154D-20  3.2076313D-24
 278   13-1.32771D-02  0.0000686660 -3.6261883D-08 -3.4421260D-12 -9.4694747D-15 -4.0812512D-17 -5.5462256D-20  5.0973197D-23
 278   14-1.13829D-02  0.0000666263 -3.6605015D-08 -4.8456887D-12 -1.5785484D-14 -4.8981951D-17 -3.9964047D-20  1.0662202D-22
 278   15-9.41724D-03  0.0000644150 -3.7140021D-08 -7.1990463D-12 -2.3559427D-14 -5.3846994D-17 -1.2641963D-20  1.4726761D-22
 278   16-7.39425D-03  0.0000620125 -3.7993617D-08 -1.0768893D-11 -3.2199869D-14 -5.3135114D-17  1.8896624D-20  1.1445562D-22
 278   17-5.33021D-03  0.0000593862 -3.9335801D-08 -1.5743471D-11 -4.0800681D-14 -4.7854493D-17  2.3481226D-20 -1.2621072D-22
 278   18-3.24410D-03  0.0000564848 -4.1375366D-08 -2.2230691D-11 -4.9388577D-14 -5.1503349D-17 -8.9076861D-20 -8.9522803D-22
 278   19-1.15875D-03  0.0000532325 -4.4370525D-08 -3.0667351D-11 -6.3604989D-14 -1.1651710D-16 -5.8486539D-19 -3.3034883D-21
 278   20 8.97422D-04  0.0000495174 -4.8767417D-08 -4.3861718D-11 -1.1199494D-13 -4.4968797D-16 -2.7661879D-18 -1.8330954D-20
 279    0-1.76303D-02  0.0000675455 -3.1834137D-08 -3.1510820D-12 -1.1371186D-14 -2.4387326D-17  7.8640417D-21  1.0081322D-22
 279    1-1.74954D-02  0.0000674181 -3.1853318D-08 -3.2430257D-12 -1.1614559D-14 -2.4284453D-17  9.2842682D-21  1.0206165D-22
 279    2-1.72262D-02  0.0000671631 -3.1893365D-08 -3.4327313D-12 -1.2097790D-14 -2.4027079D-17  1.2173995D-20  1.0428441D-22
 279    3-1.68244D-02  0.0000667800 -3.1957819D-08 -3.7316707D-12 -1.2811235D-14 -2.3509266D-17  1.6611402D-20  1.0686037D-22
 279    4-1.62922D-02  0.0000662680 -3.2052418D-08 -4.1564907D-12 -1.3733733D-14 -2.2567267D-17  2.2655510D-20  1.0866764D-22
 279    5-1.56327D-02  0.0000656256 -3.2185575D-08 -4.7279161D-12 -1.4824307D-14 -2.0979668D-17  3.0254899D-20  1.0783674D-22
 279    6-1.48498D-02  0.0000648510 -3.2368940D-08 -5.4685703D-12 -1.6011283D-14 -1.8480083D-17  3.9088277D-20  1.0140476D-22
 279    7-1.39483D-02  0.0000639413 -3.2617933D-08 -6.3991452D-12 -1.7180552D-14 -1.4798340D-17  4.8303143D-20  8.4896150D-23
 279    8-1.29336D-02  0.0000628923 -3.2952038D-08 -7.5324452D-12 -1.8167773D-14 -9.7566804D-18  5.6117112D-20  5.1944495D-23
 279    9-1.18123D-02  0.0000616983 -3.3394587D-08 -8.8654370D-12 -1.8765137D-14 -3.4604502D-18  5.9269081D-20 -5.7420721D-24
 279   10-1.05917D-02  0.0000603513 -3.3971686D-08 -1.0371130D-11 -1.8762976D-14  3.3673503D-18  5.2387050D-20 -9.7466244D-23
 279   11-9.28057D-03  0.0000588407 -3.4710138D-08 -1.1995818D-11 -1.8060089D-14  8.8670451D-18  2.7515169D-20 -2.3085275D-22
 279   12-7.88856D-03  0.0000571529 -3.5634933D-08 -1.3673975D-11 -1.6890379D-14  9.3520297D-18 -2.5729148D-20 -4.0739852D-22
 279   13-6.42692D-03  0.0000552709 -3.6768654D-08 -1.5383579D-11 -1.6218165D-14 -1.4354719D-18 -1.1905926D-19 -6.2119925D-22
 279   14-4.90851D-03  0.0000531743 -3.8138817D-08 -1.7277957D-11 -1.8343849D-14 -3.3027946D-17 -2.6555058D-19 -8.8341246D-22
 279   15-3.34809D-03  0.0000508371 -3.9805514D-08 -1.9946942D-11 -2.7804446D-14 -9.9926494D-17 -4.9402145D-19 -1.3587053D-21
 279   16-1.76275D-03  0.0000482240 -4.1932835D-08 -2.4910075D-11 -5.3239196D-14 -2.3212375D-16 -9.4379940D-19 -3.0517703D-21
 279   17-1.72667D-04  0.0000452760 -4.4956722D-08 -3.5763684D-11 -1.1504870D-13 -5.4579404D-16 -2.5086889D-18 -1.3277378D-20
 279   18 1.39710D-03  0.0000418728 -5.0057300D-08 -6.3070128D-11 -3.0618127D-13 -2.1142373D-15 -2.1543539D-17 -3.5892821D-19
 279   19 2.91166D-03  0.0000376941 -6.2061874D-08 -1.8906067D-10 -2.3130374D-12 -4.2788973D-14 -9.2371062D-16 -2.0747681D-17
 279   20 4.30589D-03  0.0000314919 -1.0252996D-07 -6.0953768D-10 -3.7635829D-12  3.0212639D-14  1.3788641D-15  2.0858348D-17
 280    0-1.05893D-02  0.0000554753 -3.2230586D-08 -8.6529919D-12 -3.1690513D-15 -7.5356889D-18 -1.0692948D-19 -2.0801421D-22
 280    1-1.04785D-02  0.0000553463 -3.2282581D-08 -8.6786629D-12 -3.2508790D-15 -8.8362178D-18 -1.0981972D-19 -2.0482929D-22
 280    2-1.02576D-02  0.0000550876 -3.2387043D-08 -8.7322332D-12 -3.4544151D-15 -1.1539944D-17 -1.1545750D-19 -1.9770301D-22
 280    3-9.92824D-03  0.0000546980 -3.2544997D-08 -8.8198011D-12 -3.8644327D-15 -1.5842861D-17 -1.2350593D-19 -1.8520544D-22
 280    4-9.49274D-03  0.0000541756 -3.2758245D-08 -8.9548931D-12 -4.6199479D-15 -2.2011594D-17 -1.3334047D-19 -1.6548748D-22
 280    5-8.95427D-03  0.0000535177 -3.3029904D-08 -9.1644255D-12 -5.9260904D-15 -3.0340194D-17 -1.4394578D-19 -1.3691555D-22
 280    6-8.31683D-03  0.0000527210 -3.3365513D-08 -9.4976365D-12 -8.0651481D-15 -4.1081020D-17 -1.5388510D-19 -9.9469157D-23
 280    7-7.58530D-03  0.0000517811 -3.3775116D-08 -1.0038371D-11 -1.1401749D-14 -5.4357304D-17 -1.6152982D-19 -5.7588571D-23
 280    8-6.76550D-03  0.0000506924 -3.4276857D-08 -1.0920584D-11 -1.6377454D-14 -7.0105233D-17 -1.6595156D-19 -2.5827229D-23
 280    9-5.86420D-03  0.0000494474 -3.4902757D-08 -1.2346346D-11 -2.3498369D-14 -8.8195734D-17 -1.6934727D-19 -4.0504770D-23
 280   10-4.88932D-03  0.0000480356 -3.5707400D-08 -1.4606418D-11 -3.3351825D-14 -1.0913910D-16 -1.8306782D-19 -1.8665914D-22
 280   11-3.84998D-03  0.0000464417 -3.6780567D-08 -1.8110679D-11 -4.6788312D-14 -1.3645544D-16 -2.4314452D-19 -6.7336678D-22
 280   12-2.75683D-03  0.0000446422 -3.8266450D-08 -2.3465690D-11 -6.5714175D-14 -1.8400694D-16 -4.5672107D-19 -2.1057565D-21
 280   13-1.62245D-03  0.0000425996 -4.0399430D-08 -3.1747785D-11 -9.6049555D-14 -3.0121842D-16 -1.1865441D-18 -6.8790890D-21
 280   14-4.62096D-04  0.0000402531 -4.3598319D-08 -4.5588877D-11 -1.5999720D-13 -6.9457659D-16 -4.2728844D-18 -3.2671693D-20
 280   15 7.04876D-04  0.0000374931 -4.8833980D-08 -7.5319086D-11 -4.1667314D-13 -5.4032474D-15 -1.8021595D-16 -9.1110243D-18
 280   16 1.85166D-03  0.0000340632 -6.0245307D-08 -2.0484421D-10 -2.7055789D-12 -5.3059758D-14 -1.1659850D-15 -2.6217725D-17
 280   17 2.93161D-03  0.0000290834 -9.4126441D-08 -5.9702166D-10 -4.9355640D-12  3.0350449D-15  1.1766464D-15  2.5610044D-17
 281    0-5.41845D-03  0.0000443230 -3.3375276D-08 -1.6346601D-11 -3.0645092D-14 -3.7372468D-17 -1.1445245D-19 -8.2487087D-22
 281    1-5.32994D-03  0.0000441893 -3.3474094D-08 -1.6593275D-11 -3.1025918D-14 -3.8816442D-17 -1.2631539D-19 -8.7011857D-22
 281    2-5.15372D-03  0.0000439207 -3.3676217D-08 -1.7096070D-11 -3.1834564D-14 -4.2150903D-17 -1.5200387D-19 -9.6602984D-22
 281    3-4.89141D-03  0.0000435147 -3.3990917D-08 -1.7875976D-11 -3.3188766D-14 -4.8392267D-17 -1.9585389D-19 -1.1254404D-21
 281    4-4.54548D-03  0.0000429674 -3.4432946D-08 -1.8971161D-11 -3.5333698D-14 -5.9412158D-17 -2.6563004D-19 -1.3744747D-21
 281    5-4.11927D-03  0.0000422729 -3.5023918D-08 -2.0449740D-11 -3.8754021D-14 -7.8493030D-17 -3.7498367D-19 -1.7683041D-21
 281    6-3.61707D-03  0.0000414232 -3.5795074D-08 -2.2437290D-11 -4.4389413D-14 -1.1144467D-16 -5.4964172D-19 -2.4354917D-21
 281    7-3.04423D-03  0.0000404072 -3.6793047D-08 -2.5175250D-11 -5.4066027D-14 -1.6914817D-16 -8.4500187D-19 -3.7154847D-21
 281    8-2.40724D-03  0.0000392096 -3.8092353D-08 -2.9147255D-11 -7.1456978D-14 -2.7450150D-16 -1.4040707D-18 -6.6582230D-21
 281    9-1.71399D-03  0.0000378081 -3.9823739D-08 -3.5374070D-11 -1.0465515D-13 -4.8608571D-16 -2.6933840D-18 -1.5408668D-20
 281   10-9.74057D-04  0.0000361689 -4.2243974D-08 -4.6232302D-11 -1.7535161D-13 -1.0098286D-15 -6.9512689D-18 -5.7273453D-20
 281   11-1.99327D-04  0.0000342341 -4.5945857D-08 -6.8829129D-11 -3.8107561D-13 -3.6824824D-15 -6.5996082D-17 -2.1751216D-18
 281   12 5.94721D-04  0.0000318820 -5.2888187D-08 -1.4173714D-10 -1.6003928D-12 -2.9879519D-14 -6.8854673D-16 -1.7036608D-17
 281   13 1.38499D-03  0.0000287481 -7.1757823D-08 -4.5212782D-10 -7.1069250D-12 -1.1695264D-13 -1.7216498D-15 -1.9655912D-17
 281   14 2.13261D-03  0.0000243665 -9.2432774D-08 -2.8308941D-10  2.7955774D-12  7.3553857D-14  3.4692942D-16 -1.0602876D-17
 282    0-1.83877D-03  0.0000334512 -3.9026939D-08 -4.2536949D-11 -1.6613906D-13 -8.2787219D-16 -5.2037798D-18 -4.0947819D-20
 282    1-1.77203D-03  0.0000332946 -3.9286215D-08 -4.3900032D-11 -1.7474189D-13 -8.9392940D-16 -5.8207995D-18 -4.7396693D-20
 282    2-1.63948D-03  0.0000329781 -3.9830386D-08 -4.6846833D-11 -1.9413221D-13 -1.0513026D-15 -7.3740908D-18 -6.4694429D-20
 282    3-1.44305D-03  0.0000324949 -4.0717988D-08 -5.1919586D-11 -2.3021053D-13 -1.3750927D-15 -1.0923993D-17 -1.0936356D-19
 282    4-1.18573D-03  0.0000318330 -4.2060256D-08 -6.0296764D-11 -2.9812289D-13 -2.0954750D-15 -2.0442799D-17 -2.5781682D-19
 282    5-8.71667D-04  0.0000309724 -4.4072739D-08 -7.4846422D-11 -4.4663840D-13 -4.2260860D-15 -6.0422416D-17 -1.1660498D-18
 282    6-5.06485D-04  0.0000298786 -4.7254899D-08 -1.0602852D-10 -9.9020489D-13 -1.9800010D-14 -6.5583706D-16 -2.7280156D-17
 282    7-9.77992D-05  0.0000284705 -5.5738141D-08 -6.8670843D-10 -9.3216266D-11 -1.6907500D-11 -3.2088185D-12 -6.1971755D-13
 282    8 3.43709D-04  0.0000266319 -6.4999734D-08 -3.9472716D-10 -6.5542063D-12 -1.2162194D-13 -2.1504127D-15 -3.3870295D-17
 282    9 8.01501D-04  0.0000240648 -8.4312924D-08 -5.5201734D-10 -4.3530846D-12  1.4500190D-14  1.3887850D-15  2.7741835D-17
 282   10 1.25724D-03  0.0000212176 -7.9537492D-08 -7.8675704D-12  4.2259851D-12  2.6268650D-14 -4.4970541D-16 -6.1351904D-18
 283    0-1.76786D-04  0.0000040354 -5.8220298D-09  3.2236972D-11 -2.0741923D-12  8.0519817D-14 -3.4398652D-15  1.4384443D-16
 283    1-1.68738D-04  0.0000040124 -5.6726858D-09  1.8384791D-11 -1.4409808D-12  4.9054277D-14 -1.9625610D-15  7.5400451D-17
 283    2-1.52778D-04  0.0000039676 -5.5652042D-09  1.2051946D-12 -8.0291140D-13  1.9565811D-14 -7.2923269D-16  2.3611464D-17
 283    3-1.29174D-04  0.0000039004 -5.6858304D-09 -1.3368973D-11 -4.8459228D-13  4.5312132D-15 -2.3010729D-16  5.0010191D-18
 283    4-9.83434D-05  0.0000038059 -6.1812081D-09 -2.7843239D-11 -4.6869606D-13 -2.9897506D-15 -1.3104756D-16 -4.0482247D-19
 283    5-6.09357D-05  0.0000036718 -7.3497800D-09 -5.2683475D-11 -8.7339979D-13 -1.5552374D-14 -3.8351289D-16 -9.3893500D-18
 283    6-1.80473D-05  0.0000034641 -1.0481292D-08 -1.4538740D-10 -4.2794352D-12 -1.7322804D-13 -8.8279218D-15 -5.2731512D-16
 283    7 2.76434D-05  0.0000029685 -3.3722377D-08 -1.5579120D-09 -5.0063190D-11  7.1023545D-12  2.3260316D-12  4.8728156D-13


==> anc/SupplementaryMaterial/RovibStructure/levels_Sg_Rb87_denseMesh.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 87)-Rb( 87)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0  -6179.0710  0.0168486299 -9.1011903D-09  4.6216409D-15 -4.8182347D-21  7.0344596D-27 -1.1044905D-32  1.1390279D-38
   0    1  -6179.0373  0.0168485935 -9.1011625D-09  4.6216023D-15 -4.8181644D-21  7.0343272D-27 -1.1044746D-32  1.1389864D-38
   0    2  -6178.9699  0.0168485207 -9.1011071D-09  4.6215252D-15 -4.8180237D-21  7.0340621D-27 -1.1044431D-32  1.1389364D-38
   0    3  -6178.8688  0.0168484114 -9.1010239D-09  4.6214096D-15 -4.8178127D-21  7.0336643D-27 -1.1043954D-32  1.1388565D-38
   0    4  -6178.7341  0.0168482658 -9.1009130D-09  4.6212554D-15 -4.8175314D-21  7.0331343D-27 -1.1043311D-32  1.1387521D-38
   0    5  -6178.5656  0.0168480838 -9.1007743D-09  4.6210627D-15 -4.8171797D-21  7.0324717D-27 -1.1042519D-32  1.1386173D-38
   0    6  -6178.3634  0.0168478654 -9.1006080D-09  4.6208315D-15 -4.8167578D-21  7.0316768D-27 -1.1041561D-32  1.1384408D-38
   0    7  -6178.1275  0.0168476106 -9.1004139D-09  4.6205618D-15 -4.8162656D-21  7.0307494D-27 -1.1040444D-32  1.1382585D-38
   0    8  -6177.8580  0.0168473194 -9.1001921D-09  4.6202536D-15 -4.8157032D-21  7.0296894D-27 -1.1039170D-32  1.1380399D-38
   0    9  -6177.5547  0.0168469918 -9.0999427D-09  4.6199069D-15 -4.8150706D-21  7.0284975D-27 -1.1037733D-32  1.1377870D-38
   0   10  -6177.2178  0.0168466278 -9.0996655D-09  4.6195217D-15 -4.8143678D-21  7.0271730D-27 -1.1036142D-32  1.1375214D-38
   0   11  -6176.8472  0.0168462274 -9.0993606D-09  4.6190981D-15 -4.8135949D-21  7.0257162D-27 -1.1034393D-32  1.1372276D-38
   0   12  -6176.4429  0.0168457906 -9.0990280D-09  4.6186360D-15 -4.8127519D-21  7.0241274D-27 -1.1032484D-32  1.1368907D-38
   0   13  -6176.0049  0.0168453175 -9.0986678D-09  4.6181355D-15 -4.8118389D-21  7.0224067D-27 -1.1030409D-32  1.1365397D-38
   0   14  -6175.5332  0.0168448080 -9.0982799D-09  4.6175966D-15 -4.8108559D-21  7.0205537D-27 -1.1028186D-32  1.1361564D-38
   0   15  -6175.0279  0.0168442621 -9.0978644D-09  4.6170194D-15 -4.8098029D-21  7.0185685D-27 -1.1025801D-32  1.1357683D-38
   0   16  -6174.4889  0.0168436798 -9.0974211D-09  4.6164038D-15 -4.8086801D-21  7.0164519D-27 -1.1023254D-32  1.1353232D-38
   0   17  -6173.9162  0.0168430612 -9.0969503D-09  4.6157499D-15 -4.8074875D-21  7.0142035D-27 -1.1020554D-32  1.1348578D-38
   0   18  -6173.3099  0.0168424063 -9.0964518D-09  4.6150577D-15 -4.8062252D-21  7.0118236D-27 -1.1017695D-32  1.1343636D-38
   0   19  -6172.6699  0.0168417150 -9.0959258D-09  4.6143273D-15 -4.8048932D-21  7.0093118D-27 -1.1014680D-32  1.1338540D-38
   0   20  -6171.9962  0.0168409873 -9.0953721D-09  4.6135586D-15 -4.8034916D-21  7.0066685D-27 -1.1011505D-32  1.1333195D-38
   1    0  -6133.2830  0.0168091882 -9.1136645D-09  4.6884332D-15 -4.9527112D-21  6.9045337D-27 -1.0837552D-32  1.2646124D-38
   1    1  -6133.2494  0.0168091517 -9.1136363D-09  4.6883935D-15 -4.9526421D-21  6.9044037D-27 -1.0837370D-32  1.2646077D-38
   1    2  -6133.1821  0.0168090788 -9.1135801D-09  4.6883143D-15 -4.9525041D-21  6.9041435D-27 -1.0837017D-32  1.2646109D-38
   1    3  -6133.0813  0.0168089695 -9.1134957D-09  4.6881954D-15 -4.9522969D-21  6.9037533D-27 -1.0836470D-32  1.2645889D-38
   1    4  -6132.9468  0.0168088237 -9.1133832D-09  4.6880370D-15 -4.9520208D-21  6.9032337D-27 -1.0835789D-32  1.2645353D-38
   1    5  -6132.7787  0.0168086414 -9.1132425D-09  4.6878389D-15 -4.9516756D-21  6.9025831D-27 -1.0834894D-32  1.2645314D-38
   1    6  -6132.5770  0.0168084227 -9.1130738D-09  4.6876012D-15 -4.9512615D-21  6.9018031D-27 -1.0833820D-32  1.2644990D-38
   1    7  -6132.3417  0.0168081675 -9.1128769D-09  4.6873240D-15 -4.9507785D-21  6.9008927D-27 -1.0832563D-32  1.2644814D-38
   1    8  -6132.0728  0.0168078759 -9.1126519D-09  4.6870071D-15 -4.9502264D-21  6.8998530D-27 -1.0831168D-32  1.2644079D-38
   1    9  -6131.7702  0.0168075479 -9.1123988D-09  4.6866507D-15 -4.9496055D-21  6.8986832D-27 -1.0829555D-32  1.2643571D-38
   1   10  -6131.4341  0.0168071834 -9.1121176D-09  4.6862548D-15 -4.9489156D-21  6.8973845D-27 -1.0827817D-32  1.2642469D-38
   1   11  -6131.0643  0.0168067824 -9.1118084D-09  4.6858193D-15 -4.9481570D-21  6.8959550D-27 -1.0825861D-32  1.2641918D-38
   1   12  -6130.6610  0.0168063451 -9.1114710D-09  4.6853443D-15 -4.9473296D-21  6.8943968D-27 -1.0823759D-32  1.2640721D-38
   1   13  -6130.2240  0.0168058713 -9.1111056D-09  4.6848299D-15 -4.9464335D-21  6.8927079D-27 -1.0821428D-32  1.2640306D-38
   1   14  -6129.7534  0.0168053611 -9.1107121D-09  4.6842759D-15 -4.9454686D-21  6.8908905D-27 -1.0818957D-32  1.2639062D-38
   1   15  -6129.2493  0.0168048145 -9.1102905D-09  4.6836825D-15 -4.9444351D-21  6.8889430D-27 -1.0816311D-32  1.2637960D-38
   1   16  -6128.7115  0.0168042314 -9.1098409D-09  4.6830497D-15 -4.9433331D-21  6.8868663D-27 -1.0813462D-32  1.2637206D-38
   1   17  -6128.1402  0.0168036120 -9.1093633D-09  4.6823775D-15 -4.9421625D-21  6.8846605D-27 -1.0810467D-32  1.2635944D-38
   1   18  -6127.5353  0.0168029561 -9.1088576D-09  4.6816659D-15 -4.9409234D-21  6.8823260D-27 -1.0807272D-32  1.2634702D-38
   1   19  -6126.8968  0.0168022638 -9.1083239D-09  4.6809150D-15 -4.9396160D-21  6.8798630D-27 -1.0803926D-32  1.2632945D-38
   1   20  -6126.2247  0.0168015352 -9.1077623D-09  4.6801248D-15 -4.9382403D-21  6.8772698D-27 -1.0800388D-32  1.2631581D-38
   2    0  -6087.6516  0.0167698532 -9.1261304D-09  4.7504134D-15 -5.0844103D-21  6.8231860D-27 -1.0213284D-32  7.2978634D-39
   2    1  -6087.6180  0.0167698167 -9.1261019D-09  4.7503727D-15 -5.0843421D-21  6.8230647D-27 -1.0213200D-32  7.2955691D-39
   2    2  -6087.5509  0.0167697437 -9.1260449D-09  4.7502914D-15 -5.0842056D-21  6.8228210D-27 -1.0213035D-32  7.2932345D-39
   2    3  -6087.4503  0.0167696342 -9.1259594D-09  4.7501694D-15 -5.0840009D-21  6.8224525D-27 -1.0212706D-32  7.2933838D-39
   2    4  -6087.3162  0.0167694882 -9.1258454D-09  4.7500067D-15 -5.0837280D-21  6.8219626D-27 -1.0212323D-32  7.2910495D-39
   2    5  -6087.1485  0.0167693057 -9.1257029D-09  4.7498033D-15 -5.0833869D-21  6.8213502D-27 -1.0211808D-32  7.2885055D-39
   2    6  -6086.9472  0.0167690867 -9.1255319D-09  4.7495593D-15 -5.0829777D-21  6.8206144D-27 -1.0211176D-32  7.2873233D-39
   2    7  -6086.7125  0.0167688312 -9.1253325D-09  4.7492747D-15 -5.0825002D-21  6.8197579D-27 -1.0210533D-32  7.2822211D-39
   2    8  -6086.4442  0.0167685392 -9.1251045D-09  4.7489494D-15 -5.0819547D-21  6.8187774D-27 -1.0209688D-32  7.2802885D-39
   2    9  -6086.1423  0.0167682107 -9.1248481D-09  4.7485836D-15 -5.0813411D-21  6.8176753D-27 -1.0208746D-32  7.2766758D-39
   2   10  -6085.8070  0.0167678457 -9.1245632D-09  4.7481771D-15 -5.0806594D-21  6.8164491D-27 -1.0207740D-32  7.2739947D-39
   2   11  -6085.4381  0.0167674442 -9.1242498D-09  4.7477300D-15 -5.0799096D-21  6.8151029D-27 -1.0206655D-32  7.2680449D-39
   2   12  -6085.0357  0.0167670062 -9.1239080D-09  4.7472424D-15 -5.0790919D-21  6.8136312D-27 -1.0205388D-32  7.2659662D-39
   2   13  -6084.5997  0.0167665318 -9.1235377D-09  4.7467142D-15 -5.0782062D-21  6.8120405D-27 -1.0204088D-32  7.2608668D-39
   2   14  -6084.1303  0.0167660209 -9.1231390D-09  4.7461455D-15 -5.0772527D-21  6.8103255D-27 -1.0202599D-32  7.2573945D-39
   2   15  -6083.6273  0.0167654735 -9.1227119D-09  4.7455363D-15 -5.0762312D-21  6.8084903D-27 -1.0201144D-32  7.2504399D-39
   2   16  -6083.0908  0.0167648897 -9.1222563D-09  4.7448866D-15 -5.0751421D-21  6.8065317D-27 -1.0199506D-32  7.2460089D-39
   2   17  -6082.5208  0.0167642694 -9.1217724D-09  4.7441965D-15 -5.0739851D-21  6.8044512D-27 -1.0197776D-32  7.2389633D-39
   2   18  -6081.9173  0.0167636126 -9.1212601D-09  4.7434659D-15 -5.0727606D-21  6.8022473D-27 -1.0195929D-32  7.2344717D-39
   2   19  -6081.2803  0.0167629194 -9.1207194D-09  4.7426949D-15 -5.0714684D-21  6.7999228D-27 -1.0194000D-32  7.2290326D-39
   2   20  -6080.6098  0.0167621898 -9.1201503D-09  4.7418836D-15 -5.0701086D-21  6.7974767D-27 -1.0191968D-32  7.2225765D-39
   3    0  -6042.1762  0.0167306116 -9.1386272D-09  4.8081040D-15 -5.2079561D-21  6.6788799D-27 -9.6653304D-33  4.1187711D-38
   3    1  -6042.1427  0.0167305750 -9.1385983D-09  4.8080623D-15 -5.2078893D-21  6.6787659D-27 -9.6648422D-33  4.1183741D-38
   3    2  -6042.0758  0.0167305019 -9.1385406D-09  4.8079790D-15 -5.2077557D-21  6.6785333D-27 -9.6636697D-33  4.1188838D-38
   3    3  -6041.9754  0.0167303923 -9.1384541D-09  4.8078540D-15 -5.2075554D-21  6.6781829D-27 -9.6619261D-33  4.1196692D-38
   3    4  -6041.8416  0.0167302460 -9.1383387D-09  4.8076874D-15 -5.2072883D-21  6.6777200D-27 -9.6596185D-33  4.1203391D-38
   3    5  -6041.6743  0.0167300633 -9.1381945D-09  4.8074791D-15 -5.2069544D-21  6.6771373D-27 -9.6567370D-33  4.1216885D-38
   3    6  -6041.4735  0.0167298440 -9.1380214D-09  4.8072292D-15 -5.2065538D-21  6.6764454D-27 -9.6532489D-33  4.1226012D-38
   3    7  -6041.2393  0.0167295881 -9.1378195D-09  4.8069376D-15 -5.2060865D-21  6.6756354D-27 -9.6492717D-33  4.1235930D-38
   3    8  -6040.9716  0.0167292957 -9.1375888D-09  4.8066045D-15 -5.2055525D-21  6.6747068D-27 -9.6445666D-33  4.1255062D-38
   3    9  -6040.6705  0.0167289667 -9.1373292D-09  4.8062297D-15 -5.2049518D-21  6.6736677D-27 -9.6393417D-33  4.1272223D-38
   3   10  -6040.3359  0.0167286013 -9.1370409D-09  4.8058133D-15 -5.2042845D-21  6.6725071D-27 -9.6335455D-33  4.1293787D-38
   3   11  -6039.9679  0.0167281992 -9.1367237D-09  4.8053554D-15 -5.2035505D-21  6.6712417D-27 -9.6273352D-33  4.1304983D-38
   3   12  -6039.5664  0.0167277607 -9.1363777D-09  4.8048559D-15 -5.2027501D-21  6.6698573D-27 -9.6204008D-33  4.1326435D-38
   3   13  -6039.1315  0.0167272856 -9.1360030D-09  4.8043148D-15 -5.2018832D-21  6.6683512D-27 -9.6127600D-33  4.1358728D-38
   3   14  -6038.6632  0.0167267740 -9.1355994D-09  4.8037323D-15 -5.2009496D-21  6.6667438D-27 -9.6047718D-33  4.1374933D-38
   3   15  -6038.1614  0.0167262259 -9.1351671D-09  4.8031082D-15 -5.1999498D-21  6.6650106D-27 -9.5959533D-33  4.1412204D-38
   3   16  -6037.6261  0.0167256412 -9.1347061D-09  4.8024427D-15 -5.1988835D-21  6.6631689D-27 -9.5867162D-33  4.1441253D-38
   3   17  -6037.0575  0.0167250201 -9.1342163D-09  4.8017357D-15 -5.1977510D-21  6.6612154D-27 -9.5768500D-33  4.1470496D-38
   3   18  -6036.4554  0.0167243624 -9.1336977D-09  4.8009873D-15 -5.1965522D-21  6.6591472D-27 -9.5663949D-33  4.1504870D-38
   3   19  -6035.8199  0.0167236683 -9.1331504D-09  4.8001976D-15 -5.1952871D-21  6.6569668D-27 -9.5553292D-33  4.1538275D-38
   3   20  -6035.1509  0.0167229377 -9.1325745D-09  4.7993664D-15 -5.1939560D-21  6.6546750D-27 -9.5437807D-33  4.1574460D-38
   4    0  -5996.8563  0.0166914507 -9.1511708D-09  4.8613905D-15 -5.3198489D-21  6.9927879D-27 -6.1196147D-33  3.5459960D-38
   4    1  -5996.8229  0.0166914141 -9.1511417D-09  4.8613480D-15 -5.3197790D-21  6.9927156D-27 -6.1190624D-33  3.5451032D-38
   4    2  -5996.7561  0.0166913409 -9.1510833D-09  4.8612629D-15 -5.3196391D-21  6.9925667D-27 -6.1180179D-33  3.5448523D-38
   4    3  -5996.6560  0.0166912310 -9.1509958D-09  4.8611352D-15 -5.3194293D-21  6.9923456D-27 -6.1165807D-33  3.5433948D-38
   4    4  -5996.5225  0.0166910846 -9.1508792D-09  4.8609650D-15 -5.3191496D-21  6.9920541D-27 -6.1147164D-33  3.5412315D-38
   4    5  -5996.3556  0.0166909016 -9.1507333D-09  4.8607522D-15 -5.3188001D-21  6.9916878D-27 -6.1121403D-33  3.5389576D-38
   4    6  -5996.1553  0.0166906820 -9.1505584D-09  4.8604969D-15 -5.3183806D-21  6.9912452D-27 -6.1090615D-33  3.5372468D-38
   4    7  -5995.9216  0.0166904258 -9.1503542D-09  4.8601991D-15 -5.3178912D-21  6.9907352D-27 -6.1057155D-33  3.5332885D-38
   4    8  -5995.6546  0.0166901330 -9.1501209D-09  4.8598588D-15 -5.3173319D-21  6.9901530D-27 -6.1018019D-33  3.5288960D-38
   4    9  -5995.3541  0.0166898036 -9.1498585D-09  4.8594760D-15 -5.3167029D-21  6.9894896D-27 -6.0972721D-33  3.5257638D-38
   4   10  -5995.0203  0.0166894376 -9.1495670D-09  4.8590507D-15 -5.3160040D-21  6.9887565D-27 -6.0923455D-33  3.5211730D-38
   4   11  -5994.6532  0.0166890350 -9.1492463D-09  4.8585829D-15 -5.3152352D-21  6.9879571D-27 -6.0871376D-33  3.5152738D-38
   4   12  -5994.2527  0.0166885959 -9.1488965D-09  4.8580727D-15 -5.3143967D-21  6.9870790D-27 -6.0810724D-33  3.5104457D-38
   4   13  -5993.8188  0.0166881201 -9.1485176D-09  4.8575200D-15 -5.3134885D-21  6.9861288D-27 -6.0746646D-33  3.5050653D-38
   4   14  -5993.3515  0.0166876078 -9.1481096D-09  4.8569249D-15 -5.3125105D-21  6.9851080D-27 -6.0678197D-33  3.4984565D-38
   4   15  -5992.8509  0.0166870590 -9.1476725D-09  4.8562875D-15 -5.3114628D-21  6.9840185D-27 -6.0604149D-33  3.4913928D-38
   4   16  -5992.3169  0.0166864735 -9.1472063D-09  4.8556077D-15 -5.3103455D-21  6.9828522D-27 -6.0526145D-33  3.4844310D-38
   4   17  -5991.7496  0.0166858515 -9.1467111D-09  4.8548856D-15 -5.3091585D-21  6.9816221D-27 -6.0444283D-33  3.4758159D-38
   4   18  -5991.1489  0.0166851930 -9.1461868D-09  4.8541212D-15 -5.3079020D-21  6.9803158D-27 -6.0355912D-33  3.4676801D-38
   4   19  -5990.5149  0.0166844979 -9.1456335D-09  4.8533145D-15 -5.3065758D-21  6.9789414D-27 -6.0263343D-33  3.4588311D-38
   4   20  -5989.8475  0.0166837663 -9.1450511D-09  4.8524655D-15 -5.3051801D-21  6.9775009D-27 -6.0168177D-33  3.4481934D-38
   5    0  -5951.6914  0.0166523581 -9.1637511D-09  4.9128732D-15 -5.3896619D-21  7.5367817D-27 -7.9130700D-33 -6.4160059D-38
   5    1  -5951.6581  0.0166523214 -9.1637217D-09  4.9128301D-15 -5.3895865D-21  7.5366935D-27 -7.9140676D-33 -6.4187168D-38
   5    2  -5951.5915  0.0166522481 -9.1636627D-09  4.9127439D-15 -5.3894358D-21  7.5364958D-27 -7.9155589D-33 -6.4183381D-38
   5    3  -5951.4916  0.0166521382 -9.1635743D-09  4.9126146D-15 -5.3892097D-21  7.5362128D-27 -7.9184675D-33 -6.4224229D-38
   5    4  -5951.3584  0.0166519916 -9.1634564D-09  4.9124421D-15 -5.3889082D-21  7.5358365D-27 -7.9221968D-33 -6.4274672D-38
   5    5  -5951.1919  0.0166518083 -9.1633090D-09  4.9122266D-15 -5.3885315D-21  7.5353615D-27 -7.9266749D-33 -6.4331069D-38
   5    6  -5950.9921  0.0166515884 -9.1631322D-09  4.9119679D-15 -5.3880793D-21  7.5347916D-27 -7.9321307D-33 -6.4394717D-38
   5    7  -5950.7589  0.0166513318 -9.1629259D-09  4.9116662D-15 -5.3875520D-21  7.5341178D-27 -7.9381955D-33 -6.4450725D-38
   5    8  -5950.4925  0.0166510386 -9.1626901D-09  4.9113214D-15 -5.3869492D-21  7.5333571D-27 -7.9455226D-33 -6.4534024D-38
   5    9  -5950.1928  0.0166507087 -9.1624249D-09  4.9109336D-15 -5.3862713D-21  7.5324961D-27 -7.9534877D-33 -6.4624487D-38
   5   10  -5949.8598  0.0166503423 -9.1621303D-09  4.9105027D-15 -5.3855181D-21  7.5315455D-27 -7.9626188D-33 -6.4735630D-38
   5   11  -5949.4935  0.0166499391 -9.1618062D-09  4.9100288D-15 -5.3846897D-21  7.5304971D-27 -7.9727768D-33 -6.4859423D-38
   5   12  -5949.0939  0.0166494994 -9.1614527D-09  4.9095119D-15 -5.3837861D-21  7.5293418D-27 -7.9834564D-33 -6.4972489D-38
   5   13  -5948.6610  0.0166490230 -9.1610698D-09  4.9089521D-15 -5.3828074D-21  7.5280949D-27 -7.9953596D-33 -6.5099905D-38
   5   14  -5948.1949  0.0166485100 -9.1606575D-09  4.9083493D-15 -5.3817535D-21  7.5267514D-27 -8.0080483D-33 -6.5247476D-38
   5   15  -5947.6954  0.0166479603 -9.1602157D-09  4.9077035D-15 -5.3806246D-21  7.5253071D-27 -8.0217802D-33 -6.5398461D-38
   5   16  -5947.1627  0.0166473741 -9.1597446D-09  4.9070149D-15 -5.3794207D-21  7.5237702D-27 -8.0365662D-33 -6.5572622D-38
   5   17  -5946.5967  0.0166467513 -9.1592442D-09  4.9062834D-15 -5.3781418D-21  7.5221258D-27 -8.0521212D-33 -6.5741806D-38
   5   18  -5945.9974  0.0166460918 -9.1587143D-09  4.9055090D-15 -5.3767880D-21  7.5203882D-27 -8.0688576D-33 -6.5934570D-38
   5   19  -5945.3649  0.0166453958 -9.1581551D-09  4.9046918D-15 -5.3753593D-21  7.5185441D-27 -8.0863310D-33 -6.6121529D-38
   5   20  -5944.6991  0.0166446631 -9.1575666D-09  4.9038319D-15 -5.3738558D-21  7.5166013D-27 -8.1049084D-33 -6.6331145D-38
   6    0  -5906.6812  0.0166133252 -9.1762479D-09  4.9651277D-15 -5.4431911D-21  7.2072032D-27 -1.8688331D-32 -5.9267932D-38
   6    1  -5906.6480  0.0166132885 -9.1762182D-09  4.9650842D-15 -5.4431191D-21  7.2069816D-27 -1.8689002D-32 -5.9258175D-38
   6    2  -5906.5815  0.0166132151 -9.1761586D-09  4.9649971D-15 -5.4429750D-21  7.2065307D-27 -1.8690544D-32 -5.9240570D-38
   6    3  -5906.4818  0.0166131050 -9.1760692D-09  4.9648664D-15 -5.4427587D-21  7.2058623D-27 -1.8693165D-32 -5.9239083D-38
   6    4  -5906.3489  0.0166129582 -9.1759501D-09  4.9646923D-15 -5.4424705D-21  7.2049680D-27 -1.8696434D-32 -5.9213650D-38
   6    5  -5906.1828  0.0166127746 -9.1758011D-09  4.9644746D-15 -5.4421103D-21  7.2038380D-27 -1.8700468D-32 -5.9169011D-38
   6    6  -5905.9834  0.0166125544 -9.1756224D-09  4.9642134D-15 -5.4416781D-21  7.2024946D-27 -1.8705592D-32 -5.9151990D-38
   6    7  -5905.7509  0.0166122975 -9.1754139D-09  4.9639087D-15 -5.4411741D-21  7.2009158D-27 -1.8711061D-32 -5.9087546D-38
   6    8  -5905.4851  0.0166120039 -9.1751756D-09  4.9635604D-15 -5.4405980D-21  7.1991256D-27 -1.8717873D-32 -5.9051083D-38
   6    9  -5905.1861  0.0166116736 -9.1749076D-09  4.9631687D-15 -5.4399502D-21  7.1971003D-27 -1.8725312D-32 -5.9007111D-38
   6   10  -5904.8538  0.0166113066 -9.1746098D-09  4.9627336D-15 -5.4392306D-21  7.1948561D-27 -1.8733681D-32 -5.8953466D-38
   6   11  -5904.4884  0.0166109029 -9.1742823D-09  4.9622549D-15 -5.4384393D-21  7.1923792D-27 -1.8742506D-32 -5.8878181D-38
   6   12  -5904.0897  0.0166104626 -9.1739251D-09  4.9617329D-15 -5.4375764D-21  7.1896819D-27 -1.8752542D-32 -5.8821954D-38
   6   13  -5903.6579  0.0166099855 -9.1735381D-09  4.9611674D-15 -5.4366419D-21  7.1867554D-27 -1.8763217D-32 -5.8741379D-38
   6   14  -5903.1928  0.0166094718 -9.1731214D-09  4.9605586D-15 -5.4356360D-21  7.1836061D-27 -1.8774630D-32 -5.8663499D-38
   6   15  -5902.6945  0.0166089215 -9.1726749D-09  4.9599064D-15 -5.4345586D-21  7.1802252D-27 -1.8786989D-32 -5.8586414D-38
   6   16  -5902.1630  0.0166083344 -9.1721988D-09  4.9592108D-15 -5.4334102D-21  7.1766102D-27 -1.8799990D-32 -5.8468544D-38
   6   17  -5901.5984  0.0166077107 -9.1716930D-09  4.9584720D-15 -5.4321903D-21  7.1727801D-27 -1.8814284D-32 -5.8398707D-38
   6   18  -5901.0005  0.0166070504 -9.1711575D-09  4.9576898D-15 -5.4308997D-21  7.1687079D-27 -1.8828664D-32 -5.8270589D-38
   6   19  -5900.3695  0.0166063534 -9.1705924D-09  4.9568644D-15 -5.4295381D-21  7.1644127D-27 -1.8844004D-32 -5.8145820D-38
   6   20  -5899.7052  0.0166056198 -9.1699976D-09  4.9559958D-15 -5.4281057D-21  7.1598924D-27 -1.8860498D-32 -5.8045277D-38
   7    0  -5861.8251  0.0165743484 -9.1885556D-09  5.0160279D-15 -5.5562061D-21  6.1763618D-27 -2.3224022D-32  8.4195270D-38
   7    1  -5861.7919  0.0165743116 -9.1885255D-09  5.0159834D-15 -5.5561444D-21  6.1760903D-27 -2.3222961D-32  8.4193159D-38
   7    2  -5861.7256  0.0165742381 -9.1884654D-09  5.0158945D-15 -5.5560207D-21  6.1755296D-27 -2.3220864D-32  8.4233074D-38
   7    3  -5861.6262  0.0165741279 -9.1883751D-09  5.0157612D-15 -5.5558355D-21  6.1746858D-27 -2.3216703D-32  8.4353909D-38
   7    4  -5861.4936  0.0165739809 -9.1882547D-09  5.0155834D-15 -5.5555886D-21  6.1735748D-27 -2.3212215D-32  8.4442386D-38
   7    5  -5861.3279  0.0165737971 -9.1881042D-09  5.0153612D-15 -5.5552800D-21  6.1721856D-27 -2.3206301D-32  8.4549900D-38
   7    6  -5861.1290  0.0165735766 -9.1879237D-09  5.0150946D-15 -5.5549097D-21  6.1705123D-27 -2.3199222D-32  8.4708625D-38
   7    7  -5860.8969  0.0165733193 -9.1877131D-09  5.0147835D-15 -5.5544778D-21  6.1685699D-27 -2.3190989D-32  8.4857416D-38
   7    8  -5860.6318  0.0165730253 -9.1874724D-09  5.0144280D-15 -5.5539844D-21  6.1663401D-27 -2.3181503D-32  8.5040098D-38
   7    9  -5860.3335  0.0165726946 -9.1872016D-09  5.0140282D-15 -5.5534295D-21  6.1638407D-27 -2.3170888D-32  8.5252701D-38
   7   10  -5860.0020  0.0165723271 -9.1869008D-09  5.0135839D-15 -5.5528133D-21  6.1610517D-27 -2.3158585D-32  8.5524223D-38
   7   11  -5859.6374  0.0165719229 -9.1865699D-09  5.0130953D-15 -5.5521357D-21  6.1579980D-27 -2.3145573D-32  8.5780788D-38
   7   12  -5859.2397  0.0165714819 -9.1862090D-09  5.0125623D-15 -5.5513971D-21  6.1546609D-27 -2.3130959D-32  8.6084528D-38
   7   13  -5858.8089  0.0165710043 -9.1858180D-09  5.0119850D-15 -5.5505970D-21  6.1510617D-27 -2.3115593D-32  8.6367414D-38
   7   14  -5858.3449  0.0165704899 -9.1853970D-09  5.0113634D-15 -5.5497361D-21  6.1471862D-27 -2.3098855D-32  8.6687665D-38
   7   15  -5857.8478  0.0165699388 -9.1849460D-09  5.0106975D-15 -5.5488144D-21  6.1430231D-27 -2.3080227D-32  8.7084333D-38
   7   16  -5857.3175  0.0165693509 -9.1844650D-09  5.0099873D-15 -5.5478320D-21  6.1385937D-27 -2.3060647D-32  8.7468973D-38
   7   17  -5856.7542  0.0165687264 -9.1839541D-09  5.0092329D-15 -5.5467888D-21  6.1339001D-27 -2.3039904D-32  8.7844453D-38
   7   18  -5856.1577  0.0165680652 -9.1834131D-09  5.0084342D-15 -5.5456852D-21  6.1289124D-27 -2.3017470D-32  8.8330342D-38
   7   19  -5855.5282  0.0165673673 -9.1828422D-09  5.0075913D-15 -5.5445210D-21  6.1236724D-27 -2.2994108D-32  8.8765844D-38
   7   20  -5854.8655  0.0165666327 -9.1822413D-09  5.0067043D-15 -5.5432969D-21  6.1181626D-27 -2.2969193D-32  8.9240582D-38
   8    0  -5817.1226  0.0165354243 -9.2007528D-09  5.0612637D-15 -5.7412926D-21  5.7477282D-27 -9.6338242D-33  2.6024730D-37
   8    1  -5817.0896  0.0165353875 -9.2007224D-09  5.0612177D-15 -5.7412352D-21  5.7476088D-27 -9.6296909D-33  2.6029390D-37
   8    2  -5817.0234  0.0165353139 -9.2006617D-09  5.0611259D-15 -5.7411201D-21  5.7473842D-27 -9.6226533D-33  2.6025783D-37
   8    3  -5816.9242  0.0165352035 -9.2005706D-09  5.0609881D-15 -5.7409479D-21  5.7470236D-27 -9.6112738D-33  2.6034384D-37
   8    4  -5816.7919  0.0165350563 -9.2004491D-09  5.0608044D-15 -5.7407177D-21  5.7465890D-27 -9.5974917D-33  2.6026801D-37
   8    5  -5816.6266  0.0165348723 -9.2002973D-09  5.0605748D-15 -5.7404306D-21  5.7459955D-27 -9.5789090D-33  2.6036280D-37
   8    6  -5816.4282  0.0165346515 -9.2001151D-09  5.0602992D-15 -5.7400857D-21  5.7453210D-27 -9.5573606D-33  2.6036148D-37
   8    7  -5816.1967  0.0165343939 -9.1999026D-09  5.0599778D-15 -5.7396838D-21  5.7445102D-27 -9.5314582D-33  2.6042121D-37
   8    8  -5815.9321  0.0165340995 -9.1996598D-09  5.0596105D-15 -5.7392243D-21  5.7435833D-27 -9.5019944D-33  2.6052013D-37
   8    9  -5815.6345  0.0165337683 -9.1993865D-09  5.0591973D-15 -5.7387075D-21  5.7425443D-27 -9.4686583D-33  2.6063789D-37
   8   10  -5815.3038  0.0165334003 -9.1990830D-09  5.0587382D-15 -5.7381331D-21  5.7414396D-27 -9.4327839D-33  2.6058437D-37
   8   11  -5814.9401  0.0165329956 -9.1987491D-09  5.0582333D-15 -5.7375016D-21  5.7401965D-27 -9.3927495D-33  2.6066088D-37
   8   12  -5814.5433  0.0165325541 -9.1983850D-09  5.0576825D-15 -5.7368128D-21  5.7388514D-27 -9.3492806D-33  2.6070189D-37
   8   13  -5814.1135  0.0165320758 -9.1979905D-09  5.0570859D-15 -5.7360670D-21  5.7373826D-27 -9.3012218D-33  2.6084113D-37
   8   14  -5813.6506  0.0165315607 -9.1975657D-09  5.0564435D-15 -5.7352638D-21  5.7358207D-27 -9.2505779D-33  2.6089378D-37
   8   15  -5813.1547  0.0165310088 -9.1971107D-09  5.0557553D-15 -5.7344035D-21  5.7341651D-27 -9.1955232D-33  2.6099247D-37
   8   16  -5812.6257  0.0165304202 -9.1966254D-09  5.0550214D-15 -5.7334863D-21  5.7324139D-27 -9.1372387D-33  2.6105524D-37
   8   17  -5812.0636  0.0165297949 -9.1961098D-09  5.0542417D-15 -5.7325118D-21  5.7305560D-27 -9.0748244D-33  2.6116220D-37
   8   18  -5811.4686  0.0165291328 -9.1955640D-09  5.0534163D-15 -5.7314806D-21  5.7285888D-27 -9.0090802D-33  2.6129505D-37
   8   19  -5810.8405  0.0165284339 -9.1949879D-09  5.0525452D-15 -5.7303924D-21  5.7265444D-27 -8.9395502D-33  2.6138108D-37
   8   20  -5810.1794  0.0165276984 -9.1943817D-09  5.0516284D-15 -5.7292473D-21  5.7244144D-27 -8.8660534D-33  2.6146960D-37
   9    0  -5772.5733  0.0164965453 -9.2130533D-09  5.0997289D-15 -5.9094931D-21  7.1116662D-27  8.6631121D-33  1.9432357D-37
   9    1  -5772.5403  0.0164965084 -9.2130227D-09  5.0996816D-15 -5.9094221D-21  7.1117687D-27  8.6659207D-33  1.9427807D-37
   9    2  -5772.4744  0.0164964347 -9.2129616D-09  5.0995871D-15 -5.9092799D-21  7.1119636D-27  8.6715809D-33  1.9426678D-37
   9    3  -5772.3754  0.0164963242 -9.2128698D-09  5.0994453D-15 -5.9090663D-21  7.1122897D-27  8.6794791D-33  1.9410589D-37
   9    4  -5772.2434  0.0164961768 -9.2127474D-09  5.0992562D-15 -5.9087820D-21  7.1127096D-27  8.6903043D-33  1.9392540D-37
   9    5  -5772.0784  0.0164959925 -9.2125944D-09  5.0990198D-15 -5.9084262D-21  7.1132315D-27  8.7033949D-33  1.9373582D-37
   9    6  -5771.8805  0.0164957714 -9.2124108D-09  5.0987362D-15 -5.9079995D-21  7.1138592D-27  8.7199537D-33  1.9352306D-37
   9    7  -5771.6496  0.0164955135 -9.2121967D-09  5.0984054D-15 -5.9075014D-21  7.1145940D-27  8.7392189D-33  1.9331380D-37
   9    8  -5771.3856  0.0164952187 -9.2119520D-09  5.0980273D-15 -5.9069323D-21  7.1154214D-27  8.7610333D-33  1.9305582D-37
   9    9  -5771.0887  0.0164948870 -9.2116767D-09  5.0976021D-15 -5.9062919D-21  7.1163713D-27  8.7853794D-33  1.9272861D-37
   9   10  -5770.7588  0.0164945186 -9.2113709D-09  5.0971296D-15 -5.9055802D-21  7.1174385D-27  8.8118595D-33  1.9230846D-37
   9   11  -5770.3960  0.0164941133 -9.2110345D-09  5.0966099D-15 -5.9047973D-21  7.1185902D-27  8.8416210D-33  1.9195974D-37
   9   12  -5770.0001  0.0164936712 -9.2106675D-09  5.0960431D-15 -5.9039428D-21  7.1198719D-27  8.8740731D-33  1.9152167D-37
   9   13  -5769.5713  0.0164931922 -9.2102701D-09  5.0954292D-15 -5.9030171D-21  7.1212680D-27  8.9084352D-33  1.9099891D-37
   9   14  -5769.1095  0.0164926765 -9.2098421D-09  5.0947681D-15 -5.9020200D-21  7.1227591D-27  8.9459062D-33  1.9051200D-37
   9   15  -5768.6147  0.0164921239 -9.2093836D-09  5.0940599D-15 -5.9009515D-21  7.1243804D-27  8.9859657D-33  1.8993336D-37
   9   16  -5768.0870  0.0164915345 -9.2088946D-09  5.0933046D-15 -5.8998116D-21  7.1261025D-27  9.0283748D-33  1.8936652D-37
   9   17  -5767.5263  0.0164909083 -9.2083751D-09  5.0925024D-15 -5.8986000D-21  7.1279441D-27  9.0738433D-33  1.8878255D-37
   9   18  -5766.9326  0.0164902453 -9.2078252D-09  5.0916530D-15 -5.8973167D-21  7.1299236D-27  9.1208704D-33  1.8803757D-37
   9   19  -5766.3060  0.0164895456 -9.2072448D-09  5.0907568D-15 -5.8959618D-21  7.1319936D-27  9.1707550D-33  1.8739796D-37
   9   20  -5765.6464  0.0164888090 -9.2066339D-09  5.0898135D-15 -5.8945353D-21  7.1341903D-27  9.2236133D-33  1.8669970D-37
  10    0  -5728.1768  0.0164576994 -9.2255859D-09  5.1362155D-15 -5.9672116D-21  9.5318237D-27  6.5525904D-33 -1.0223828D-37
  10    1  -5728.1439  0.0164576625 -9.2255551D-09  5.1361678D-15 -5.9671163D-21  9.5319015D-27  6.5515874D-33 -1.0220039D-37
  10    2  -5728.0781  0.0164575887 -9.2254935D-09  5.1360723D-15 -5.9669257D-21  9.5320717D-27  6.5486491D-33 -1.0226805D-37
  10    3  -5727.9793  0.0164574780 -9.2254010D-09  5.1359291D-15 -5.9666395D-21  9.5323040D-27  6.5436719D-33 -1.0230304D-37
  10    4  -5727.8477  0.0164573304 -9.2252778D-09  5.1357382D-15 -5.9662583D-21  9.5326219D-27  6.5381940D-33 -1.0235495D-37
  10    5  -5727.6831  0.0164571459 -9.2251237D-09  5.1354995D-15 -5.9657818D-21  9.5330113D-27  6.5310446D-33 -1.0238638D-37
  10    6  -5727.4856  0.0164569245 -9.2249388D-09  5.1352132D-15 -5.9652099D-21  9.5334640D-27  6.5229876D-33 -1.0236220D-37
  10    7  -5727.2552  0.0164566662 -9.2247231D-09  5.1348792D-15 -5.9645424D-21  9.5340211D-27  6.5126272D-33 -1.0245638D-37
  10    8  -5726.9919  0.0164563710 -9.2244767D-09  5.1344975D-15 -5.9637797D-21  9.5346543D-27  6.5007551D-33 -1.0259740D-37
  10    9  -5726.6957  0.0164560389 -9.2241994D-09  5.1340681D-15 -5.9629215D-21  9.5353536D-27  6.4880072D-33 -1.0266258D-37
  10   10  -5726.3666  0.0164556700 -9.2238914D-09  5.1335911D-15 -5.9619680D-21  9.5361459D-27  6.4732076D-33 -1.0282706D-37
  10   11  -5726.0046  0.0164552641 -9.2235526D-09  5.1330665D-15 -5.9609186D-21  9.5369953D-27  6.4571193D-33 -1.0291685D-37
  10   12  -5725.6097  0.0164548214 -9.2231830D-09  5.1324943D-15 -5.9597746D-21  9.5379025D-27  6.4412791D-33 -1.0289291D-37
  10   13  -5725.1818  0.0164543418 -9.2227827D-09  5.1318745D-15 -5.9585344D-21  9.5389146D-27  6.4221752D-33 -1.0305769D-37
  10   14  -5724.7211  0.0164538254 -9.2223517D-09  5.1312073D-15 -5.9571989D-21  9.5400041D-27  6.4015213D-33 -1.0325082D-37
  10   15  -5724.2275  0.0164532720 -9.2218899D-09  5.1304925D-15 -5.9557677D-21  9.5411649D-27  6.3791702D-33 -1.0346356D-37
  10   16  -5723.7010  0.0164526819 -9.2213974D-09  5.1297302D-15 -5.9542413D-21  9.5423514D-27  6.3571084D-33 -1.0345084D-37
  10   17  -5723.1416  0.0164520548 -9.2208742D-09  5.1289206D-15 -5.9526187D-21  9.5436577D-27  6.3320425D-33 -1.0367286D-37
  10   18  -5722.5494  0.0164513909 -9.2203203D-09  5.1280635D-15 -5.9509008D-21  9.5450472D-27  6.3055768D-33 -1.0393384D-37
  10   19  -5721.9242  0.0164506902 -9.2197358D-09  5.1271591D-15 -5.9490871D-21  9.5464676D-27  6.2780021D-33 -1.0410172D-37
  10   20  -5721.2662  0.0164499527 -9.2191206D-09  5.1262074D-15 -5.9471778D-21  9.5479700D-27  6.2491548D-33 -1.0427851D-37
  11    0  -5683.9328  0.0164188763 -9.2382500D-09  5.1774604D-15 -5.9290425D-21  1.1118050D-26 -8.1009666D-33 -5.9596647D-37
  11    1  -5683.9000  0.0164188393 -9.2382190D-09  5.1774130D-15 -5.9289313D-21  1.1117944D-26 -8.1095147D-33 -5.9604856D-37
  11    2  -5683.8343  0.0164187654 -9.2381568D-09  5.1773181D-15 -5.9287091D-21  1.1117756D-26 -8.1257314D-33 -5.9628729D-37
  11    3  -5683.7358  0.0164186546 -9.2380637D-09  5.1771758D-15 -5.9283755D-21  1.1117475D-26 -8.1506920D-33 -5.9665183D-37
  11    4  -5683.6044  0.0164185067 -9.2379394D-09  5.1769862D-15 -5.9279310D-21  1.1117066D-26 -8.1841852D-33 -5.9708735D-37
  11    5  -5683.4402  0.0164183220 -9.2377841D-09  5.1767490D-15 -5.9273749D-21  1.1116568D-26 -8.2262654D-33 -5.9768557D-37
  11    6  -5683.2432  0.0164181003 -9.2375977D-09  5.1764645D-15 -5.9267079D-21  1.1115980D-26 -8.2761280D-33 -5.9837887D-37
  11    7  -5683.0134  0.0164178416 -9.2373803D-09  5.1761327D-15 -5.9259300D-21  1.1115281D-26 -8.3348774D-33 -5.9918560D-37
  11    8  -5682.7507  0.0164175460 -9.2371319D-09  5.1757534D-15 -5.9250409D-21  1.1114477D-26 -8.4015726D-33 -6.0009612D-37
  11    9  -5682.4552  0.0164172135 -9.2368524D-09  5.1753269D-15 -5.9240403D-21  1.1113554D-26 -8.4778516D-33 -6.0114042D-37
  11   10  -5682.1268  0.0164168440 -9.2365419D-09  5.1748530D-15 -5.9229290D-21  1.1112555D-26 -8.5622176D-33 -6.0236149D-37
  11   11  -5681.7657  0.0164164376 -9.2362004D-09  5.1743318D-15 -5.9217070D-21  1.1111401D-26 -8.6541639D-33 -6.0358039D-37
  11   12  -5681.3717  0.0164159943 -9.2358279D-09  5.1737634D-15 -5.9203735D-21  1.1110149D-26 -8.7565726D-33 -6.0499495D-37
  11   13  -5680.9449  0.0164155141 -9.2354243D-09  5.1731478D-15 -5.9189293D-21  1.1108775D-26 -8.8665678D-33 -6.0642783D-37
  11   14  -5680.4852  0.0164149969 -9.2349898D-09  5.1724849D-15 -5.9173743D-21  1.1107284D-26 -8.9853893D-33 -6.0804082D-37
  11   15  -5679.9928  0.0164144428 -9.2345243D-09  5.1717750D-15 -5.9157082D-21  1.1105652D-26 -9.1133785D-33 -6.0980401D-37
  11   16  -5679.4675  0.0164138518 -9.2340279D-09  5.1710179D-15 -5.9139314D-21  1.1103881D-26 -9.2506585D-33 -6.1160477D-37
  11   17  -5678.9095  0.0164132239 -9.2335005D-09  5.1702137D-15 -5.9120439D-21  1.1101982D-26 -9.3961906D-33 -6.1350774D-37
  11   18  -5678.3186  0.0164125591 -9.2329421D-09  5.1693625D-15 -5.9100458D-21  1.1099957D-26 -9.5511414D-33 -6.1562077D-37
  11   19  -5677.6950  0.0164118574 -9.2323529D-09  5.1684643D-15 -5.9079369D-21  1.1097748D-26 -9.7151735D-33 -6.1765634D-37
  11   20  -5677.0385  0.0164111189 -9.2317327D-09  5.1675192D-15 -5.9057177D-21  1.1095408D-26 -9.8885938D-33 -6.1987903D-37
  12    0  -5639.8410  0.0163800715 -9.2507966D-09  5.2265993D-15 -5.8823048D-21  9.2081672D-27 -6.6632583D-32 -3.9441457D-39
  12    1  -5639.8082  0.0163800345 -9.2507653D-09  5.2265523D-15 -5.8822126D-21  9.2073589D-27 -6.6632904D-32 -3.7312529D-39
  12    2  -5639.7427  0.0163799605 -9.2507025D-09  5.2264582D-15 -5.8820284D-21  9.2057442D-27 -6.6633234D-32 -3.3422922D-39
  12    3  -5639.6444  0.0163798495 -9.2506085D-09  5.2263170D-15 -5.8817521D-21  9.2033618D-27 -6.6633282D-32 -2.9003488D-39
  12    4  -5639.5134  0.0163797015 -9.2504830D-09  5.2261288D-15 -5.8813845D-21  9.2001475D-27 -6.6632285D-32 -1.9935458D-39
  12    5  -5639.3496  0.0163795165 -9.2503263D-09  5.2258935D-15 -5.8809242D-21  9.1961889D-27 -6.6634195D-32 -1.2712125D-39
  12    6  -5639.1531  0.0163792945 -9.2501381D-09  5.2256113D-15 -5.8803727D-21  9.1913796D-27 -6.6633751D-32 -5.4507934D-41
  12    7  -5638.9237  0.0163790355 -9.2499187D-09  5.2252820D-15 -5.8797297D-21  9.1857447D-27 -6.6632796D-32  1.3888415D-39
  12    8  -5638.6617  0.0163787395 -9.2496679D-09  5.2249057D-15 -5.8789947D-21  9.1793720D-27 -6.6633633D-32  2.7450186D-39
  12    9  -5638.3669  0.0163784065 -9.2493857D-09  5.2244824D-15 -5.8781687D-21  9.1721884D-27 -6.6633453D-32  4.3446236D-39
  12   10  -5638.0393  0.0163780365 -9.2490723D-09  5.2240122D-15 -5.8772522D-21  9.1641817D-27 -6.6631889D-32  6.3138352D-39
  12   11  -5637.6790  0.0163776296 -9.2487275D-09  5.2234951D-15 -5.8762447D-21  9.1553730D-27 -6.6630579D-32  8.3887764D-39
  12   12  -5637.2859  0.0163771856 -9.2483514D-09  5.2229310D-15 -5.8751467D-21  9.1457666D-27 -6.6628859D-32  1.0627766D-38
  12   13  -5636.8601  0.0163767047 -9.2479441D-09  5.2223200D-15 -5.8739584D-21  9.1353799D-27 -6.6626833D-32  1.3029146D-38
  12   14  -5636.4016  0.0163761869 -9.2475054D-09  5.2216622D-15 -5.8726800D-21  9.1241960D-27 -6.6624371D-32  1.5560779D-38
  12   15  -5635.9103  0.0163756320 -9.2470355D-09  5.2209576D-15 -5.8713124D-21  9.1122126D-27 -6.6621005D-32  1.8237863D-38
  12   16  -5635.3863  0.0163750402 -9.2465343D-09  5.2202062D-15 -5.8698556D-21  9.0994157D-27 -6.6616443D-32  2.1203246D-38
  12   17  -5634.8296  0.0163744115 -9.2460019D-09  5.2194080D-15 -5.8683097D-21  9.0858288D-27 -6.6610787D-32  2.4308812D-38
  12   18  -5634.2401  0.0163737458 -9.2454383D-09  5.2185630D-15 -5.8666757D-21  9.0714245D-27 -6.6603714D-32  2.7688006D-38
  12   19  -5633.6179  0.0163730432 -9.2448434D-09  5.2176714D-15 -5.8649536D-21  9.0562578D-27 -6.6596149D-32  3.1060938D-38
  12   20  -5632.9630  0.0163723036 -9.2442173D-09  5.2167332D-15 -5.8631437D-21  9.0402783D-27 -6.6587147D-32  3.4680272D-38
  13    0  -5595.9011  0.0163412876 -9.2630184D-09  5.2776230D-15 -6.0327669D-21  6.7623014D-27 -5.1986781D-32 -7.7854387D-38
  13    1  -5595.8685  0.0163412506 -9.2629867D-09  5.2775748D-15 -6.0326994D-21  6.7616686D-27 -5.1987281D-32 -7.7861819D-38
  13    2  -5595.8031  0.0163411765 -9.2629234D-09  5.2774782D-15 -6.0325639D-21  6.7604248D-27 -5.1990312D-32 -7.8151026D-38
  13    3  -5595.7051  0.0163410653 -9.2628284D-09  5.2773335D-15 -6.0323615D-21  6.7585500D-27 -5.1992412D-32 -7.8330887D-38
  13    4  -5595.5743  0.0163409171 -9.2627017D-09  5.2771404D-15 -6.0320909D-21  6.7560535D-27 -5.1997998D-32 -7.8829095D-38
  13    5  -5595.4109  0.0163407319 -9.2625434D-09  5.2768992D-15 -6.0317535D-21  6.7529216D-27 -5.2002042D-32 -7.9266922D-38
  13    6  -5595.2148  0.0163405096 -9.2623535D-09  5.2766096D-15 -6.0313480D-21  6.7491942D-27 -5.2010128D-32 -7.9962745D-38
  13    7  -5594.9861  0.0163402502 -9.2621319D-09  5.2762719D-15 -6.0308759D-21  6.7448427D-27 -5.2018522D-32 -8.0874502D-38
  13    8  -5594.7246  0.0163399538 -9.2618786D-09  5.2758859D-15 -6.0303366D-21  6.7398318D-27 -5.2026751D-32 -8.1501389D-38
  13    9  -5594.4305  0.0163396204 -9.2615937D-09  5.2754518D-15 -6.0297300D-21  6.7342410D-27 -5.2038087D-32 -8.2596914D-38
  13   10  -5594.1037  0.0163392500 -9.2612772D-09  5.2749694D-15 -6.0290570D-21  6.7279664D-27 -5.2048622D-32 -8.3380114D-38
  13   11  -5593.7443  0.0163388425 -9.2609291D-09  5.2744389D-15 -6.0283172D-21  6.7211264D-27 -5.2062803D-32 -8.4787234D-38
  13   12  -5593.3521  0.0163383979 -9.2605493D-09  5.2738602D-15 -6.0275114D-21  6.7135920D-27 -5.2075561D-32 -8.5704538D-38
  13   13  -5592.9273  0.0163379164 -9.2601380D-09  5.2732334D-15 -6.0266390D-21  6.7054584D-27 -5.2091891D-32 -8.7089875D-38
  13   14  -5592.4699  0.0163373979 -9.2596951D-09  5.2725585D-15 -6.0257008D-21  6.6967285D-27 -5.2109004D-32 -8.8522510D-38
  13   15  -5591.9798  0.0163368423 -9.2592206D-09  5.2718354D-15 -6.0246970D-21  6.6873495D-27 -5.2128288D-32 -9.0095853D-38
  13   16  -5591.4570  0.0163362497 -9.2587145D-09  5.2710644D-15 -6.0236280D-21  6.6773171D-27 -5.2147404D-32 -9.1544707D-38
  13   17  -5590.9016  0.0163356201 -9.2581769D-09  5.2702452D-15 -6.0224937D-21  6.6666990D-27 -5.2170273D-32 -9.3415416D-38
  13   18  -5590.3135  0.0163349536 -9.2576078D-09  5.2693781D-15 -6.0212947D-21  6.6554256D-27 -5.2193941D-32 -9.5096296D-38
  13   19  -5589.6928  0.0163342500 -9.2570071D-09  5.2684629D-15 -6.0200313D-21  6.6435305D-27 -5.2220393D-32 -9.7106069D-38
  13   20  -5589.0394  0.0163335095 -9.2563750D-09  5.2674998D-15 -6.0187037D-21  6.6309805D-27 -5.2246357D-32 -9.8798122D-38
  14    0  -5552.1129  0.0163025282 -9.2750130D-09  5.3234579D-15 -6.3277069D-21  3.9708029D-27 -6.4788960D-32  6.8629784D-37
  14    1  -5552.0803  0.0163024911 -9.2749811D-09  5.3234072D-15 -6.3276674D-21  3.9700181D-27 -6.4778858D-32  6.8686695D-37
  14    2  -5552.0151  0.0163024169 -9.2749172D-09  5.3233060D-15 -6.3275878D-21  3.9684451D-27 -6.4759708D-32  6.8799661D-37
  14    3  -5551.9173  0.0163023056 -9.2748214D-09  5.3231541D-15 -6.3274688D-21  3.9661528D-27 -6.4731195D-32  6.8939353D-37
  14    4  -5551.7868  0.0163021572 -9.2746936D-09  5.3229517D-15 -6.3273101D-21  3.9630371D-27 -6.4692784D-32  6.9146196D-37
  14    5  -5551.6238  0.0163019717 -9.2745339D-09  5.3226986D-15 -6.3271123D-21  3.9591316D-27 -6.4643473D-32  6.9423734D-37
  14    6  -5551.4282  0.0163017491 -9.2743423D-09  5.3223949D-15 -6.3268748D-21  3.9544874D-27 -6.4585976D-32  6.9724604D-37
  14    7  -5551.2000  0.0163014895 -9.2741188D-09  5.3220406D-15 -6.3265982D-21  3.9490655D-27 -6.4517382D-32  7.0086426D-37
  14    8  -5550.9392  0.0163011927 -9.2738633D-09  5.3216357D-15 -6.3262828D-21  3.9428663D-27 -6.4437240D-32  7.0516186D-37
  14    9  -5550.6457  0.0163008588 -9.2735760D-09  5.3211802D-15 -6.3259279D-21  3.9359394D-27 -6.4349735D-32  7.0969338D-37
  14   10  -5550.3197  0.0163004879 -9.2732567D-09  5.3206742D-15 -6.3255349D-21  3.9281927D-27 -6.4249436D-32  7.1498886D-37
  14   11  -5549.9611  0.0163000799 -9.2729056D-09  5.3201175D-15 -6.3251030D-21  3.9197371D-27 -6.4139321D-32  7.2069084D-37
  14   12  -5549.5699  0.0162996348 -9.2725226D-09  5.3195103D-15 -6.3246332D-21  3.9104878D-27 -6.4016986D-32  7.2708565D-37
  14   13  -5549.1461  0.0162991526 -9.2721077D-09  5.3188526D-15 -6.3241259D-21  3.9005165D-27 -6.3883833D-32  7.3373830D-37
  14   14  -5548.6898  0.0162986334 -9.2716609D-09  5.3181443D-15 -6.3235799D-21  3.8898427D-27 -6.3740641D-32  7.4084116D-37
  14   15  -5548.2008  0.0162980771 -9.2711823D-09  5.3173855D-15 -6.3229975D-21  3.8783530D-27 -6.3584608D-32  7.4873919D-37
  14   16  -5547.6793  0.0162974838 -9.2706719D-09  5.3165762D-15 -6.3223779D-21  3.8661624D-27 -6.3415518D-32  7.5710538D-37
  14   17  -5547.1252  0.0162968534 -9.2701296D-09  5.3157164D-15 -6.3217217D-21  3.8532588D-27 -6.3234879D-32  7.6590676D-37
  14   18  -5546.5385  0.0162961860 -9.2695556D-09  5.3148062D-15 -6.3210297D-21  3.8396060D-27 -6.3039025D-32  7.7543320D-37
  14   19  -5545.9193  0.0162954815 -9.2689498D-09  5.3138454D-15 -6.3203011D-21  3.8252657D-27 -6.2832660D-32  7.8527277D-37
  14   20  -5545.2675  0.0162947400 -9.2683122D-09  5.3128342D-15 -6.3195378D-21  3.8102047D-27 -6.2610776D-32  7.9579826D-37
  15    0  -5508.4759  0.0162637926 -9.2870694D-09  5.3576068D-15 -6.7660146D-21  4.9370483D-27  9.6229157D-32  1.3671311D-36
  15    1  -5508.4433  0.0162637554 -9.2870372D-09  5.3575526D-15 -6.7659654D-21  4.9381870D-27  9.6249413D-32  1.3664638D-36
  15    2  -5508.3783  0.0162636812 -9.2869729D-09  5.3574444D-15 -6.7658668D-21  4.9405066D-27  9.6287948D-32  1.3647318D-36
  15    3  -5508.2807  0.0162635697 -9.2868765D-09  5.3572820D-15 -6.7657180D-21  4.9439941D-27  9.6344030D-32  1.3620386D-36
  15    4  -5508.1506  0.0162634211 -9.2867479D-09  5.3570655D-15 -6.7655202D-21  4.9486224D-27  9.6420272D-32  1.3585907D-36
  15    5  -5507.9879  0.0162632354 -9.2865872D-09  5.3567949D-15 -6.7652727D-21  4.9544081D-27  9.6514818D-32  1.3542245D-36
  15    6  -5507.7928  0.0162630125 -9.2863944D-09  5.3564702D-15 -6.7649752D-21  4.9613470D-27  9.6628610D-32  1.3492841D-36
  15    7  -5507.5651  0.0162627525 -9.2861694D-09  5.3560913D-15 -6.7646277D-21  4.9694821D-27  9.6760650D-32  1.3431164D-36
  15    8  -5507.3049  0.0162624553 -9.2859123D-09  5.3556584D-15 -6.7642299D-21  4.9788125D-27  9.6910331D-32  1.3360961D-36
  15    9  -5507.0122  0.0162621211 -9.2856231D-09  5.3551714D-15 -6.7637808D-21  4.9892490D-27  9.7078178D-32  1.3286974D-36
  15   10  -5506.6870  0.0162617496 -9.2853019D-09  5.3546303D-15 -6.7632819D-21  5.0009061D-27  9.7264719D-32  1.3201054D-36
  15   11  -5506.3292  0.0162613411 -9.2849485D-09  5.3540352D-15 -6.7627307D-21  5.0137967D-27  9.7465608D-32  1.3103110D-36
  15   12  -5505.9389  0.0162608954 -9.2845630D-09  5.3533860D-15 -6.7621285D-21  5.0278195D-27  9.7687242D-32  1.3001458D-36
  15   13  -5505.5162  0.0162604126 -9.2841455D-09  5.3526827D-15 -6.7614740D-21  5.0430786D-27  9.7922315D-32  1.2888883D-36
  15   14  -5505.0609  0.0162598927 -9.2836959D-09  5.3519255D-15 -6.7607668D-21  5.0595334D-27  9.8173878D-32  1.2768095D-36
  15   15  -5504.5731  0.0162593357 -9.2832142D-09  5.3511142D-15 -6.7600066D-21  5.0772536D-27  9.8439858D-32  1.2636093D-36
  15   16  -5504.0528  0.0162587416 -9.2827006D-09  5.3502490D-15 -6.7591927D-21  5.0961659D-27  9.8722552D-32  1.2497589D-36
  15   17  -5503.5000  0.0162581104 -9.2821549D-09  5.3493298D-15 -6.7583247D-21  5.1163372D-27  9.9017869D-32  1.2348540D-36
  15   18  -5502.9147  0.0162574421 -9.2815772D-09  5.3483567D-15 -6.7574017D-21  5.1377781D-27  9.9325927D-32  1.2188583D-36
  15   19  -5502.2970  0.0162567367 -9.2809676D-09  5.3473296D-15 -6.7564229D-21  5.1604574D-27  9.9647482D-32  1.2020429D-36
  15   20  -5501.6467  0.0162559943 -9.2803259D-09  5.3462487D-15 -6.7553885D-21  5.1844149D-27  9.9981356D-32  1.1842535D-36
  16    0  -5464.9897  0.0162250726 -9.2995930D-09  5.3831127D-15 -6.8804607D-21  1.1095839D-26 -9.0185815D-33 -1.7373481D-36
  16    1  -5464.9572  0.0162250354 -9.2995607D-09  5.3830577D-15 -6.8803497D-21  1.1095681D-26 -9.0416565D-33 -1.7363219D-36
  16    2  -5464.8923  0.0162249610 -9.2994961D-09  5.3829476D-15 -6.8801278D-21  1.1095478D-26 -9.0906571D-33 -1.7348317D-36
  16    3  -5464.7950  0.0162248494 -9.2993992D-09  5.3827825D-15 -6.8797950D-21  1.1095131D-26 -9.1629417D-33 -1.7325745D-36
  16    4  -5464.6652  0.0162247006 -9.2992701D-09  5.3825623D-15 -6.8793514D-21  1.1094655D-26 -9.2598790D-33 -1.7294908D-36
  16    5  -5464.5029  0.0162245146 -9.2991086D-09  5.3822872D-15 -6.8787961D-21  1.1094097D-26 -9.3817257D-33 -1.7258304D-36
  16    6  -5464.3083  0.0162242914 -9.2989148D-09  5.3819570D-15 -6.8781307D-21  1.1093411D-26 -9.5251832D-33 -1.7213812D-36
  16    7  -5464.0811  0.0162240311 -9.2986888D-09  5.3815718D-15 -6.8773543D-21  1.1092645D-26 -9.6937669D-33 -1.7163827D-36
  16    8  -5463.8215  0.0162237335 -9.2984305D-09  5.3811317D-15 -6.8764671D-21  1.1091669D-26 -9.8849200D-33 -1.7103051D-36
  16    9  -5463.5295  0.0162233988 -9.2981399D-09  5.3806366D-15 -6.8754686D-21  1.1090603D-26 -1.0101542D-32 -1.7038335D-36
  16   10  -5463.2050  0.0162230268 -9.2978171D-09  5.3800866D-15 -6.8743598D-21  1.1089368D-26 -1.0339265D-32 -1.6962277D-36
  16   11  -5462.8481  0.0162226178 -9.2974620D-09  5.3794818D-15 -6.8731401D-21  1.1087965D-26 -1.0599311D-32 -1.6877887D-36
  16   12  -5462.4588  0.0162221715 -9.2970747D-09  5.3788220D-15 -6.8718094D-21  1.1086469D-26 -1.0883126D-32 -1.6789471D-36
  16   13  -5462.0370  0.0162216880 -9.2966552D-09  5.3781074D-15 -6.8703681D-21  1.1084693D-26 -1.1187259D-32 -1.6689009D-36
  16   14  -5461.5828  0.0162211674 -9.2962035D-09  5.3773380D-15 -6.8688165D-21  1.1082825D-26 -1.1512902D-32 -1.6582107D-36
  16   15  -5461.0962  0.0162206097 -9.2957196D-09  5.3765138D-15 -6.8671543D-21  1.1080743D-26 -1.1860752D-32 -1.6466748D-36
  16   16  -5460.5772  0.0162200148 -9.2952035D-09  5.3756350D-15 -6.8653814D-21  1.1078463D-26 -1.2229034D-32 -1.6344508D-36
  16   17  -5460.0257  0.0162193827 -9.2946552D-09  5.3747014D-15 -6.8634983D-21  1.1075851D-26 -1.2615524D-32 -1.6206529D-36
  16   18  -5459.4418  0.0162187135 -9.2940748D-09  5.3737132D-15 -6.8615049D-21  1.1073095D-26 -1.3021862D-32 -1.6063655D-36
  16   19  -5458.8255  0.0162180072 -9.2934622D-09  5.3726704D-15 -6.8594019D-21  1.1070098D-26 -1.3445804D-32 -1.5911640D-36
  16   20  -5458.1768  0.0162172638 -9.2928176D-09  5.3715731D-15 -6.8571880D-21  1.1066776D-26 -1.3889693D-32 -1.5748119D-36
  17    0  -5421.6542  0.0161863559 -9.3125824D-09  5.4118587D-15 -6.9337528D-21  1.1509707D-26  1.0395803D-31  3.7816641D-36
  17    1  -5421.6218  0.0161863186 -9.3125499D-09  5.4118032D-15 -6.9336375D-21  1.1510981D-26  1.0400950D-31  3.7805618D-36
  17    2  -5421.5571  0.0161862441 -9.3124850D-09  5.4116923D-15 -6.9334070D-21  1.1513492D-26  1.0411485D-31  3.7787794D-36
  17    3  -5421.4599  0.0161861324 -9.3123876D-09  5.4115259D-15 -6.9330617D-21  1.1517183D-26  1.0427520D-31  3.7768625D-36
  17    4  -5421.3304  0.0161859834 -9.3122577D-09  5.4113040D-15 -6.9326014D-21  1.1522209D-26  1.0448627D-31  3.7733379D-36
  17    5  -5421.1686  0.0161857971 -9.3120954D-09  5.4110267D-15 -6.9320248D-21  1.1528509D-26  1.0474968D-31  3.7691784D-36
  17    6  -5420.9744  0.0161855736 -9.3119006D-09  5.4106940D-15 -6.9313328D-21  1.1536098D-26  1.0506401D-31  3.7637208D-36
  17    7  -5420.7478  0.0161853129 -9.3116733D-09  5.4103059D-15 -6.9305248D-21  1.1544893D-26  1.0543383D-31  3.7581972D-36
  17    8  -5420.4888  0.0161850149 -9.3114136D-09  5.4098623D-15 -6.9296012D-21  1.1555042D-26  1.0585514D-31  3.7513834D-36
  17    9  -5420.1975  0.0161846797 -9.3111215D-09  5.4093634D-15 -6.9285603D-21  1.1566476D-26  1.0632670D-31  3.7436989D-36
  17   10  -5419.8738  0.0161843073 -9.3107970D-09  5.4088092D-15 -6.9274033D-21  1.1579288D-26  1.0685076D-31  3.7350435D-36
  17   11  -5419.5177  0.0161838976 -9.3104400D-09  5.4081996D-15 -6.9261286D-21  1.1593468D-26  1.0742501D-31  3.7253283D-36
  17   12  -5419.1293  0.0161834507 -9.3100507D-09  5.4075348D-15 -6.9247363D-21  1.1608939D-26  1.0804965D-31  3.7147680D-36
  17   13  -5418.7086  0.0161829666 -9.3096289D-09  5.4068147D-15 -6.9232263D-21  1.1625808D-26  1.0872619D-31  3.7035104D-36
  17   14  -5418.2554  0.0161824453 -9.3091748D-09  5.4060394D-15 -6.9215972D-21  1.1644242D-26  1.0944801D-31  3.6901561D-36
  17   15  -5417.7700  0.0161818868 -9.3086882D-09  5.4052089D-15 -6.9198492D-21  1.1663952D-26  1.1022360D-31  3.6765897D-36
  17   16  -5417.2522  0.0161812910 -9.3081694D-09  5.4043233D-15 -6.9179815D-21  1.1685143D-26  1.1104648D-31  3.6620417D-36
  17   17  -5416.7020  0.0161806581 -9.3076182D-09  5.4033826D-15 -6.9159925D-21  1.1707930D-26  1.1191257D-31  3.6452758D-36
  17   18  -5416.1195  0.0161799880 -9.3070347D-09  5.4023868D-15 -6.9138830D-21  1.1732233D-26  1.1283063D-31  3.6279723D-36
  17   19  -5415.5047  0.0161792807 -9.3064189D-09  5.4013361D-15 -6.9116520D-21  1.1758012D-26  1.1379483D-31  3.6096306D-36
  17   20  -5414.8575  0.0161785362 -9.3057708D-09  5.4002304D-15 -6.9092973D-21  1.1785496D-26  1.1480126D-31  3.5891472D-36
  18    0  -5378.4691  0.0161476334 -9.3259257D-09  5.4461705D-15 -6.6438585D-21  2.2953127D-26 -5.2368049D-32 -8.3369020D-36
  18    1  -5378.4369  0.0161475961 -9.3258930D-09  5.4461173D-15 -6.6436282D-21  2.2952563D-26 -5.2487436D-32 -8.3373905D-36
  18    2  -5378.3723  0.0161475215 -9.3258277D-09  5.4460110D-15 -6.6431701D-21  2.2951246D-26 -5.2717501D-32 -8.3369311D-36
  18    3  -5378.2754  0.0161474096 -9.3257296D-09  5.4458516D-15 -6.6424812D-21  2.2949341D-26 -5.3069227D-32 -8.3370283D-36
  18    4  -5378.1462  0.0161472604 -9.3255989D-09  5.4456391D-15 -6.6415634D-21  2.2946821D-26 -5.3535720D-32 -8.3373062D-36
  18    5  -5377.9847  0.0161470738 -9.3254356D-09  5.4453734D-15 -6.6404158D-21  2.2943566D-26 -5.4120087D-32 -8.3371456D-36
  18    6  -5377.7910  0.0161468500 -9.3252395D-09  5.4450547D-15 -6.6390397D-21  2.2939664D-26 -5.4819266D-32 -8.3370922D-36
  18    7  -5377.5649  0.0161465889 -9.3250109D-09  5.4446830D-15 -6.6374338D-21  2.2935047D-26 -5.5637574D-32 -8.3372460D-36
  18    8  -5377.3066  0.0161462905 -9.3247495D-09  5.4442582D-15 -6.6355994D-21  2.2929625D-26 -5.6570357D-32 -8.3366435D-36
  18    9  -5377.0159  0.0161459548 -9.3244555D-09  5.4437805D-15 -6.6335358D-21  2.2923477D-26 -5.7621778D-32 -8.3363187D-36
  18   10  -5376.6930  0.0161455819 -9.3241289D-09  5.4432500D-15 -6.6312439D-21  2.2916425D-26 -5.8786821D-32 -8.3353410D-36
  18   11  -5376.3378  0.0161451716 -9.3237697D-09  5.4426665D-15 -6.6287236D-21  2.2908644D-26 -6.0070956D-32 -8.3347881D-36
  18   12  -5375.9503  0.0161447241 -9.3233779D-09  5.4420303D-15 -6.6259753D-21  2.2899880D-26 -6.1470481D-32 -8.3335835D-36
  18   13  -5375.5306  0.0161442393 -9.3229534D-09  5.4413413D-15 -6.6229987D-21  2.2890139D-26 -6.2986885D-32 -8.3318199D-36
  18   14  -5375.0786  0.0161437172 -9.3224964D-09  5.4405997D-15 -6.6197952D-21  2.2879464D-26 -6.4620256D-32 -8.3303028D-36
  18   15  -5374.5943  0.0161431579 -9.3220067D-09  5.4398056D-15 -6.6163639D-21  2.2867647D-26 -6.6368651D-32 -8.3276690D-36
  18   16  -5374.0777  0.0161425613 -9.3214846D-09  5.4389589D-15 -6.6127057D-21  2.2854756D-26 -6.8236800D-32 -8.3252584D-36
  18   17  -5373.5288  0.0161419274 -9.3209298D-09  5.4380598D-15 -6.6088220D-21  2.2840619D-26 -7.0215905D-32 -8.3216000D-36
  18   18  -5372.9477  0.0161412564 -9.3203426D-09  5.4371085D-15 -6.6047119D-21  2.2825284D-26 -7.2313019D-32 -8.3177458D-36
  18   19  -5372.3344  0.0161405480 -9.3197228D-09  5.4361049D-15 -6.6003766D-21  2.2808473D-26 -7.4524803D-32 -8.3125678D-36
  18   20  -5371.6888  0.0161398025 -9.3190705D-09  5.4350492D-15 -6.5958172D-21  2.2790246D-26 -7.6849338D-32 -8.3061597D-36
  19    0  -5335.4345  0.0161089007 -9.3391618D-09  5.5024378D-15 -6.4523540D-21  7.7877132D-27 -1.8767151D-31  7.8079505D-36
  19    1  -5335.4023  0.0161088634 -9.3391288D-09  5.5023862D-15 -6.4522761D-21  7.7855202D-27 -1.8756281D-31  7.8101134D-36
  19    2  -5335.3379  0.0161087887 -9.3390628D-09  5.5022829D-15 -6.4521200D-21  7.7810434D-27 -1.8734559D-31  7.8148889D-36
  19    3  -5335.2412  0.0161086766 -9.3389637D-09  5.5021281D-15 -6.4518865D-21  7.7742893D-27 -1.8701774D-31  7.8222466D-36
  19    4  -5335.1124  0.0161085272 -9.3388317D-09  5.5019216D-15 -6.4515761D-21  7.7652617D-27 -1.8657642D-31  7.8324563D-36
  19    5  -5334.9513  0.0161083404 -9.3386666D-09  5.5016636D-15 -6.4511884D-21  7.7540328D-27 -1.8602709D-31  7.8449512D-36
  19    6  -5334.7580  0.0161081163 -9.3384686D-09  5.5013539D-15 -6.4507229D-21  7.7407500D-27 -1.8537178D-31  7.8587024D-36
  19    7  -5334.5325  0.0161078548 -9.3382375D-09  5.5009927D-15 -6.4501818D-21  7.7252286D-27 -1.8459852D-31  7.8757315D-36
  19    8  -5334.2748  0.0161075560 -9.3379735D-09  5.5005799D-15 -6.4495650D-21  7.7074995D-27 -1.8371348D-31  7.8952735D-36
  19    9  -5333.9848  0.0161072198 -9.3376765D-09  5.5001156D-15 -6.4488724D-21  7.6877572D-27 -1.8271844D-31  7.9164295D-36
  19   10  -5333.6627  0.0161068463 -9.3373465D-09  5.4995997D-15 -6.4481042D-21  7.6659096D-27 -1.8160900D-31  7.9401773D-36
  19   11  -5333.3083  0.0161064355 -9.3369835D-09  5.4990323D-15 -6.4472621D-21  7.6419738D-27 -1.8038396D-31  7.9663086D-36
  19   12  -5332.9218  0.0161059873 -9.3365876D-09  5.4984134D-15 -6.4463470D-21  7.6160952D-27 -1.7904298D-31  7.9944701D-36
  19   13  -5332.5030  0.0161055018 -9.3361588D-09  5.4977430D-15 -6.4453580D-21  7.5882721D-27 -1.7758675D-31  8.0246353D-36
  19   14  -5332.0521  0.0161049790 -9.3356970D-09  5.4970212D-15 -6.4442985D-21  7.5585444D-27 -1.7600888D-31  8.0570895D-36
  19   15  -5331.5689  0.0161044189 -9.3352023D-09  5.4962480D-15 -6.4431668D-21  7.5270921D-27 -1.7431569D-31  8.0905358D-36
  19   16  -5331.0536  0.0161038215 -9.3346747D-09  5.4954233D-15 -6.4419648D-21  7.4937717D-27 -1.7249907D-31  8.1268720D-36
  19   17  -5330.5061  0.0161031867 -9.3341142D-09  5.4945473D-15 -6.4406943D-21  7.4587808D-27 -1.7055929D-31  8.1647731D-36
  19   18  -5329.9264  0.0161025147 -9.3335208D-09  5.4936199D-15 -6.4393549D-21  7.4221464D-27 -1.6849574D-31  8.2045640D-36
  19   19  -5329.3145  0.0161018054 -9.3328946D-09  5.4926413D-15 -6.4379484D-21  7.3839650D-27 -1.6630766D-31  8.2460460D-36
  19   20  -5328.6705  0.0161010588 -9.3322356D-09  5.4916113D-15 -6.4364756D-21  7.3442976D-27 -1.6399191D-31  8.2888709D-36
  20    0  -5292.5502  0.0160701646 -9.3519791D-09  5.5567600D-15 -6.6492202D-21  1.6849376D-26  2.9324994D-31 -4.3917016D-36
  20    1  -5292.5181  0.0160701272 -9.3519458D-09  5.5567068D-15 -6.6490519D-21  1.6852950D-26  2.9318974D-31 -4.3973646D-36
  20    2  -5292.4538  0.0160700524 -9.3518791D-09  5.5566004D-15 -6.6487150D-21  1.6859990D-26  2.9306591D-31 -4.4085833D-36
  20    3  -5292.3574  0.0160699402 -9.3517791D-09  5.5564409D-15 -6.6482087D-21  1.6870555D-26  2.9287949D-31 -4.4256022D-36
  20    4  -5292.2288  0.0160697905 -9.3516457D-09  5.5562281D-15 -6.6475340D-21  1.6884592D-26  2.9263121D-31 -4.4476303D-36
  20    5  -5292.0681  0.0160696035 -9.3514790D-09  5.5559623D-15 -6.6466892D-21  1.6902013D-26  2.9232216D-31 -4.4744257D-36
  20    6  -5291.8753  0.0160693791 -9.3512790D-09  5.5556432D-15 -6.6456747D-21  1.6923186D-26  2.9194280D-31 -4.5087343D-36
  20    7  -5291.6503  0.0160691172 -9.3510457D-09  5.5552711D-15 -6.6444890D-21  1.6947668D-26  2.9149819D-31 -4.5475609D-36
  20    8  -5291.3932  0.0160688180 -9.3507790D-09  5.5548459D-15 -6.6431320D-21  1.6975620D-26  2.9098707D-31 -4.5918354D-36
  20    9  -5291.1040  0.0160684814 -9.3504791D-09  5.5543677D-15 -6.6416029D-21  1.7006924D-26  2.9040811D-31 -4.6409266D-36
  20   10  -5290.7826  0.0160681074 -9.3501459D-09  5.5538364D-15 -6.6399009D-21  1.7041833D-26  2.8975288D-31 -4.6970501D-36
  20   11  -5290.4291  0.0160676960 -9.3497793D-09  5.5532522D-15 -6.6380234D-21  1.7080086D-26  2.8902171D-31 -4.7580986D-36
  20   12  -5290.0435  0.0160672472 -9.3493795D-09  5.5526150D-15 -6.6359718D-21  1.7121536D-26  2.8822158D-31 -4.8233910D-36
  20   13  -5289.6258  0.0160667611 -9.3489464D-09  5.5519250D-15 -6.6337431D-21  1.7166394D-26  2.8733828D-31 -4.8946283D-36
  20   14  -5289.1759  0.0160662375 -9.3484801D-09  5.5511821D-15 -6.6313368D-21  1.7214664D-26  2.8636952D-31 -4.9722187D-36
  20   15  -5288.6939  0.0160656766 -9.3479805D-09  5.5503865D-15 -6.6287498D-21  1.7266155D-26  2.8531311D-31 -5.0548316D-36
  20   16  -5288.1798  0.0160650784 -9.3474477D-09  5.5495382D-15 -6.6259829D-21  1.7320756D-26  2.8417228D-31 -5.1418404D-36
  20   17  -5287.6336  0.0160644428 -9.3468817D-09  5.5486373D-15 -6.6230331D-21  1.7378610D-26  2.8293691D-31 -5.2345103D-36
  20   18  -5287.0553  0.0160637698 -9.3462825D-09  5.5476838D-15 -6.6199001D-21  1.7439604D-26  2.8160679D-31 -5.3323193D-36
  20   19  -5286.4449  0.0160630595 -9.3456501D-09  5.5466778D-15 -6.6165807D-21  1.7503653D-26  2.8017505D-31 -5.4352277D-36
  20   20  -5285.8024  0.0160623119 -9.3449846D-09  5.5456195D-15 -6.6130730D-21  1.7570742D-26  2.7863694D-31 -5.5435167D-36
  21    0  -5249.8160  0.0160314309 -9.3644318D-09  5.6214369D-15 -6.2437517D-21  1.1598228D-26 -5.4038459D-31 -2.3109403D-36
  21    1  -5249.7840  0.0160313934 -9.3643980D-09  5.6213869D-15 -6.2436347D-21  1.1591753D-26 -5.4042236D-31 -2.3040813D-36
  21    2  -5249.7198  0.0160313185 -9.3643306D-09  5.6212870D-15 -6.2434034D-21  1.1578802D-26 -5.4048358D-31 -2.2888105D-36
  21    3  -5249.6237  0.0160312061 -9.3642294D-09  5.6211372D-15 -6.2430560D-21  1.1559342D-26 -5.4058093D-31 -2.2665449D-36
  21    4  -5249.4954  0.0160310563 -9.3640945D-09  5.6209374D-15 -6.2425948D-21  1.1533348D-26 -5.4070314D-31 -2.2356621D-36
  21    5  -5249.3351  0.0160308690 -9.3639259D-09  5.6206877D-15 -6.2420190D-21  1.1500909D-26 -5.4085908D-31 -2.1982481D-36
  21    6  -5249.1427  0.0160306443 -9.3637235D-09  5.6203881D-15 -6.2413296D-21  1.1462057D-26 -5.4104588D-31 -2.1537740D-36
  21    7  -5248.9183  0.0160303821 -9.3634875D-09  5.6200386D-15 -6.2405288D-21  1.1416561D-26 -5.4125277D-31 -2.1006412D-36
  21    8  -5248.6618  0.0160300825 -9.3632177D-09  5.6196392D-15 -6.2396175D-21  1.1364577D-26 -5.4148352D-31 -2.0402188D-36
  21    9  -5248.3733  0.0160297454 -9.3629143D-09  5.6191900D-15 -6.2385979D-21  1.1306018D-26 -5.4173501D-31 -1.9715456D-36
  21   10  -5248.0527  0.0160293709 -9.3625771D-09  5.6186910D-15 -6.2374699D-21  1.1241065D-26 -5.4200756D-31 -1.8965115D-36
  21   11  -5247.7000  0.0160289590 -9.3622063D-09  5.6181421D-15 -6.2362377D-21  1.1169463D-26 -5.4229246D-31 -1.8129308D-36
  21   12  -5247.3154  0.0160285096 -9.3618018D-09  5.6175435D-15 -6.2349023D-21  1.1091316D-26 -5.4258788D-31 -1.7215423D-36
  21   13  -5246.8986  0.0160280228 -9.3613637D-09  5.6168952D-15 -6.2334655D-21  1.1006682D-26 -5.4289448D-31 -1.6229876D-36
  21   14  -5246.4498  0.0160274986 -9.3608919D-09  5.6161971D-15 -6.2319309D-21  1.0915459D-26 -5.4320356D-31 -1.5168025D-36
  21   15  -5245.9690  0.0160269369 -9.3603865D-09  5.6154494D-15 -6.2303009D-21  1.0817683D-26 -5.4350811D-31 -1.4023291D-36
  21   16  -5245.4562  0.0160263379 -9.3598474D-09  5.6146520D-15 -6.2285784D-21  1.0713268D-26 -5.4381000D-31 -1.2802065D-36
  21   17  -5244.9113  0.0160257014 -9.3592748D-09  5.6138051D-15 -6.2267666D-21  1.0602314D-26 -5.4409940D-31 -1.1504654D-36
  21   18  -5244.3344  0.0160250276 -9.3586685D-09  5.6129085D-15 -6.2248688D-21  1.0484730D-26 -5.4437052D-31 -1.0121990D-36
  21   19  -5243.7254  0.0160243163 -9.3580287D-09  5.6119625D-15 -6.2228888D-21  1.0360589D-26 -5.4461900D-31 -8.6671082D-37
  21   20  -5243.0845  0.0160235677 -9.3573553D-09  5.6109670D-15 -6.2208294D-21  1.0229905D-26 -5.4484424D-31 -7.1345089D-37
  22    0  -5207.2317  0.0159927094 -9.3761263D-09  5.6872230D-15 -6.8822972D-21  5.2033787D-28  3.7600130D-31  1.5389506D-35
  22    1  -5207.1997  0.0159926719 -9.3760921D-09  5.6871679D-15 -6.8822911D-21  5.2487040D-28  3.7621185D-31  1.5383610D-35
  22    2  -5207.1357  0.0159925969 -9.3760239D-09  5.6870578D-15 -6.8822807D-21  5.3390325D-28  3.7664393D-31  1.5372770D-35
  22    3  -5207.0397  0.0159924844 -9.3759215D-09  5.6868926D-15 -6.8822650D-21  5.4752306D-28  3.7728864D-31  1.5355771D-35
  22    4  -5206.9118  0.0159923344 -9.3757850D-09  5.6866724D-15 -6.8822431D-21  5.6557403D-28  3.7815208D-31  1.5334840D-35
  22    5  -5206.7519  0.0159921469 -9.3756144D-09  5.6863971D-15 -6.8822140D-21  5.8833451D-28  3.7922285D-31  1.5307190D-35
  22    6  -5206.5600  0.0159919219 -9.3754097D-09  5.6860668D-15 -6.8821784D-21  6.1558997D-28  3.8051019D-31  1.5274795D-35
  22    7  -5206.3361  0.0159916593 -9.3751709D-09  5.6856814D-15 -6.8821334D-21  6.4766090D-28  3.8200289D-31  1.5235432D-35
  22    8  -5206.0802  0.0159913593 -9.3748980D-09  5.6852409D-15 -6.8820802D-21  6.8441859D-28  3.8370670D-31  1.5191086D-35
  22    9  -5205.7924  0.0159910219 -9.3745910D-09  5.6847454D-15 -6.8820164D-21  7.2601532D-28  3.8561495D-31  1.5139959D-35
  22   10  -5205.4726  0.0159906469 -9.3742500D-09  5.6841948D-15 -6.8819423D-21  7.7238588D-28  3.8773445D-31  1.5084277D-35
  22   11  -5205.1208  0.0159902344 -9.3738748D-09  5.6835892D-15 -6.8818539D-21  8.2367907D-28  3.9004996D-31  1.5022249D-35
  22   12  -5204.7370  0.0159897845 -9.3734656D-09  5.6829286D-15 -6.8817514D-21  8.8011607D-28  3.9256529D-31  1.4952905D-35
  22   13  -5204.3213  0.0159892971 -9.3730224D-09  5.6822129D-15 -6.8816332D-21  9.4144894D-28  3.9528417D-31  1.4879467D-35
  22   14  -5203.8736  0.0159887722 -9.3725451D-09  5.6814421D-15 -6.8814970D-21  1.0082338D-27  3.9819011D-31  1.4797035D-35
  22   15  -5203.3939  0.0159882099 -9.3720338D-09  5.6806164D-15 -6.8813406D-21  1.0801025D-27  4.0129218D-31  1.4710177D-35
  22   16  -5202.8823  0.0159876101 -9.3714885D-09  5.6797356D-15 -6.8811614D-21  1.1574995D-27  4.0457474D-31  1.4615424D-35
  22   17  -5202.3388  0.0159869728 -9.3709093D-09  5.6787998D-15 -6.8809572D-21  1.2403894D-27  4.0803885D-31  1.4513697D-35
  22   18  -5201.7632  0.0159862981 -9.3702960D-09  5.6778089D-15 -6.8807264D-21  1.3289112D-27  4.1168367D-31  1.4405636D-35
  22   19  -5201.1558  0.0159855860 -9.3696488D-09  5.6767631D-15 -6.8804654D-21  1.4231975D-27  4.1550313D-31  1.4290013D-35
  22   20  -5200.5164  0.0159848365 -9.3689676D-09  5.6756622D-15 -6.8801704D-21  1.5234482D-27  4.1948531D-31  1.4166461D-35
  23    0  -5164.7967  0.0159540095 -9.3875067D-09  5.7396115D-15 -6.7182899D-21  3.1040753D-26 -9.2140578D-33 -2.6582820D-35
  23    1  -5164.7648  0.0159539719 -9.3874722D-09  5.7395578D-15 -6.7179796D-21  3.1040623D-26 -9.5866844D-33 -2.6584722D-35
  23    2  -5164.7010  0.0159538968 -9.3874034D-09  5.7394503D-15 -6.7173584D-21  3.1040447D-26 -1.0332133D-32 -2.6589617D-35
  23    3  -5164.6053  0.0159537842 -9.3873000D-09  5.7392891D-15 -6.7164275D-21  3.1040059D-26 -1.1447501D-32 -2.6595328D-35
  23    4  -5164.4777  0.0159536340 -9.3871623D-09  5.7390742D-15 -6.7151858D-21  3.1039452D-26 -1.2937274D-32 -2.6603567D-35
  23    5  -5164.3181  0.0159534462 -9.3869901D-09  5.7388056D-15 -6.7136341D-21  3.1038623D-26 -1.4801771D-32 -2.6613692D-35
  23    6  -5164.1267  0.0159532210 -9.3867835D-09  5.7384834D-15 -6.7117720D-21  3.1037509D-26 -1.7036228D-32 -2.6625549D-35
  23    7  -5163.9033  0.0159529581 -9.3865425D-09  5.7381076D-15 -6.7095996D-21  3.1035902D-26 -1.9643272D-32 -2.6638475D-35
  23    8  -5163.6481  0.0159526578 -9.3862671D-09  5.7376783D-15 -6.7071163D-21  3.1033922D-26 -2.2630864D-32 -2.6654239D-35
  23    9  -5163.3610  0.0159523199 -9.3859573D-09  5.7371955D-15 -6.7043232D-21  3.1031299D-26 -2.5989563D-32 -2.6670815D-35
  23   10  -5163.0419  0.0159519444 -9.3856131D-09  5.7366592D-15 -6.7012199D-21  3.1027972D-26 -2.9726121D-32 -2.6688966D-35
  23   11  -5162.6910  0.0159515315 -9.3852345D-09  5.7360697D-15 -6.6978074D-21  3.1023774D-26 -3.3838319D-32 -2.6708312D-35
  23   12  -5162.3081  0.0159510810 -9.3848215D-09  5.7354269D-15 -6.6940849D-21  3.1018536D-26 -3.8325347D-32 -2.6727896D-35
  23   13  -5161.8934  0.0159505930 -9.3843742D-09  5.7347309D-15 -6.6900534D-21  3.1012188D-26 -4.3189921D-32 -2.6748729D-35
  23   14  -5161.4468  0.0159500675 -9.3838925D-09  5.7339818D-15 -6.6857125D-21  3.1004546D-26 -4.8436078D-32 -2.6770865D-35
  23   15  -5160.9683  0.0159495045 -9.3833765D-09  5.7331798D-15 -6.6810620D-21  3.0995284D-26 -5.4059806D-32 -2.6792341D-35
  23   16  -5160.4579  0.0159489039 -9.3828261D-09  5.7323250D-15 -6.6761040D-21  3.0984282D-26 -6.0061224D-32 -2.6813793D-35
  23   17  -5159.9157  0.0159482659 -9.3822415D-09  5.7314174D-15 -6.6708369D-21  3.0971471D-26 -6.6451804D-32 -2.6836598D-35
  23   18  -5159.3416  0.0159475904 -9.3816225D-09  5.7304572D-15 -6.6652639D-21  3.0956292D-26 -7.3212745D-32 -2.6856676D-35
  23   19  -5158.7356  0.0159468775 -9.3809693D-09  5.7294445D-15 -6.6593837D-21  3.0938772D-26 -8.0362324D-32 -2.6877576D-35
  23   20  -5158.0977  0.0159461270 -9.3802818D-09  5.7283795D-15 -6.6531979D-21  3.0918683D-26 -8.7891417D-32 -2.6897543D-35
  24    0  -5122.5109  0.0159153345 -9.3983607D-09  5.8163174D-15 -6.5955595D-21 -8.9213653D-27 -8.0985036D-31  1.7015900D-35
  24    1  -5122.4790  0.0159152969 -9.3983258D-09  5.8162647D-15 -6.5956489D-21 -8.9310656D-27 -8.0961048D-31  1.7026769D-35
  24    2  -5122.4154  0.0159152217 -9.3982560D-09  5.8161591D-15 -6.5958273D-21 -8.9505296D-27 -8.0913287D-31  1.7049724D-35
  24    3  -5122.3199  0.0159151090 -9.3981513D-09  5.8160008D-15 -6.5960974D-21 -8.9796149D-27 -8.0841472D-31  1.7082823D-35
  24    4  -5122.1926  0.0159149586 -9.3980117D-09  5.8157897D-15 -6.5964566D-21 -9.0183922D-27 -8.0745813D-31  1.7127386D-35
  24    5  -5122.0334  0.0159147706 -9.3978372D-09  5.8155259D-15 -6.5969085D-21 -9.0668575D-27 -8.0625508D-31  1.7183697D-35
  24    6  -5121.8424  0.0159145451 -9.3976279D-09  5.8152092D-15 -6.5974546D-21 -9.1248326D-27 -8.0481062D-31  1.7249703D-35
  24    7  -5121.6196  0.0159142820 -9.3973837D-09  5.8148397D-15 -6.5980951D-21 -9.1923248D-27 -8.0311874D-31  1.7326941D-35
  24    8  -5121.3650  0.0159139812 -9.3971046D-09  5.8144174D-15 -6.5988341D-21 -9.2693900D-27 -8.0117063D-31  1.7415738D-35
  24    9  -5121.0786  0.0159136430 -9.3967906D-09  5.8139423D-15 -6.5996721D-21 -9.3557604D-27 -7.9896997D-31  1.7514792D-35
  24   10  -5120.7603  0.0159132671 -9.3964418D-09  5.8134143D-15 -6.6006128D-21 -9.4515555D-27 -7.9650799D-31  1.7625477D-35
  24   11  -5120.4102  0.0159128537 -9.3960581D-09  5.8128334D-15 -6.6016575D-21 -9.5564696D-27 -7.9378898D-31  1.7744977D-35
  24   12  -5120.0283  0.0159124027 -9.3956396D-09  5.8121996D-15 -6.6028116D-21 -9.6705321D-27 -7.9079589D-31  1.7875739D-35
  24   13  -5119.6146  0.0159119141 -9.3951863D-09  5.8115128D-15 -6.6040772D-21 -9.7938040D-27 -7.8752473D-31  1.8018137D-35
  24   14  -5119.1691  0.0159113880 -9.3946981D-09  5.8107731D-15 -6.6054576D-21 -9.9257239D-27 -7.8397684D-31  1.8169310D-35
  24   15  -5118.6917  0.0159108243 -9.3941752D-09  5.8099803D-15 -6.6069566D-21 -1.0066407D-26 -7.8015052D-31  1.8329602D-35
  24   16  -5118.1826  0.0159102231 -9.3936175D-09  5.8091345D-15 -6.6085795D-21 -1.0215920D-26 -7.7601986D-31  1.8501762D-35
  24   17  -5117.6417  0.0159095844 -9.3930250D-09  5.8082356D-15 -6.6103289D-21 -1.0373714D-26 -7.7159878D-31  1.8681995D-35
  24   18  -5117.0689  0.0159089081 -9.3923978D-09  5.8072836D-15 -6.6122117D-21 -1.0539886D-26 -7.6686588D-31  1.8872399D-35
  24   19  -5116.4644  0.0159081943 -9.3917358D-09  5.8062784D-15 -6.6142307D-21 -1.0714136D-26 -7.6182047D-31  1.9071012D-35
  24   20  -5115.8281  0.0159074430 -9.3910391D-09  5.8052200D-15 -6.6163921D-21 -1.0896348D-26 -7.5645020D-31  1.9279739D-35
  25    0  -5080.3736  0.0158766962 -9.4085679D-09  5.8661854D-15 -7.9790458D-21 -5.6850187D-27  7.8914898D-31  6.9925754D-36
  25    1  -5080.3418  0.0158766586 -9.4085327D-09  5.8661216D-15 -7.9791027D-21 -5.6755741D-27  7.8924551D-31  6.9777949D-36
  25    2  -5080.2783  0.0158765833 -9.4084623D-09  5.8659939D-15 -7.9792153D-21 -5.6566024D-27  7.8944021D-31  6.9475977D-36
  25    3  -5080.1831  0.0158764704 -9.4083567D-09  5.8658024D-15 -7.9793847D-21 -5.6281908D-27  7.8972887D-31  6.9025495D-36
  25    4  -5080.0561  0.0158763199 -9.4082159D-09  5.8655471D-15 -7.9796091D-21 -5.5902676D-27  7.9011514D-31  6.8430470D-36
  25    5  -5079.8973  0.0158761317 -9.4080400D-09  5.8652279D-15 -7.9798889D-21 -5.5428583D-27  7.9059647D-31  6.7685049D-36
  25    6  -5079.7068  0.0158759059 -9.4078288D-09  5.8648448D-15 -7.9802186D-21 -5.4858637D-27  7.9115662D-31  6.6783439D-36
  25    7  -5079.4845  0.0158756425 -9.4075825D-09  5.8643979D-15 -7.9806003D-21 -5.4194644D-27  7.9180874D-31  6.5745776D-36
  25    8  -5079.2305  0.0158753415 -9.4073010D-09  5.8638871D-15 -7.9810306D-21 -5.3433190D-27  7.9253527D-31  6.4542291D-36
  25    9  -5078.9448  0.0158750028 -9.4069844D-09  5.8633125D-15 -7.9815081D-21 -5.2576810D-27  7.9334264D-31  6.3193570D-36
  25   10  -5078.6273  0.0158746266 -9.4066326D-09  5.8626740D-15 -7.9820284D-21 -5.1624965D-27  7.9421633D-31  6.1700619D-36
  25   11  -5078.2780  0.0158742127 -9.4062457D-09  5.8619715D-15 -7.9825907D-21 -5.0575901D-27  7.9515080D-31  6.0044069D-36
  25   12  -5077.8971  0.0158737612 -9.4058237D-09  5.8612052D-15 -7.9831909D-21 -4.9430272D-27  7.9614443D-31  5.8245340D-36
  25   13  -5077.4843  0.0158732721 -9.4053665D-09  5.8603749D-15 -7.9838253D-21 -4.8187292D-27  7.9718837D-31  5.6285110D-36
  25   14  -5077.0399  0.0158727454 -9.4048743D-09  5.8594806D-15 -7.9844908D-21 -4.6846544D-27  7.9827216D-31  5.4176046D-36
  25   15  -5076.5637  0.0158721811 -9.4043470D-09  5.8585225D-15 -7.9851832D-21 -4.5409371D-27  7.9938899D-31  5.1919475D-36
  25   16  -5076.0558  0.0158715793 -9.4037846D-09  5.8575003D-15 -7.9858966D-21 -4.3874193D-27  8.0052308D-31  4.9505790D-36
  25   17  -5075.5162  0.0158709398 -9.4031872D-09  5.8564142D-15 -7.9866295D-21 -4.2238747D-27  8.0167055D-31  4.6926756D-36
  25   18  -5074.9449  0.0158702628 -9.4025548D-09  5.8552641D-15 -7.9873736D-21 -4.0506438D-27  8.0281669D-31  4.4197966D-36
  25   19  -5074.3418  0.0158695483 -9.4018873D-09  5.8540499D-15 -7.9881255D-21 -3.8674066D-27  8.0395222D-31  4.1310664D-36
  25   20  -5073.7070  0.0158687961 -9.4011849D-09  5.8527718D-15 -7.9888805D-21 -3.6743770D-27  8.0507060D-31  3.8278198D-36
  26    0  -5038.3844  0.0158380951 -9.4191207D-09  5.8922982D-15 -7.9894782D-21  1.4196365D-26 -6.6182999D-31 -2.8516632D-35
  26    1  -5038.3527  0.0158380574 -9.4190853D-09  5.8922343D-15 -7.9893357D-21  1.4188399D-26 -6.6223123D-31 -2.8507403D-35
  26    2  -5038.2893  0.0158379820 -9.4190146D-09  5.8921065D-15 -7.9890518D-21  1.4172584D-26 -6.6303235D-31 -2.8489650D-35
  26    3  -5038.1943  0.0158378690 -9.4189085D-09  5.8919147D-15 -7.9886268D-21  1.4148669D-26 -6.6422677D-31 -2.8461575D-35
  26    4  -5038.0676  0.0158377183 -9.4187671D-09  5.8916591D-15 -7.9880622D-21  1.4116749D-26 -6.6581848D-31 -2.8424453D-35
  26    5  -5037.9092  0.0158375299 -9.4185904D-09  5.8913396D-15 -7.9873566D-21  1.4076635D-26 -6.6780806D-31 -2.8376910D-35
  26    6  -5037.7192  0.0158373039 -9.4183783D-09  5.8909562D-15 -7.9865138D-21  1.4028570D-26 -6.7018990D-31 -2.8321716D-35
  26    7  -5037.4974  0.0158370402 -9.4181309D-09  5.8905090D-15 -7.9855334D-21  1.3972160D-26 -6.7296386D-31 -2.8255849D-35
  26    8  -5037.2441  0.0158367388 -9.4178482D-09  5.8899980D-15 -7.9844183D-21  1.3907292D-26 -6.7612288D-31 -2.8179381D-35
  26    9  -5036.9590  0.0158363998 -9.4175301D-09  5.8894231D-15 -7.9831698D-21  1.3834097D-26 -6.7966625D-31 -2.8093726D-35
  26   10  -5036.6423  0.0158360231 -9.4171768D-09  5.8887845D-15 -7.9817907D-21  1.3752342D-26 -6.8359296D-31 -2.7998159D-35
  26   11  -5036.2939  0.0158356087 -9.4167881D-09  5.8880822D-15 -7.9802834D-21  1.3661847D-26 -6.8789577D-31 -2.7891975D-35
  26   12  -5035.9138  0.0158351567 -9.4163642D-09  5.8873162D-15 -7.9786497D-21  1.3562477D-26 -6.9257276D-31 -2.7775599D-35
  26   13  -5035.5021  0.0158346671 -9.4159050D-09  5.8864865D-15 -7.9768950D-21  1.3453951D-26 -6.9760814D-31 -2.7646347D-35
  26   14  -5035.0588  0.0158341398 -9.4154106D-09  5.8855932D-15 -7.9750183D-21  1.3336320D-26 -7.0302168D-31 -2.7508190D-35
  26   15  -5034.5838  0.0158335749 -9.4148810D-09  5.8846363D-15 -7.9730275D-21  1.3209266D-26 -7.0878149D-31 -2.7357744D-35
  26   16  -5034.0771  0.0158329724 -9.4143161D-09  5.8836159D-15 -7.9709245D-21  1.3072538D-26 -7.1489040D-31 -2.7195279D-35
  26   17  -5033.5388  0.0158323322 -9.4137160D-09  5.8825320D-15 -7.9687154D-21  1.2926019D-26 -7.2134135D-31 -2.7020549D-35
  26   18  -5032.9688  0.0158316544 -9.4130808D-09  5.8813847D-15 -7.9664027D-21  1.2769549D-26 -7.2812870D-31 -2.6834390D-35
  26   19  -5032.3672  0.0158309391 -9.4124104D-09  5.8801740D-15 -7.9639924D-21  1.2602659D-26 -7.3523810D-31 -2.6634924D-35
  26   20  -5031.7340  0.0158301861 -9.4117048D-09  5.8788999D-15 -7.9614895D-21  1.2425408D-26 -7.4267000D-31 -2.6422582D-35
  27    0  -4996.5427  0.0157995218 -9.4300478D-09  5.9161075D-15 -9.1074442D-21 -3.3428574D-26 -2.8789656D-31  3.9277005D-35
  27    1  -4996.5111  0.0157994841 -9.4300123D-09  5.9160346D-15 -9.1077787D-21 -3.3432035D-26 -2.8734750D-31  3.9283497D-35
  27    2  -4996.4479  0.0157994087 -9.4299413D-09  5.9158889D-15 -9.1084479D-21 -3.3438954D-26 -2.8624447D-31  3.9297071D-35
  27    3  -4996.3531  0.0157992955 -9.4298348D-09  5.9156703D-15 -9.1094507D-21 -3.3449265D-26 -2.8459920D-31  3.9316007D-35
  27    4  -4996.2267  0.0157991446 -9.4296928D-09  5.9153787D-15 -9.1107885D-21 -3.3462832D-26 -2.8239718D-31  3.9341457D-35
  27    5  -4996.0687  0.0157989560 -9.4295154D-09  5.9150143D-15 -9.1124624D-21 -3.3479655D-26 -2.7964003D-31  3.9373145D-35
  27    6  -4995.8791  0.0157987297 -9.4293024D-09  5.9145768D-15 -9.1144718D-21 -3.3499630D-26 -2.7633261D-31  3.9410248D-35
  27    7  -4995.6580  0.0157984657 -9.4290540D-09  5.9140663D-15 -9.1168175D-21 -3.3522782D-26 -2.7246621D-31  3.9455368D-35
  27    8  -4995.4052  0.0157981640 -9.4287702D-09  5.9134828D-15 -9.1195011D-21 -3.3548717D-26 -2.6804345D-31  3.9505409D-35
  27    9  -4995.1208  0.0157978245 -9.4284509D-09  5.9128261D-15 -9.1225215D-21 -3.3577341D-26 -2.6306476D-31  3.9559502D-35
  27   10  -4994.8049  0.0157974474 -9.4280961D-09  5.9120961D-15 -9.1258799D-21 -3.3608613D-26 -2.5752263D-31  3.9620506D-35
  27   11  -4994.4573  0.0157970326 -9.4277059D-09  5.9112929D-15 -9.1295792D-21 -3.3642241D-26 -2.5141454D-31  3.9686283D-35
  27   12  -4994.0782  0.0157965801 -9.4272804D-09  5.9104163D-15 -9.1336182D-21 -3.3677884D-26 -2.4474437D-31  3.9755439D-35
  27   13  -4993.6675  0.0157960899 -9.4268194D-09  5.9094661D-15 -9.1379988D-21 -3.3715529D-26 -2.3750092D-31  3.9830981D-35
  27   14  -4993.2252  0.0157955620 -9.4263230D-09  5.9084424D-15 -9.1427218D-21 -3.3754709D-26 -2.2968667D-31  3.9908890D-35
  27   15  -4992.7514  0.0157949964 -9.4257913D-09  5.9073450D-15 -9.1477883D-21 -3.3795352D-26 -2.2129540D-31  3.9992413D-35
  27   16  -4992.2459  0.0157943932 -9.4252243D-09  5.9061737D-15 -9.1531992D-21 -3.3837050D-26 -2.1232361D-31  4.0079466D-35
  27   17  -4991.7089  0.0157937523 -9.4246219D-09  5.9049285D-15 -9.1589550D-21 -3.3879350D-26 -2.0277582D-31  4.0167406D-35
  27   18  -4991.1404  0.0157930737 -9.4239842D-09  5.9036092D-15 -9.1650567D-21 -3.3921989D-26 -1.9264433D-31  4.0258975D-35
  27   19  -4990.5402  0.0157923575 -9.4233113D-09  5.9022156D-15 -9.1715063D-21 -3.3964776D-26 -1.8192037D-31  4.0352915D-35
  27   20  -4989.9086  0.0157916037 -9.4226031D-09  5.9007476D-15 -9.1783040D-21 -3.4007089D-26 -1.7060547D-31  4.0448282D-35
  28    0  -4954.8483  0.0157609653 -9.4421212D-09  5.8846308D-15 -1.0629727D-20  1.2211195D-26  1.3665274D-30 -1.0618039D-35
  28    1  -4954.8167  0.0157609275 -9.4420859D-09  5.8845458D-15 -1.0629605D-20  1.2227476D-26  1.3663824D-30 -1.0635809D-35
  28    2  -4954.7537  0.0157608520 -9.4420153D-09  5.8843757D-15 -1.0629359D-20  1.2260375D-26  1.3660790D-30 -1.0674407D-35
  28    3  -4954.6591  0.0157607387 -9.4419094D-09  5.8841206D-15 -1.0628991D-20  1.2309535D-26  1.3656300D-30 -1.0730920D-35
  28    4  -4954.5330  0.0157605876 -9.4417682D-09  5.8837805D-15 -1.0628498D-20  1.2375041D-26  1.3650315D-30 -1.0806116D-35
  28    5  -4954.3754  0.0157603988 -9.4415917D-09  5.8833554D-15 -1.0627877D-20  1.2456874D-26  1.3642717D-30 -1.0899679D-35
  28    6  -4954.1863  0.0157601722 -9.4413799D-09  5.8828453D-15 -1.0627126D-20  1.2555107D-26  1.3633489D-30 -1.1012974D-35
  28    7  -4953.9657  0.0157599078 -9.4411328D-09  5.8822502D-15 -1.0626243D-20  1.2669509D-26  1.3622618D-30 -1.1143843D-35
  28    8  -4953.7135  0.0157596057 -9.4408505D-09  5.8815701D-15 -1.0625224D-20  1.2800311D-26  1.3610035D-30 -1.1294853D-35
  28    9  -4953.4298  0.0157592659 -9.4405329D-09  5.8808051D-15 -1.0624065D-20  1.2947282D-26  1.3595699D-30 -1.1463769D-35
  28   10  -4953.1147  0.0157588882 -9.4401801D-09  5.8799553D-15 -1.0622763D-20  1.3110234D-26  1.3579551D-30 -1.1650070D-35
  28   11  -4952.7680  0.0157584729 -9.4397920D-09  5.8790205D-15 -1.0621311D-20  1.3289433D-26  1.3561417D-30 -1.1856494D-35
  28   12  -4952.3898  0.0157580198 -9.4393688D-09  5.8780010D-15 -1.0619704D-20  1.3484523D-26  1.3541311D-30 -1.2079207D-35
  28   13  -4951.9801  0.0157575289 -9.4389103D-09  5.8768966D-15 -1.0617938D-20  1.3695621D-26  1.3519139D-30 -1.2321197D-35
  28   14  -4951.5389  0.0157570004 -9.4384167D-09  5.8757075D-15 -1.0616005D-20  1.3922473D-26  1.3494767D-30 -1.2580035D-35
  28   15  -4951.0662  0.0157564341 -9.4378880D-09  5.8744337D-15 -1.0613898D-20  1.4165079D-26  1.3468046D-30 -1.2856107D-35
  28   16  -4950.5620  0.0157558301 -9.4373241D-09  5.8730753D-15 -1.0611611D-20  1.4423510D-26  1.3438866D-30 -1.3152787D-35
  28   17  -4950.0263  0.0157551884 -9.4367251D-09  5.8716323D-15 -1.0609136D-20  1.4697342D-26  1.3407218D-30 -1.3464901D-35
  28   18  -4949.4591  0.0157545089 -9.4360910D-09  5.8701047D-15 -1.0606465D-20  1.4986447D-26  1.3372893D-30 -1.3793293D-35
  28   19  -4948.8605  0.0157537918 -9.4354219D-09  5.8684928D-15 -1.0603587D-20  1.5291121D-26  1.3335702D-30 -1.4141008D-35
  28   20  -4948.2303  0.0157530370 -9.4347178D-09  5.8667964D-15 -1.0600498D-20  1.5610631D-26  1.3295605D-30 -1.4503462D-35
  29    0  -4913.3008  0.0157223955 -9.4562916D-09  5.8505580D-15 -9.7994319D-21  3.6914696D-26 -5.4466111D-31 -2.1433862D-35
  29    1  -4913.2694  0.0157223577 -9.4562565D-09  5.8504796D-15 -9.7990625D-21  3.6907907D-26 -5.4495456D-31 -2.1416777D-35
  29    2  -4913.2065  0.0157222821 -9.4561863D-09  5.8503228D-15 -9.7983250D-21  3.6894958D-26 -5.4555634D-31 -2.1389041D-35
  29    3  -4913.1121  0.0157221686 -9.4560810D-09  5.8500877D-15 -9.7972185D-21  3.6875223D-26 -5.4645226D-31 -2.1342764D-35
  29    4  -4912.9864  0.0157220173 -9.4559406D-09  5.8497742D-15 -9.7957436D-21  3.6849042D-26 -5.4764565D-31 -2.1283124D-35
  29    5  -4912.8291  0.0157218282 -9.4557651D-09  5.8493824D-15 -9.7939026D-21  3.6816048D-26 -5.4913244D-31 -2.1207696D-35
  29    6  -4912.6405  0.0157216012 -9.4555546D-09  5.8489123D-15 -9.7916941D-21  3.6776550D-26 -5.5091507D-31 -2.1118647D-35
  29    7  -4912.4204  0.0157213365 -9.4553089D-09  5.8483641D-15 -9.7891228D-21  3.6730195D-26 -5.5297195D-31 -2.1012774D-35
  29    8  -4912.1688  0.0157210339 -9.4550282D-09  5.8477377D-15 -9.7861858D-21  3.6676879D-26 -5.5531931D-31 -2.0891023D-35
  29    9  -4911.8859  0.0157206935 -9.4547125D-09  5.8470332D-15 -9.7828870D-21  3.6616813D-26 -5.5794853D-31 -2.0755590D-35
  29   10  -4911.5715  0.0157203154 -9.4543617D-09  5.8462507D-15 -9.7792284D-21  3.6549685D-26 -5.6084451D-31 -2.0604099D-35
  29   11  -4911.2256  0.0157198994 -9.4539758D-09  5.8453903D-15 -9.7752112D-21  3.6475504D-26 -5.6400571D-31 -2.0436902D-35
  29   12  -4910.8483  0.0157194456 -9.4535550D-09  5.8444521D-15 -9.7708406D-21  3.6394027D-26 -5.6742052D-31 -2.0253470D-35
  29   13  -4910.4396  0.0157189540 -9.4530992D-09  5.8434362D-15 -9.7661148D-21  3.6305276D-26 -5.7109194D-31 -2.0055646D-35
  29   14  -4909.9995  0.0157184247 -9.4526084D-09  5.8423426D-15 -9.7610385D-21  3.6208977D-26 -5.7499968D-31 -1.9839649D-35
  29   15  -4909.5280  0.0157178575 -9.4520826D-09  5.8411716D-15 -9.7556149D-21  3.6105063D-26 -5.7914078D-31 -1.9607434D-35
  29   16  -4909.0250  0.0157172526 -9.4515219D-09  5.8399233D-15 -9.7498474D-21  3.5993393D-26 -5.8350437D-31 -1.9359811D-35
  29   17  -4908.4906  0.0157166099 -9.4509263D-09  5.8385977D-15 -9.7437389D-21  3.5873913D-26 -5.8807988D-31 -1.9095327D-35
  29   18  -4907.9248  0.0157159295 -9.4502958D-09  5.8371951D-15 -9.7372924D-21  3.5746361D-26 -5.9285879D-31 -1.8814147D-35
  29   19  -4907.3277  0.0157152113 -9.4496305D-09  5.8357155D-15 -9.7305130D-21  3.5610699D-26 -5.9782899D-31 -1.8517317D-35
  29   20  -4906.6991  0.0157144553 -9.4489303D-09  5.8341592D-15 -9.7234058D-21  3.5466589D-26 -6.0296755D-31 -1.8202202D-35
  30    0  -4871.9004  0.0156837830 -9.4718954D-09  5.8444806D-15 -9.6454610D-21  1.1897078D-26  1.6085515D-31  2.8225603D-35
  30    1  -4871.8690  0.0156837451 -9.4718603D-09  5.8444034D-15 -9.6453435D-21  1.1898933D-26  1.6125807D-31  2.8224638D-35
  30    2  -4871.8063  0.0156836693 -9.4717902D-09  5.8442491D-15 -9.6451038D-21  1.1903083D-26  1.6203955D-31  2.8215536D-35
  30    3  -4871.7122  0.0156835556 -9.4716850D-09  5.8440176D-15 -9.6447480D-21  1.1908843D-26  1.6322726D-31  2.8207448D-35
  30    4  -4871.5867  0.0156834041 -9.4715448D-09  5.8437090D-15 -9.6442708D-21  1.1916633D-26  1.6480431D-31  2.8195824D-35
  30    5  -4871.4299  0.0156832147 -9.4713695D-09  5.8433232D-15 -9.6436744D-21  1.1926664D-26  1.6677794D-31  2.8180768D-35
  30    6  -4871.2417  0.0156829874 -9.4711591D-09  5.8428603D-15 -9.6429587D-21  1.1938875D-26  1.6914123D-31  2.8161080D-35
  30    7  -4871.0221  0.0156827222 -9.4709137D-09  5.8423203D-15 -9.6421227D-21  1.1953064D-26  1.7190277D-31  2.8140757D-35
  30    8  -4870.7712  0.0156824191 -9.4706333D-09  5.8417033D-15 -9.6411656D-21  1.1969693D-26  1.7505673D-31  2.8116782D-35
  30    9  -4870.4889  0.0156820782 -9.4703179D-09  5.8410091D-15 -9.6400876D-21  1.1988891D-26  1.7859411D-31  2.8086486D-35
  30   10  -4870.1753  0.0156816994 -9.4699674D-09  5.8402380D-15 -9.6388886D-21  1.2010376D-26  1.8253192D-31  2.8055273D-35
  30   11  -4869.8303  0.0156812827 -9.4695820D-09  5.8393898D-15 -9.6375647D-21  1.2034727D-26  1.8684023D-31  2.8018762D-35
  30   12  -4869.4539  0.0156808282 -9.4691616D-09  5.8384647D-15 -9.6361190D-21  1.2062127D-26  1.9154282D-31  2.7975934D-35
  30   13  -4869.0462  0.0156803358 -9.4687062D-09  5.8374626D-15 -9.6345493D-21  1.2092387D-26  1.9663397D-31  2.7930099D-35
  30   14  -4868.6072  0.0156798055 -9.4682159D-09  5.8363836D-15 -9.6328542D-21  1.2125859D-26  2.0210189D-31  2.7878629D-35
  30   15  -4868.1368  0.0156792375 -9.4676907D-09  5.8352278D-15 -9.6310326D-21  1.2162807D-26  2.0795114D-31  2.7822284D-35
  30   16  -4867.6351  0.0156786315 -9.4671306D-09  5.8339952D-15 -9.6290836D-21  1.2203219D-26  2.1417873D-31  2.7760489D-35
  30   17  -4867.1020  0.0156779878 -9.4665356D-09  5.8326857D-15 -9.6270053D-21  1.2247787D-26  2.2077404D-31  2.7690032D-35
  30   18  -4866.5376  0.0156773062 -9.4659057D-09  5.8312996D-15 -9.6247963D-21  1.2296021D-26  2.2774555D-31  2.7617960D-35
  30   19  -4865.9419  0.0156765869 -9.4652410D-09  5.8298368D-15 -9.6224553D-21  1.2348820D-26  2.3508108D-31  2.7535563D-35
  30   20  -4865.3149  0.0156758297 -9.4645416D-09  5.8282974D-15 -9.6199786D-21  1.2406176D-26  2.4277626D-31  2.7446949D-35
  31    0  -4830.6472  0.0156451094 -9.4886265D-09  5.8420571D-15 -9.2158040D-21  4.5223206D-26  4.8946212D-31 -2.0814217D-35
  31    1  -4830.6159  0.0156450714 -9.4885915D-09  5.8419834D-15 -9.2153520D-21  4.5229117D-26  4.8917308D-31 -2.0821911D-35
  31    2  -4830.5533  0.0156449955 -9.4885214D-09  5.8418360D-15 -9.2144471D-21  4.5240881D-26  4.8858524D-31 -2.0838296D-35
  31    3  -4830.4595  0.0156448816 -9.4884162D-09  5.8416148D-15 -9.2130892D-21  4.5258553D-26  4.8770773D-31 -2.0862164D-35
  31    4  -4830.3343  0.0156447298 -9.4882760D-09  5.8413200D-15 -9.2112790D-21  4.5281819D-26  4.8654425D-31 -2.0890959D-35
  31    5  -4830.1778  0.0156445401 -9.4881008D-09  5.8409516D-15 -9.2090141D-21  4.5311075D-26  4.8507719D-31 -2.0930364D-35
  31    6  -4829.9901  0.0156443123 -9.4878905D-09  5.8405097D-15 -9.2062942D-21  4.5346039D-26  4.8331537D-31 -2.0976578D-35
  31    7  -4829.7711  0.0156440467 -9.4876452D-09  5.8399942D-15 -9.2031185D-21  4.5386138D-26  4.8126462D-31 -2.1024848D-35
  31    8  -4829.5208  0.0156437431 -9.4873649D-09  5.8394053D-15 -9.1994861D-21  4.5432388D-26  4.7890423D-31 -2.1086555D-35
  31    9  -4829.2392  0.0156434015 -9.4870496D-09  5.8387431D-15 -9.1953950D-21  4.5484061D-26  4.7624212D-31 -2.1154466D-35
  31   10  -4828.9263  0.0156430221 -9.4866993D-09  5.8380077D-15 -9.1908441D-21  4.5540791D-26  4.7327867D-31 -2.1226205D-35
  31   11  -4828.5822  0.0156426047 -9.4863140D-09  5.8371991D-15 -9.1858311D-21  4.5603247D-26  4.7000035D-31 -2.1309081D-35
  31   12  -4828.2068  0.0156421493 -9.4858938D-09  5.8363175D-15 -9.1803542D-21  4.5670734D-26  4.6641099D-31 -2.1395687D-35
  31   13  -4827.8001  0.0156416561 -9.4854386D-09  5.8353631D-15 -9.1744113D-21  4.5743088D-26  4.6250838D-31 -2.1488613D-35
  31   14  -4827.3621  0.0156411249 -9.4849485D-09  5.8343359D-15 -9.1680028D-21  4.5820510D-26  4.5828687D-31 -2.1587930D-35
  31   15  -4826.8929  0.0156405558 -9.4844234D-09  5.8332362D-15 -9.1611233D-21  4.5902385D-26  4.5374601D-31 -2.1690511D-35
  31   16  -4826.3924  0.0156399488 -9.4838635D-09  5.8320640D-15 -9.1537720D-21  4.5989184D-26  4.4887303D-31 -2.1802863D-35
  31   17  -4825.8607  0.0156393040 -9.4832687D-09  5.8308196D-15 -9.1459458D-21  4.6080125D-26  4.4366912D-31 -2.1916663D-35
  31   18  -4825.2977  0.0156386212 -9.4826390D-09  5.8295032D-15 -9.1376434D-21  4.6175386D-26  4.3813162D-31 -2.2036719D-35
  31   19  -4824.7034  0.0156379005 -9.4819746D-09  5.8281149D-15 -9.1288590D-21  4.6274734D-26  4.3224517D-31 -2.2163200D-35
  31   20  -4824.0779  0.0156371420 -9.4812753D-09  5.8266551D-15 -9.1195945D-21  4.6377768D-26  4.2602146D-31 -2.2292339D-35
  32    0  -4789.5416  0.0156063603 -9.5060319D-09  5.8759767D-15 -7.9787220D-21  3.7413873D-26 -5.7093159D-31  5.8197659D-38
  32    1  -4789.5103  0.0156063222 -9.5059966D-09  5.8759129D-15 -7.9783473D-21  3.7406888D-26 -5.7093136D-31  6.8874253D-38
  32    2  -4789.4479  0.0156062462 -9.5059261D-09  5.8757853D-15 -7.9775999D-21  3.7393172D-26 -5.7092562D-31  8.7827301D-38
  32    3  -4789.3543  0.0156061321 -9.5058203D-09  5.8755938D-15 -7.9764786D-21  3.7372590D-26 -5.7092382D-31  1.1535681D-37
  32    4  -4789.2294  0.0156059800 -9.5056793D-09  5.8753386D-15 -7.9749839D-21  3.7345138D-26 -5.7091697D-31  1.5329351D-37
  32    5  -4789.0734  0.0156057899 -9.5055031D-09  5.8750196D-15 -7.9731177D-21  3.7310897D-26 -5.7090127D-31  1.9941805D-37
  32    6  -4788.8861  0.0156055618 -9.5052916D-09  5.8746370D-15 -7.9708808D-21  3.7269866D-26 -5.7088086D-31  2.5438807D-37
  32    7  -4788.6676  0.0156052956 -9.5050448D-09  5.8741907D-15 -7.9682734D-21  3.7221981D-26 -5.7085535D-31  3.1773282D-37
  32    8  -4788.4180  0.0156049915 -9.5047629D-09  5.8736808D-15 -7.9652985D-21  3.7166877D-26 -5.7080506D-31  3.9537017D-37
  32    9  -4788.1371  0.0156046493 -9.5044457D-09  5.8731074D-15 -7.9619551D-21  3.7105385D-26 -5.7075738D-31  4.7631468D-37
  32   10  -4787.8250  0.0156042691 -9.5040934D-09  5.8724706D-15 -7.9582475D-21  3.7037075D-26 -5.7069164D-31  5.6492018D-37
  32   11  -4787.4817  0.0156038510 -9.5037058D-09  5.8717705D-15 -7.9541781D-21  3.6961717D-26 -5.7059273D-31  6.6612975D-37
  32   12  -4787.1072  0.0156033948 -9.5032831D-09  5.8710071D-15 -7.9497480D-21  3.6879345D-26 -5.7046684D-31  7.7823629D-37
  32   13  -4786.7015  0.0156029006 -9.5028252D-09  5.8701806D-15 -7.9449588D-21  3.6790539D-26 -5.7032118D-31  8.9337517D-37
  32   14  -4786.2646  0.0156023685 -9.5023321D-09  5.8692910D-15 -7.9398156D-21  3.6694712D-26 -5.7012956D-31  1.0199445D-36
  32   15  -4785.7966  0.0156017984 -9.5018039D-09  5.8683386D-15 -7.9343186D-21  3.6592064D-26 -5.6990054D-31  1.1553279D-36
  32   16  -4785.2973  0.0156011903 -9.5012406D-09  5.8673233D-15 -7.9284729D-21  3.6482724D-26 -5.6963000D-31  1.2977490D-36
  32   17  -4784.7669  0.0156005442 -9.5006422D-09  5.8662455D-15 -7.9222797D-21  3.6366586D-26 -5.6930525D-31  1.4483453D-36
  32   18  -4784.2053  0.0155998602 -9.5000087D-09  5.8651051D-15 -7.9157457D-21  3.6243669D-26 -5.6891454D-31  1.6082613D-36
  32   19  -4783.6125  0.0155991382 -9.4993401D-09  5.8639025D-15 -7.9088720D-21  3.6113990D-26 -5.6846416D-31  1.7750248D-36
  32   20  -4782.9886  0.0155983783 -9.4986365D-09  5.8626376D-15 -7.9016632D-21  3.5977600D-26 -5.6794253D-31  1.9494804D-36
  33    0  -4748.5838  0.0155675340 -9.5231937D-09  5.9393706D-15 -7.5283107D-21  2.3624033D-26 -1.7746402D-31 -2.8267472D-36
  33    1  -4748.5527  0.0155674959 -9.5231580D-09  5.9393104D-15 -7.5280733D-21  2.3621966D-26 -1.7751483D-31 -2.8357405D-36
  33    2  -4748.4904  0.0155674198 -9.5230868D-09  5.9391900D-15 -7.5276007D-21  2.3617752D-26 -1.7759691D-31 -2.8521837D-36
  33    3  -4748.3970  0.0155673055 -9.5229799D-09  5.9390093D-15 -7.5268922D-21  2.3611325D-26 -1.7771319D-31 -2.8749716D-36
  33    4  -4748.2725  0.0155671531 -9.5228373D-09  5.9387685D-15 -7.5259493D-21  2.3602686D-26 -1.7786801D-31 -2.9040397D-36
  33    5  -4748.1168  0.0155669627 -9.5226592D-09  5.9384674D-15 -7.5247692D-21  2.3592013D-26 -1.7807100D-31 -2.9429269D-36
  33    6  -4747.9300  0.0155667341 -9.5224454D-09  5.9381063D-15 -7.5233537D-21  2.3579103D-26 -1.7832442D-31 -2.9887110D-36
  33    7  -4747.7121  0.0155664675 -9.5221960D-09  5.9376850D-15 -7.5217040D-21  2.3564212D-26 -1.7861592D-31 -3.0443177D-36
  33    8  -4747.4630  0.0155661628 -9.5219110D-09  5.9372037D-15 -7.5198187D-21  2.3547226D-26 -1.7897449D-31 -3.1098979D-36
  33    9  -4747.1828  0.0155658200 -9.5215904D-09  5.9366623D-15 -7.5177007D-21  2.3527712D-26 -1.7936029D-31 -3.1771129D-36
  33   10  -4746.8715  0.0155654392 -9.5212342D-09  5.9360610D-15 -7.5153488D-21  2.3506210D-26 -1.7981727D-31 -3.2550531D-36
  33   11  -4746.5291  0.0155650202 -9.5208425D-09  5.9353998D-15 -7.5127642D-21  2.3482397D-26 -1.8032313D-31 -3.3395807D-36
  33   12  -4746.1555  0.0155645632 -9.5204151D-09  5.9346787D-15 -7.5099476D-21  2.3456439D-26 -1.8089065D-31 -3.4336156D-36
  33   13  -4745.7509  0.0155640682 -9.5199523D-09  5.9338978D-15 -7.5069012D-21  2.3428069D-26 -1.8152009D-31 -3.5322672D-36
  33   14  -4745.3151  0.0155635351 -9.5194539D-09  5.9330572D-15 -7.5036235D-21  2.3397595D-26 -1.8222730D-31 -3.6417022D-36
  33   15  -4744.8482  0.0155629639 -9.5189199D-09  5.9321570D-15 -7.5001147D-21  2.3364643D-26 -1.8300575D-31 -3.7565463D-36
  33   16  -4744.3502  0.0155623547 -9.5183505D-09  5.9311972D-15 -7.4963810D-21  2.3329441D-26 -1.8385708D-31 -3.8799337D-36
  33   17  -4743.8211  0.0155617075 -9.5177456D-09  5.9301780D-15 -7.4924174D-21  2.3291937D-26 -1.8480165D-31 -4.0125404D-36
  33   18  -4743.2609  0.0155610223 -9.5171052D-09  5.9290994D-15 -7.4882280D-21  2.3251950D-26 -1.8583121D-31 -4.1512284D-36
  33   19  -4742.6695  0.0155602990 -9.5164293D-09  5.9279615D-15 -7.4838153D-21  2.3209430D-26 -1.8694731D-31 -4.2955076D-36
  33   20  -4742.0472  0.0155595377 -9.5157180D-09  5.9267645D-15 -7.4791781D-21  2.3164337D-26 -1.8816751D-31 -4.4475408D-36
  34    0  -4707.7743  0.0155286393 -9.5396965D-09  6.0145144D-15 -7.4801720D-21  3.1013285D-27 -8.2250244D-31  1.7318730D-36
  34    1  -4707.7433  0.0155286011 -9.5396604D-09  6.0144546D-15 -7.4801414D-21  3.0914415D-27 -8.2247657D-31  1.7495754D-36
  34    2  -4707.6811  0.0155285248 -9.5395883D-09  6.0143349D-15 -7.4800805D-21  3.0716337D-27 -8.2242302D-31  1.7831985D-36
  34    3  -4707.5880  0.0155284104 -9.5394800D-09  6.0141554D-15 -7.4799893D-21  3.0420756D-27 -8.2234155D-31  1.8323801D-36
  34    4  -4707.4637  0.0155282577 -9.5393357D-09  6.0139160D-15 -7.4798674D-21  3.0026297D-27 -8.2224429D-31  1.8969682D-36
  34    5  -4707.3085  0.0155280669 -9.5391553D-09  6.0136168D-15 -7.4797191D-21  2.9532978D-27 -8.2210619D-31  1.9796089D-36
  34    6  -4707.1221  0.0155278380 -9.5389388D-09  6.0132578D-15 -7.4795439D-21  2.8941221D-27 -8.2193845D-31  2.0778038D-36
  34    7  -4706.9047  0.0155275709 -9.5386862D-09  6.0128389D-15 -7.4793425D-21  2.8251854D-27 -8.2173274D-31  2.1920170D-36
  34    8  -4706.6563  0.0155272657 -9.5383976D-09  6.0123603D-15 -7.4791203D-21  2.7461048D-27 -8.2147354D-31  2.3275198D-36
  34    9  -4706.3768  0.0155269223 -9.5380730D-09  6.0118218D-15 -7.4788775D-21  2.6574887D-27 -8.2116623D-31  2.4770071D-36
  34   10  -4706.0663  0.0155265408 -9.5377123D-09  6.0112235D-15 -7.4786159D-21  2.5590097D-27 -8.2081729D-31  2.6418768D-36
  34   11  -4705.7247  0.0155261211 -9.5373156D-09  6.0105654D-15 -7.4783400D-21  2.4506852D-27 -8.2039420D-31  2.8249577D-36
  34   12  -4705.3521  0.0155256634 -9.5368828D-09  6.0098475D-15 -7.4780538D-21  2.3325653D-27 -8.1990004D-31  3.0256732D-36
  34   13  -4704.9484  0.0155251675 -9.5364141D-09  6.0090698D-15 -7.4777598D-21  2.2047160D-27 -8.1932502D-31  3.2440570D-36
  34   14  -4704.5137  0.0155246334 -9.5359094D-09  6.0082323D-15 -7.4774601D-21  2.0671430D-27 -8.1867046D-31  3.4790498D-36
  34   15  -4704.0480  0.0155240613 -9.5353687D-09  6.0073350D-15 -7.4771607D-21  1.9197138D-27 -8.1791041D-31  3.7320089D-36
  34   16  -4703.5512  0.0155234510 -9.5347920D-09  6.0063779D-15 -7.4768663D-21  1.7628151D-27 -8.1704442D-31  4.0023238D-36
  34   17  -4703.0234  0.0155228027 -9.5341794D-09  6.0053611D-15 -7.4765811D-21  1.5962747D-27 -8.1606164D-31  4.2893632D-36
  34   18  -4702.4646  0.0155221163 -9.5335309D-09  6.0042845D-15 -7.4763093D-21  1.4202283D-27 -8.1495066D-31  4.5933015D-36
  34   19  -4701.8748  0.0155213917 -9.5328465D-09  6.0031481D-15 -7.4760573D-21  1.2344703D-27 -8.1367566D-31  4.9178504D-36
  34   20  -4701.2540  0.0155206291 -9.5321262D-09  6.0019520D-15 -7.4758292D-21  1.0392973D-27 -8.1225288D-31  5.2605650D-36
  35    0  -4667.1132  0.0154896880 -9.5554839D-09  6.0777976D-15 -8.5207396D-21 -5.2292471D-27  1.0338484D-30  3.5907912D-35
  35    1  -4667.0822  0.0154896497 -9.5554475D-09  6.0777294D-15 -8.5207912D-21 -5.2168645D-27  1.0343481D-30  3.5889338D-35
  35    2  -4667.0203  0.0154895733 -9.5553745D-09  6.0775931D-15 -8.5208958D-21 -5.1919926D-27  1.0353531D-30  3.5852015D-35
  35    3  -4666.9273  0.0154894586 -9.5552651D-09  6.0773886D-15 -8.5210500D-21 -5.1546213D-27  1.0368497D-30  3.5795333D-35
  35    4  -4666.8034  0.0154893057 -9.5551193D-09  6.0771159D-15 -8.5212556D-21 -5.1048542D-27  1.0388568D-30  3.5722428D-35
  35    5  -4666.6485  0.0154891146 -9.5549370D-09  6.0767750D-15 -8.5215097D-21 -5.0424780D-27  1.0413575D-30  3.5628944D-35
  35    6  -4666.4626  0.0154888853 -9.5547182D-09  6.0763660D-15 -8.5218101D-21 -4.9676606D-27  1.0443514D-30  3.5520521D-35
  35    7  -4666.2458  0.0154886178 -9.5544630D-09  6.0758888D-15 -8.5221540D-21 -4.8794740D-27  1.0478129D-30  3.5384440D-35
  35    8  -4665.9980  0.0154883121 -9.5541714D-09  6.0753433D-15 -8.5225414D-21 -4.7787062D-27  1.0517728D-30  3.5233989D-35
  35    9  -4665.7192  0.0154879681 -9.5538433D-09  6.0747297D-15 -8.5229660D-21 -4.6649622D-27  1.0562043D-30  3.5063700D-35
  35   10  -4665.4094  0.0154875860 -9.5534789D-09  6.0740478D-15 -8.5234259D-21 -4.5379034D-27  1.0611008D-30  3.4874530D-35
  35   11  -4665.0687  0.0154871656 -9.5530780D-09  6.0732977D-15 -8.5239181D-21 -4.3975322D-27  1.0664582D-30  3.4663346D-35
  35   12  -4664.6970  0.0154867071 -9.5526408D-09  6.0724794D-15 -8.5244358D-21 -4.2436089D-27  1.0722603D-30  3.4431241D-35
  35   13  -4664.2944  0.0154862104 -9.5521672D-09  6.0715929D-15 -8.5249763D-21 -4.0757393D-27  1.0784984D-30  3.4176080D-35
  35   14  -4663.8608  0.0154856755 -9.5516572D-09  6.0706380D-15 -8.5255347D-21 -3.8938733D-27  1.0851700D-30  3.3899112D-35
  35   15  -4663.3962  0.0154851024 -9.5511109D-09  6.0696149D-15 -8.5261040D-21 -3.6982023D-27  1.0922653D-30  3.3606327D-35
  35   16  -4662.9007  0.0154844911 -9.5505282D-09  6.0685236D-15 -8.5266786D-21 -3.4876274D-27  1.0997574D-30  3.3283629D-35
  35   17  -4662.3742  0.0154838417 -9.5499093D-09  6.0673639D-15 -8.5272523D-21 -3.2622861D-27  1.1076306D-30  3.2937373D-35
  35   18  -4661.8168  0.0154831541 -9.5492541D-09  6.0661359D-15 -8.5278184D-21 -3.0223180D-27  1.1158874D-30  3.2570996D-35
  35   19  -4661.2285  0.0154824284 -9.5485626D-09  6.0648396D-15 -8.5283688D-21 -2.7668763D-27  1.1245028D-30  3.2178342D-35
  35   20  -4660.6092  0.0154816646 -9.5478349D-09  6.0634751D-15 -8.5288949D-21 -2.4959784D-27  1.1334478D-30  3.1759738D-35
  36    0  -4626.6006  0.0154506874 -9.5710824D-09  6.1250801D-15 -8.1330968D-21  4.8251232D-26  3.8533705D-32 -6.1443610D-35
  36    1  -4626.5697  0.0154506491 -9.5710457D-09  6.1250150D-15 -8.1326127D-21  4.8251781D-26  3.7664521D-32 -6.1451868D-35
  36    2  -4626.5079  0.0154505725 -9.5709722D-09  6.1248849D-15 -8.1316486D-21  4.8252651D-26  3.5950414D-32 -6.1465155D-35
  36    3  -4626.4152  0.0154504577 -9.5708619D-09  6.1246897D-15 -8.1302012D-21  4.8253882D-26  3.3369240D-32 -6.1485525D-35
  36    4  -4626.2916  0.0154503046 -9.5707149D-09  6.1244296D-15 -8.1282705D-21  4.8255479D-26  2.9926319D-32 -6.1512444D-35
  36    5  -4626.1370  0.0154501131 -9.5705312D-09  6.1241045D-15 -8.1258585D-21  4.8256954D-26  2.5624910D-32 -6.1543922D-35
  36    6  -4625.9516  0.0154498834 -9.5703107D-09  6.1237146D-15 -8.1229623D-21  4.8258588D-26  2.0449004D-32 -6.1583644D-35
  36    7  -4625.7354  0.0154496155 -9.5700535D-09  6.1232598D-15 -8.1195854D-21  4.8260132D-26  1.4412469D-32 -6.1628831D-35
  36    8  -4625.4882  0.0154493092 -9.5697596D-09  6.1227402D-15 -8.1157236D-21  4.8261139D-26  7.5046650D-33 -6.1679865D-35
  36    9  -4625.2101  0.0154489647 -9.5694290D-09  6.1221561D-15 -8.1113803D-21  4.8261695D-26 -2.7537687D-34 -6.1738479D-35
  36   10  -4624.9011  0.0154485820 -9.5690617D-09  6.1215073D-15 -8.1065540D-21  4.8261150D-26 -8.9200907D-33 -6.1798365D-35
  36   11  -4624.5612  0.0154481609 -9.5686577D-09  6.1207942D-15 -8.1012455D-21  4.8259273D-26 -1.8442355D-32 -6.1862374D-35
  36   12  -4624.1905  0.0154477017 -9.5682171D-09  6.1200167D-15 -8.0954553D-21  4.8255890D-26 -2.8835625D-32 -6.1930451D-35
  36   13  -4623.7889  0.0154472041 -9.5677397D-09  6.1191751D-15 -8.0891821D-21  4.8250602D-26 -4.0118988D-32 -6.2004289D-35
  36   14  -4623.3563  0.0154466683 -9.5672258D-09  6.1182695D-15 -8.0824269D-21  4.8242788D-26 -5.2280482D-32 -6.2076480D-35
  36   15  -4622.8929  0.0154460943 -9.5666752D-09  6.1173001D-15 -8.0751919D-21  4.8232056D-26 -6.5317526D-32 -6.2149634D-35
  36   16  -4622.3987  0.0154454821 -9.5660879D-09  6.1162670D-15 -8.0674762D-21  4.8218134D-26 -7.9244686D-32 -6.2225685D-35
  36   17  -4621.8735  0.0154448316 -9.5654641D-09  6.1151703D-15 -8.0592803D-21  4.8200715D-26 -9.4065923D-32 -6.2304842D-35
  36   18  -4621.3175  0.0154441429 -9.5648038D-09  6.1140104D-15 -8.0506060D-21  4.8178603D-26 -1.0978399D-31 -6.2380969D-35
  36   19  -4620.7307  0.0154434160 -9.5641068D-09  6.1127874D-15 -8.0414550D-21  4.8151787D-26 -1.2638155D-31 -6.2454546D-35
  36   20  -4620.1130  0.0154426509 -9.5633734D-09  6.1115015D-15 -8.0318273D-21  4.8119448D-26 -1.4388405D-31 -6.2526763D-35
  37    0  -4586.2365  0.0154116406 -9.5862301D-09  6.2020601D-15 -7.7113648D-21 -1.3571603D-26 -1.9960139D-30  2.7096728D-35
  37    1  -4586.2057  0.0154116022 -9.5861928D-09  6.2019984D-15 -7.7114998D-21 -1.3595370D-26 -1.9956418D-30  2.7137774D-35
  37    2  -4586.1440  0.0154115255 -9.5861184D-09  6.2018751D-15 -7.7117738D-21 -1.3643600D-26 -1.9948635D-30  2.7232204D-35
  37    3  -4586.0515  0.0154114105 -9.5860068D-09  6.2016900D-15 -7.7121830D-21 -1.3715181D-26 -1.9937232D-30  2.7365359D-35
  37    4  -4585.9283  0.0154112571 -9.5858579D-09  6.2014432D-15 -7.7127344D-21 -1.3811186D-26 -1.9921769D-30  2.7548199D-35
  37    5  -4585.7741  0.0154110654 -9.5856719D-09  6.2011346D-15 -7.7134282D-21 -1.3930506D-26 -1.9902409D-30  2.7769824D-35
  37    6  -4585.5892  0.0154108354 -9.5854487D-09  6.2007644D-15 -7.7142672D-21 -1.4073345D-26 -1.9879153D-30  2.8032781D-35
  37    7  -4585.3735  0.0154105670 -9.5851883D-09  6.2003323D-15 -7.7152588D-21 -1.4240459D-26 -1.9851417D-30  2.8350033D-35
  37    8  -4585.1269  0.0154102602 -9.5848906D-09  6.1998385D-15 -7.7164055D-21 -1.4430919D-26 -1.9819490D-30  2.8707041D-35
  37    9  -4584.8495  0.0154099152 -9.5845559D-09  6.1992829D-15 -7.7177130D-21 -1.4644673D-26 -1.9783154D-30  2.9108162D-35
  37   10  -4584.5413  0.0154095318 -9.5841839D-09  6.1986654D-15 -7.7191884D-21 -1.4881745D-26 -1.9742091D-30  2.9553369D-35
  37   11  -4584.2023  0.0154091101 -9.5837748D-09  6.1979861D-15 -7.7208418D-21 -1.5142211D-26 -1.9696067D-30  3.0047154D-35
  37   12  -4583.8325  0.0154086501 -9.5833286D-09  6.1972448D-15 -7.7226756D-21 -1.5425328D-26 -1.9645175D-30  3.0580623D-35
  37   13  -4583.4319  0.0154081518 -9.5828453D-09  6.1964415D-15 -7.7247000D-21 -1.5731309D-26 -1.9589060D-30  3.1159779D-35
  37   14  -4583.0005  0.0154076152 -9.5823248D-09  6.1955762D-15 -7.7269267D-21 -1.6059961D-26 -1.9527247D-30  3.1785488D-35
  37   15  -4582.5382  0.0154070402 -9.5817672D-09  6.1946488D-15 -7.7293620D-21 -1.6410873D-26 -1.9459859D-30  3.2451641D-35
  37   16  -4582.0452  0.0154064270 -9.5811726D-09  6.1936593D-15 -7.7320179D-21 -1.6783553D-26 -1.9386382D-30  3.3159520D-35
  37   17  -4581.5214  0.0154057755 -9.5805409D-09  6.1926076D-15 -7.7349028D-21 -1.7178621D-26 -1.9306559D-30  3.3919835D-35
  37   18  -4580.9668  0.0154050858 -9.5798722D-09  6.1914935D-15 -7.7380333D-21 -1.7594801D-26 -1.9220031D-30  3.4718689D-35
  37   19  -4580.3814  0.0154043577 -9.5791664D-09  6.1903171D-15 -7.7414183D-21 -1.8031812D-26 -1.9126585D-30  3.5558194D-35
  37   20  -4579.7653  0.0154035914 -9.5784236D-09  6.1890782D-15 -7.7450707D-21 -1.8489545D-26 -1.9025753D-30  3.6441490D-35
  38    0  -4546.0210  0.0153725577 -9.6006983D-09  6.2526407D-15 -9.7604235D-21 -1.6438323D-26  2.6783285D-30  7.8607056D-35
  38    1  -4545.9902  0.0153725193 -9.6006608D-09  6.2525627D-15 -9.7605881D-21 -1.6406325D-26  2.6794349D-30  7.8561751D-35
  38    2  -4545.9287  0.0153724425 -9.6005858D-09  6.2524065D-15 -9.7609147D-21 -1.6341623D-26  2.6816247D-30  7.8462366D-35
  38    3  -4545.8365  0.0153723273 -9.6004733D-09  6.2521722D-15 -9.7614034D-21 -1.6245381D-26  2.6849242D-30  7.8325893D-35
  38    4  -4545.7135  0.0153721737 -9.6003232D-09  6.2518598D-15 -9.7620510D-21 -1.6116410D-26  2.6893057D-30  7.8133956D-35
  38    5  -4545.5598  0.0153719817 -9.6001357D-09  6.2514693D-15 -9.7628538D-21 -1.5954848D-26  2.6947657D-30  7.7896431D-35
  38    6  -4545.3753  0.0153717513 -9.5999106D-09  6.2510007D-15 -9.7638042D-21 -1.5760388D-26  2.7012935D-30  7.7606964D-35
  38    7  -4545.1601  0.0153714825 -9.5996481D-09  6.2504539D-15 -9.7649006D-21 -1.5533373D-26  2.7088919D-30  7.7272901D-35
  38    8  -4544.9142  0.0153711753 -9.5993481D-09  6.2498289D-15 -9.7661324D-21 -1.5272755D-26  2.7175112D-30  7.6882396D-35
  38    9  -4544.6375  0.0153708297 -9.5990106D-09  6.2491257D-15 -9.7674931D-21 -1.4978746D-26  2.7271729D-30  7.6448395D-35
  38   10  -4544.3301  0.0153704458 -9.5986357D-09  6.2483442D-15 -9.7689753D-21 -1.4650731D-26  2.7378428D-30  7.5958409D-35
  38   11  -4543.9919  0.0153700234 -9.5982233D-09  6.2474845D-15 -9.7705664D-21 -1.4288576D-26  2.7494967D-30  7.5418460D-35
  38   12  -4543.6231  0.0153695627 -9.5977735D-09  6.2465464D-15 -9.7722573D-21 -1.3891891D-26  2.7621182D-30  7.4825943D-35
  38   13  -4543.2235  0.0153690636 -9.5972863D-09  6.2455300D-15 -9.7740348D-21 -1.3459773D-26  2.7756680D-30  7.4177067D-35
  38   14  -4542.7931  0.0153685262 -9.5967618D-09  6.2444352D-15 -9.7758873D-21 -1.2992307D-26  2.7901498D-30  7.3478315D-35
  38   15  -4542.3321  0.0153679504 -9.5961998D-09  6.2432620D-15 -9.7777986D-21 -1.2488910D-26  2.8055067D-30  7.2723020D-35
  38   16  -4541.8403  0.0153673363 -9.5956005D-09  6.2420103D-15 -9.7797529D-21 -1.1948486D-26  2.8216931D-30  7.1904975D-35
  38   17  -4541.3178  0.0153666838 -9.5949639D-09  6.2406801D-15 -9.7817348D-21 -1.1371264D-26  2.8387036D-30  7.1032851D-35
  38   18  -4540.7647  0.0153659930 -9.5942900D-09  6.2392714D-15 -9.7837265D-21 -1.0756004D-26  2.8564903D-30  7.0095744D-35
  38   19  -4540.1808  0.0153652639 -9.5935788D-09  6.2377841D-15 -9.7857075D-21 -1.0102636D-26  2.8749996D-30  6.9102543D-35
  38   20  -4539.5662  0.0153644964 -9.5928304D-09  6.2362183D-15 -9.7876595D-21 -9.4103815D-27  2.8942061D-30  6.8045449D-35
  39    0  -4505.9539  0.0153334412 -9.6154688D-09  6.2803228D-15 -8.3106541D-21  1.1027306D-25  2.6747361D-31 -1.5048483D-34
  39    1  -4505.9232  0.0153334027 -9.6154311D-09  6.2802564D-15 -8.3095524D-21  1.1027622D-25  2.6537630D-31 -1.5049514D-34
  39    2  -4505.8619  0.0153333258 -9.6153557D-09  6.2801234D-15 -8.3073470D-21  1.1028254D-25  2.6116423D-31 -1.5051445D-34
  39    3  -4505.7699  0.0153332104 -9.6152427D-09  6.2799241D-15 -8.3040382D-21  1.1029187D-25  2.5484133D-31 -1.5054684D-34
  39    4  -4505.6472  0.0153330566 -9.6150920D-09  6.2796585D-15 -8.2996252D-21  1.1030368D-25  2.4640920D-31 -1.5058541D-34
  39    5  -4505.4939  0.0153328643 -9.6149036D-09  6.2793266D-15 -8.2941106D-21  1.1031828D-25  2.3586478D-31 -1.5063810D-34
  39    6  -4505.3099  0.0153326335 -9.6146775D-09  6.2789286D-15 -8.2874904D-21  1.1033459D-25  2.2321613D-31 -1.5069167D-34
  39    7  -4505.0953  0.0153323643 -9.6144138D-09  6.2784647D-15 -8.2797678D-21  1.1035270D-25  2.0844302D-31 -1.5075898D-34
  39    8  -4504.8499  0.0153320566 -9.6141125D-09  6.2779351D-15 -8.2709380D-21  1.1037211D-25  1.9154622D-31 -1.5083609D-34
  39    9  -4504.5740  0.0153317105 -9.6137735D-09  6.2773399D-15 -8.2610033D-21  1.1039186D-25  1.7254063D-31 -1.5091465D-34
  39   10  -4504.2673  0.0153313260 -9.6133969D-09  6.2766795D-15 -8.2499632D-21  1.1041103D-25  1.5140819D-31 -1.5099522D-34
  39   11  -4503.9301  0.0153309030 -9.6129826D-09  6.2759541D-15 -8.2378161D-21  1.1042964D-25  1.2813880D-31 -1.5108397D-34
  39   12  -4503.5621  0.0153304416 -9.6125308D-09  6.2751639D-15 -8.2245644D-21  1.1044641D-25  1.0275378D-31 -1.5117256D-34
  39   13  -4503.1635  0.0153299418 -9.6120414D-09  6.2743093D-15 -8.2102057D-21  1.1045998D-25  7.5232120D-32 -1.5125611D-34
  39   14  -4502.7343  0.0153294035 -9.6115144D-09  6.2733906D-15 -8.1947403D-21  1.1047023D-25  4.5581195D-32 -1.5134091D-34
  39   15  -4502.2744  0.0153288268 -9.6109498D-09  6.2724082D-15 -8.1781690D-21  1.1047568D-25  1.3788947D-32 -1.5142429D-34
  39   16  -4501.7839  0.0153282118 -9.6103477D-09  6.2713625D-15 -8.1604925D-21  1.1047522D-25 -2.0145192D-32 -1.5150256D-34
  39   17  -4501.2628  0.0153275583 -9.6097081D-09  6.2702540D-15 -8.1417138D-21  1.1046715D-25 -5.6198580D-32 -1.5156424D-34
  39   18  -4500.7110  0.0153268664 -9.6090309D-09  6.2690830D-15 -8.1218297D-21  1.1045103D-25 -9.4410461D-32 -1.5162285D-34
  39   19  -4500.1286  0.0153261361 -9.6083163D-09  6.2678501D-15 -8.1008460D-21  1.1042469D-25 -1.3474254D-31 -1.5166225D-34
  39   20  -4499.5155  0.0153253675 -9.6075643D-09  6.2665557D-15 -8.0787656D-21  1.1038738D-25 -1.7721342D-31 -1.5169210D-34
  40    0  -4466.0353  0.0152942885 -9.6297031D-09  6.3879874D-15 -6.5430000D-21 -1.7093741D-26 -3.6095073D-30  6.7617975D-35
  40    1  -4466.0047  0.0152942500 -9.6296648D-09  6.3879351D-15 -6.5431708D-21 -1.7136900D-26 -3.6085677D-30  6.7684395D-35
  40    2  -4465.9435  0.0152941730 -9.6295881D-09  6.3878304D-15 -6.5435148D-21 -1.7223509D-26 -3.6066718D-30  6.7822806D-35
  40    3  -4465.8517  0.0152940574 -9.6294732D-09  6.3876733D-15 -6.5440331D-21 -1.7353302D-26 -3.6038202D-30  6.8029624D-35
  40    4  -4465.7294  0.0152939033 -9.6293199D-09  6.3874639D-15 -6.5447314D-21 -1.7526193D-26 -3.5999907D-30  6.8307333D-35
  40    5  -4465.5764  0.0152937107 -9.6291282D-09  6.3872021D-15 -6.5456131D-21 -1.7742041D-26 -3.5952038D-30  6.8650277D-35
  40    6  -4465.3929  0.0152934796 -9.6288983D-09  6.3868879D-15 -6.5466854D-21 -1.8000658D-26 -3.5894177D-30  6.9060772D-35
  40    7  -4465.1788  0.0152932100 -9.6286301D-09  6.3865212D-15 -6.5479565D-21 -1.8301812D-26 -3.5826336D-30  6.9540604D-35
  40    8  -4464.9341  0.0152929019 -9.6283235D-09  6.3861021D-15 -6.5494334D-21 -1.8645239D-26 -3.5748128D-30  7.0085802D-35
  40    9  -4464.6589  0.0152925553 -9.6279787D-09  6.3856305D-15 -6.5511299D-21 -1.9031038D-26 -3.5659380D-30  7.0702333D-35
  40   10  -4464.3530  0.0152921702 -9.6275956D-09  6.3851063D-15 -6.5530535D-21 -1.9458164D-26 -3.5559985D-30  7.1378596D-35
  40   11  -4464.0166  0.0152917466 -9.6271742D-09  6.3845296D-15 -6.5552188D-21 -1.9927048D-26 -3.5449535D-30  7.2126074D-35
  40   12  -4463.6496  0.0152912845 -9.6267145D-09  6.3839002D-15 -6.5576422D-21 -2.0436424D-26 -3.5327589D-30  7.2932105D-35
  40   13  -4463.2520  0.0152907839 -9.6262166D-09  6.3832180D-15 -6.5603349D-21 -2.0986869D-26 -3.5194008D-30  7.3809338D-35
  40   14  -4462.8239  0.0152902449 -9.6256804D-09  6.3824831D-15 -6.5633138D-21 -2.1576925D-26 -3.5048363D-30  7.4748207D-35
  40   15  -4462.3652  0.0152896674 -9.6251060D-09  6.3816953D-15 -6.5665962D-21 -2.2206082D-26 -3.4890553D-30  7.5738334D-35
  40   16  -4461.8759  0.0152890514 -9.6244934D-09  6.3808546D-15 -6.5702028D-21 -2.2874537D-26 -3.4719670D-30  7.6799228D-35
  40   17  -4461.3561  0.0152883969 -9.6238426D-09  6.3799607D-15 -6.5741517D-21 -2.3580646D-26 -3.4535568D-30  7.7910680D-35
  40   18  -4460.8057  0.0152877040 -9.6231537D-09  6.3790138D-15 -6.5784634D-21 -2.4324688D-26 -3.4337774D-30  7.9089245D-35
  40   19  -4460.2248  0.0152869727 -9.6224265D-09  6.3780135D-15 -6.5831599D-21 -2.5105107D-26 -3.4125706D-30  8.0319389D-35
  40   20  -4459.6134  0.0152862029 -9.6216612D-09  6.3769598D-15 -6.5882629D-21 -2.5921586D-26 -3.3898961D-30  8.1608564D-35
  41    0  -4426.2649  0.0152551170 -9.6424709D-09  6.4724138D-15 -9.1955747D-21 -4.0605028D-26  2.5942960D-30  1.0161954D-34
  41    1  -4426.2344  0.0152550784 -9.6424321D-09  6.4723402D-15 -9.1959805D-21 -4.0573822D-26  2.5957166D-30  1.0157518D-34
  41    2  -4426.1734  0.0152550013 -9.6423544D-09  6.4721931D-15 -9.1967925D-21 -4.0511733D-26  2.5985703D-30  1.0148941D-34
  41    3  -4426.0819  0.0152548856 -9.6422379D-09  6.4719723D-15 -9.1980055D-21 -4.0417810D-26  2.6028203D-30  1.0135135D-34
  41    4  -4425.9599  0.0152547313 -9.6420826D-09  6.4716780D-15 -9.1996206D-21 -4.0292516D-26  2.6084875D-30  1.0116980D-34
  41    5  -4425.8073  0.0152545385 -9.6418884D-09  6.4713100D-15 -9.2016295D-21 -4.0135897D-26  2.6155521D-30  1.0094643D-34
  41    6  -4425.6243  0.0152543071 -9.6416555D-09  6.4708682D-15 -9.2040333D-21 -3.9947509D-26  2.6240382D-30  1.0068345D-34
  41    7  -4425.4107  0.0152540371 -9.6413837D-09  6.4703527D-15 -9.2068220D-21 -3.9726772D-26  2.6338924D-30  1.0036928D-34
  41    8  -4425.1666  0.0152537286 -9.6410732D-09  6.4697634D-15 -9.2099897D-21 -3.9473401D-26  2.6451102D-30  1.0000731D-34
  41    9  -4424.8921  0.0152533815 -9.6407238D-09  6.4691001D-15 -9.2135283D-21 -3.9186990D-26  2.6576726D-30  9.9596217D-35
  41   10  -4424.5870  0.0152529959 -9.6403357D-09  6.4683629D-15 -9.2174314D-21 -3.8866846D-26  2.6715848D-30  9.9133233D-35
  41   11  -4424.2514  0.0152525717 -9.6399088D-09  6.4675516D-15 -9.2216879D-21 -3.8513484D-26  2.6868190D-30  9.8630911D-35
  41   12  -4423.8854  0.0152521090 -9.6394432D-09  6.4666661D-15 -9.2262860D-21 -3.8125707D-26  2.7033521D-30  9.8078886D-35
  41   13  -4423.4888  0.0152516078 -9.6389388D-09  6.4657063D-15 -9.2312137D-21 -3.7702157D-26  2.7211241D-30  9.7461612D-35
  41   14  -4423.0618  0.0152510680 -9.6383957D-09  6.4646721D-15 -9.2364604D-21 -3.7243440D-26  2.7401687D-30  9.6802186D-35
  41   15  -4422.6043  0.0152504897 -9.6378140D-09  6.4635634D-15 -9.2420107D-21 -3.6748503D-26  2.7604314D-30  9.6092053D-35
  41   16  -4422.1163  0.0152498729 -9.6371935D-09  6.4623800D-15 -9.2478485D-21 -3.6216229D-26  2.7818659D-30  9.5320930D-35
  41   17  -4421.5978  0.0152492176 -9.6365344D-09  6.4611219D-15 -9.2539562D-21 -3.5646700D-26  2.8044576D-30  9.4500906D-35
  41   18  -4421.0488  0.0152485238 -9.6358367D-09  6.4597889D-15 -9.2603186D-21 -3.5038345D-26  2.8281655D-30  9.3619619D-35
  41   19  -4420.4694  0.0152477915 -9.6351003D-09  6.4583808D-15 -9.2669134D-21 -3.4390785D-26  2.8529347D-30  9.2677477D-35
  41   20  -4419.8595  0.0152470207 -9.6343254D-09  6.4568975D-15 -9.2737233D-21 -3.3702793D-26  2.8787463D-30  9.1675129D-35
  42    0  -4386.6427  0.0152159381 -9.6550095D-09  6.5123761D-15 -8.5663652D-21  1.1302516D-25  1.6246299D-30 -1.9045556D-34
  42    1  -4386.6123  0.0152158995 -9.6549704D-09  6.5123076D-15 -8.5652331D-21  1.1304450D-25  1.6219490D-30 -1.9051940D-34
  42    2  -4386.5514  0.0152158222 -9.6548922D-09  6.5121705D-15 -8.5629720D-21  1.1308362D-25  1.6166109D-30 -1.9065098D-34
  42    3  -4386.4601  0.0152157064 -9.6547750D-09  6.5119651D-15 -8.5595799D-21  1.1314161D-25  1.6085988D-30 -1.9083960D-34
  42    4  -4386.3384  0.0152155519 -9.6546187D-09  6.5116912D-15 -8.5550543D-21  1.1321881D-25  1.5979137D-30 -1.9109698D-34
  42    5  -4386.1862  0.0152153588 -9.6544234D-09  6.5113492D-15 -8.5493901D-21  1.1331381D-25  1.5845313D-30 -1.9140484D-34
  42    6  -4386.0036  0.0152151271 -9.6541890D-09  6.5109389D-15 -8.5425870D-21  1.1342744D-25  1.5684264D-30 -1.9178404D-34
  42    7  -4385.7906  0.0152148568 -9.6539155D-09  6.5104608D-15 -8.5346424D-21  1.1355835D-25  1.5496126D-30 -1.9222078D-34
  42    8  -4385.5472  0.0152145479 -9.6536031D-09  6.5099148D-15 -8.5255526D-21  1.1370624D-25  1.5280568D-30 -1.9271802D-34
  42    9  -4385.2733  0.0152142004 -9.6532515D-09  6.5093014D-15 -8.5153099D-21  1.1386994D-25  1.5037307D-30 -1.9327293D-34
  42   10  -4384.9691  0.0152138142 -9.6528610D-09  6.5086206D-15 -8.5039160D-21  1.1404852D-25  1.4766476D-30 -1.9387669D-34
  42   11  -4384.6344  0.0152133895 -9.6524314D-09  6.5078728D-15 -8.4913597D-21  1.1424161D-25  1.4467362D-30 -1.9454076D-34
  42   12  -4384.2693  0.0152129262 -9.6519629D-09  6.5070583D-15 -8.4776374D-21  1.1444755D-25  1.4139832D-30 -1.9525856D-34
  42   13  -4383.8737  0.0152124243 -9.6514554D-09  6.5061774D-15 -8.4627444D-21  1.1466561D-25  1.3783601D-30 -1.9602997D-34
  42   14  -4383.4478  0.0152118839 -9.6509089D-09  6.5052305D-15 -8.4466757D-21  1.1489390D-25  1.3398753D-30 -1.9683997D-34
  42   15  -4382.9914  0.0152113048 -9.6503235D-09  6.5042179D-15 -8.4294250D-21  1.1513096D-25  1.2984659D-30 -1.9769263D-34
  42   16  -4382.5047  0.0152106872 -9.6496991D-09  6.5031401D-15 -8.4109824D-21  1.1537630D-25  1.2540628D-30 -1.9859876D-34
  42   17  -4381.9875  0.0152100311 -9.6490359D-09  6.5019976D-15 -8.3913487D-21  1.1562735D-25  1.2066920D-30 -1.9953712D-34
  42   18  -4381.4400  0.0152093364 -9.6483337D-09  6.5007907D-15 -8.3705126D-21  1.1588219D-25  1.1562929D-30 -2.0050800D-34
  42   19  -4380.8620  0.0152086031 -9.6475927D-09  6.4995201D-15 -8.3484696D-21  1.1614018D-25  1.1028074D-30 -2.0152434D-34
  42   20  -4380.2537  0.0152078313 -9.6468128D-09  6.4981862D-15 -8.3252159D-21  1.1639764D-25  1.0462455D-30 -2.0255463D-34
  43    0  -4347.1683  0.0151767526 -9.6669310D-09  6.6267756D-15 -6.4624296D-21 -4.4233660D-26 -6.3449684D-30  7.5272218D-35
  43    1  -4347.1379  0.0151767139 -9.6668913D-09  6.6267239D-15 -6.4628714D-21 -4.4310068D-26 -6.3439131D-30  7.5432688D-35
  43    2  -4347.0772  0.0151766366 -9.6668117D-09  6.6266205D-15 -6.4637582D-21 -4.4462270D-26 -6.3418058D-30  7.5741227D-35
  43    3  -4346.9861  0.0151765206 -9.6666925D-09  6.6264653D-15 -6.4650964D-21 -4.4690660D-26 -6.3386050D-30  7.6213545D-35
  43    4  -4346.8647  0.0151763659 -9.6665334D-09  6.6262584D-15 -6.4668897D-21 -4.4994659D-26 -6.3343222D-30  7.6834643D-35
  43    5  -4346.7130  0.0151761726 -9.6663346D-09  6.6259997D-15 -6.4691503D-21 -4.5374732D-26 -6.3289104D-30  7.7617754D-35
  43    6  -4346.5309  0.0151759406 -9.6660961D-09  6.6256891D-15 -6.4718875D-21 -4.5830104D-26 -6.3223441D-30  7.8549217D-35
  43    7  -4346.3184  0.0151756699 -9.6658178D-09  6.6253266D-15 -6.4751118D-21 -4.6360651D-26 -6.3146007D-30  7.9635893D-35
  43    8  -4346.0756  0.0151753606 -9.6654998D-09  6.6249121D-15 -6.4788471D-21 -4.6966660D-26 -6.3055990D-30  8.0880525D-35
  43    9  -4345.8024  0.0151750127 -9.6651421D-09  6.6244454D-15 -6.4831048D-21 -4.7646850D-26 -6.2953392D-30  8.2269832D-35
  43   10  -4345.4989  0.0151746261 -9.6647446D-09  6.6239266D-15 -6.4879052D-21 -4.8401680D-26 -6.2837135D-30  8.3816880D-35
  43   11  -4345.1651  0.0151742008 -9.6643075D-09  6.6233554D-15 -6.4932753D-21 -4.9230344D-26 -6.2706737D-30  8.5513492D-35
  43   12  -4344.8009  0.0151737370 -9.6638306D-09  6.6227318D-15 -6.4992372D-21 -5.0132295D-26 -6.2561548D-30  8.7361821D-35
  43   13  -4344.4064  0.0151732345 -9.6633141D-09  6.6220555D-15 -6.5058171D-21 -5.1106921D-26 -6.2400736D-30  8.9356411D-35
  43   14  -4343.9816  0.0151726933 -9.6627579D-09  6.6213265D-15 -6.5130452D-21 -5.2153764D-26 -6.2223468D-30  9.1502468D-35
  43   15  -4343.5264  0.0151721136 -9.6621620D-09  6.6205444D-15 -6.5209529D-21 -5.3272092D-26 -6.2028828D-30  9.3789687D-35
  43   16  -4343.0409  0.0151714952 -9.6615264D-09  6.6197092D-15 -6.5295721D-21 -5.4460937D-26 -6.1816008D-30  9.6223011D-35
  43   17  -4342.5251  0.0151708383 -9.6608513D-09  6.6188205D-15 -6.5389377D-21 -5.5719854D-26 -6.1583935D-30  9.8802266D-35
  43   18  -4341.9789  0.0151701427 -9.6601365D-09  6.6178782D-15 -6.5490869D-21 -5.7047102D-26 -6.1331515D-30  1.0151442D-34
  43   19  -4341.4025  0.0151694086 -9.6593821D-09  6.6168819D-15 -6.5600584D-21 -5.8442420D-26 -6.1057797D-30  1.0436374D-34
  43   20  -4340.7957  0.0151686358 -9.6585882D-09  6.6158313D-15 -6.5718938D-21 -5.9904100D-26 -6.0761332D-30  1.0734979D-34
  44    0  -4307.8413  0.0151375776 -9.6773528D-09  6.6939596D-15 -1.1264445D-20 -9.1659323D-26  4.3868305D-30  1.0749713D-34
  44    1  -4307.8110  0.0151375389 -9.6773127D-09  6.6938695D-15 -1.1265362D-20 -9.1606782D-26  4.3883442D-30  1.0736817D-34
  44    2  -4307.7505  0.0151374615 -9.6772323D-09  6.6936892D-15 -1.1267194D-20 -9.1501589D-26  4.3913496D-30  1.0710894D-34
  44    3  -4307.6597  0.0151373453 -9.6771119D-09  6.6934188D-15 -1.1269938D-20 -9.1343474D-26  4.3958460D-30  1.0670927D-34
  44    4  -4307.5386  0.0151371905 -9.6769512D-09  6.6930581D-15 -1.1273586D-20 -9.1132417D-26  4.4017972D-30  1.0618219D-34
  44    5  -4307.3872  0.0151369970 -9.6767504D-09  6.6926071D-15 -1.1278136D-20 -9.0867890D-26  4.4092084D-30  1.0551670D-34
  44    6  -4307.2056  0.0151367647 -9.6765095D-09  6.6920656D-15 -1.1283577D-20 -9.0550086D-26  4.4180261D-30  1.0471563D-34
  44    7  -4306.9936  0.0151364938 -9.6762285D-09  6.6914335D-15 -1.1289904D-20 -9.0178642D-26  4.4282536D-30  1.0378912D-34
  44    8  -4306.7515  0.0151361841 -9.6759073D-09  6.6907107D-15 -1.1297099D-20 -8.9752941D-26  4.4398101D-30  1.0272681D-34
  44    9  -4306.4790  0.0151358358 -9.6755460D-09  6.6898971D-15 -1.1305157D-20 -8.9272946D-26  4.4526938D-30  1.0153460D-34
  44   10  -4306.1763  0.0151354488 -9.6751446D-09  6.6889923D-15 -1.1314056D-20 -8.8737695D-26  4.4667984D-30  1.0020036D-34
  44   11  -4305.8433  0.0151350231 -9.6747032D-09  6.6879962D-15 -1.1323785D-20 -8.8146686D-26  4.4821195D-30  9.8732546D-35
  44   12  -4305.4801  0.0151345587 -9.6742217D-09  6.6869086D-15 -1.1334326D-20 -8.7500250D-26  4.4985854D-30  9.7133411D-35
  44   13  -4305.0866  0.0151340557 -9.6737002D-09  6.6857293D-15 -1.1345654D-20 -8.6797449D-26  4.5161003D-30  9.5403740D-35
  44   14  -4304.6629  0.0151335140 -9.6731386D-09  6.6844579D-15 -1.1357752D-20 -8.6036806D-26  4.5346130D-30  9.3526208D-35
  44   15  -4304.2089  0.0151329336 -9.6725371D-09  6.6830942D-15 -1.1370595D-20 -8.5218791D-26  4.5540275D-30  9.1517926D-35
  44   16  -4303.7246  0.0151323146 -9.6718956D-09  6.6816379D-15 -1.1384161D-20 -8.4342596D-26  4.5742903D-30  8.9375702D-35
  44   17  -4303.2101  0.0151316569 -9.6712141D-09  6.6800887D-15 -1.1398421D-20 -8.3407444D-26  4.5953111D-30  8.7100029D-35
  44   18  -4302.6654  0.0151309606 -9.6704928D-09  6.6784462D-15 -1.1413343D-20 -8.2412233D-26  4.6169414D-30  8.4677700D-35
  44   19  -4302.0904  0.0151302257 -9.6697315D-09  6.6767102D-15 -1.1428900D-20 -8.1356842D-26  4.6391160D-30  8.2123290D-35
  44   20  -4301.4852  0.0151294521 -9.6689304D-09  6.6748803D-15 -1.1445061D-20 -8.0241141D-26  4.6617444D-30  7.9442129D-35
  45    0  -4268.6614  0.0150984184 -9.6884347D-09  6.6728389D-15 -1.1736781D-20  5.0340171D-26  7.7463706D-31 -8.1708770D-35
  45    1  -4268.6312  0.0150983796 -9.6883947D-09  6.6727450D-15 -1.1736278D-20  5.0349246D-26  7.7350940D-31 -8.1683624D-35
  45    2  -4268.5708  0.0150983021 -9.6883146D-09  6.6725572D-15 -1.1735271D-20  5.0367980D-26  7.7121803D-31 -8.1646643D-35
  45    3  -4268.4803  0.0150981859 -9.6881945D-09  6.6722756D-15 -1.1733759D-20  5.0395677D-26  7.6778720D-31 -8.1585217D-35
  45    4  -4268.3595  0.0150980309 -9.6880344D-09  6.6719002D-15 -1.1731743D-20  5.0432111D-26  7.6321934D-31 -8.1502389D-35
  45    5  -4268.2085  0.0150978371 -9.6878342D-09  6.6714309D-15 -1.1729221D-20  5.0478185D-26  7.5752133D-31 -8.1405301D-35
  45    6  -4268.0273  0.0150976046 -9.6875941D-09  6.6708680D-15 -1.1726188D-20  5.0532335D-26  7.5067466D-31 -8.1282343D-35
  45    7  -4267.8160  0.0150973333 -9.6873139D-09  6.6702114D-15 -1.1722650D-20  5.0595126D-26  7.4272341D-31 -8.1141873D-35
  45    8  -4267.5744  0.0150970234 -9.6869938D-09  6.6694613D-15 -1.1718599D-20  5.0665848D-26  7.3364441D-31 -8.0977565D-35
  45    9  -4267.3027  0.0150966746 -9.6866336D-09  6.6686177D-15 -1.1714037D-20  5.0744674D-26  7.2347283D-31 -8.0795795D-35
  45   10  -4267.0007  0.0150962872 -9.6862335D-09  6.6676808D-15 -1.1708959D-20  5.0830550D-26  7.1217656D-31 -8.0591687D-35
  45   11  -4266.6686  0.0150958610 -9.6857935D-09  6.6666507D-15 -1.1703361D-20  5.0923858D-26  6.9976478D-31 -8.0371580D-35
  45   12  -4266.3063  0.0150953961 -9.6853136D-09  6.6655274D-15 -1.1697245D-20  5.1023620D-26  6.8629096D-31 -8.0129207D-35
  45   13  -4265.9138  0.0150948925 -9.6847937D-09  6.6643113D-15 -1.1690604D-20  5.1129738D-26  6.7172523D-31 -7.9871668D-35
  45   14  -4265.4912  0.0150943501 -9.6842339D-09  6.6630023D-15 -1.1683438D-20  5.1241095D-26  6.5609568D-31 -7.9588172D-35
  45   15  -4265.0384  0.0150937691 -9.6836343D-09  6.6616008D-15 -1.1675744D-20  5.1357412D-26  6.3942913D-31 -7.9282886D-35
  45   16  -4264.5554  0.0150931494 -9.6829949D-09  6.6601068D-15 -1.1667516D-20  5.1478682D-26  6.2169734D-31 -7.8971604D-35
  45   17  -4264.0422  0.0150924909 -9.6823156D-09  6.6585206D-15 -1.1658753D-20  5.1603891D-26  6.0291979D-31 -7.8641625D-35
  45   18  -4263.4989  0.0150917938 -9.6815966D-09  6.6568424D-15 -1.1649455D-20  5.1731729D-26  5.8317355D-31 -7.8281088D-35
  45   19  -4262.9254  0.0150910581 -9.6808378D-09  6.6550725D-15 -1.1639613D-20  5.1862400D-26  5.6239592D-31 -7.7911318D-35
  45   20  -4262.3218  0.0150902836 -9.6800393D-09  6.6532110D-15 -1.1629228D-20  5.1994717D-26  5.4062537D-31 -7.7529401D-35
  46    0  -4229.6283  0.0150592587 -9.7005387D-09  6.6760287D-15 -1.0638291D-20  2.9640126D-26 -3.7038956D-30 -1.4899240D-34
  46    1  -4229.5981  0.0150592199 -9.7004987D-09  6.6759436D-15 -1.0637996D-20  2.9595449D-26 -3.7059644D-30 -1.4892547D-34
  46    2  -4229.5379  0.0150591423 -9.7004186D-09  6.6757733D-15 -1.0637403D-20  2.9506839D-26 -3.7101508D-30 -1.4881002D-34
  46    3  -4229.4476  0.0150590259 -9.7002984D-09  6.6755181D-15 -1.0636521D-20  2.9372897D-26 -3.7163841D-30 -1.4862752D-34
  46    4  -4229.3271  0.0150588707 -9.7001382D-09  6.6751777D-15 -1.0635349D-20  2.9194315D-26 -3.7247123D-30 -1.4838253D-34
  46    5  -4229.1765  0.0150586767 -9.6999379D-09  6.6747523D-15 -1.0633895D-20  2.8970646D-26 -3.7350783D-30 -1.4807505D-34
  46    6  -4228.9958  0.0150584439 -9.6996977D-09  6.6742419D-15 -1.0632164D-20  2.8701227D-26 -3.7475180D-30 -1.4770506D-34
  46    7  -4228.7850  0.0150581723 -9.6994174D-09  6.6736466D-15 -1.0630166D-20  2.8385850D-26 -3.7619638D-30 -1.4726566D-34
  46    8  -4228.5441  0.0150578619 -9.6990970D-09  6.6729663D-15 -1.0627909D-20  2.8024394D-26 -3.7784432D-30 -1.4676248D-34
  46    9  -4228.2730  0.0150575128 -9.6987367D-09  6.6722012D-15 -1.0625406D-20  2.7614971D-26 -3.7968873D-30 -1.4617975D-34
  46   10  -4227.9719  0.0150571248 -9.6983364D-09  6.6713513D-15 -1.0622668D-20  2.7157946D-26 -3.8173079D-30 -1.4552513D-34
  46   11  -4227.6406  0.0150566981 -9.6978961D-09  6.6704166D-15 -1.0619708D-20  2.6652792D-26 -3.8396607D-30 -1.4479946D-34
  46   12  -4227.2793  0.0150562326 -9.6974159D-09  6.6693973D-15 -1.0616543D-20  2.6098486D-26 -3.8639355D-30 -1.4399988D-34
  46   13  -4226.8878  0.0150557284 -9.6968957D-09  6.6682933D-15 -1.0613190D-20  2.5493284D-26 -3.8900489D-30 -1.4310339D-34
  46   14  -4226.4663  0.0150551854 -9.6963356D-09  6.6671049D-15 -1.0609666D-20  2.4837479D-26 -3.9180018D-30 -1.4212910D-34
  46   15  -4226.0146  0.0150546036 -9.6957357D-09  6.6658319D-15 -1.0605994D-20  2.4129572D-26 -3.9477391D-30 -1.4106305D-34
  46   16  -4225.5329  0.0150539831 -9.6950958D-09  6.6644746D-15 -1.0602193D-20  2.3368633D-26 -3.9792181D-30 -1.3990223D-34
  46   17  -4225.0210  0.0150533238 -9.6944161D-09  6.6630330D-15 -1.0598291D-20  2.2553341D-26 -4.0123450D-30 -1.3863681D-34
  46   18  -4224.4791  0.0150526259 -9.6936966D-09  6.6615071D-15 -1.0594309D-20  2.1683038D-26 -4.0471188D-30 -1.3727626D-34
  46   19  -4223.9071  0.0150518892 -9.6929373D-09  6.6598971D-15 -1.0590277D-20  2.0756351D-26 -4.0834444D-30 -1.3580613D-34
  46   20  -4223.3051  0.0150511138 -9.6921382D-09  6.6582030D-15 -1.0586226D-20  1.9771311D-26 -4.1212276D-30 -1.3420722D-34
  47    0  -4190.7415  0.0150200875 -9.7131453D-09  6.6758337D-15 -1.3924590D-20 -1.4796699D-25  2.2052265D-30  3.9575885D-34
  47    1  -4190.7115  0.0150200486 -9.7131052D-09  6.6757223D-15 -1.3926071D-20 -1.4794019D-25  2.2107685D-30  3.9573300D-34
  47    2  -4190.6514  0.0150199709 -9.7130251D-09  6.6754994D-15 -1.3929030D-20 -1.4788706D-25  2.2218649D-30  3.9569493D-34
  47    3  -4190.5613  0.0150198544 -9.7129050D-09  6.6751651D-15 -1.3933465D-20 -1.4780712D-25  2.2384847D-30  3.9564090D-34
  47    4  -4190.4411  0.0150196990 -9.7127448D-09  6.6747191D-15 -1.3939375D-20 -1.4769895D-25  2.2606329D-30  3.9554979D-34
  47    5  -4190.2910  0.0150195047 -9.7125445D-09  6.6741614D-15 -1.3946758D-20 -1.4756233D-25  2.2883250D-30  3.9543480D-34
  47    6  -4190.1107  0.0150192716 -9.7123043D-09  6.6734917D-15 -1.3955606D-20 -1.4739689D-25  2.3215413D-30  3.9530416D-34
  47    7  -4189.9005  0.0150189997 -9.7120240D-09  6.6727099D-15 -1.3965917D-20 -1.4720004D-25  2.3602651D-30  3.9512699D-34
  47    8  -4189.6602  0.0150186889 -9.7117038D-09  6.6718157D-15 -1.3977684D-20 -1.4697119D-25  2.4045006D-30  3.9491474D-34
  47    9  -4189.3898  0.0150183393 -9.7113435D-09  6.6708089D-15 -1.3990901D-20 -1.4670902D-25  2.4542521D-30  3.9466697D-34
  47   10  -4189.0895  0.0150179508 -9.7109433D-09  6.6696890D-15 -1.4005556D-20 -1.4641094D-25  2.5094885D-30  3.9436875D-34
  47   11  -4188.7591  0.0150175236 -9.7105031D-09  6.6684558D-15 -1.4021643D-20 -1.4607579D-25  2.5701884D-30  3.9402439D-34
  47   12  -4188.3987  0.0150170575 -9.7100230D-09  6.6671089D-15 -1.4039149D-20 -1.4570094D-25  2.6363500D-30  3.9361934D-34
  47   13  -4188.0082  0.0150165526 -9.7095031D-09  6.6656478D-15 -1.4058063D-20 -1.4528429D-25  2.7079532D-30  3.9315238D-34
  47   14  -4187.5878  0.0150160088 -9.7089432D-09  6.6640722D-15 -1.4078370D-20 -1.4482253D-25  2.7849459D-30  3.9260512D-34
  47   15  -4187.1373  0.0150154263 -9.7083435D-09  6.6623815D-15 -1.4100057D-20 -1.4431377D-25  2.8673366D-30  3.9198395D-34
  47   16  -4186.6568  0.0150148050 -9.7077040D-09  6.6605752D-15 -1.4123103D-20 -1.4375503D-25  2.9550624D-30  3.9127464D-34
  47   17  -4186.1463  0.0150141449 -9.7070247D-09  6.6586528D-15 -1.4147488D-20 -1.4314258D-25  3.0480807D-30  3.9046150D-34
  47   18  -4185.6058  0.0150134460 -9.7063057D-09  6.6566137D-15 -1.4173194D-20 -1.4247384D-25  3.1463699D-30  3.8954820D-34
  47   19  -4185.0353  0.0150127084 -9.7055470D-09  6.6544573D-15 -1.4200194D-20 -1.4174437D-25  3.2498445D-30  3.8851102D-34
  47   20  -4184.4348  0.0150119320 -9.7047486D-09  6.6521830D-15 -1.4228466D-20 -1.4095165D-25  3.3584812D-30  3.8735142D-34
  48    0  -4152.0011  0.0149808912 -9.7276982D-09  6.5687584D-15 -1.4509089D-20  1.7576461D-25  3.9807667D-30 -4.1634982D-34
  48    1  -4151.9711  0.0149808522 -9.7276588D-09  6.5686423D-15 -1.4507332D-20  1.7581236D-25  3.9749563D-30 -4.1644050D-34
  48    2  -4151.9112  0.0149807744 -9.7275800D-09  6.5684102D-15 -1.4503813D-20  1.7590730D-25  3.9632812D-30 -4.1661849D-34
  48    3  -4151.8213  0.0149806577 -9.7274617D-09  6.5680622D-15 -1.4498534D-20  1.7604984D-25  3.9457766D-30 -4.1689320D-34
  48    4  -4151.7015  0.0149805021 -9.7273041D-09  6.5675984D-15 -1.4491489D-20  1.7623885D-25  3.9224222D-30 -4.1725319D-34
  48    5  -4151.5517  0.0149803075 -9.7271071D-09  6.5670189D-15 -1.4482671D-20  1.7647328D-25  3.8931973D-30 -4.1769797D-34
  48    6  -4151.3719  0.0149800741 -9.7268707D-09  6.5663240D-15 -1.4472074D-20  1.7675212D-25  3.8580943D-30 -4.1821821D-34
  48    7  -4151.1622  0.0149798017 -9.7265949D-09  6.5655139D-15 -1.4459692D-20  1.7707478D-25  3.8170756D-30 -4.1882935D-34
  48    8  -4150.9225  0.0149794905 -9.7262798D-09  6.5645889D-15 -1.4445510D-20  1.7743851D-25  3.7701330D-30 -4.1949739D-34
  48    9  -4150.6529  0.0149791403 -9.7259253D-09  6.5635494D-15 -1.4429522D-20  1.7784318D-25  3.7172269D-30 -4.2024471D-34
  48   10  -4150.3533  0.0149787513 -9.7255316D-09  6.5623958D-15 -1.4411717D-20  1.7828537D-25  3.6583435D-30 -4.2104578D-34
  48   11  -4150.0238  0.0149783234 -9.7250985D-09  6.5611284D-15 -1.4392077D-20  1.7876437D-25  3.5934231D-30 -4.2191344D-34
  48   12  -4149.6643  0.0149778566 -9.7246261D-09  6.5597478D-15 -1.4370595D-20  1.7927671D-25  3.5224618D-30 -4.2282404D-34
  48   13  -4149.2749  0.0149773509 -9.7241145D-09  6.5582544D-15 -1.4347254D-20  1.7982015D-25  3.4454238D-30 -4.2377152D-34
  48   14  -4148.8555  0.0149768064 -9.7235637D-09  6.5566490D-15 -1.4322039D-20  1.8039195D-25  3.3622673D-30 -4.2475115D-34
  48   15  -4148.4062  0.0149762230 -9.7229737D-09  6.5549319D-15 -1.4294937D-20  1.8098908D-25  3.2729822D-30 -4.2575076D-34
  48   16  -4147.9270  0.0149756007 -9.7223445D-09  6.5531040D-15 -1.4265928D-20  1.8160852D-25  3.1774879D-30 -4.2676985D-34
  48   17  -4147.4178  0.0149749397 -9.7216762D-09  6.5511660D-15 -1.4234999D-20  1.8224605D-25  3.0757921D-30 -4.2778285D-34
  48   18  -4146.8788  0.0149742397 -9.7209688D-09  6.5491185D-15 -1.4202135D-20  1.8289895D-25  2.9678537D-30 -4.2879109D-34
  48   19  -4146.3097  0.0149735010 -9.7202223D-09  6.5469624D-15 -1.4167321D-20  1.8356271D-25  2.8536646D-30 -4.2977485D-34
  48   20  -4145.7108  0.0149727234 -9.7194368D-09  6.5446986D-15 -1.4130541D-20  1.8423309D-25  2.7331887D-30 -4.3072565D-34
  49    0  -4113.4068  0.0149416358 -9.7443510D-09  6.5605132D-15 -1.0939065D-20 -1.0157022D-27 -4.2785670D-30  2.4259922D-34
  49    1  -4113.3769  0.0149415968 -9.7443117D-09  6.5604257D-15 -1.0939076D-20 -1.0675309D-27 -4.2751516D-30  2.4271264D-34
  49    2  -4113.3172  0.0149415189 -9.7442329D-09  6.5602507D-15 -1.0939097D-20 -1.1698691D-27 -4.2683620D-30  2.4291285D-34
  49    3  -4113.2275  0.0149414019 -9.7441149D-09  6.5599881D-15 -1.0939133D-20 -1.3233893D-27 -4.2581529D-30  2.4321913D-34
  49    4  -4113.1080  0.0149412460 -9.7439574D-09  6.5596381D-15 -1.0939191D-20 -1.5273280D-27 -4.2445241D-30  2.4361985D-34
  49    5  -4112.9586  0.0149410511 -9.7437606D-09  6.5592005D-15 -1.0939274D-20 -1.7817835D-27 -4.2274455D-30  2.4412629D-34
  49    6  -4112.7793  0.0149408173 -9.7435245D-09  6.5586754D-15 -1.0939390D-20 -2.0851512D-27 -4.2069133D-30  2.4471404D-34
  49    7  -4112.5701  0.0149405445 -9.7432491D-09  6.5580628D-15 -1.0939550D-20 -2.4378050D-27 -4.1829053D-30  2.4540673D-34
  49    8  -4112.3311  0.0149402327 -9.7429343D-09  6.5573627D-15 -1.0939759D-20 -2.8378315D-27 -4.1553745D-30  2.4617233D-34
  49    9  -4112.0622  0.0149398820 -9.7425802D-09  6.5565750D-15 -1.0940035D-20 -3.2849356D-27 -4.1242977D-30  2.4702896D-34
  49   10  -4111.7634  0.0149394923 -9.7421868D-09  6.5556998D-15 -1.0940389D-20 -3.7780336D-27 -4.0896546D-30  2.4796359D-34
  49   11  -4111.4347  0.0149390636 -9.7417542D-09  6.5547370D-15 -1.0940833D-20 -4.3150190D-27 -4.0513902D-30  2.4896009D-34
  49   12  -4111.0762  0.0149385960 -9.7412823D-09  6.5536866D-15 -1.0941387D-20 -4.8954716D-27 -4.0094682D-30  2.5003085D-34
  49   13  -4110.6878  0.0149380895 -9.7407712D-09  6.5525487D-15 -1.0942063D-20 -5.5176103D-27 -3.9638619D-30  2.5115692D-34
  49   14  -4110.2695  0.0149375440 -9.7402208D-09  6.5513232D-15 -1.0942881D-20 -6.1792796D-27 -3.9145169D-30  2.5233758D-34
  49   15  -4109.8214  0.0149369596 -9.7396312D-09  6.5500100D-15 -1.0943859D-20 -6.8790314D-27 -3.8614193D-30  2.5355321D-34
  49   16  -4109.3434  0.0149363363 -9.7390025D-09  6.5486091D-15 -1.0945024D-20 -7.6151073D-27 -3.8044399D-30  2.5481067D-34
  49   17  -4108.8356  0.0149356741 -9.7383346D-09  6.5471204D-15 -1.0946381D-20 -8.3847747D-27 -3.7436706D-30  2.5608789D-34
  49   18  -4108.2979  0.0149349729 -9.7376276D-09  6.5455440D-15 -1.0947962D-20 -9.1861771D-27 -3.6789718D-30  2.5737775D-34
  49   19  -4107.7304  0.0149342329 -9.7368815D-09  6.5438798D-15 -1.0949788D-20 -1.0017676D-26 -3.6103266D-30  2.5868625D-34
  49   20  -4107.1331  0.0149334540 -9.7360964D-09  6.5421277D-15 -1.0951878D-20 -1.0875737D-26 -3.5377056D-30  2.5998247D-34
  50    0  -4074.9589  0.0149023074 -9.7615205D-09  6.5607244D-15 -1.1570252D-20  3.2811216D-26 -9.4722271D-31 -1.6345693D-34
  50    1  -4074.9291  0.0149022683 -9.7614812D-09  6.5606318D-15 -1.1569923D-20  3.2799812D-26 -9.4952090D-31 -1.6341777D-34
  50    2  -4074.8695  0.0149021902 -9.7614024D-09  6.5604467D-15 -1.1569268D-20  3.2776899D-26 -9.5408909D-31 -1.6333564D-34
  50    3  -4074.7801  0.0149020731 -9.7612844D-09  6.5601691D-15 -1.1568286D-20  3.2742310D-26 -9.6093295D-31 -1.6321221D-34
  50    4  -4074.6609  0.0149019169 -9.7611269D-09  6.5597989D-15 -1.1566976D-20  3.2695971D-26 -9.7008298D-31 -1.6305403D-34
  50    5  -4074.5119  0.0149017217 -9.7609301D-09  6.5593363D-15 -1.1565343D-20  3.2637550D-26 -9.8149169D-31 -1.6285213D-34
  50    6  -4074.3330  0.0149014874 -9.7606940D-09  6.5587812D-15 -1.1563386D-20  3.2566116D-26 -9.9515990D-31 -1.6259395D-34
  50    7  -4074.1244  0.0149012141 -9.7604186D-09  6.5581337D-15 -1.1561109D-20  3.2482421D-26 -1.0110973D-30 -1.6230678D-34
  50    8  -4073.8860  0.0149009018 -9.7601038D-09  6.5573939D-15 -1.1558517D-20  3.2384265D-26 -1.0292392D-30 -1.6194509D-34
  50    9  -4073.6178  0.0149005504 -9.7597497D-09  6.5565618D-15 -1.1555607D-20  3.2271891D-26 -1.0496142D-30 -1.6152783D-34
  50   10  -4073.3198  0.0149001601 -9.7593563D-09  6.5556374D-15 -1.1552384D-20  3.2144656D-26 -1.0721957D-30 -1.6105728D-34
  50   11  -4072.9920  0.0148997307 -9.7589237D-09  6.5546210D-15 -1.1548856D-20  3.2001659D-26 -1.0969688D-30 -1.6051491D-34
  50   12  -4072.6344  0.0148992622 -9.7584518D-09  6.5535125D-15 -1.1545027D-20  3.1841426D-26 -1.1238624D-30 -1.5989292D-34
  50   13  -4072.2470  0.0148987548 -9.7579407D-09  6.5523120D-15 -1.1540897D-20  3.1663854D-26 -1.1529300D-30 -1.5919985D-34
  50   14  -4071.8299  0.0148982084 -9.7573903D-09  6.5510197D-15 -1.1536479D-20  3.1467452D-26 -1.1840304D-30 -1.5841649D-34
  50   15  -4071.3829  0.0148976230 -9.7568008D-09  6.5496356D-15 -1.1531775D-20  3.1251476D-26 -1.2172158D-30 -1.5754387D-34
  50   16  -4070.9062  0.0148969985 -9.7561721D-09  6.5481598D-15 -1.1526795D-20  3.1014334D-26 -1.2523887D-30 -1.5656766D-34
  50   17  -4070.3997  0.0148963352 -9.7555043D-09  6.5465925D-15 -1.1521544D-20  3.0755344D-26 -1.2895274D-30 -1.5548860D-34
  50   18  -4069.8635  0.0148956328 -9.7547973D-09  6.5449339D-15 -1.1516031D-20  3.0472189D-26 -1.3285637D-30 -1.5428108D-34
  50   19  -4069.2975  0.0148948914 -9.7540513D-09  6.5431838D-15 -1.1510273D-20  3.0164702D-26 -1.3694244D-30 -1.5295605D-34
  50   20  -4068.7017  0.0148941112 -9.7532662D-09  6.5413427D-15 -1.1504273D-20  2.9831039D-26 -1.4120427D-30 -1.5149202D-34
  51    0  -4036.6575  0.0148628974 -9.7793443D-09  6.5576972D-15 -1.2959630D-20 -1.3152879D-26  6.1666748D-30  2.9927571D-34
  51    1  -4036.6278  0.0148628583 -9.7793050D-09  6.5575935D-15 -1.2959760D-20 -1.3078653D-26  6.1708501D-30  2.9908551D-34
  51    2  -4036.5684  0.0148627801 -9.7792263D-09  6.5573862D-15 -1.2960019D-20 -1.2930446D-26  6.1792180D-30  2.9870944D-34
  51    3  -4036.4792  0.0148626627 -9.7791083D-09  6.5570751D-15 -1.2960405D-20 -1.2707766D-26  6.1917569D-30  2.9815138D-34
  51    4  -4036.3603  0.0148625063 -9.7789509D-09  6.5566604D-15 -1.2960908D-20 -1.2410344D-26  6.2084423D-30  2.9739982D-34
  51    5  -4036.2117  0.0148623107 -9.7787542D-09  6.5561419D-15 -1.2961518D-20 -1.2036968D-26  6.2292082D-30  2.9644868D-34
  51    6  -4036.0333  0.0148620760 -9.7785182D-09  6.5555198D-15 -1.2962227D-20 -1.1587992D-26  6.2540813D-30  2.9531068D-34
  51    7  -4035.8252  0.0148618022 -9.7782429D-09  6.5547939D-15 -1.2963020D-20 -1.1061293D-26  6.2829442D-30  2.9396159D-34
  51    8  -4035.5875  0.0148614893 -9.7779283D-09  6.5539642D-15 -1.2963882D-20 -1.0456445D-26  6.3157858D-30  2.9240874D-34
  51    9  -4035.3200  0.0148611373 -9.7775744D-09  6.5530307D-15 -1.2964792D-20 -9.7718748D-27  6.3525153D-30  2.9064265D-34
  51   10  -4035.0227  0.0148607462 -9.7771812D-09  6.5519935D-15 -1.2965731D-20 -9.0073268D-27  6.3930736D-30  2.8866449D-34
  51   11  -4034.6958  0.0148603160 -9.7767488D-09  6.5508525D-15 -1.2966675D-20 -8.1607895D-27  6.4373632D-30  2.8646200D-34
  51   12  -4034.3392  0.0148598468 -9.7762772D-09  6.5496077D-15 -1.2967597D-20 -7.2302412D-27  6.4852782D-30  2.8402445D-34
  51   13  -4033.9528  0.0148593384 -9.7757664D-09  6.5482590D-15 -1.2968471D-20 -6.2145178D-27  6.5367312D-30  2.8135017D-34
  51   14  -4033.5368  0.0148587910 -9.7752164D-09  6.5468065D-15 -1.2969266D-20 -5.1114505D-27  6.5915916D-30  2.7842095D-34
  51   15  -4033.0910  0.0148582045 -9.7746273D-09  6.5452501D-15 -1.2969942D-20 -3.9198308D-27  6.6497190D-30  2.7524165D-34
  51   16  -4032.6156  0.0148575789 -9.7739990D-09  6.5435900D-15 -1.2970467D-20 -2.6377017D-27  6.7110095D-30  2.7180336D-34
  51   17  -4032.1104  0.0148569143 -9.7733316D-09  6.5418259D-15 -1.2970797D-20 -1.2617624D-27  6.7752271D-30  2.6806766D-34
  51   18  -4031.5756  0.0148562107 -9.7726252D-09  6.5399581D-15 -1.2970894D-20  2.0901525D-28  6.8422730D-30  2.6405596D-34
  51   19  -4031.0111  0.0148554680 -9.7718798D-09  6.5379866D-15 -1.2970707D-20  1.7766750D-27  6.9119672D-30  2.5974852D-34
  51   20  -4030.4168  0.0148546863 -9.7710953D-09  6.5359113D-15 -1.2970183D-20  3.4442638D-27  6.9840404D-30  2.5512547D-34
  52    0  -3998.5029  0.0148233958 -9.7982010D-09  6.5563854D-15 -8.6868915D-21  2.0610607D-25 -5.9831981D-30 -5.5665803D-34
  52    1  -3998.4733  0.0148233566 -9.7981617D-09  6.5563159D-15 -8.6848307D-21  2.0603413D-25 -5.9909880D-30 -5.5647284D-34
  52    2  -3998.4140  0.0148232782 -9.7980830D-09  6.5561770D-15 -8.6807115D-21  2.0588997D-25 -6.0065548D-30 -5.5609889D-34
  52    3  -3998.3250  0.0148231606 -9.7979650D-09  6.5559688D-15 -8.6745374D-21  2.0567337D-25 -6.0299154D-30 -5.5554615D-34
  52    4  -3998.2064  0.0148230038 -9.7978077D-09  6.5556913D-15 -8.6663176D-21  2.0538306D-25 -6.0609895D-30 -5.5479722D-34
  52    5  -3998.0582  0.0148228079 -9.7976110D-09  6.5553449D-15 -8.6560590D-21  2.0501831D-25 -6.0997863D-30 -5.5385599D-34
  52    6  -3997.8803  0.0148225728 -9.7973750D-09  6.5549297D-15 -8.6437693D-21  2.0457768D-25 -6.1462771D-30 -5.5272266D-34
  52    7  -3997.6728  0.0148222984 -9.7970997D-09  6.5544460D-15 -8.6294679D-21  2.0405894D-25 -6.2003577D-30 -5.5136948D-34
  52    8  -3997.4357  0.0148219849 -9.7967851D-09  6.5538943D-15 -8.6131643D-21  2.0346096D-25 -6.2620571D-30 -5.4982103D-34
  52    9  -3997.1689  0.0148216322 -9.7964312D-09  6.5532748D-15 -8.5948856D-21  2.0278062D-25 -6.3312067D-30 -5.4803907D-34
  52   10  -3996.8724  0.0148212404 -9.7960381D-09  6.5525880D-15 -8.5746460D-21  2.0201671D-25 -6.4077858D-30 -5.4603979D-34
  52   11  -3996.5464  0.0148208094 -9.7956056D-09  6.5518344D-15 -8.5524694D-21  2.0116502D-25 -6.4917126D-30 -5.4379351D-34
  52   12  -3996.1907  0.0148203392 -9.7951339D-09  6.5510145D-15 -8.5283866D-21  2.0022337D-25 -6.5828515D-30 -5.4129984D-34
  52   13  -3995.8054  0.0148198299 -9.7946230D-09  6.5501289D-15 -8.5024236D-21  1.9918893D-25 -6.6811363D-30 -5.3855741D-34
  52   14  -3995.3904  0.0148192814 -9.7940728D-09  6.5491782D-15 -8.4746191D-21  1.9805760D-25 -6.7863692D-30 -5.3553244D-34
  52   15  -3994.9458  0.0148186938 -9.7934834D-09  6.5481630D-15 -8.4450012D-21  1.9682606D-25 -6.8984984D-30 -5.3223432D-34
  52   16  -3994.4717  0.0148180670 -9.7928548D-09  6.5470841D-15 -8.4136153D-21  1.9549009D-25 -7.0173227D-30 -5.2862936D-34
  52   17  -3993.9679  0.0148174011 -9.7921871D-09  6.5459421D-15 -8.3805039D-21  1.9404582D-25 -7.1426687D-30 -5.2471615D-34
  52   18  -3993.4344  0.0148166961 -9.7914802D-09  6.5447378D-15 -8.3457151D-21  1.9248886D-25 -7.2743763D-30 -5.2047865D-34
  52   19  -3992.8714  0.0148159520 -9.7907342D-09  6.5434720D-15 -8.3093008D-21  1.9081441D-25 -7.4122095D-30 -5.1588979D-34
  52   20  -3992.2788  0.0148151687 -9.7899490D-09  6.5421456D-15 -8.2713170D-21  1.8901793D-25 -7.5559665D-30 -5.1094144D-34
  53    0  -3960.4953  0.0147837961 -9.8163864D-09  6.6637877D-15 -9.7505509D-21 -1.8579509D-25 -2.9322561D-31  6.1732690D-34
  53    1  -3960.4657  0.0147837568 -9.8163464D-09  6.6637097D-15 -9.7524096D-21 -1.8579890D-25 -2.8457534D-31  6.1726337D-34
  53    2  -3960.4066  0.0147836783 -9.8162665D-09  6.6635536D-15 -9.7561258D-21 -1.8580511D-25 -2.6728693D-31  6.1712116D-34
  53    3  -3960.3179  0.0147835605 -9.8161465D-09  6.6633194D-15 -9.7617002D-21 -1.8581420D-25 -2.4137289D-31  6.1691507D-34
  53    4  -3960.1996  0.0147834034 -9.8159866D-09  6.6630069D-15 -9.7691321D-21 -1.8582543D-25 -2.0683866D-31  6.1663574D-34
  53    5  -3960.0518  0.0147832071 -9.8157867D-09  6.6626160D-15 -9.7784237D-21 -1.8583665D-25 -1.6368248D-31  6.1627330D-34
  53    6  -3959.8744  0.0147829716 -9.8155469D-09  6.6621463D-15 -9.7895728D-21 -1.8584649D-25 -1.1194114D-31  6.1582473D-34
  53    7  -3959.6674  0.0147826967 -9.8152671D-09  6.6615977D-15 -9.8025851D-21 -1.8585312D-25 -5.1611673D-32  6.1528657D-34
  53    8  -3959.4309  0.0147823826 -9.8149473D-09  6.6609699D-15 -9.8174507D-21 -1.8585459D-25  1.7251977D-32  6.1464961D-34
  53    9  -3959.1648  0.0147820293 -9.8145877D-09  6.6602624D-15 -9.8341790D-21 -1.8584862D-25  9.4666419D-32  6.1390984D-34
  53   10  -3958.8692  0.0147816367 -9.8141881D-09  6.6594750D-15 -9.8527619D-21 -1.8583209D-25  1.8054365D-31  6.1304908D-34
  53   11  -3958.5440  0.0147812049 -9.8137486D-09  6.6586070D-15 -9.8732034D-21 -1.8580193D-25  2.7489145D-31  6.1206696D-34
  53   12  -3958.1892  0.0147807339 -9.8132692D-09  6.6576581D-15 -9.8954943D-21 -1.8575489D-25  3.7760374D-31  6.1094040D-34
  53   13  -3957.8050  0.0147802236 -9.8127499D-09  6.6566277D-15 -9.9196407D-21 -1.8568760D-25  4.8870035D-31  6.0967879D-34
  53   14  -3957.3911  0.0147796741 -9.8121908D-09  6.6555153D-15 -9.9456309D-21 -1.8559531D-25  6.0805298D-31  6.0824057D-34
  53   15  -3956.9477  0.0147790854 -9.8115919D-09  6.6543202D-15 -9.9734611D-21 -1.8547466D-25  7.3561142D-31  6.0663437D-34
  53   16  -3956.4748  0.0147784575 -9.8109531D-09  6.6530416D-15 -1.0003125D-20 -1.8531984D-25  8.7129115D-31  6.0481113D-34
  53   17  -3955.9724  0.0147777903 -9.8102746D-09  6.6516791D-15 -1.0034613D-20 -1.8512801D-25  1.0150140D-30  6.0280949D-34
  53   18  -3955.4404  0.0147770840 -9.8095563D-09  6.6502317D-15 -1.0067916D-20 -1.8489203D-25  1.1666381D-30  6.0056002D-34
  53   19  -3954.8789  0.0147763385 -9.8087982D-09  6.6486987D-15 -1.0103018D-20 -1.8460779D-25  1.3260407D-30  5.9807572D-34
  53   20  -3954.2878  0.0147755539 -9.8080005D-09  6.6470793D-15 -1.0139908D-20 -1.8426961D-25  1.4931288D-30  5.9532345D-34
  54    0  -3922.6349  0.0147441114 -9.8341793D-09  6.6609773D-15 -1.1882084D-20  8.9689088D-26  2.1466200D-30 -3.8026645D-34
  54    1  -3922.6054  0.0147440721 -9.8341393D-09  6.6608822D-15 -1.1881189D-20  8.9714571D-26  2.1413140D-30 -3.8022493D-34
  54    2  -3922.5464  0.0147439934 -9.8340594D-09  6.6606922D-15 -1.1879393D-20  8.9765834D-26  2.1306600D-30 -3.8016266D-34
  54    3  -3922.4580  0.0147438754 -9.8339395D-09  6.6604071D-15 -1.1876700D-20  8.9842383D-26  2.1146996D-30 -3.8005988D-34
  54    4  -3922.3400  0.0147437181 -9.8337797D-09  6.6600271D-15 -1.1873107D-20  8.9943514D-26  2.0934337D-30 -3.7991923D-34
  54    5  -3922.1926  0.0147435214 -9.8335799D-09  6.6595522D-15 -1.1868602D-20  9.0068500D-26  2.0668123D-30 -3.7974480D-34
  54    6  -3922.0157  0.0147432854 -9.8333401D-09  6.6589827D-15 -1.1863196D-20  9.0215868D-26  2.0349401D-30 -3.7951253D-34
  54    7  -3921.8093  0.0147430100 -9.8330605D-09  6.6583185D-15 -1.1856873D-20  9.0384989D-26  1.9977577D-30 -3.7923595D-34
  54    8  -3921.5734  0.0147426954 -9.8327409D-09  6.6575599D-15 -1.1849635D-20  9.0574873D-26  1.9553086D-30 -3.7889893D-34
  54    9  -3921.3080  0.0147423414 -9.8323814D-09  6.6567070D-15 -1.1841475D-20  9.0783665D-26  1.9075870D-30 -3.7850421D-34
  54   10  -3921.0132  0.0147419481 -9.8319820D-09  6.6557601D-15 -1.1832384D-20  9.1009652D-26  1.8546142D-30 -3.7804670D-34
  54   11  -3920.6888  0.0147415155 -9.8315428D-09  6.6547193D-15 -1.1822361D-20  9.1250554D-26  1.7964458D-30 -3.7749151D-34
  54   12  -3920.3351  0.0147410436 -9.8310637D-09  6.6535848D-15 -1.1811395D-20  9.1504610D-26  1.7330840D-30 -3.7685138D-34
  54   13  -3919.9518  0.0147405324 -9.8305448D-09  6.6523571D-15 -1.1799482D-20  9.1769473D-26  1.6645534D-30 -3.7611452D-34
  54   14  -3919.5391  0.0147399819 -9.8299860D-09  6.6510363D-15 -1.1786614D-20  9.2043080D-26  1.5909186D-30 -3.7526935D-34
  54   15  -3919.0969  0.0147393922 -9.8293875D-09  6.6496227D-15 -1.1772788D-20  9.2322035D-26  1.5122281D-30 -3.7429703D-34
  54   16  -3918.6252  0.0147387631 -9.8287492D-09  6.6481167D-15 -1.1757994D-20  9.2604456D-26  1.4285207D-30 -3.7319455D-34
  54   17  -3918.1241  0.0147380948 -9.8280712D-09  6.6465187D-15 -1.1742226D-20  9.2887405D-26  1.3398209D-30 -3.7195918D-34
  54   18  -3917.5936  0.0147373872 -9.8273534D-09  6.6448290D-15 -1.1725480D-20  9.3166667D-26  1.2462506D-30 -3.7055617D-34
  54   19  -3917.0336  0.0147366403 -9.8265960D-09  6.6430481D-15 -1.1707751D-20  9.3439363D-26  1.1478904D-30 -3.6896963D-34
  54   20  -3916.4441  0.0147358542 -9.8257990D-09  6.6411764D-15 -1.1689038D-20  9.3702152D-26  1.0448618D-30 -3.6718378D-34
  55    0  -3884.9219  0.0147043360 -9.8524853D-09  6.6853342D-15 -1.1003756D-20  2.8129282D-26  2.7714430D-30  2.0536353D-34
  55    1  -3884.8925  0.0147042966 -9.8524452D-09  6.6852462D-15 -1.1003476D-20  2.8162823D-26  2.7743247D-30  2.0520741D-34
  55    2  -3884.8337  0.0147042178 -9.8523650D-09  6.6850701D-15 -1.1002910D-20  2.8229614D-26  2.7800513D-30  2.0489985D-34
  55    3  -3884.7455  0.0147040995 -9.8522447D-09  6.6848061D-15 -1.1002063D-20  2.8329498D-26  2.7886670D-30  2.0445371D-34
  55    4  -3884.6279  0.0147039419 -9.8520842D-09  6.6844540D-15 -1.1000926D-20  2.8463634D-26  2.8000941D-30  2.0384022D-34
  55    5  -3884.4808  0.0147037448 -9.8518837D-09  6.6840140D-15 -1.0999500D-20  2.8632272D-26  2.8143364D-30  2.0306803D-34
  55    6  -3884.3044  0.0147035084 -9.8516431D-09  6.6834861D-15 -1.0997777D-20  2.8835602D-26  2.8313591D-30  2.0214212D-34
  55    7  -3884.0985  0.0147032326 -9.8513624D-09  6.6828703D-15 -1.0995748D-20  2.9074047D-26  2.8510999D-30  2.0105013D-34
  55    8  -3883.8633  0.0147029173 -9.8510416D-09  6.6821666D-15 -1.0993414D-20  2.9348899D-26  2.8735619D-30  1.9978574D-34
  55    9  -3883.5986  0.0147025627 -9.8506808D-09  6.6813752D-15 -1.0990757D-20  2.9661057D-26  2.8986339D-30  1.9833995D-34
  55   10  -3883.3046  0.0147021687 -9.8502800D-09  6.6804960D-15 -1.0987773D-20  3.0010121D-26  2.9262981D-30  1.9672655D-34
  55   11  -3882.9811  0.0147017353 -9.8498391D-09  6.6795293D-15 -1.0984450D-20  3.0398553D-26  2.9564385D-30  1.9491037D-34
  55   12  -3882.6283  0.0147012625 -9.8493582D-09  6.6784749D-15 -1.0980778D-20  3.0826556D-26  2.9890281D-30  1.9290988D-34
  55   13  -3882.2461  0.0147007503 -9.8488373D-09  6.6773332D-15 -1.0976739D-20  3.1295185D-26  3.0239408D-30  1.9071349D-34
  55   14  -3881.8345  0.0147001988 -9.8482765D-09  6.6761040D-15 -1.0972321D-20  3.1806711D-26  3.0610678D-30  1.8828668D-34
  55   15  -3881.3935  0.0146996079 -9.8476757D-09  6.6747876D-15 -1.0967512D-20  3.2361369D-26  3.1003469D-30  1.8564671D-34
  55   16  -3880.9231  0.0146989777 -9.8470350D-09  6.6733841D-15 -1.0962283D-20  3.2960387D-26  3.1416019D-30  1.8278374D-34
  55   17  -3880.4233  0.0146983081 -9.8463543D-09  6.6718936D-15 -1.0956626D-20  3.3605696D-26  3.1847394D-30  1.7968170D-34
  55   18  -3879.8942  0.0146975992 -9.8456339D-09  6.6703163D-15 -1.0950516D-20  3.4298266D-26  3.2296075D-30  1.7633220D-34
  55   19  -3879.3357  0.0146968510 -9.8448735D-09  6.6686523D-15 -1.0943929D-20  3.5039874D-26  3.2760271D-30  1.7271836D-34
  55   20  -3878.7479  0.0146960634 -9.8440734D-09  6.6669018D-15 -1.0936840D-20  3.5832608D-26  3.3238220D-30  1.6882079D-34
  56    0  -3847.3566  0.0146644668 -9.8708147D-09  6.7348442D-15 -8.3264829D-21  8.0731582D-26 -7.8443287D-30 -3.5171862D-34
  56    1  -3847.3273  0.0146644273 -9.8707743D-09  6.7347777D-15 -8.3256730D-21  8.0636595D-26 -7.8492566D-30 -3.5143953D-34
  56    2  -3847.2687  0.0146643484 -9.8706935D-09  6.7346445D-15 -8.3240637D-21  8.0448622D-26 -7.8590812D-30 -3.5092435D-34
  56    3  -3847.1807  0.0146642299 -9.8705723D-09  6.7344447D-15 -8.3216542D-21  8.0165095D-26 -7.8738065D-30 -3.5012014D-34
  56    4  -3847.0634  0.0146640720 -9.8704106D-09  6.7341784D-15 -8.3184573D-21  7.9787538D-26 -7.8933728D-30 -3.4907403D-34
  56    5  -3846.9167  0.0146638746 -9.8702086D-09  6.7338458D-15 -8.3144796D-21  7.9312611D-26 -7.9177614D-30 -3.4772968D-34
  56    6  -3846.7407  0.0146636377 -9.8699662D-09  6.7334468D-15 -8.3097362D-21  7.8741456D-26 -7.9469141D-30 -3.4612636D-34
  56    7  -3846.5355  0.0146633613 -9.8696834D-09  6.7329816D-15 -8.3042494D-21  7.8072685D-26 -7.9807360D-30 -3.4423686D-34
  56    8  -3846.3008  0.0146630455 -9.8693602D-09  6.7324503D-15 -8.2980357D-21  7.7304722D-26 -8.0191568D-30 -3.4206768D-34
  56    9  -3846.0369  0.0146626902 -9.8689967D-09  6.7318532D-15 -8.2911149D-21  7.6435981D-26 -8.0621116D-30 -3.3959346D-34
  56   10  -3845.7437  0.0146622955 -9.8685928D-09  6.7311902D-15 -8.2835220D-21  7.5465914D-26 -8.1094616D-30 -3.3683284D-34
  56   11  -3845.4211  0.0146618613 -9.8681486D-09  6.7304616D-15 -8.2752784D-21  7.4392231D-26 -8.1610956D-30 -3.3376683D-34
  56   12  -3845.0692  0.0146613876 -9.8676640D-09  6.7296676D-15 -8.2664207D-21  7.3212771D-26 -8.2168976D-30 -3.3037424D-34
  56   13  -3844.6880  0.0146608745 -9.8671391D-09  6.7288084D-15 -8.2569873D-21  7.1926327D-26 -8.2766833D-30 -3.2666118D-34
  56   14  -3844.2775  0.0146603220 -9.8665740D-09  6.7278841D-15 -8.2470145D-21  7.0530335D-26 -8.3403194D-30 -3.2260911D-34
  56   15  -3843.8377  0.0146597300 -9.8659685D-09  6.7268951D-15 -8.2365477D-21  6.9023142D-26 -8.4076009D-30 -3.1822311D-34
  56   16  -3843.3686  0.0146590986 -9.8653228D-09  6.7258416D-15 -8.2256345D-21  6.7401805D-26 -8.4783431D-30 -3.1346457D-34
  56   17  -3842.8702  0.0146584278 -9.8646368D-09  6.7247236D-15 -8.2143244D-21  6.5665176D-26 -8.5523479D-30 -3.0835919D-34
  56   18  -3842.3425  0.0146577175 -9.8639106D-09  6.7235416D-15 -8.2026711D-21  6.3809173D-26 -8.6293587D-30 -3.0285799D-34
  56   19  -3841.7856  0.0146569679 -9.8631442D-09  6.7222957D-15 -8.1907327D-21  6.1832891D-26 -8.7091622D-30 -2.9697966D-34
  56   20  -3841.1993  0.0146561789 -9.8623376D-09  6.7209862D-15 -8.1785771D-21  5.9732330D-26 -8.7914084D-30 -2.9067292D-34
  57    0  -3809.9392  0.0146245081 -9.8882369D-09  6.8077123D-15 -1.2160808D-20 -1.7834537D-25  5.1116776D-30  6.0346320D-34
  57    1  -3809.9099  0.0146244686 -9.8881960D-09  6.8076150D-15 -1.2162590D-20 -1.7828428D-25  5.1201331D-30  6.0329862D-34
  57    2  -3809.8514  0.0146243895 -9.8881143D-09  6.8074204D-15 -1.2166154D-20 -1.7816105D-25  5.1369871D-30  6.0294245D-34
  57    3  -3809.7637  0.0146242708 -9.8879918D-09  6.8071283D-15 -1.2171495D-20 -1.7797532D-25  5.1623025D-30  6.0241229D-34
  57    4  -3809.6467  0.0146241126 -9.8878284D-09  6.8067387D-15 -1.2178609D-20 -1.7772615D-25  5.1959977D-30  6.0170043D-34
  57    5  -3809.5004  0.0146239148 -9.8876242D-09  6.8062514D-15 -1.2187490D-20 -1.7741454D-25  5.2381439D-30  6.0084468D-34
  57    6  -3809.3250  0.0146236775 -9.8873792D-09  6.8056661D-15 -1.2198124D-20 -1.7703482D-25  5.2885565D-30  5.9975793D-34
  57    7  -3809.1202  0.0146234007 -9.8870934D-09  6.8049827D-15 -1.2210500D-20 -1.7658792D-25  5.3472522D-30  5.9848426D-34
  57    8  -3808.8863  0.0146230843 -9.8867668D-09  6.8042007D-15 -1.2224606D-20 -1.7607165D-25  5.4142109D-30  5.9702339D-34
  57    9  -3808.6230  0.0146227284 -9.8863994D-09  6.8033200D-15 -1.2240425D-20 -1.7548283D-25  5.4893235D-30  5.9534366D-34
  57   10  -3808.3306  0.0146223330 -9.8859912D-09  6.8023401D-15 -1.2257942D-20 -1.7481908D-25  5.5725387D-30  5.9344411D-34
  57   11  -3808.0089  0.0146218980 -9.8855423D-09  6.8012605D-15 -1.2277130D-20 -1.7407766D-25  5.6637760D-30  5.9132732D-34
  57   12  -3807.6580  0.0146214235 -9.8850526D-09  6.8000809D-15 -1.2297973D-20 -1.7325422D-25  5.7629092D-30  5.8895042D-34
  57   13  -3807.2778  0.0146209095 -9.8845223D-09  6.7988008D-15 -1.2320435D-20 -1.7234729D-25  5.8698581D-30  5.8633611D-34
  57   14  -3806.8685  0.0146203560 -9.8839512D-09  6.7974195D-15 -1.2344493D-20 -1.7135126D-25  5.9844925D-30  5.8345291D-34
  57   15  -3806.4299  0.0146197629 -9.8833395D-09  6.7959366D-15 -1.2370117D-20 -1.7026301D-25  6.1067071D-30  5.8029894D-34
  57   16  -3805.9620  0.0146191304 -9.8826872D-09  6.7943515D-15 -1.2397263D-20 -1.6907805D-25  6.2362911D-30  5.7685289D-34
  57   17  -3805.4650  0.0146184584 -9.8819943D-09  6.7926636D-15 -1.2425897D-20 -1.6779241D-25  6.3731689D-30  5.7311355D-34
  57   18  -3804.9387  0.0146177470 -9.8812608D-09  6.7908721D-15 -1.2455974D-20 -1.6640019D-25  6.5170577D-30  5.6903839D-34
  57   19  -3804.3833  0.0146169960 -9.8804867D-09  6.7889764D-15 -1.2487451D-20 -1.6489710D-25  6.6678616D-30  5.6462324D-34
  57   20  -3803.7986  0.0146162056 -9.8796721D-09  6.7869757D-15 -1.2520267D-20 -1.6327757D-25  6.8252746D-30  5.5984656D-34
  58    0  -3772.6697  0.0145844661 -9.9060478D-09  6.7771136D-15 -1.1914348D-20  2.1230079D-25  4.2106312D-30 -5.2276010D-34
  58    1  -3772.6405  0.0145844265 -9.9060071D-09  6.7770183D-15 -1.1912224D-20  2.1235125D-25  4.2032972D-30 -5.2282874D-34
  58    2  -3772.5822  0.0145843473 -9.9059258D-09  6.7768277D-15 -1.1907976D-20  2.1245180D-25  4.1886494D-30 -5.2297314D-34
  58    3  -3772.4947  0.0145842284 -9.9058038D-09  6.7765420D-15 -1.1901600D-20  2.1260277D-25  4.1666745D-30 -5.2319520D-34
  58    4  -3772.3780  0.0145840699 -9.9056412D-09  6.7761613D-15 -1.1893091D-20  2.1280190D-25  4.1373542D-30 -5.2347785D-34
  58    5  -3772.2322  0.0145838718 -9.9054379D-09  6.7756858D-15 -1.1882446D-20  2.1304889D-25  4.1007290D-30 -5.2381403D-34
  58    6  -3772.0572  0.0145836341 -9.9051940D-09  6.7751157D-15 -1.1869655D-20  2.1334265D-25  4.0567003D-30 -5.2422777D-34
  58    7  -3771.8530  0.0145833567 -9.9049095D-09  6.7744515D-15 -1.1854708D-20  2.1368088D-25  4.0053093D-30 -5.2467597D-34
  58    8  -3771.6197  0.0145830398 -9.9045843D-09  6.7736933D-15 -1.1837598D-20  2.1406305D-25  3.9465146D-30 -5.2519023D-34
  58    9  -3771.3572  0.0145826832 -9.9042186D-09  6.7728417D-15 -1.1818315D-20  2.1448548D-25  3.8803149D-30 -5.2573748D-34
  58   10  -3771.0655  0.0145822870 -9.9038122D-09  6.7718971D-15 -1.1796842D-20  2.1494682D-25  3.8066550D-30 -5.2633033D-34
  58   11  -3770.7447  0.0145818513 -9.9033653D-09  6.7708600D-15 -1.1773168D-20  2.1544381D-25  3.7255499D-30 -5.2693666D-34
  58   12  -3770.3948  0.0145813759 -9.9028778D-09  6.7697310D-15 -1.1747285D-20  2.1597412D-25  3.6369779D-30 -5.2756690D-34
  58   13  -3770.0156  0.0145808610 -9.9023498D-09  6.7685108D-15 -1.1719169D-20  2.1653375D-25  3.5408931D-30 -5.2820305D-34
  58   14  -3769.6074  0.0145803065 -9.9017813D-09  6.7671999D-15 -1.1688815D-20  2.1711994D-25  3.4373131D-30 -5.2883551D-34
  58   15  -3769.1700  0.0145797124 -9.9011724D-09  6.7657992D-15 -1.1656202D-20  2.1772906D-25  3.3261963D-30 -5.2946109D-34
  58   16  -3768.7034  0.0145790787 -9.9005229D-09  6.7643094D-15 -1.1621315D-20  2.1835620D-25  3.2075211D-30 -5.3004845D-34
  58   17  -3768.2078  0.0145784055 -9.8998330D-09  6.7627315D-15 -1.1584137D-20  2.1899754D-25  3.0812781D-30 -5.3059810D-34
  58   18  -3767.6830  0.0145776928 -9.8991028D-09  6.7610662D-15 -1.1544661D-20  2.1964852D-25  2.9475395D-30 -5.3108289D-34
  58   19  -3767.1290  0.0145769405 -9.8983321D-09  6.7593146D-15 -1.1502864D-20  2.2030436D-25  2.8062027D-30 -5.3150802D-34
  58   20  -3766.5460  0.0145761486 -9.8975211D-09  6.7574777D-15 -1.1458740D-20  2.2095983D-25  2.6573588D-30 -5.3184533D-34
  59    0  -3735.5483  0.0145443304 -9.9241474D-09  6.8555998D-15 -7.4185956D-21  3.2927227D-26 -7.8396810D-30  7.8976567D-35
  59    1  -3735.5193  0.0145442907 -9.9241063D-09  6.8555404D-15 -7.4182683D-21  3.2833453D-26 -7.8385521D-30  7.9163158D-35
  59    2  -3735.4611  0.0145442113 -9.9240240D-09  6.8554218D-15 -7.4176140D-21  3.2645133D-26 -7.8363327D-30  7.9543387D-35
  59    3  -3735.3738  0.0145440923 -9.9239006D-09  6.8552438D-15 -7.4166372D-21  3.2362910D-26 -7.8329895D-30  8.0111831D-35
  59    4  -3735.2575  0.0145439335 -9.9237361D-09  6.8550064D-15 -7.4153510D-21  3.1987150D-26 -7.8284796D-30  8.0871201D-35
  59    5  -3735.1120  0.0145437350 -9.9235305D-09  6.8547099D-15 -7.4137626D-21  3.1517714D-26 -7.8228035D-30  8.1800479D-35
  59    6  -3734.9375  0.0145434968 -9.9232837D-09  6.8543541D-15 -7.4118901D-21  3.0954608D-26 -7.8158570D-30  8.2931391D-35
  59    7  -3734.7339  0.0145432190 -9.9229958D-09  6.8539390D-15 -7.4097452D-21  3.0298135D-26 -7.8076636D-30  8.4254877D-35
  59    8  -3734.5012  0.0145429015 -9.9226668D-09  6.8534649D-15 -7.4073505D-21  2.9549509D-26 -7.7981748D-30  8.5734060D-35
  59    9  -3734.2394  0.0145425442 -9.9222968D-09  6.8529316D-15 -7.4047309D-21  2.8708305D-26 -7.7872475D-30  8.7402373D-35
  59   10  -3733.9486  0.0145421474 -9.9218856D-09  6.8523394D-15 -7.4019056D-21  2.7774683D-26 -7.7748902D-30  8.9247946D-35
  59   11  -3733.6287  0.0145417108 -9.9214334D-09  6.8516882D-15 -7.3989067D-21  2.6748831D-26 -7.7609812D-30  9.1287647D-35
  59   12  -3733.2797  0.0145412346 -9.9209401D-09  6.8509780D-15 -7.3957612D-21  2.5632236D-26 -7.7454960D-30  9.3476672D-35
  59   13  -3732.9016  0.0145407187 -9.9204057D-09  6.8502090D-15 -7.3925099D-21  2.4425759D-26 -7.7282406D-30  9.5834924D-35
  59   14  -3732.4945  0.0145401632 -9.9198304D-09  6.8493812D-15 -7.3891808D-21  2.3128941D-26 -7.7092156D-30  9.8364978D-35
  59   15  -3732.0583  0.0145395680 -9.9192140D-09  6.8484948D-15 -7.3858145D-21  2.1742772D-26 -7.6882799D-30  1.0106207D-34
  59   16  -3731.5930  0.0145389332 -9.9185565D-09  6.8475496D-15 -7.3824558D-21  2.0268614D-26 -7.6653043D-30  1.0391521D-34
  59   17  -3731.0987  0.0145382588 -9.9178581D-09  6.8465458D-15 -7.3791429D-21  1.8707285D-26 -7.6401954D-30  1.0691121D-34
  59   18  -3730.5753  0.0145375447 -9.9171188D-09  6.8454834D-15 -7.3759225D-21  1.7060769D-26 -7.6128980D-30  1.1004369D-34
  59   19  -3730.0229  0.0145367910 -9.9163385D-09  6.8443625D-15 -7.3728475D-21  1.5327851D-26 -7.5831577D-30  1.1334185D-34
  59   20  -3729.4415  0.0145359978 -9.9155172D-09  6.8431831D-15 -7.3699637D-21  1.3511705D-26 -7.5509474D-30  1.1676551D-34
  60    0  -3698.5753  0.0145041093 -9.9408637D-09  6.9522236D-15 -9.9729697D-21 -1.0225389D-25  1.4528654D-30  2.3092315D-34
  60    1  -3698.5463  0.0145040695 -9.9408220D-09  6.9521439D-15 -9.9739938D-21 -1.0223730D-25  1.4561330D-30  2.3086908D-34
  60    2  -3698.4883  0.0145039900 -9.9407386D-09  6.9519842D-15 -9.9760374D-21 -1.0220183D-25  1.4625611D-30  2.3071104D-34
  60    3  -3698.4013  0.0145038707 -9.9406134D-09  6.9517448D-15 -9.9791055D-21 -1.0214903D-25  1.4722962D-30  2.3049937D-34
  60    4  -3698.2852  0.0145037117 -9.9404466D-09  6.9514254D-15 -9.9831866D-21 -1.0207800D-25  1.4851494D-30  2.3019802D-34
  60    5  -3698.1402  0.0145035129 -9.9402381D-09  6.9510259D-15 -9.9882888D-21 -1.0198832D-25  1.5012492D-30  2.2982487D-34
  60    6  -3697.9662  0.0145032743 -9.9399878D-09  6.9505464D-15 -9.9944072D-21 -1.0187991D-25  1.5205638D-30  2.2938443D-34
  60    7  -3697.7631  0.0145029960 -9.9396959D-09  6.9499865D-15 -1.0001533D-20 -1.0175092D-25  1.5430049D-30  2.2885371D-34
  60    8  -3697.5311  0.0145026779 -9.9393623D-09  6.9493461D-15 -1.0009664D-20 -1.0160181D-25  1.5685733D-30  2.2824490D-34
  60    9  -3697.2700  0.0145023201 -9.9389871D-09  6.9486251D-15 -1.0018804D-20 -1.0143060D-25  1.5973224D-30  2.2755768D-34
  60   10  -3696.9800  0.0145019225 -9.9385702D-09  6.9478232D-15 -1.0028937D-20 -1.0123743D-25  1.6291280D-30  2.2680191D-34
  60   11  -3696.6609  0.0145014853 -9.9381117D-09  6.9469402D-15 -1.0040062D-20 -1.0101983D-25  1.6639954D-30  2.2594176D-34
  60   12  -3696.3129  0.0145010082 -9.9376115D-09  6.9459757D-15 -1.0052168D-20 -1.0077719D-25  1.7018510D-30  2.2499335D-34
  60   13  -3695.9359  0.0145004915 -9.9370698D-09  6.9449296D-15 -1.0065252D-20 -1.0050863D-25  1.7427093D-30  2.2396397D-34
  60   14  -3695.5299  0.0144999350 -9.9364864D-09  6.9438016D-15 -1.0079304D-20 -1.0021276D-25  1.7865135D-30  2.2285129D-34
  60   15  -3695.0949  0.0144993389 -9.9358616D-09  6.9425911D-15 -1.0094311D-20 -9.9887426D-26  1.8331891D-30  2.2164173D-34
  60   16  -3694.6309  0.0144987030 -9.9351951D-09  6.9412980D-15 -1.0110266D-20 -9.9529953D-26  1.8826939D-30  2.2031126D-34
  60   17  -3694.1380  0.0144980274 -9.9344872D-09  6.9399219D-15 -1.0127149D-20 -9.9140528D-26  1.9349167D-30  2.1888761D-34
  60   18  -3693.6161  0.0144973122 -9.9337378D-09  6.9384623D-15 -1.0144958D-20 -9.8716179D-26  1.9898862D-30  2.1735878D-34
  60   19  -3693.0652  0.0144965572 -9.9329469D-09  6.9369188D-15 -1.0163671D-20 -9.8256261D-26  2.0475161D-30  2.1573725D-34
  60   20  -3692.4853  0.0144957626 -9.9321145D-09  6.9352911D-15 -1.0183273D-20 -9.7757439D-26  2.1076653D-30  2.1399263D-34
  61    0  -3661.7506  0.0144638152 -9.9570313D-09  6.9792139D-15 -1.1485240D-20  5.0472183D-26  3.4049124D-30 -1.2332544D-34
  61    1  -3661.7217  0.0144637754 -9.9569894D-09  6.9791221D-15 -1.1484735D-20  5.0512919D-26  3.4031855D-30 -1.2334087D-34
  61    2  -3661.6639  0.0144636957 -9.9569057D-09  6.9789383D-15 -1.1483723D-20  5.0594878D-26  3.3997099D-30 -1.2339835D-34
  61    3  -3661.5771  0.0144635762 -9.9567801D-09  6.9786627D-15 -1.1482205D-20  5.0716795D-26  3.3945528D-30 -1.2345038D-34
  61    4  -3661.4614  0.0144634169 -9.9566126D-09  6.9782953D-15 -1.1480172D-20  5.0880048D-26  3.3876203D-30 -1.2354565D-34
  61    5  -3661.3167  0.0144632178 -9.9564033D-09  6.9778362D-15 -1.1477624D-20  5.1082595D-26  3.3789818D-30 -1.2363646D-34
  61    6  -3661.1432  0.0144629788 -9.9561521D-09  6.9772853D-15 -1.1474552D-20  5.1325833D-26  3.3685931D-30 -1.2376427D-34
  61    7  -3660.9407  0.0144627001 -9.9558590D-09  6.9766428D-15 -1.1470949D-20  5.1608307D-26  3.3564602D-30 -1.2390177D-34
  61    8  -3660.7093  0.0144623815 -9.9555242D-09  6.9759088D-15 -1.1466807D-20  5.1929663D-26  3.3425762D-30 -1.2404864D-34
  61    9  -3660.4490  0.0144620231 -9.9551475D-09  6.9750834D-15 -1.1462119D-20  5.2289900D-26  3.3269288D-30 -1.2421814D-34
  61   10  -3660.1597  0.0144616249 -9.9547290D-09  6.9741666D-15 -1.1456869D-20  5.2688329D-26  3.3095191D-30 -1.2439924D-34
  61   11  -3659.8416  0.0144611869 -9.9542688D-09  6.9731587D-15 -1.1451049D-20  5.3123768D-26  3.2903448D-30 -1.2457464D-34
  61   12  -3659.4945  0.0144607091 -9.9537667D-09  6.9720597D-15 -1.1444646D-20  5.3596246D-26  3.2693929D-30 -1.2476062D-34
  61   13  -3659.1186  0.0144601915 -9.9532230D-09  6.9708698D-15 -1.1437643D-20  5.4104400D-26  3.2466632D-30 -1.2494392D-34
  61   14  -3658.7137  0.0144596341 -9.9526375D-09  6.9695892D-15 -1.1430033D-20  5.4647380D-26  3.2221732D-30 -1.2511724D-34
  61   15  -3658.2799  0.0144590370 -9.9520103D-09  6.9682181D-15 -1.1421791D-20  5.5225190D-26  3.1958706D-30 -1.2529404D-34
  61   16  -3657.8172  0.0144584001 -9.9513414D-09  6.9667567D-15 -1.1412907D-20  5.5836645D-26  3.1677802D-30 -1.2547517D-34
  61   17  -3657.3257  0.0144577234 -9.9506308D-09  6.9652052D-15 -1.1403357D-20  5.6479564D-26  3.1378805D-30 -1.2562379D-34
  61   18  -3656.8052  0.0144570070 -9.9498787D-09  6.9635638D-15 -1.1393132D-20  5.7153862D-26  3.1062333D-30 -1.2574961D-34
  61   19  -3656.2558  0.0144562509 -9.9490849D-09  6.9618329D-15 -1.1382208D-20  5.7857906D-26  3.0727926D-30 -1.2585472D-34
  61   20  -3655.6776  0.0144554550 -9.9482496D-09  6.9600126D-15 -1.1370562D-20  5.8591968D-26  3.0375166D-30 -1.2595255D-34
  62    0  -3625.0744  0.0144234482 -9.9732095D-09  7.0220034D-15 -9.5996650D-21  1.0185764D-25  1.1589068D-30 -8.8209500D-35
  62    1  -3625.0456  0.0144234083 -9.9731674D-09  7.0219266D-15 -9.5986484D-21  1.0187149D-25  1.1576658D-30 -8.8385064D-35
  62    2  -3624.9879  0.0144233285 -9.9730831D-09  7.0217730D-15 -9.5966082D-21  1.0189897D-25  1.1551882D-30 -8.8705793D-35
  62    3  -3624.9013  0.0144232088 -9.9729567D-09  7.0215427D-15 -9.5935515D-21  1.0194080D-25  1.1514594D-30 -8.9207380D-35
  62    4  -3624.7859  0.0144230492 -9.9727882D-09  7.0212358D-15 -9.5894699D-21  1.0199607D-25  1.1464080D-30 -8.9883552D-35
  62    5  -3624.6417  0.0144228498 -9.9725776D-09  7.0208523D-15 -9.5843706D-21  1.0206487D-25  1.1401212D-30 -9.0712487D-35
  62    6  -3624.4686  0.0144226105 -9.9723248D-09  7.0203924D-15 -9.5782435D-21  1.0214648D-25  1.1324495D-30 -9.1712617D-35
  62    7  -3624.2667  0.0144223312 -9.9720300D-09  7.0198563D-15 -9.5710920D-21  1.0224070D-25  1.1234265D-30 -9.2880483D-35
  62    8  -3624.0360  0.0144220121 -9.9716930D-09  7.0192439D-15 -9.5629064D-21  1.0234906D-25  1.1129120D-30 -9.4248594D-35
  62    9  -3623.7764  0.0144216532 -9.9713140D-09  7.0185558D-15 -9.5536916D-21  1.0246743D-25  1.1009961D-30 -9.5748699D-35
  62   10  -3623.4879  0.0144212543 -9.9708929D-09  7.0177919D-15 -9.5434369D-21  1.0259969D-25  1.0874217D-30 -9.7473057D-35
  62   11  -3623.1707  0.0144208156 -9.9704298D-09  7.0169526D-15 -9.5321446D-21  1.0274176D-25  1.0723001D-30 -9.9339133D-35
  62   12  -3622.8246  0.0144203370 -9.9699246D-09  7.0160380D-15 -9.5198059D-21  1.0289541D-25  1.0554147D-30 -1.0141992D-34
  62   13  -3622.4497  0.0144198186 -9.9693774D-09  7.0150487D-15 -9.5064179D-21  1.0305777D-25  1.0367643D-30 -1.0364332D-34
  62   14  -3622.0459  0.0144192603 -9.9687882D-09  7.0139848D-15 -9.4919781D-21  1.0323044D-25  1.0162235D-30 -1.0608226D-34
  62   15  -3621.6134  0.0144186622 -9.9681569D-09  7.0128467D-15 -9.4764779D-21  1.0341142D-25  9.9364954D-31 -1.0871186D-34
  62   16  -3621.1520  0.0144180243 -9.9674838D-09  7.0116348D-15 -9.4599184D-21  1.0359977D-25  9.6899130D-31 -1.1153294D-34
  62   17  -3620.6618  0.0144173465 -9.9667686D-09  7.0103494D-15 -9.4422875D-21  1.0379458D-25  9.4207468D-31 -1.1454206D-34
  62   18  -3620.1428  0.0144166290 -9.9660116D-09  7.0089911D-15 -9.4235896D-21  1.0399497D-25  9.1281861D-31 -1.1775429D-34
  62   19  -3619.5949  0.0144158716 -9.9652127D-09  7.0075602D-15 -9.4038101D-21  1.0419952D-25  8.8102436D-31 -1.2117424D-34
  62   20  -3619.0183  0.0144150744 -9.9643718D-09  7.0060572D-15 -9.3829475D-21  1.0440720D-25  8.4655833D-31 -1.2480337D-34
  63    0  -3588.5466  0.0143830107 -9.9886436D-09  7.1207050D-15 -7.6141875D-21 -5.7001978D-26 -1.3260528D-29 -1.3177160D-34
  63    1  -3588.5178  0.0143829708 -9.9886009D-09  7.1206441D-15 -7.6147571D-21 -5.7160891D-26 -1.3262377D-29 -1.3124838D-34
  63    2  -3588.4603  0.0143828908 -9.9885154D-09  7.1205222D-15 -7.6159050D-21 -5.7479448D-26 -1.3266017D-29 -1.3019627D-34
  63    3  -3588.3740  0.0143827710 -9.9883872D-09  7.1203394D-15 -7.6176381D-21 -5.7956170D-26 -1.3271483D-29 -1.2864664D-34
  63    4  -3588.2589  0.0143826112 -9.9882164D-09  7.1200956D-15 -7.6199659D-21 -5.8594005D-26 -1.3278624D-29 -1.2652188D-34
  63    5  -3588.1151  0.0143824114 -9.9880028D-09  7.1197908D-15 -7.6229141D-21 -5.9390977D-26 -1.3287411D-29 -1.2388953D-34
  63    6  -3587.9425  0.0143821717 -9.9877465D-09  7.1194248D-15 -7.6265077D-21 -6.0348281D-26 -1.3297658D-29 -1.2070779D-34
  63    7  -3587.7412  0.0143818920 -9.9874474D-09  7.1189976D-15 -7.6307718D-21 -6.1465760D-26 -1.3309276D-29 -1.1699177D-34
  63    8  -3587.5111  0.0143815725 -9.9871057D-09  7.1185091D-15 -7.6357383D-21 -6.2744278D-26 -1.3322172D-29 -1.1273183D-34
  63    9  -3587.2522  0.0143812129 -9.9867214D-09  7.1179591D-15 -7.6414491D-21 -6.4183674D-26 -1.3336084D-29 -1.0792897D-34
  63   10  -3586.9646  0.0143808135 -9.9862943D-09  7.1173475D-15 -7.6479492D-21 -6.5784608D-26 -1.3350812D-29 -1.0256609D-34
  63   11  -3586.6482  0.0143803741 -9.9858246D-09  7.1166742D-15 -7.6552823D-21 -6.7548321D-26 -1.3366147D-29 -9.6625968D-35
  63   12  -3586.3031  0.0143798948 -9.9853122D-09  7.1159389D-15 -7.6635045D-21 -6.9474069D-26 -1.3381826D-29 -9.0120351D-35
  63   13  -3585.9292  0.0143793755 -9.9847572D-09  7.1151414D-15 -7.6726694D-21 -7.1563156D-26 -1.3397605D-29 -8.3034203D-35
  63   14  -3585.5266  0.0143788164 -9.9841596D-09  7.1142815D-15 -7.6828476D-21 -7.3814959D-26 -1.3413110D-29 -7.5366234D-35
  63   15  -3585.0953  0.0143782174 -9.9835193D-09  7.1133589D-15 -7.6941005D-21 -7.6230426D-26 -1.3428079D-29 -6.7097326D-35
  63   16  -3584.6352  0.0143775785 -9.9828365D-09  7.1123732D-15 -7.7065052D-21 -7.8810560D-26 -1.3442106D-29 -5.8209663D-35
  63   17  -3584.1463  0.0143768997 -9.9821111D-09  7.1113242D-15 -7.7201352D-21 -8.1553753D-26 -1.3454850D-29 -4.8726962D-35
  63   18  -3583.6288  0.0143761810 -9.9813431D-09  7.1102115D-15 -7.7350779D-21 -8.4461343D-26 -1.3465843D-29 -3.8606518D-35
  63   19  -3583.0825  0.0143754224 -9.9805326D-09  7.1090345D-15 -7.7514178D-21 -8.7532012D-26 -1.3474673D-29 -2.7865726D-35
  63   20  -3582.5075  0.0143746240 -9.9796796D-09  7.1077929D-15 -7.7692449D-21 -9.0767308D-26 -1.3480895D-29 -1.6460551D-35
  64    0  -3552.1672  0.0143425152 -1.0002846D-08  7.1606720D-15 -1.5498946D-20 -2.0482827D-25  1.6549602D-29  7.7175085D-34
  64    1  -3552.1385  0.0143424752 -1.0002803D-08  7.1605480D-15 -1.5500989D-20 -2.0462917D-25  1.6560371D-29  7.7105417D-34
  64    2  -3552.0812  0.0143423952 -1.0002717D-08  7.1603000D-15 -1.5505081D-20 -2.0423191D-25  1.6581979D-29  7.6970353D-34
  64    3  -3551.9951  0.0143422751 -1.0002588D-08  7.1599278D-15 -1.5511198D-20 -2.0363387D-25  1.6614242D-29  7.6764020D-34
  64    4  -3551.8804  0.0143421151 -1.0002416D-08  7.1594313D-15 -1.5519327D-20 -2.0283554D-25  1.6657145D-29  7.6490056D-34
  64    5  -3551.7370  0.0143419151 -1.0002202D-08  7.1588103D-15 -1.5529445D-20 -2.0183484D-25  1.6710584D-29  7.6146492D-34
  64    6  -3551.5649  0.0143416750 -1.0001944D-08  7.1580646D-15 -1.5541519D-20 -2.0062890D-25  1.6774368D-29  7.5730513D-34
  64    7  -3551.3641  0.0143413950 -1.0001643D-08  7.1571939D-15 -1.5555514D-20 -1.9921668D-25  1.6848349D-29  7.5243600D-34
  64    8  -3551.1346  0.0143410749 -1.0001300D-08  7.1561978D-15 -1.5571385D-20 -1.9759563D-25  1.6932348D-29  7.4685430D-34
  64    9  -3550.8765  0.0143407149 -1.0000913D-08  7.1550761D-15 -1.5589087D-20 -1.9576216D-25  1.7026027D-29  7.4051540D-34
  64   10  -3550.5897  0.0143403148 -1.0000484D-08  7.1538282D-15 -1.5608559D-20 -1.9371260D-25  1.7129180D-29  7.3340336D-34
  64   11  -3550.2742  0.0143398748 -1.0000012D-08  7.1524537D-15 -1.5629743D-20 -1.9144394D-25  1.7241502D-29  7.2551444D-34
  64   12  -3549.9300  0.0143393948 -9.9994971D-09  7.1509521D-15 -1.5652568D-20 -1.8895236D-25  1.7362694D-29  7.1684930D-34
  64   13  -3549.5572  0.0143388749 -9.9989393D-09  7.1493230D-15 -1.5676955D-20 -1.8623351D-25  1.7492298D-29  7.0734981D-34
  64   14  -3549.1557  0.0143383150 -9.9983389D-09  7.1475657D-15 -1.5702821D-20 -1.8328347D-25  1.7629916D-29  6.9702650D-34
  64   15  -3548.7256  0.0143377151 -9.9976957D-09  7.1456797D-15 -1.5730077D-20 -1.8009692D-25  1.7775136D-29  6.8583395D-34
  64   16  -3548.2668  0.0143370752 -9.9970098D-09  7.1436644D-15 -1.5758619D-20 -1.7666950D-25  1.7927411D-29  6.7377379D-34
  64   17  -3547.7794  0.0143363955 -9.9962812D-09  7.1415192D-15 -1.5788339D-20 -1.7299602D-25  1.8086202D-29  6.6079013D-34
  64   18  -3547.2633  0.0143356758 -9.9955101D-09  7.1392435D-15 -1.5819126D-20 -1.6907213D-25  1.8251022D-29  6.4690647D-34
  64   19  -3546.7185  0.0143349161 -9.9946963D-09  7.1368366D-15 -1.5850853D-20 -1.6489062D-25  1.8421107D-29  6.3203040D-34
  64   20  -3546.1451  0.0143341166 -9.9938401D-09  7.1342978D-15 -1.5883388D-20 -1.6044929D-25  1.8595871D-29  6.1620745D-34
  65    0  -3515.9362  0.0143019619 -1.0018270D-08  7.0959913D-15 -1.1439130D-20  3.0506192D-25 -9.6038343D-30 -1.2384624D-33
  65    1  -3515.9076  0.0143019218 -1.0018228D-08  7.0958998D-15 -1.1436078D-20  3.0494692D-25 -9.6212223D-30 -1.2379448D-33
  65    2  -3515.8504  0.0143018417 -1.0018142D-08  7.0957169D-15 -1.1429984D-20  3.0471477D-25 -9.6558175D-30 -1.2368514D-33
  65    3  -3515.7646  0.0143017215 -1.0018015D-08  7.0954427D-15 -1.1420848D-20  3.0436699D-25 -9.7077221D-30 -1.2352619D-33
  65    4  -3515.6502  0.0143015612 -1.0017844D-08  7.0950774D-15 -1.1408678D-20  3.0389912D-25 -9.7768943D-30 -1.2330978D-33
  65    5  -3515.5071  0.0143013608 -1.0017632D-08  7.0946214D-15 -1.1393502D-20  3.0330934D-25 -9.8630660D-30 -1.2303679D-33
  65    6  -3515.3355  0.0143011204 -1.0017376D-08  7.0940750D-15 -1.1375325D-20  3.0259544D-25 -9.9662722D-30 -1.2270729D-33
  65    7  -3515.1353  0.0143008399 -1.0017078D-08  7.0934385D-15 -1.1354170D-20  3.0175400D-25 -1.0086380D-29 -1.2232139D-33
  65    8  -3514.9065  0.0143005194 -1.0016738D-08  7.0927126D-15 -1.1330070D-20  3.0077830D-25 -1.0223099D-29 -1.2187007D-33
  65    9  -3514.6491  0.0143001588 -1.0016355D-08  7.0918978D-15 -1.1303050D-20  2.9966644D-25 -1.0376344D-29 -1.2136015D-33
  65   10  -3514.3631  0.0142997582 -1.0015929D-08  7.0909948D-15 -1.1273145D-20  2.9841146D-25 -1.0545867D-29 -1.2078420D-33
  65   11  -3514.0485  0.0142993175 -1.0015461D-08  7.0900042D-15 -1.1240397D-20  2.9700672D-25 -1.0731359D-29 -1.2013827D-33
  65   12  -3513.7053  0.0142988367 -1.0014951D-08  7.0889268D-15 -1.1204850D-20  2.9544717D-25 -1.0932611D-29 -1.1942367D-33
  65   13  -3513.3336  0.0142983160 -1.0014398D-08  7.0877635D-15 -1.1166553D-20  2.9372447D-25 -1.1149216D-29 -1.1863298D-33
  65   14  -3512.9332  0.0142977552 -1.0013803D-08  7.0865151D-15 -1.1125564D-20  2.9183241D-25 -1.1380914D-29 -1.1776921D-33
  65   15  -3512.5043  0.0142971544 -1.0013165D-08  7.0851827D-15 -1.1081944D-20  2.8976134D-25 -1.1627221D-29 -1.1682110D-33
  65   16  -3512.0468  0.0142965136 -1.0012485D-08  7.0837672D-15 -1.1035763D-20  2.8750389D-25 -1.1887755D-29 -1.1579048D-33
  65   17  -3511.5607  0.0142958327 -1.0011762D-08  7.0822696D-15 -1.0987094D-20  2.8505084D-25 -1.2162010D-29 -1.1467234D-33
  65   18  -3511.0461  0.0142951119 -1.0010998D-08  7.0806912D-15 -1.0936025D-20  2.8239226D-25 -1.2449463D-29 -1.1346103D-33
  65   19  -3510.5029  0.0142943511 -1.0010190D-08  7.0790330D-15 -1.0882642D-20  2.7951927D-25 -1.2749493D-29 -1.1215197D-33
  65   20  -3509.9311  0.0142935503 -1.0009341D-08  7.0772962D-15 -1.0827046D-20  2.7642257D-25 -1.3061600D-29 -1.1074716D-33
  66    0  -3479.8535  0.0142613357 -1.0033875D-08  7.1533128D-15 -1.3243242D-20 -2.7557040D-25  3.3350606D-30  1.2430664D-33
  66    1  -3479.8250  0.0142612956 -1.0033832D-08  7.1532068D-15 -1.3245999D-20 -2.7552956D-25  3.3524465D-30  1.2426922D-33
  66    2  -3479.7679  0.0142612153 -1.0033746D-08  7.1529949D-15 -1.3251507D-20 -2.7544948D-25  3.3872276D-30  1.2419891D-33
  66    3  -3479.6824  0.0142610949 -1.0033617D-08  7.1526767D-15 -1.3259771D-20 -2.7532630D-25  3.4393796D-30  1.2408991D-33
  66    4  -3479.5683  0.0142609344 -1.0033446D-08  7.1522523D-15 -1.3270779D-20 -2.7515999D-25  3.5088366D-30  1.2394466D-33
  66    5  -3479.4257  0.0142607337 -1.0033231D-08  7.1517211D-15 -1.3284534D-20 -2.7494616D-25  3.5955315D-30  1.2375764D-33
  66    6  -3479.2545  0.0142604929 -1.0032974D-08  7.1510831D-15 -1.3301022D-20 -2.7468401D-25  3.6993924D-30  1.2353251D-33
  66    7  -3479.0549  0.0142602120 -1.0032673D-08  7.1503377D-15 -1.3320237D-20 -2.7436814D-25  3.8203159D-30  1.2326436D-33
  66    8  -3478.8267  0.0142598910 -1.0032330D-08  7.1494845D-15 -1.3342169D-20 -2.7399430D-25  3.9581723D-30  1.2295085D-33
  66    9  -3478.5701  0.0142595298 -1.0031944D-08  7.1485230D-15 -1.3366816D-20 -2.7355906D-25  4.1129222D-30  1.2259374D-33
  66   10  -3478.2849  0.0142591285 -1.0031515D-08  7.1474525D-15 -1.3394145D-20 -2.7305484D-25  4.2842350D-30  1.2218346D-33
  66   11  -3477.9712  0.0142586872 -1.0031044D-08  7.1462725D-15 -1.3424150D-20 -2.7247722D-25  4.4720680D-30  1.2172329D-33
  66   12  -3477.6290  0.0142582057 -1.0030529D-08  7.1449822D-15 -1.3456807D-20 -2.7181829D-25  4.6761203D-30  1.2120722D-33
  66   13  -3477.2583  0.0142576841 -1.0029972D-08  7.1435809D-15 -1.3492093D-20 -2.7107184D-25  4.8961602D-30  1.2063134D-33
  66   14  -3476.8591  0.0142571224 -1.0029372D-08  7.1420677D-15 -1.3529985D-20 -2.7022967D-25  5.1320078D-30  1.1999384D-33
  66   15  -3476.4314  0.0142565207 -1.0028729D-08  7.1404416D-15 -1.3570450D-20 -2.6928301D-25  5.3832434D-30  1.1928760D-33
  66   16  -3475.9752  0.0142558789 -1.0028044D-08  7.1387018D-15 -1.3613451D-20 -2.6822345D-25  5.6495783D-30  1.1851129D-33
  66   17  -3475.4905  0.0142551970 -1.0027316D-08  7.1368473D-15 -1.3658950D-20 -2.6704258D-25  5.9306526D-30  1.1766140D-33
  66   18  -3474.9773  0.0142544751 -1.0026545D-08  7.1348770D-15 -1.3706901D-20 -2.6572959D-25  6.2260004D-30  1.1672896D-33
  66   19  -3474.4356  0.0142537131 -1.0025732D-08  7.1327897D-15 -1.3757254D-20 -2.6427459D-25  6.5351416D-30  1.1571110D-33
  66   20  -3473.8655  0.0142529111 -1.0024876D-08  7.1305843D-15 -1.3809948D-20 -2.6266729D-25  6.8575889D-30  1.1460458D-33
  67    0  -3443.9191  0.0142206374 -1.0050034D-08  7.0879572D-15 -1.4260398D-20  1.5094902D-25 -4.9963203D-30 -1.0743550D-33
  67    1  -3443.8907  0.0142205972 -1.0049991D-08  7.0878431D-15 -1.4258887D-20  1.5088932D-25 -5.0113835D-30 -1.0739248D-33
  67    2  -3443.8338  0.0142205168 -1.0049906D-08  7.0876150D-15 -1.4255873D-20  1.5076868D-25 -5.0414434D-30 -1.0730391D-33
  67    3  -3443.7485  0.0142203962 -1.0049779D-08  7.0872729D-15 -1.4251353D-20  1.5058624D-25 -5.0864385D-30 -1.0717018D-33
  67    4  -3443.6347  0.0142202354 -1.0049609D-08  7.0868169D-15 -1.4245334D-20  1.5034075D-25 -5.1464351D-30 -1.0699088D-33
  67    5  -3443.4925  0.0142200345 -1.0049396D-08  7.0862473D-15 -1.4237822D-20  1.5002939D-25 -5.2212584D-30 -1.0676284D-33
  67    6  -3443.3219  0.0142197933 -1.0049141D-08  7.0855641D-15 -1.4228835D-20  1.4965027D-25 -5.3107823D-30 -1.0648732D-33
  67    7  -3443.1228  0.0142195119 -1.0048843D-08  7.0847675D-15 -1.4218376D-20  1.4920016D-25 -5.4150072D-30 -1.0616161D-33
  67    8  -3442.8953  0.0142191903 -1.0048503D-08  7.0838579D-15 -1.4206459D-20  1.4867454D-25 -5.5336898D-30 -1.0578209D-33
  67    9  -3442.6393  0.0142188286 -1.0048121D-08  7.0828356D-15 -1.4193107D-20  1.4806958D-25 -5.6666933D-30 -1.0534723D-33
  67   10  -3442.3550  0.0142184267 -1.0047696D-08  7.0817007D-15 -1.4178330D-20  1.4738092D-25 -5.8138870D-30 -1.0485394D-33
  67   11  -3442.0422  0.0142179846 -1.0047228D-08  7.0804537D-15 -1.4162168D-20  1.4660333D-25 -5.9748824D-30 -1.0430036D-33
  67   12  -3441.7009  0.0142175023 -1.0046719D-08  7.0790950D-15 -1.4144626D-20  1.4572930D-25 -6.1495649D-30 -1.0367875D-33
  67   13  -3441.3313  0.0142169799 -1.0046167D-08  7.0776250D-15 -1.4125743D-20  1.4475559D-25 -6.3376481D-30 -1.0299205D-33
  67   14  -3440.9332  0.0142164174 -1.0045572D-08  7.0760440D-15 -1.4105550D-20  1.4367439D-25 -6.5388210D-30 -1.0223407D-33
  67   15  -3440.5068  0.0142158146 -1.0044935D-08  7.0743526D-15 -1.4084090D-20  1.4247744D-25 -6.7525993D-30 -1.0139648D-33
  67   16  -3440.0519  0.0142151718 -1.0044256D-08  7.0725513D-15 -1.4061399D-20  1.4115968D-25 -6.9787033D-30 -1.0048038D-33
  67   17  -3439.5686  0.0142144888 -1.0043535D-08  7.0706406D-15 -1.4037526D-20  1.3971166D-25 -7.2166528D-30 -9.9478057D-34
  67   18  -3439.0568  0.0142137657 -1.0042771D-08  7.0686210D-15 -1.4012517D-20  1.3812593D-25 -7.4659941D-30 -9.8386353D-34
  67   19  -3438.5167  0.0142130025 -1.0041966D-08  7.0664931D-15 -1.3986437D-20  1.3639411D-25 -7.7261330D-30 -9.7199127D-34
  67   20  -3437.9482  0.0142121992 -1.0041118D-08  7.0642574D-15 -1.3959350D-20  1.3450668D-25 -7.9964473D-30 -9.5909197D-34
  68    0  -3408.1331  0.0141798520 -1.0067312D-08  7.0509180D-15 -1.7258145D-20 -1.5909361D-25  1.4667308D-29  1.2550096D-33
  68    1  -3408.1048  0.0141798118 -1.0067270D-08  7.0507800D-15 -1.7259735D-20 -1.5891835D-25  1.4684874D-29  1.2543090D-33
  68    2  -3408.0481  0.0141797312 -1.0067185D-08  7.0505038D-15 -1.7262907D-20 -1.5856557D-25  1.4719940D-29  1.2528830D-33
  68    3  -3407.9630  0.0141796104 -1.0067058D-08  7.0500894D-15 -1.7267657D-20 -1.5803421D-25  1.4772514D-29  1.2507184D-33
  68    4  -3407.8495  0.0141794494 -1.0066889D-08  7.0495367D-15 -1.7273964D-20 -1.5732299D-25  1.4842461D-29  1.2478165D-33
  68    5  -3407.7077  0.0141792480 -1.0066677D-08  7.0488456D-15 -1.7281811D-20 -1.5643036D-25  1.4929726D-29  1.2441981D-33
  68    6  -3407.5376  0.0141790064 -1.0066424D-08  7.0480159D-15 -1.7291164D-20 -1.5535236D-25  1.5034079D-29  1.2398075D-33
  68    7  -3407.3391  0.0141787246 -1.0066128D-08  7.0470473D-15 -1.7301992D-20 -1.5408310D-25  1.5155240D-29  1.2345668D-33
  68    8  -3407.1122  0.0141784025 -1.0065790D-08  7.0459396D-15 -1.7314261D-20 -1.5262190D-25  1.5293214D-29  1.2285626D-33
  68    9  -3406.8570  0.0141780401 -1.0065409D-08  7.0446925D-15 -1.7327924D-20 -1.5096260D-25  1.5447594D-29  1.2217127D-33
  68   10  -3406.5735  0.0141776375 -1.0064986D-08  7.0433056D-15 -1.7342924D-20 -1.4909846D-25  1.5618080D-29  1.2139689D-33
  68   11  -3406.2616  0.0141771946 -1.0064522D-08  7.0417787D-15 -1.7359212D-20 -1.4702395D-25  1.5804373D-29  1.2053155D-33
  68   12  -3405.9213  0.0141767115 -1.0064015D-08  7.0401114D-15 -1.7376718D-20 -1.4473364D-25  1.6006052D-29  1.1957107D-33
  68   13  -3405.5527  0.0141761882 -1.0063466D-08  7.0383032D-15 -1.7395371D-20 -1.4222006D-25  1.6222724D-29  1.1851151D-33
  68   14  -3405.1558  0.0141756247 -1.0062874D-08  7.0363538D-15 -1.7415091D-20 -1.3947512D-25  1.6453887D-29  1.1734676D-33
  68   15  -3404.7306  0.0141750209 -1.0062241D-08  7.0342628D-15 -1.7435790D-20 -1.3649113D-25  1.6698962D-29  1.1607343D-33
  68   16  -3404.2770  0.0141743770 -1.0061566D-08  7.0320296D-15 -1.7457366D-20 -1.3326022D-25  1.6957387D-29  1.1468717D-33
  68   17  -3403.7950  0.0141736928 -1.0060849D-08  7.0296539D-15 -1.7479727D-20 -1.2977335D-25  1.7228607D-29  1.1318158D-33
  68   18  -3403.2848  0.0141729685 -1.0060090D-08  7.0271351D-15 -1.7502748D-20 -1.2602152D-25  1.7511762D-29  1.1155169D-33
  68   19  -3402.7462  0.0141722039 -1.0059289D-08  7.0244729D-15 -1.7526312D-20 -1.2199469D-25  1.7806148D-29  1.0978884D-33
  68   20  -3402.1794  0.0141713992 -1.0058446D-08  7.0216668D-15 -1.7550281D-20 -1.1768493D-25  1.8110906D-29  1.0789199D-33
  69    0  -3372.4956  0.0141389647 -1.0086397D-08  6.9688564D-15 -1.0762559D-20  3.9284259D-25 -1.6790781D-29 -1.8071712D-33
  69    1  -3372.4674  0.0141389244 -1.0086355D-08  6.9687703D-15 -1.0758632D-20  3.9264051D-25 -1.6816072D-29 -1.8063548D-33
  69    2  -3372.4108  0.0141388437 -1.0086272D-08  6.9685982D-15 -1.0750780D-20  3.9223697D-25 -1.6866678D-29 -1.8047586D-33
  69    3  -3372.3260  0.0141387227 -1.0086146D-08  6.9683404D-15 -1.0739024D-20  3.9162865D-25 -1.6942398D-29 -1.8023005D-33
  69    4  -3372.2129  0.0141385613 -1.0085979D-08  6.9679969D-15 -1.0723374D-20  3.9081314D-25 -1.7043244D-29 -1.7990244D-33
  69    5  -3372.0715  0.0141383596 -1.0085770D-08  6.9675684D-15 -1.0703859D-20  3.8978715D-25 -1.7169034D-29 -1.7948895D-33
  69    6  -3371.9018  0.0141381175 -1.0085519D-08  6.9670552D-15 -1.0680509D-20  3.8854520D-25 -1.7319608D-29 -1.7898744D-33
  69    7  -3371.7039  0.0141378351 -1.0085227D-08  6.9664579D-15 -1.0653361D-20  3.8708222D-25 -1.7494695D-29 -1.7839222D-33
  69    8  -3371.4777  0.0141375124 -1.0084892D-08  6.9657770D-15 -1.0622464D-20  3.8539324D-25 -1.7694097D-29 -1.7770604D-33
  69    9  -3371.2232  0.0141371493 -1.0084516D-08  6.9650135D-15 -1.0587866D-20  3.8347043D-25 -1.7917524D-29 -1.7692230D-33
  69   10  -3370.9405  0.0141367460 -1.0084098D-08  6.9641680D-15 -1.0549626D-20  3.8130508D-25 -1.8164579D-29 -1.7603403D-33
  69   11  -3370.6295  0.0141363023 -1.0083639D-08  6.9632414D-15 -1.0507812D-20  3.7889011D-25 -1.8434967D-29 -1.7504465D-33
  69   12  -3370.2902  0.0141358183 -1.0083137D-08  6.9622349D-15 -1.0462510D-20  3.7621404D-25 -1.8728059D-29 -1.7393907D-33
  69   13  -3369.9227  0.0141352940 -1.0082594D-08  6.9611492D-15 -1.0413790D-20  3.7326907D-25 -1.9043591D-29 -1.7272145D-33
  69   14  -3369.5269  0.0141347294 -1.0082010D-08  6.9599859D-15 -1.0361760D-20  3.7004068D-25 -1.9380760D-29 -1.7137706D-33
  69   15  -3369.1029  0.0141341245 -1.0081383D-08  6.9587458D-15 -1.0306516D-20  3.6651906D-25 -1.9739086D-29 -1.6990348D-33
  69   16  -3368.6506  0.0141334793 -1.0080715D-08  6.9574303D-15 -1.0248174D-20  3.6269331D-25 -2.0117928D-29 -1.6829858D-33
  69   17  -3368.1701  0.0141327938 -1.0080006D-08  6.9560407D-15 -1.0186871D-20  3.5854808D-25 -2.0516377D-29 -1.6654808D-33
  69   18  -3367.6613  0.0141320681 -1.0079254D-08  6.9545784D-15 -1.0122736D-20  3.5407164D-25 -2.0933677D-29 -1.6465092D-33
  69   19  -3367.1243  0.0141313021 -1.0078462D-08  6.9530448D-15 -1.0055914D-20  3.4924992D-25 -2.1368991D-29 -1.6259961D-33
  69   20  -3366.5591  0.0141304958 -1.0077627D-08  6.9514415D-15 -9.9865811D-21  3.4406575D-25 -2.1821155D-29 -1.6037863D-33
  70    0  -3337.0069  0.0140979592 -1.0105479D-08  7.0328883D-15 -1.4998055D-20 -4.4847933D-25  9.8819721D-30  2.2272866D-33
  70    1  -3336.9787  0.0140979188 -1.0105436D-08  7.0327683D-15 -1.5002540D-20 -4.4836024D-25  9.9131763D-30  2.2266758D-33
  70    2  -3336.9223  0.0140978379 -1.0105352D-08  7.0325282D-15 -1.5011507D-20 -4.4812088D-25  9.9754791D-30  2.2254512D-33
  70    3  -3336.8377  0.0140977167 -1.0105226D-08  7.0321677D-15 -1.5024947D-20 -4.4776076D-25  1.0068975D-29  2.2236549D-33
  70    4  -3336.7249  0.0140975550 -1.0105057D-08  7.0316866D-15 -1.5042844D-20 -4.4727340D-25  1.0193363D-29  2.2211723D-33
  70    5  -3336.5839  0.0140973529 -1.0104846D-08  7.0310845D-15 -1.5065194D-20 -4.4665761D-25  1.0348769D-29  2.2180855D-33
  70    6  -3336.4148  0.0140971104 -1.0104593D-08  7.0303607D-15 -1.5091967D-20 -4.4590601D-25  1.0534906D-29  2.2143065D-33
  70    7  -3336.2174  0.0140968274 -1.0104297D-08  7.0295147D-15 -1.5123153D-20 -4.4501251D-25  1.0751712D-29  2.2098296D-33
  70    8  -3335.9919  0.0140965041 -1.0103960D-08  7.0285457D-15 -1.5158714D-20 -4.4396865D-25  1.0998967D-29  2.2045767D-33
  70    9  -3335.7381  0.0140961404 -1.0103581D-08  7.0274528D-15 -1.5198614D-20 -4.4276579D-25  1.1276341D-29  2.1985266D-33
  70   10  -3335.4562  0.0140957362 -1.0103159D-08  7.0262351D-15 -1.5242822D-20 -4.4139341D-25  1.1583594D-29  2.1915997D-33
  70   11  -3335.1461  0.0140952917 -1.0102695D-08  7.0248917D-15 -1.5291292D-20 -4.3984308D-25  1.1920549D-29  2.1838210D-33
  70   12  -3334.8078  0.0140948068 -1.0102190D-08  7.0234211D-15 -1.5343968D-20 -4.3809915D-25  1.2286662D-29  2.1750408D-33
  70   13  -3334.4414  0.0140942815 -1.0101642D-08  7.0218224D-15 -1.5400796D-20 -4.3615210D-25  1.2681678D-29  2.1652537D-33
  70   14  -3334.0467  0.0140937158 -1.0101052D-08  7.0200941D-15 -1.5461705D-20 -4.3398609D-25  1.3104966D-29  2.1543822D-33
  70   15  -3333.6239  0.0140931098 -1.0100420D-08  7.0182348D-15 -1.5526626D-20 -4.3158606D-25  1.3556115D-29  2.1423096D-33
  70   16  -3333.1730  0.0140924634 -1.0099747D-08  7.0162430D-15 -1.5595468D-20 -4.2893838D-25  1.4034561D-29  2.1290422D-33
  70   17  -3332.6938  0.0140917766 -1.0099031D-08  7.0141171D-15 -1.5668140D-20 -4.2602263D-25  1.4539485D-29  2.1143810D-33
  70   18  -3332.1866  0.0140910495 -1.0098274D-08  7.0118553D-15 -1.5744538D-20 -4.2282430D-25  1.5070285D-29  2.0983210D-33
  70   19  -3331.6511  0.0140902821 -1.0097474D-08  7.0094561D-15 -1.5824546D-20 -4.1932606D-25  1.5626176D-29  2.0808008D-33
  70   20  -3331.0875  0.0140894743 -1.0096633D-08  7.0069175D-15 -1.5908032D-20 -4.1550500D-25  1.6206114D-29  2.0616174D-33
  71    0  -3301.6670  0.0140568370 -1.0125559D-08  6.9186683D-15 -1.3696433D-20  4.6342611D-25 -2.5141395D-30 -2.2213672D-33
  71    1  -3301.6389  0.0140567965 -1.0125518D-08  6.9185588D-15 -1.3691800D-20  4.6339552D-25 -2.5451958D-30 -2.2210117D-33
  71    2  -3301.5827  0.0140567155 -1.0125435D-08  6.9183398D-15 -1.3682534D-20  4.6333376D-25 -2.6073803D-30 -2.2203197D-33
  71    3  -3301.4984  0.0140565940 -1.0125310D-08  6.9180115D-15 -1.3668635D-20  4.6323858D-25 -2.7005912D-30 -2.2192534D-33
  71    4  -3301.3859  0.0140564320 -1.0125144D-08  6.9175745D-15 -1.3650109D-20  4.6310489D-25 -2.8248158D-30 -2.2177846D-33
  71    5  -3301.2454  0.0140562295 -1.0124937D-08  6.9170289D-15 -1.3626956D-20  4.6293106D-25 -2.9800200D-30 -2.2159333D-33
  71    6  -3301.0767  0.0140559865 -1.0124688D-08  6.9163755D-15 -1.3599186D-20  4.6270948D-25 -3.1660644D-30 -2.2136437D-33
  71    7  -3300.8799  0.0140557030 -1.0124397D-08  6.9156148D-15 -1.3566806D-20  4.6243519D-25 -3.3828860D-30 -2.2109004D-33
  71    8  -3300.6550  0.0140553790 -1.0124065D-08  6.9147477D-15 -1.3529822D-20  4.6209945D-25 -3.6303808D-30 -2.2076548D-33
  71    9  -3300.4020  0.0140550145 -1.0123692D-08  6.9137751D-15 -1.3488257D-20  4.6169193D-25 -3.9082453D-30 -2.2038109D-33
  71   10  -3300.1209  0.0140546096 -1.0123277D-08  6.9126979D-15 -1.3442107D-20  4.6120412D-25 -4.2164863D-30 -2.1993594D-33
  71   11  -3299.8117  0.0140541642 -1.0122821D-08  6.9115172D-15 -1.3391407D-20  4.6062504D-25 -4.5547826D-30 -2.1942401D-33
  71   12  -3299.4744  0.0140536783 -1.0122323D-08  6.9102343D-15 -1.3336171D-20  4.5994221D-25 -4.9229288D-30 -2.1883958D-33
  71   13  -3299.1090  0.0140531520 -1.0121784D-08  6.9088504D-15 -1.3276429D-20  4.5914405D-25 -5.3206485D-30 -2.1817711D-33
  71   14  -3298.7156  0.0140525851 -1.0121204D-08  6.9073671D-15 -1.3212216D-20  4.5821361D-25 -5.7474978D-30 -2.1742373D-33
  71   15  -3298.2940  0.0140519779 -1.0120582D-08  6.9057857D-15 -1.3143566D-20  4.5713853D-25 -6.2032181D-30 -2.1657772D-33
  71   16  -3297.8443  0.0140513302 -1.0119920D-08  6.9041080D-15 -1.3070518D-20  4.5590070D-25 -6.6873126D-30 -2.1562525D-33
  71   17  -3297.3666  0.0140506421 -1.0119215D-08  6.9023357D-15 -1.2993135D-20  4.5448422D-25 -7.1992268D-30 -2.1456328D-33
  71   18  -3296.8608  0.0140499135 -1.0118470D-08  6.9004705D-15 -1.2911472D-20  4.5287120D-25 -7.7384458D-30 -2.1337765D-33
  71   19  -3296.3269  0.0140491445 -1.0117684D-08  6.8985146D-15 -1.2825596D-20  4.5104168D-25 -8.3043177D-30 -2.1205898D-33
  71   20  -3295.7650  0.0140483352 -1.0116856D-08  6.8964696D-15 -1.2735588D-20  4.4897814D-25 -8.8960907D-30 -2.1060182D-33
  72    0  -3266.4765  0.0140155790 -1.0146400D-08  6.9715675D-15 -1.2503893D-20 -2.9040201D-25  2.5277957D-30  2.0048712D-33
  72    1  -3266.4484  0.0140155384 -1.0146358D-08  6.9714674D-15 -1.2506802D-20 -2.9037069D-25  2.5558686D-30  2.0045383D-33
  72    2  -3266.3924  0.0140154573 -1.0146275D-08  6.9712672D-15 -1.2512607D-20 -2.9030819D-25  2.6119969D-30  2.0038899D-33
  72    3  -3266.3083  0.0140153355 -1.0146149D-08  6.9709668D-15 -1.2521316D-20 -2.9021278D-25  2.6961137D-30  2.0029003D-33
  72    4  -3266.1961  0.0140151732 -1.0145982D-08  6.9705660D-15 -1.2532921D-20 -2.9008167D-25  2.8082654D-30  2.0015994D-33
  72    5  -3266.0560  0.0140149703 -1.0145773D-08  6.9700643D-15 -1.2547421D-20 -2.8990837D-25  2.9483217D-30  1.9998770D-33
  72    6  -3265.8878  0.0140147268 -1.0145522D-08  6.9694617D-15 -1.2564813D-20 -2.8969040D-25  3.1162533D-30  1.9977668D-33
  72    7  -3265.6916  0.0140144427 -1.0145229D-08  6.9687575D-15 -1.2585080D-20 -2.8942047D-25  3.3118803D-30  1.9952020D-33
  72    8  -3265.4674  0.0140141181 -1.0144895D-08  6.9679512D-15 -1.2608220D-20 -2.8909046D-25  3.5351652D-30  1.9921340D-33
  72    9  -3265.2151  0.0140137529 -1.0144518D-08  6.9670426D-15 -1.2634221D-20 -2.8869615D-25  3.7859737D-30  1.9885792D-33
  72   10  -3264.9349  0.0140133471 -1.0144100D-08  6.9660307D-15 -1.2663065D-20 -2.8822530D-25  4.0640544D-30  1.9844292D-33
  72   11  -3264.6266  0.0140129007 -1.0143641D-08  6.9649149D-15 -1.2694740D-20 -2.8766749D-25  4.3692628D-30  1.9796036D-33
  72   12  -3264.2903  0.0140124139 -1.0143139D-08  6.9636946D-15 -1.2729223D-20 -2.8701534D-25  4.7014249D-30  1.9741291D-33
  72   13  -3263.9260  0.0140118864 -1.0142596D-08  6.9623688D-15 -1.2766485D-20 -2.8625340D-25  5.0601310D-30  1.9678460D-33
  72   14  -3263.5336  0.0140113185 -1.0142011D-08  6.9609367D-15 -1.2806498D-20 -2.8537198D-25  5.4451288D-30  1.9607563D-33
  72   15  -3263.1133  0.0140107100 -1.0141385D-08  6.9593974D-15 -1.2849232D-20 -2.8435438D-25  5.8560877D-30  1.9527036D-33
  72   16  -3262.6650  0.0140100609 -1.0140717D-08  6.9577497D-15 -1.2894636D-20 -2.8318727D-25  6.2924812D-30  1.9436467D-33
  72   17  -3262.1886  0.0140093714 -1.0140007D-08  6.9559928D-15 -1.2942666D-20 -2.8185704D-25  6.7538484D-30  1.9334962D-33
  72   18  -3261.6843  0.0140086413 -1.0139256D-08  6.9541254D-15 -1.2993268D-20 -2.8034591D-25  7.2397286D-30  1.9221544D-33
  72   19  -3261.1520  0.0140078708 -1.0138464D-08  6.9521464D-15 -1.3046370D-20 -2.7863752D-25  7.7493303D-30  1.9095311D-33
  72   20  -3260.5917  0.0140070597 -1.0137629D-08  6.9500545D-15 -1.3101903D-20 -2.7671290D-25  8.2819486D-30  1.8954681D-33
  73    0  -3231.4354  0.0139741860 -1.0167430D-08  6.9349891D-15 -1.0923964D-20  3.3932219D-25 -8.6733484D-30 -2.0785126D-33
  73    1  -3231.4075  0.0139741453 -1.0167388D-08  6.9349017D-15 -1.0920573D-20  3.3921768D-25 -8.7024250D-30 -2.0780586D-33
  73    2  -3231.3516  0.0139740640 -1.0167305D-08  6.9347270D-15 -1.0913788D-20  3.3900793D-25 -8.7606101D-30 -2.0771530D-33
  73    3  -3231.2677  0.0139739419 -1.0167180D-08  6.9344652D-15 -1.0903625D-20  3.3869064D-25 -8.8477574D-30 -2.0757707D-33
  73    4  -3231.1559  0.0139737793 -1.0167014D-08  6.9341165D-15 -1.0890085D-20  3.3826373D-25 -8.9639878D-30 -2.0739267D-33
  73    5  -3231.0162  0.0139735759 -1.0166806D-08  6.9336812D-15 -1.0873187D-20  3.3772208D-25 -9.1090813D-30 -2.0715755D-33
  73    6  -3230.8485  0.0139733319 -1.0166556D-08  6.9331598D-15 -1.0852942D-20  3.3705966D-25 -9.2829863D-30 -2.0686670D-33
  73    7  -3230.6529  0.0139730473 -1.0166265D-08  6.9325527D-15 -1.0829375D-20  3.3627103D-25 -9.4855439D-30 -2.0651633D-33
  73    8  -3230.4293  0.0139727220 -1.0165932D-08  6.9318605D-15 -1.0802509D-20  3.3534980D-25 -9.7166516D-30 -2.0610746D-33
  73    9  -3230.1778  0.0139723560 -1.0165558D-08  6.9310838D-15 -1.0772376D-20  3.3428531D-25 -9.9759763D-30 -2.0562537D-33
  73   10  -3229.8984  0.0139719494 -1.0165142D-08  6.9302234D-15 -1.0739007D-20  3.3307172D-25 -1.0263519D-29 -2.0507744D-33
  73   11  -3229.5910  0.0139715021 -1.0164685D-08  6.9292799D-15 -1.0702447D-20  3.3169632D-25 -1.0578833D-29 -2.0444786D-33
  73   12  -3229.2557  0.0139710142 -1.0164186D-08  6.9282544D-15 -1.0662734D-20  3.3014774D-25 -1.0921701D-29 -2.0373110D-33
  73   13  -3228.8924  0.0139704857 -1.0163645D-08  6.9271477D-15 -1.0619926D-20  3.2841533D-25 -1.1291769D-29 -2.0292425D-33
  73   14  -3228.5013  0.0139699166 -1.0163064D-08  6.9259609D-15 -1.0574083D-20  3.2648462D-25 -1.1688602D-29 -2.0201435D-33
  73   15  -3228.0822  0.0139693068 -1.0162440D-08  6.9246949D-15 -1.0525271D-20  3.2434220D-25 -1.2111773D-29 -2.0099416D-33
  73   16  -3227.6352  0.0139686564 -1.0161776D-08  6.9233510D-15 -1.0473565D-20  3.2197438D-25 -1.2560769D-29 -1.9986125D-33
  73   17  -3227.1603  0.0139679654 -1.0161070D-08  6.9219303D-15 -1.0419048D-20  3.1936337D-25 -1.3034936D-29 -1.9859707D-33
  73   18  -3226.6574  0.0139672339 -1.0160322D-08  6.9204341D-15 -1.0361824D-20  3.1649391D-25 -1.3533580D-29 -1.9719581D-33
  73   19  -3226.1267  0.0139664617 -1.0159533D-08  6.9188636D-15 -1.0301985D-20  3.1334855D-25 -1.4056124D-29 -1.9564694D-33
  73   20  -3225.5680  0.0139656490 -1.0158703D-08  6.9172203D-15 -1.0239655D-20  3.0990950D-25 -1.4601614D-29 -1.9393951D-33
  74    0  -3196.5442  0.0139326517 -1.0188289D-08  6.9966458D-15 -1.4569747D-20 -4.4258803D-25  9.6230885D-30  2.5069703D-33
  74    1  -3196.5164  0.0139326109 -1.0188247D-08  6.9965293D-15 -1.4574169D-20 -4.4247278D-25  9.6581328D-30  2.5065215D-33
  74    2  -3196.4606  0.0139325294 -1.0188163D-08  6.9962960D-15 -1.4583017D-20 -4.4223980D-25  9.7283208D-30  2.5056377D-33
  74    3  -3196.3771  0.0139324072 -1.0188037D-08  6.9959459D-15 -1.4596283D-20 -4.4188859D-25  9.8335995D-30  2.5043055D-33
  74    4  -3196.2656  0.0139322442 -1.0187869D-08  6.9954785D-15 -1.4613948D-20 -4.4141301D-25  9.9737923D-30  2.5024814D-33
  74    5  -3196.1263  0.0139320404 -1.0187659D-08  6.9948935D-15 -1.4636003D-20 -4.4080872D-25  1.0148834D-29  2.5001123D-33
  74    6  -3195.9591  0.0139317959 -1.0187407D-08  6.9941903D-15 -1.4662426D-20 -4.4007066D-25  1.0358711D-29  2.4972295D-33
  74    7  -3195.7640  0.0139315107 -1.0187113D-08  6.9933683D-15 -1.4693201D-20 -4.3918931D-25  1.0603242D-29  2.4937161D-33
  74    8  -3195.5411  0.0139311847 -1.0186778D-08  6.9924269D-15 -1.4728294D-20 -4.3815834D-25  1.0882320D-29  2.4896101D-33
  74    9  -3195.2904  0.0139308180 -1.0186400D-08  6.9913650D-15 -1.4767677D-20 -4.3696671D-25  1.1195726D-29  2.4848135D-33
  74   10  -3195.0118  0.0139304105 -1.0185981D-08  6.9901819D-15 -1.4811307D-20 -4.3560246D-25  1.1543233D-29  2.4792618D-33
  74   11  -3194.7053  0.0139299623 -1.0185519D-08  6.9888763D-15 -1.4859137D-20 -4.3405296D-25  1.1924556D-29  2.4728543D-33
  74   12  -3194.3710  0.0139294734 -1.0185016D-08  6.9874474D-15 -1.4911121D-20 -4.3230638D-25  1.2339381D-29  2.4655685D-33
  74   13  -3194.0088  0.0139289438 -1.0184471D-08  6.9858937D-15 -1.4967194D-20 -4.3034582D-25  1.2787356D-29  2.4572820D-33
  74   14  -3193.6188  0.0139283735 -1.0183885D-08  6.9842140D-15 -1.5027291D-20 -4.2815774D-25  1.3268085D-29  2.4479525D-33
  74   15  -3193.2010  0.0139277625 -1.0183256D-08  6.9824069D-15 -1.5091329D-20 -4.2572300D-25  1.3781004D-29  2.4374373D-33
  74   16  -3192.7553  0.0139271108 -1.0182586D-08  6.9804708D-15 -1.5159228D-20 -4.2302474D-25  1.4325651D-29  2.4256499D-33
  74   17  -3192.2818  0.0139264184 -1.0181874D-08  6.9784043D-15 -1.5230896D-20 -4.2004375D-25  1.4901490D-29  2.4125005D-33
  74   18  -3191.7805  0.0139256853 -1.0181120D-08  6.9762056D-15 -1.5306209D-20 -4.1675927D-25  1.5507615D-29  2.3978540D-33
  74   19  -3191.2513  0.0139249116 -1.0180325D-08  6.9738731D-15 -1.5385052D-20 -4.1315047D-25  1.6143269D-29  2.3815987D-33
  74   20  -3190.6943  0.0139240972 -1.0179488D-08  6.9714049D-15 -1.5467290D-20 -4.0919741D-25  1.6807663D-29  2.3636500D-33
  75    0  -3161.8033  0.0138909786 -1.0209911D-08  6.9008528D-15 -1.2109746D-20  5.6759596D-25 -2.1505953D-30 -2.7684366D-33
  75    1  -3161.7755  0.0138909377 -1.0209869D-08  6.9007559D-15 -1.2104071D-20  5.6757099D-25 -2.1893368D-30 -2.7682865D-33
  75    2  -3161.7199  0.0138908561 -1.0209786D-08  6.9005624D-15 -1.2092720D-20  5.6751666D-25 -2.2668409D-30 -2.7678840D-33
  75    3  -3161.6366  0.0138907335 -1.0209662D-08  6.9002724D-15 -1.2075697D-20  5.6743277D-25 -2.3830454D-30 -2.7672887D-33
  75    4  -3161.5255  0.0138905702 -1.0209497D-08  6.8998863D-15 -1.2053002D-20  5.6731500D-25 -2.5380097D-30 -2.7664818D-33
  75    5  -3161.3865  0.0138903660 -1.0209290D-08  6.8994048D-15 -1.2024639D-20  5.6715640D-25 -2.7316329D-30 -2.7654017D-33
  75    6  -3161.2199  0.0138901210 -1.0209041D-08  6.8988284D-15 -1.1990615D-20  5.6695169D-25 -2.9638800D-30 -2.7640283D-33
  75    7  -3161.0254  0.0138898351 -1.0208751D-08  6.8981580D-15 -1.1950938D-20  5.6669071D-25 -3.2346443D-30 -2.7622880D-33
  75    8  -3160.8032  0.0138895085 -1.0208420D-08  6.8973946D-15 -1.1905616D-20  5.6636647D-25 -3.5439299D-30 -2.7602115D-33
  75    9  -3160.5532  0.0138891410 -1.0208048D-08  6.8965392D-15 -1.1854662D-20  5.6596426D-25 -3.8915104D-30 -2.7576170D-33
  75   10  -3160.2754  0.0138887326 -1.0207634D-08  6.8955931D-15 -1.1798090D-20  5.6547500D-25 -4.2773784D-30 -2.7545534D-33
  75   11  -3159.9698  0.0138882835 -1.0207179D-08  6.8945576D-15 -1.1735915D-20  5.6488222D-25 -4.7013501D-30 -2.7508533D-33
  75   12  -3159.6365  0.0138877936 -1.0206683D-08  6.8934342D-15 -1.1668176D-20  5.6417183D-25 -5.1630855D-30 -2.7464647D-33
  75   13  -3159.2754  0.0138872629 -1.0206145D-08  6.8922246D-15 -1.1594882D-20  5.6332738D-25 -5.6625411D-30 -2.7413211D-33
  75   14  -3158.8866  0.0138866913 -1.0205566D-08  6.8909303D-15 -1.1516092D-20  5.6233068D-25 -6.1991590D-30 -2.7352942D-33
  75   15  -3158.4700  0.0138860790 -1.0204946D-08  6.8895535D-15 -1.1431821D-20  5.6116388D-25 -6.7729745D-30 -2.7283418D-33
  75   16  -3158.0257  0.0138854259 -1.0204285D-08  6.8880960D-15 -1.1342142D-20  5.5980379D-25 -7.3832057D-30 -2.7202367D-33
  75   17  -3157.5536  0.0138847320 -1.0203582D-08  6.8865599D-15 -1.1247112D-20  5.5823256D-25 -8.0294892D-30 -2.7109759D-33
  75   18  -3157.0537  0.0138839974 -1.0202839D-08  6.8849475D-15 -1.1146790D-20  5.5642409D-25 -8.7113351D-30 -2.7003737D-33
  75   19  -3156.5262  0.0138832220 -1.0202054D-08  6.8832612D-15 -1.1041263D-20  5.5435604D-25 -9.4280383D-30 -2.6883279D-33
  75   20  -3155.9709  0.0138824059 -1.0201228D-08  6.8815035D-15 -1.0930622D-20  5.5200337D-25 -1.0178918D-29 -2.6746984D-33
  76    0  -3127.2128  0.0138491529 -1.0231637D-08  7.0064265D-15 -1.0380517D-20 -4.2611139D-25 -4.8119245D-30  2.5789812D-33
  76    1  -3127.1851  0.0138491119 -1.0231595D-08  7.0063434D-15 -1.0384783D-20 -4.2616945D-25 -4.7757829D-30  2.5790916D-33
  76    2  -3127.1297  0.0138490301 -1.0231511D-08  7.0061772D-15 -1.0393303D-20 -4.2628286D-25 -4.7036133D-30  2.5792453D-33
  76    3  -3127.0466  0.0138489073 -1.0231385D-08  7.0059276D-15 -1.0406098D-20 -4.2645033D-25 -4.5952575D-30  2.5794848D-33
  76    4  -3126.9359  0.0138487436 -1.0231217D-08  7.0055943D-15 -1.0423155D-20 -4.2666690D-25 -4.4508649D-30  2.5797623D-33
  76    5  -3126.7974  0.0138485390 -1.0231007D-08  7.0051769D-15 -1.0444494D-20 -4.2692841D-25 -4.2702566D-30  2.5800622D-33
  76    6  -3126.6312  0.0138482935 -1.0230754D-08  7.0046750D-15 -1.0470121D-20 -4.2722866D-25 -4.0535292D-30  2.5803467D-33
  76    7  -3126.4373  0.0138480070 -1.0230460D-08  7.0040878D-15 -1.0500042D-20 -4.2755773D-25 -3.8005999D-30  2.5805418D-33
  76    8  -3126.2157  0.0138476796 -1.0230124D-08  7.0034147D-15 -1.0534264D-20 -4.2790956D-25 -3.5115189D-30  2.5806666D-33
  76    9  -3125.9665  0.0138473113 -1.0229746D-08  7.0026549D-15 -1.0572786D-20 -4.2827040D-25 -3.1864504D-30  2.5805514D-33
  76   10  -3125.6896  0.0138469022 -1.0229326D-08  7.0018073D-15 -1.0615636D-20 -4.2863177D-25 -2.8251292D-30  2.5802301D-33
  76   11  -3125.3849  0.0138464521 -1.0228864D-08  7.0008711D-15 -1.0662803D-20 -4.2897864D-25 -2.4278341D-30  2.5795709D-33
  76   12  -3125.0526  0.0138459611 -1.0228360D-08  6.9998450D-15 -1.0714301D-20 -4.2929593D-25 -1.9945794D-30  2.5784832D-33
  76   13  -3124.6926  0.0138454293 -1.0227814D-08  6.9987278D-15 -1.0770131D-20 -4.2957087D-25 -1.5253747D-30  2.5769481D-33
  76   14  -3124.3050  0.0138448565 -1.0227226D-08  6.9975182D-15 -1.0830286D-20 -4.2978524D-25 -1.0204948D-30  2.5748219D-33
  76   15  -3123.8896  0.0138442429 -1.0226596D-08  6.9962147D-15 -1.0894763D-20 -4.2991955D-25 -4.8012421D-31  2.5719604D-33
  76   16  -3123.4466  0.0138435884 -1.0225925D-08  6.9948158D-15 -1.0963554D-20 -4.2995768D-25  9.5616419D-32  2.5683560D-33
  76   17  -3122.9760  0.0138428931 -1.0225211D-08  6.9933197D-15 -1.1036640D-20 -4.2987545D-25  7.0635775D-31  2.5637812D-33
  76   18  -3122.4776  0.0138421569 -1.0224456D-08  6.9917249D-15 -1.1114002D-20 -4.2965323D-25  1.3517466D-30  2.5581826D-33
  76   19  -3121.9516  0.0138413799 -1.0223659D-08  6.9900294D-15 -1.1195600D-20 -4.2926707D-25  2.0313258D-30  2.5513948D-33
  76   20  -3121.3980  0.0138405620 -1.0222820D-08  6.9882312D-15 -1.1281402D-20 -4.2869412D-25  2.7446367D-30  2.5433245D-33
  77    0  -3092.7733  0.0138071837 -1.0252887D-08  6.9687872D-15 -1.2450853D-20  3.6267876D-25  3.5992925D-30 -2.3292199D-33
  77    1  -3092.7457  0.0138071427 -1.0252845D-08  6.9686876D-15 -1.2447222D-20  3.6272216D-25  3.5666363D-30 -2.3294064D-33
  77    2  -3092.6905  0.0138070607 -1.0252761D-08  6.9684884D-15 -1.2439969D-20  3.6280829D-25  3.5013760D-30 -2.3297832D-33
  77    3  -3092.6076  0.0138069377 -1.0252636D-08  6.9681900D-15 -1.2429086D-20  3.6293146D-25  3.4035857D-30 -2.3302413D-33
  77    4  -3092.4972  0.0138067736 -1.0252469D-08  6.9677926D-15 -1.2414564D-20  3.6309091D-25  3.2730710D-30 -2.3308355D-33
  77    5  -3092.3591  0.0138065686 -1.0252260D-08  6.9672964D-15 -1.2396404D-20  3.6328197D-25  3.1099048D-30 -2.3315479D-33
  77    6  -3092.1934  0.0138063225 -1.0252009D-08  6.9667018D-15 -1.2374600D-20  3.6350025D-25  2.9139547D-30 -2.3323801D-33
  77    7  -3092.0001  0.0138060355 -1.0251716D-08  6.9660095D-15 -1.2349146D-20  3.6373552D-25  2.6853416D-30 -2.3331764D-33
  77    8  -3091.7792  0.0138057074 -1.0251382D-08  6.9652201D-15 -1.2320039D-20  3.6398098D-25  2.4240052D-30 -2.3339461D-33
  77    9  -3091.5307  0.0138053384 -1.0251006D-08  6.9643343D-15 -1.2287273D-20  3.6422645D-25  2.1298836D-30 -2.3346178D-33
  77   10  -3091.2546  0.0138049283 -1.0250588D-08  6.9633527D-15 -1.2250835D-20  3.6446288D-25  1.8029866D-30 -2.3351583D-33
  77   11  -3090.9509  0.0138044773 -1.0250128D-08  6.9622764D-15 -1.2210733D-20  3.6467759D-25  1.4433586D-30 -2.3354440D-33
  77   12  -3090.6196  0.0138039853 -1.0249627D-08  6.9611063D-15 -1.2166960D-20  3.6485629D-25  1.0510206D-30 -2.3354090D-33
  77   13  -3090.2607  0.0138034524 -1.0249084D-08  6.9598434D-15 -1.2119516D-20  3.6498711D-25  6.2597661D-31 -2.3349918D-33
  77   14  -3089.8742  0.0138028784 -1.0248500D-08  6.9584889D-15 -1.2068412D-20  3.6505319D-25  1.6839925D-31 -2.3340631D-33
  77   15  -3089.4602  0.0138022635 -1.0247873D-08  6.9570440D-15 -1.2013658D-20  3.6503969D-25 -3.2155077D-31 -2.3325590D-33
  77   16  -3089.0185  0.0138016077 -1.0247206D-08  6.9555100D-15 -1.1955259D-20  3.6492765D-25 -8.4382235D-31 -2.3303461D-33
  77   17  -3088.5493  0.0138009109 -1.0246496D-08  6.9538883D-15 -1.1893238D-20  3.6469922D-25 -1.3981403D-30 -2.3273258D-33
  77   18  -3088.0524  0.0138001732 -1.0245745D-08  6.9521804D-15 -1.1827624D-20  3.6433412D-25 -1.9841470D-30 -2.3233536D-33
  77   19  -3087.5280  0.0137993945 -1.0244953D-08  6.9503878D-15 -1.1758454D-20  3.6381060D-25 -2.6013732D-30 -2.3182584D-33
  77   20  -3086.9761  0.0137985750 -1.0244119D-08  6.9485123D-15 -1.1685754D-20  3.6310856D-25 -3.2497008D-30 -2.3120224D-33
  78    0  -3058.4850  0.0137650665 -1.0274219D-08  7.0318456D-15 -1.2265024D-20 -3.6268078D-25  2.5652854D-31  2.5211265D-33
  78    1  -3058.4574  0.0137650254 -1.0274177D-08  7.0317475D-15 -1.2268649D-20 -3.6267753D-25  2.9181448D-31  2.5213218D-33
  78    2  -3058.4024  0.0137649432 -1.0274092D-08  7.0315511D-15 -1.2275906D-20 -3.6266972D-25  3.6242226D-31  2.5217264D-33
  78    3  -3058.3198  0.0137648199 -1.0273966D-08  7.0312564D-15 -1.2286781D-20 -3.6265463D-25  4.6829527D-31  2.5222715D-33
  78    4  -3058.2097  0.0137646555 -1.0273797D-08  7.0308630D-15 -1.2301288D-20 -3.6262969D-25  6.0960837D-31  2.5230048D-33
  78    5  -3058.0720  0.0137644501 -1.0273586D-08  7.0303706D-15 -1.2319421D-20 -3.6258808D-25  7.8626132D-31  2.5238351D-33
  78    6  -3057.9069  0.0137642035 -1.0273333D-08  7.0297787D-15 -1.2341174D-20 -3.6252319D-25  9.9829862D-31  2.5247254D-33
  78    7  -3057.7142  0.0137639158 -1.0273038D-08  7.0290869D-15 -1.2366548D-20 -3.6242830D-25  1.2457343D-30  2.5256534D-33
  78    8  -3057.4939  0.0137635871 -1.0272700D-08  7.0282945D-15 -1.2395537D-20 -3.6229494D-25  1.5286739D-30  2.5265717D-33
  78    9  -3057.2462  0.0137632173 -1.0272321D-08  7.0274008D-15 -1.2428135D-20 -3.6211284D-25  1.8470968D-30  2.5274148D-33
  78   10  -3056.9709  0.0137628064 -1.0271899D-08  7.0264051D-15 -1.2464332D-20 -3.6187011D-25  2.2009687D-30  2.5281028D-33
  78   11  -3056.6682  0.0137623545 -1.0271436D-08  7.0253066D-15 -1.2504122D-20 -3.6155427D-25  2.5903290D-30  2.5285369D-33
  78   12  -3056.3379  0.0137618614 -1.0270930D-08  7.0241040D-15 -1.2547486D-20 -3.6114925D-25  3.0151190D-30  2.5286449D-33
  78   13  -3055.9801  0.0137613274 -1.0270382D-08  7.0227967D-15 -1.2594400D-20 -3.6064401D-25  3.4753482D-30  2.5283743D-33
  78   14  -3055.5948  0.0137607522 -1.0269792D-08  7.0213833D-15 -1.2644851D-20 -3.6001887D-25  3.9708452D-30  2.5275626D-33
  78   15  -3055.1819  0.0137601361 -1.0269160D-08  7.0198627D-15 -1.2698798D-20 -3.5925698D-25  4.5014890D-30  2.5261429D-33
  78   16  -3054.7416  0.0137594789 -1.0268486D-08  7.0182336D-15 -1.2756202D-20 -3.5833801D-25  5.0670489D-30  2.5239552D-33
  78   17  -3054.2738  0.0137587806 -1.0267771D-08  7.0164946D-15 -1.2817030D-20 -3.5724278D-25  5.6674278D-30  2.5208918D-33
  78   18  -3053.7785  0.0137580414 -1.0267013D-08  7.0146443D-15 -1.2881219D-20 -3.5595053D-25  6.3021891D-30  2.5168420D-33
  78   19  -3053.2557  0.0137572611 -1.0266213D-08  7.0126812D-15 -1.2948711D-20 -3.5443740D-25  6.9710393D-30  2.5116177D-33
  78   20  -3052.7055  0.0137564399 -1.0265372D-08  7.0106037D-15 -1.3019427D-20 -3.5267914D-25  7.6734166D-30  2.5051161D-33
  79    0  -3024.3482  0.0137228048 -1.0295615D-08  6.9852378D-15 -1.0728472D-20  5.6766754D-25  3.1252507D-30 -2.9912765D-33
  79    1  -3024.3207  0.0137227636 -1.0295573D-08  6.9851520D-15 -1.0722795D-20  5.6770390D-25  3.0834051D-30 -2.9916822D-33
  79    2  -3024.2658  0.0137226812 -1.0295489D-08  6.9849805D-15 -1.0711443D-20  5.6777692D-25  2.9996411D-30 -2.9925668D-33
  79    3  -3024.1835  0.0137225577 -1.0295364D-08  6.9847236D-15 -1.0694400D-20  5.6788231D-25  2.8738781D-30 -2.9938137D-33
  79    4  -3024.0737  0.0137223930 -1.0295196D-08  6.9843818D-15 -1.0671685D-20  5.6801643D-25  2.7061368D-30 -2.9954748D-33
  79    5  -3023.9365  0.0137221871 -1.0294987D-08  6.9839555D-15 -1.0643278D-20  5.6817309D-25  2.4963740D-30 -2.9975019D-33
  79    6  -3023.7718  0.0137219400 -1.0294735D-08  6.9834454D-15 -1.0609183D-20  5.6834330D-25  2.2445023D-30 -2.9997943D-33
  79    7  -3023.5797  0.0137216517 -1.0294442D-08  6.9828524D-15 -1.0569397D-20  5.6851880D-25  1.9504643D-30 -3.0023370D-33
  79    8  -3023.3602  0.0137213223 -1.0294107D-08  6.9821775D-15 -1.0523905D-20  5.6869025D-25  1.6140413D-30 -3.0050954D-33
  79    9  -3023.1132  0.0137209517 -1.0293730D-08  6.9814216D-15 -1.0472714D-20  5.6884305D-25  1.2351679D-30 -3.0079498D-33
  79   10  -3022.8388  0.0137205400 -1.0293311D-08  6.9805860D-15 -1.0415821D-20  5.6896794D-25  8.1381485D-31 -3.0109327D-33
  79   11  -3022.5369  0.0137200871 -1.0292850D-08  6.9796722D-15 -1.0353234D-20  5.6904462D-25  3.4995021D-31 -3.0138152D-33
  79   12  -3022.2077  0.0137195930 -1.0292348D-08  6.9786816D-15 -1.0284947D-20  5.6905791D-25 -1.5661512D-31 -3.0165368D-33
  79   13  -3021.8510  0.0137190579 -1.0291803D-08  6.9776158D-15 -1.0210971D-20  5.6899103D-25 -7.0586799D-31 -3.0190383D-33
  79   14  -3021.4668  0.0137184815 -1.0291217D-08  6.9764766D-15 -1.0131326D-20  5.6882232D-25 -1.2977829D-30 -3.0211745D-33
  79   15  -3021.0553  0.0137178641 -1.0290589D-08  6.9752659D-15 -1.0046027D-20  5.6853213D-25 -1.9324106D-30 -3.0228541D-33
  79   16  -3020.6163  0.0137172055 -1.0289920D-08  6.9739859D-15 -9.9550898D-21  5.6809538D-25 -2.6097097D-30 -3.0238858D-33
  79   17  -3020.1500  0.0137165058 -1.0289209D-08  6.9726385D-15 -9.8585666D-21  5.6748997D-25 -3.3293599D-30 -3.0241655D-33
  79   18  -3019.6562  0.0137157650 -1.0288456D-08  6.9712263D-15 -9.7564847D-21  5.6668827D-25 -4.0914450D-30 -3.0235661D-33
  79   19  -3019.1350  0.0137149831 -1.0287661D-08  6.9697515D-15 -9.6489123D-21  5.6566389D-25 -4.8954801D-30 -3.0218967D-33
  79   20  -3018.5864  0.0137141601 -1.0286825D-08  6.9682167D-15 -9.5358983D-21  5.6438744D-25 -5.7412676D-30 -3.0190027D-33
  80    0  -2990.3632  0.0136803935 -1.0316485D-08  7.1269426D-15 -8.7736367D-21 -5.5329725D-25 -1.5126474D-29  3.0157669D-33
  80    1  -2990.3359  0.0136803522 -1.0316443D-08  7.1268724D-15 -8.7791756D-21 -5.5347902D-25 -1.5084142D-29  3.0167387D-33
  80    2  -2990.2812  0.0136802697 -1.0316357D-08  7.1267318D-15 -8.7902457D-21 -5.5384134D-25 -1.4999641D-29  3.0186451D-33
  80    3  -2990.1991  0.0136801459 -1.0316229D-08  7.1265207D-15 -8.8068728D-21 -5.5437935D-25 -1.4872784D-29  3.0214286D-33
  80    4  -2990.0896  0.0136799808 -1.0316058D-08  7.1262384D-15 -8.8290585D-21 -5.5508708D-25 -1.4703563D-29  3.0250413D-33
  80    5  -2989.9528  0.0136797745 -1.0315844D-08  7.1258848D-15 -8.8568348D-21 -5.5596359D-25 -1.4491659D-29  3.0295849D-33
  80    6  -2989.7887  0.0136795269 -1.0315588D-08  7.1254588D-15 -8.8902210D-21 -5.5699829D-25 -1.4236932D-29  3.0349320D-33
  80    7  -2989.5972  0.0136792381 -1.0315288D-08  7.1249599D-15 -8.9292559D-21 -5.5818120D-25 -1.3939182D-29  3.0410128D-33
  80    8  -2989.3783  0.0136789080 -1.0314946D-08  7.1243870D-15 -8.9739582D-21 -5.5950368D-25 -1.3598220D-29  3.0478097D-33
  80    9  -2989.1321  0.0136785367 -1.0314562D-08  7.1237391D-15 -9.0243829D-21 -5.6095250D-25 -1.3213698D-29  3.0552475D-33
  80   10  -2988.8585  0.0136781241 -1.0314134D-08  7.1230149D-15 -9.0805566D-21 -5.6251130D-25 -1.2785424D-29  3.0631691D-33
  80   11  -2988.5576  0.0136776703 -1.0313664D-08  7.1222130D-15 -9.1425263D-21 -5.6416720D-25 -1.2313025D-29  3.0715900D-33
  80   12  -2988.2294  0.0136771752 -1.0313151D-08  7.1213321D-15 -9.2103274D-21 -5.6590303D-25 -1.1796320D-29  3.0803507D-33
  80   13  -2987.8738  0.0136766390 -1.0312596D-08  7.1203704D-15 -9.2840126D-21 -5.6769951D-25 -1.1234882D-29  3.0893826D-33
  80   14  -2987.4908  0.0136760615 -1.0311998D-08  7.1193262D-15 -9.3636270D-21 -5.6953779D-25 -1.0628341D-29  3.0986235D-33
  80   15  -2987.0805  0.0136754428 -1.0311357D-08  7.1181974D-15 -9.4491942D-21 -5.7139167D-25 -9.9767239D-30  3.1077919D-33
  80   16  -2986.6429  0.0136747829 -1.0310674D-08  7.1169820D-15 -9.5407639D-21 -5.7324046D-25 -9.2795341D-30  3.1168614D-33
  80   17  -2986.1780  0.0136740818 -1.0309948D-08  7.1156778D-15 -9.6383727D-21 -5.7505683D-25 -8.5366871D-30  3.1256450D-33
  80   18  -2985.6858  0.0136733395 -1.0309180D-08  7.1142825D-15 -9.7420428D-21 -5.7681558D-25 -7.7479482D-30  3.1340363D-33
  80   19  -2985.1662  0.0136725560 -1.0308369D-08  7.1127933D-15 -9.8518010D-21 -5.7848746D-25 -6.9132130D-30  3.1418655D-33
  80   20  -2984.6193  0.0136717314 -1.0307515D-08  7.1112078D-15 -9.9676555D-21 -5.8004080D-25 -6.0325019D-30  3.1489120D-33
  81    0  -2956.5304  0.0136378472 -1.0336471D-08  7.0745684D-15 -1.5012373D-20  4.0708903D-25  2.3946394D-29 -2.4838952D-33
  81    1  -2956.5032  0.0136378059 -1.0336429D-08  7.0744483D-15 -1.5008302D-20  4.0737588D-25  2.3911633D-29 -2.4853114D-33
  81    2  -2956.4486  0.0136377232 -1.0336344D-08  7.0742083D-15 -1.5000147D-20  4.0794785D-25  2.3841994D-29 -2.4881349D-33
  81    3  -2956.3668  0.0136375992 -1.0336217D-08  7.0738484D-15 -1.4987900D-20  4.0880490D-25  2.3737442D-29 -2.4924137D-33
  81    4  -2956.2577  0.0136374338 -1.0336047D-08  7.0733691D-15 -1.4971520D-20  4.0994185D-25  2.3597620D-29 -2.4980994D-33
  81    5  -2956.1213  0.0136372271 -1.0335835D-08  7.0727706D-15 -1.4950983D-20  4.1135238D-25  2.3422467D-29 -2.5051107D-33
  81    6  -2955.9577  0.0136369790 -1.0335580D-08  7.0720536D-15 -1.4926260D-20  4.1303167D-25  2.3211751D-29 -2.5134433D-33
  81    7  -2955.7668  0.0136366896 -1.0335283D-08  7.0712185D-15 -1.4897280D-20  4.1497009D-25  2.2964979D-29 -2.5230012D-33
  81    8  -2955.5486  0.0136363589 -1.0334944D-08  7.0702661D-15 -1.4863993D-20  4.1716300D-25  2.2681790D-29 -2.5338574D-33
  81    9  -2955.3031  0.0136359868 -1.0334562D-08  7.0691973D-15 -1.4826335D-20  4.1959425D-25  2.2361708D-29 -2.5457989D-33
  81   10  -2955.0304  0.0136355735 -1.0334138D-08  7.0680129D-15 -1.4784244D-20  4.2225569D-25  2.2004453D-29 -2.5588165D-33
  81   11  -2954.7304  0.0136351188 -1.0333671D-08  7.0667139D-15 -1.4737637D-20  4.2513389D-25  2.1609298D-29 -2.5728603D-33
  81   12  -2954.4032  0.0136346228 -1.0333163D-08  7.0653015D-15 -1.4686439D-20  4.2821510D-25  2.1175820D-29 -2.5878379D-33
  81   13  -2954.0487  0.0136340855 -1.0332612D-08  7.0637771D-15 -1.4630557D-20  4.3148083D-25  2.0703400D-29 -2.6036051D-33
  81   14  -2953.6669  0.0136335069 -1.0332018D-08  7.0621418D-15 -1.4569904D-20  4.3491794D-25  2.0191349D-29 -2.6201916D-33
  81   15  -2953.2580  0.0136328869 -1.0331383D-08  7.0603974D-15 -1.4504399D-20  4.3850190D-25  1.9639349D-29 -2.6372686D-33
  81   16  -2952.8217  0.0136322258 -1.0330705D-08  7.0585453D-15 -1.4433938D-20  4.4221603D-25  1.9046617D-29 -2.6548636D-33
  81   17  -2952.3582  0.0136315233 -1.0329985D-08  7.0565874D-15 -1.4358438D-20  4.4603595D-25  1.8412644D-29 -2.6727596D-33
  81   18  -2951.8675  0.0136307796 -1.0329223D-08  7.0545256D-15 -1.4277791D-20  4.4994062D-25  1.7736726D-29 -2.6909147D-33
  81   19  -2951.3496  0.0136299946 -1.0328419D-08  7.0523619D-15 -1.4191926D-20  4.5390313D-25  1.7018500D-29 -2.7091516D-33
  81   20  -2950.8044  0.0136291683 -1.0327573D-08  7.0500985D-15 -1.4100746D-20  4.5789590D-25  1.6257470D-29 -2.7272198D-33
  82    0  -2922.8500  0.0135951603 -1.0356990D-08  7.1423833D-15 -8.4180480D-21 -2.6440048D-25 -2.4125391D-29  1.9621528D-33
  82    1  -2922.8228  0.0135951189 -1.0356947D-08  7.1423160D-15 -8.4206965D-21 -2.6469063D-25 -2.4097887D-29  1.9638747D-33
  82    2  -2922.7684  0.0135950360 -1.0356861D-08  7.1421812D-15 -8.4259972D-21 -2.6526770D-25 -2.4042796D-29  1.9672449D-33
  82    3  -2922.6869  0.0135949117 -1.0356732D-08  7.1419789D-15 -8.4339651D-21 -2.6613284D-25 -2.3960074D-29  1.9723343D-33
  82    4  -2922.5781  0.0135947460 -1.0356561D-08  7.1417088D-15 -8.4446339D-21 -2.6728071D-25 -2.3849421D-29  1.9790545D-33
  82    5  -2922.4422  0.0135945389 -1.0356347D-08  7.1413708D-15 -8.4580311D-21 -2.6870700D-25 -2.3710667D-29  1.9873587D-33
  82    6  -2922.2790  0.0135942903 -1.0356090D-08  7.1409644D-15 -8.4742069D-21 -2.7040776D-25 -2.3543301D-29  1.9972718D-33
  82    7  -2922.0887  0.0135940004 -1.0355790D-08  7.1404893D-15 -8.4932049D-21 -2.7237695D-25 -2.3346997D-29  2.0087506D-33
  82    8  -2921.8712  0.0135936690 -1.0355447D-08  7.1399450D-15 -8.5150855D-21 -2.7460765D-25 -2.3121263D-29  2.0217495D-33
  82    9  -2921.6265  0.0135932962 -1.0355061D-08  7.1393311D-15 -8.5399103D-21 -2.7709061D-25 -2.2865650D-29  2.0361882D-33
  82   10  -2921.3547  0.0135928820 -1.0354633D-08  7.1386467D-15 -8.5677549D-21 -2.7981726D-25 -2.2579454D-29  2.0520185D-33
  82   11  -2921.0556  0.0135924264 -1.0354162D-08  7.1378914D-15 -8.5987018D-21 -2.8277732D-25 -2.2262080D-29  2.0691882D-33
  82   12  -2920.7294  0.0135919294 -1.0353648D-08  7.1370643D-15 -8.6328255D-21 -2.8595761D-25 -2.1912925D-29  2.0875985D-33
  82   13  -2920.3760  0.0135913911 -1.0353091D-08  7.1361646D-15 -8.6702211D-21 -2.8934657D-25 -2.1531213D-29  2.1071691D-33
  82   14  -2919.9955  0.0135908113 -1.0352492D-08  7.1351912D-15 -8.7109800D-21 -2.9292813D-25 -2.1116227D-29  2.1277692D-33
  82   15  -2919.5878  0.0135901902 -1.0351850D-08  7.1341433D-15 -8.7552004D-21 -2.9668957D-25 -2.0667057D-29  2.1494167D-33
  82   16  -2919.1529  0.0135895277 -1.0351165D-08  7.1330196D-15 -8.8029887D-21 -3.0061128D-25 -2.0183022D-29  2.1718847D-33
  82   17  -2918.6909  0.0135888238 -1.0350438D-08  7.1318188D-15 -8.8544399D-21 -3.0467606D-25 -1.9663307D-29  2.1951274D-33
  82   18  -2918.2017  0.0135880786 -1.0349667D-08  7.1305398D-15 -8.9096602D-21 -3.0886261D-25 -1.9107165D-29  2.2189110D-33
  82   19  -2917.6853  0.0135872921 -1.0348855D-08  7.1291811D-15 -8.9687476D-21 -3.1315185D-25 -1.8513736D-29  2.2432171D-33
  82   20  -2917.1419  0.0135864642 -1.0347999D-08  7.1277410D-15 -9.0318206D-21 -3.1751933D-25 -1.7882152D-29  2.2678490D-33
  83    0  -2889.3222  0.0135523377 -1.0376661D-08  7.1356493D-15 -1.3550748D-20  2.7582174D-25  2.2560652D-29 -1.9366816D-33
  83    1  -2889.2951  0.0135522962 -1.0376618D-08  7.1355409D-15 -1.3547993D-20  2.7609234D-25  2.2533611D-29 -1.9386532D-33
  83    2  -2889.2409  0.0135522132 -1.0376533D-08  7.1353242D-15 -1.3542462D-20  2.7663358D-25  2.2479169D-29 -1.9426533D-33
  83    3  -2889.1596  0.0135520887 -1.0376404D-08  7.1349993D-15 -1.3534150D-20  2.7744004D-25  2.2397469D-29 -1.9485116D-33
  83    4  -2889.0512  0.0135519227 -1.0376233D-08  7.1345664D-15 -1.3523033D-20  2.7851243D-25  2.2288175D-29 -1.9563358D-33
  83    5  -2888.9157  0.0135517152 -1.0376019D-08  7.1340257D-15 -1.3509074D-20  2.7984706D-25  2.2150809D-29 -1.9661527D-33
  83    6  -2888.7530  0.0135514661 -1.0375762D-08  7.1333777D-15 -1.3492233D-20  2.8143486D-25  2.1985203D-29 -1.9777610D-33
  83    7  -2888.5633  0.0135511756 -1.0375462D-08  7.1326227D-15 -1.3472469D-20  2.8327356D-25  2.1790673D-29 -1.9912566D-33
  83    8  -2888.3465  0.0135508436 -1.0375120D-08  7.1317612D-15 -1.3449724D-20  2.8535452D-25  2.1566843D-29 -2.0065245D-33
  83    9  -2888.1026  0.0135504701 -1.0374735D-08  7.1307937D-15 -1.3423937D-20  2.8767002D-25  2.1312899D-29 -2.0235640D-33
  83   10  -2887.8316  0.0135500551 -1.0374307D-08  7.1297210D-15 -1.3395042D-20  2.9021076D-25  2.1028330D-29 -2.0422943D-33
  83   11  -2887.5335  0.0135495987 -1.0373837D-08  7.1285436D-15 -1.3362965D-20  2.9296641D-25  2.0712226D-29 -2.0626333D-33
  83   12  -2887.2083  0.0135491007 -1.0373323D-08  7.1272625D-15 -1.3327633D-20  2.9592282D-25  2.0363881D-29 -2.0844943D-33
  83   13  -2886.8560  0.0135485613 -1.0372768D-08  7.1258784D-15 -1.3288963D-20  2.9907080D-25  1.9982372D-29 -2.1078713D-33
  83   14  -2886.4767  0.0135479805 -1.0372169D-08  7.1243924D-15 -1.3246856D-20  3.0239307D-25  1.9566768D-29 -2.1325932D-33
  83   15  -2886.0703  0.0135473582 -1.0371528D-08  7.1228055D-15 -1.3201241D-20  3.0587301D-25  1.9116345D-29 -2.1584936D-33
  83   16  -2885.6368  0.0135466944 -1.0370844D-08  7.1211189D-15 -1.3152004D-20  3.0949859D-25  1.8629616D-29 -2.1857227D-33
  83   17  -2885.1762  0.0135459892 -1.0370118D-08  7.1193338D-15 -1.3099074D-20  3.1324383D-25  1.8106211D-29 -2.2138333D-33
  83   18  -2884.6885  0.0135452426 -1.0369349D-08  7.1174516D-15 -1.3042341D-20  3.1709460D-25  1.7544599D-29 -2.2429472D-33
  83   19  -2884.1738  0.0135444546 -1.0368538D-08  7.1154738D-15 -1.2981716D-20  3.2102657D-25  1.6943972D-29 -2.2728118D-33
  83   20  -2883.6321  0.0135436251 -1.0367684D-08  7.1134019D-15 -1.2917105D-20  3.2501704D-25  1.6303197D-29 -2.3033219D-33
  84    0  -2855.9473  0.0135093792 -1.0396402D-08  7.2005326D-15 -9.7210596D-21 -4.3168670D-25 -3.0704603D-29  2.2507157D-33
  84    1  -2855.9203  0.0135093376 -1.0396358D-08  7.2004548D-15 -9.7253794D-21 -4.3205476D-25 -3.0673060D-29  2.2532159D-33
  84    2  -2855.8662  0.0135092544 -1.0396272D-08  7.2002992D-15 -9.7340231D-21 -4.3279166D-25 -3.0609912D-29  2.2582994D-33
  84    3  -2855.7852  0.0135091297 -1.0396142D-08  7.2000654D-15 -9.7470236D-21 -4.3389054D-25 -3.0514912D-29  2.2657565D-33
  84    4  -2855.6771  0.0135089634 -1.0395970D-08  7.1997532D-15 -9.7644142D-21 -4.3535290D-25 -3.0387716D-29  2.2757575D-33
  84    5  -2855.5420  0.0135087554 -1.0395754D-08  7.1993622D-15 -9.7862225D-21 -4.3717059D-25 -3.0228072D-29  2.2881703D-33
  84    6  -2855.3799  0.0135085059 -1.0395494D-08  7.1988918D-15 -9.8125213D-21 -4.3934142D-25 -3.0035172D-29  2.3030764D-33
  84    7  -2855.1908  0.0135082149 -1.0395192D-08  7.1983414D-15 -9.8433617D-21 -4.4185364D-25 -2.9808650D-29  2.3202621D-33
  84    8  -2854.9747  0.0135078822 -1.0394847D-08  7.1977103D-15 -9.8788203D-21 -4.4470286D-25 -2.9547704D-29  2.3398129D-33
  84    9  -2854.7315  0.0135075080 -1.0394458D-08  7.1969976D-15 -9.9189906D-21 -4.4787794D-25 -2.9251481D-29  2.3616081D-33
  84   10  -2854.4614  0.0135070923 -1.0394026D-08  7.1962023D-15 -9.9639519D-21 -4.5136863D-25 -2.8919190D-29  2.3856293D-33
  84   11  -2854.1642  0.0135066349 -1.0393551D-08  7.1953232D-15 -1.0013810D-20 -4.5516045D-25 -2.8549826D-29  2.4117365D-33
  84   12  -2853.8401  0.0135061361 -1.0393033D-08  7.1943593D-15 -1.0068675D-20 -4.5924386D-25 -2.8142234D-29  2.4399748D-33
  84   13  -2853.4889  0.0135055956 -1.0392472D-08  7.1933091D-15 -1.0128662D-20 -4.6359898D-25 -2.7695382D-29  2.4700989D-33
  84   14  -2853.1108  0.0135050137 -1.0391868D-08  7.1921710D-15 -1.0193889D-20 -4.6821132D-25 -2.7208108D-29  2.5020799D-33
  84   15  -2852.7056  0.0135043902 -1.0391221D-08  7.1909435D-15 -1.0264485D-20 -4.7306130D-25 -2.6679152D-29  2.5358268D-33
  84   16  -2852.2735  0.0135037252 -1.0390530D-08  7.1896248D-15 -1.0340583D-20 -4.7812865D-25 -2.6107123D-29  2.5711650D-33
  84   17  -2851.8144  0.0135030186 -1.0389797D-08  7.1882129D-15 -1.0422315D-20 -4.8339161D-25 -2.5490773D-29  2.6080039D-33
  84   18  -2851.3283  0.0135022706 -1.0389021D-08  7.1867058D-15 -1.0509813D-20 -4.8882583D-25 -2.4828802D-29  2.6461690D-33
  84   19  -2850.8152  0.0135014811 -1.0388202D-08  7.1851012D-15 -1.0603220D-20 -4.9440633D-25 -2.4119649D-29  2.6855558D-33
  84   20  -2850.2752  0.0135006500 -1.0387339D-08  7.1833968D-15 -1.0702677D-20 -5.0010479D-25 -2.3361980D-29  2.7259402D-33
  85    0  -2822.7254  0.0134662894 -1.0415833D-08  7.1118084D-15 -1.8671727D-20  3.6535178D-25  4.1870155D-29 -2.1295831D-33
  85    1  -2822.6985  0.0134662478 -1.0415791D-08  7.1116591D-15 -1.8668063D-20  3.6585422D-25  4.1840171D-29 -2.1325945D-33
  85    2  -2822.6446  0.0134661644 -1.0415705D-08  7.1113605D-15 -1.8660738D-20  3.6685651D-25  4.1780446D-29 -2.1385358D-33
  85    3  -2822.5638  0.0134660394 -1.0415577D-08  7.1109127D-15 -1.8649706D-20  3.6836004D-25  4.1690407D-29 -2.1474920D-33
  85    4  -2822.4561  0.0134658728 -1.0415407D-08  7.1103162D-15 -1.8634938D-20  3.7035762D-25  4.1569863D-29 -2.1593740D-33
  85    5  -2822.3214  0.0134656645 -1.0415193D-08  7.1095711D-15 -1.8616355D-20  3.7284854D-25  4.1418121D-29 -2.1742158D-33
  85    6  -2822.1598  0.0134654145 -1.0414937D-08  7.1086781D-15 -1.8593895D-20  3.7582295D-25  4.1234780D-29 -2.1918757D-33
  85    7  -2821.9713  0.0134651229 -1.0414639D-08  7.1076376D-15 -1.8567465D-20  3.7927751D-25  4.1018943D-29 -2.2124135D-33
  85    8  -2821.7559  0.0134647897 -1.0414298D-08  7.1064502D-15 -1.8536972D-20  3.8320458D-25  4.0769905D-29 -2.2358224D-33
  85    9  -2821.5135  0.0134644147 -1.0413914D-08  7.1051168D-15 -1.8502283D-20  3.8759115D-25  4.0486580D-29 -2.2618810D-33
  85   10  -2821.2442  0.0134639982 -1.0413488D-08  7.1036382D-15 -1.8463282D-20  3.9243014D-25  4.0167886D-29 -2.2906511D-33
  85   11  -2820.9480  0.0134635400 -1.0413019D-08  7.1020153D-15 -1.8419821D-20  3.9770952D-25  3.9812642D-29 -2.3220545D-33
  85   12  -2820.6249  0.0134630402 -1.0412508D-08  7.1002493D-15 -1.8371758D-20  4.0341578D-25  3.9419760D-29 -2.3560289D-33
  85   13  -2820.2749  0.0134624988 -1.0411954D-08  7.0983414D-15 -1.8318914D-20  4.0953053D-25  3.8987618D-29 -2.3923641D-33
  85   14  -2819.8979  0.0134619157 -1.0411358D-08  7.0962929D-15 -1.8261120D-20  4.1604063D-25  3.8514901D-29 -2.4310930D-33
  85   15  -2819.4941  0.0134612911 -1.0410719D-08  7.0941053D-15 -1.8198195D-20  4.2292698D-25  3.8000039D-29 -2.4720097D-33
  85   16  -2819.0633  0.0134606248 -1.0410038D-08  7.0917803D-15 -1.8129949D-20  4.3016968D-25  3.7441539D-29 -2.5150627D-33
  85   17  -2818.6057  0.0134599169 -1.0409315D-08  7.0893196D-15 -1.8056175D-20  4.3774732D-25  3.6837559D-29 -2.5601247D-33
  85   18  -2818.1211  0.0134591675 -1.0408549D-08  7.0867253D-15 -1.7976664D-20  4.4563271D-25  3.6186421D-29 -2.6069603D-33
  85   19  -2817.6097  0.0134583765 -1.0407742D-08  7.0839993D-15 -1.7891216D-20  4.5380409D-25  3.5486523D-29 -2.6555133D-33
  85   20  -2817.0714  0.0134575439 -1.0406892D-08  7.0811440D-15 -1.7799606D-20  4.6223177D-25  3.4735841D-29 -2.7056021D-33
  86    0  -2789.6568  0.0134230567 -1.0436655D-08  7.1307577D-15 -8.0591939D-21 -1.9073634D-25 -4.5460690D-29  1.1798459D-33
  86    1  -2789.6299  0.0134230150 -1.0436612D-08  7.1306932D-15 -8.0611032D-21 -1.9128214D-25 -4.5444159D-29  1.1829004D-33
  86    2  -2789.5763  0.0134229315 -1.0436527D-08  7.1305643D-15 -8.0649427D-21 -1.9237370D-25 -4.5410893D-29  1.1890514D-33
  86    3  -2789.4957  0.0134228062 -1.0436398D-08  7.1303706D-15 -8.0707422D-21 -1.9400714D-25 -4.5360734D-29  1.1981786D-33
  86    4  -2789.3883  0.0134226392 -1.0436227D-08  7.1301122D-15 -8.0785442D-21 -1.9618240D-25 -4.5293321D-29  1.2103349D-33
  86    5  -2789.2541  0.0134224305 -1.0436013D-08  7.1297889D-15 -8.0884246D-21 -1.9889727D-25 -4.5208043D-29  1.2255124D-33
  86    6  -2789.0930  0.0134221801 -1.0435757D-08  7.1294003D-15 -8.1004521D-21 -2.0214805D-25 -4.5104373D-29  1.2436561D-33
  86    7  -2788.9051  0.0134218879 -1.0435457D-08  7.1289463D-15 -8.1147361D-21 -2.0593152D-25 -4.4981445D-29  1.2647986D-33
  86    8  -2788.6904  0.0134215539 -1.0435115D-08  7.1284265D-15 -8.1313832D-21 -2.1024386D-25 -4.4838406D-29  1.2889159D-33
  86    9  -2788.4488  0.0134211783 -1.0434730D-08  7.1278403D-15 -8.1505189D-21 -2.1507716D-25 -4.4674359D-29  1.3158709D-33
  86   10  -2788.1804  0.0134207609 -1.0434302D-08  7.1271874D-15 -8.1722972D-21 -2.2042585D-25 -4.4488083D-29  1.3456775D-33
  86   11  -2787.8851  0.0134203018 -1.0433832D-08  7.1264671D-15 -8.1968664D-21 -2.2628462D-25 -4.4278305D-29  1.3783425D-33
  86   12  -2787.5631  0.0134198010 -1.0433319D-08  7.1256790D-15 -8.2243983D-21 -2.3264470D-25 -4.4043756D-29  1.4137907D-33
  86   13  -2787.2141  0.0134192585 -1.0432763D-08  7.1248220D-15 -8.2550904D-21 -2.3949346D-25 -4.3783007D-29  1.4518705D-33
  86   14  -2786.8384  0.0134186743 -1.0432165D-08  7.1238955D-15 -8.2891405D-21 -2.4682664D-25 -4.3494317D-29  1.4926953D-33
  86   15  -2786.4359  0.0134180483 -1.0431524D-08  7.1228986D-15 -8.3267458D-21 -2.5462735D-25 -4.3176325D-29  1.5359995D-33
  86   16  -2786.0065  0.0134173807 -1.0430840D-08  7.1218301D-15 -8.3681473D-21 -2.6288289D-25 -4.2827182D-29  1.5818005D-33
  86   17  -2785.5503  0.0134166715 -1.0430114D-08  7.1206890D-15 -8.4135790D-21 -2.7158160D-25 -4.2444918D-29  1.6300320D-33
  86   18  -2785.0673  0.0134159205 -1.0429345D-08  7.1194739D-15 -8.4632818D-21 -2.8070431D-25 -4.2027808D-29  1.6805222D-33
  86   19  -2784.5575  0.0134151279 -1.0428533D-08  7.1181834D-15 -8.5175213D-21 -2.9023595D-25 -4.1573783D-29  1.7331889D-33
  86   20  -2784.0210  0.0134142937 -1.0427679D-08  7.1168159D-15 -8.5765629D-21 -3.0015559D-25 -4.1080801D-29  1.7879853D-33
  87    0  -2756.7417  0.0133796796 -1.0456848D-08  7.0890212D-15 -1.9838861D-20 -8.4690674D-26  4.2660203D-29  2.6477950D-34
  87    1  -2756.7150  0.0133796378 -1.0456805D-08  7.0888625D-15 -1.9839712D-20 -8.4179057D-26  4.2663981D-29  2.6180648D-34
  87    2  -2756.6614  0.0133795541 -1.0456720D-08  7.0885450D-15 -1.9841382D-20 -8.3154549D-26  4.2671206D-29  2.5581453D-34
  87    3  -2756.5812  0.0133794286 -1.0456593D-08  7.0880688D-15 -1.9843853D-20 -8.1618059D-26  4.2681682D-29  2.4682854D-34
  87    4  -2756.4741  0.0133792613 -1.0456422D-08  7.0874337D-15 -1.9847076D-20 -7.9568886D-26  4.2695195D-29  2.3488005D-34
  87    5  -2756.3403  0.0133790522 -1.0456210D-08  7.0866398D-15 -1.9850986D-20 -7.7007466D-26  4.2711062D-29  2.1996090D-34
  87    6  -2756.1798  0.0133788013 -1.0455955D-08  7.0856868D-15 -1.9855523D-20 -7.3931309D-26  4.2728885D-29  2.0199386D-34
  87    7  -2755.9925  0.0133785085 -1.0455657D-08  7.0845748D-15 -1.9860567D-20 -7.0341003D-26  4.2747566D-29  1.8102427D-34
  87    8  -2755.7784  0.0133781739 -1.0455317D-08  7.0833035D-15 -1.9866027D-20 -6.6235888D-26  4.2766427D-29  1.5704342D-34
  87    9  -2755.5376  0.0133777975 -1.0454935D-08  7.0818730D-15 -1.9871786D-20 -6.1616831D-26  4.2784640D-29  1.3012769D-34
  87   10  -2755.2701  0.0133773793 -1.0454510D-08  7.0802830D-15 -1.9877688D-20 -5.6482477D-26  4.2800706D-29  1.0015786D-34
  87   11  -2754.9758  0.0133769194 -1.0454043D-08  7.0785335D-15 -1.9883592D-20 -5.0831927D-26  4.2813685D-29  6.7196585D-35
  87   12  -2754.6547  0.0133764176 -1.0453533D-08  7.0766244D-15 -1.9889324D-20 -4.4666105D-26  4.2821929D-29  3.1214770D-35
  87   13  -2754.3070  0.0133758740 -1.0452981D-08  7.0745556D-15 -1.9894694D-20 -3.7983391D-26  4.2823994D-29 -7.8202734D-36
  87   14  -2753.9325  0.0133752886 -1.0452387D-08  7.0723271D-15 -1.9899508D-20 -3.0790564D-26  4.2818414D-29 -4.9740326D-35
  87   15  -2753.5312  0.0133746615 -1.0451751D-08  7.0699389D-15 -1.9903551D-20 -2.3085892D-26  4.2803306D-29 -9.4626223D-35
  87   16  -2753.1032  0.0133739926 -1.0451072D-08  7.0673911D-15 -1.9906586D-20 -1.4869007D-26  4.2776691D-29 -1.4259700D-34
  87   17  -2752.6485  0.0133732820 -1.0450351D-08  7.0646836D-15 -1.9908374D-20 -6.1467596D-27  4.2736721D-29 -1.9342942D-34
  87   18  -2752.1671  0.0133725296 -1.0449588D-08  7.0618168D-15 -1.9908645D-20  3.0797606D-27  4.2681112D-29 -2.4725667D-34
  87   19  -2751.6590  0.0133717355 -1.0448784D-08  7.0587907D-15 -1.9907140D-20  1.2802864D-26  4.2607811D-29 -3.0393695D-34
  87   20  -2751.1241  0.0133708996 -1.0447937D-08  7.0556059D-15 -1.9903552D-20  2.3018371D-26  4.2514334D-29 -3.6349418D-34
  88    0  -2723.9804  0.0133361509 -1.0478788D-08  7.0059459D-15 -1.0810267D-20  2.1183126D-25 -4.1988766D-29 -1.3288049D-33
  88    1  -2723.9538  0.0133361090 -1.0478746D-08  7.0058595D-15 -1.0808155D-20  2.1132692D-25 -4.2007274D-29 -1.3254146D-33
  88    2  -2723.9004  0.0133360251 -1.0478662D-08  7.0056866D-15 -1.0803938D-20  2.1031785D-25 -4.2044289D-29 -1.3185778D-33
  88    3  -2723.8204  0.0133358994 -1.0478536D-08  7.0054273D-15 -1.0797655D-20  2.0880337D-25 -4.2099407D-29 -1.3083787D-33
  88    4  -2723.7137  0.0133357317 -1.0478368D-08  7.0050820D-15 -1.0789340D-20  2.0678058D-25 -4.2172314D-29 -1.2947191D-33
  88    5  -2723.5804  0.0133355222 -1.0478158D-08  7.0046506D-15 -1.0779064D-20  2.0424787D-25 -4.2262366D-29 -1.2776619D-33
  88    6  -2723.4203  0.0133352707 -1.0477906D-08  7.0041335D-15 -1.0766899D-20  2.0120123D-25 -4.2368904D-29 -1.2571222D-33
  88    7  -2723.2336  0.0133349773 -1.0477612D-08  7.0035309D-15 -1.0752938D-20  1.9763762D-25 -4.2490943D-29 -1.2330911D-33
  88    8  -2723.0203  0.0133346420 -1.0477275D-08  7.0028433D-15 -1.0737291D-20  1.9355026D-25 -4.2627420D-29 -1.2054796D-33
  88    9  -2722.7803  0.0133342649 -1.0476897D-08  7.0020708D-15 -1.0720079D-20  1.8893918D-25 -4.2777414D-29 -1.1743584D-33
  88   10  -2722.5136  0.0133338458 -1.0476477D-08  7.0012139D-15 -1.0701440D-20  1.8379689D-25 -4.2939420D-29 -1.1396730D-33
  88   11  -2722.2202  0.0133333848 -1.0476015D-08  7.0002731D-15 -1.0681540D-20  1.7811608D-25 -4.3111905D-29 -1.1012828D-33
  88   12  -2721.9003  0.0133328820 -1.0475511D-08  6.9992486D-15 -1.0660540D-20  1.7189623D-25 -4.3293365D-29 -1.0592858D-33
  88   13  -2721.5536  0.0133323373 -1.0474965D-08  6.9981411D-15 -1.0638632D-20  1.6512638D-25 -4.3482003D-29 -1.0134715D-33
  88   14  -2721.1803  0.0133317507 -1.0474378D-08  6.9969509D-15 -1.0616028D-20  1.5780546D-25 -4.3675827D-29 -9.6400393D-34
  88   15  -2720.7804  0.0133311223 -1.0473748D-08  6.9956783D-15 -1.0592940D-20  1.4992668D-25 -4.3872711D-29 -9.1071588D-34
  88   16  -2720.3538  0.0133304520 -1.0473076D-08  6.9943240D-15 -1.0569630D-20  1.4148282D-25 -4.4070237D-29 -8.5354281D-34
  88   17  -2719.9006  0.0133297398 -1.0472363D-08  6.9928880D-15 -1.0546349D-20  1.3247380D-25 -4.4266161D-29 -7.9256627D-34
  88   18  -2719.4207  0.0133289858 -1.0471608D-08  6.9913711D-15 -1.0523365D-20  1.2289063D-25 -4.4457697D-29 -7.2759852D-34
  88   19  -2718.9142  0.0133281900 -1.0470811D-08  6.9897733D-15 -1.0500975D-20  1.1273180D-25 -4.4642133D-29 -6.5868046D-34
  88   20  -2718.3811  0.0133273524 -1.0469972D-08  6.9880949D-15 -1.0479510D-20  1.0199592D-25 -4.4816214D-29 -5.8579732D-34
  89    0  -2691.3732  0.0132924582 -1.0500891D-08  6.9755703D-15 -1.9848086D-20 -1.7112033D-25  5.0478687D-29  1.5319866D-33
  89    1  -2691.3467  0.0132924162 -1.0500849D-08  6.9754115D-15 -1.9849793D-20 -1.7051398D-25  5.0500075D-29  1.5275698D-33
  89    2  -2691.2935  0.0132923322 -1.0500766D-08  6.9750939D-15 -1.9853189D-20 -1.6930218D-25  5.0542753D-29  1.5188497D-33
  89    3  -2691.2137  0.0132922062 -1.0500640D-08  6.9746173D-15 -1.9858245D-20 -1.6748111D-25  5.0606248D-29  1.5057061D-33
  89    4  -2691.1074  0.0132920382 -1.0500473D-08  6.9739817D-15 -1.9864896D-20 -1.6504895D-25  5.0690086D-29  1.4881205D-33
  89    5  -2690.9745  0.0132918282 -1.0500264D-08  6.9731870D-15 -1.9873064D-20 -1.6200490D-25  5.0793405D-29  1.4661385D-33
  89    6  -2690.8150  0.0132915762 -1.0500013D-08  6.9722328D-15 -1.9882680D-20 -1.5834362D-25  5.0915506D-29  1.4397153D-33
  89    7  -2690.6289  0.0132912822 -1.0499720D-08  6.9711192D-15 -1.9893618D-20 -1.5406251D-25  5.1055180D-29  1.4088614D-33
  89    8  -2690.4162  0.0132909462 -1.0499385D-08  6.9698455D-15 -1.9905742D-20 -1.4915200D-25  5.1210892D-29  1.3733217D-33
  89    9  -2690.1770  0.0132905682 -1.0499009D-08  6.9684119D-15 -1.9918915D-20 -1.4361406D-25  5.1381463D-29  1.3333362D-33
  89   10  -2689.9112  0.0132901483 -1.0498591D-08  6.9668178D-15 -1.9932968D-20 -1.3743575D-25  5.1564938D-29  1.2886242D-33
  89   11  -2689.6188  0.0132896863 -1.0498131D-08  6.9650631D-15 -1.9947711D-20 -1.3061709D-25  5.1759655D-29  1.2393092D-33
  89   12  -2689.2999  0.0132891824 -1.0497630D-08  6.9631473D-15 -1.9962944D-20 -1.2314792D-25  5.1963349D-29  1.1852475D-33
  89   13  -2688.9544  0.0132886366 -1.0497087D-08  6.9610704D-15 -1.9978420D-20 -1.1502564D-25  5.2173671D-29  1.1264149D-33
  89   14  -2688.5823  0.0132880488 -1.0496502D-08  6.9588318D-15 -1.9993913D-20 -1.0624106D-25  5.2388214D-29  1.0627389D-33
  89   15  -2688.1837  0.0132874190 -1.0495876D-08  6.9564317D-15 -2.0009140D-20 -9.6792133D-26  5.2604181D-29  9.9423663D-34
  89   16  -2687.7585  0.0132867473 -1.0495208D-08  6.9538696D-15 -2.0023814D-20 -8.6671348D-26  5.2818675D-29  9.2081069D-34
  89   17  -2687.3067  0.0132860336 -1.0494499D-08  6.9511453D-15 -2.0037633D-20 -7.5873951D-26  5.3028481D-29  8.4240460D-34
  89   18  -2686.8285  0.0132852781 -1.0493748D-08  6.9482590D-15 -2.0050260D-20 -6.4398397D-26  5.3230327D-29  7.5904898D-34
  89   19  -2686.3236  0.0132844806 -1.0492956D-08  6.9452105D-15 -2.0061340D-20 -5.2239470D-26  5.3420460D-29  6.7061810D-34
  89   20  -2685.7923  0.0132836412 -1.0492123D-08  6.9419999D-15 -2.0070501D-20 -3.9396989D-26  5.3595106D-29  5.7718560D-34
  90    0  -2658.9205  0.0132485942 -1.0524572D-08  6.9063026D-15 -8.8939485D-21  1.4673741D-25 -6.0687230D-29 -1.1362769D-33
  90    1  -2658.8940  0.0132485521 -1.0524530D-08  6.9062315D-15 -8.8924834D-21  1.4600817D-25 -6.0703081D-29 -1.1310395D-33
  90    2  -2658.8410  0.0132484679 -1.0524447D-08  6.9060892D-15 -8.8895816D-21  1.4455242D-25 -6.0734634D-29 -1.1206683D-33
  90    3  -2658.7615  0.0132483416 -1.0524323D-08  6.9058759D-15 -8.8852728D-21  1.4236384D-25 -6.0781404D-29 -1.1049663D-33
  90    4  -2658.6555  0.0132481732 -1.0524157D-08  6.9055917D-15 -8.8796330D-21  1.3944548D-25 -6.0842749D-29 -1.0841150D-33
  90    5  -2658.5231  0.0132479628 -1.0523950D-08  6.9052366D-15 -8.8727579D-21  1.3579249D-25 -6.0917618D-29 -1.0579505D-33
  90    6  -2658.3641  0.0132477102 -1.0523702D-08  6.9048109D-15 -8.8647389D-21  1.3140339D-25 -6.1005261D-29 -1.0265512D-33
  90    7  -2658.1786  0.0132474155 -1.0523412D-08  6.9043148D-15 -8.8557155D-21  1.2627417D-25 -6.1104074D-29 -9.8983867D-34
  90    8  -2657.9667  0.0132470788 -1.0523080D-08  6.9037483D-15 -8.8458534D-21  1.2040407D-25 -6.1212548D-29 -9.4786167D-34
  90    9  -2657.7282  0.0132467000 -1.0522707D-08  6.9031118D-15 -8.8353141D-21  1.1378484D-25 -6.1329022D-29 -9.0045757D-34
  90   10  -2657.4633  0.0132462791 -1.0522293D-08  6.9024054D-15 -8.8243015D-21  1.0641805D-25 -6.1451405D-29 -8.4774728D-34
  90   11  -2657.1719  0.0132458161 -1.0521838D-08  6.9016294D-15 -8.8130415D-21  9.8299955D-26 -6.1577520D-29 -7.8968707D-34
  90   12  -2656.8540  0.0132453110 -1.0521341D-08  6.9007839D-15 -8.8017797D-21  8.9422523D-26 -6.1704817D-29 -7.2609145D-34
  90   13  -2656.5096  0.0132447639 -1.0520803D-08  6.8998690D-15 -8.7907836D-21  7.9787808D-26 -6.1830718D-29 -6.5717587D-34
  90   14  -2656.1388  0.0132441748 -1.0520223D-08  6.8988851D-15 -8.7803385D-21  6.9388355D-26 -6.1952174D-29 -5.8269330D-34
  90   15  -2655.7414  0.0132435436 -1.0519602D-08  6.8978320D-15 -8.7707662D-21  5.8227553D-26 -6.2066222D-29 -5.0282086D-34
  90   16  -2655.3177  0.0132428704 -1.0518940D-08  6.8967100D-15 -8.7623989D-21  4.6300178D-26 -6.2169332D-29 -4.1739970D-34
  90   17  -2654.8674  0.0132421551 -1.0518237D-08  6.8955187D-15 -8.7556129D-21  3.3608365D-26 -6.2257777D-29 -3.2652356D-34
  90   18  -2654.3907  0.0132413978 -1.0517492D-08  6.8942583D-15 -8.7507767D-21  2.0152614D-26 -6.2327870D-29 -2.3016691D-34
  90   19  -2653.8876  0.0132405985 -1.0516706D-08  6.8929284D-15 -8.7482929D-21  5.9351005D-27 -6.2375622D-29 -1.2833199D-34
  90   20  -2653.3579  0.0132397572 -1.0515879D-08  6.8915287D-15 -8.7486037D-21 -9.0372947D-27 -6.2396567D-29 -2.1102821D-35
  91    0  -2626.6226  0.0132045493 -1.0548106D-08  6.8645611D-15 -2.1512959D-20 -1.2224120D-25  5.8827942D-29  7.3640919D-34
  91    1  -2626.5962  0.0132045072 -1.0548064D-08  6.8643890D-15 -2.1514180D-20 -1.2153505D-25  5.8838215D-29  7.3158812D-34
  91    2  -2626.5434  0.0132044228 -1.0547982D-08  6.8640448D-15 -2.1516599D-20 -1.2012462D-25  5.8858633D-29  7.2206504D-34
  91    3  -2626.4641  0.0132042962 -1.0547859D-08  6.8635283D-15 -2.1520166D-20 -1.1800347D-25  5.8888558D-29  7.0762803D-34
  91    4  -2626.3585  0.0132041274 -1.0547694D-08  6.8628396D-15 -2.1524827D-20 -1.1517515D-25  5.8927598D-29  6.8841376D-34
  91    5  -2626.2265  0.0132039165 -1.0547488D-08  6.8619785D-15 -2.1530498D-20 -1.1163899D-25  5.8975072D-29  6.6447312D-34
  91    6  -2626.0680  0.0132036633 -1.0547241D-08  6.8609449D-15 -2.1537071D-20 -1.0739070D-25  5.9029656D-29  6.3565961D-34
  91    7  -2625.8832  0.0132033680 -1.0546953D-08  6.8597386D-15 -2.1544416D-20 -1.0242942D-25  5.9090296D-29  6.0204782D-34
  91    8  -2625.6719  0.0132030305 -1.0546624D-08  6.8583595D-15 -2.1552381D-20 -9.6753604D-26  5.9155581D-29  5.6359190D-34
  91    9  -2625.4343  0.0132026509 -1.0546253D-08  6.8568074D-15 -2.1560801D-20 -9.0360423D-26  5.9223776D-29  5.2031643D-34
  91   10  -2625.1702  0.0132022290 -1.0545842D-08  6.8550822D-15 -2.1569486D-20 -8.3249949D-26  5.9293374D-29  4.7224973D-34
  91   11  -2624.8798  0.0132017650 -1.0545390D-08  6.8531837D-15 -2.1578210D-20 -7.5419082D-26  5.9361975D-29  4.1934639D-34
  91   12  -2624.5629  0.0132012588 -1.0544896D-08  6.8511117D-15 -2.1586745D-20 -6.6866287D-26  5.9427568D-29  3.6164816D-34
  91   13  -2624.2197  0.0132007105 -1.0544362D-08  6.8488663D-15 -2.1594836D-20 -5.7590732D-26  5.9487711D-29  2.9906829D-34
  91   14  -2623.8501  0.0132001201 -1.0543787D-08  6.8464472D-15 -2.1602198D-20 -4.7590985D-26  5.9539644D-29  2.3166695D-34
  91   15  -2623.4541  0.0131994874 -1.0543171D-08  6.8438546D-15 -2.1608528D-20 -3.6870621D-26  5.9580761D-29  1.5956608D-34
  91   16  -2623.0317  0.0131988127 -1.0542514D-08  6.8410883D-15 -2.1613516D-20 -2.5427909D-26  5.9607867D-29  8.2675493D-35
  91   17  -2622.5830  0.0131980958 -1.0541816D-08  6.8381487D-15 -2.1616810D-20 -1.3268049D-26  5.9617903D-29  1.1221546D-36
  91   18  -2622.1079  0.0131973368 -1.0541078D-08  6.8350357D-15 -2.1618042D-20 -3.9091524D-28  5.9607437D-29 -8.5125775D-35
  91   19  -2621.6064  0.0131965358 -1.0540299D-08  6.8317498D-15 -2.1616820D-20  1.3197284D-26  5.9572581D-29 -1.7606142D-34
  91   20  -2621.0785  0.0131956926 -1.0539479D-08  6.8282914D-15 -2.1612752D-20  2.7487450D-26  5.9509870D-29 -2.7150115D-34
  92    0  -2594.4799  0.0131603158 -1.0573545D-08  6.7744090D-15 -1.0424488D-20  2.7619330D-25 -3.7978395D-29 -1.1709160D-33
  92    1  -2594.4536  0.0131602735 -1.0573504D-08  6.7743256D-15 -1.0421727D-20  2.7573731D-25 -3.7994768D-29 -1.1680924D-33
  92    2  -2594.4009  0.0131601889 -1.0573423D-08  6.7741589D-15 -1.0416219D-20  2.7482588D-25 -3.8027430D-29 -1.1624880D-33
  92    3  -2594.3220  0.0131600620 -1.0573301D-08  6.7739090D-15 -1.0407992D-20  2.7345614D-25 -3.8076097D-29 -1.1539935D-33
  92    4  -2594.2167  0.0131598928 -1.0573138D-08  6.7735761D-15 -1.0397088D-20  2.7162756D-25 -3.8140459D-29 -1.1427401D-33
  92    5  -2594.0851  0.0131596814 -1.0572935D-08  6.7731605D-15 -1.0383564D-20  2.6933652D-25 -3.8219971D-29 -1.1285764D-33
  92    6  -2593.9272  0.0131594276 -1.0572691D-08  6.7726625D-15 -1.0367491D-20  2.6658012D-25 -3.8313925D-29 -1.1115023D-33
  92    7  -2593.7430  0.0131591316 -1.0572407D-08  6.7720824D-15 -1.0348941D-20  2.6335781D-25 -3.8421960D-29 -1.0916577D-33
  92    8  -2593.5324  0.0131587933 -1.0572082D-08  6.7714208D-15 -1.0328017D-20  2.5966366D-25 -3.8542996D-29 -1.0689479D-33
  92    9  -2593.2956  0.0131584127 -1.0571716D-08  6.7706780D-15 -1.0304844D-20  2.5549460D-25 -3.8676027D-29 -1.0432976D-33
  92   10  -2593.0324  0.0131579898 -1.0571310D-08  6.7698546D-15 -1.0279523D-20  2.5084353D-25 -3.8820062D-29 -1.0147128D-33
  92   11  -2592.7429  0.0131575247 -1.0570863D-08  6.7689512D-15 -1.0252217D-20  2.4570927D-25 -3.8973859D-29 -9.8329394D-34
  92   12  -2592.4272  0.0131570173 -1.0570376D-08  6.7679684D-15 -1.0223063D-20  2.4008564D-25 -3.9136219D-29 -9.4890515D-34
  92   13  -2592.0851  0.0131564677 -1.0569848D-08  6.7669068D-15 -1.0192246D-20  2.3396719D-25 -3.9305575D-29 -9.1156717D-34
  92   14  -2591.7167  0.0131558758 -1.0569280D-08  6.7657671D-15 -1.0159960D-20  2.2734947D-25 -3.9480234D-29 -8.7129169D-34
  92   15  -2591.3220  0.0131552416 -1.0568671D-08  6.7645499D-15 -1.0126390D-20  2.2022687D-25 -3.9658726D-29 -8.2805666D-34
  92   16  -2590.9011  0.0131545653 -1.0568021D-08  6.7632560D-15 -1.0091760D-20  2.1259413D-25 -3.9838996D-29 -7.8180625D-34
  92   17  -2590.4538  0.0131538467 -1.0567332D-08  6.7618859D-15 -1.0056313D-20  2.0444926D-25 -4.0019208D-29 -7.3264437D-34
  92   18  -2589.9803  0.0131530858 -1.0566601D-08  6.7604405D-15 -1.0020296D-20  1.9578433D-25 -4.0197158D-29 -6.8040979D-34
  92   19  -2589.4805  0.0131522828 -1.0565831D-08  6.7589202D-15 -9.9839639D-21  1.8659857D-25 -4.0370873D-29 -6.2524089D-34
  92   20  -2588.9544  0.0131514376 -1.0565020D-08  6.7573256D-15 -9.9476164D-21  1.7689114D-25 -4.0537875D-29 -5.6717580D-34
  93    0  -2562.4929  0.0131158815 -1.0598932D-08  6.7855866D-15 -1.6296426D-20 -4.2282818D-25  1.5055687D-29  2.8542080D-33
  93    1  -2562.4667  0.0131158391 -1.0598892D-08  6.7854563D-15 -1.6300654D-20 -4.2264765D-25  1.5095688D-29  2.8534474D-33
  93    2  -2562.4142  0.0131157543 -1.0598810D-08  6.7851953D-15 -1.6309104D-20 -4.2228249D-25  1.5175492D-29  2.8518884D-33
  93    3  -2562.3356  0.0131156271 -1.0598688D-08  6.7848038D-15 -1.6321757D-20 -4.2173377D-25  1.5295162D-29  2.8495755D-33
  93    4  -2562.2306  0.0131154575 -1.0598525D-08  6.7842812D-15 -1.6338618D-20 -4.2099671D-25  1.5454691D-29  2.8464897D-33
  93    5  -2562.0995  0.0131152456 -1.0598322D-08  6.7836273D-15 -1.6359641D-20 -4.2006384D-25  1.5653862D-29  2.8425436D-33
  93    6  -2561.9421  0.0131149912 -1.0598077D-08  6.7828414D-15 -1.6384812D-20 -4.1892789D-25  1.5892430D-29  2.8377270D-33
  93    7  -2561.7585  0.0131146945 -1.0597793D-08  6.7819230D-15 -1.6414090D-20 -4.1757987D-25  1.6170179D-29  2.8318381D-33
  93    8  -2561.5487  0.0131143553 -1.0597467D-08  6.7808714D-15 -1.6447430D-20 -4.1601249D-25  1.6486932D-29  2.8250487D-33
  93    9  -2561.3126  0.0131139738 -1.0597101D-08  6.7796859D-15 -1.6484798D-20 -4.1421377D-25  1.6842458D-29  2.8171940D-33
  93   10  -2561.0503  0.0131135500 -1.0596694D-08  6.7783654D-15 -1.6526112D-20 -4.1216821D-25  1.7236121D-29  2.8080778D-33
  93   11  -2560.7618  0.0131130837 -1.0596247D-08  6.7769091D-15 -1.6571326D-20 -4.0986476D-25  1.7667928D-29  2.7977592D-33
  93   12  -2560.4471  0.0131125751 -1.0595759D-08  6.7753159D-15 -1.6620355D-20 -4.0728635D-25  1.8136895D-29  2.7860595D-33
  93   13  -2560.1062  0.0131120241 -1.0595231D-08  6.7735847D-15 -1.6673116D-20 -4.0441757D-25  1.8642824D-29  2.7728902D-33
  93   14  -2559.7391  0.0131114308 -1.0594662D-08  6.7717141D-15 -1.6729518D-20 -4.0123979D-25  1.9184858D-29  2.7581186D-33
  93   15  -2559.3457  0.0131107952 -1.0594052D-08  6.7697030D-15 -1.6789442D-20 -3.9773605D-25  1.9762372D-29  2.7416907D-33
  93   16  -2558.9262  0.0131101172 -1.0593403D-08  6.7675499D-15 -1.6852772D-20 -3.9388221D-25  2.0374502D-29  2.7233130D-33
  93   17  -2558.4805  0.0131093968 -1.0592712D-08  6.7652533D-15 -1.6919376D-20 -3.8965957D-25  2.1020171D-29  2.7029439D-33
  93   18  -2558.0085  0.0131086342 -1.0591982D-08  6.7628119D-15 -1.6989099D-20 -3.8504589D-25  2.1698527D-29  2.6804413D-33
  93   19  -2557.5104  0.0131078292 -1.0591211D-08  6.7602240D-15 -1.7061786D-20 -3.8001709D-25  2.2408277D-29  2.6556219D-33
  93   20  -2556.9861  0.0131069820 -1.0590400D-08  6.7574881D-15 -1.7137248D-20 -3.7455076D-25  2.3148186D-29  2.6283366D-33
  94    0  -2530.6622  0.0130712452 -1.0625315D-08  6.6684294D-15 -1.2841166D-20  6.9356395D-25 -1.0793739D-29 -5.0487423D-33
  94    1  -2530.6360  0.0130712027 -1.0625275D-08  6.6683267D-15 -1.2834232D-20  6.9343264D-25 -1.0864338D-29 -5.0480854D-33
  94    2  -2530.5837  0.0130711177 -1.0625195D-08  6.6681215D-15 -1.2820369D-20  6.9316971D-25 -1.1005627D-29 -5.0468168D-33
  94    3  -2530.5053  0.0130709902 -1.0625075D-08  6.6678140D-15 -1.2799581D-20  6.9276987D-25 -1.1217552D-29 -5.0448542D-33
  94    4  -2530.4007  0.0130708202 -1.0624915D-08  6.6674048D-15 -1.2771873D-20  6.9222631D-25 -1.1500106D-29 -5.0422409D-33
  94    5  -2530.2700  0.0130706077 -1.0624715D-08  6.6668947D-15 -1.2737288D-20  6.9152564D-25 -1.1852855D-29 -5.0387258D-33
  94    6  -2530.1132  0.0130703527 -1.0624475D-08  6.6662843D-15 -1.2695819D-20  6.9065602D-25 -1.2275945D-29 -5.0343002D-33
  94    7  -2529.9302  0.0130700552 -1.0624195D-08  6.6655747D-15 -1.2647508D-20  6.8960429D-25 -1.2769105D-29 -5.0288691D-33
  94    8  -2529.7211  0.0130697152 -1.0623875D-08  6.6647670D-15 -1.2592391D-20  6.8835095D-25 -1.3331912D-29 -5.0222141D-33
  94    9  -2529.4858  0.0130693328 -1.0623515D-08  6.6638626D-15 -1.2530503D-20  6.8687758D-25 -1.3964248D-29 -5.0143078D-33
  94   10  -2529.2245  0.0130689079 -1.0623116D-08  6.6628629D-15 -1.2461901D-20  6.8515918D-25 -1.4665542D-29 -5.0047949D-33
  94   11  -2528.9369  0.0130684405 -1.0622676D-08  6.6617695D-15 -1.2386645D-20  6.8317353D-25 -1.5435470D-29 -4.9936780D-33
  94   12  -2528.6233  0.0130679306 -1.0622196D-08  6.6605844D-15 -1.2304798D-20  6.8088997D-25 -1.6273301D-29 -4.9805584D-33
  94   13  -2528.2835  0.0130673782 -1.0621677D-08  6.6593093D-15 -1.2216449D-20  6.7827891D-25 -1.7178354D-29 -4.9652446D-33
  94   14  -2527.9177  0.0130667834 -1.0621117D-08  6.6579464D-15 -1.2121697D-20  6.7531125D-25 -1.8149884D-29 -4.9476074D-33
  94   15  -2527.5257  0.0130661462 -1.0620518D-08  6.6564978D-15 -1.2020649D-20  6.7195179D-25 -1.9186777D-29 -4.9272939D-33
  94   16  -2527.1076  0.0130654665 -1.0619879D-08  6.6549660D-15 -1.1913444D-20  6.6816307D-25 -2.0287848D-29 -4.9039880D-33
  94   17  -2526.6634  0.0130647444 -1.0619201D-08  6.6533535D-15 -1.1800208D-20  6.6390498D-25 -2.1451962D-29 -4.8774015D-33
  94   18  -2526.1930  0.0130639798 -1.0618482D-08  6.6516628D-15 -1.1681138D-20  6.5913904D-25 -2.2677182D-29 -4.8472016D-33
  94   19  -2525.6966  0.0130631728 -1.0617724D-08  6.6498968D-15 -1.1556394D-20  6.5382339D-25 -2.3962123D-29 -4.8131079D-33
  94   20  -2525.1741  0.0130623235 -1.0616926D-08  6.6480582D-15 -1.1426214D-20  6.4791162D-25 -2.5304587D-29 -4.7747001D-33
  95    0  -2498.9881  0.0130263949 -1.0651938D-08  6.7222723D-15 -1.6172723D-20 -7.1748197D-25  3.1089631D-29  6.2809191D-33
  95    1  -2498.9620  0.0130263523 -1.0651898D-08  6.7221429D-15 -1.6179899D-20 -7.1710808D-25  3.1177560D-29  6.2781140D-33
  95    2  -2498.9099  0.0130262671 -1.0651817D-08  6.7218839D-15 -1.6194239D-20 -7.1635909D-25  3.1353417D-29  6.2725982D-33
  95    3  -2498.8318  0.0130261392 -1.0651697D-08  6.7214950D-15 -1.6215714D-20 -7.1522535D-25  3.1616704D-29  6.2641249D-33
  95    4  -2498.7276  0.0130259688 -1.0651535D-08  6.7209756D-15 -1.6244294D-20 -7.1369889D-25  3.1967108D-29  6.2527269D-33
  95    5  -2498.5973  0.0130257558 -1.0651334D-08  6.7203252D-15 -1.6279926D-20 -7.1176889D-25  3.2404214D-29  6.2383510D-33
  95    6  -2498.4410  0.0130255002 -1.0651092D-08  6.7195427D-15 -1.6322562D-20 -7.0941703D-25  3.2927586D-29  6.2207499D-33
  95    7  -2498.2586  0.0130252019 -1.0650809D-08  6.7186272D-15 -1.6372126D-20 -7.0662400D-25  3.3536202D-29  6.1997837D-33
  95    8  -2498.0502  0.0130248611 -1.0650487D-08  6.7175777D-15 -1.6428523D-20 -7.0337342D-25  3.4229243D-29  6.1754472D-33
  95    9  -2497.8158  0.0130244777 -1.0650124D-08  6.7163925D-15 -1.6491653D-20 -6.9963511D-25  3.5005449D-29  6.1472941D-33
  95   10  -2497.5553  0.0130240517 -1.0649721D-08  6.7150704D-15 -1.6561413D-20 -6.9538157D-25  3.5863939D-29  6.1152078D-33
  95   11  -2497.2688  0.0130235831 -1.0649278D-08  6.7136096D-15 -1.6637634D-20 -6.9058410D-25  3.6802718D-29  6.0788550D-33
  95   12  -2496.9562  0.0130230720 -1.0648795D-08  6.7120084D-15 -1.6720182D-20 -6.8521124D-25  3.7820625D-29  6.0381675D-33
  95   13  -2496.6176  0.0130225183 -1.0648271D-08  6.7102649D-15 -1.6808887D-20 -6.7922600D-25  3.8915606D-29  5.9926771D-33
  95   14  -2496.2530  0.0130219220 -1.0647708D-08  6.7083770D-15 -1.6903511D-20 -6.7259080D-25  4.0085233D-29  5.9421433D-33
  95   15  -2495.8624  0.0130212831 -1.0647104D-08  6.7063425D-15 -1.7003852D-20 -6.6526254D-25  4.1327178D-29  5.8861322D-33
  95   16  -2495.4457  0.0130206017 -1.0646460D-08  6.7041593D-15 -1.7109650D-20 -6.5720188D-25  4.2638820D-29  5.8243479D-33
  95   17  -2495.0030  0.0130198778 -1.0645777D-08  6.7018248D-15 -1.7220624D-20 -6.4836201D-25  4.4016870D-29  5.7563922D-33
  95   18  -2494.5343  0.0130191113 -1.0645053D-08  6.6993366D-15 -1.7336470D-20 -6.3869806D-25  4.5458197D-29  5.6819347D-33
  95   19  -2494.0396  0.0130183023 -1.0644289D-08  6.6966923D-15 -1.7456830D-20 -6.2816229D-25  4.6958943D-29  5.6005888D-33
  95   20  -2493.5189  0.0130174508 -1.0643486D-08  6.6938893D-15 -1.7581320D-20 -6.1670565D-25  4.8514745D-29  5.5118623D-33
  96    0  -2467.4712  0.0129813323 -1.0679256D-08  6.6246997D-15 -7.4711018D-21  7.4530333D-25 -5.5308012D-29 -5.7853754D-33
  96    1  -2467.4452  0.0129812896 -1.0679216D-08  6.6246400D-15 -7.4636547D-21  7.4463817D-25 -5.5388881D-29 -5.7799118D-33
  96    2  -2467.3933  0.0129812042 -1.0679137D-08  6.6245207D-15 -7.4487761D-21  7.4330704D-25 -5.5550638D-29 -5.7690228D-33
  96    3  -2467.3154  0.0129810761 -1.0679017D-08  6.6243421D-15 -7.4265041D-21  7.4130391D-25 -5.5792699D-29 -5.7527511D-33
  96    4  -2467.2116  0.0129809052 -1.0678858D-08  6.6241050D-15 -7.3969097D-21  7.3861756D-25 -5.6114140D-29 -5.7307998D-33
  96    5  -2467.0818  0.0129806916 -1.0678660D-08  6.6238099D-15 -7.3600625D-21  7.3523898D-25 -5.6514314D-29 -5.7032371D-33
  96    6  -2466.9260  0.0129804353 -1.0678421D-08  6.6234576D-15 -7.3160678D-21  7.3115307D-25 -5.6992035D-29 -5.6699126D-33
  96    7  -2466.7443  0.0129801363 -1.0678143D-08  6.6230494D-15 -7.2650569D-21  7.2634145D-25 -5.7545710D-29 -5.6306008D-33
  96    8  -2466.5366  0.0129797946 -1.0677825D-08  6.6225863D-15 -7.2071657D-21  7.2078600D-25 -5.8173883D-29 -5.5853118D-33
  96    9  -2466.3030  0.0129794102 -1.0677468D-08  6.6220697D-15 -7.1425837D-21  7.1446542D-25 -5.8874341D-29 -5.5337286D-33
  96   10  -2466.0434  0.0129789832 -1.0677070D-08  6.6215011D-15 -7.0714945D-21  7.0735598D-25 -5.9644995D-29 -5.4757744D-33
  96   11  -2465.7579  0.0129785134 -1.0676633D-08  6.6208822D-15 -6.9941194D-21  6.9942629D-25 -6.0483332D-29 -5.4110786D-33
  96   12  -2465.4464  0.0129780009 -1.0676157D-08  6.6202148D-15 -6.9107109D-21  6.9065250D-25 -6.1386418D-29 -5.3395995D-33
  96   13  -2465.1090  0.0129774458 -1.0675640D-08  6.6195007D-15 -6.8215507D-21  6.8099968D-25 -6.2351086D-29 -5.2609040D-33
  96   14  -2464.7456  0.0129768479 -1.0675084D-08  6.6187420D-15 -6.7269549D-21  6.7043978D-25 -6.3373720D-29 -5.1748321D-33
  96   15  -2464.3563  0.0129762075 -1.0674489D-08  6.6179408D-15 -6.6272448D-21  6.5893433D-25 -6.4450699D-29 -5.0810689D-33
  96   16  -2463.9411  0.0129755243 -1.0673853D-08  6.6170992D-15 -6.5228162D-21  6.4645205D-25 -6.5577464D-29 -4.9794177D-33
  96   17  -2463.4999  0.0129747985 -1.0673178D-08  6.6162195D-15 -6.4140654D-21  6.3295372D-25 -6.6749471D-29 -4.8694964D-33
  96   18  -2463.0328  0.0129740301 -1.0672464D-08  6.6153041D-15 -6.3014331D-21  6.1840400D-25 -6.7961722D-29 -4.7510246D-33
  96   19  -2462.5398  0.0129732190 -1.0671710D-08  6.6143551D-15 -6.1854181D-21  6.0276588D-25 -6.9208611D-29 -4.6237290D-33
  96   20  -2462.0209  0.0129723653 -1.0670916D-08  6.6133749D-15 -6.0665326D-21  5.8600245D-25 -7.0484305D-29 -4.4873504D-33
  97    0  -2436.1121  0.0129360505 -1.0705905D-08  6.7005938D-15 -1.7315512D-20 -5.3125031D-25  5.9059379D-29  3.7144054D-33
  97    1  -2436.0862  0.0129360076 -1.0705865D-08  6.7004553D-15 -1.7320814D-20 -5.3054040D-25  5.9111197D-29  3.7081681D-33
  97    2  -2436.0345  0.0129359220 -1.0705785D-08  6.7001781D-15 -1.7331413D-20 -5.2912253D-25  5.9214912D-29  3.6958658D-33
  97    3  -2435.9569  0.0129357935 -1.0705664D-08  6.6997619D-15 -1.7347256D-20 -5.2698590D-25  5.9369792D-29  3.6772007D-33
  97    4  -2435.8534  0.0129356222 -1.0705503D-08  6.6992064D-15 -1.7368279D-20 -5.2413037D-25  5.9575053D-29  3.6522589D-33
  97    5  -2435.7240  0.0129354081 -1.0705302D-08  6.6985112D-15 -1.7394389D-20 -5.2054798D-25  5.9829454D-29  3.6210617D-33
  97    6  -2435.5688  0.0129351512 -1.0705061D-08  6.6976755D-15 -1.7425499D-20 -5.1622984D-25  6.0132176D-29  3.5834937D-33
  97    7  -2435.3877  0.0129348515 -1.0704780D-08  6.6966987D-15 -1.7461450D-20 -5.1116387D-25  6.0481106D-29  3.5394574D-33
  97    8  -2435.1807  0.0129345089 -1.0704459D-08  6.6955799D-15 -1.7502122D-20 -5.0534069D-25  6.0874868D-29  3.4889726D-33
  97    9  -2434.9479  0.0129341236 -1.0704097D-08  6.6943180D-15 -1.7547298D-20 -4.9874091D-25  6.1310738D-29  3.4317370D-33
  97   10  -2434.6893  0.0129336954 -1.0703695D-08  6.6929123D-15 -1.7596812D-20 -4.9135414D-25  6.1786866D-29  3.3678100D-33
  97   11  -2434.4047  0.0129332245 -1.0703254D-08  6.6913614D-15 -1.7650408D-20 -4.8316678D-25  6.2300028D-29  3.2971689D-33
  97   12  -2434.0943  0.0129327107 -1.0702772D-08  6.6896642D-15 -1.7707850D-20 -4.7415475D-25  6.2847411D-29  3.2194317D-33
  97   13  -2433.7581  0.0129321542 -1.0702250D-08  6.6878194D-15 -1.7768846D-20 -4.6430723D-25  6.3425711D-29  3.1348255D-33
  97   14  -2433.3960  0.0129315549 -1.0701689D-08  6.6858257D-15 -1.7833103D-20 -4.5359927D-25  6.4031085D-29  3.0428507D-33
  97   15  -2433.0081  0.0129309128 -1.0701087D-08  6.6836817D-15 -1.7900276D-20 -4.4201699D-25  6.4659644D-29  2.9436830D-33
  97   16  -2432.5943  0.0129302279 -1.0700445D-08  6.6813860D-15 -1.7970002D-20 -4.2954014D-25  6.5307122D-29  2.8370963D-33
  97   17  -2432.1547  0.0129295003 -1.0699764D-08  6.6789371D-15 -1.8041886D-20 -4.1615019D-25  6.5968786D-29  2.7230393D-33
  97   18  -2431.6892  0.0129287300 -1.0699043D-08  6.6763337D-15 -1.8115504D-20 -4.0182660D-25  6.6639594D-29  2.6012673D-33
  97   19  -2431.1979  0.0129279169 -1.0698282D-08  6.6735745D-15 -1.8190406D-20 -3.8655554D-25  6.7314417D-29  2.4718762D-33
  97   20  -2430.6808  0.0129270610 -1.0697481D-08  6.6706578D-15 -1.8266092D-20 -3.7031507D-25  6.7987182D-29  2.3345683D-33
  98    0  -2404.9112  0.0128905552 -1.0733173D-08  6.6312104D-15 -9.5317752D-21  2.9337270D-25 -3.6447975D-29 -1.4174052D-33
  98    1  -2404.8854  0.0128905122 -1.0733133D-08  6.6311341D-15 -9.5288408D-21  2.9293696D-25 -3.6467857D-29 -1.4135391D-33
  98    2  -2404.8339  0.0128904264 -1.0733053D-08  6.6309817D-15 -9.5229892D-21  2.9206017D-25 -3.6507319D-29 -1.4057170D-33
  98    3  -2404.7565  0.0128902976 -1.0732934D-08  6.6307533D-15 -9.5142483D-21  2.9074514D-25 -3.6566112D-29 -1.3940713D-33
  98    4  -2404.6534  0.0128901258 -1.0732775D-08  6.6304490D-15 -9.5026531D-21  2.8898758D-25 -3.6643694D-29 -1.3784470D-33
  98    5  -2404.5245  0.0128899112 -1.0732576D-08  6.6300692D-15 -9.4882682D-21  2.8678566D-25 -3.6739359D-29 -1.3589535D-33
  98    6  -2404.3698  0.0128896536 -1.0732337D-08  6.6296142D-15 -9.4711288D-21  2.8413667D-25 -3.6852695D-29 -1.3355771D-33
  98    7  -2404.1894  0.0128893531 -1.0732059D-08  6.6290843D-15 -9.4513524D-21  2.8103653D-25 -3.6982284D-29 -1.3082949D-33
  98    8  -2403.9832  0.0128890097 -1.0731740D-08  6.6284802D-15 -9.4290130D-21  2.7747628D-25 -3.7126957D-29 -1.2768998D-33
  98    9  -2403.7512  0.0128886234 -1.0731383D-08  6.6278022D-15 -9.4042158D-21  2.7346035D-25 -3.7285668D-29 -1.2417315D-33
  98   10  -2403.4934  0.0128881941 -1.0730985D-08  6.6270509D-15 -9.3770963D-21  2.6897571D-25 -3.7456802D-29 -1.2026114D-33
  98   11  -2403.2099  0.0128877220 -1.0730548D-08  6.6262271D-15 -9.3477828D-21  2.6401778D-25 -3.7638595D-29 -1.1594314D-33
  98   12  -2402.9006  0.0128872069 -1.0730070D-08  6.6253312D-15 -9.3164268D-21  2.5858485D-25 -3.7829429D-29 -1.1123753D-33
  98   13  -2402.5655  0.0128866490 -1.0729554D-08  6.6243640D-15 -9.2831932D-21  2.5266662D-25 -3.8027288D-29 -1.0613207D-33
  98   14  -2402.2047  0.0128860481 -1.0728997D-08  6.6233263D-15 -9.2482676D-21  2.4626197D-25 -3.8229941D-29 -1.0063447D-33
  98   15  -2401.8181  0.0128854044 -1.0728401D-08  6.6222186D-15 -9.2118378D-21  2.3936275D-25 -3.8435261D-29 -9.4745423D-34
  98   16  -2401.4058  0.0128847178 -1.0727766D-08  6.6210420D-15 -9.1741374D-21  2.3196169D-25 -3.8640241D-29 -8.8452979D-34
  98   17  -2400.9677  0.0128839883 -1.0727090D-08  6.6197969D-15 -9.1353787D-21  2.2406046D-25 -3.8842878D-29 -8.1784982D-34
  98   18  -2400.5039  0.0128832160 -1.0726375D-08  6.6184843D-15 -9.0957959D-21  2.1564833D-25 -3.9040164D-29 -7.4719469D-34
  98   19  -2400.0144  0.0128824008 -1.0725621D-08  6.6171048D-15 -9.0556771D-21  2.0672469D-25 -3.9228881D-29 -6.7269422D-34
  98   20  -2399.4991  0.0128815428 -1.0724827D-08  6.6156591D-15 -9.0152718D-21  1.9728903D-25 -3.9406333D-29 -5.9452794D-34
  99    0  -2373.8691  0.0128448407 -1.0760129D-08  6.6645262D-15 -1.2289553D-20 -2.1637803D-25  1.3655014D-31  1.0742210D-33
  99    1  -2373.8435  0.0128447976 -1.0760089D-08  6.6644279D-15 -1.2291721D-20 -2.1637652D-25  1.5175608D-31  1.0744298D-33
  99    2  -2373.7921  0.0128447116 -1.0760009D-08  6.6642312D-15 -1.2296049D-20 -2.1637301D-25  1.8181980D-31  1.0747735D-33
  99    3  -2373.7150  0.0128445824 -1.0759889D-08  6.6639360D-15 -1.2302534D-20 -2.1636447D-25  2.2675248D-31  1.0752212D-33
  99    4  -2373.6122  0.0128444103 -1.0759729D-08  6.6635421D-15 -1.2311192D-20 -2.1635219D-25  2.8711873D-31  1.0758934D-33
  99    5  -2373.4838  0.0128441951 -1.0759529D-08  6.6630495D-15 -1.2322014D-20 -2.1633478D-25  3.6257099D-31  1.0768020D-33
  99    6  -2373.3297  0.0128439369 -1.0759289D-08  6.6624577D-15 -1.2334986D-20 -2.1630309D-25  4.5289410D-31  1.0776904D-33
  99    7  -2373.1499  0.0128436356 -1.0759009D-08  6.6617665D-15 -1.2350128D-20 -2.1626040D-25  5.5858490D-31  1.0788215D-33
  99    8  -2372.9444  0.0128432913 -1.0758689D-08  6.6609756D-15 -1.2367429D-20 -2.1620183D-25  6.7957429D-31  1.0801479D-33
  99    9  -2372.7132  0.0128429040 -1.0758330D-08  6.6600844D-15 -1.2386878D-20 -2.1612074D-25  8.1573856D-31  1.0815277D-33
  99   10  -2372.4563  0.0128424737 -1.0757930D-08  6.6590926D-15 -1.2408490D-20 -2.1601416D-25  9.6727018D-31  1.0830716D-33
  99   11  -2372.1738  0.0128420004 -1.0757491D-08  6.6579996D-15 -1.2432246D-20 -2.1587714D-25  1.1342334D-30  1.0848107D-33
  99   12  -2371.8656  0.0128414840 -1.0757011D-08  6.6568048D-15 -1.2458134D-20 -2.1569768D-25  1.3163597D-30  1.0864311D-33
  99   13  -2371.5317  0.0128409247 -1.0756492D-08  6.6555078D-15 -1.2486158D-20 -2.1547831D-25  1.5143978D-30  1.0882984D-33
  99   14  -2371.1722  0.0128403223 -1.0755933D-08  6.6541077D-15 -1.2516312D-20 -2.1520724D-25  1.7280232D-30  1.0902603D-33
  99   15  -2370.7870  0.0128396770 -1.0755334D-08  6.6526037D-15 -1.2548569D-20 -2.1487389D-25  1.9571232D-30  1.0921271D-33
  99   16  -2370.3761  0.0128389887 -1.0754696D-08  6.6509953D-15 -1.2582922D-20 -2.1447289D-25  2.2019091D-30  1.0940515D-33
  99   17  -2369.9396  0.0128382574 -1.0754017D-08  6.6492815D-15 -1.2619343D-20 -2.1399913D-25  2.4627122D-30  1.0961793D-33
  99   18  -2369.4775  0.0128374831 -1.0753299D-08  6.6474616D-15 -1.2657807D-20 -2.1343868D-25  2.7391461D-30  1.0981705D-33
  99   19  -2368.9897  0.0128366659 -1.0752542D-08  6.6455345D-15 -1.2698297D-20 -2.1277951D-25  3.0314663D-30  1.1000221D-33
  99   20  -2368.4762  0.0128358057 -1.0751744D-08  6.6434994D-15 -1.2740782D-20 -2.1201541D-25  3.3397880D-30  1.1018595D-33
 100    0  -2342.9863  0.0127989108 -1.0787089D-08  6.6144174D-15 -1.3690473D-20  4.2047324D-25  2.0803621D-29 -3.3166036D-33
 100    1  -2342.9607  0.0127988676 -1.0787049D-08  6.6143079D-15 -1.3686270D-20  4.2072087D-25  2.0757214D-29 -3.3194296D-33
 100    2  -2342.9095  0.0127987813 -1.0786970D-08  6.6140889D-15 -1.3677849D-20  4.2122055D-25  2.0664150D-29 -3.3254068D-33
 100    3  -2342.8327  0.0127986519 -1.0786851D-08  6.6137608D-15 -1.3665195D-20  4.2196284D-25  2.0524097D-29 -3.3342396D-33
 100    4  -2342.7304  0.0127984793 -1.0786692D-08  6.6133239D-15 -1.3648305D-20  4.2294033D-25  2.0337386D-29 -3.3456929D-33
 100    5  -2342.6024  0.0127982636 -1.0786494D-08  6.6127783D-15 -1.3627125D-20  4.2415537D-25  2.0102488D-29 -3.3602348D-33
 100    6  -2342.4488  0.0127980047 -1.0786256D-08  6.6121249D-15 -1.3601630D-20  4.2559150D-25  1.9819515D-29 -3.3773841D-33
 100    7  -2342.2696  0.0127977027 -1.0785978D-08  6.6113640D-15 -1.3571783D-20  4.2724187D-25  1.9487626D-29 -3.3972589D-33
 100    8  -2342.0649  0.0127973575 -1.0785661D-08  6.6104965D-15 -1.3537530D-20  4.2909696D-25  1.9105785D-29 -3.4198047D-33
 100    9  -2341.8345  0.0127969693 -1.0785304D-08  6.6095232D-15 -1.3498817D-20  4.3113383D-25  1.8673442D-29 -3.4446196D-33
 100   10  -2341.5786  0.0127965379 -1.0784907D-08  6.6084450D-15 -1.3455599D-20  4.3334766D-25  1.8189289D-29 -3.4719757D-33
 100   11  -2341.2971  0.0127960633 -1.0784471D-08  6.6072630D-15 -1.3407796D-20  4.3571241D-25  1.7652297D-29 -3.5014546D-33
 100   12  -2340.9900  0.0127955457 -1.0783995D-08  6.6059784D-15 -1.3355356D-20  4.3821170D-25  1.7061383D-29 -3.5330369D-33
 100   13  -2340.6573  0.0127949849 -1.0783480D-08  6.6045924D-15 -1.3298218D-20  4.4082432D-25  1.6415193D-29 -3.5665803D-33
 100   14  -2340.2990  0.0127943811 -1.0782925D-08  6.6031064D-15 -1.3236314D-20  4.4352383D-25  1.5712749D-29 -3.6017849D-33
 100   15  -2339.9152  0.0127937341 -1.0782331D-08  6.6015221D-15 -1.3169579D-20  4.4628365D-25  1.4952538D-29 -3.6384789D-33
 100   16  -2339.5058  0.0127930441 -1.0781698D-08  6.5998409D-15 -1.3097945D-20  4.4907619D-25  1.4133172D-29 -3.6764955D-33
 100   17  -2339.0709  0.0127923109 -1.0781024D-08  6.5980649D-15 -1.3021363D-20  4.5186775D-25  1.3253521D-29 -3.7154305D-33
 100   18  -2338.6104  0.0127915347 -1.0780312D-08  6.5961957D-15 -1.2939772D-20  4.5462830D-25  1.2312237D-29 -3.7551774D-33
 100   19  -2338.1243  0.0127907155 -1.0779560D-08  6.5942353D-15 -1.2853138D-20  4.5732497D-25  1.1307933D-29 -3.7955352D-33
 100   20  -2337.6127  0.0127898531 -1.0778769D-08  6.5921862D-15 -1.2761410D-20  4.5990922D-25  1.0239522D-29 -3.8359012D-33
 101    0  -2312.2633  0.0127527619 -1.0814129D-08  6.6645293D-15 -1.2357649D-20 -7.7973183D-25 -1.7178980D-29  6.5115007D-33
 101    1  -2312.2378  0.0127527187 -1.0814089D-08  6.6644304D-15 -1.2365443D-20 -7.7993711D-25 -1.7087871D-29  6.5141492D-33
 101    2  -2312.1868  0.0127526321 -1.0814009D-08  6.6642325D-15 -1.2381042D-20 -7.8034538D-25 -1.6905428D-29  6.5194282D-33
 101    3  -2312.1103  0.0127525024 -1.0813890D-08  6.6639351D-15 -1.2404466D-20 -7.8094963D-25 -1.6631435D-29  6.5272933D-33
 101    4  -2312.0083  0.0127523294 -1.0813730D-08  6.6635376D-15 -1.2435722D-20 -7.8173735D-25 -1.6265592D-29  6.5375524D-33
 101    5  -2311.8807  0.0127521131 -1.0813530D-08  6.6630394D-15 -1.2474826D-20 -7.8270044D-25 -1.5807608D-29  6.5502979D-33
 101    6  -2311.7277  0.0127518536 -1.0813290D-08  6.6624395D-15 -1.2521828D-20 -7.8382027D-25 -1.5256668D-29  6.5652868D-33
 101    7  -2311.5492  0.0127515508 -1.0813010D-08  6.6617367D-15 -1.2576730D-20 -7.8507337D-25 -1.4612547D-29  6.5822498D-33
 101    8  -2311.3452  0.0127512048 -1.0812690D-08  6.6609298D-15 -1.2639596D-20 -7.8644050D-25 -1.3874286D-29  6.6010789D-33
 101    9  -2311.1156  0.0127508155 -1.0812331D-08  6.6600172D-15 -1.2710446D-20 -7.8789579D-25 -1.3041051D-29  6.6216597D-33
 101   10  -2310.8606  0.0127503830 -1.0811931D-08  6.6589972D-15 -1.2789310D-20 -7.8940485D-25 -1.2112565D-29  6.6434741D-33
 101   11  -2310.5801  0.0127499073 -1.0811492D-08  6.6578679D-15 -1.2876229D-20 -7.9093319D-25 -1.1087740D-29  6.6663260D-33
 101   12  -2310.2741  0.0127493884 -1.0811012D-08  6.6566272D-15 -1.2971236D-20 -7.9245056D-25 -9.9657262D-30  6.6901046D-33
 101   13  -2309.9427  0.0127488262 -1.0810493D-08  6.6552728D-15 -1.3074347D-20 -7.9391038D-25 -8.7459098D-30  6.7142381D-33
 101   14  -2309.5857  0.0127482209 -1.0809934D-08  6.6538024D-15 -1.3185593D-20 -7.9527059D-25 -7.4275494D-30  6.7383649D-33
 101   15  -2309.2033  0.0127475723 -1.0809335D-08  6.6522129D-15 -1.3304987D-20 -7.9647995D-25 -6.0098781D-30  6.7620750D-33
 101   16  -2308.7954  0.0127468805 -1.0808697D-08  6.6505017D-15 -1.3432501D-20 -7.9748659D-25 -4.4926077D-30  6.7848238D-33
 101   17  -2308.3620  0.0127461455 -1.0808019D-08  6.6486656D-15 -1.3568138D-20 -7.9823868D-25 -2.8753033D-30  6.8063778D-33
 101   18  -2307.9031  0.0127453674 -1.0807301D-08  6.6467015D-15 -1.3711866D-20 -7.9867362D-25 -1.1575523D-30  6.8259516D-33
 101   19  -2307.4188  0.0127445461 -1.0806543D-08  6.6446057D-15 -1.3863628D-20 -7.9873122D-25  6.6055147D-31  6.8431771D-33
 101   20  -2306.9091  0.0127436816 -1.0805746D-08  6.6423748D-15 -1.4023345D-20 -7.9834079D-25  2.5787059D-30  6.8573053D-33
 102    0  -2281.7005  0.0127063974 -1.0841393D-08  6.5378581D-15 -1.2741753D-20  9.8364307D-25 -1.8435505D-30 -8.3742261D-33
 102    1  -2281.6751  0.0127063540 -1.0841354D-08  6.5377562D-15 -1.2731917D-20  9.8362096D-25 -1.9607861D-30 -8.3742450D-33
 102    2  -2281.6243  0.0127062673 -1.0841275D-08  6.5375526D-15 -1.2712243D-20  9.8357212D-25 -2.1952931D-30 -8.3741899D-33
 102    3  -2281.5481  0.0127061372 -1.0841158D-08  6.5372479D-15 -1.2682735D-20  9.8348682D-25 -2.5471543D-30 -8.3740034D-33
 102    4  -2281.4464  0.0127059637 -1.0841001D-08  6.5368427D-15 -1.2643403D-20  9.8335288D-25 -3.0159267D-30 -8.3734786D-33
 102    5  -2281.3194  0.0127057469 -1.0840805D-08  6.5363379D-15 -1.2594236D-20  9.8315439D-25 -3.6021443D-30 -8.3726388D-33
 102    6  -2281.1669  0.0127054867 -1.0840569D-08  6.5357348D-15 -1.2535255D-20  9.8286985D-25 -4.3054179D-30 -8.3712084D-33
 102    7  -2280.9890  0.0127051832 -1.0840295D-08  6.5350348D-15 -1.2466465D-20  9.8247344D-25 -5.1256107D-30 -8.3688724D-33
 102    8  -2280.7857  0.0127048363 -1.0839981D-08  6.5342394D-15 -1.2387904D-20  9.8193703D-25 -6.0625964D-30 -8.3655740D-33
 102    9  -2280.5570  0.0127044461 -1.0839628D-08  6.5333507D-15 -1.2299547D-20  9.8122517D-25 -7.1165526D-30 -8.3609125D-33
 102   10  -2280.3030  0.0127040125 -1.0839236D-08  6.5323706D-15 -1.2201474D-20  9.8030037D-25 -8.2865325D-30 -8.3544809D-33
 102   11  -2280.0235  0.0127035356 -1.0838805D-08  6.5313016D-15 -1.2093701D-20  9.7912198D-25 -9.5725948D-30 -8.3460723D-33
 102   12  -2279.7186  0.0127030153 -1.0838335D-08  6.5301463D-15 -1.1976296D-20  9.7764298D-25 -1.0973796D-29 -8.3351646D-33
 102   13  -2279.3883  0.0127024518 -1.0837826D-08  6.5289074D-15 -1.1849319D-20  9.7581211D-25 -1.2489553D-29 -8.3213609D-33
 102   14  -2279.0327  0.0127018449 -1.0837277D-08  6.5275879D-15 -1.1712861D-20  9.7357718D-25 -1.4118840D-29 -8.3041653D-33
 102   15  -2278.6516  0.0127011946 -1.0836690D-08  6.5261911D-15 -1.1567022D-20  9.7087863D-25 -1.5860581D-29 -8.2830475D-33
 102   16  -2278.2452  0.0127005011 -1.0836063D-08  6.5247205D-15 -1.1411930D-20  9.6765460D-25 -1.7713248D-29 -8.2575025D-33
 102   17  -2277.8134  0.0126997643 -1.0835398D-08  6.5231796D-15 -1.1247749D-20  9.6384187D-25 -1.9674890D-29 -8.2269630D-33
 102   18  -2277.3562  0.0126989842 -1.0834694D-08  6.5215724D-15 -1.1074650D-20  9.5936843D-25 -2.1743860D-29 -8.1908262D-33
 102   19  -2276.8737  0.0126981607 -1.0833950D-08  6.5199028D-15 -1.0892862D-20  9.5416274D-25 -2.3916885D-29 -8.1483253D-33
 102   20  -2276.3658  0.0126972941 -1.0833168D-08  6.5181752D-15 -1.0702614D-20  9.4814995D-25 -2.6191754D-29 -8.0989808D-33
 103    0  -2251.2985  0.0126598082 -1.0868776D-08  6.6211802D-15 -1.4465658D-20 -9.0170591D-25  2.2638647D-29  7.6119305D-33
 103    1  -2251.2732  0.0126597647 -1.0868736D-08  6.6210644D-15 -1.4474677D-20 -9.0143294D-25  2.2745135D-29  7.6088645D-33
 103    2  -2251.2226  0.0126596778 -1.0868657D-08  6.6208327D-15 -1.4492699D-20 -9.0088521D-25  2.2958113D-29  7.6028164D-33
 103    3  -2251.1466  0.0126595474 -1.0868537D-08  6.6204845D-15 -1.4519703D-20 -9.0005145D-25  2.3277086D-29  7.5935096D-33
 103    4  -2251.0453  0.0126593735 -1.0868379D-08  6.6200194D-15 -1.4555691D-20 -8.9892467D-25  2.3702087D-29  7.5810506D-33
 103    5  -2250.9187  0.0126591561 -1.0868180D-08  6.6194362D-15 -1.4600604D-20 -8.9748760D-25  2.4232216D-29  7.5652543D-33
 103    6  -2250.7668  0.0126588953 -1.0867942D-08  6.6187341D-15 -1.4654390D-20 -8.9571777D-25  2.4866724D-29  7.5458169D-33
 103    7  -2250.5896  0.0126585910 -1.0867664D-08  6.6179117D-15 -1.4717028D-20 -8.9359823D-25  2.5605281D-29  7.5227112D-33
 103    8  -2250.3871  0.0126582432 -1.0867346D-08  6.6169675D-15 -1.4788408D-20 -8.9110078D-25  2.6446253D-29  7.4956783D-33
 103    9  -2250.1592  0.0126578520 -1.0866989D-08  6.6158999D-15 -1.4868488D-20 -8.8819309D-25  2.7388829D-29  7.4643631D-33
 103   10  -2249.9061  0.0126574173 -1.0866592D-08  6.6147068D-15 -1.4957136D-20 -8.8484429D-25  2.8431330D-29  7.4285902D-33
 103   11  -2249.6276  0.0126569392 -1.0866155D-08  6.6133863D-15 -1.5054256D-20 -8.8101575D-25  2.9572097D-29  7.3879099D-33
 103   12  -2249.3239  0.0126564176 -1.0865679D-08  6.6119361D-15 -1.5159719D-20 -8.7666875D-25  3.0809522D-29  7.3421152D-33
 103   13  -2248.9948  0.0126558526 -1.0865164D-08  6.6103535D-15 -1.5273374D-20 -8.7175818D-25  3.2141179D-29  7.2907289D-33
 103   14  -2248.6404  0.0126552442 -1.0864608D-08  6.6086361D-15 -1.5395038D-20 -8.6623771D-25  3.3564601D-29  7.2333432D-33
 103   15  -2248.2608  0.0126545924 -1.0864014D-08  6.6067809D-15 -1.5524501D-20 -8.6006091D-25  3.5076758D-29  7.1696214D-33
 103   16  -2247.8559  0.0126538971 -1.0863380D-08  6.6047850D-15 -1.5661575D-20 -8.5317312D-25  3.6675056D-29  7.0990950D-33
 103   17  -2247.4256  0.0126531584 -1.0862706D-08  6.6026452D-15 -1.5805966D-20 -8.4551798D-25  3.8355302D-29  7.0211383D-33
 103   18  -2246.9701  0.0126523763 -1.0861993D-08  6.6003582D-15 -1.5957406D-20 -8.3704327D-25  4.0114050D-29  6.9354652D-33
 103   19  -2246.4894  0.0126515508 -1.0861241D-08  6.5979206D-15 -1.6115559D-20 -8.2768818D-25  4.1946377D-29  6.8415183D-33
 103   20  -2245.9833  0.0126506819 -1.0860449D-08  6.5953289D-15 -1.6280071D-20 -8.1739135D-25  4.3847629D-29  6.7387324D-33
 104    0  -2221.0578  0.0126129998 -1.0896443D-08  6.5041635D-15 -1.1889364D-20  5.7656156D-25 -3.1457542D-29 -5.0289127D-33
 104    1  -2221.0325  0.0126129562 -1.0896404D-08  6.5040685D-15 -1.1883601D-20  5.7618003D-25 -3.1527790D-29 -5.0245846D-33
 104    2  -2220.9821  0.0126128691 -1.0896326D-08  6.5038784D-15 -1.1872083D-20  5.7542260D-25 -3.1668389D-29 -5.0161577D-33
 104    3  -2220.9064  0.0126127383 -1.0896209D-08  6.5035937D-15 -1.1854839D-20  5.7427696D-25 -3.1878722D-29 -5.0033233D-33
 104    4  -2220.8055  0.0126125640 -1.0896052D-08  6.5032148D-15 -1.1831897D-20  5.7274100D-25 -3.2158497D-29 -4.9863052D-33
 104    5  -2220.6794  0.0126123461 -1.0895857D-08  6.5027420D-15 -1.1803306D-20  5.7080193D-25 -3.2506864D-29 -4.9647986D-33
 104    6  -2220.5280  0.0126120846 -1.0895623D-08  6.5021763D-15 -1.1769128D-20  5.6844760D-25 -3.2922906D-29 -4.9388291D-33
 104    7  -2220.3515  0.0126117795 -1.0895350D-08  6.5015183D-15 -1.1729438D-20  5.6566143D-25 -3.3405313D-29 -4.9081079D-33
 104    8  -2220.1497  0.0126114308 -1.0895038D-08  6.5007691D-15 -1.1684308D-20  5.6242525D-25 -3.3953114D-29 -4.8725084D-33
 104    9  -2219.9227  0.0126110386 -1.0894687D-08  6.4999296D-15 -1.1633868D-20  5.5872643D-25 -3.4564282D-29 -4.8320603D-33
 104   10  -2219.6705  0.0126106028 -1.0894297D-08  6.4990012D-15 -1.1578194D-20  5.5453904D-25 -3.5237748D-29 -4.7865399D-33
 104   11  -2219.3930  0.0126101235 -1.0893868D-08  6.4979850D-15 -1.1517463D-20  5.4983698D-25 -3.5970748D-29 -4.7355281D-33
 104   12  -2219.0904  0.0126096006 -1.0893400D-08  6.4968825D-15 -1.1451786D-20  5.4460054D-25 -3.6761788D-29 -4.6791566D-33
 104   13  -2218.7626  0.0126090342 -1.0892894D-08  6.4956951D-15 -1.1381360D-20  5.3880071D-25 -3.7607792D-29 -4.6170104D-33
 104   14  -2218.4095  0.0126084242 -1.0892348D-08  6.4944246D-15 -1.1306375D-20  5.3240686D-25 -3.8506062D-29 -4.5489043D-33
 104   15  -2218.0313  0.0126077707 -1.0891764D-08  6.4930727D-15 -1.1227042D-20  5.2538929D-25 -3.9453518D-29 -4.4744363D-33
 104   16  -2217.6278  0.0126070736 -1.0891140D-08  6.4916409D-15 -1.1143590D-20  5.1771994D-25 -4.0446754D-29 -4.3936863D-33
 104   17  -2217.1992  0.0126063330 -1.0890478D-08  6.4901313D-15 -1.1056286D-20  5.0936298D-25 -4.1482120D-29 -4.3061752D-33
 104   18  -2216.7454  0.0126055489 -1.0889778D-08  6.4885458D-15 -1.0965410D-20  5.0028591D-25 -4.2555331D-29 -4.2116217D-33
 104   19  -2216.2664  0.0126047213 -1.0889038D-08  6.4868863D-15 -1.0871289D-20  4.9045538D-25 -4.3662205D-29 -4.1098461D-33
 104   20  -2215.7622  0.0126038503 -1.0888260D-08  6.4851546D-15 -1.0774258D-20  4.7984121D-25 -4.4797620D-29 -4.0007268D-33
 105    0  -2190.9788  0.0125659637 -1.0924364D-08  6.5127644D-15 -1.5615662D-20 -3.7651450D-25  2.2105691D-29  2.6577576D-33
 105    1  -2190.9536  0.0125659200 -1.0924325D-08  6.5126395D-15 -1.5619427D-20 -3.7624929D-25  2.2142959D-29  2.6548446D-33
 105    2  -2190.9034  0.0125658327 -1.0924247D-08  6.5123895D-15 -1.5626948D-20 -3.7571667D-25  2.2217151D-29  2.6489091D-33
 105    3  -2190.8280  0.0125657016 -1.0924129D-08  6.5120143D-15 -1.5638208D-20 -3.7491551D-25  2.2328263D-29  2.6400647D-33
 105    4  -2190.7274  0.0125655268 -1.0923973D-08  6.5115137D-15 -1.5653189D-20 -3.7384130D-25  2.2475826D-29  2.6281930D-33
 105    5  -2190.6018  0.0125653083 -1.0923778D-08  6.5108871D-15 -1.5671836D-20 -3.7248508D-25  2.2659155D-29  2.6131616D-33
 105    6  -2190.4510  0.0125650461 -1.0923543D-08  6.5101344D-15 -1.5694141D-20 -3.7084746D-25  2.2877960D-29  2.5952051D-33
 105    7  -2190.2751  0.0125647403 -1.0923270D-08  6.5092548D-15 -1.5720032D-20 -3.6891519D-25  2.3131292D-29  2.5740355D-33
 105    8  -2190.0741  0.0125643907 -1.0922958D-08  6.5082478D-15 -1.5749464D-20 -3.6668084D-25  2.3418248D-29  2.5496477D-33
 105    9  -2189.8479  0.0125639975 -1.0922606D-08  6.5071126D-15 -1.5782348D-20 -3.6413204D-25  2.3737694D-29  2.5219532D-33
 105   10  -2189.5966  0.0125635606 -1.0922216D-08  6.5058486D-15 -1.5818622D-20 -3.6126477D-25  2.4088735D-29  2.4910791D-33
 105   11  -2189.3202  0.0125630801 -1.0921787D-08  6.5044548D-15 -1.5858183D-20 -3.5806077D-25  2.4469712D-29  2.4567082D-33
 105   12  -2189.0187  0.0125625558 -1.0921318D-08  6.5029303D-15 -1.5900938D-20 -3.5450582D-25  2.4879162D-29  2.4187612D-33
 105   13  -2188.6921  0.0125619879 -1.0920811D-08  6.5012743D-15 -1.5946771D-20 -3.5059170D-25  2.5315720D-29  2.3773502D-33
 105   14  -2188.3404  0.0125613764 -1.0920265D-08  6.4994855D-15 -1.5995552D-20 -3.4629931D-25  2.5777234D-29  2.3322688D-33
 105   15  -2187.9636  0.0125607212 -1.0919680D-08  6.4975629D-15 -1.6047142D-20 -3.4161625D-25  2.6261865D-29  2.2833593D-33
 105   16  -2187.5616  0.0125600223 -1.0919057D-08  6.4955054D-15 -1.6101399D-20 -3.3652580D-25  2.6767447D-29  2.2306843D-33
 105   17  -2187.1346  0.0125592799 -1.0918394D-08  6.4933118D-15 -1.6158138D-20 -3.3101173D-25  2.7291605D-29  2.1740377D-33
 105   18  -2186.6825  0.0125584938 -1.0917693D-08  6.4909807D-15 -1.6217185D-20 -3.2505725D-25  2.7831721D-29  2.1132796D-33
 105   19  -2186.2053  0.0125576640 -1.0916953D-08  6.4885110D-15 -1.6278344D-20 -3.1864566D-25  2.8385296D-29  2.0483735D-33
 105   20  -2185.7030  0.0125567907 -1.0916175D-08  6.4859014D-15 -1.6341380D-20 -3.1176715D-25  2.8949174D-29  1.9795085D-33
 106    0  -2161.0620  0.0125186995 -1.0952898D-08  6.4175876D-15 -1.4598147D-20  2.5001942D-25 -1.5001504D-30 -1.6853212D-33
 106    1  -2161.0370  0.0125186557 -1.0952860D-08  6.4174708D-15 -1.4595648D-20  2.5000064D-25 -1.5237515D-30 -1.6849934D-33
 106    2  -2160.9869  0.0125185681 -1.0952783D-08  6.4172373D-15 -1.4590643D-20  2.4996384D-25 -1.5709279D-30 -1.6843636D-33
 106    3  -2160.9118  0.0125184367 -1.0952667D-08  6.4168872D-15 -1.4583145D-20  2.4990495D-25 -1.6416658D-30 -1.6834081D-33
 106    4  -2160.8116  0.0125182614 -1.0952513D-08  6.4164207D-15 -1.4573153D-20  2.4982392D-25 -1.7359245D-30 -1.6821389D-33
 106    5  -2160.6865  0.0125180424 -1.0952321D-08  6.4158381D-15 -1.4560666D-20  2.4971672D-25 -1.8535365D-30 -1.6805499D-33
 106    6  -2160.5362  0.0125177795 -1.0952090D-08  6.4151395D-15 -1.4545672D-20  2.4957773D-25 -1.9948416D-30 -1.6785452D-33
 106    7  -2160.3610  0.0125174729 -1.0951820D-08  6.4143254D-15 -1.4528218D-20  2.4940360D-25 -2.1589718D-30 -1.6761986D-33
 106    8  -2160.1607  0.0125171224 -1.0951513D-08  6.4133963D-15 -1.4508281D-20  2.4918507D-25 -2.3464211D-30 -1.6733352D-33
 106    9  -2159.9354  0.0125167282 -1.0951166D-08  6.4123525D-15 -1.4485855D-20  2.4892329D-25 -2.5573677D-30 -1.6702676D-33
 106   10  -2159.6851  0.0125162901 -1.0950782D-08  6.4111946D-15 -1.4460981D-20  2.4860171D-25 -2.7909289D-30 -1.6665042D-33
 106   11  -2159.4097  0.0125158083 -1.0950358D-08  6.4099233D-15 -1.4433655D-20  2.4821646D-25 -3.0472967D-30 -1.6623280D-33
 106   12  -2159.1094  0.0125152827 -1.0949897D-08  6.4085391D-15 -1.4403904D-20  2.4775558D-25 -3.3259143D-30 -1.6574032D-33
 106   13  -2158.7840  0.0125147133 -1.0949397D-08  6.4070427D-15 -1.4371722D-20  2.4721598D-25 -3.6273520D-30 -1.6521911D-33
 106   14  -2158.4336  0.0125141002 -1.0948859D-08  6.4054350D-15 -1.4337161D-20  2.4657690D-25 -3.9503887D-30 -1.6460823D-33
 106   15  -2158.0581  0.0125134433 -1.0948283D-08  6.4037168D-15 -1.4300224D-20  2.4583702D-25 -4.2954672D-30 -1.6394202D-33
 106   16  -2157.6577  0.0125127426 -1.0947668D-08  6.4018888D-15 -1.4260963D-20  2.4497705D-25 -4.6617870D-30 -1.6319017D-33
 106   17  -2157.2323  0.0125119982 -1.0947015D-08  6.3999521D-15 -1.4219397D-20  2.4398711D-25 -5.0492756D-30 -1.6236542D-33
 106   18  -2156.7819  0.0125112100 -1.0946324D-08  6.3979077D-15 -1.4175581D-20  2.4285184D-25 -5.4573022D-30 -1.6145110D-33
 106   19  -2156.3065  0.0125103781 -1.0945595D-08  6.3957566D-15 -1.4129562D-20  2.4155760D-25 -5.8853307D-30 -1.6043729D-33
 106   20  -2155.8061  0.0125095025 -1.0944827D-08  6.3934997D-15 -1.4081397D-20  2.4009270D-25 -6.3329782D-30 -1.5933706D-33
 107    0  -2131.3080  0.0124711989 -1.0982044D-08  6.3914446D-15 -1.3680809D-20 -3.3258717D-25 -2.1069019D-29  1.9203359D-33
 107    1  -2131.2831  0.0124711550 -1.0982006D-08  6.3913353D-15 -1.3684123D-20 -3.3284292D-25 -2.1042288D-29  1.9227138D-33
 107    2  -2131.2332  0.0124710671 -1.0981929D-08  6.3911162D-15 -1.3690789D-20 -3.3334744D-25 -2.0988252D-29  1.9274604D-33
 107    3  -2131.1584  0.0124709353 -1.0981814D-08  6.3907875D-15 -1.3700809D-20 -3.3409839D-25 -2.0907232D-29  1.9342831D-33
 107    4  -2131.0586  0.0124707596 -1.0981661D-08  6.3903489D-15 -1.3714185D-20 -3.3510127D-25 -2.0798692D-29  1.9436323D-33
 107    5  -2130.9339  0.0124705400 -1.0981469D-08  6.3898000D-15 -1.3730978D-20 -3.3634459D-25 -2.0662132D-29  1.9552027D-33
 107    6  -2130.7842  0.0124702765 -1.0981239D-08  6.3891404D-15 -1.3751197D-20 -3.3782755D-25 -2.0497430D-29  1.9691413D-33
 107    7  -2130.6097  0.0124699690 -1.0980970D-08  6.3883696D-15 -1.3774904D-20 -3.3953882D-25 -2.0303661D-29  1.9850999D-33
 107    8  -2130.4102  0.0124696176 -1.0980664D-08  6.3874872D-15 -1.3802147D-20 -3.4147913D-25 -2.0080221D-29  2.0034671D-33
 107    9  -2130.1857  0.0124692223 -1.0980319D-08  6.3864924D-15 -1.3832980D-20 -3.4363455D-25 -1.9826372D-29  2.0239309D-33
 107   10  -2129.9363  0.0124687831 -1.0979936D-08  6.3853843D-15 -1.3867473D-20 -3.4599513D-25 -1.9541410D-29  2.0463990D-33
 107   11  -2129.6620  0.0124683000 -1.0979514D-08  6.3841622D-15 -1.3905668D-20 -3.4855136D-25 -1.9224457D-29  2.0708936D-33
 107   12  -2129.3628  0.0124677730 -1.0979055D-08  6.3828253D-15 -1.3947659D-20 -3.5129567D-25 -1.8874360D-29  2.0973897D-33
 107   13  -2129.0386  0.0124672021 -1.0978557D-08  6.3813724D-15 -1.3993520D-20 -3.5421158D-25 -1.8489953D-29  2.1259253D-33
 107   14  -2128.6896  0.0124665873 -1.0978021D-08  6.3798023D-15 -1.4043320D-20 -3.5728340D-25 -1.8070350D-29  2.1561786D-33
 107   15  -2128.3156  0.0124659286 -1.0977447D-08  6.3781140D-15 -1.4097147D-20 -3.6049631D-25 -1.7614281D-29  2.1881445D-33
 107   16  -2127.9167  0.0124652261 -1.0976835D-08  6.3763058D-15 -1.4155103D-20 -3.6382893D-25 -1.7120272D-29  2.2216937D-33
 107   17  -2127.4929  0.0124644797 -1.0976184D-08  6.3743765D-15 -1.4217243D-20 -3.6726915D-25 -1.6587405D-29  2.2568263D-33
 107   18  -2127.0442  0.0124636894 -1.0975496D-08  6.3723244D-15 -1.4283674D-20 -3.7078679D-25 -1.6014133D-29  2.2931436D-33
 107   19  -2126.5705  0.0124628553 -1.0974770D-08  6.3701479D-15 -1.4354472D-20 -3.7437143D-25 -1.5398861D-29  2.3309756D-33
 107   20  -2126.0721  0.0124619774 -1.0974006D-08  6.3678451D-15 -1.4429712D-20 -3.7798477D-25 -1.4740842D-29  2.3695758D-33
 108    0  -2101.7173  0.0124234587 -1.1011773D-08  6.2663731D-15 -1.9035691D-20  3.3922068D-25  3.9625200D-29 -2.6260333D-33
 108    1  -2101.6925  0.0124234146 -1.1011736D-08  6.2662209D-15 -1.9032300D-20  3.3969547D-25  3.9588487D-29 -2.6305531D-33
 108    2  -2101.6428  0.0124233265 -1.1011661D-08  6.2659164D-15 -1.9025495D-20  3.4064531D-25  3.9514661D-29 -2.6397269D-33
 108    3  -2101.5683  0.0124231944 -1.1011548D-08  6.2654599D-15 -1.9015254D-20  3.4206587D-25  3.9403460D-29 -2.6533718D-33
 108    4  -2101.4689  0.0124230182 -1.1011397D-08  6.2648516D-15 -1.9001535D-20  3.4395303D-25  3.9254494D-29 -2.6714504D-33
 108    5  -2101.3446  0.0124227980 -1.1011210D-08  6.2640919D-15 -1.8984286D-20  3.4630192D-25  3.9066641D-29 -2.6941376D-33
 108    6  -2101.1956  0.0124225337 -1.1010984D-08  6.2631811D-15 -1.8963423D-20  3.4910850D-25  3.8839346D-29 -2.7212256D-33
 108    7  -2101.0217  0.0124222254 -1.1010721D-08  6.2621199D-15 -1.8938863D-20  3.5235897D-25  3.8570938D-29 -2.7526674D-33
 108    8  -2100.8229  0.0124218731 -1.1010420D-08  6.2609087D-15 -1.8910531D-20  3.5604774D-25  3.8260629D-29 -2.7884554D-33
 108    9  -2100.5993  0.0124214767 -1.1010082D-08  6.2595484D-15 -1.8878300D-20  3.6015836D-25  3.7906733D-29 -2.8282948D-33
 108   10  -2100.3509  0.0124210363 -1.1009707D-08  6.2580395D-15 -1.8842061D-20  3.6468568D-25  3.7507867D-29 -2.8724868D-33
 108   11  -2100.0776  0.0124205519 -1.1009294D-08  6.2563832D-15 -1.8801669D-20  3.6960764D-25  3.7061570D-29 -2.9205924D-33
 108   12  -2099.7795  0.0124200235 -1.1008843D-08  6.2545804D-15 -1.8756999D-20  3.7490834D-25  3.6566663D-29 -2.9726291D-33
 108   13  -2099.4566  0.0124194510 -1.1008356D-08  6.2526321D-15 -1.8707898D-20  3.8057030D-25  3.6020681D-29 -3.0283315D-33
 108   14  -2099.1089  0.0124188346 -1.1007831D-08  6.2505399D-15 -1.8654190D-20  3.8657038D-25  3.5421192D-29 -3.0877249D-33
 108   15  -2098.7363  0.0124181741 -1.1007268D-08  6.2483049D-15 -1.8595733D-20  3.9288780D-25  3.4766182D-29 -3.1505523D-33
 108   16  -2098.3390  0.0124174697 -1.1006668D-08  6.2459287D-15 -1.8532340D-20  3.9949625D-25  3.4053024D-29 -3.2166062D-33
 108   17  -2097.9168  0.0124167212 -1.1006031D-08  6.2434129D-15 -1.8463838D-20  4.0636341D-25  3.3279304D-29 -3.2856336D-33
 108   18  -2097.4698  0.0124159288 -1.1005357D-08  6.2407594D-15 -1.8390052D-20  4.1346050D-25  3.2442325D-29 -3.3574263D-33
 108   19  -2096.9980  0.0124150924 -1.1004646D-08  6.2379701D-15 -1.8310794D-20  4.2075727D-25  3.1539133D-29 -3.4319175D-33
 108   20  -2096.5014  0.0124142121 -1.1003898D-08  6.2350472D-15 -1.8225892D-20  4.2820960D-25  3.0567344D-29 -3.5085096D-33
 109    0  -2072.2905  0.0123754675 -1.1042827D-08  6.2224019D-15 -1.2539814D-20 -4.8930412D-25 -5.4509239D-29  3.8985459D-33
 109    1  -2072.2658  0.0123754233 -1.1042789D-08  6.2223015D-15 -1.2544711D-20 -4.8995703D-25 -5.4454689D-29  3.9049980D-33
 109    2  -2072.2163  0.0123753350 -1.1042715D-08  6.2221008D-15 -1.2554527D-20 -4.9126526D-25 -5.4344943D-29  3.9180181D-33
 109    3  -2072.1420  0.0123752025 -1.1042603D-08  6.2217992D-15 -1.2569289D-20 -4.9321602D-25 -5.4180296D-29  3.9371317D-33
 109    4  -2072.0430  0.0123750258 -1.1042453D-08  6.2213967D-15 -1.2589077D-20 -4.9581286D-25 -5.3958914D-29  3.9628672D-33
 109    5  -2071.9193  0.0123748049 -1.1042267D-08  6.2208926D-15 -1.2613944D-20 -4.9903969D-25 -5.3680497D-29  3.9946958D-33
 109    6  -2071.7708  0.0123745399 -1.1042043D-08  6.2202865D-15 -1.2644005D-20 -5.0289516D-25 -5.3343164D-29  4.0329351D-33
 109    7  -2071.5975  0.0123742308 -1.1041782D-08  6.2195774D-15 -1.2679366D-20 -5.0735841D-25 -5.2945770D-29  4.0771713D-33
 109    8  -2071.3996  0.0123738774 -1.1041483D-08  6.2187646D-15 -1.2720148D-20 -5.1241772D-25 -5.2486443D-29  4.1273526D-33
 109    9  -2071.1768  0.0123734799 -1.1041147D-08  6.2178471D-15 -1.2766527D-20 -5.1805765D-25 -5.1962794D-29  4.1834377D-33
 109   10  -2070.9294  0.0123730383 -1.1040774D-08  6.2168237D-15 -1.2818641D-20 -5.2426064D-25 -5.1372823D-29  4.2453365D-33
 109   11  -2070.6572  0.0123725525 -1.1040364D-08  6.2156931D-15 -1.2876681D-20 -5.3099796D-25 -5.0713839D-29  4.3125556D-33
 109   12  -2070.3602  0.0123720226 -1.1039917D-08  6.2144539D-15 -1.2940837D-20 -5.3824977D-25 -4.9983223D-29  4.3851973D-33
 109   13  -2070.0386  0.0123714485 -1.1039432D-08  6.2131044D-15 -1.3011311D-20 -5.4598360D-25 -4.9178000D-29  4.4628080D-33
 109   14  -2069.6922  0.0123708303 -1.1038910D-08  6.2116428D-15 -1.3088330D-20 -5.5417108D-25 -4.8295197D-29  4.5451785D-33
 109   15  -2069.3211  0.0123701680 -1.1038351D-08  6.2100672D-15 -1.3172097D-20 -5.6277628D-25 -4.7331654D-29  4.6320377D-33
 109   16  -2068.9252  0.0123694616 -1.1037755D-08  6.2083754D-15 -1.3262861D-20 -5.7176606D-25 -4.6283718D-29  4.7232339D-33
 109   17  -2068.5047  0.0123687110 -1.1037122D-08  6.2065650D-15 -1.3360853D-20 -5.8109067D-25 -4.5148524D-29  4.8180291D-33
 109   18  -2068.0594  0.0123679164 -1.1036452D-08  6.2046334D-15 -1.3466332D-20 -5.9071195D-25 -4.3921623D-29  4.9164921D-33
 109   19  -2067.5894  0.0123670776 -1.1035744D-08  6.2025780D-15 -1.3579509D-20 -6.0057814D-25 -4.2600171D-29  5.0179819D-33
 109   20  -2067.0948  0.0123661948 -1.1035000D-08  6.2003955D-15 -1.3700630D-20 -6.1062694D-25 -4.1180845D-29  5.1215636D-33
 110    0  -2043.0282  0.0123272196 -1.1074499D-08  6.0583045D-15 -2.1362449D-20  6.4883685D-25  6.1591471D-29 -5.7962881D-33
 110    1  -2043.0035  0.0123271753 -1.1074463D-08  6.0581336D-15 -2.1355958D-20  6.4957607D-25  6.1510363D-29 -5.8033834D-33
 110    2  -2042.9542  0.0123270867 -1.1074390D-08  6.0577920D-15 -2.1342953D-20  6.5105047D-25  6.1347593D-29 -5.8176609D-33
 110    3  -2042.8803  0.0123269539 -1.1074281D-08  6.0572800D-15 -2.1323392D-20  6.5325360D-25  6.1103082D-29 -5.8388481D-33
 110    4  -2042.7816  0.0123267767 -1.1074136D-08  6.0565981D-15 -2.1297203D-20  6.5617893D-25  6.0775150D-29 -5.8671723D-33
 110    5  -2042.6584  0.0123265552 -1.1073954D-08  6.0557469D-15 -2.1264301D-20  6.5981289D-25  6.0363020D-29 -5.9022451D-33
 110    6  -2042.5105  0.0123262894 -1.1073736D-08  6.0547271D-15 -2.1224570D-20  6.6414286D-25  5.9865377D-29 -5.9441123D-33
 110    7  -2042.3379  0.0123259794 -1.1073482D-08  6.0535398D-15 -2.1177915D-20  6.6914619D-25  5.9280655D-29 -5.9924156D-33
 110    8  -2042.1407  0.0123256250 -1.1073191D-08  6.0521861D-15 -2.1124164D-20  6.7480493D-25  5.8606682D-29 -6.0470379D-33
 110    9  -2041.9188  0.0123252264 -1.1072864D-08  6.0506674D-15 -2.1063136D-20  6.8109302D-25  5.7840626D-29 -6.1079056D-33
 110   10  -2041.6723  0.0123247835 -1.1072501D-08  6.0489851D-15 -2.0994692D-20  6.8798099D-25  5.6981070D-29 -6.1745041D-33
 110   11  -2041.4012  0.0123242963 -1.1072102D-08  6.0471410D-15 -2.0918596D-20  6.9543876D-25  5.6024537D-29 -6.2467046D-33
 110   12  -2041.1054  0.0123237648 -1.1071667D-08  6.0451367D-15 -2.0834665D-20  7.0343299D-25  5.4968524D-29 -6.3242609D-33
 110   13  -2040.7850  0.0123231891 -1.1071196D-08  6.0429747D-15 -2.0742668D-20  7.1191739D-25  5.3809991D-29 -6.4065263D-33
 110   14  -2040.4400  0.0123225691 -1.1070688D-08  6.0406572D-15 -2.0642369D-20  7.2084726D-25  5.2545933D-29 -6.4929930D-33
 110   15  -2040.0703  0.0123219049 -1.1070144D-08  6.0381866D-15 -2.0533540D-20  7.3018533D-25  5.1172777D-29 -6.5838505D-33
 110   16  -2039.6760  0.0123211965 -1.1069565D-08  6.0355658D-15 -2.0415929D-20  7.3987013D-25  4.9687213D-29 -6.6781368D-33
 110   17  -2039.2571  0.0123204437 -1.1068949D-08  6.0327978D-15 -2.0289302D-20  7.4984306D-25  4.8086317D-29 -6.7752029D-33
 110   18  -2038.8136  0.0123196468 -1.1068298D-08  6.0298859D-15 -2.0153396D-20  7.6004431D-25  4.6366108D-29 -6.8746657D-33
 110   19  -2038.3454  0.0123188056 -1.1067611D-08  6.0268336D-15 -2.0008004D-20  7.7040599D-25  4.4524052D-29 -6.9758269D-33
 110   20  -2037.8527  0.0123179203 -1.1066888D-08  6.0236447D-15 -1.9852871D-20  7.8085453D-25  4.2556537D-29 -7.0779494D-33
 111    0  -2013.9309  0.0122787010 -1.1107827D-08  6.0296300D-15 -1.2579123D-20 -7.3017949D-25 -4.7323271D-29  7.4763807D-33
 111    1  -2013.9064  0.0122786565 -1.1107791D-08  6.0295294D-15 -1.2586436D-20 -7.3074737D-25 -4.7218394D-29  7.4815461D-33
 111    2  -2013.8573  0.0122785677 -1.1107718D-08  6.0293279D-15 -1.2601060D-20 -7.3187934D-25 -4.7008723D-29  7.4918282D-33
 111    3  -2013.7836  0.0122784344 -1.1107610D-08  6.0290252D-15 -1.2623041D-20 -7.3356413D-25 -4.6693717D-29  7.5069955D-33
 111    4  -2013.6854  0.0122782567 -1.1107465D-08  6.0286208D-15 -1.2652433D-20 -7.3579645D-25 -4.6272688D-29  7.5272952D-33
 111    5  -2013.5626  0.0122780345 -1.1107284D-08  6.0281140D-15 -1.2689293D-20 -7.3855783D-25 -4.5744908D-29  7.5522572D-33
 111    6  -2013.4152  0.0122777680 -1.1107067D-08  6.0275038D-15 -1.2733708D-20 -7.4182715D-25 -4.5109309D-29  7.5817169D-33
 111    7  -2013.2434  0.0122774570 -1.1106814D-08  6.0267893D-15 -1.2785758D-20 -7.4558815D-25 -4.4364658D-29  7.6156513D-33
 111    8  -2013.0469  0.0122771015 -1.1106525D-08  6.0259691D-15 -1.2845581D-20 -7.4980446D-25 -4.3509455D-29  7.6534799D-33
 111    9  -2012.8259  0.0122767017 -1.1106199D-08  6.0250417D-15 -1.2913270D-20 -7.5445002D-25 -4.2542613D-29  7.6950491D-33
 111   10  -2012.5804  0.0122762575 -1.1105838D-08  6.0240057D-15 -1.2988968D-20 -7.5949112D-25 -4.1462164D-29  7.7400329D-33
 111   11  -2012.3103  0.0122757688 -1.1105440D-08  6.0228589D-15 -1.3072813D-20 -7.6488487D-25 -4.0266349D-29  7.7880444D-33
 111   12  -2012.0157  0.0122752358 -1.1105007D-08  6.0215995D-15 -1.3164950D-20 -7.7058922D-25 -3.8953680D-29  7.8385049D-33
 111   13  -2011.6966  0.0122746583 -1.1104537D-08  6.0202252D-15 -1.3265507D-20 -7.7655377D-25 -3.7522350D-29  7.8909518D-33
 111   14  -2011.3529  0.0122740365 -1.1104031D-08  6.0187333D-15 -1.3374657D-20 -7.8272821D-25 -3.5970436D-29  7.9450294D-33
 111   15  -2010.9847  0.0122733703 -1.1103490D-08  6.0171213D-15 -1.3492542D-20 -7.8905207D-25 -3.4296272D-29  7.9999657D-33
 111   16  -2010.5919  0.0122726597 -1.1102912D-08  6.0153861D-15 -1.3619310D-20 -7.9546382D-25 -3.2498007D-29  8.0551823D-33
 111   17  -2010.1747  0.0122719047 -1.1102299D-08  6.0135247D-15 -1.3755100D-20 -8.0189765D-25 -3.0574015D-29  8.1100393D-33
 111   18  -2009.7329  0.0122711053 -1.1101649D-08  6.0115336D-15 -1.3900012D-20 -8.0828154D-25 -2.8523496D-29  8.1638933D-33
 111   19  -2009.2666  0.0122702616 -1.1100964D-08  6.0094091D-15 -1.4054192D-20 -8.1453661D-25 -2.6344990D-29  8.2156518D-33
 111   20  -2008.7758  0.0122693736 -1.1100243D-08  6.0071473D-15 -1.4217719D-20 -8.2058167D-25 -2.4037542D-29  8.2648535D-33
 112    0  -1984.9994  0.0122299064 -1.1141695D-08  5.8673550D-15 -1.7926242D-20  7.1786223D-25  1.3780898D-29 -7.1990985D-33
 112    1  -1984.9750  0.0122298618 -1.1141659D-08  5.8672116D-15 -1.7919062D-20  7.1802674D-25  1.3680278D-29 -7.1992778D-33
 112    2  -1984.9260  0.0122297727 -1.1141589D-08  5.8669251D-15 -1.7904703D-20  7.1835074D-25  1.3478713D-29 -7.1996146D-33
 112    3  -1984.8527  0.0122296390 -1.1141483D-08  5.8664956D-15 -1.7883147D-20  7.1883275D-25  1.3176219D-29 -7.2002275D-33
 112    4  -1984.7548  0.0122294608 -1.1141343D-08  5.8659238D-15 -1.7854368D-20  7.1945495D-25  1.2772978D-29 -7.2007023D-33
 112    5  -1984.6325  0.0122292379 -1.1141167D-08  5.8652104D-15 -1.7818380D-20  7.2020454D-25  1.2268927D-29 -7.2009934D-33
 112    6  -1984.4858  0.0122289705 -1.1140955D-08  5.8643561D-15 -1.7775149D-20  7.2106771D-25  1.1664055D-29 -7.2009897D-33
 112    7  -1984.3146  0.0122286586 -1.1140709D-08  5.8633621D-15 -1.7724640D-20  7.2201965D-25  1.0958338D-29 -7.2004743D-33
 112    8  -1984.1189  0.0122283021 -1.1140428D-08  5.8622296D-15 -1.7666829D-20  7.2303050D-25  1.0151956D-29 -7.1988929D-33
 112    9  -1983.8988  0.0122279010 -1.1140111D-08  5.8609599D-15 -1.7601715D-20  7.2407913D-25  9.2450641D-30 -7.1963086D-33
 112   10  -1983.6543  0.0122274555 -1.1139760D-08  5.8595546D-15 -1.7529250D-20  7.2512917D-25  8.2378508D-30 -7.1922382D-33
 112   11  -1983.3853  0.0122269653 -1.1139373D-08  5.8580156D-15 -1.7449426D-20  7.2614143D-25  7.1305983D-30 -7.1861048D-33
 112   12  -1983.0918  0.0122264306 -1.1138951D-08  5.8563446D-15 -1.7362231D-20  7.2708134D-25  5.9240412D-30 -7.1777784D-33
 112   13  -1982.7739  0.0122258514 -1.1138494D-08  5.8545439D-15 -1.7267658D-20  7.2790571D-25  4.6186120D-30 -7.1667793D-33
 112   14  -1982.4316  0.0122252277 -1.1138003D-08  5.8526156D-15 -1.7165708D-20  7.2856330D-25  3.2155163D-30 -7.1524503D-33
 112   15  -1982.0649  0.0122245594 -1.1137476D-08  5.8505623D-15 -1.7056384D-20  7.2900396D-25  1.7154155D-30 -7.1341966D-33
 112   16  -1981.6737  0.0122238466 -1.1136915D-08  5.8483865D-15 -1.6939723D-20  7.2918086D-25  1.1968154D-31 -7.1118668D-33
 112   17  -1981.2581  0.0122230893 -1.1136318D-08  5.8460911D-15 -1.6815769D-20  7.2903474D-25 -1.5698350D-30 -7.0846621D-33
 112   18  -1980.8181  0.0122222875 -1.1135687D-08  5.8436791D-15 -1.6684592D-20  7.2850280D-25 -3.3510382D-30 -7.0518830D-33
 112   19  -1980.3537  0.0122214413 -1.1135021D-08  5.8411536D-15 -1.6546256D-20  7.2752428D-25 -5.2217802D-30 -7.0129067D-33
 112   20  -1979.8648  0.0122205505 -1.1134320D-08  5.8385178D-15 -1.6400893D-20  7.2603805D-25 -7.1792345D-30 -6.9673388D-33
 113    0  -1956.2344  0.0121808238 -1.1176809D-08  5.8297754D-15 -1.5532998D-20 -2.6454407D-25  2.1911398D-29  3.3095179D-33
 113    1  -1956.2100  0.0121807791 -1.1176774D-08  5.8296512D-15 -1.5535650D-20 -2.6428351D-25  2.1957748D-29  3.3051304D-33
 113    2  -1956.1613  0.0121806897 -1.1176704D-08  5.8294026D-15 -1.5540916D-20 -2.6375516D-25  2.2050145D-29  3.2960942D-33
 113    3  -1956.0882  0.0121805555 -1.1176599D-08  5.8290295D-15 -1.5548829D-20 -2.6295740D-25  2.2188434D-29  3.2824599D-33
 113    4  -1955.9907  0.0121803767 -1.1176459D-08  5.8285318D-15 -1.5559325D-20 -2.6188877D-25  2.2371744D-29  3.2643105D-33
 113    5  -1955.8689  0.0121801532 -1.1176284D-08  5.8279091D-15 -1.5572379D-20 -2.6053960D-25  2.2599210D-29  3.2413843D-33
 113    6  -1955.7228  0.0121798850 -1.1176074D-08  5.8271613D-15 -1.5587963D-20 -2.5890398D-25  2.2870348D-29  3.2138644D-33
 113    7  -1955.5523  0.0121795720 -1.1175829D-08  5.8262879D-15 -1.5606015D-20 -2.5696843D-25  2.3183710D-29  3.1813329D-33
 113    8  -1955.3574  0.0121792144 -1.1175550D-08  5.8252884D-15 -1.5626493D-20 -2.5472638D-25  2.3538133D-29  3.1439393D-33
 113    9  -1955.1382  0.0121788121 -1.1175235D-08  5.8241624D-15 -1.5649302D-20 -2.5216022D-25  2.3931407D-29  3.1012148D-33
 113   10  -1954.8946  0.0121783651 -1.1174886D-08  5.8229095D-15 -1.5674381D-20 -2.4926518D-25  2.4362320D-29  3.0535845D-33
 113   11  -1954.6267  0.0121778734 -1.1174502D-08  5.8215290D-15 -1.5701619D-20 -2.4601814D-25  2.4828643D-29  3.0004755D-33
 113   12  -1954.3344  0.0121773370 -1.1174083D-08  5.8200202D-15 -1.5730919D-20 -2.4240564D-25  2.5327625D-29  2.9417266D-33
 113   13  -1954.0178  0.0121767560 -1.1173629D-08  5.8183826D-15 -1.5762181D-20 -2.3841293D-25  2.5857242D-29  2.8773019D-33
 113   14  -1953.6769  0.0121761303 -1.1173140D-08  5.8166154D-15 -1.5795256D-20 -2.3402472D-25  2.6414623D-29  2.8072913D-33
 113   15  -1953.3116  0.0121754599 -1.1172617D-08  5.8147179D-15 -1.5829994D-20 -2.2921782D-25  2.6995965D-29  2.7310626D-33
 113   16  -1952.9220  0.0121747449 -1.1172058D-08  5.8126892D-15 -1.5866246D-20 -2.2397276D-25  2.7598187D-29  2.6484518D-33
 113   17  -1952.5081  0.0121739852 -1.1171466D-08  5.8105289D-15 -1.5903842D-20 -2.1828152D-25  2.8218314D-29  2.5598615D-33
 113   18  -1952.0698  0.0121731809 -1.1170838D-08  5.8082359D-15 -1.5942579D-20 -2.1211499D-25  2.8851088D-29  2.4645219D-33
 113   19  -1951.6073  0.0121723319 -1.1170176D-08  5.8058096D-15 -1.5982253D-20 -2.0546400D-25  2.9493312D-29  2.3627725D-33
 113   20  -1951.1204  0.0121714383 -1.1169480D-08  5.8032492D-15 -1.6022632D-20 -1.9830870D-25  3.0139783D-29  2.2542591D-33
 114    0  -1927.6365  0.0121314486 -1.1212458D-08  5.7609932D-15 -1.3624201D-20 -1.4441931D-25 -1.7206347D-29  2.5319279D-33
 114    1  -1927.6122  0.0121314037 -1.1212423D-08  5.7608842D-15 -1.3625652D-20 -1.4462621D-25 -1.7170833D-29  2.5354754D-33
 114    2  -1927.5637  0.0121313140 -1.1212354D-08  5.7606661D-15 -1.3628549D-20 -1.4503700D-25 -1.7099633D-29  2.5426388D-33
 114    3  -1927.4909  0.0121311795 -1.1212250D-08  5.7603390D-15 -1.3632902D-20 -1.4564856D-25 -1.6992817D-29  2.5530946D-33
 114    4  -1927.3938  0.0121310001 -1.1212112D-08  5.7599026D-15 -1.3638746D-20 -1.4646231D-25 -1.6849394D-29  2.5672320D-33
 114    5  -1927.2725  0.0121307758 -1.1211939D-08  5.7593569D-15 -1.3646096D-20 -1.4746604D-25 -1.6669127D-29  2.5846402D-33
 114    6  -1927.1270  0.0121305067 -1.1211732D-08  5.7587017D-15 -1.3654970D-20 -1.4866161D-25 -1.6451153D-29  2.6054949D-33
 114    7  -1926.9571  0.0121301928 -1.1211490D-08  5.7579367D-15 -1.3665429D-20 -1.5003121D-25 -1.6194681D-29  2.6293309D-33
 114    8  -1926.7631  0.0121298341 -1.1211214D-08  5.7570618D-15 -1.3677499D-20 -1.5157212D-25 -1.5898477D-29  2.6562737D-33
 114    9  -1926.5447  0.0121294305 -1.1210903D-08  5.7560765D-15 -1.3691209D-20 -1.5327093D-25 -1.5562137D-29  2.6860753D-33
 114   10  -1926.3021  0.0121289820 -1.1210557D-08  5.7549805D-15 -1.3706635D-20 -1.5511305D-25 -1.5183683D-29  2.7184920D-33
 114   11  -1926.0353  0.0121284888 -1.1210178D-08  5.7537736D-15 -1.3723805D-20 -1.5708982D-25 -1.4762437D-29  2.7534629D-33
 114   12  -1925.7442  0.0121279507 -1.1209763D-08  5.7524553D-15 -1.3742792D-20 -1.5918588D-25 -1.4296421D-29  2.7909107D-33
 114   13  -1925.4289  0.0121273678 -1.1209315D-08  5.7510249D-15 -1.3763622D-20 -1.6137393D-25 -1.3785091D-29  2.8300069D-33
 114   14  -1925.0894  0.0121267401 -1.1208832D-08  5.7494821D-15 -1.3786368D-20 -1.6364232D-25 -1.3226428D-29  2.8709204D-33
 114   15  -1924.7256  0.0121260676 -1.1208314D-08  5.7478263D-15 -1.3811100D-20 -1.6597097D-25 -1.2618820D-29  2.9134270D-33
 114   16  -1924.3375  0.0121253503 -1.1207763D-08  5.7460568D-15 -1.3837844D-20 -1.6833104D-25 -1.1961331D-29  2.9567542D-33
 114   17  -1923.9253  0.0121245882 -1.1207177D-08  5.7441728D-15 -1.3866669D-20 -1.7069689D-25 -1.1252354D-29  3.0007615D-33
 114   18  -1923.4888  0.0121237813 -1.1206556D-08  5.7421738D-15 -1.3897608D-20 -1.7304759D-25 -1.0490502D-29  3.0452491D-33
 114   19  -1923.0281  0.0121229296 -1.1205902D-08  5.7400588D-15 -1.3930706D-20 -1.7534352D-25 -9.6745772D-30  3.0893219D-33
 114   20  -1922.5432  0.0121220331 -1.1205213D-08  5.7378272D-15 -1.3965995D-20 -1.7756339D-25 -8.8035897D-30  3.1329081D-33
 115    0  -1899.2065  0.0120817762 -1.1248618D-08  5.6921555D-15 -1.0758960D-20  4.0320024D-25 -4.5302158D-29 -6.0407493D-33
 115    1  -1899.1823  0.0120817312 -1.1248584D-08  5.6920694D-15 -1.0754943D-20  4.0265737D-25 -4.5386615D-29 -6.0355555D-33
 115    2  -1899.1340  0.0120816413 -1.1248515D-08  5.6918974D-15 -1.0746900D-20  4.0156349D-25 -4.5555433D-29 -6.0249395D-33
 115    3  -1899.0615  0.0120815063 -1.1248413D-08  5.6916397D-15 -1.0734869D-20  3.9991748D-25 -4.5808248D-29 -6.0090472D-33
 115    4  -1898.9648  0.0120813263 -1.1248276D-08  5.6912964D-15 -1.0718922D-20  3.9771164D-25 -4.6144096D-29 -5.9877223D-33
 115    5  -1898.8440  0.0120811013 -1.1248106D-08  5.6908680D-15 -1.0699100D-20  3.9493222D-25 -4.6562382D-29 -5.9608962D-33
 115    6  -1898.6991  0.0120808314 -1.1247901D-08  5.6903550D-15 -1.0675519D-20  3.9156043D-25 -4.7061503D-29 -5.9278944D-33
 115    7  -1898.5299  0.0120805164 -1.1247662D-08  5.6897579D-15 -1.0648246D-20  3.8758361D-25 -4.7640580D-29 -5.8891145D-33
 115    8  -1898.3366  0.0120801565 -1.1247389D-08  5.6890774D-15 -1.0617425D-20  3.8297802D-25 -4.8297560D-29 -5.8437709D-33
 115    9  -1898.1192  0.0120797516 -1.1247081D-08  5.6883142D-15 -1.0583191D-20  3.7772365D-25 -4.9030646D-29 -5.7918426D-33
 115   10  -1897.8776  0.0120793017 -1.1246740D-08  5.6874691D-15 -1.0545709D-20  3.7179046D-25 -4.9837646D-29 -5.7328620D-33
 115   11  -1897.6119  0.0120788069 -1.1246365D-08  5.6865428D-15 -1.0505170D-20  3.6515385D-25 -5.0715325D-29 -5.6663455D-33
 115   12  -1897.3220  0.0120782671 -1.1245955D-08  5.6855365D-15 -1.0461802D-20  3.5778033D-25 -5.1660976D-29 -5.5919510D-33
 115   13  -1897.0080  0.0120776823 -1.1245512D-08  5.6844508D-15 -1.0415816D-20  3.4964385D-25 -5.2671224D-29 -5.5094184D-33
 115   14  -1896.6698  0.0120770526 -1.1245035D-08  5.6832869D-15 -1.0367485D-20  3.4070527D-25 -5.3742341D-29 -5.4179880D-33
 115   15  -1896.3075  0.0120763779 -1.1244523D-08  5.6820459D-15 -1.0317117D-20  3.3092957D-25 -5.4869357D-29 -5.3172761D-33
 115   16  -1895.9211  0.0120756582 -1.1243978D-08  5.6807287D-15 -1.0265015D-20  3.2028043D-25 -5.6048129D-29 -5.2066360D-33
 115   17  -1895.5105  0.0120748937 -1.1243398D-08  5.6793362D-15 -1.0211550D-20  3.0872103D-25 -5.7272884D-29 -5.0856581D-33
 115   18  -1895.0758  0.0120740842 -1.1242785D-08  5.6778697D-15 -1.0157097D-20  2.9621598D-25 -5.8538171D-29 -4.9539527D-33
 115   19  -1894.6170  0.0120732297 -1.1242138D-08  5.6763300D-15 -1.0102102D-20  2.8272067D-25 -5.9836792D-29 -4.8104946D-33
 115   20  -1894.1341  0.0120723304 -1.1241457D-08  5.6747182D-15 -1.0047004D-20  2.6819683D-25 -6.1161873D-29 -4.6547557D-33
 116    0  -1870.9451  0.0120318040 -1.1284787D-08  5.6468363D-15 -2.2350682D-20 -1.8062076D-25  1.2524251D-28  3.1481443D-33
 116    1  -1870.9211  0.0120317588 -1.1284754D-08  5.6466575D-15 -2.2352488D-20 -1.7911618D-25  1.2528636D-28  3.1313089D-33
 116    2  -1870.8729  0.0120316686 -1.1284686D-08  5.6462998D-15 -2.2356033D-20 -1.7610535D-25  1.2537357D-28  3.0975899D-33
 116    3  -1870.8007  0.0120315331 -1.1284584D-08  5.6457633D-15 -2.2361249D-20 -1.7159371D-25  1.2550268D-28  3.0474096D-33
 116    4  -1870.7045  0.0120313526 -1.1284449D-08  5.6450476D-15 -2.2367983D-20 -1.6556331D-25  1.2567132D-28  2.9799794D-33
 116    5  -1870.5842  0.0120311269 -1.1284279D-08  5.6441527D-15 -2.2376080D-20 -1.5801730D-25  1.2587700D-28  2.8956454D-33
 116    6  -1870.4398  0.0120308561 -1.1284076D-08  5.6430784D-15 -2.2385292D-20 -1.4894714D-25  1.2611608D-28  2.7944107D-33
 116    7  -1870.2714  0.0120305401 -1.1283839D-08  5.6418246D-15 -2.2395337D-20 -1.3833961D-25  1.2638390D-28  2.6755284D-33
 116    8  -1870.0789  0.0120301791 -1.1283568D-08  5.6403910D-15 -2.2405923D-20 -1.2619762D-25  1.2667617D-28  2.5398184D-33
 116    9  -1869.8624  0.0120297729 -1.1283264D-08  5.6387773D-15 -2.2416668D-20 -1.1249579D-25  1.2698638D-28  2.3860051D-33
 116   10  -1869.6218  0.0120293215 -1.1282926D-08  5.6369835D-15 -2.2427161D-20 -9.7238821D-26  1.2730869D-28  2.2148030D-33
 116   11  -1869.3571  0.0120288251 -1.1282554D-08  5.6350096D-15 -2.2436924D-20 -8.0413473D-26  1.2763490D-28  2.0256416D-33
 116   12  -1869.0684  0.0120282835 -1.1282148D-08  5.6328551D-15 -2.2445474D-20 -6.2009923D-26  1.2795794D-28  1.8185003D-33
 116   13  -1868.7557  0.0120276969 -1.1281709D-08  5.6305204D-15 -2.2452235D-20 -4.2021254D-26  1.2826850D-28  1.5930651D-33
 116   14  -1868.4189  0.0120270651 -1.1281236D-08  5.6280055D-15 -2.2456608D-20 -2.0447321D-26  1.2855668D-28  1.3493963D-33
 116   15  -1868.0581  0.0120263883 -1.1280729D-08  5.6253106D-15 -2.2457935D-20  2.7178995D-27  1.2881253D-28  1.0873220D-33
 116   16  -1867.6733  0.0120256663 -1.1280190D-08  5.6224361D-15 -2.2455520D-20  2.7466477D-26  1.2902487D-28  8.0703389D-34
 116   17  -1867.2644  0.0120248993 -1.1279616D-08  5.6193826D-15 -2.2448611D-20  5.3805721D-26  1.2918131D-28  5.0780538D-34
 116   18  -1866.8316  0.0120240872 -1.1279010D-08  5.6161508D-15 -2.2436410D-20  8.1719837D-26  1.2926917D-28  1.9025608D-34
 116   19  -1866.3747  0.0120232300 -1.1278369D-08  5.6127417D-15 -2.2418089D-20  1.1120060D-25  1.2927500D-28 -1.4613695D-34
 116   20  -1865.8938  0.0120223277 -1.1277696D-08  5.6091568D-15 -2.2392755D-20  1.4221584D-25  1.2918477D-28 -5.0054465D-34
 117    0  -1842.8531  0.0119815282 -1.1322196D-08  5.6092044D-15 -4.4097917D-21 -5.6042039D-25 -1.5515501D-28  5.5474463D-33
 117    1  -1842.8292  0.0119814829 -1.1322163D-08  5.6091691D-15 -4.4154093D-21 -5.6228304D-25 -1.5507702D-28  5.5685219D-33
 117    2  -1842.7812  0.0119813923 -1.1322095D-08  5.6090984D-15 -4.4266842D-21 -5.6600265D-25 -1.5492080D-28  5.6103574D-33
 117    3  -1842.7094  0.0119812565 -1.1321994D-08  5.6089920D-15 -4.4437503D-21 -5.7157633D-25 -1.5468377D-28  5.6733589D-33
 117    4  -1842.6135  0.0119810753 -1.1321860D-08  5.6088494D-15 -4.4667621D-21 -5.7899283D-25 -1.5436365D-28  5.7570171D-33
 117    5  -1842.4937  0.0119808489 -1.1321692D-08  5.6086701D-15 -4.4959309D-21 -5.8824166D-25 -1.5395715D-28  5.8613941D-33
 117    6  -1842.3499  0.0119805771 -1.1321490D-08  5.6084535D-15 -4.5315806D-21 -5.9930895D-25 -1.5345929D-28  5.9862931D-33
 117    7  -1842.1822  0.0119802602 -1.1321254D-08  5.6081986D-15 -4.5739711D-21 -6.1217734D-25 -1.5286561D-28  6.1316059D-33
 117    8  -1841.9905  0.0119798979 -1.1320985D-08  5.6079042D-15 -4.6235368D-21 -6.2681656D-25 -1.5216958D-28  6.2967545D-33
 117    9  -1841.7749  0.0119794903 -1.1320682D-08  5.6075693D-15 -4.6806849D-21 -6.4320901D-25 -1.5136449D-28  6.4819375D-33
 117   10  -1841.5353  0.0119790375 -1.1320346D-08  5.6071922D-15 -4.7459060D-21 -6.6131606D-25 -1.5044302D-28  6.6862680D-33
 117   11  -1841.2718  0.0119785394 -1.1319976D-08  5.6067714D-15 -4.8197443D-21 -6.8110857D-25 -1.4939581D-28  6.9098852D-33
 117   12  -1840.9843  0.0119779961 -1.1319572D-08  5.6063047D-15 -4.9027660D-21 -7.0253584D-25 -1.4821468D-28  7.1518854D-33
 117   13  -1840.6729  0.0119774075 -1.1319135D-08  5.6057900D-15 -4.9955917D-21 -7.2555421D-25 -1.4688939D-28  7.4120456D-33
 117   14  -1840.3375  0.0119767736 -1.1318664D-08  5.6052247D-15 -5.0988948D-21 -7.5010715D-25 -1.4540935D-28  7.6893600D-33
 117   15  -1839.9782  0.0119760945 -1.1318159D-08  5.6046061D-15 -5.2133688D-21 -7.7613868D-25 -1.4376342D-28  7.9837681D-33
 117   16  -1839.5950  0.0119753702 -1.1317621D-08  5.6039307D-15 -5.3397464D-21 -8.0356248D-25 -1.4194068D-28  8.2934559D-33
 117   17  -1839.1879  0.0119746006 -1.1317050D-08  5.6031951D-15 -5.4787971D-21 -8.3231530D-25 -1.3992802D-28  8.6185916D-33
 117   18  -1838.7568  0.0119737858 -1.1316445D-08  5.6023953D-15 -5.6313285D-21 -8.6230544D-25 -1.3771296D-28  8.9579328D-33
 117   19  -1838.3018  0.0119729257 -1.1315806D-08  5.6015267D-15 -5.7981274D-21 -8.9342588D-25 -1.3528343D-28  9.3098128D-33
 117   20  -1837.8229  0.0119720205 -1.1315134D-08  5.6005845D-15 -5.9800381D-21 -9.2557896D-25 -1.3262541D-28  9.6736588D-33
 118    0  -1814.9313  0.0119309474 -1.1359163D-08  5.4684848D-15 -2.1799888D-20  1.0411990D-24  9.4682514D-29 -1.3147681D-32
 118    1  -1814.9074  0.0119309019 -1.1359130D-08  5.4683104D-15 -2.1789465D-20  1.0423343D-24  9.4498443D-29 -1.3159629D-32
 118    2  -1814.8597  0.0119308111 -1.1359064D-08  5.4679620D-15 -2.1768599D-20  1.0445993D-24  9.4129430D-29 -1.3183613D-32
 118    3  -1814.7881  0.0119306748 -1.1358966D-08  5.4674399D-15 -2.1737213D-20  1.0479779D-24  9.3575063D-29 -1.3219025D-32
 118    4  -1814.6927  0.0119304930 -1.1358835D-08  5.4667449D-15 -2.1695204D-20  1.0524520D-24  9.2833564D-29 -1.3265919D-32
 118    5  -1814.5734  0.0119302658 -1.1358671D-08  5.4658782D-15 -2.1642440D-20  1.0579961D-24  9.1902793D-29 -1.3324134D-32
 118    6  -1814.4302  0.0119299932 -1.1358474D-08  5.4648409D-15 -2.1578763D-20  1.0645680D-24  9.0780716D-29 -1.3392661D-32
 118    7  -1814.2632  0.0119296752 -1.1358244D-08  5.4636346D-15 -2.1503974D-20  1.0721408D-24  8.9464163D-29 -1.3471773D-32
 118    8  -1814.0723  0.0119293117 -1.1357982D-08  5.4622611D-15 -2.1417862D-20  1.0806559D-24  8.7950403D-29 -1.3560381D-32
 118    9  -1813.8576  0.0119289029 -1.1357687D-08  5.4607225D-15 -2.1320173D-20  1.0900630D-24  8.6235757D-29 -1.3657978D-32
 118   10  -1813.6190  0.0119284486 -1.1357360D-08  5.4590213D-15 -2.1210660D-20  1.1002952D-24  8.4316129D-29 -1.3763631D-32
 118   11  -1813.3566  0.0119279488 -1.1356999D-08  5.4571601D-15 -2.1089019D-20  1.1112848D-24  8.2187851D-29 -1.3876709D-32
 118   12  -1813.0703  0.0119274037 -1.1356607D-08  5.4551420D-15 -2.0954967D-20  1.1229498D-24  7.9846630D-29 -1.3995937D-32
 118   13  -1812.7602  0.0119268132 -1.1356181D-08  5.4529702D-15 -2.0808183D-20  1.1352097D-24  7.7287770D-29 -1.4120823D-32
 118   14  -1812.4263  0.0119261772 -1.1355723D-08  5.4506487D-15 -2.0648354D-20  1.1479594D-24  7.4507604D-29 -1.4249482D-32
 118   15  -1812.0685  0.0119254959 -1.1355233D-08  5.4481812D-15 -2.0475160D-20  1.1611012D-24  7.1500939D-29 -1.4381251D-32
 118   16  -1811.6869  0.0119247692 -1.1354710D-08  5.4455723D-15 -2.0288314D-20  1.1745192D-24  6.8264882D-29 -1.4514415D-32
 118   17  -1811.2815  0.0119239971 -1.1354155D-08  5.4428268D-15 -2.0087475D-20  1.1880908D-24  6.4794284D-29 -1.4647579D-32
 118   18  -1810.8522  0.0119231796 -1.1353567D-08  5.4399496D-15 -1.9872391D-20  1.2016860D-24  6.1086456D-29 -1.4779191D-32
 118   19  -1810.3992  0.0119223168 -1.1352947D-08  5.4369464D-15 -1.9642777D-20  1.2151658D-24  5.7137803D-29 -1.4907648D-32
 118   20  -1809.9223  0.0119214086 -1.1352295D-08  5.4338232D-15 -1.9398401D-20  1.2283717D-24  5.2946107D-29 -1.5030898D-32
 119    0  -1787.1803  0.0118800540 -1.1397516D-08  5.4599168D-15 -1.5370680D-20 -9.7521788D-25  1.9308054D-29  1.2290120D-32
 119    1  -1787.1565  0.0118800084 -1.1397483D-08  5.4597939D-15 -1.5380436D-20 -9.7498853D-25  1.9480265D-29  1.2285531D-32
 119    2  -1787.1090  0.0118799173 -1.1397417D-08  5.4595477D-15 -1.5399929D-20 -9.7451971D-25  1.9824199D-29  1.2275905D-32
 119    3  -1787.0377  0.0118797805 -1.1397319D-08  5.4591776D-15 -1.5429151D-20 -9.7379110D-25  2.0339275D-29  1.2260773D-32
 119    4  -1786.9427  0.0118795981 -1.1397188D-08  5.4586833D-15 -1.5468089D-20 -9.7280101D-25  2.1025468D-29  1.2240744D-32
 119    5  -1786.8239  0.0118793702 -1.1397024D-08  5.4580636D-15 -1.5516688D-20 -9.7151305D-25  2.1881276D-29  1.2214884D-32
 119    6  -1786.6813  0.0118790967 -1.1396828D-08  5.4573174D-15 -1.5574931D-20 -9.6990153D-25  2.2905971D-29  1.2183108D-32
 119    7  -1786.5150  0.0118787776 -1.1396599D-08  5.4564433D-15 -1.5642745D-20 -9.6792453D-25  2.4097829D-29  1.2144758D-32
 119    8  -1786.3250  0.0118784129 -1.1396337D-08  5.4554397D-15 -1.5720095D-20 -9.6554859D-25  2.5455692D-29  1.2099600D-32
 119    9  -1786.1112  0.0118780026 -1.1396042D-08  5.4543047D-15 -1.5806880D-20 -9.6271568D-25  2.6977233D-29  1.2046786D-32
 119   10  -1785.8736  0.0118775468 -1.1395715D-08  5.4530363D-15 -1.5902977D-20 -9.5937759D-25  2.8659258D-29  1.1985628D-32
 119   11  -1785.6123  0.0118770454 -1.1395355D-08  5.4516323D-15 -1.6008296D-20 -9.5547485D-25  3.0499612D-29  1.1915631D-32
 119   12  -1785.3273  0.0118764984 -1.1394963D-08  5.4500899D-15 -1.6122678D-20 -9.5093729D-25  3.2494772D-29  1.1835646D-32
 119   13  -1785.0185  0.0118759059 -1.1394538D-08  5.4484067D-15 -1.6245976D-20 -9.4569794D-25  3.4640776D-29  1.1744914D-32
 119   14  -1784.6860  0.0118752678 -1.1394080D-08  5.4465798D-15 -1.6377943D-20 -9.3968629D-25  3.6932573D-29  1.1642791D-32
 119   15  -1784.3297  0.0118745842 -1.1393590D-08  5.4446060D-15 -1.6518394D-20 -9.3282062D-25  3.9365859D-29  1.1528253D-32
 119   16  -1783.9497  0.0118738550 -1.1393067D-08  5.4424821D-15 -1.6667020D-20 -9.2501312D-25  4.1933772D-29  1.1399856D-32
 119   17  -1783.5460  0.0118730803 -1.1392512D-08  5.4402048D-15 -1.6823537D-20 -9.1618500D-25  4.4630186D-29  1.1257091D-32
 119   18  -1783.1186  0.0118722600 -1.1391925D-08  5.4377703D-15 -1.6987564D-20 -9.0623862D-25  4.7447232D-29  1.1098390D-32
 119   19  -1782.6675  0.0118713943 -1.1391305D-08  5.4351752D-15 -1.7158700D-20 -8.9508624D-25  5.0376241D-29  1.0923027D-32
 119   20  -1782.1927  0.0118704830 -1.1390653D-08  5.4324155D-15 -1.7336487D-20 -8.8263034D-25  5.3407809D-29  1.0729670D-32
 120    0  -1759.6009  0.0118288455 -1.1436404D-08  5.3359659D-15 -1.0922446D-20  1.6425023D-25 -8.5391908D-29 -2.0286837D-33
 120    1  -1759.5772  0.0118287997 -1.1436372D-08  5.3358785D-15 -1.0920818D-20  1.6322557D-25 -8.5419852D-29 -2.0141300D-33
 120    2  -1759.5299  0.0118287083 -1.1436308D-08  5.3357038D-15 -1.0917572D-20  1.6117504D-25 -8.5475974D-29 -1.9851573D-33
 120    3  -1759.4589  0.0118285710 -1.1436212D-08  5.3354418D-15 -1.0912766D-20  1.5809766D-25 -8.5558746D-29 -1.9417178D-33
 120    4  -1759.3643  0.0118283880 -1.1436083D-08  5.3350928D-15 -1.0906535D-20  1.5398457D-25 -8.5665655D-29 -1.8834338D-33
 120    5  -1759.2460  0.0118281593 -1.1435923D-08  5.3346566D-15 -1.0898974D-20  1.4884151D-25 -8.5794892D-29 -1.8107177D-33
 120    6  -1759.1041  0.0118278849 -1.1435731D-08  5.3341337D-15 -1.0890221D-20  1.4265827D-25 -8.5943258D-29 -1.7233400D-33
 120    7  -1758.9385  0.0118275647 -1.1435507D-08  5.3335241D-15 -1.0880493D-20  1.3543453D-25 -8.6107083D-29 -1.6212969D-33
 120    8  -1758.7493  0.0118271987 -1.1435251D-08  5.3328281D-15 -1.0869989D-20  1.2715906D-25 -8.6282141D-29 -1.5044797D-33
 120    9  -1758.5364  0.0118267871 -1.1434963D-08  5.3320458D-15 -1.0858957D-20  1.1783198D-25 -8.6463620D-29 -1.3729917D-33
 120   10  -1758.2999  0.0118263297 -1.1434644D-08  5.3311776D-15 -1.0847697D-20  1.0744457D-25 -8.6645449D-29 -1.2265631D-33
 120   11  -1758.0397  0.0118258266 -1.1434292D-08  5.3302234D-15 -1.0836506D-20  9.5998548D-26 -8.6822083D-29 -1.0654990D-33
 120   12  -1757.7559  0.0118252777 -1.1433908D-08  5.3291838D-15 -1.0825744D-20  8.3477269D-26 -8.6986005D-29 -8.8913179D-34
 120   13  -1757.4484  0.0118246832 -1.1433492D-08  5.3280584D-15 -1.0815759D-20  6.9899114D-26 -8.7130934D-29 -6.9843819D-34
 120   14  -1757.1173  0.0118240429 -1.1433045D-08  5.3268475D-15 -1.0807005D-20  5.5250996D-26 -8.7247373D-29 -4.9269710D-34
 120   15  -1756.7626  0.0118233569 -1.1432565D-08  5.3255511D-15 -1.0799896D-20  3.9540264D-26 -8.7327898D-29 -2.7244486D-34
 120   16  -1756.3843  0.0118226253 -1.1432054D-08  5.3241690D-15 -1.0794918D-20  2.2768053D-26 -8.7362243D-29 -3.7477438D-35
 120   17  -1755.9823  0.0118218479 -1.1431511D-08  5.3227011D-15 -1.0792556D-20  4.9477571D-27 -8.7341799D-29  2.1170789D-34
 120   18  -1755.5568  0.0118210249 -1.1430937D-08  5.3211470D-15 -1.0793360D-20 -1.3909129D-26 -8.7255272D-29  4.7517534D-34
 120   19  -1755.1076  0.0118201561 -1.1430330D-08  5.3195062D-15 -1.0797890D-20 -3.3789188D-26 -8.7091943D-29  7.5258825D-34
 120   20  -1754.6348  0.0118192417 -1.1429692D-08  5.3177777D-15 -1.0806745D-20 -5.4658729D-26 -8.6840170D-29  1.0432034D-33
 121    0  -1732.1939  0.0117773155 -1.1475785D-08  5.2365899D-15 -1.6825388D-20  6.1448153D-25  3.3787132D-29 -8.9723042D-33
 121    1  -1732.1704  0.0117772696 -1.1475754D-08  5.2364553D-15 -1.6819241D-20  6.1488716D-25  3.3661511D-29 -8.9786335D-33
 121    2  -1732.1233  0.0117771778 -1.1475691D-08  5.2361862D-15 -1.6806938D-20  6.1569364D-25  3.3409951D-29 -8.9910784D-33
 121    3  -1732.0526  0.0117770401 -1.1475597D-08  5.2357831D-15 -1.6788445D-20  6.1688864D-25  3.3031881D-29 -9.0095790D-33
 121    4  -1731.9584  0.0117768564 -1.1475471D-08  5.2352463D-15 -1.6763741D-20  6.1846172D-25  3.2526554D-29 -9.0337829D-33
 121    5  -1731.8406  0.0117766269 -1.1475314D-08  5.2345763D-15 -1.6732762D-20  6.2039535D-25  3.1893240D-29 -9.0637823D-33
 121    6  -1731.6993  0.0117763515 -1.1475126D-08  5.2337741D-15 -1.6695475D-20  6.2266505D-25  3.1130362D-29 -9.0990113D-33
 121    7  -1731.5344  0.0117760302 -1.1474906D-08  5.2328404D-15 -1.6651799D-20  6.2523812D-25  3.0236900D-29 -9.1387972D-33
 121    8  -1731.3460  0.0117756630 -1.1474655D-08  5.2317763D-15 -1.6601669D-20  6.2809401D-25  2.9210854D-29 -9.1834039D-33
 121    9  -1731.1341  0.0117752500 -1.1474372D-08  5.2305829D-15 -1.6545003D-20  6.3118787D-25  2.8050731D-29 -9.2317514D-33
 121   10  -1730.8986  0.0117747910 -1.1474059D-08  5.2292619D-15 -1.6481720D-20  6.3447551D-25  2.6754661D-29 -9.2833158D-33
 121   11  -1730.6395  0.0117742861 -1.1473714D-08  5.2278146D-15 -1.6411730D-20  6.3790995D-25  2.5320645D-29 -9.3374896D-33
 121   12  -1730.3569  0.0117737354 -1.1473337D-08  5.2262428D-15 -1.6334960D-20  6.4144281D-25  2.3747072D-29 -9.3935293D-33
 121   13  -1730.0508  0.0117731388 -1.1472930D-08  5.2245482D-15 -1.6251347D-20  6.4501912D-25  2.2032219D-29 -9.4508903D-33
 121   14  -1729.7212  0.0117724963 -1.1472491D-08  5.2227332D-15 -1.6160788D-20  6.4855973D-25  2.0174292D-29 -9.5078934D-33
 121   15  -1729.3680  0.0117718080 -1.1472021D-08  5.2207997D-15 -1.6063247D-20  6.5201198D-25  1.8171719D-29 -9.5643007D-33
 121   16  -1728.9913  0.0117710738 -1.1471520D-08  5.2187503D-15 -1.5958645D-20  6.5529499D-25  1.6022818D-29 -9.6187784D-33
 121   17  -1728.5911  0.0117702938 -1.1470988D-08  5.2165875D-15 -1.5846994D-20  6.5832910D-25  1.3727656D-29 -9.6701345D-33
 121   18  -1728.1674  0.0117694679 -1.1470424D-08  5.2143141D-15 -1.5728249D-20  6.6102909D-25  1.1284671D-29 -9.7172137D-33
 121   19  -1727.7202  0.0117685961 -1.1469830D-08  5.2119329D-15 -1.5602408D-20  6.6331033D-25  8.6937667D-30 -9.7590568D-33
 121   20  -1727.2495  0.0117676786 -1.1469205D-08  5.2094472D-15 -1.5469563D-20  6.6506428D-25  5.9564224D-30 -9.7934385D-33
 122    0  -1704.9601  0.0117254588 -1.1515899D-08  5.1870584D-15 -2.0495431D-20 -6.2346377D-25  9.4995692D-29  9.6383048D-33
 122    1  -1704.9367  0.0117254127 -1.1515868D-08  5.1868944D-15 -2.0501657D-20 -6.2232344D-25  9.5130642D-29  9.6238489D-33
 122    2  -1704.8898  0.0117253206 -1.1515806D-08  5.1865663D-15 -2.0514089D-20 -6.2003698D-25  9.5399796D-29  9.5948606D-33
 122    3  -1704.8194  0.0117251824 -1.1515712D-08  5.1860738D-15 -2.0532631D-20 -6.1659663D-25  9.5801764D-29  9.5512315D-33
 122    4  -1704.7256  0.0117249981 -1.1515588D-08  5.1854163D-15 -2.0557210D-20 -6.1198597D-25  9.6335265D-29  9.4926266D-33
 122    5  -1704.6084  0.0117247678 -1.1515432D-08  5.1845935D-15 -2.0587650D-20 -6.0618798D-25  9.6996916D-29  9.4189612D-33
 122    6  -1704.4677  0.0117244915 -1.1515246D-08  5.1836044D-15 -2.0623825D-20 -5.9917355D-25  9.7784546D-29  9.3295148D-33
 122    7  -1704.3035  0.0117241690 -1.1515028D-08  5.1824482D-15 -2.0665470D-20 -5.9091890D-25  9.8693417D-29  9.2240926D-33
 122    8  -1704.1159  0.0117238006 -1.1514779D-08  5.1811241D-15 -2.0712372D-20 -5.8139724D-25  9.9719906D-29  9.1025054D-33
 122    9  -1703.9049  0.0117233860 -1.1514499D-08  5.1796310D-15 -2.0764210D-20 -5.7056623D-25  1.0085815D-28  8.9638853D-33
 122   10  -1703.6705  0.0117229255 -1.1514189D-08  5.1779676D-15 -2.0820655D-20 -5.5838811D-25  1.0210198D-28  8.8077847D-33
 122   11  -1703.4126  0.0117224188 -1.1513847D-08  5.1761326D-15 -2.0881336D-20 -5.4481890D-25  1.0344502D-28  8.6332685D-33
 122   12  -1703.1312  0.0117218662 -1.1513474D-08  5.1741250D-15 -2.0945818D-20 -5.2982188D-25  1.0487926D-28  8.4401640D-33
 122   13  -1702.8265  0.0117212675 -1.1513071D-08  5.1719430D-15 -2.1013629D-20 -5.1334047D-25  1.0639619D-28  8.2274999D-33
 122   14  -1702.4983  0.0117206228 -1.1512637D-08  5.1695856D-15 -2.1084232D-20 -4.9533484D-25  1.0798594D-28  7.9945377D-33
 122   15  -1702.1467  0.0117199320 -1.1512171D-08  5.1670511D-15 -2.1157072D-20 -4.7574662D-25  1.0963823D-28  7.7404524D-33
 122   16  -1701.7716  0.0117191953 -1.1511675D-08  5.1643382D-15 -2.1231499D-20 -4.5453200D-25  1.1134127D-28  7.4644502D-33
 122   17  -1701.3732  0.0117184125 -1.1511149D-08  5.1614455D-15 -2.1306822D-20 -4.3163705D-25  1.1308224D-28  7.1658029D-33
 122   18  -1700.9514  0.0117175837 -1.1510592D-08  5.1583718D-15 -2.1382309D-20 -4.0702035D-25  1.1484761D-28  6.8439996D-33
 122   19  -1700.5061  0.0117167089 -1.1510004D-08  5.1551159D-15 -2.1457152D-20 -3.8063111D-25  1.1662245D-28  6.4979963D-33
 122   20  -1700.0375  0.0117157881 -1.1509385D-08  5.1516769D-15 -2.1530456D-20 -3.5242601D-25  1.1839011D-28  6.1269300D-33
 123    0  -1677.9003  0.0116732711 -1.1557099D-08  5.1025281D-15 -5.0478923D-21 -3.4412080D-25 -1.8596688D-28  2.6320987D-33
 123    1  -1677.8770  0.0116732248 -1.1557069D-08  5.1024878D-15 -5.0513551D-21 -3.4635497D-25 -1.8592976D-28  2.6608207D-33
 123    2  -1677.8303  0.0116731324 -1.1557007D-08  5.1024068D-15 -5.0583271D-21 -3.5081496D-25 -1.8585439D-28  2.7179042D-33
 123    3  -1677.7602  0.0116729937 -1.1556916D-08  5.1022853D-15 -5.0689386D-21 -3.5750221D-25 -1.8573862D-28  2.8035581D-33
 123    4  -1677.6668  0.0116728088 -1.1556793D-08  5.1021229D-15 -5.0834220D-21 -3.6641820D-25 -1.8557820D-28  2.9180223D-33
 123    5  -1677.5501  0.0116725776 -1.1556640D-08  5.1019191D-15 -5.1020285D-21 -3.7754233D-25 -1.8536893D-28  3.0605205D-33
 123    6  -1677.4100  0.0116723003 -1.1556456D-08  5.1016737D-15 -5.1250715D-21 -3.9088141D-25 -1.8510473D-28  3.2317005D-33
 123    7  -1677.2466  0.0116719767 -1.1556242D-08  5.1013859D-15 -5.1529799D-21 -4.0641272D-25 -1.8477850D-28  3.4308232D-33
 123    8  -1677.0599  0.0116716069 -1.1555997D-08  5.1010552D-15 -5.1862082D-21 -4.2413974D-25 -1.8438099D-28  3.6587659D-33
 123    9  -1676.8498  0.0116711909 -1.1555722D-08  5.1006803D-15 -5.2252779D-21 -4.4402625D-25 -1.8390420D-28  3.9141785D-33
 123   10  -1676.6164  0.0116707287 -1.1555416D-08  5.1002605D-15 -5.2707775D-21 -4.6605810D-25 -1.8333643D-28  4.1973170D-33
 123   11  -1676.3596  0.0116702202 -1.1555079D-08  5.0997944D-15 -5.3233824D-21 -4.9021860D-25 -1.8266577D-28  4.5083586D-33
 123   12  -1676.0796  0.0116696656 -1.1554712D-08  5.0992804D-15 -5.3837766D-21 -5.1646160D-25 -1.8188021D-28  4.8461109D-33
 123   13  -1675.7762  0.0116690648 -1.1554314D-08  5.0987170D-15 -5.4527590D-21 -5.4476805D-25 -1.8096513D-28  5.2111012D-33
 123   14  -1675.4494  0.0116684177 -1.1553886D-08  5.0981019D-15 -5.5311523D-21 -5.7508104D-25 -1.7990531D-28  5.6022379D-33
 123   15  -1675.0994  0.0116677245 -1.1553427D-08  5.0974329D-15 -5.6198300D-21 -6.0735674D-25 -1.7868502D-28  6.0190451D-33
 123   16  -1674.7260  0.0116669851 -1.1552938D-08  5.0967072D-15 -5.7197443D-21 -6.4153082D-25 -1.7728735D-28  6.4609671D-33
 123   17  -1674.3294  0.0116661995 -1.1552418D-08  5.0959218D-15 -5.8318673D-21 -6.7753642D-25 -1.7569414D-28  6.9270882D-33
 123   18  -1673.9094  0.0116653678 -1.1551868D-08  5.0950731D-15 -5.9572315D-21 -7.1529267D-25 -1.7388661D-28  7.4164669D-33
 123   19  -1673.4661  0.0116644899 -1.1551287D-08  5.0941570D-15 -6.0968953D-21 -7.5470856D-25 -1.7184562D-28  7.9281863D-33
 123   20  -1672.9996  0.0116635658 -1.1550676D-08  5.0931692D-15 -6.2519433D-21 -7.9568008D-25 -1.6955104D-28  8.4609265D-33
 124    0  -1651.0153  0.0116207490 -1.1598224D-08  4.9327749D-15 -2.4214103D-20  1.3544127D-24  1.3204559D-28 -1.7795713D-32
 124    1  -1650.9920  0.0116207026 -1.1598195D-08  4.9325813D-15 -2.4200541D-20  1.3559933D-24  1.3179624D-28 -1.7815535D-32
 124    2  -1650.9455  0.0116206098 -1.1598136D-08  4.9321944D-15 -2.4173394D-20  1.3591515D-24  1.3129680D-28 -1.7855383D-32
 124    3  -1650.8758  0.0116204706 -1.1598047D-08  4.9316146D-15 -2.4132545D-20  1.3638659D-24  1.3054566D-28 -1.7914816D-32
 124    4  -1650.7829  0.0116202851 -1.1597928D-08  4.9308433D-15 -2.4077864D-20  1.3701054D-24  1.2954026D-28 -1.7993282D-32
 124    5  -1650.6667  0.0116200531 -1.1597781D-08  4.9298816D-15 -2.4009169D-20  1.3778398D-24  1.2827748D-28 -1.8090652D-32
 124    6  -1650.5272  0.0116197748 -1.1597603D-08  4.9287310D-15 -2.3926219D-20  1.3870269D-24  1.2675273D-28 -1.8206502D-32
 124    7  -1650.3645  0.0116194500 -1.1597396D-08  4.9273939D-15 -2.3828768D-20  1.3975952D-24  1.2496209D-28 -1.8339295D-32
 124    8  -1650.1786  0.0116190789 -1.1597160D-08  4.9258725D-15 -2.3716482D-20  1.4094909D-24  1.2289986D-28 -1.8488887D-32
 124    9  -1649.9695  0.0116186614 -1.1596894D-08  4.9241695D-15 -2.3589031D-20  1.4226387D-24  1.2055960D-28 -1.8654194D-32
 124   10  -1649.7371  0.0116181976 -1.1596598D-08  4.9222881D-15 -2.3446044D-20  1.4369503D-24  1.1793535D-28 -1.8834011D-32
 124   11  -1649.4815  0.0116176873 -1.1596274D-08  4.9202318D-15 -2.3287137D-20  1.4523230D-24  1.1502034D-28 -1.9026789D-32
 124   12  -1649.2027  0.0116171307 -1.1595919D-08  4.9180046D-15 -2.3111882D-20  1.4686565D-24  1.1180644D-28 -1.9231672D-32
 124   13  -1648.9007  0.0116165277 -1.1595536D-08  4.9156110D-15 -2.2919821D-20  1.4858223D-24  1.0828643D-28 -1.9446628D-32
 124   14  -1648.5754  0.0116158784 -1.1595123D-08  4.9130557D-15 -2.2710553D-20  1.5036910D-24  1.0445296D-28 -1.9670129D-32
 124   15  -1648.2270  0.0116151827 -1.1594681D-08  4.9103439D-15 -2.2483615D-20  1.5221281D-24  1.0029765D-28 -1.9900758D-32
 124   16  -1647.8553  0.0116144406 -1.1594210D-08  4.9074817D-15 -2.2238541D-20  1.5409534D-24  9.5813262D-29 -2.0135531D-32
 124   17  -1647.4604  0.0116136523 -1.1593709D-08  4.9044752D-15 -2.1974944D-20  1.5600059D-24  9.0992720D-29 -2.0372440D-32
 124   18  -1647.0423  0.0116128175 -1.1593180D-08  4.9013311D-15 -2.1692422D-20  1.5791025D-24  8.5828947D-29 -2.0609485D-32
 124   19  -1646.6011  0.0116119365 -1.1592621D-08  4.8980567D-15 -2.1390565D-20  1.5980473D-24  8.0315072D-29 -2.0844280D-32
 124   20  -1646.1366  0.0116110091 -1.1592034D-08  4.8946599D-15 -2.1069082D-20  1.6166173D-24  7.4446299D-29 -2.1073192D-32
 125    0  -1624.3058  0.0115678835 -1.1640905D-08  4.9272924D-15 -1.7955503D-20 -1.5837255D-24  3.1703763D-29  2.1022953D-32
 125    1  -1624.2827  0.0115678369 -1.1640876D-08  4.9271486D-15 -1.7971337D-20 -1.5833418D-24  3.1997938D-29  2.1016509D-32
 125    2  -1624.2364  0.0115677438 -1.1640816D-08  4.9268609D-15 -1.8002997D-20 -1.5825677D-24  3.2586221D-29  2.1003388D-32
 125    3  -1624.1670  0.0115676041 -1.1640728D-08  4.9264282D-15 -1.8050446D-20 -1.5813787D-24  3.3467824D-29  2.0983414D-32
 125    4  -1624.0745  0.0115674178 -1.1640609D-08  4.9258496D-15 -1.8113682D-20 -1.5797440D-24  3.4642440D-29  2.0956245D-32
 125    5  -1623.9588  0.0115671850 -1.1640462D-08  4.9251234D-15 -1.8192604D-20 -1.5776202D-24  3.6107822D-29  2.0921119D-32
 125    6  -1623.8200  0.0115669057 -1.1640284D-08  4.9242479D-15 -1.8287190D-20 -1.5749581D-24  3.7863576D-29  2.0877459D-32
 125    7  -1623.6581  0.0115665797 -1.1640078D-08  4.9232208D-15 -1.8397319D-20 -1.5716927D-24  3.9906763D-29  2.0824252D-32
 125    8  -1623.4730  0.0115662073 -1.1639841D-08  4.9220393D-15 -1.8522910D-20 -1.5677508D-24  4.2235913D-29  2.0760834D-32
 125    9  -1623.2648  0.0115657882 -1.1639576D-08  4.9207006D-15 -1.8663787D-20 -1.5630486D-24  4.4847001D-29  2.0685827D-32
 125   10  -1623.0335  0.0115653226 -1.1639280D-08  4.9192012D-15 -1.8819826D-20 -1.5574894D-24  4.7736844D-29  2.0597733D-32
 125   11  -1622.7791  0.0115648105 -1.1638956D-08  4.9175376D-15 -1.8990790D-20 -1.5509853D-24  5.0901203D-29  2.0496194D-32
 125   12  -1622.5015  0.0115642519 -1.1638602D-08  4.9157055D-15 -1.9176457D-20 -1.5434030D-24  5.4334550D-29  2.0378252D-32
 125   13  -1622.2009  0.0115636467 -1.1638218D-08  4.9137008D-15 -1.9376546D-20 -1.5346430D-24  5.8031875D-29  2.0243824D-32
 125   14  -1621.8771  0.0115629949 -1.1637806D-08  4.9115186D-15 -1.9590686D-20 -1.5245569D-24  6.1984245D-29  2.0089767D-32
 125   15  -1621.5302  0.0115622967 -1.1637364D-08  4.9091540D-15 -1.9818524D-20 -1.5130209D-24  6.6185236D-29  1.9915220D-32
 125   16  -1621.1602  0.0115615519 -1.1636893D-08  4.9066018D-15 -2.0059563D-20 -1.4998884D-24  7.0624259D-29  1.9718016D-32
 125   17  -1620.7671  0.0115607606 -1.1636392D-08  4.9038565D-15 -2.0313280D-20 -1.4850049D-24  7.5290780D-29  1.9496047D-32
 125   18  -1620.3510  0.0115599228 -1.1635863D-08  4.9009121D-15 -2.0579091D-20 -1.4682114D-24  8.0172741D-29  1.9247205D-32
 125   19  -1619.9117  0.0115590385 -1.1635304D-08  4.8977630D-15 -2.0856285D-20 -1.4493545D-24  8.5256110D-29  1.8969706D-32
 125   20  -1619.4494  0.0115581077 -1.1634717D-08  4.8944029D-15 -2.1144068D-20 -1.4282557D-24  9.0524603D-29  1.8660621D-32
 126    0  -1597.7728  0.0115146715 -1.1684536D-08  4.7338820D-15 -9.6437293D-21  5.8165198D-25 -1.5651172D-28 -8.1176151D-33
 126    1  -1597.7498  0.0115146248 -1.1684508D-08  4.7338048D-15 -9.6379120D-21  5.7977408D-25 -1.5662537D-28 -8.0909496D-33
 126    2  -1597.7037  0.0115145313 -1.1684451D-08  4.7336507D-15 -9.6263596D-21  5.7601101D-25 -1.5685121D-28 -8.0374719D-33
 126    3  -1597.6346  0.0115143911 -1.1684366D-08  4.7334200D-15 -9.6091637D-21  5.7035558D-25 -1.5718697D-28 -7.9571082D-33
 126    4  -1597.5425  0.0115142041 -1.1684252D-08  4.7331128D-15 -9.5864989D-21  5.6280402D-25 -1.5762972D-28 -7.8501302D-33
 126    5  -1597.4274  0.0115139705 -1.1684110D-08  4.7327300D-15 -9.5585898D-21  5.5332382D-25 -1.5817436D-28 -7.7153990D-33
 126    6  -1597.2892  0.0115136900 -1.1683940D-08  4.7322719D-15 -9.5257350D-21  5.4191812D-25 -1.5881580D-28 -7.5538156D-33
 126    7  -1597.1280  0.0115133629 -1.1683741D-08  4.7317395D-15 -9.4882720D-21  5.2854530D-25 -1.5954674D-28 -7.3641575D-33
 126    8  -1596.9438  0.0115129890 -1.1683514D-08  4.7311336D-15 -9.4466126D-21  5.1318867D-25 -1.6035913D-28 -7.1465398D-33
 126    9  -1596.7366  0.0115125684 -1.1683258D-08  4.7304550D-15 -9.4011999D-21  4.9582475D-25 -1.6124422D-28 -6.9008071D-33
 126   10  -1596.5063  0.0115121011 -1.1682974D-08  4.7297049D-15 -9.3525880D-21  4.7641775D-25 -1.6219115D-28 -6.6262329D-33
 126   11  -1596.2531  0.0115115870 -1.1682662D-08  4.7288842D-15 -9.3013582D-21  4.5494013D-25 -1.6318826D-28 -6.3224335D-33
 126   12  -1595.9768  0.0115110263 -1.1682322D-08  4.7279938D-15 -9.2481763D-21  4.3136856D-25 -1.6422254D-28 -5.9895341D-33
 126   13  -1595.6775  0.0115104188 -1.1681953D-08  4.7270349D-15 -9.1937631D-21  4.0566356D-25 -1.6527967D-28 -5.6265522D-33
 126   14  -1595.3552  0.0115097646 -1.1681556D-08  4.7260083D-15 -9.1389320D-21  3.7780401D-25 -1.6634353D-28 -5.2335350D-33
 126   15  -1595.0100  0.0115090638 -1.1681131D-08  4.7249150D-15 -9.0845028D-21  3.4776761D-25 -1.6739870D-28 -4.8105223D-33
 126   16  -1594.6417  0.0115083162 -1.1680677D-08  4.7237556D-15 -9.0314415D-21  3.1552792D-25 -1.6842541D-28 -4.3568800D-33
 126   17  -1594.2504  0.0115075219 -1.1680196D-08  4.7225308D-15 -8.9807296D-21  2.8106626D-25 -1.6940469D-28 -3.8723422D-33
 126   18  -1593.8362  0.0115066809 -1.1679686D-08  4.7212411D-15 -8.9334302D-21  2.4437432D-25 -1.7031563D-28 -3.3570502D-33
 126   19  -1593.3989  0.0115057933 -1.1679147D-08  4.7198866D-15 -8.8907036D-21  2.0544345D-25 -1.7113604D-28 -2.8110470D-33
 126   20  -1592.9387  0.0115048590 -1.1678581D-08  4.7184671D-15 -8.8537273D-21  1.6428292D-25 -1.7184235D-28 -2.2344482D-33
 127    0  -1571.4171  0.0114611033 -1.1728792D-08  4.6060570D-15 -2.4917384D-20  5.4625980D-25  1.2150790D-28 -9.5489148D-33
 127    1  -1571.3941  0.0114610564 -1.1728765D-08  4.6058577D-15 -2.4911915D-20  5.4771323D-25  1.2137432D-28 -9.5685642D-33
 127    2  -1571.3483  0.0114609625 -1.1728709D-08  4.6054592D-15 -2.4900921D-20  5.5062445D-25  1.2110575D-28 -9.6083776D-33
 127    3  -1571.2795  0.0114608218 -1.1728626D-08  4.6048618D-15 -2.4884345D-20  5.5497497D-25  1.2070099D-28 -9.6674993D-33
 127    4  -1571.1879  0.0114606341 -1.1728516D-08  4.6040659D-15 -2.4862025D-20  5.6075758D-25  1.2015720D-28 -9.7463233D-33
 127    5  -1571.0732  0.0114603996 -1.1728378D-08  4.6030719D-15 -2.4833813D-20  5.6794502D-25  1.1947178D-28 -9.8439002D-33
 127    6  -1570.9357  0.0114601181 -1.1728212D-08  4.6018807D-15 -2.4799472D-20  5.7652024D-25  1.1863969D-28 -9.9605485D-33
 127    7  -1570.7753  0.0114597897 -1.1728019D-08  4.6004931D-15 -2.4758765D-20  5.8644287D-25  1.1765694D-28 -1.0095058D-32
 127    8  -1570.5919  0.0114594144 -1.1727798D-08  4.5989100D-15 -2.4711398D-20  5.9768367D-25  1.1651779D-28 -1.0247392D-32
 127    9  -1570.3857  0.0114589922 -1.1727550D-08  4.5971328D-15 -2.4657040D-20  6.1019488D-25  1.1521594D-28 -1.0416508D-32
 127   10  -1570.1565  0.0114585231 -1.1727274D-08  4.5951627D-15 -2.4595336D-20  6.2393533D-25  1.1374447D-28 -1.0602151D-32
 127   11  -1569.9044  0.0114580071 -1.1726971D-08  4.5930013D-15 -2.4525890D-20  6.3884299D-25  1.1209643D-28 -1.0802848D-32
 127   12  -1569.6294  0.0114574442 -1.1726640D-08  4.5906505D-15 -2.4448260D-20  6.5485069D-25  1.1026357D-28 -1.1017838D-32
 127   13  -1569.3315  0.0114568345 -1.1726282D-08  4.5881124D-15 -2.4362019D-20  6.7189331D-25  1.0823739D-28 -1.1246180D-32
 127   14  -1569.0108  0.0114561778 -1.1725897D-08  4.5853892D-15 -2.4266683D-20  6.8989034D-25  1.0600942D-28 -1.1486409D-32
 127   15  -1568.6671  0.0114554743 -1.1725484D-08  4.5824834D-15 -2.4161786D-20  7.0875467D-25  1.0357090D-28 -1.1737375D-32
 127   16  -1568.3005  0.0114547238 -1.1725045D-08  4.5793980D-15 -2.4046807D-20  7.2838594D-25  1.0091245D-28 -1.1997391D-32
 127   17  -1567.9111  0.0114539266 -1.1724578D-08  4.5761362D-15 -2.3921253D-20  7.4868032D-25  9.8025081D-29 -1.2264956D-32
 127   18  -1567.4987  0.0114530824 -1.1724084D-08  4.5727013D-15 -2.3784605D-20  7.6951577D-25  9.4899786D-29 -1.2538122D-32
 127   19  -1567.0635  0.0114521914 -1.1723563D-08  4.5690973D-15 -2.3636356D-20  7.9076620D-25  9.1527158D-29 -1.2814932D-32
 127   20  -1566.6055  0.0114512535 -1.1723014D-08  4.5653282D-15 -2.3476038D-20  8.1230093D-25  8.7899665D-29 -1.3093663D-32
 128    0  -1545.2395  0.0114071708 -1.1774764D-08  4.4999644D-15 -2.0725416D-20 -8.2285723D-25  5.5571776D-29  1.3991943D-32
 128    1  -1545.2167  0.0114071237 -1.1774737D-08  4.4997986D-15 -2.0733638D-20 -8.2219070D-25  5.5767678D-29  1.3982293D-32
 128    2  -1545.1710  0.0114070295 -1.1774683D-08  4.4994667D-15 -2.0750069D-20 -8.2084570D-25  5.6158878D-29  1.3962694D-32
 128    3  -1545.1026  0.0114068882 -1.1774602D-08  4.4989684D-15 -2.0774665D-20 -8.1881003D-25  5.6744438D-29  1.3932937D-32
 128    4  -1545.0113  0.0114066998 -1.1774494D-08  4.4983031D-15 -2.0807366D-20 -8.1607273D-25  5.7523826D-29  1.3893083D-32
 128    5  -1544.8973  0.0114064643 -1.1774359D-08  4.4974700D-15 -2.0848081D-20 -8.1258892D-25  5.8494523D-29  1.3842190D-32
 128    6  -1544.7604  0.0114061817 -1.1774197D-08  4.4964681D-15 -2.0896702D-20 -8.0833857D-25  5.9654566D-29  1.3780231D-32
 128    7  -1544.6007  0.0114058520 -1.1774008D-08  4.4952963D-15 -2.0953115D-20 -8.0326818D-25  6.1001383D-29  1.3705709D-32
 128    8  -1544.4182  0.0114054753 -1.1773793D-08  4.4939533D-15 -2.1017136D-20 -7.9734294D-25  6.2531416D-29  1.3618802D-32
 128    9  -1544.2129  0.0114050514 -1.1773550D-08  4.4924375D-15 -2.1088599D-20 -7.9049786D-25  6.4241711D-29  1.3518217D-32
 128   10  -1543.9848  0.0114045805 -1.1773281D-08  4.4907472D-15 -2.1167254D-20 -7.8267058D-25  6.6125805D-29  1.3402443D-32
 128   11  -1543.7339  0.0114040625 -1.1772984D-08  4.4888808D-15 -2.1252861D-20 -7.7381335D-25  6.8179750D-29  1.3271868D-32
 128   12  -1543.4602  0.0114034974 -1.1772661D-08  4.4868360D-15 -2.1345127D-20 -7.6382952D-25  7.0396971D-29  1.3123549D-32
 128   13  -1543.1638  0.0114028852 -1.1772311D-08  4.4846109D-15 -2.1443698D-20 -7.5265786D-25  7.2770132D-29  1.2957353D-32
 128   14  -1542.8445  0.0114022260 -1.1771935D-08  4.4822034D-15 -2.1548209D-20 -7.4022571D-25  7.5292018D-29  1.2772368D-32
 128   15  -1542.5024  0.0114015197 -1.1771531D-08  4.4796110D-15 -2.1658210D-20 -7.2643271D-25  7.7952725D-29  1.2566411D-32
 128   16  -1542.1376  0.0114007663 -1.1771101D-08  4.4768314D-15 -2.1773231D-20 -7.1119649D-25  8.0742199D-29  1.2338275D-32
 128   17  -1541.7500  0.0113999659 -1.1770645D-08  4.4738621D-15 -2.1892714D-20 -6.9442763D-25  8.3648837D-29  1.2086440D-32
 128   18  -1541.3396  0.0113991184 -1.1770162D-08  4.4707006D-15 -2.2016061D-20 -6.7603344D-25  8.6660166D-29  1.1809635D-32
 128   19  -1540.9064  0.0113982239 -1.1769653D-08  4.4673445D-15 -2.2142614D-20 -6.5591666D-25  8.9761228D-29  1.1506005D-32
 128   20  -1540.4505  0.0113972824 -1.1769117D-08  4.4637913D-15 -2.2271617D-20 -6.3399336D-25  9.2936948D-29  1.1174634D-32
 129    0  -1519.2409  0.0113528650 -1.1822062D-08  4.3631885D-15 -8.3785433D-21 -2.3246066D-25 -1.8861896D-28  8.1799976D-34
 129    1  -1519.2182  0.0113528177 -1.1822036D-08  4.3631214D-15 -8.3808687D-21 -2.3472311D-25 -1.8860740D-28  8.5054646D-34
 129    2  -1519.1728  0.0113527231 -1.1821984D-08  4.3629873D-15 -8.3856129D-21 -2.3925285D-25 -1.8858240D-28  9.1575248D-34
 129    3  -1519.1047  0.0113525813 -1.1821905D-08  4.3627859D-15 -8.3928988D-21 -2.4603998D-25 -1.8854194D-28  1.0133825D-33
 129    4  -1519.0139  0.0113523921 -1.1821801D-08  4.3625172D-15 -8.4029180D-21 -2.5508901D-25 -1.8848163D-28  1.1434738D-33
 129    5  -1518.9003  0.0113521557 -1.1821670D-08  4.3621809D-15 -8.4159440D-21 -2.6639382D-25 -1.8839610D-28  1.3060711D-33
 129    6  -1518.7641  0.0113518720 -1.1821513D-08  4.3617765D-15 -8.4323379D-21 -2.7995624D-25 -1.8827811D-28  1.5014997D-33
 129    7  -1518.6052  0.0113515410 -1.1821330D-08  4.3613037D-15 -8.4524903D-21 -2.9576350D-25 -1.8811987D-28  1.7291519D-33
 129    8  -1518.4236  0.0113511627 -1.1821120D-08  4.3607620D-15 -8.4768679D-21 -3.1381411D-25 -1.8791149D-28  1.9895265D-33
 129    9  -1518.2193  0.0113507371 -1.1820885D-08  4.3601506D-15 -8.5060372D-21 -3.3409138D-25 -1.8764220D-28  2.2821469D-33
 129   10  -1517.9922  0.0113502643 -1.1820623D-08  4.3594687D-15 -8.5405620D-21 -3.5659076D-25 -1.8730003D-28  2.6074502D-33
 129   11  -1517.7425  0.0113497442 -1.1820336D-08  4.3587154D-15 -8.5811536D-21 -3.8128569D-25 -1.8687089D-28  2.9645814D-33
 129   12  -1517.4702  0.0113491768 -1.1820022D-08  4.3578894D-15 -8.6285070D-21 -4.0815860D-25 -1.8634035D-28  3.3538801D-33
 129   13  -1517.1751  0.0113485622 -1.1819682D-08  4.3569892D-15 -8.6834659D-21 -4.3717814D-25 -1.8569134D-28  3.7747908D-33
 129   14  -1516.8573  0.0113479003 -1.1819316D-08  4.3560132D-15 -8.7468528D-21 -4.6831091D-25 -1.8490734D-28  4.2270351D-33
 129   15  -1516.5169  0.0113471912 -1.1818924D-08  4.3549592D-15 -8.8195813D-21 -5.0151321D-25 -1.8396895D-28  4.7101738D-33
 129   16  -1516.1538  0.0113464348 -1.1818506D-08  4.3538251D-15 -8.9026506D-21 -5.3672948D-25 -1.8285619D-28  5.2233195D-33
 129   17  -1515.7680  0.0113456311 -1.1818062D-08  4.3526079D-15 -8.9970676D-21 -5.7389816D-25 -1.8154863D-28  5.7658467D-33
 129   18  -1515.3596  0.0113447802 -1.1817592D-08  4.3513048D-15 -9.1038811D-21 -6.1295187D-25 -1.8002349D-28  6.3372223D-33
 129   19  -1514.9285  0.0113438821 -1.1817096D-08  4.3499119D-15 -9.2242406D-21 -6.5379849D-25 -1.7825785D-28  6.9360748D-33
 129   20  -1514.4748  0.0113429368 -1.1816574D-08  4.3484253D-15 -9.3592388D-21 -6.9633812D-25 -1.7622850D-28  7.5608989D-33
 130    0  -1493.4223  0.0112981794 -1.1869889D-08  4.1592879D-15 -2.5168900D-20  1.4895504D-24  1.3497302D-28 -2.1101446D-32
 130    1  -1493.3997  0.0112981319 -1.1869864D-08  4.1590866D-15 -2.5154021D-20  1.4911692D-24  1.3467783D-28 -2.1124570D-32
 130    2  -1493.3545  0.0112980369 -1.1869814D-08  4.1586844D-15 -2.5124162D-20  1.4943925D-24  1.3408556D-28 -2.1170405D-32
 130    3  -1493.2867  0.0112978945 -1.1869739D-08  4.1580820D-15 -2.5079249D-20  1.4992057D-24  1.3319489D-28 -2.1239043D-32
 130    4  -1493.1964  0.0112977046 -1.1869639D-08  4.1572804D-15 -2.5019161D-20  1.5055724D-24  1.3200282D-28 -2.1329913D-32
 130    5  -1493.0834  0.0112974672 -1.1869514D-08  4.1562812D-15 -2.4943678D-20  1.5134449D-24  1.3050604D-28 -2.1441934D-32
 130    6  -1492.9478  0.0112971823 -1.1869365D-08  4.1550861D-15 -2.4852591D-20  1.5227758D-24  1.2869931D-28 -2.1574915D-32
 130    7  -1492.7897  0.0112968500 -1.1869190D-08  4.1536973D-15 -2.4745620D-20  1.5335004D-24  1.2657717D-28 -2.1727936D-32
 130    8  -1492.6089  0.0112964702 -1.1868991D-08  4.1521175D-15 -2.4622463D-20  1.5455350D-24  1.2413422D-28 -2.1899397D-32
 130    9  -1492.4056  0.0112960429 -1.1868767D-08  4.1503497D-15 -2.4482759D-20  1.5587918D-24  1.2136291D-28 -2.2088362D-32
 130   10  -1492.1797  0.0112955681 -1.1868518D-08  4.1483974D-15 -2.4326174D-20  1.5731665D-24  1.1825654D-28 -2.2293286D-32
 130   11  -1491.9312  0.0112950459 -1.1868244D-08  4.1462643D-15 -2.4152258D-20  1.5885511D-24  1.1480588D-28 -2.2512862D-32
 130   12  -1491.6601  0.0112944763 -1.1867946D-08  4.1439548D-15 -2.3960657D-20  1.6048073D-24  1.1100432D-28 -2.2744505D-32
 130   13  -1491.3664  0.0112938591 -1.1867623D-08  4.1414738D-15 -2.3750918D-20  1.6217999D-24  1.0684278D-28 -2.2987140D-32
 130   14  -1491.0502  0.0112931946 -1.1867275D-08  4.1388265D-15 -2.3522628D-20  1.6393682D-24  1.0231233D-28 -2.3237937D-32
 130   15  -1490.7114  0.0112924825 -1.1866902D-08  4.1360186D-15 -2.3275373D-20  1.6573470D-24  9.7405231D-29 -2.3494740D-32
 130   16  -1490.3501  0.0112917231 -1.1866506D-08  4.1330564D-15 -2.3008726D-20  1.6755386D-24  9.2113222D-29 -2.3754580D-32
 130   17  -1489.9662  0.0112909162 -1.1866084D-08  4.1299466D-15 -2.2722317D-20  1.6937543D-24  8.6428020D-29 -2.4015097D-32
 130   18  -1489.5597  0.0112900618 -1.1865638D-08  4.1266966D-15 -2.2415792D-20  1.7117679D-24  8.0343217D-29 -2.4272752D-32
 130   19  -1489.1307  0.0112891600 -1.1865168D-08  4.1233142D-15 -2.2088872D-20  1.7293454D-24  7.3853184D-29 -2.4523987D-32
 130   20  -1488.6792  0.0112882108 -1.1864673D-08  4.1198077D-15 -2.1741289D-20  1.7462471D-24  6.6951977D-29 -2.4766083D-32
 131    0  -1467.7846  0.0112431030 -1.1919374D-08  4.1299430D-15 -2.1049277D-20 -1.7791017D-24  7.5155822D-29  2.6203292D-32
 131    1  -1467.7621  0.0112430554 -1.1919349D-08  4.1297745D-15 -2.1067069D-20 -1.7781999D-24  7.5522668D-29  2.6189725D-32
 131    2  -1467.7172  0.0112429600 -1.1919300D-08  4.1294372D-15 -2.1102597D-20 -1.7763773D-24  7.6255272D-29  2.6162375D-32
 131    3  -1467.6497  0.0112428170 -1.1919226D-08  4.1289300D-15 -2.1155854D-20 -1.7736087D-24  7.7353163D-29  2.6120649D-32
 131    4  -1467.5598  0.0112426263 -1.1919126D-08  4.1282519D-15 -2.1226735D-20 -1.7698635D-24  7.8814889D-29  2.6064555D-32
 131    5  -1467.4474  0.0112423879 -1.1919003D-08  4.1274011D-15 -2.1315098D-20 -1.7650791D-24  8.0636479D-29  2.5992811D-32
 131    6  -1467.3124  0.0112421018 -1.1918854D-08  4.1263755D-15 -2.1420820D-20 -1.7592001D-24  8.2816363D-29  2.5904901D-32
 131    7  -1467.1551  0.0112417681 -1.1918681D-08  4.1251725D-15 -2.1543725D-20 -1.7521364D-24  8.5350020D-29  2.5799118D-32
 131    8  -1466.9752  0.0112413867 -1.1918483D-08  4.1237892D-15 -2.1683555D-20 -1.7438010D-24  8.8232033D-29  2.5674107D-32
 131    9  -1466.7729  0.0112409577 -1.1918260D-08  4.1222223D-15 -2.1840069D-20 -1.7340992D-24  9.1458124D-29  2.5529114D-32
 131   10  -1466.5480  0.0112404809 -1.1918013D-08  4.1204682D-15 -2.2012925D-20 -1.7229100D-24  9.5020468D-29  2.5361756D-32
 131   11  -1466.3008  0.0112399565 -1.1917741D-08  4.1185227D-15 -2.2201748D-20 -1.7101074D-24  9.8911724D-29  2.5170418D-32
 131   12  -1466.0310  0.0112393845 -1.1917445D-08  4.1163816D-15 -2.2406098D-20 -1.6955641D-24  1.0312236D-28  2.4953397D-32
 131   13  -1465.7388  0.0112387648 -1.1917124D-08  4.1140399D-15 -2.2625453D-20 -1.6791243D-24  1.0764159D-28  2.4708206D-32
 131   14  -1465.4241  0.0112380975 -1.1916778D-08  4.1114927D-15 -2.2859258D-20 -1.6606323D-24  1.1245766D-28  2.4432311D-32
 131   15  -1465.0870  0.0112373825 -1.1916408D-08  4.1087347D-15 -2.3106795D-20 -1.6399303D-24  1.1755585D-28  2.4123692D-32
 131   16  -1464.7274  0.0112366198 -1.1916014D-08  4.1057603D-15 -2.3367349D-20 -1.6168408D-24  1.2292137D-28  2.3779775D-32
 131   17  -1464.3454  0.0112358095 -1.1915595D-08  4.1025637D-15 -2.3640047D-20 -1.5911906D-24  1.2853572D-28  2.3397956D-32
 131   18  -1463.9409  0.0112349516 -1.1915152D-08  4.0991391D-15 -2.3923941D-20 -1.5627977D-24  1.3437978D-28  2.2975782D-32
 131   19  -1463.5140  0.0112340461 -1.1914685D-08  4.0954802D-15 -2.4217921D-20 -1.5314659D-24  1.4042977D-28  2.2509710D-32
 131   20  -1463.0646  0.0112330929 -1.1914194D-08  4.0915811D-15 -2.4520798D-20 -1.4970159D-24  1.4666158D-28  2.1997901D-32
 132    0  -1442.3288  0.0111876320 -1.1970107D-08  3.9298022D-15 -5.4463827D-21  5.0352455D-25 -2.4766027D-28 -8.6462446D-33
 132    1  -1442.3064  0.0111875841 -1.1970084D-08  3.9297588D-15 -5.4413652D-21  5.0054380D-25 -2.4778060D-28 -8.6028402D-33
 132    2  -1442.2617  0.0111874884 -1.1970037D-08  3.9296718D-15 -5.4314121D-21  4.9459432D-25 -2.4802030D-28 -8.5166520D-33
 132    3  -1442.1946  0.0111873447 -1.1969966D-08  3.9295415D-15 -5.4167050D-21  4.8566539D-25 -2.4837549D-28 -8.3876599D-33
 132    4  -1442.1051  0.0111871532 -1.1969872D-08  3.9293685D-15 -5.3975256D-21  4.7373041D-25 -2.4884022D-28 -8.2150304D-33
 132    5  -1441.9932  0.0111869138 -1.1969754D-08  3.9291530D-15 -5.3742102D-21  4.5878852D-25 -2.4940781D-28 -7.9990753D-33
 132    6  -1441.8589  0.0111866265 -1.1969612D-08  3.9288958D-15 -5.3472249D-21  4.4079966D-25 -2.5006863D-28 -7.7384423D-33
 132    7  -1441.7023  0.0111862914 -1.1969447D-08  3.9285972D-15 -5.3171009D-21  4.1976370D-25 -2.5081205D-28 -7.4341640D-33
 132    8  -1441.5234  0.0111859084 -1.1969259D-08  3.9282580D-15 -5.2844778D-21  3.9564596D-25 -2.5162539D-28 -7.0851568D-33
 132    9  -1441.3220  0.0111854775 -1.1969047D-08  3.9278787D-15 -5.2501057D-21  3.6842393D-25 -2.5249309D-28 -6.6912232D-33
 132   10  -1441.0983  0.0111849987 -1.1968811D-08  3.9274601D-15 -5.2147706D-21  3.3806836D-25 -2.5339923D-28 -6.2519118D-33
 132   11  -1440.8522  0.0111844721 -1.1968552D-08  3.9270028D-15 -5.1794390D-21  3.0455943D-25 -2.5432442D-28 -5.7669270D-33
 132   12  -1440.5838  0.0111838976 -1.1968269D-08  3.9265073D-15 -5.1450867D-21  2.6786759D-25 -2.5524896D-28 -5.2358919D-33
 132   13  -1440.2931  0.0111832753 -1.1967963D-08  3.9259739D-15 -5.1128545D-21  2.2797797D-25 -2.5614945D-28 -4.6586870D-33
 132   14  -1439.9799  0.0111826051 -1.1967633D-08  3.9254029D-15 -5.0839404D-21  1.8487256D-25 -2.5700170D-28 -4.0349300D-33
 132   15  -1439.6445  0.0111818870 -1.1967280D-08  3.9247944D-15 -5.0596934D-21  1.3853931D-25 -2.5777832D-28 -3.3641233D-33
 132   16  -1439.2867  0.0111811211 -1.1966903D-08  3.9241479D-15 -5.0414923D-21  8.8984295D-26 -2.5845167D-28 -2.6469786D-33
 132   17  -1438.9065  0.0111803074 -1.1966503D-08  3.9234631D-15 -5.0308339D-21  3.6198097D-26 -2.5899104D-28 -1.8829095D-33
 132   18  -1438.5040  0.0111794458 -1.1966079D-08  3.9227389D-15 -5.0293789D-21 -1.9786291D-26 -2.5936288D-28 -1.0723526D-33
 132   19  -1438.0792  0.0111785364 -1.1965632D-08  3.9219739D-15 -5.0387485D-21 -7.8949717D-26 -2.5953449D-28 -2.1590559D-34
 132   20  -1437.6321  0.0111775792 -1.1965161D-08  3.9211661D-15 -5.0607576D-21 -1.4123245D-25 -2.5946904D-28  6.8537036D-34
 133    0  -1417.0558  0.0111317580 -1.2021120D-08  3.7703524D-15 -2.9317164D-20  9.0989021D-25  1.9989660D-28 -1.5672467D-32
 133    1  -1417.0336  0.0111317099 -1.2021097D-08  3.7701180D-15 -2.9308057D-20  9.1228567D-25  1.9967702D-28 -1.5706469D-32
 133    2  -1416.9890  0.0111316138 -1.2021052D-08  3.7696490D-15 -2.9289770D-20  9.1707978D-25  1.9923629D-28 -1.5774799D-32
 133    3  -1416.9222  0.0111314695 -1.2020984D-08  3.7689464D-15 -2.9262144D-20  9.2424494D-25  1.9857137D-28 -1.5876890D-32
 133    4  -1416.8332  0.0111312772 -1.2020894D-08  3.7680107D-15 -2.9224982D-20  9.3374853D-25  1.9767865D-28 -1.6011572D-32
 133    5  -1416.7219  0.0111310368 -1.2020781D-08  3.7668426D-15 -2.9178000D-20  9.4557352D-25  1.9655217D-28 -1.6179368D-32
 133    6  -1416.5883  0.0111307483 -1.2020645D-08  3.7654435D-15 -2.9120847D-20  9.5967561D-25  1.9518466D-28 -1.6379348D-32
 133    7  -1416.4325  0.0111304117 -1.2020487D-08  3.7638145D-15 -2.9053091D-20  9.7600817D-25  1.9356774D-28 -1.6610957D-32
 133    8  -1416.2544  0.0111300270 -1.2020307D-08  3.7619577D-15 -2.8974277D-20  9.9449681D-25  1.9169292D-28 -1.6872403D-32
 133    9  -1416.0541  0.0111295943 -1.2020103D-08  3.7598748D-15 -2.8883835D-20  1.0150865D-24  1.8954846D-28 -1.7163598D-32
 133   10  -1415.8315  0.0111291135 -1.2019878D-08  3.7575682D-15 -2.8781197D-20  1.0376850D-24  1.8712316D-28 -1.7482306D-32
 133   11  -1415.5866  0.0111285846 -1.2019630D-08  3.7550405D-15 -2.8665693D-20  1.0622104D-24  1.8440397D-28 -1.7828133D-32
 133   12  -1415.3196  0.0111280077 -1.2019360D-08  3.7522947D-15 -2.8536657D-20  1.0885470D-24  1.8137811D-28 -1.8198449D-32
 133   13  -1415.0302  0.0111273827 -1.2019067D-08  3.7493344D-15 -2.8393314D-20  1.1165797D-24  1.7803000D-28 -1.8591578D-32
 133   14  -1414.7187  0.0111267097 -1.2018752D-08  3.7461632D-15 -2.8234906D-20  1.1461776D-24  1.7434520D-28 -1.9005747D-32
 133   15  -1414.3849  0.0111259885 -1.2018415D-08  3.7427853D-15 -2.8060649D-20  1.1772032D-24  1.7030829D-28 -1.9438942D-32
 133   16  -1414.0289  0.0111252194 -1.2018056D-08  3.7392058D-15 -2.7869711D-20  1.2094792D-24  1.6590358D-28 -1.9887848D-32
 133   17  -1413.6506  0.0111244022 -1.2017675D-08  3.7354296D-15 -2.7661261D-20  1.2428345D-24  1.6111536D-28 -2.0349907D-32
 133   18  -1413.2502  0.0111235369 -1.2017272D-08  3.7314626D-15 -2.7434437D-20  1.2770778D-24  1.5592696D-28 -2.0822587D-32
 133   19  -1412.8275  0.0111226236 -1.2016847D-08  3.7273112D-15 -2.7188449D-20  1.3119943D-24  1.5032363D-28 -2.1302456D-32
 133   20  -1412.3826  0.0111216623 -1.2016400D-08  3.7229822D-15 -2.6922493D-20  1.3473553D-24  1.4429034D-28 -2.1785876D-32
 134    0  -1391.9667  0.0110754731 -1.2074191D-08  3.6726946D-15 -1.9390583D-20 -1.3518343D-24  2.7103084D-29  2.2564326D-32
 134    1  -1391.9445  0.0110754248 -1.2074169D-08  3.6725394D-15 -1.9404118D-20 -1.3515106D-24  2.7419100D-29  2.2557290D-32
 134    2  -1391.9002  0.0110753282 -1.2074125D-08  3.6722286D-15 -1.9431131D-20 -1.3508385D-24  2.8050305D-29  2.2542271D-32
 134    3  -1391.8338  0.0110751833 -1.2074059D-08  3.6717618D-15 -1.9471643D-20 -1.3498142D-24  2.8996640D-29  2.2519925D-32
 134    4  -1391.7452  0.0110749901 -1.2073971D-08  3.6711378D-15 -1.9525613D-20 -1.3483915D-24  3.0257223D-29  2.2489166D-32
 134    5  -1391.6344  0.0110747486 -1.2073861D-08  3.6703555D-15 -1.9592985D-20 -1.3465283D-24  3.1829899D-29  2.2449003D-32
 134    6  -1391.5015  0.0110744589 -1.2073729D-08  3.6694131D-15 -1.9673704D-20 -1.3441675D-24  3.3713347D-29  2.2398809D-32
 134    7  -1391.3465  0.0110741208 -1.2073575D-08  3.6683087D-15 -1.9767696D-20 -1.3412405D-24  3.5905392D-29  2.2337418D-32
 134    8  -1391.1693  0.0110737345 -1.2073399D-08  3.6670402D-15 -1.9874842D-20 -1.3376776D-24  3.8403117D-29  2.2264091D-32
 134    9  -1390.9700  0.0110732998 -1.2073201D-08  3.6656048D-15 -1.9995037D-20 -1.3333762D-24  4.1202780D-29  2.2176384D-32
 134   10  -1390.7485  0.0110728169 -1.2072981D-08  3.6639999D-15 -2.0128138D-20 -1.3282455D-24  4.4300384D-29  2.2073456D-32
 134   11  -1390.5049  0.0110722857 -1.2072739D-08  3.6622222D-15 -2.0273920D-20 -1.3221756D-24  4.7691162D-29  2.1953303D-32
 134   12  -1390.2392  0.0110717062 -1.2072475D-08  3.6602684D-15 -2.0432152D-20 -1.3150468D-24  5.1367443D-29  2.1813957D-32
 134   13  -1389.9513  0.0110710784 -1.2072190D-08  3.6581345D-15 -2.0602569D-20 -1.3067234D-24  5.5322843D-29  2.1652989D-32
 134   14  -1389.6413  0.0110704024 -1.2071883D-08  3.6558168D-15 -2.0784841D-20 -1.2970727D-24  5.9549155D-29  2.1468490D-32
 134   15  -1389.3092  0.0110696781 -1.2071554D-08  3.6533109D-15 -2.0978583D-20 -1.2859462D-24  6.4035587D-29  2.1257772D-32
 134   16  -1388.9550  0.0110689055 -1.2071203D-08  3.6506126D-15 -2.1183325D-20 -1.2731998D-24  6.8771027D-29  2.1019045D-32
 134   17  -1388.5787  0.0110680847 -1.2070831D-08  3.6477170D-15 -2.1398557D-20 -1.2586631D-24  7.3741753D-29  2.0749067D-32
 134   18  -1388.1803  0.0110672156 -1.2070437D-08  3.6446194D-15 -2.1623641D-20 -1.2421716D-24  7.8932153D-29  2.0445032D-32
 134   19  -1387.7597  0.0110662983 -1.2070022D-08  3.6413147D-15 -2.1857910D-20 -1.2235583D-24  8.4325911D-29  2.0104599D-32
 134   20  -1387.3171  0.0110653327 -1.2069585D-08  3.6377980D-15 -2.2100554D-20 -1.2026480D-24  8.9902517D-29  1.9724802D-32
 135    0  -1367.0623  0.0110187696 -1.2128445D-08  3.4859606D-15 -9.9624820D-21  9.7751318D-27 -2.1642801D-28 -3.6579426D-33
 135    1  -1367.0403  0.0110187211 -1.2128425D-08  3.4858809D-15 -9.9623864D-21  7.1786640D-27 -2.1647925D-28 -3.6168471D-33
 135    2  -1366.9962  0.0110186241 -1.2128383D-08  3.4857215D-15 -9.9622974D-21  1.9843237D-27 -2.1657962D-28 -3.5345244D-33
 135    3  -1366.9301  0.0110184786 -1.2128320D-08  3.4854825D-15 -9.9623683D-21 -5.8237532D-27 -2.1672477D-28 -3.4102739D-33
 135    4  -1366.8420  0.0110182845 -1.2128236D-08  3.4851637D-15 -9.9628014D-21 -1.6230010D-26 -2.1691123D-28 -3.2451569D-33
 135    5  -1366.7318  0.0110180419 -1.2128132D-08  3.4847651D-15 -9.9639450D-21 -2.9248219D-26 -2.1713116D-28 -3.0385039D-33
 135    6  -1366.5996  0.0110177509 -1.2128006D-08  3.4842868D-15 -9.9661759D-21 -4.4890989D-26 -2.1737591D-28 -2.7900419D-33
 135    7  -1366.4453  0.0110174113 -1.2127860D-08  3.4837286D-15 -9.9699471D-21 -6.3165899D-26 -2.1763506D-28 -2.4994250D-33
 135    8  -1366.2690  0.0110170232 -1.2127693D-08  3.4830902D-15 -9.9758451D-21 -8.4062386D-26 -2.1789658D-28 -2.1673387D-33
 135    9  -1366.0707  0.0110165866 -1.2127505D-08  3.4823717D-15 -9.9844627D-21 -1.0761515D-25 -2.1814592D-28 -1.7920988D-33
 135   10  -1365.8504  0.0110161015 -1.2127296D-08  3.4815725D-15 -9.9965388D-21 -1.3380640D-25 -2.1836762D-28 -1.3747736D-33
 135   11  -1365.6081  0.0110155679 -1.2127066D-08  3.4806921D-15 -1.0012835D-20 -1.6264219D-25 -2.1854423D-28 -9.1495796D-34
 135   12  -1365.3437  0.0110149858 -1.2126815D-08  3.4797299D-15 -1.0034245D-20 -1.9412117D-25 -2.1865572D-28 -4.1236493D-34
 135   13  -1365.0573  0.0110143552 -1.2126544D-08  3.4786849D-15 -1.0061688D-20 -2.2823365D-25 -2.1868115D-28  1.3297789D-34
 135   14  -1364.7489  0.0110136762 -1.2126252D-08  3.4775562D-15 -1.0096224D-20 -2.6497088D-25 -2.1859732D-28  7.2127304D-34
 135   15  -1364.4185  0.0110129486 -1.2125939D-08  3.4763421D-15 -1.0138926D-20 -3.0429708D-25 -2.1837951D-28  1.3513920D-33
 135   16  -1364.0661  0.0110121725 -1.2125605D-08  3.4750411D-15 -1.0190963D-20 -3.4619346D-25 -2.1800146D-28  2.0238076D-33
 135   17  -1363.6917  0.0110113480 -1.2125251D-08  3.4736509D-15 -1.0253587D-20 -3.9060934D-25 -2.1743520D-28  2.7377439D-33
 135   18  -1363.2953  0.0110104750 -1.2124876D-08  3.4721691D-15 -1.0328120D-20 -4.3749343D-25 -2.1664999D-28  3.4927178D-33
 135   19  -1362.8770  0.0110095535 -1.2124480D-08  3.4705927D-15 -1.0415936D-20 -4.8677580D-25 -2.1561483D-28  4.2877815D-33
 135   20  -1362.4366  0.0110085836 -1.2124064D-08  3.4689181D-15 -1.0518458D-20 -5.3837125D-25 -2.1429757D-28  5.1216653D-33
 136    0  -1342.3439  0.0109616399 -1.2183600D-08  3.2480685D-15 -2.8747250D-20  1.5612068D-24  1.7485356D-28 -2.3195317D-32
 136    1  -1342.3220  0.0109615911 -1.2183580D-08  3.2478386D-15 -2.8731647D-20  1.5633008D-24  1.7452885D-28 -2.3227540D-32
 136    2  -1342.2781  0.0109614937 -1.2183541D-08  3.2473790D-15 -2.8700327D-20  1.5674867D-24  1.7387747D-28 -2.3292286D-32
 136    3  -1342.2123  0.0109613475 -1.2183483D-08  3.2466908D-15 -2.8653214D-20  1.5737281D-24  1.7289711D-28 -2.3388671D-32
 136    4  -1342.1247  0.0109611525 -1.2183405D-08  3.2457750D-15 -2.8590097D-20  1.5819930D-24  1.7158391D-28 -2.3516263D-32
 136    5  -1342.0150  0.0109609089 -1.2183307D-08  3.2446330D-15 -2.8510749D-20  1.5922380D-24  1.6993236D-28 -2.3674614D-32
 136    6  -1341.8835  0.0109606165 -1.2183191D-08  3.2432668D-15 -2.8414821D-20  1.6043999D-24  1.6793540D-28 -2.3862447D-32
 136    7  -1341.7301  0.0109602753 -1.2183055D-08  3.2416786D-15 -2.8302035D-20  1.6184123D-24  1.6558630D-28 -2.4079389D-32
 136    8  -1341.5547  0.0109598855 -1.2182899D-08  3.2398715D-15 -2.8171947D-20  1.6341756D-24  1.6287601D-28 -2.4322814D-32
 136    9  -1341.3574  0.0109594469 -1.2182724D-08  3.2378484D-15 -2.8024080D-20  1.6516026D-24  1.5979416D-28 -2.4592691D-32
 136   10  -1341.1383  0.0109589596 -1.2182530D-08  3.2356131D-15 -2.7857941D-20  1.6705708D-24  1.5633007D-28 -2.4886261D-32
 136   11  -1340.8972  0.0109584236 -1.2182316D-08  3.2331696D-15 -2.7673080D-20  1.6909549D-24  1.5247374D-28 -2.5202067D-32
 136   12  -1340.6342  0.0109578388 -1.2182084D-08  3.2305228D-15 -2.7468851D-20  1.7126068D-24  1.4821133D-28 -2.5537924D-32
 136   13  -1340.3493  0.0109572054 -1.2181832D-08  3.2276777D-15 -2.7244741D-20  1.7353584D-24  1.4353160D-28 -2.5890509D-32
 136   14  -1340.0425  0.0109565232 -1.2181561D-08  3.2246400D-15 -2.7000108D-20  1.7590442D-24  1.3842042D-28 -2.6258372D-32
 136   15  -1339.7138  0.0109557923 -1.2181271D-08  3.2214159D-15 -2.6734411D-20  1.7834595D-24  1.3286608D-28 -2.6637855D-32
 136   16  -1339.3632  0.0109550127 -1.2180962D-08  3.2180122D-15 -2.6447054D-20  1.8083939D-24  1.2685552D-28 -2.7025778D-32
 136   17  -1338.9908  0.0109541844 -1.2180634D-08  3.2144364D-15 -2.6137464D-20  1.8336136D-24  1.2037624D-28 -2.7418803D-32
 136   18  -1338.5964  0.0109533074 -1.2180287D-08  3.2106965D-15 -2.5805104D-20  1.8588670D-24  1.1341604D-28 -2.7812870D-32
 136   19  -1338.1802  0.0109523817 -1.2179921D-08  3.2068011D-15 -2.5449523D-20  1.8838760D-24  1.0596548D-28 -2.8203824D-32
 136   20  -1337.7421  0.0109514074 -1.2179536D-08  3.2027594D-15 -2.5070279D-20  1.9083598D-24  9.8014367D-29 -2.8587431D-32
 137    0  -1317.8124  0.0109040715 -1.2240786D-08  3.1820316D-15 -2.2243853D-20 -1.9467123D-24  5.9060977D-29  3.0408142D-32
 137    1  -1317.7905  0.0109040226 -1.2240766D-08  3.1818536D-15 -2.2263338D-20 -1.9460054D-24  5.9487302D-29  3.0395809D-32
 137    2  -1317.7469  0.0109039246 -1.2240728D-08  3.1814970D-15 -2.2302218D-20 -1.9445629D-24  6.0337420D-29  3.0369924D-32
 137    3  -1317.6815  0.0109037777 -1.2240671D-08  3.1809611D-15 -2.2360529D-20 -1.9423666D-24  6.1612014D-29  3.0330747D-32
 137    4  -1317.5943  0.0109035819 -1.2240595D-08  3.1802443D-15 -2.2438166D-20 -1.9393718D-24  6.3309151D-29  3.0277779D-32
 137    5  -1317.4852  0.0109033371 -1.2240499D-08  3.1793449D-15 -2.2535037D-20 -1.9355117D-24  6.5426451D-29  3.0209639D-32
 137    6  -1317.3544  0.0109030433 -1.2240385D-08  3.1782604D-15 -2.2651024D-20 -1.9307070D-24  6.7960350D-29  3.0124911D-32
 137    7  -1317.2018  0.0109027006 -1.2240251D-08  3.1769881D-15 -2.2785963D-20 -1.9248725D-24  7.0907004D-29  3.0022377D-32
 137    8  -1317.0273  0.0109023089 -1.2240099D-08  3.1755249D-15 -2.2939686D-20 -1.9179005D-24  7.4263108D-29  2.9900272D-32
 137    9  -1316.8311  0.0109018683 -1.2239927D-08  3.1738671D-15 -2.3111923D-20 -1.9096842D-24  7.8021656D-29  2.9757753D-32
 137   10  -1316.6131  0.0109013787 -1.2239737D-08  3.1720105D-15 -2.3302421D-20 -1.9000700D-24  8.2176447D-29  2.9591073D-32
 137   11  -1316.3732  0.0109008401 -1.2239528D-08  3.1699506D-15 -2.3510827D-20 -1.8889203D-24  8.6719127D-29  2.9398991D-32
 137   12  -1316.1116  0.0109002526 -1.2239300D-08  3.1676827D-15 -2.3736729D-20 -1.8760768D-24  9.1639243D-29  2.9178371D-32
 137   13  -1315.8282  0.0108996162 -1.2239053D-08  3.1652015D-15 -2.3979672D-20 -1.8613713D-24  9.6927267D-29  2.8927227D-32
 137   14  -1315.5230  0.0108989308 -1.2238787D-08  3.1625013D-15 -2.4239112D-20 -1.8446150D-24  1.0256949D-28  2.8642005D-32
 137   15  -1315.1961  0.0108981965 -1.2238502D-08  3.1595761D-15 -2.4514378D-20 -1.8256138D-24  1.0855085D-28  2.8319804D-32
 137   16  -1314.8474  0.0108974132 -1.2238199D-08  3.1564195D-15 -2.4804783D-20 -1.8041617D-24  1.1485377D-28  2.7957229D-32
 137   17  -1314.4769  0.0108965810 -1.2237877D-08  3.1530253D-15 -2.5109472D-20 -1.7800562D-24  1.2146024D-28  2.7551520D-32
 137   18  -1314.0846  0.0108956999 -1.2237537D-08  3.1493866D-15 -2.5427472D-20 -1.7530742D-24  1.2834666D-28  2.7098615D-32
 137   19  -1313.6706  0.0108947699 -1.2237178D-08  3.1454965D-15 -2.5757705D-20 -1.7229999D-24  1.3548818D-28  2.6595714D-32
 137   20  -1313.2348  0.0108937909 -1.2236801D-08  3.1413478D-15 -2.6099009D-20 -1.6895942D-24  1.4285775D-28  2.6038561D-32
 138    0  -1293.4688  0.0108460589 -1.2299426D-08  2.9337717D-15 -9.9530447D-21  4.6813516D-25 -2.5434371D-28 -9.0412694D-33
 138    1  -1293.4471  0.0108460097 -1.2299408D-08  2.9336922D-15 -9.9483954D-21  4.6507951D-25 -2.5446954D-28 -8.9912648D-33
 138    2  -1293.4037  0.0108459113 -1.2299373D-08  2.9335330D-15 -9.9391585D-21  4.5897465D-25 -2.5472026D-28 -8.8920564D-33
 138    3  -1293.3387  0.0108457637 -1.2299320D-08  2.9332946D-15 -9.9255264D-21  4.4979634D-25 -2.5509043D-28 -8.7420183D-33
 138    4  -1293.2519  0.0108455669 -1.2299250D-08  2.9329773D-15 -9.9077832D-21  4.3753729D-25 -2.5557389D-28 -8.5420169D-33
 138    5  -1293.1435  0.0108453209 -1.2299162D-08  2.9325814D-15 -9.8862810D-21  4.2218636D-25 -2.5616353D-28 -8.2916836D-33
 138    6  -1293.0133  0.0108450258 -1.2299056D-08  2.9321075D-15 -9.8614994D-21  4.0371780D-25 -2.5684749D-28 -7.9902418D-33
 138    7  -1292.8615  0.0108446814 -1.2298933D-08  2.9315560D-15 -9.8340073D-21  3.8211034D-25 -2.5761302D-28 -7.6376920D-33
 138    8  -1292.6880  0.0108442878 -1.2298792D-08  2.9309276D-15 -9.8044240D-21  3.5733980D-25 -2.5844577D-28 -7.2335938D-33
 138    9  -1292.4928  0.0108438451 -1.2298634D-08  2.9302228D-15 -9.7735139D-21  3.2938021D-25 -2.5932893D-28 -6.7773359D-33
 138   10  -1292.2759  0.0108433531 -1.2298458D-08  2.9294422D-15 -9.7421364D-21  2.9820357D-25 -2.6024192D-28 -6.2683279D-33
 138   11  -1292.0374  0.0108428120 -1.2298265D-08  2.9285863D-15 -9.7112210D-21  2.6379230D-25 -2.6116415D-28 -5.7067880D-33
 138   12  -1291.7771  0.0108422217 -1.2298054D-08  2.9276554D-15 -9.6818275D-21  2.2611743D-25 -2.6207132D-28 -5.0915992D-33
 138   13  -1291.4952  0.0108415822 -1.2297826D-08  2.9266500D-15 -9.6550930D-21  1.8516486D-25 -2.6293691D-28 -4.4227725D-33
 138   14  -1291.1917  0.0108408935 -1.2297580D-08  2.9255699D-15 -9.6322552D-21  1.4092181D-25 -2.6373333D-28 -3.7001123D-33
 138   15  -1290.8665  0.0108401557 -1.2297317D-08  2.9244152D-15 -9.6146905D-21  9.3384404D-26 -2.6442855D-28 -2.9234047D-33
 138   16  -1290.5196  0.0108393687 -1.2297036D-08  2.9231853D-15 -9.6038203D-21  4.2557562D-26 -2.6499012D-28 -2.0929363D-33
 138   17  -1290.1511  0.0108385325 -1.2296738D-08  2.9218794D-15 -9.6011893D-21 -1.1539214D-26 -2.6538324D-28 -1.2089637D-33
 138   18  -1289.7609  0.0108376471 -1.2296422D-08  2.9204965D-15 -9.6084222D-21 -6.8891832D-26 -2.6556958D-28 -2.7095009D-34
 138   19  -1289.3491  0.0108367126 -1.2296090D-08  2.9190347D-15 -9.6272662D-21 -1.2944085D-25 -2.6550990D-28  7.1941881D-34
 138   20  -1288.9156  0.0108357289 -1.2295739D-08  2.9174919D-15 -9.6595249D-21 -1.9312326D-25 -2.6516258D-28  1.7612257D-33
 139    0  -1269.3144  0.0107875914 -1.2359042D-08  2.7115301D-15 -3.0905818D-20  1.3533180D-24  2.1412188D-28 -2.1061601D-32
 139    1  -1269.2928  0.0107875420 -1.2359026D-08  2.7112829D-15 -3.0892275D-20  1.3558847D-24  2.1382676D-28 -2.1101973D-32
 139    2  -1269.2497  0.0107874431 -1.2358993D-08  2.7107888D-15 -3.0865097D-20  1.3610162D-24  2.1323429D-28 -2.1183205D-32
 139    3  -1269.1849  0.0107872948 -1.2358945D-08  2.7100486D-15 -3.0824157D-20  1.3686700D-24  2.1234246D-28 -2.1303480D-32
 139    4  -1269.0986  0.0107870971 -1.2358880D-08  2.7090631D-15 -3.0769203D-20  1.3788332D-24  2.1114498D-28 -2.1463554D-32
 139    5  -1268.9908  0.0107868499 -1.2358798D-08  2.7078337D-15 -3.0699937D-20  1.3914566D-24  2.0963526D-28 -2.1662733D-32
 139    6  -1268.8613  0.0107865533 -1.2358701D-08  2.7063621D-15 -3.0616014D-20  1.4064885D-24  2.0780600D-28 -2.1899776D-32
 139    7  -1268.7103  0.0107862072 -1.2358587D-08  2.7046504D-15 -3.0516937D-20  1.4238517D-24  2.0564608D-28 -2.2173005D-32
 139    8  -1268.5377  0.0107858118 -1.2358457D-08  2.7027009D-15 -3.0402244D-20  1.4434744D-24  2.0314544D-28 -2.2482138D-32
 139    9  -1268.3436  0.0107853669 -1.2358312D-08  2.7005167D-15 -3.0271358D-20  1.4652614D-24  2.0029104D-28 -2.2825249D-32
 139   10  -1268.1279  0.0107848725 -1.2358150D-08  2.6981009D-15 -3.0123630D-20  1.4890995D-24  1.9706934D-28 -2.3200306D-32
 139   11  -1267.8906  0.0107843288 -1.2357972D-08  2.6954572D-15 -2.9958407D-20  1.5148792D-24  1.9346488D-28 -2.3605949D-32
 139   12  -1267.6318  0.0107837356 -1.2357778D-08  2.6925900D-15 -2.9774958D-20  1.5424463D-24  1.8946290D-28 -2.4039374D-32
 139   13  -1267.3515  0.0107830930 -1.2357568D-08  2.6895039D-15 -2.9572545D-20  1.5716602D-24  1.8504566D-28 -2.4498686D-32
 139   14  -1267.0495  0.0107824010 -1.2357342D-08  2.6862041D-15 -2.9350339D-20  1.6023469D-24  1.8019603D-28 -2.4980908D-32
 139   15  -1266.7261  0.0107816596 -1.2357100D-08  2.6826966D-15 -2.9107590D-20  1.6343046D-24  1.7489760D-28 -2.5482493D-32
 139   16  -1266.3811  0.0107808687 -1.2356843D-08  2.6789878D-15 -2.8843436D-20  1.6673299D-24  1.6913098D-28 -2.6000577D-32
 139   17  -1266.0145  0.0107800285 -1.2356570D-08  2.6750843D-15 -2.8557100D-20  1.7012047D-24  1.6287897D-28 -2.6531876D-32
 139   18  -1265.6265  0.0107791388 -1.2356281D-08  2.6709944D-15 -2.8247774D-20  1.7356545D-24  1.5612518D-28 -2.7071009D-32
 139   19  -1265.2169  0.0107781997 -1.2355977D-08  2.6667260D-15 -2.7914660D-20  1.7704206D-24  1.4885112D-28 -2.7614594D-32
 139   20  -1264.7858  0.0107772113 -1.2355657D-08  2.6622881D-15 -2.7557061D-20  1.8052139D-24  1.4104199D-28 -2.8158040D-32
 140    0  -1245.3502  0.0107286583 -1.2420761D-08  2.6279365D-15 -2.0550646D-20 -1.7982881D-24  2.4758386D-29  2.9652749D-32
 140    1  -1245.3287  0.0107286086 -1.2420746D-08  2.6277720D-15 -2.0568637D-20 -1.7979880D-24  2.5173913D-29  2.9645059D-32
 140    2  -1245.2858  0.0107285092 -1.2420714D-08  2.6274426D-15 -2.0604594D-20 -1.7973744D-24  2.6003762D-29  2.9629057D-32
 140    3  -1245.2214  0.0107283602 -1.2420667D-08  2.6269475D-15 -2.0658491D-20 -1.7964144D-24  2.7247806D-29  2.9604556D-32
 140    4  -1245.1356  0.0107281615 -1.2420604D-08  2.6262852D-15 -2.0730333D-20 -1.7950678D-24  2.8904868D-29  2.9571154D-32
 140    5  -1245.0283  0.0107279131 -1.2420525D-08  2.6254542D-15 -2.0820034D-20 -1.7932685D-24  3.0973117D-29  2.9527007D-32
 140    6  -1244.8996  0.0107276150 -1.2420430D-08  2.6244523D-15 -2.0927568D-20 -1.7909538D-24  3.3451121D-29  2.9471673D-32
 140    7  -1244.7494  0.0107272672 -1.2420320D-08  2.6232769D-15 -2.1052836D-20 -1.7880243D-24  3.6336377D-29  2.9403469D-32
 140    8  -1244.5778  0.0107268697 -1.2420194D-08  2.6219249D-15 -2.1195720D-20 -1.7843756D-24  3.9624472D-29  2.9320059D-32
 140    9  -1244.3847  0.0107264226 -1.2420053D-08  2.6203930D-15 -2.1356119D-20 -1.7798967D-24  4.3312424D-29  2.9220220D-32
 140   10  -1244.1702  0.0107259258 -1.2419896D-08  2.6186774D-15 -2.1533832D-20 -1.7744525D-24  4.7394781D-29  2.9101655D-32
 140   11  -1243.9342  0.0107253794 -1.2419723D-08  2.6167739D-15 -2.1728686D-20 -1.7679039D-24  5.1866576D-29  2.8962194D-32
 140   12  -1243.6768  0.0107247832 -1.2419535D-08  2.6146777D-15 -2.1940374D-20 -1.7600832D-24  5.6718493D-29  2.8798527D-32
 140   13  -1243.3980  0.0107241374 -1.2419331D-08  2.6123841D-15 -2.2168584D-20 -1.7508318D-24  6.1942855D-29  2.8608536D-32
 140   14  -1243.0977  0.0107234419 -1.2419111D-08  2.6098875D-15 -2.2412938D-20 -1.7399508D-24  6.7528203D-29  2.8388654D-32
 140   15  -1242.7760  0.0107226968 -1.2418877D-08  2.6071823D-15 -2.2673010D-20 -1.7272622D-24  7.3464054D-29  2.8136281D-32
 140   16  -1242.4329  0.0107219020 -1.2418626D-08  2.6042625D-15 -2.2948215D-20 -1.7125526D-24  7.9734597D-29  2.7847370D-32
 140   17  -1242.0684  0.0107210575 -1.2418361D-08  2.6011219D-15 -2.3237922D-20 -1.6956196D-24  8.6323955D-29  2.7519577D-32
 140   18  -1241.6824  0.0107201634 -1.2418080D-08  2.5977538D-15 -2.3541406D-20 -1.6762274D-24  9.3212420D-29  2.7148027D-32
 140   19  -1241.2751  0.0107192197 -1.2417784D-08  2.5941513D-15 -2.3857825D-20 -1.6541512D-24  1.0037851D-28  2.6729444D-32
 140   20  -1240.8463  0.0107182262 -1.2417473D-08  2.5903077D-15 -2.4186191D-20 -1.6291699D-24  1.0779788D-28  2.6260492D-32
 141    0  -1221.5773  0.0106692543 -1.2483671D-08  2.3933048D-15 -1.2372750D-20  3.8763530D-25 -2.1074874D-28 -6.8106623D-33
 141    1  -1221.5560  0.0106692043 -1.2483656D-08  2.3932058D-15 -1.2368901D-20  3.8510478D-25 -2.1084341D-28 -6.7647699D-33
 141    2  -1221.5133  0.0106691045 -1.2483628D-08  2.3930080D-15 -1.2361254D-20  3.8004091D-25 -2.1103129D-28 -6.6727101D-33
 141    3  -1221.4493  0.0106689547 -1.2483585D-08  2.3927114D-15 -1.2349962D-20  3.7244349D-25 -2.1130902D-28 -6.5350145D-33
 141    4  -1221.3639  0.0106687549 -1.2483527D-08  2.3923165D-15 -1.2335261D-20  3.6228871D-25 -2.1167002D-28 -6.3506888D-33
 141    5  -1221.2572  0.0106685053 -1.2483455D-08  2.3918235D-15 -1.2317469D-20  3.4957400D-25 -2.1210643D-28 -6.1198183D-33
 141    6  -1221.1292  0.0106682057 -1.2483369D-08  2.3912328D-15 -1.2296944D-20  3.3428263D-25 -2.1260858D-28 -5.8423840D-33
 141    7  -1220.9799  0.0106678561 -1.2483269D-08  2.3905447D-15 -1.2274180D-20  3.1640632D-25 -2.1316543D-28 -5.5183126D-33
 141    8  -1220.8092  0.0106674567 -1.2483154D-08  2.3897600D-15 -1.2249690D-20  2.9591008D-25 -2.1376258D-28 -5.1460405D-33
 141    9  -1220.6172  0.0106670073 -1.2483025D-08  2.3888789D-15 -1.2224091D-20  2.7278979D-25 -2.1438456D-28 -4.7265182D-33
 141   10  -1220.4038  0.0106665080 -1.2482882D-08  2.3879019D-15 -1.2198108D-20  2.4703147D-25 -2.1501341D-28 -4.2593928D-33
 141   11  -1220.1692  0.0106659587 -1.2482724D-08  2.3868298D-15 -1.2172501D-20  2.1859902D-25 -2.1562954D-28 -3.7432723D-33
 141   12  -1219.9132  0.0106653595 -1.2482552D-08  2.3856623D-15 -1.2148134D-20  1.8751168D-25 -2.1621144D-28 -3.1795976D-33
 141   13  -1219.6359  0.0106647105 -1.2482366D-08  2.3844002D-15 -1.2125943D-20  1.5373182D-25 -2.1673421D-28 -2.5662184D-33
 141   14  -1219.3373  0.0106640114 -1.2482166D-08  2.3830432D-15 -1.2106984D-20  1.1728517D-25 -2.1717228D-28 -1.9052154D-33
 141   15  -1219.0174  0.0106632625 -1.2481952D-08  2.3815913D-15 -1.2092313D-20  7.8166567D-26 -2.1749818D-28 -1.1956246D-33
 141   16  -1218.6762  0.0106624637 -1.2481723D-08  2.3800441D-15 -1.2083156D-20  3.6384995D-26 -2.1768089D-28 -4.3748955D-34
 141   17  -1218.3137  0.0106616149 -1.2481481D-08  2.3784010D-15 -1.2080735D-20 -8.0244319D-27 -2.1768960D-28  3.6818322D-34
 141   18  -1217.9299  0.0106607163 -1.2481224D-08  2.3766611D-15 -1.2086401D-20 -5.5027947D-26 -2.1748948D-28  1.2212330D-33
 141   19  -1217.5248  0.0106597677 -1.2480953D-08  2.3748230D-15 -1.2101574D-20 -1.0457421D-25 -2.1704449D-28  2.1206953D-33
 141   20  -1217.0984  0.0106587693 -1.2480668D-08  2.3728847D-15 -1.2127696D-20 -1.5657463D-25 -2.1631905D-28  3.0639328D-33
 142    0  -1197.9970  0.0106093709 -1.2547584D-08  2.1927140D-15 -2.4581229D-20  1.5878684D-24  1.4298159D-28 -2.5541616D-32
 142    1  -1197.9757  0.0106093207 -1.2547571D-08  2.1925175D-15 -2.4565338D-20  1.5895791D-24  1.4262343D-28 -2.5574096D-32
 142    2  -1197.9333  0.0106092203 -1.2547545D-08  2.1921247D-15 -2.4533523D-20  1.5929891D-24  1.4190699D-28 -2.5638449D-32
 142    3  -1197.8697  0.0106090697 -1.2547505D-08  2.1915364D-15 -2.4485660D-20  1.5980871D-24  1.4082781D-28 -2.5735365D-32
 142    4  -1197.7848  0.0106088690 -1.2547453D-08  2.1907539D-15 -2.4421584D-20  1.6048068D-24  1.3938279D-28 -2.5862538D-32
 142    5  -1197.6787  0.0106086180 -1.2547387D-08  2.1897788D-15 -2.4341145D-20  1.6131077D-24  1.3756782D-28 -2.6019783D-32
 142    6  -1197.5514  0.0106083169 -1.2547308D-08  2.1886126D-15 -2.4244074D-20  1.6229412D-24  1.3537375D-28 -2.6207470D-32
 142    7  -1197.4029  0.0106079656 -1.2547216D-08  2.1872582D-15 -2.4130069D-20  1.6342017D-24  1.3279511D-28 -2.6422147D-32
 142    8  -1197.2332  0.0106075641 -1.2547111D-08  2.1857180D-15 -2.3998821D-20  1.6468153D-24  1.2982186D-28 -2.6663756D-32
 142    9  -1197.0422  0.0106071124 -1.2546993D-08  2.1839954D-15 -2.3849985D-20  1.6606508D-24  1.2644574D-28 -2.6929121D-32
 142   10  -1196.8301  0.0106066105 -1.2546862D-08  2.1820941D-15 -2.3683160D-20  1.6755974D-24  1.2265498D-28 -2.7217222D-32
 142   11  -1196.5967  0.0106060584 -1.2546718D-08  2.1800182D-15 -2.3497976D-20  1.6915068D-24  1.1844014D-28 -2.7525212D-32
 142   12  -1196.3422  0.0106054562 -1.2546561D-08  2.1777721D-15 -2.3293986D-20  1.7082292D-24  1.1378843D-28 -2.7850703D-32
 142   13  -1196.0665  0.0106048038 -1.2546392D-08  2.1753611D-15 -2.3070770D-20  1.7255855D-24  1.0868822D-28 -2.8190731D-32
 142   14  -1195.7696  0.0106041012 -1.2546209D-08  2.1727908D-15 -2.2827927D-20  1.7433755D-24  1.0312807D-28 -2.8541840D-32
 142   15  -1195.4514  0.0106033484 -1.2546014D-08  2.1700671D-15 -2.2565068D-20  1.7614045D-24  9.7095964D-29 -2.8901443D-32
 142   16  -1195.1121  0.0106025455 -1.2545805D-08  2.1671970D-15 -2.2281776D-20  1.7794171D-24  9.0581281D-29 -2.9264039D-32
 142   17  -1194.7517  0.0106016924 -1.2545585D-08  2.1641873D-15 -2.1977745D-20  1.7971837D-24  8.3573055D-29 -2.9626570D-32
 142   18  -1194.3700  0.0106007891 -1.2545351D-08  2.1610458D-15 -2.1652686D-20  1.8144231D-24  7.6061556D-29 -2.9983985D-32
 142   19  -1193.9672  0.0105998357 -1.2545105D-08  2.1577809D-15 -2.1306357D-20  1.8308498D-24  6.8039149D-29 -3.0331644D-32
 142   20  -1193.5432  0.0105988321 -1.2544846D-08  2.1544013D-15 -2.0938626D-20  1.8461531D-24  5.9499187D-29 -3.0664296D-32
 143    0  -1174.6103  0.0105490013 -1.2612661D-08  2.1514985D-15 -2.4774059D-20 -2.1199709D-24  1.0825713D-28  3.3439846D-32
 143    1  -1174.5892  0.0105489508 -1.2612648D-08  2.1513002D-15 -2.4795258D-20 -2.1186676D-24  1.0872536D-28  3.3417670D-32
 143    2  -1174.5470  0.0105488499 -1.2612622D-08  2.1509032D-15 -2.4837621D-20 -2.1160538D-24  1.0966116D-28  3.3374173D-32
 143    3  -1174.4837  0.0105486986 -1.2612583D-08  2.1503064D-15 -2.4901040D-20 -2.1120856D-24  1.1106167D-28  3.3307266D-32
 143    4  -1174.3993  0.0105484968 -1.2612532D-08  2.1495082D-15 -2.4985411D-20 -2.1067061D-24  1.1292411D-28  3.3216266D-32
 143    5  -1174.2938  0.0105482445 -1.2612467D-08  2.1485067D-15 -2.5090567D-20 -2.0998593D-24  1.1524497D-28  3.3100456D-32
 143    6  -1174.1673  0.0105479418 -1.2612390D-08  2.1472993D-15 -2.5216316D-20 -2.0914624D-24  1.1801947D-28  3.2958839D-32
 143    7  -1174.0196  0.0105475887 -1.2612300D-08  2.1458832D-15 -2.5362369D-20 -2.0814162D-24  1.2124123D-28  3.2789399D-32
 143    8  -1173.8508  0.0105471851 -1.2612197D-08  2.1442546D-15 -2.5528413D-20 -2.0695964D-24  1.2490242D-28  3.2589588D-32
 143    9  -1173.6610  0.0105467310 -1.2612081D-08  2.1424099D-15 -2.5714054D-20 -2.0558879D-24  1.2899438D-28  3.2358238D-32
 143   10  -1173.4501  0.0105462266 -1.2611953D-08  2.1403445D-15 -2.5918852D-20 -2.0401369D-24  1.3350571D-28  3.2092371D-32
 143   11  -1173.2180  0.0105456716 -1.2611811D-08  2.1380538D-15 -2.6142296D-20 -2.0221860D-24  1.3842442D-28  3.1789349D-32
 143   12  -1172.9650  0.0105450663 -1.2611658D-08  2.1355325D-15 -2.6383760D-20 -2.0018709D-24  1.4373741D-28  3.1446708D-32
 143   13  -1172.6908  0.0105444105 -1.2611491D-08  2.1327752D-15 -2.6642524D-20 -1.9790054D-24  1.4942560D-28  3.1060929D-32
 143   14  -1172.3956  0.0105437042 -1.2611312D-08  2.1297758D-15 -2.6917794D-20 -1.9533958D-24  1.5547125D-28  3.0628963D-32
 143   15  -1172.0793  0.0105429476 -1.2611121D-08  2.1265281D-15 -2.7208680D-20 -1.9248296D-24  1.6185305D-28  3.0146825D-32
 143   16  -1171.7419  0.0105421405 -1.2610917D-08  2.1230258D-15 -2.7514136D-20 -1.8931118D-24  1.6854641D-28  2.9611866D-32
 143   17  -1171.3835  0.0105412829 -1.2610700D-08  2.1192621D-15 -2.7833000D-20 -1.8580103D-24  1.7552366D-28  2.9019413D-32
 143   18  -1171.0040  0.0105403750 -1.2610472D-08  2.1152304D-15 -2.8163987D-20 -1.8193238D-24  1.8275571D-28  2.8367440D-32
 143   19  -1170.6035  0.0105394166 -1.2610231D-08  2.1109232D-15 -2.8505651D-20 -1.7767954D-24  1.9020633D-28  2.7649869D-32
 143   20  -1170.1819  0.0105384078 -1.2609978D-08  2.1063341D-15 -2.8856371D-20 -1.7302227D-24  1.9783885D-28  2.6864125D-32
 144    0  -1151.4185  0.0104881447 -1.2679100D-08  1.9001246D-15 -1.0440953D-20  3.1221511D-25 -2.8977529D-28 -6.4027417D-33
 144    1  -1151.3975  0.0104880939 -1.2679089D-08  1.9000412D-15 -1.0437836D-20  3.0873525D-25 -2.8986443D-28 -6.3417435D-33
 144    2  -1151.3555  0.0104879925 -1.2679066D-08  1.8998742D-15 -1.0431751D-20  3.0177407D-25 -2.9004009D-28 -6.2198852D-33
 144    3  -1151.2926  0.0104878404 -1.2679032D-08  1.8996239D-15 -1.0422836D-20  2.9133080D-25 -2.9029746D-28 -6.0372394D-33
 144    4  -1151.2087  0.0104876375 -1.2678986D-08  1.8992906D-15 -1.0411457D-20  2.7739190D-25 -2.9062950D-28 -5.7938424D-33
 144    5  -1151.1038  0.0104873839 -1.2678929D-08  1.8988744D-15 -1.0398014D-20  2.5993731D-25 -2.9102415D-28 -5.4881001D-33
 144    6  -1150.9780  0.0104870796 -1.2678861D-08  1.8983757D-15 -1.0383056D-20  2.3896623D-25 -2.9146935D-28 -5.1211795D-33
 144    7  -1150.8312  0.0104867246 -1.2678781D-08  1.8977947D-15 -1.0367202D-20  2.1446382D-25 -2.9195046D-28 -4.6928882D-33
 144    8  -1150.6634  0.0104863189 -1.2678690D-08  1.8971317D-15 -1.0351157D-20  1.8641400D-25 -2.9244890D-28 -4.2024544D-33
 144    9  -1150.4746  0.0104858625 -1.2678588D-08  1.8963869D-15 -1.0335796D-20  1.5480465D-25 -2.9294348D-28 -3.6501450D-33
 144   10  -1150.2649  0.0104853553 -1.2678474D-08  1.8955607D-15 -1.0322075D-20  1.1961618D-25 -2.9341127D-28 -3.0347317D-33
 144   11  -1150.0342  0.0104847975 -1.2678349D-08  1.8946528D-15 -1.0311059D-20  8.0868428D-26 -2.9382664D-28 -2.3582714D-33
 144   12  -1149.7826  0.0104841889 -1.2678212D-08  1.8936633D-15 -1.0303898D-20  3.8526167D-26 -2.9416053D-28 -1.6181222D-33
 144   13  -1149.5100  0.0104835297 -1.2678065D-08  1.8925919D-15 -1.0301866D-20 -7.3798457D-27 -2.9438230D-28 -8.1670935D-34
 144   14  -1149.2165  0.0104828197 -1.2677906D-08  1.8914379D-15 -1.0306355D-20 -5.6846297D-26 -2.9445771D-28  4.7119562D-35
 144   15  -1148.9020  0.0104820590 -1.2677736D-08  1.8902005D-15 -1.0318864D-20 -1.0984131D-25 -2.9435054D-28  9.7191179D-34
 144   16  -1148.5666  0.0104812476 -1.2677554D-08  1.8888784D-15 -1.0340959D-20 -1.6633455D-25 -2.9402186D-28  1.9582915D-33
 144   17  -1148.2103  0.0104803856 -1.2677362D-08  1.8874698D-15 -1.0374335D-20 -2.2625511D-25 -2.9343199D-28  3.0032244D-33
 144   18  -1147.8330  0.0104794728 -1.2677158D-08  1.8859727D-15 -1.0420762D-20 -2.8954292D-25 -2.9253553D-28  4.1067424D-33
 144   19  -1147.4348  0.0104785094 -1.2676943D-08  1.8843842D-15 -1.0482086D-20 -3.5610379D-25 -2.9128905D-28  5.2669751D-33
 144   20  -1147.0157  0.0104774952 -1.2676717D-08  1.8827010D-15 -1.0560304D-20 -4.2582298D-25 -2.8964372D-28  6.4815475D-33
 145    0  -1128.4226  0.0104267926 -1.2746418D-08  1.6668305D-15 -3.0917481D-20  1.4837789D-24  1.7530012D-28 -2.8791723D-32
 145    1  -1128.4018  0.0104267416 -1.2746408D-08  1.6665833D-15 -3.0902642D-20  1.4858799D-24  1.7489702D-28 -2.8830031D-32
 145    2  -1128.3601  0.0104266396 -1.2746388D-08  1.6660891D-15 -3.0872872D-20  1.4900646D-24  1.7408859D-28 -2.8905924D-32
 145    3  -1128.2975  0.0104264867 -1.2746358D-08  1.6653488D-15 -3.0828078D-20  1.4963057D-24  1.7287200D-28 -2.9019370D-32
 145    4  -1128.2141  0.0104262827 -1.2746318D-08  1.6643631D-15 -3.0768050D-20  1.5045697D-24  1.7124224D-28 -2.9169898D-32
 145    5  -1128.1098  0.0104260278 -1.2746268D-08  1.6631340D-15 -3.0692572D-20  1.5147773D-24  1.6919440D-28 -2.9355326D-32
 145    6  -1127.9847  0.0104257219 -1.2746208D-08  1.6616629D-15 -3.0601328D-20  1.5268753D-24  1.6671897D-28 -2.9575922D-32
 145    7  -1127.8388  0.0104253650 -1.2746139D-08  1.6599523D-15 -3.0493945D-20  1.5407579D-24  1.6380769D-28 -2.9828867D-32
 145    8  -1127.6720  0.0104249571 -1.2746059D-08  1.6580046D-15 -3.0370066D-20  1.5563227D-24  1.6045116D-28 -3.0112369D-32
 145    9  -1127.4843  0.0104244983 -1.2745969D-08  1.6558230D-15 -3.0229228D-20  1.5734439D-24  1.5663785D-28 -3.0424245D-32
 145   10  -1127.2758  0.0104239884 -1.2745870D-08  1.6534109D-15 -3.0070942D-20  1.5919873D-24  1.5235419D-28 -3.0762619D-32
 145   11  -1127.0465  0.0104234276 -1.2745761D-08  1.6507724D-15 -2.9894747D-20  1.6117831D-24  1.4758897D-28 -3.1124025D-32
 145   12  -1126.7964  0.0104228158 -1.2745642D-08  1.6479118D-15 -2.9700061D-20  1.6326595D-24  1.4232749D-28 -3.1505559D-32
 145   13  -1126.5254  0.0104221531 -1.2745514D-08  1.6448341D-15 -2.9486395D-20  1.6544178D-24  1.3655724D-28 -3.1903804D-32
 145   14  -1126.2336  0.0104214393 -1.2745376D-08  1.6415447D-15 -2.9253195D-20  1.6768248D-24  1.3026375D-28 -3.2313907D-32
 145   15  -1125.9209  0.0104206746 -1.2745228D-08  1.6380495D-15 -2.8999942D-20  1.6996585D-24  1.2343386D-28 -3.2732583D-32
 145   16  -1125.5875  0.0104198589 -1.2745071D-08  1.6343549D-15 -2.8726137D-20  1.7226518D-24  1.1605368D-28 -3.3155300D-32
 145   17  -1125.2332  0.0104189923 -1.2744905D-08  1.6304681D-15 -2.8431328D-20  1.7455217D-24  1.0811176D-28 -3.3576740D-32
 145   18  -1124.8582  0.0104180746 -1.2744729D-08  1.6263968D-15 -2.8115080D-20  1.7679542D-24  9.9597618D-29 -3.3991250D-32
 145   19  -1124.4623  0.0104171060 -1.2744544D-08  1.6221489D-15 -2.7777075D-20  1.7896310D-24  9.0501531D-29 -3.4393280D-32
 145   20  -1124.0456  0.0104160865 -1.2744349D-08  1.6177333D-15 -2.7417074D-20  1.8101920D-24  8.0817219D-29 -3.4775964D-32
 146    0  -1105.6240  0.0103649364 -1.2815748D-08  1.5234248D-15 -3.2176045D-20 -2.0761351D-24  1.2981463D-28  3.4400903D-32
 146    1  -1105.6033  0.0103648852 -1.2815739D-08  1.5231671D-15 -3.2196798D-20 -2.0745663D-24  1.3029613D-28  3.4373802D-32
 146    2  -1105.5618  0.0103647826 -1.2815721D-08  1.5226517D-15 -3.2238263D-20 -2.0714348D-24  1.3125830D-28  3.4320517D-32
 146    3  -1105.4996  0.0103646288 -1.2815693D-08  1.5218771D-15 -3.2300337D-20 -2.0666710D-24  1.3269749D-28  3.4238166D-32
 146    4  -1105.4167  0.0103644238 -1.2815657D-08  1.5208422D-15 -3.2382873D-20 -2.0602593D-24  1.3461180D-28  3.4128323D-32
 146    5  -1105.3130  0.0103641675 -1.2815611D-08  1.5195450D-15 -3.2485694D-20 -2.0521217D-24  1.3699650D-28  3.3989004D-32
 146    6  -1105.1887  0.0103638599 -1.2815556D-08  1.5179826D-15 -3.2608496D-20 -2.0421459D-24  1.3984381D-28  3.3817174D-32
 146    7  -1105.0436  0.0103635011 -1.2815493D-08  1.5161525D-15 -3.2751058D-20 -2.0302578D-24  1.4314838D-28  3.3612983D-32
 146    8  -1104.8778  0.0103630910 -1.2815420D-08  1.5140513D-15 -3.2912909D-20 -2.0163366D-24  1.4689913D-28  3.3373427D-32
 146    9  -1104.6912  0.0103626296 -1.2815338D-08  1.5116751D-15 -3.3093677D-20 -2.0002490D-24  1.5108750D-28  3.3096803D-32
 146   10  -1104.4840  0.0103621170 -1.2815248D-08  1.5090197D-15 -3.3292770D-20 -1.9818455D-24  1.5569870D-28  3.2779812D-32
 146   11  -1104.2560  0.0103615531 -1.2815148D-08  1.5060803D-15 -3.3509633D-20 -1.9609561D-24  1.6071939D-28  3.2419580D-32
 146   12  -1104.0074  0.0103609380 -1.2815040D-08  1.5028521D-15 -3.3743557D-20 -1.9374236D-24  1.6613232D-28  3.2013665D-32
 146   13  -1103.7380  0.0103602716 -1.2814923D-08  1.4993299D-15 -3.3993703D-20 -1.9110656D-24  1.7191791D-28  3.1559102D-32
 146   14  -1103.4479  0.0103595540 -1.2814797D-08  1.4955076D-15 -3.4259222D-20 -1.8816591D-24  1.7805390D-28  3.1050687D-32
 146   15  -1103.1371  0.0103587851 -1.2814663D-08  1.4913796D-15 -3.4539016D-20 -1.8490194D-24  1.8451460D-28  3.0485783D-32
 146   16  -1102.8057  0.0103579650 -1.2814520D-08  1.4869397D-15 -3.4831992D-20 -1.8129418D-24  1.9127383D-28  2.9861447D-32
 146   17  -1102.4535  0.0103570936 -1.2814368D-08  1.4821819D-15 -3.5136842D-20 -1.7732114D-24  1.9830010D-28  2.9173945D-32
 146   18  -1102.0807  0.0103561710 -1.2814208D-08  1.4770993D-15 -3.5452136D-20 -1.7295836D-24  2.0555756D-28  2.8417624D-32
 146   19  -1101.6872  0.0103551971 -1.2814040D-08  1.4716858D-15 -3.5776234D-20 -1.6818615D-24  2.1300648D-28  2.7590002D-32
 146   20  -1101.2730  0.0103541720 -1.2813864D-08  1.4659349D-15 -3.6107437D-20 -1.6298223D-24  2.2060630D-28  2.6687171D-32
 147    0  -1083.0237  0.0103025675 -1.2887497D-08  1.1890855D-15 -1.6511533D-20  2.0124508D-25 -2.8786824D-28 -2.6873170D-33
 147    1  -1083.0031  0.0103025160 -1.2887490D-08  1.1889534D-15 -1.6509528D-20  1.9779151D-25 -2.8790505D-28 -2.6240522D-33
 147    2  -1082.9619  0.0103024129 -1.2887476D-08  1.1886892D-15 -1.6505645D-20  1.9088507D-25 -2.8797772D-28 -2.4976428D-33
 147    3  -1082.9001  0.0103022582 -1.2887454D-08  1.1882932D-15 -1.6500080D-20  1.8051122D-25 -2.8807800D-28 -2.3065622D-33
 147    4  -1082.8177  0.0103020520 -1.2887426D-08  1.1877654D-15 -1.6493125D-20  1.6667793D-25 -2.8820001D-28 -2.0525302D-33
 147    5  -1082.7146  0.0103017943 -1.2887390D-08  1.1871058D-15 -1.6485231D-20  1.4937909D-25 -2.8833239D-28 -1.7349094D-33
 147    6  -1082.5910  0.0103014850 -1.2887347D-08  1.1863147D-15 -1.6476893D-20  1.2861823D-25 -2.8846211D-28 -1.3541556D-33
 147    7  -1082.4468  0.0103011241 -1.2887298D-08  1.1853922D-15 -1.6468726D-20  1.0438556D-25 -2.8857350D-28 -9.0987543D-34
 147    8  -1082.2820  0.0103007117 -1.2887241D-08  1.1843384D-15 -1.6461483D-20  7.6679468D-26 -2.8864715D-28 -4.0171427D-34
 147    9  -1082.0966  0.0103002478 -1.2887177D-08  1.1831535D-15 -1.6455986D-20  4.5498477D-26 -2.8866126D-28  1.7000498D-34
 147   10  -1081.8906  0.0102997323 -1.2887106D-08  1.1818371D-15 -1.6453178D-20  1.0866686D-26 -2.8859313D-28  8.0445753D-34
 147   11  -1081.6640  0.0102991653 -1.2887028D-08  1.1803892D-15 -1.6454074D-20 -2.7216186D-26 -2.8841603D-28  1.5019391D-33
 147   12  -1081.4168  0.0102985467 -1.2886943D-08  1.1788094D-15 -1.6459832D-20 -6.8729089D-26 -2.8809936D-28  2.2619877D-33
 147   13  -1081.1491  0.0102978766 -1.2886851D-08  1.1770970D-15 -1.6471686D-20 -1.1363951D-25 -2.8761295D-28  3.0835591D-33
 147   14  -1080.8607  0.0102971549 -1.2886752D-08  1.1752511D-15 -1.6490980D-20 -1.6189679D-25 -2.8692245D-28  3.9657664D-33
 147   15  -1080.5518  0.0102963817 -1.2886647D-08  1.1732706D-15 -1.6519136D-20 -2.1346486D-25 -2.8599023D-28  4.9082005D-33
 147   16  -1080.2224  0.0102955570 -1.2886534D-08  1.1711538D-15 -1.6557678D-20 -2.6826298D-25 -2.8477854D-28  5.9090136D-33
 147   17  -1079.8723  0.0102946807 -1.2886415D-08  1.1688986D-15 -1.6608202D-20 -3.2620712D-25 -2.8324673D-28  6.9660825D-33
 147   18  -1079.5017  0.0102937529 -1.2886289D-08  1.1665025D-15 -1.6672410D-20 -3.8718549D-25 -2.8135105D-28  8.0776785D-33
 147   19  -1079.1106  0.0102927735 -1.2886156D-08  1.1639624D-15 -1.6752048D-20 -4.5107778D-25 -2.7904737D-28  9.2415543D-33
 147   20  -1078.6989  0.0102917427 -1.2886016D-08  1.1612745D-15 -1.6848959D-20 -5.1772558D-25 -2.7628935D-28  1.0454519D-32
 148    0  -1060.6230  0.0102396710 -1.2960986D-08  8.9047047D-16 -3.2286944D-20  1.5943142D-24  1.1674493D-28 -3.1627036D-32
 148    1  -1060.6026  0.0102396192 -1.2960981D-08  8.9021219D-16 -3.2271008D-20  1.5957137D-24  1.1630200D-28 -3.1654199D-32
 148    2  -1060.5616  0.0102395155 -1.2960970D-08  8.8969613D-16 -3.2239079D-20  1.5984919D-24  1.1541594D-28 -3.1708327D-32
 148    3  -1060.5002  0.0102393599 -1.2960954D-08  8.8892296D-16 -3.2191054D-20  1.6026244D-24  1.1408179D-28 -3.1789387D-32
 148    4  -1060.4183  0.0102391526 -1.2960933D-08  8.8789384D-16 -3.2126843D-20  1.6080618D-24  1.1229817D-28 -3.1896168D-32
 148    5  -1060.3159  0.0102388933 -1.2960906D-08  8.8661040D-16 -3.2046265D-20  1.6147297D-24  1.1006133D-28 -3.2026617D-32
 148    6  -1060.1930  0.0102385823 -1.2960874D-08  8.8507449D-16 -3.1949136D-20  1.6225575D-24  1.0736417D-28 -3.2179901D-32
 148    7  -1060.0497  0.0102382194 -1.2960837D-08  8.8328852D-16 -3.1835265D-20  1.6314447D-24  1.0420241D-28 -3.2354297D-32
 148    8  -1059.8859  0.0102378046 -1.2960795D-08  8.8125528D-16 -3.1704346D-20  1.6412708D-24  1.0056772D-28 -3.2547238D-32
 148    9  -1059.7016  0.0102373380 -1.2960747D-08  8.7897792D-16 -3.1556149D-20  1.6519093D-24  9.6453599D-29 -3.2756412D-32
 148   10  -1059.4968  0.0102368196 -1.2960695D-08  8.7646001D-16 -3.1390392D-20  1.6632107D-24  9.1851854D-29 -3.2979355D-32
 148   11  -1059.2716  0.0102362493 -1.2960637D-08  8.7370569D-16 -3.1206775D-20  1.6750024D-24  8.6754682D-29 -3.3212459D-32
 148   12  -1059.0260  0.0102356272 -1.2960574D-08  8.7071963D-16 -3.1005045D-20  1.6870857D-24  8.1154752D-29 -3.3451652D-32
 148   13  -1058.7599  0.0102349533 -1.2960506D-08  8.6750637D-16 -3.0784924D-20  1.6992764D-24  7.5044396D-29 -3.3693926D-32
 148   14  -1058.4733  0.0102342275 -1.2960434D-08  8.6407192D-16 -3.0546154D-20  1.7113244D-24  6.8416339D-29 -3.3934662D-32
 148   15  -1058.1663  0.0102334499 -1.2960356D-08  8.6042178D-16 -3.0288574D-20  1.7230002D-24  6.1265288D-29 -3.4169416D-32
 148   16  -1057.8388  0.0102326204 -1.2960274D-08  8.5656257D-16 -3.0012009D-20  1.7340207D-24  5.3586287D-29 -3.4392079D-32
 148   17  -1057.4909  0.0102317391 -1.2960186D-08  8.5250093D-16 -2.9716339D-20  1.7441211D-24  4.5375342D-29 -3.4599015D-32
 148   18  -1057.1226  0.0102308060 -1.2960095D-08  8.4824445D-16 -2.9401576D-20  1.7529767D-24  3.6632879D-29 -3.4783093D-32
 148   19  -1056.7338  0.0102298210 -1.2959998D-08  8.4380081D-16 -2.9067769D-20  1.7602702D-24  2.7358132D-29 -3.4938670D-32
 148   20  -1056.3247  0.0102287842 -1.2959897D-08  8.3917809D-16 -2.8715157D-20  1.7656625D-24  1.7558525D-29 -3.5059030D-32
 149    0  -1038.4232  0.0101762342 -1.3036830D-08  6.8851537D-16 -3.7453846D-20 -1.5494583D-24  2.0146550D-28  2.7910390D-32
 149    1  -1038.4029  0.0101761821 -1.3036826D-08  6.8821560D-16 -3.7469322D-20 -1.5470353D-24  2.0185557D-28  2.7865969D-32
 149    2  -1038.3622  0.0101760778 -1.3036817D-08  6.8761583D-16 -3.7500233D-20 -1.5421806D-24  2.0263510D-28  2.7777465D-32
 149    3  -1038.3011  0.0101759214 -1.3036805D-08  6.8671527D-16 -3.7546362D-20 -1.5348632D-24  2.0379859D-28  2.7643652D-32
 149    4  -1038.2197  0.0101757128 -1.3036789D-08  6.8551283D-16 -3.7607583D-20 -1.5250465D-24  2.0534157D-28  2.7464574D-32
 149    5  -1038.1180  0.0101754520 -1.3036768D-08  6.8400692D-16 -3.7683531D-20 -1.5126662D-24  2.0725645D-28  2.7238595D-32
 149    6  -1037.9959  0.0101751392 -1.3036743D-08  6.8219605D-16 -3.7773812D-20 -1.4976664D-24  2.0953278D-28  2.6964690D-32
 149    7  -1037.8534  0.0101747741 -1.3036715D-08  6.8007773D-16 -3.7878035D-20 -1.4799482D-24  2.1215880D-28  2.6640248D-32
 149    8  -1037.6906  0.0101743569 -1.3036682D-08  6.7764987D-16 -3.7995626D-20 -1.4594476D-24  2.1512272D-28  2.6266064D-32
 149    9  -1037.5075  0.0101738876 -1.3036646D-08  6.7490944D-16 -3.8125914D-20 -1.4360323D-24  2.1840488D-28  2.5837479D-32
 149   10  -1037.3040  0.0101733662 -1.3036605D-08  6.7185363D-16 -3.8268209D-20 -1.4096090D-24  2.2198879D-28  2.5353977D-32
 149   11  -1037.0802  0.0101727926 -1.3036561D-08  6.6847925D-16 -3.8421637D-20 -1.3800491D-24  2.2585126D-28  2.4812424D-32
 149   12  -1036.8361  0.0101721668 -1.3036513D-08  6.6478286D-16 -3.8585286D-20 -1.3472290D-24  2.2996967D-28  2.4211218D-32
 149   13  -1036.5716  0.0101714889 -1.3036461D-08  6.6076094D-16 -3.8758094D-20 -1.3110123D-24  2.3431621D-28  2.3547334D-32
 149   14  -1036.2868  0.0101707589 -1.3036406D-08  6.5640990D-16 -3.8938844D-20 -1.2712658D-24  2.3886012D-28  2.2818396D-32
 149   15  -1035.9817  0.0101699767 -1.3036347D-08  6.5172598D-16 -3.9126292D-20 -1.2278457D-24  2.4356847D-28  2.2021092D-32
 149   16  -1035.6563  0.0101691424 -1.3036285D-08  6.4670529D-16 -3.9318992D-20 -1.1806069D-24  2.4840410D-28  2.1153119D-32
 149   17  -1035.3105  0.0101682559 -1.3036219D-08  6.4134447D-16 -3.9515344D-20 -1.1294263D-24  2.5332653D-28  2.0212178D-32
 149   18  -1034.9445  0.0101673173 -1.3036150D-08  6.3563992D-16 -3.9713695D-20 -1.0741736D-24  2.5829325D-28  1.9196503D-32
 149   19  -1034.5582  0.0101663265 -1.3036078D-08  6.2958815D-16 -3.9912147D-20 -1.0147102D-24  2.6325401D-28  1.8102132D-32
 149   20  -1034.1515  0.0101652837 -1.3036003D-08  6.2318627D-16 -4.0108743D-20 -9.5092786D-25  2.6815817D-28  1.6926889D-32
 150    0  -1016.4256  0.0101122460 -1.3115424D-08  3.7041278D-16 -1.9059937D-20 -6.4656045D-25 -2.9557145D-28  1.1080143D-32
 150    1  -1016.4054  0.0101121935 -1.3115421D-08  3.7026028D-16 -1.9066407D-20 -6.5010586D-25 -2.9541639D-28  1.1145193D-32
 150    2  -1016.3649  0.0101120886 -1.3115417D-08  3.6995512D-16 -1.9079473D-20 -6.5719396D-25 -2.9510238D-28  1.1276039D-32
 150    3  -1016.3043  0.0101119312 -1.3115410D-08  3.6949705D-16 -1.9099349D-20 -6.6781310D-25 -2.9462448D-28  1.1471443D-32
 150    4  -1016.2234  0.0101117214 -1.3115401D-08  3.6888537D-16 -1.9126358D-20 -6.8193471D-25 -2.9397497D-28  1.1730969D-32
 150    5  -1016.1222  0.0101114591 -1.3115390D-08  3.6811971D-16 -1.9160885D-20 -6.9955397D-25 -2.9314208D-28  1.2055473D-32
 150    6  -1016.0009  0.0101111443 -1.3115377D-08  3.6719886D-16 -1.9203506D-20 -7.2061509D-25 -2.9211319D-28  1.2442515D-32
 150    7  -1015.8594  0.0101107771 -1.3115362D-08  3.6612209D-16 -1.9254780D-20 -7.4510408D-25 -2.9087215D-28  1.2892683D-32
 150    8  -1015.6976  0.0101103574 -1.3115344D-08  3.6488784D-16 -1.9315513D-20 -7.7295685D-25 -2.8939950D-28  1.3404676D-32
 150    9  -1015.5156  0.0101098852 -1.3115324D-08  3.6349464D-16 -1.9386477D-20 -8.0412473D-25 -2.8767393D-28  1.3977691D-32
 150   10  -1015.3134  0.0101093606 -1.3115303D-08  3.6194046D-16 -1.9468615D-20 -8.3852399D-25 -2.8567295D-28  1.4609110D-32
 150   11  -1015.0910  0.0101087836 -1.3115279D-08  3.6022310D-16 -1.9562932D-20 -8.7608332D-25 -2.8337008D-28  1.5298541D-32
 150   12  -1014.8484  0.0101081540 -1.3115253D-08  3.5833989D-16 -1.9670497D-20 -9.1669872D-25 -2.8073724D-28  1.6043753D-32
 150   13  -1014.5856  0.0101074720 -1.3115225D-08  3.5628783D-16 -1.9792522D-20 -9.6025974D-25 -2.7774391D-28  1.6842431D-32
 150   14  -1014.3026  0.0101067376 -1.3115195D-08  3.5406353D-16 -1.9930198D-20 -1.0066476D-24 -2.7435981D-28  1.7692625D-32
 150   15  -1013.9994  0.0101059507 -1.3115164D-08  3.5166269D-16 -2.0084882D-20 -1.0556898D-24 -2.7054958D-28  1.8590328D-32
 150   16  -1013.6760  0.0101051113 -1.3115130D-08  3.4908074D-16 -2.0257927D-20 -1.1072235D-24 -2.6627923D-28  1.9532675D-32
 150   17  -1013.3325  0.0101042195 -1.3115094D-08  3.4631272D-16 -2.0450753D-20 -1.1610675D-24 -2.6151294D-28  2.0516851D-32
 150   18  -1012.9687  0.0101032752 -1.3115057D-08  3.4335246D-16 -2.0664793D-20 -1.2169821D-24 -2.5621429D-28  2.1537141D-32
 150   19  -1012.5848  0.0101022784 -1.3115018D-08  3.4019360D-16 -2.0901525D-20 -1.2747379D-24 -2.5034411D-28  2.2590363D-32
 150   20  -1012.1808  0.0101012292 -1.3114978D-08  3.3682851D-16 -2.1162435D-20 -1.3340413D-24 -2.4386763D-28  2.3669455D-32
 151    0   -994.6314  0.0100476924 -1.3195950D-08  6.2939955D-19 -3.4118057D-20  1.6835134D-24  1.9311851D-29 -3.6531969D-32
 151    1   -994.6113  0.0100476396 -1.3195950D-08  3.5651188D-19 -3.4101216D-20  1.6837430D-24  1.8800124D-29 -3.6534947D-32
 151    2   -994.5711  0.0100475340 -1.3195950D-08 -1.8882231D-19 -3.4067552D-20  1.6841789D-24  1.7777114D-29 -3.6540647D-32
 151    3   -994.5108  0.0100473757 -1.3195950D-08 -1.0057671D-18 -3.4017021D-20  1.6847895D-24  1.6242851D-29 -3.6548511D-32
 151    4   -994.4305  0.0100471646 -1.3195950D-08 -2.0933463D-18 -3.3949606D-20  1.6855260D-24  1.4195379D-29 -3.6557600D-32
 151    5   -994.3300  0.0100469006 -1.3195950D-08 -3.4496243D-18 -3.3865291D-20  1.6863028D-24  1.1635373D-29 -3.6565920D-32
 151    6   -994.2094  0.0100465839 -1.3195950D-08 -5.0727647D-18 -3.3764093D-20  1.6870304D-24  8.5637865D-30 -3.6571617D-32
 151    7   -994.0688  0.0100462144 -1.3195950D-08 -6.9602189D-18 -3.3645993D-20  1.6875953D-24  4.9802967D-30 -3.6572352D-32
 151    8   -993.9081  0.0100457922 -1.3195950D-08 -9.1092216D-18 -3.3510968D-20  1.6878774D-24  8.8422664D-31 -3.6566596D-32
 151    9   -993.7272  0.0100453171 -1.3195951D-08 -1.1516641D-17 -3.3359069D-20  1.6877299D-24 -3.7225818D-30 -3.6550960D-32
 151   10   -993.5263  0.0100447893 -1.3195952D-08 -1.4178468D-17 -3.3190313D-20  1.6869670D-24 -8.8376292D-30 -3.6521143D-32
 151   11   -993.3054  0.0100442087 -1.3195953D-08 -1.7091152D-17 -3.3004843D-20  1.6854350D-24 -1.4458337D-29 -3.6475507D-32
 151   12   -993.0643  0.0100435753 -1.3195954D-08 -2.0249917D-17 -3.2802743D-20  1.6829100D-24 -2.0580518D-29 -3.6408072D-32
 151   13   -992.8032  0.0100428891 -1.3195956D-08 -2.3649976D-17 -3.2584180D-20  1.6791831D-24 -2.7199440D-29 -3.6316189D-32
 151   14   -992.5220  0.0100421501 -1.3195958D-08 -2.7286239D-17 -3.2349433D-20  1.6740141D-24 -3.4305586D-29 -3.6193926D-32
 151   15   -992.2207  0.0100413583 -1.3195961D-08 -3.1153203D-17 -3.2098836D-20  1.6671617D-24 -4.1890387D-29 -3.6037554D-32
 151   16   -991.8994  0.0100405138 -1.3195964D-08 -3.5244713D-17 -3.1832767D-20  1.6583378D-24 -4.9941091D-29 -3.5840315D-32
 151   17   -991.5581  0.0100396165 -1.3195968D-08 -3.9554950D-17 -3.1551780D-20  1.6472876D-24 -5.8442886D-29 -3.5598056D-32
 151   18   -991.1967  0.0100386664 -1.3195972D-08 -4.4077172D-17 -3.1256458D-20  1.6337034D-24 -6.7377846D-29 -3.5304980D-32
 151   19   -990.8152  0.0100376635 -1.3195977D-08 -4.8804602D-17 -3.0947597D-20  1.6172671D-24 -7.6722121D-29 -3.4953063D-32
 151   20   -990.4137  0.0100366078 -1.3195984D-08 -5.3730351D-17 -3.0626037D-20  1.5976766D-24 -8.6452539D-29 -3.4537897D-32
 152    0   -973.0421  0.0099825580 -1.3279358D-08 -2.9784153D-16 -4.5370894D-20 -6.2393244D-25  2.8479793D-28  1.2400127D-32
 152    1   -973.0221  0.0099825049 -1.3279359D-08 -2.9820445D-16 -4.5377122D-20 -6.2052055D-25  2.8497172D-28  1.2335168D-32
 152    2   -972.9822  0.0099823987 -1.3279363D-08 -2.9893063D-16 -4.5389463D-20 -6.1367162D-25  2.8531484D-28  1.2203709D-32
 152    3   -972.9223  0.0099822393 -1.3279368D-08 -3.0002023D-16 -4.5407727D-20 -6.0339366D-25  2.8582361D-28  1.2007248D-32
 152    4   -972.8424  0.0099820269 -1.3279376D-08 -3.0147355D-16 -4.5431591D-20 -5.8966054D-25  2.8648846D-28  1.1743793D-32
 152    5   -972.7426  0.0099817613 -1.3279385D-08 -3.0329153D-16 -4.5460643D-20 -5.7243686D-25  2.8729909D-28  1.1413240D-32
 152    6   -972.6228  0.0099814426 -1.3279396D-08 -3.0547434D-16 -4.5494364D-20 -5.5172771D-25  2.8824109D-28  1.1016988D-32
 152    7   -972.4831  0.0099810707 -1.3279408D-08 -3.0802318D-16 -4.5532146D-20 -5.2746582D-25  2.8929772D-28  1.0551766D-32
 152    8   -972.3234  0.0099806458 -1.3279423D-08 -3.1093848D-16 -4.5573206D-20 -4.9964076D-25  2.9044938D-28  1.0018085D-32
 152    9   -972.1437  0.0099801677 -1.3279440D-08 -3.1422140D-16 -4.5616771D-20 -4.6820026D-25  2.9167364D-28  9.4147338D-33
 152   10   -971.9441  0.0099796366 -1.3279459D-08 -3.1787252D-16 -4.5661837D-20 -4.3312423D-25  2.9294470D-28  8.7417317D-33
 152   11   -971.7246  0.0099790523 -1.3279480D-08 -3.2189281D-16 -4.5707351D-20 -3.9437213D-25  2.9423433D-28  7.9984661D-33
 152   12   -971.4851  0.0099784149 -1.3279504D-08 -3.2628286D-16 -4.5752135D-20 -3.5191455D-25  2.9550991D-28  7.1836240D-33
 152   13   -971.2257  0.0099777243 -1.3279529D-08 -3.3104339D-16 -4.5794884D-20 -3.0571271D-25  2.9673640D-28  6.2957140D-33
 152   14   -970.9463  0.0099769807 -1.3279557D-08 -3.3617470D-16 -4.5834211D-20 -2.5576206D-25  2.9787670D-28  5.3356915D-33
 152   15   -970.6470  0.0099761839 -1.3279588D-08 -3.4167693D-16 -4.5868522D-20 -2.0204925D-25  2.9888777D-28  4.3028909D-33
 152   16   -970.3278  0.0099753340 -1.3279621D-08 -3.4755005D-16 -4.5896260D-20 -1.4457664D-25  2.9972814D-28  3.1975660D-33
 152   17   -969.9886  0.0099744310 -1.3279657D-08 -3.5379337D-16 -4.5915649D-20 -8.3362343D-26  3.0034880D-28  2.0194021D-33
 152   18   -969.6296  0.0099734748 -1.3279695D-08 -3.6040598D-16 -4.5924805D-20 -1.8446634D-26  3.0070081D-28  7.7012503D-34
 152   19   -969.2506  0.0099724656 -1.3279737D-08 -3.6738658D-16 -4.5921806D-20  5.0128879D-26  3.0072997D-28 -5.5082972D-34
 152   20   -968.8517  0.0099714032 -1.3279781D-08 -3.7473276D-16 -4.5904546D-20  1.2226489D-25  3.0038116D-28 -1.9405709D-33
 153    0   -951.6589  0.0099168268 -1.3366174D-08 -6.2414483D-16 -2.7178122D-20 -1.5249462D-24 -1.8319688D-28  3.1779888D-32
 153    1   -951.6391  0.0099167734 -1.3366177D-08 -6.2436227D-16 -2.7193380D-20 -1.5271446D-24 -1.8275151D-28  3.1824687D-32
 153    2   -951.5994  0.0099166664 -1.3366185D-08 -6.2479768D-16 -2.7223978D-20 -1.5315162D-24 -1.8185864D-28  3.1912929D-32
 153    3   -951.5399  0.0099165060 -1.3366196D-08 -6.2545156D-16 -2.7270023D-20 -1.5380417D-24 -1.8051545D-28  3.2045072D-32
 153    4   -951.4606  0.0099162922 -1.3366211D-08 -6.2632516D-16 -2.7331711D-20 -1.5466664D-24 -1.7871630D-28  3.2219948D-32
 153    5   -951.3614  0.0099160249 -1.3366230D-08 -6.2741992D-16 -2.7409303D-20 -1.5573269D-24 -1.7645361D-28  3.2435931D-32
 153    6   -951.2424  0.0099157041 -1.3366252D-08 -6.2873786D-16 -2.7503126D-20 -1.5699295D-24 -1.7371796D-28  3.2691015D-32
 153    7   -951.1036  0.0099153298 -1.3366279D-08 -6.3028114D-16 -2.7613534D-20 -1.5843838D-24 -1.7049989D-28  3.2983698D-32
 153    8   -950.9450  0.0099149021 -1.3366309D-08 -6.3205248D-16 -2.7740914D-20 -1.6005723D-24 -1.6678777D-28  3.3311476D-32
 153    9   -950.7665  0.0099144209 -1.3366343D-08 -6.3405504D-16 -2.7885786D-20 -1.6183591D-24 -1.6256744D-28  3.3672127D-32
 153   10   -950.5682  0.0099138862 -1.3366382D-08 -6.3629243D-16 -2.8048597D-20 -1.6375814D-24 -1.5782525D-28  3.4062069D-32
 153   11   -950.3501  0.0099132981 -1.3366424D-08 -6.3876863D-16 -2.8229867D-20 -1.6580657D-24 -1.5254777D-28  3.4477554D-32
 153   12   -950.1122  0.0099126565 -1.3366470D-08 -6.4148826D-16 -2.8430134D-20 -1.6796211D-24 -1.4671815D-28  3.4916023D-32
 153   13   -949.8545  0.0099119615 -1.3366520D-08 -6.4445648D-16 -2.8649943D-20 -1.7020022D-24 -1.4032250D-28  3.5370300D-32
 153   14   -949.5770  0.0099112129 -1.3366574D-08 -6.4767861D-16 -2.8889855D-20 -1.7249982D-24 -1.3334337D-28  3.5838705D-32
 153   15   -949.2797  0.0099104109 -1.3366633D-08 -6.5116106D-16 -2.9150350D-20 -1.7483136D-24 -1.2576799D-28  3.6313325D-32
 153   16   -948.9625  0.0099095555 -1.3366695D-08 -6.5491019D-16 -2.9431986D-20 -1.7716851D-24 -1.1757856D-28  3.6790852D-32
 153   17   -948.6256  0.0099086465 -1.3366762D-08 -6.5893359D-16 -2.9735162D-20 -1.7947701D-24 -1.0876558D-28  3.7262628D-32
 153   18   -948.2689  0.0099076841 -1.3366834D-08 -6.6323881D-16 -3.0060254D-20 -1.8172434D-24 -9.9317046D-29  3.7723040D-32
 153   19   -947.8925  0.0099066683 -1.3366910D-08 -6.6783428D-16 -3.0407620D-20 -1.8387405D-24 -8.9222668D-29  3.8164985D-32
 153   20   -947.4962  0.0099055989 -1.3366990D-08 -6.7272904D-16 -3.0777412D-20 -1.8588628D-24 -7.8477662D-29  3.8579790D-32
 154    0   -930.4834  0.0098504834 -1.3455414D-08 -1.0178107D-15 -2.5099093D-20  1.8016151D-24 -1.7972985D-28 -3.3624409D-32
 154    1   -930.4637  0.0098504296 -1.3455420D-08 -1.0180115D-15 -2.5081110D-20  1.7994562D-24 -1.8020006D-28 -3.3578999D-32
 154    2   -930.4243  0.0098503220 -1.3455432D-08 -1.0184124D-15 -2.5045144D-20  1.7951185D-24 -1.8113900D-28 -3.3487885D-32
 154    3   -930.3652  0.0098501605 -1.3455450D-08 -1.0190129D-15 -2.4991404D-20  1.7885709D-24 -1.8254255D-28 -3.3350286D-32
 154    4   -930.2864  0.0098499452 -1.3455475D-08 -1.0198115D-15 -2.4920045D-20  1.7797646D-24 -1.8440482D-28 -3.3164907D-32
 154    5   -930.1879  0.0098496761 -1.3455505D-08 -1.0208066D-15 -2.4831318D-20  1.7686377D-24 -1.8671864D-28 -3.2931708D-32
 154    6   -930.0697  0.0098493532 -1.3455542D-08 -1.0219958D-15 -2.4725601D-20  1.7550859D-24 -1.8947297D-28 -3.2646803D-32
 154    7   -929.9318  0.0098489764 -1.3455585D-08 -1.0233771D-15 -2.4603308D-20  1.7390409D-24 -1.9265566D-28 -3.2309924D-32
 154    8   -929.7743  0.0098485458 -1.3455634D-08 -1.0249472D-15 -2.4464940D-20  1.7203691D-24 -1.9625271D-28 -3.1917860D-32
 154    9   -929.5970  0.0098480614 -1.3455690D-08 -1.0267031D-15 -2.4311055D-20  1.6989585D-24 -2.0024587D-28 -3.1468566D-32
 154   10   -929.4000  0.0098475232 -1.3455751D-08 -1.0286413D-15 -2.4142372D-20  1.6746733D-24 -2.0461659D-28 -3.0959946D-32
 154   11   -929.1834  0.0098469311 -1.3455819D-08 -1.0307576D-15 -2.3959666D-20  1.6473363D-24 -2.0933934D-28 -3.0385971D-32
 154   12   -928.9471  0.0098462853 -1.3455894D-08 -1.0330484D-15 -2.3763817D-20  1.6168304D-24 -2.1439095D-28 -2.9746984D-32
 154   13   -928.6911  0.0098455856 -1.3455974D-08 -1.0355092D-15 -2.3555802D-20  1.5829790D-24 -2.1974137D-28 -2.9038607D-32
 154   14   -928.4154  0.0098448320 -1.3456061D-08 -1.0381349D-15 -2.3336806D-20  1.5455792D-24 -2.2535617D-28 -2.8255476D-32
 154   15   -928.1201  0.0098440247 -1.3456155D-08 -1.0409217D-15 -2.3108026D-20  1.5044931D-24 -2.3120049D-28 -2.7396283D-32
 154   16   -927.8051  0.0098431635 -1.3456255D-08 -1.0438641D-15 -2.2870895D-20  1.4595112D-24 -2.3723127D-28 -2.6455037D-32
 154   17   -927.4704  0.0098422484 -1.3456362D-08 -1.0469579D-15 -2.2626913D-20  1.4104873D-24 -2.4340701D-28 -2.5430584D-32
 154   18   -927.1161  0.0098412796 -1.3456475D-08 -1.0501981D-15 -2.2377803D-20  1.3572201D-24 -2.4967521D-28 -2.4316683D-32
 154   19   -926.7422  0.0098402569 -1.3456595D-08 -1.0535803D-15 -2.2125407D-20  1.2995783D-24 -2.5598388D-28 -2.3112884D-32
 154   20   -926.3486  0.0098391803 -1.3456721D-08 -1.0570999D-15 -2.1871681D-20  1.2373803D-24 -2.6227438D-28 -2.1814114D-32
 155    0   -909.5170  0.0097835144 -1.3546561D-08 -1.2576833D-15 -3.7708757D-20  1.1037776D-24  3.2440788D-28 -1.6971304D-32
 155    1   -909.4975  0.0097834602 -1.3546569D-08 -1.2579847D-15 -3.7697705D-20  1.1076602D-24  3.2417034D-28 -1.7052663D-32
 155    2   -909.4583  0.0097833519 -1.3546584D-08 -1.2585877D-15 -3.7675458D-20  1.1154367D-24  3.2368998D-28 -1.7216212D-32
 155    3   -909.3996  0.0097831893 -1.3546607D-08 -1.2594916D-15 -3.7641833D-20  1.1270793D-24  3.2296202D-28 -1.7460944D-32
 155    4   -909.3214  0.0097829726 -1.3546637D-08 -1.2606954D-15 -3.7596457D-20  1.1425556D-24  3.2197538D-28 -1.7786086D-32
 155    5   -909.2235  0.0097827016 -1.3546675D-08 -1.2621980D-15 -3.7538812D-20  1.1618273D-24  3.2071574D-28 -1.8190783D-32
 155    6   -909.1061  0.0097823765 -1.3546720D-08 -1.2639982D-15 -3.7468441D-20  1.1848689D-24  3.1916742D-28 -1.8675798D-32
 155    7   -908.9692  0.0097819972 -1.3546773D-08 -1.2660941D-15 -3.7384545D-20  1.2116065D-24  3.1730933D-28 -1.9239309D-32
 155    8   -908.8127  0.0097815637 -1.3546834D-08 -1.2684838D-15 -3.7286418D-20  1.2419715D-24  3.1511879D-28 -1.9878920D-32
 155    9   -908.6366  0.0097810760 -1.3546903D-08 -1.2711641D-15 -3.7173103D-20  1.2758555D-24  3.1256918D-28 -2.0592691D-32
 155   10   -908.4410  0.0097805341 -1.3546979D-08 -1.2741329D-15 -3.7043638D-20  1.3131945D-24  3.0963040D-28 -2.1381163D-32
 155   11   -908.2258  0.0097799381 -1.3547063D-08 -1.2773863D-15 -3.6896955D-20  1.3538417D-24  3.0627202D-28 -2.2239735D-32
 155   12   -907.9911  0.0097792878 -1.3547155D-08 -1.2809205D-15 -3.6731861D-20  1.3976685D-24  3.0245821D-28 -2.3166600D-32
 155   13   -907.7369  0.0097785833 -1.3547255D-08 -1.2847310D-15 -3.6547114D-20  1.4445146D-24  2.9815163D-28 -2.4158509D-32
 155   14   -907.4631  0.0097778247 -1.3547364D-08 -1.2888129D-15 -3.6341388D-20  1.4942101D-24  2.9331197D-28 -2.5213933D-32
 155   15   -907.1698  0.0097770119 -1.3547480D-08 -1.2931604D-15 -3.6113327D-20  1.5465264D-24  2.8790055D-28 -2.6325857D-32
 155   16   -906.8569  0.0097761448 -1.3547604D-08 -1.2977668D-15 -3.5861507D-20  1.6012290D-24  2.8187297D-28 -2.7491192D-32
 155   17   -906.5245  0.0097752236 -1.3547737D-08 -1.3026252D-15 -3.5584440D-20  1.6580500D-24  2.7518492D-28 -2.8703704D-32
 155   18   -906.1726  0.0097742481 -1.3547878D-08 -1.3077278D-15 -3.5280689D-20  1.7167021D-24  2.6779279D-28 -2.9958936D-32
 155   19   -905.8012  0.0097732185 -1.3548027D-08 -1.3130652D-15 -3.4948779D-20  1.7768319D-24  2.5965160D-28 -3.1249438D-32
 155   20   -905.4103  0.0097721346 -1.3548185D-08 -1.3186283D-15 -3.4587235D-20  1.8380851D-24  2.5071567D-28 -3.2567905D-32
 156    0   -888.7612  0.0097159139 -1.3639279D-08 -1.3518997D-15 -2.4082492D-20 -2.7064509D-24 -1.6615308D-29  5.2574890D-32
 156    1   -888.7418  0.0097158593 -1.3639287D-08 -1.3520924D-15 -2.4109575D-20 -2.7066478D-24 -1.5878637D-29  5.2576918D-32
 156    2   -888.7029  0.0097157502 -1.3639303D-08 -1.3524786D-15 -2.4163726D-20 -2.7070107D-24 -1.4406034D-29  5.2579095D-32
 156    3   -888.6446  0.0097155865 -1.3639327D-08 -1.3530595D-15 -2.4244918D-20 -2.7074911D-24 -1.2197940D-29  5.2581633D-32
 156    4   -888.5669  0.0097153683 -1.3639360D-08 -1.3538370D-15 -2.4353226D-20 -2.7080189D-24 -9.2531652D-30  5.2583181D-32
 156    5   -888.4697  0.0097150955 -1.3639401D-08 -1.3548139D-15 -2.4488671D-20 -2.7084515D-24 -5.5726676D-30  5.2578929D-32
 156    6   -888.3532  0.0097147682 -1.3639449D-08 -1.3559933D-15 -2.4651178D-20 -2.7086953D-24 -1.1555873D-30  5.2569241D-32
 156    7   -888.2172  0.0097143863 -1.3639506D-08 -1.3573789D-15 -2.4840784D-20 -2.7085809D-24  3.9949511D-30  5.2549927D-32
 156    8   -888.0617  0.0097139498 -1.3639572D-08 -1.3589759D-15 -2.5057462D-20 -2.7079037D-24  9.8787296D-30  5.2515793D-32
 156    9   -887.8869  0.0097134588 -1.3639645D-08 -1.3607886D-15 -2.5301094D-20 -2.7064881D-24  1.6492366D-29  5.2465435D-32
 156   10   -887.6926  0.0097129132 -1.3639727D-08 -1.3628237D-15 -2.5571628D-20 -2.7040575D-24  2.3832261D-29  5.2390970D-32
 156   11   -887.4789  0.0097123131 -1.3639817D-08 -1.3650870D-15 -2.5868868D-20 -2.7003855D-24  3.1892732D-29  5.2289733D-32
 156   12   -887.2459  0.0097116583 -1.3639915D-08 -1.3675859D-15 -2.6192623D-20 -2.6951656D-24  4.0666955D-29  5.2154917D-32
 156   13   -886.9934  0.0097109491 -1.3640022D-08 -1.3703283D-15 -2.6542543D-20 -2.6880755D-24  5.0143219D-29  5.1979084D-32
 156   14   -886.7215  0.0097101852 -1.3640137D-08 -1.3733220D-15 -2.6918254D-20 -2.6787967D-24  6.0310022D-29  5.1756498D-32
 156   15   -886.4302  0.0097093668 -1.3640261D-08 -1.3765763D-15 -2.7319216D-20 -2.6669679D-24  7.1150909D-29  5.1480137D-32
 156   16   -886.1195  0.0097084938 -1.3640393D-08 -1.3801005D-15 -2.7744792D-20 -2.6521957D-24  8.2645545D-29  5.1141274D-32
 156   17   -885.7894  0.0097075663 -1.3640534D-08 -1.3839043D-15 -2.8194141D-20 -2.6341073D-24  9.4769528D-29  5.0733571D-32
 156   18   -885.4400  0.0097065841 -1.3640684D-08 -1.3879984D-15 -2.8666351D-20 -2.6122536D-24  1.0749382D-28  5.0246054D-32
 156   19   -885.0711  0.0097055474 -1.3640842D-08 -1.3923933D-15 -2.9160278D-20 -2.5862281D-24  1.2078513D-28  4.9672605D-32
 156   20   -884.6829  0.0097044562 -1.3641010D-08 -1.3971000D-15 -2.9674493D-20 -2.5555835D-24  1.3459985D-28  4.9002188D-32
 157    0   -868.2174  0.0096476843 -1.3732738D-08 -1.6296289D-15 -1.5063685D-20  6.3054200D-25 -3.8150633D-28 -1.9076736D-32
 157    1   -868.1981  0.0096476294 -1.3732748D-08 -1.6297493D-15 -1.5057419D-20  6.2595811D-25 -3.8177216D-28 -1.8983183D-32
 157    2   -868.1595  0.0096475195 -1.3732767D-08 -1.6299901D-15 -1.5044994D-20  6.1679215D-25 -3.8230113D-28 -1.8796190D-32
 157    3   -868.1017  0.0096473547 -1.3732797D-08 -1.6303510D-15 -1.5026687D-20  6.0301429D-25 -3.8308509D-28 -1.8514895D-32
 157    4   -868.0245  0.0096471350 -1.3732836D-08 -1.6308314D-15 -1.5002920D-20  5.8459773D-25 -3.8411158D-28 -1.8138774D-32
 157    5   -867.9280  0.0096468603 -1.3732885D-08 -1.6314310D-15 -1.4974281D-20  5.6151679D-25 -3.8536406D-28 -1.7667959D-32
 157    6   -867.8123  0.0096465307 -1.3732944D-08 -1.6321489D-15 -1.4941429D-20  5.3371584D-25 -3.8682477D-28 -1.7100585D-32
 157    7   -867.6772  0.0096461462 -1.3733012D-08 -1.6329847D-15 -1.4905197D-20  5.0115569D-25 -3.8846803D-28 -1.6436264D-32
 157    8   -867.5229  0.0096457068 -1.3733091D-08 -1.6339374D-15 -1.4866617D-20  4.6377539D-25 -3.9026618D-28 -1.5673387D-32
 157    9   -867.3493  0.0096452124 -1.3733179D-08 -1.6350061D-15 -1.4826748D-20  4.2150642D-25 -3.9218699D-28 -1.4810119D-32
 157   10   -867.1564  0.0096446630 -1.3733277D-08 -1.6361907D-15 -1.4786964D-20  3.7433084D-25 -3.9419266D-28 -1.3847818D-32
 157   11   -866.9442  0.0096440588 -1.3733385D-08 -1.6374904D-15 -1.4748657D-20  3.2216834D-25 -3.9624390D-28 -1.2784031D-32
 157   12   -866.7127  0.0096433996 -1.3733503D-08 -1.6389044D-15 -1.4713423D-20  2.6495136D-25 -3.9829307D-28 -1.1615625D-32
 157   13   -866.4620  0.0096426854 -1.3733631D-08 -1.6404329D-15 -1.4683032D-20  2.0265702D-25 -4.0029141D-28 -1.0344812D-32
 157   14   -866.1920  0.0096419163 -1.3733769D-08 -1.6420761D-15 -1.4659395D-20  1.3525616D-25 -4.0218472D-28 -8.9703217D-33
 157   15   -865.9028  0.0096410923 -1.3733917D-08 -1.6438342D-15 -1.4644552D-20  6.2693345D-26 -4.0391224D-28 -7.4895929D-33
 157   16   -865.5943  0.0096402133 -1.3734074D-08 -1.6457084D-15 -1.4640718D-20 -1.4997579D-26 -4.0541334D-28 -5.9052404D-33
 157   17   -865.2665  0.0096392794 -1.3734242D-08 -1.6477000D-15 -1.4650307D-20 -9.7831336D-26 -4.0661752D-28 -4.2155436D-33
 157   18   -864.9195  0.0096382905 -1.3734421D-08 -1.6498112D-15 -1.4675791D-20 -1.8577103D-25 -4.0745512D-28 -2.4218465D-33
 157   19   -864.5533  0.0096372467 -1.3734609D-08 -1.6520451D-15 -1.4719953D-20 -2.7871841D-25 -4.0784652D-28 -5.2687127D-34
 157   20   -864.1678  0.0096361479 -1.3734807D-08 -1.6544053D-15 -1.4785477D-20 -3.7659783D-25 -4.0771435D-28  1.4685677D-33
 158    0   -847.8871  0.0095788241 -1.3826965D-08 -1.9164343D-15 -4.2877601D-20  1.4756165D-24  2.3825264D-28 -4.1156166D-32
 158    1   -847.8680  0.0095787688 -1.3826977D-08 -1.9167772D-15 -4.2862830D-20  1.4784759D-24  2.3767631D-28 -4.1216195D-32
 158    2   -847.8297  0.0095786582 -1.3827000D-08 -1.9174628D-15 -4.2833219D-20  1.4841637D-24  2.3652093D-28 -4.1334890D-32
 158    3   -847.7722  0.0095784923 -1.3827034D-08 -1.9184902D-15 -4.2788544D-20  1.4926437D-24  2.3478041D-28 -4.1512353D-32
 158    4   -847.6956  0.0095782710 -1.3827080D-08 -1.9198585D-15 -4.2728626D-20  1.5038580D-24  2.3244960D-28 -4.1746819D-32
 158    5   -847.5998  0.0095779945 -1.3827138D-08 -1.9215661D-15 -4.2653084D-20  1.5177139D-24  2.2951753D-28 -4.2036198D-32
 158    6   -847.4848  0.0095776626 -1.3827207D-08 -1.9236113D-15 -4.2561518D-20  1.5341165D-24  2.2597111D-28 -4.2379599D-32
 158    7   -847.3508  0.0095772755 -1.3827288D-08 -1.9259917D-15 -4.2453485D-20  1.5529221D-24  2.2179973D-28 -4.2772216D-32
 158    8   -847.1975  0.0095768330 -1.3827381D-08 -1.9287048D-15 -4.2328394D-20  1.5739835D-24  2.1698366D-28 -4.3211871D-32
 158    9   -847.0251  0.0095763352 -1.3827485D-08 -1.9317474D-15 -4.2185693D-20  1.5971289D-24  2.1150832D-28 -4.3694936D-32
 158   10   -846.8336  0.0095757821 -1.3827601D-08 -1.9351157D-15 -4.2024709D-20  1.6221375D-24  2.0535432D-28 -4.4216299D-32
 158   11   -846.6230  0.0095751737 -1.3827729D-08 -1.9388060D-15 -4.1844821D-20  1.6487931D-24  1.9850289D-28 -4.4771504D-32
 158   12   -846.3932  0.0095745100 -1.3827868D-08 -1.9428135D-15 -4.1645259D-20  1.6768329D-24  1.9093124D-28 -4.5354833D-32
 158   13   -846.1442  0.0095737909 -1.3828020D-08 -1.9471333D-15 -4.1425354D-20  1.7059720D-24  1.8262107D-28 -4.5960250D-32
 158   14   -845.8762  0.0095730165 -1.3828184D-08 -1.9517594D-15 -4.1184457D-20  1.7358860D-24  1.7355356D-28 -4.6580388D-32
 158   15   -845.5890  0.0095721868 -1.3828360D-08 -1.9566859D-15 -4.0921766D-20  1.7662433D-24  1.6370411D-28 -4.7208962D-32
 158   16   -845.2827  0.0095713018 -1.3828548D-08 -1.9619057D-15 -4.0636682D-20  1.7966584D-24  1.5305720D-28 -4.7837842D-32
 158   17   -844.9573  0.0095703615 -1.3828748D-08 -1.9674113D-15 -4.0328675D-20  1.8267117D-24  1.4159767D-28 -4.8456842D-32
 158   18   -844.6128  0.0095693658 -1.3828961D-08 -1.9731950D-15 -3.9997207D-20  1.8559796D-24  1.2930979D-28 -4.9057900D-32
 158   19   -844.2492  0.0095683148 -1.3829186D-08 -1.9792474D-15 -3.9641857D-20  1.8839507D-24  1.1618316D-28 -4.9629285D-32
 158   20   -843.8665  0.0095672084 -1.3829424D-08 -1.9855600D-15 -3.9262367D-20  1.9101807D-24  1.0220889D-28 -5.0163755D-32
 159    0   -827.7717  0.0095093279 -1.3923705D-08 -2.2051454D-15 -4.9653516D-20 -2.2239695D-24  2.4433157D-28  3.9934039D-32
 159    1   -827.7527  0.0095092723 -1.3923718D-08 -2.2055427D-15 -4.9675751D-20 -2.2210370D-24  2.4489005D-28  3.9873676D-32
 159    2   -827.7146  0.0095091609 -1.3923744D-08 -2.2063379D-15 -4.9720080D-20 -2.2151414D-24  2.4600410D-28  3.9751119D-32
 159    3   -827.6576  0.0095089938 -1.3923784D-08 -2.2075321D-15 -4.9786430D-20 -2.2062541D-24  2.4767062D-28  3.9567339D-32
 159    4   -827.5815  0.0095087710 -1.3923837D-08 -2.2091265D-15 -4.9874438D-20 -2.1943219D-24  2.4988019D-28  3.9320429D-32
 159    5   -827.4864  0.0095084925 -1.3923903D-08 -2.2111238D-15 -4.9983779D-20 -2.1792404D-24  2.5262068D-28  3.9007500D-32
 159    6   -827.3723  0.0095081583 -1.3923983D-08 -2.2135261D-15 -5.0113974D-20 -2.1609302D-24  2.5588109D-28  3.8627383D-32
 159    7   -827.2392  0.0095077685 -1.3924076D-08 -2.2163367D-15 -5.0264497D-20 -2.1392797D-24  2.5964464D-28  3.8178685D-32
 159    8   -827.0871  0.0095073229 -1.3924183D-08 -2.2195589D-15 -5.0434624D-20 -2.1141603D-24  2.6389174D-28  3.7658214D-32
 159    9   -826.9160  0.0095068216 -1.3924303D-08 -2.2231972D-15 -5.0623608D-20 -2.0853932D-24  2.6859879D-28  3.7060255D-32
 159   10   -826.7258  0.0095062647 -1.3924436D-08 -2.2272553D-15 -5.0830531D-20 -2.0528613D-24  2.7374103D-28  3.6386256D-32
 159   11   -826.5167  0.0095056520 -1.3924583D-08 -2.2317384D-15 -5.1054344D-20 -2.0163508D-24  2.7928508D-28  3.5627478D-32
 159   12   -826.2886  0.0095049836 -1.3924744D-08 -2.2366510D-15 -5.1293871D-20 -1.9757123D-24  2.8520043D-28  3.4783606D-32
 159   13   -826.0415  0.0095042595 -1.3924919D-08 -2.2419990D-15 -5.1547826D-20 -1.9307222D-24  2.9144756D-28  3.3848828D-32
 159   14   -825.7754  0.0095034797 -1.3925107D-08 -2.2477873D-15 -5.1814662D-20 -1.8812187D-24  2.9798070D-28  3.2820695D-32
 159   15   -825.4903  0.0095026442 -1.3925310D-08 -2.2540218D-15 -5.2092771D-20 -1.8269635D-24  3.0475434D-28  3.1692017D-32
 159   16   -825.1862  0.0095017530 -1.3925527D-08 -2.2607083D-15 -5.2380402D-20 -1.7677755D-24  3.1171724D-28  3.0461743D-32
 159   17   -824.8631  0.0095008060 -1.3925758D-08 -2.2678521D-15 -5.2675469D-20 -1.7034583D-24  3.1880824D-28  2.9123635D-32
 159   18   -824.5211  0.0094998034 -1.3926003D-08 -2.2754591D-15 -5.2975840D-20 -1.6338259D-24  3.2596594D-28  2.7675689D-32
 159   19   -824.1602  0.0094987450 -1.3926263D-08 -2.2835347D-15 -5.3279173D-20 -1.5586820D-24  3.3312084D-28  2.6111762D-32
 159   20   -823.7802  0.0094976309 -1.3926537D-08 -2.2920839D-15 -5.3582831D-20 -1.4778628D-24  3.4019602D-28  2.4429048D-32
 160    0   -807.8726  0.0094391843 -1.4023903D-08 -2.6741306D-15 -3.4640649D-20 -1.0540606D-24 -2.9809241D-28  2.1652018D-32
 160    1   -807.8537  0.0094391282 -1.4023920D-08 -2.6744080D-15 -3.4651218D-20 -1.0576204D-24 -2.9778881D-28  2.1731262D-32
 160    2   -807.8159  0.0094390160 -1.4023952D-08 -2.6749624D-15 -3.4672430D-20 -1.0647689D-24 -2.9717805D-28  2.1891749D-32
 160    3   -807.7593  0.0094388477 -1.4024000D-08 -2.6757950D-15 -3.4704555D-20 -1.0754522D-24 -2.9625318D-28  2.2131711D-32
 160    4   -807.6838  0.0094386234 -1.4024064D-08 -2.6769062D-15 -3.4747839D-20 -1.0896457D-24 -2.9500573D-28  2.2449485D-32
 160    5   -807.5894  0.0094383429 -1.4024144D-08 -2.6782972D-15 -3.4802775D-20 -1.1072962D-24 -2.9341970D-28  2.2844754D-32
 160    6   -807.4762  0.0094380063 -1.4024241D-08 -2.6799694D-15 -3.4869837D-20 -1.1283445D-24 -2.9148140D-28  2.3315315D-32
 160    7   -807.3440  0.0094376136 -1.4024353D-08 -2.6819242D-15 -3.4949692D-20 -1.1527413D-24 -2.8916935D-28  2.3862186D-32
 160    8   -807.1930  0.0094371648 -1.4024482D-08 -2.6841641D-15 -3.5043015D-20 -1.1803688D-24 -2.8646186D-28  2.4480708D-32
 160    9   -807.0232  0.0094366599 -1.4024627D-08 -2.6866910D-15 -3.5150629D-20 -1.2111397D-24 -2.8333357D-28  2.5169667D-32
 160   10   -806.8344  0.0094360990 -1.4024788D-08 -2.6895080D-15 -3.5273444D-20 -1.2449191D-24 -2.7975691D-28  2.5925343D-32
 160   11   -806.6268  0.0094354819 -1.4024966D-08 -2.6926181D-15 -3.5412404D-20 -1.2815855D-24 -2.7570140D-28  2.6745579D-32
 160   12   -806.4004  0.0094348087 -1.4025160D-08 -2.6960251D-15 -3.5568577D-20 -1.3209662D-24 -2.7113303D-28  2.7626870D-32
 160   13   -806.1551  0.0094340793 -1.4025371D-08 -2.6997333D-15 -3.5743018D-20 -1.3628645D-24 -2.6602033D-28  2.8563449D-32
 160   14   -805.8910  0.0094332939 -1.4025597D-08 -2.7037474D-15 -3.5936931D-20 -1.4070690D-24 -2.6032470D-28  2.9550670D-32
 160   15   -805.6080  0.0094324524 -1.4025841D-08 -2.7080725D-15 -3.6151468D-20 -1.4533781D-24 -2.5400967D-28  3.0586295D-32
 160   16   -805.3062  0.0094315547 -1.4026101D-08 -2.7127150D-15 -3.6387895D-20 -1.5014746D-24 -2.4703716D-28  3.1660039D-32
 160   17   -804.9855  0.0094306009 -1.4026378D-08 -2.7176813D-15 -3.6647374D-20 -1.5510951D-24 -2.3936980D-28  3.2767442D-32
 160   18   -804.6460  0.0094295910 -1.4026672D-08 -2.7229789D-15 -3.6931170D-20 -1.6018914D-24 -2.3096962D-28  3.3900329D-32
 160   19   -804.2877  0.0094285250 -1.4026983D-08 -2.7286158D-15 -3.7240478D-20 -1.6535198D-24 -2.2179655D-28  3.5052666D-32
 160   20   -803.9106  0.0094274028 -1.4027310D-08 -2.7346010D-15 -3.7576406D-20 -1.7055535D-24 -2.1181865D-28  3.6212064D-32
 161    0   -788.1912  0.0093683750 -1.4127321D-08 -3.1819045D-15 -4.0548927D-20  1.7666829D-24 -1.2941951D-28 -4.2820121D-32
 161    1   -788.1725  0.0093683185 -1.4127340D-08 -3.1822290D-15 -4.0531252D-20  1.7651365D-24 -1.3001900D-28 -4.2787410D-32
 161    2   -788.1350  0.0093682055 -1.4127378D-08 -3.1828771D-15 -4.0495990D-20  1.7619962D-24 -1.3121593D-28 -4.2720513D-32
 161    3   -788.0788  0.0093680359 -1.4127436D-08 -3.1838484D-15 -4.0443219D-20  1.7572407D-24 -1.3300761D-28 -4.2619985D-32
 161    4   -788.0039  0.0093678099 -1.4127512D-08 -3.1851415D-15 -4.0373042D-20  1.7508024D-24 -1.3539078D-28 -4.2483076D-32
 161    5   -787.9102  0.0093675274 -1.4127608D-08 -3.1867545D-15 -4.0285726D-20  1.7425764D-24 -1.3835732D-28 -4.2307382D-32
 161    6   -787.7978  0.0093671883 -1.4127722D-08 -3.1886858D-15 -4.0181473D-20  1.7324905D-24 -1.4190294D-28 -4.2092491D-32
 161    7   -787.6666  0.0093667927 -1.4127856D-08 -3.1909326D-15 -4.0060599D-20  1.7203989D-24 -1.4601621D-28 -4.1835487D-32
 161    8   -787.5168  0.0093663406 -1.4128010D-08 -3.1934921D-15 -3.9923569D-20  1.7061561D-24 -1.5068369D-28 -4.1531497D-32
 161    9   -787.3482  0.0093658320 -1.4128182D-08 -3.1963611D-15 -3.9770734D-20  1.6896044D-24 -1.5589556D-28 -4.1177602D-32
 161   10   -787.1609  0.0093652669 -1.4128374D-08 -3.1995359D-15 -3.9602712D-20  1.6705489D-24 -1.6163226D-28 -4.0770255D-32
 161   11   -786.9548  0.0093646452 -1.4128585D-08 -3.2030130D-15 -3.9420138D-20  1.6488026D-24 -1.6787537D-28 -4.0304152D-32
 161   12   -786.7301  0.0093639670 -1.4128816D-08 -3.2067878D-15 -3.9223748D-20  1.6241468D-24 -1.7460238D-28 -3.9775513D-32
 161   13   -786.4866  0.0093632323 -1.4129066D-08 -3.2108563D-15 -3.9014409D-20  1.5963479D-24 -1.8178704D-28 -3.9177824D-32
 161   14   -786.2245  0.0093624411 -1.4129336D-08 -3.2152134D-15 -3.8793093D-20  1.5651656D-24 -1.8940055D-28 -3.8506860D-32
 161   15   -785.9436  0.0093615933 -1.4129626D-08 -3.2198546D-15 -3.8560918D-20  1.5303446D-24 -1.9740858D-28 -3.7755864D-32
 161   16   -785.6441  0.0093606890 -1.4129935D-08 -3.2247749D-15 -3.8319153D-20  1.4916456D-24 -2.0577298D-28 -3.6921348D-32
 161   17   -785.3258  0.0093597282 -1.4130264D-08 -3.2299692D-15 -3.8069188D-20  1.4487704D-24 -2.1445039D-28 -3.5994344D-32
 161   18   -784.9889  0.0093587108 -1.4130614D-08 -3.2354325D-15 -3.7812637D-20  1.4014736D-24 -2.2339248D-28 -3.4971067D-32
 161   19   -784.6333  0.0093576368 -1.4130983D-08 -3.2411600D-15 -3.7551236D-20  1.3494939D-24 -2.3254713D-28 -3.3845586D-32
 161   20   -784.2590  0.0093565064 -1.4131372D-08 -3.2471470D-15 -3.7286998D-20  1.2925676D-24 -2.4185335D-28 -3.2612129D-32
 162    0   -768.7291  0.0092968822 -1.4234041D-08 -3.6109081D-15 -5.7395225D-20  2.0436896D-25  3.0672370D-28 -1.2543099D-32
 162    1   -768.7105  0.0092968253 -1.4234062D-08 -3.6113674D-15 -5.7393146D-20  2.0806073D-25  3.0654727D-28 -1.2629408D-32
 162    2   -768.6733  0.0092967114 -1.4234106D-08 -3.6122855D-15 -5.7388921D-20  2.1540095D-25  3.0619156D-28 -1.2798432D-32
 162    3   -768.6175  0.0092965406 -1.4234171D-08 -3.6136628D-15 -5.7382299D-20  2.2641646D-25  3.0564810D-28 -1.3054639D-32
 162    4   -768.5432  0.0092963128 -1.4234257D-08 -3.6154989D-15 -5.7372921D-20  2.4106962D-25  3.0490755D-28 -1.3394204D-32
 162    5   -768.4502  0.0092960282 -1.4234366D-08 -3.6177936D-15 -5.7360426D-20  2.5933966D-25  3.0395535D-28 -1.3818527D-32
 162    6   -768.3387  0.0092956865 -1.4234496D-08 -3.6205464D-15 -5.7344196D-20  2.8117845D-25  3.0277356D-28 -1.4324711D-32
 162    7   -768.2085  0.0092952880 -1.4234648D-08 -3.6237572D-15 -5.7323611D-20  3.0655651D-25  3.0133953D-28 -1.4913888D-32
 162    8   -768.0598  0.0092948325 -1.4234822D-08 -3.6274251D-15 -5.7297948D-20  3.3540604D-25  2.9963192D-28 -1.5582790D-32
 162    9   -767.8925  0.0092943200 -1.4235018D-08 -3.6315494D-15 -5.7266333D-20  3.6765104D-25  2.9762256D-28 -1.6329837D-32
 162   10   -767.7066  0.0092937506 -1.4235236D-08 -3.6361292D-15 -5.7227747D-20  4.0322740D-25  2.9527805D-28 -1.7155122D-32
 162   11   -767.5022  0.0092931242 -1.4235477D-08 -3.6411632D-15 -5.7181284D-20  4.4202710D-25  2.9256702D-28 -1.8054989D-32
 162   12   -767.2791  0.0092924409 -1.4235739D-08 -3.6466500D-15 -5.7125729D-20  4.8393245D-25  2.8945224D-28 -1.9027000D-32
 162   13   -767.0375  0.0092917007 -1.4236024D-08 -3.6525876D-15 -5.7059873D-20  5.2880816D-25  2.8589376D-28 -2.0067484D-32
 162   14   -766.7774  0.0092909034 -1.4236331D-08 -3.6589741D-15 -5.6982499D-20  5.7650112D-25  2.8185215D-28 -2.1173606D-32
 162   15   -766.4987  0.0092900492 -1.4236660D-08 -3.6658067D-15 -5.6892237D-20  6.2683887D-25  2.7728214D-28 -2.2341765D-32
 162   16   -766.2014  0.0092891381 -1.4237013D-08 -3.6730823D-15 -5.6787720D-20  6.7957454D-25  2.7214182D-28 -2.3563235D-32
 162   17   -765.8856  0.0092881700 -1.4237388D-08 -3.6807973D-15 -5.6667510D-20  7.3450704D-25  2.6638063D-28 -2.4837936D-32
 162   18   -765.5512  0.0092871449 -1.4237786D-08 -3.6889476D-15 -5.6530152D-20  7.9135409D-25  2.5995496D-28 -2.6155711D-32
 162   19   -765.1983  0.0092860628 -1.4238207D-08 -3.6975285D-15 -5.6374223D-20  8.4982089D-25  2.5281610D-28 -2.7512194D-32
 162   20   -764.8269  0.0092849237 -1.4238651D-08 -3.7065345D-15 -5.6198242D-20  9.0956129D-25  2.4491709D-28 -2.8898096D-32
 163    0   -749.4878  0.0092246895 -1.4344751D-08 -4.0788326D-15 -5.5530539D-20 -2.3570314D-24  8.7672371D-29  4.7452572D-32
 163    1   -749.4693  0.0092246321 -1.4344776D-08 -4.0792769D-15 -5.5554121D-20 -2.3559749D-24  8.8336751D-29  4.7430488D-32
 163    2   -749.4324  0.0092245173 -1.4344825D-08 -4.0801663D-15 -5.5601227D-20 -2.3538289D-24  8.9664213D-29  4.7385713D-32
 163    3   -749.3771  0.0092243452 -1.4344898D-08 -4.0815015D-15 -5.5671786D-20 -2.3505732D-24  9.1653221D-29  4.7318662D-32
 163    4   -749.3033  0.0092241157 -1.4344996D-08 -4.0832845D-15 -5.5765707D-20 -2.3461101D-24  9.4300642D-29  4.7226274D-32
 163    5   -749.2111  0.0092238288 -1.4345119D-08 -4.0855175D-15 -5.5882898D-20 -2.3403526D-24  9.7602768D-29  4.7106213D-32
 163    6   -749.1004  0.0092234845 -1.4345266D-08 -4.0882032D-15 -5.6023081D-20 -2.3331811D-24  1.0155292D-28  4.6955903D-32
 163    7   -748.9712  0.0092230828 -1.4345438D-08 -4.0913451D-15 -5.6186104D-20 -2.3244558D-24  1.0614585D-28  4.6772481D-32
 163    8   -748.8237  0.0092226238 -1.4345634D-08 -4.0949469D-15 -5.6371655D-20 -2.3140214D-24  1.1137247D-28  4.6551874D-32
 163    9   -748.6577  0.0092221073 -1.4345855D-08 -4.0990131D-15 -5.6579378D-20 -2.3016799D-24  1.1722239D-28  4.6289667D-32
 163   10   -748.4732  0.0092215335 -1.4346101D-08 -4.1035486D-15 -5.6808798D-20 -2.2872243D-24  1.2368058D-28  4.5980246D-32
 163   11   -748.2704  0.0092209022 -1.4346372D-08 -4.1085588D-15 -5.7059489D-20 -2.2704368D-24  1.3073428D-28  4.5619819D-32
 163   12   -748.0491  0.0092202136 -1.4346668D-08 -4.1140497D-15 -5.7330803D-20 -2.2510538D-24  1.3836370D-28  4.5200408D-32
 163   13   -747.8094  0.0092194676 -1.4346989D-08 -4.1200272D-15 -5.7621992D-20 -2.2288359D-24  1.4654687D-28  4.4717770D-32
 163   14   -747.5512  0.0092186641 -1.4347336D-08 -4.1264983D-15 -5.7932304D-20 -2.2034758D-24  1.5525785D-28  4.4163840D-32
 163   15   -747.2747  0.0092178033 -1.4347708D-08 -4.1334699D-15 -5.8260663D-20 -2.1747022D-24  1.6446616D-28  4.3532729D-32
 163   16   -746.9797  0.0092168850 -1.4348105D-08 -4.1409495D-15 -5.8606058D-20 -2.1421884D-24  1.7413880D-28  4.2816541D-32
 163   17   -746.6664  0.0092159093 -1.4348527D-08 -4.1489445D-15 -5.8967149D-20 -2.1056378D-24  1.8423427D-28  4.2008174D-32
 163   18   -746.3346  0.0092148762 -1.4348976D-08 -4.1574629D-15 -5.9342549D-20 -2.0647062D-24  1.9470691D-28  4.1099154D-32
 163   19   -745.9845  0.0092137857 -1.4349450D-08 -4.1665126D-15 -5.9730524D-20 -2.0190702D-24  2.0550504D-28  4.0081217D-32
 163   20   -745.6159  0.0092126377 -1.4349951D-08 -4.1761016D-15 -6.0129301D-20 -1.9684128D-24  2.1656973D-28  3.8948443D-32
 164    0   -730.4688  0.0091517771 -1.4459885D-08 -4.6869476D-15 -4.4606167D-20 -7.0090328D-25 -4.0265982D-28  6.9886881D-33
 164    1   -730.4505  0.0091517193 -1.4459913D-08 -4.6873044D-15 -4.4613215D-20 -7.0574193D-25 -4.0256097D-28  7.1049384D-33
 164    2   -730.4139  0.0091516036 -1.4459969D-08 -4.6880184D-15 -4.4627448D-20 -7.1540094D-25 -4.0235806D-28  7.3368463D-33
 164    3   -730.3590  0.0091514301 -1.4460054D-08 -4.6890896D-15 -4.4649119D-20 -7.2988250D-25 -4.0204304D-28  7.6848769D-33
 164    4   -730.2858  0.0091511987 -1.4460166D-08 -4.6905190D-15 -4.4678705D-20 -7.4916026D-25 -4.0159961D-28  8.1476433D-33
 164    5   -730.1943  0.0091509095 -1.4460307D-08 -4.6923068D-15 -4.4716758D-20 -7.7324750D-25 -4.0100937D-28  8.7269107D-33
 164    6   -730.0845  0.0091505624 -1.4460476D-08 -4.6944543D-15 -4.4764022D-20 -8.0209066D-25 -4.0024678D-28  9.4206364D-33
 164    7   -729.9563  0.0091501575 -1.4460673D-08 -4.6969628D-15 -4.4821350D-20 -8.3566526D-25 -3.9928402D-28  1.0228999D-32
 164    8   -729.8099  0.0091496948 -1.4460899D-08 -4.6998335D-15 -4.4889745D-20 -8.7394653D-25 -3.9808610D-28  1.1152071D-32
 164    9   -729.6453  0.0091491742 -1.4461153D-08 -4.7030685D-15 -4.4970345D-20 -9.1685756D-25 -3.9661570D-28  1.2187000D-32
 164   10   -729.4623  0.0091485958 -1.4461435D-08 -4.7066697D-15 -4.5064384D-20 -9.6435215D-25 -3.9482962D-28  1.3334530D-32
 164   11   -729.2610  0.0091479594 -1.4461746D-08 -4.7106402D-15 -4.5173317D-20 -1.0163251D-24 -3.9267989D-28  1.4591558D-32
 164   12   -729.0415  0.0091472653 -1.4462085D-08 -4.7149828D-15 -4.5298656D-20 -1.0726941D-24 -3.9011269D-28  1.5958250D-32
 164   13   -728.8037  0.0091465132 -1.4462453D-08 -4.7197013D-15 -4.5442088D-20 -1.1333132D-24 -3.8707410D-28  1.7429648D-32
 164   14   -728.5476  0.0091457033 -1.4462850D-08 -4.7247999D-15 -4.5605264D-20 -1.1980431D-24 -3.8350460D-28  1.9003595D-32
 164   15   -728.2732  0.0091448355 -1.4463275D-08 -4.7302835D-15 -4.5790136D-20 -1.2666999D-24 -3.7933739D-28  2.0676792D-32
 164   16   -727.9806  0.0091439099 -1.4463730D-08 -4.7361578D-15 -4.5998614D-20 -1.3390832D-24 -3.7450674D-28  2.2446133D-32
 164   17   -727.6697  0.0091429263 -1.4464213D-08 -4.7424294D-15 -4.6232724D-20 -1.4149218D-24 -3.6894271D-28  2.4304098D-32
 164   18   -727.3406  0.0091418849 -1.4464726D-08 -4.7491056D-15 -4.6494539D-20 -1.4939373D-24 -3.6257226D-28  2.6246512D-32
 164   19   -726.9932  0.0091407855 -1.4465267D-08 -4.7561947D-15 -4.6786191D-20 -1.5757851D-24 -3.5532203D-28  2.8263894D-32
 164   20   -726.6276  0.0091396283 -1.4465839D-08 -4.7637062D-15 -4.7109792D-20 -1.6600836D-24 -3.4711596D-28  3.0350036D-32
 165    0   -711.6738  0.0090781215 -1.4579449D-08 -5.3774207D-15 -5.9050141D-20  3.2246335D-24  1.0959654D-28 -6.8670943D-32
 165    1   -711.6556  0.0090780632 -1.4579482D-08 -5.3778930D-15 -5.9017892D-20  3.2259441D-24  1.0863567D-28 -6.8697058D-32
 165    2   -711.6193  0.0090779465 -1.4579546D-08 -5.3788368D-15 -5.8953344D-20  3.2285356D-24  1.0671088D-28 -6.8749801D-32
 165    3   -711.5649  0.0090777716 -1.4579643D-08 -5.3802505D-15 -5.8856434D-20  3.2323272D-24  1.0382181D-28 -6.8826201D-32
 165    4   -711.4922  0.0090775383 -1.4579772D-08 -5.3821318D-15 -5.8727049D-20  3.2372154D-24  9.9964797D-29 -6.8924418D-32
 165    5   -711.4015  0.0090772467 -1.4579934D-08 -5.3844777D-15 -5.8565044D-20  3.2430667D-24  9.5135821D-29 -6.9040299D-32
 165    6   -711.2925  0.0090768968 -1.4580127D-08 -5.3872841D-15 -5.8370257D-20  3.2497050D-24  8.9331144D-29 -6.9171448D-32
 165    7   -711.1655  0.0090764885 -1.4580354D-08 -5.3905465D-15 -5.8142496D-20  3.2569315D-24  8.2543854D-29 -6.9313302D-32
 165    8   -711.0202  0.0090760220 -1.4580613D-08 -5.3942592D-15 -5.7881642D-20  3.2644724D-24  7.4773693D-29 -6.9456749D-32
 165    9   -710.8569  0.0090754971 -1.4580904D-08 -5.3984162D-15 -5.7587462D-20  3.2720844D-24  6.6011853D-29 -6.9600988D-32
 165   10   -710.6754  0.0090749138 -1.4581228D-08 -5.4030101D-15 -5.7259906D-20  3.2794228D-24  5.6258439D-29 -6.9734199D-32
 165   11   -710.4757  0.0090742722 -1.4581585D-08 -5.4080329D-15 -5.6898800D-20  3.2861265D-24  4.5511040D-29 -6.9849089D-32
 165   12   -710.2580  0.0090735723 -1.4581974D-08 -5.4134764D-15 -5.6504109D-20  3.2918439D-24  3.3768617D-29 -6.9939179D-32
 165   13   -710.0221  0.0090728140 -1.4582397D-08 -5.4193305D-15 -5.6075843D-20  3.2961143D-24  2.1033077D-29 -6.9992091D-32
 165   14   -709.7680  0.0090719974 -1.4582852D-08 -5.4255852D-15 -5.5614212D-20  3.2985016D-24  7.3130387D-30 -6.9999776D-32
 165   15   -709.4959  0.0090711224 -1.4583341D-08 -5.4322291D-15 -5.5119390D-20  3.2984829D-24 -7.3819808D-30 -6.9947429D-32
 165   16   -709.2056  0.0090701891 -1.4583863D-08 -5.4392507D-15 -5.4591834D-20  3.2955677D-24 -2.3038536D-29 -6.9826487D-32
 165   17   -708.8972  0.0090691974 -1.4584418D-08 -5.4466372D-15 -5.4032074D-20  3.2891775D-24 -3.9634349D-29 -6.9623397D-32
 165   18   -708.5708  0.0090681473 -1.4585007D-08 -5.4543753D-15 -5.3440929D-20  3.2787280D-24 -5.7143370D-29 -6.9323801D-32
 165   19   -708.2262  0.0090670388 -1.4585629D-08 -5.4624508D-15 -5.2819309D-20  3.2635936D-24 -7.5531002D-29 -6.8912759D-32
 165   20   -707.8635  0.0090658719 -1.4586285D-08 -5.4708498D-15 -5.2168558D-20  3.2431565D-24 -9.4754902D-29 -6.8378411D-32
 166    0   -693.1044  0.0090036970 -1.4703474D-08 -5.8036095D-15 -6.1001346D-20 -1.0013666D-24  4.5359388D-28  3.1385940D-32
 166    1   -693.0864  0.0090036382 -1.4703509D-08 -5.8040976D-15 -6.1011369D-20 -9.9591776D-25  4.5403348D-28  3.1255479D-32
 166    2   -693.0504  0.0090035206 -1.4703579D-08 -5.8050738D-15 -6.1031169D-20 -9.8501857D-25  4.5490517D-28  3.0994866D-32
 166    3   -692.9964  0.0090033441 -1.4703683D-08 -5.8065390D-15 -6.1060474D-20 -9.6861349D-25  4.5619849D-28  3.0600959D-32
 166    4   -692.9243  0.0090031089 -1.4703823D-08 -5.8084935D-15 -6.1098775D-20 -9.4667652D-25  4.5789637D-28  3.0074761D-32
 166    5   -692.8343  0.0090028148 -1.4703997D-08 -5.8109384D-15 -6.1145438D-20 -9.1913778D-25  4.5997986D-28  2.9414281D-32
 166    6   -692.7263  0.0090024619 -1.4704206D-08 -5.8138748D-15 -6.1199585D-20 -8.8592205D-25  4.6241640D-28  2.8616953D-32
 166    7   -692.6002  0.0090020502 -1.4704451D-08 -5.8173035D-15 -6.1260234D-20 -8.4697975D-25  4.6517549D-28  2.7684381D-32
 166    8   -692.4562  0.0090015796 -1.4704730D-08 -5.8212265D-15 -6.1326196D-20 -8.0216260D-25  4.6821602D-28  2.6609181D-32
 166    9   -692.2942  0.0090010503 -1.4705044D-08 -5.8256445D-15 -6.1396126D-20 -7.5141820D-25  4.7149190D-28  2.5392747D-32
 166   10   -692.1142  0.0090004621 -1.4705394D-08 -5.8305591D-15 -6.1468442D-20 -6.9463470D-25  4.7495214D-28  2.4032029D-32
 166   11   -691.9162  0.0089998150 -1.4705779D-08 -5.8359715D-15 -6.1541357D-20 -6.3170388D-25  4.7853653D-28  2.2524294D-32
 166   12   -691.7002  0.0089991091 -1.4706199D-08 -5.8418830D-15 -6.1613060D-20 -5.6252768D-25  4.8218263D-28  2.0866728D-32
 166   13   -691.4662  0.0089983444 -1.4706655D-08 -5.8482944D-15 -6.1681241D-20 -4.8701923D-25  4.8581402D-28  1.9056865D-32
 166   14   -691.2143  0.0089975208 -1.4707147D-08 -5.8552064D-15 -6.1743733D-20 -4.0509217D-25  4.8935862D-28  1.7094070D-32
 166   15   -690.9444  0.0089966384 -1.4707674D-08 -5.8626190D-15 -6.1797860D-20 -3.1669723D-25  4.9272516D-28  1.4976715D-32
 166   16   -690.6565  0.0089956970 -1.4708237D-08 -5.8705321D-15 -6.1840940D-20 -2.2178945D-25  4.9582565D-28  1.2703772D-32
 166   17   -690.3507  0.0089946969 -1.4708837D-08 -5.8789447D-15 -6.1870057D-20 -1.2034791D-25  4.9856049D-28  1.0274367D-32
 166   18   -690.0269  0.0089936378 -1.4709472D-08 -5.8878549D-15 -6.1882008D-20 -1.2415861D-26  5.0082494D-28  7.6908646D-33
 166   19   -689.6851  0.0089925199 -1.4710144D-08 -5.8972606D-15 -6.1873474D-20  1.0198512D-25  5.0250663D-28  4.9523557D-33
 166   20   -689.3254  0.0089913430 -1.4710852D-08 -5.9071581D-15 -6.1841020D-20  2.2271727D-25  5.0348895D-28  2.0629112D-33
 167    0   -674.7624  0.0089284899 -1.4830747D-08 -6.1665381D-15 -3.0318464D-20 -2.2413775D-24 -3.1314988D-28  6.1870452D-32
 167    1   -674.7445  0.0089284305 -1.4830784D-08 -6.1667808D-15 -3.0340887D-20 -2.2451336D-24 -3.1228321D-28  6.1960448D-32
 167    2   -674.7088  0.0089283119 -1.4830858D-08 -6.1672666D-15 -3.0385863D-20 -2.2526056D-24 -3.1054590D-28  6.2136639D-32
 167    3   -674.6552  0.0089281339 -1.4830969D-08 -6.1679967D-15 -3.0453618D-20 -2.2637384D-24 -3.0792942D-28  6.2400116D-32
 167    4   -674.5838  0.0089278966 -1.4831117D-08 -6.1689726D-15 -3.0544475D-20 -2.2784451D-24 -3.0442530D-28  6.2748144D-32
 167    5   -674.4945  0.0089276000 -1.4831302D-08 -6.1701967D-15 -3.0658819D-20 -2.2965705D-24 -3.0001883D-28  6.3176127D-32
 167    6   -674.3874  0.0089272441 -1.4831524D-08 -6.1716716D-15 -3.0797251D-20 -2.3179818D-24 -2.9469146D-28  6.3681413D-32
 167    7   -674.2624  0.0089268288 -1.4831783D-08 -6.1734008D-15 -3.0960381D-20 -2.3424749D-24 -2.8842200D-28  6.4259591D-32
 167    8   -674.1196  0.0089263541 -1.4832080D-08 -6.1753883D-15 -3.1148895D-20 -2.3698127D-24 -2.8118779D-28  6.4904227D-32
 167    9   -673.9589  0.0089258202 -1.4832413D-08 -6.1776388D-15 -3.1363541D-20 -2.3997416D-24 -2.7296469D-28  6.5609397D-32
 167   10   -673.7804  0.0089252269 -1.4832784D-08 -6.1801575D-15 -3.1605102D-20 -2.4319383D-24 -2.6372719D-28  6.6365867D-32
 167   11   -673.5841  0.0089245742 -1.4833192D-08 -6.1829505D-15 -3.1874508D-20 -2.4660781D-24 -2.5344466D-28  6.7167959D-32
 167   12   -673.3699  0.0089238622 -1.4833637D-08 -6.1860248D-15 -3.2172613D-20 -2.5017602D-24 -2.4208963D-28  6.8004904D-32
 167   13   -673.1379  0.0089230909 -1.4834120D-08 -6.1893877D-15 -3.2500247D-20 -2.5385547D-24 -2.2963296D-28  6.8865218D-32
 167   14   -672.8880  0.0089222601 -1.4834640D-08 -6.1930478D-15 -3.2858276D-20 -2.5759868D-24 -2.1604951D-28  6.9738416D-32
 167   15   -672.6204  0.0089213700 -1.4835197D-08 -6.1970141D-15 -3.3247530D-20 -2.6135616D-24 -2.0131079D-28  7.0613529D-32
 167   16   -672.3349  0.0089204206 -1.4835792D-08 -6.2012967D-15 -3.3668731D-20 -2.6506831D-24 -1.8539626D-28  7.1472731D-32
 167   17   -672.0316  0.0089194117 -1.4836425D-08 -6.2059064D-15 -3.4122475D-20 -2.6867661D-24 -1.6828381D-28  7.2304468D-32
 167   18   -671.7106  0.0089183435 -1.4837096D-08 -6.2108550D-15 -3.4609219D-20 -2.7211417D-24 -1.4996255D-28  7.3091164D-32
 167   19   -671.3717  0.0089172158 -1.4837804D-08 -6.2161550D-15 -3.5129355D-20 -2.7531054D-24 -1.3042194D-28  7.3815397D-32
 167   20   -671.0150  0.0089160288 -1.4838550D-08 -6.2218199D-15 -3.5682936D-20 -2.7819177D-24 -1.0965949D-28  7.4459846D-32
 168    0   -656.6494  0.0088524963 -1.4959200D-08 -6.5302266D-15 -2.1599591D-20  2.2394771D-24 -4.6411353D-28 -6.0308403D-32
 168    1   -656.6317  0.0088524365 -1.4959239D-08 -6.5303994D-15 -2.1577241D-20  2.2339117D-24 -4.6495599D-28 -6.0188928D-32
 168    2   -656.5963  0.0088523168 -1.4959318D-08 -6.5307442D-15 -2.1532686D-20  2.2227336D-24 -4.6663791D-28 -5.9949082D-32
 168    3   -656.5432  0.0088521373 -1.4959435D-08 -6.5312602D-15 -2.1466244D-20  2.2058829D-24 -4.6914794D-28 -5.9585933D-32
 168    4   -656.4724  0.0088518980 -1.4959592D-08 -6.5319457D-15 -2.1378447D-20  2.1832832D-24 -4.7247229D-28 -5.9099778D-32
 168    5   -656.3839  0.0088515988 -1.4959788D-08 -6.5327987D-15 -2.1270013D-20  2.1548181D-24 -4.7658712D-28 -5.8487307D-32
 168    6   -656.2776  0.0088512397 -1.4960023D-08 -6.5338166D-15 -2.1141747D-20  2.1203239D-24 -4.8146912D-28 -5.7743646D-32
 168    7   -656.1537  0.0088508209 -1.4960298D-08 -6.5349963D-15 -2.0994756D-20  2.0796392D-24 -4.8708481D-28 -5.6865417D-32
 168    8   -656.0121  0.0088503421 -1.4960611D-08 -6.5363346D-15 -2.0830240D-20  2.0325735D-24 -4.9339766D-28 -5.5848113D-32
 168    9   -655.8528  0.0088498035 -1.4960964D-08 -6.5378280D-15 -2.0649738D-20  1.9789176D-24 -5.0036098D-28 -5.4687314D-32
 168   10   -655.6758  0.0088492051 -1.4961357D-08 -6.5394720D-15 -2.0454832D-20  1.9184094D-24 -5.0792631D-28 -5.3374926D-32
 168   11   -655.4811  0.0088485468 -1.4961788D-08 -6.5412629D-15 -2.0247537D-20  1.8508295D-24 -5.1603336D-28 -5.1907415D-32
 168   12   -655.2688  0.0088478286 -1.4962259D-08 -6.5431962D-15 -2.0029932D-20  1.7759018D-24 -5.2461684D-28 -5.0277981D-32
 168   13   -655.0388  0.0088470505 -1.4962770D-08 -6.5452676D-15 -1.9804397D-20  1.6933576D-24 -5.3360489D-28 -4.8478830D-32
 168   14   -654.7910  0.0088462126 -1.4963320D-08 -6.5474724D-15 -1.9573629D-20  1.6029138D-24 -5.4291327D-28 -4.6503884D-32
 168   15   -654.5257  0.0088453148 -1.4963909D-08 -6.5498073D-15 -1.9340596D-20  1.5043382D-24 -5.5245347D-28 -4.4348847D-32
 168   16   -654.2426  0.0088443571 -1.4964538D-08 -6.5522678D-15 -1.9108441D-20  1.3973156D-24 -5.6212448D-28 -4.2002358D-32
 168   17   -653.9419  0.0088433395 -1.4965207D-08 -6.5548508D-15 -1.8880673D-20  1.2816481D-24 -5.7182162D-28 -3.9463624D-32
 168   18   -653.6236  0.0088422620 -1.4965915D-08 -6.5575537D-15 -1.8661170D-20  1.1570924D-24 -5.8142219D-28 -3.6724898D-32
 168   19   -653.2876  0.0088411245 -1.4966662D-08 -6.5603740D-15 -1.8453970D-20  1.0234430D-24 -5.9080049D-28 -3.3780708D-32
 168   20   -652.9340  0.0088399272 -1.4967450D-08 -6.5633110D-15 -1.8263552D-20  8.8054781D-25 -5.9981825D-28 -3.0627158D-32
 169    0   -638.7672  0.0087757209 -1.5087841D-08 -6.8091711D-15 -6.0144911D-20  8.0873244D-25  4.8274777D-28 -4.0425379D-32
 169    1   -638.7496  0.0087756606 -1.5087881D-08 -6.8096522D-15 -6.0136785D-20  8.1451770D-25  4.8218066D-28 -4.0561881D-32
 169    2   -638.7145  0.0087755399 -1.5087963D-08 -6.8106142D-15 -6.0120387D-20  8.2607568D-25  4.8104129D-28 -4.0834402D-32
 169    3   -638.6619  0.0087753588 -1.5088086D-08 -6.8120568D-15 -6.0095343D-20  8.4336719D-25  4.7931707D-28 -4.1241849D-32
 169    4   -638.5917  0.0087751174 -1.5088249D-08 -6.8139793D-15 -6.0061170D-20  8.6631690D-25  4.7699332D-28 -4.1782210D-32
 169    5   -638.5039  0.0087748156 -1.5088454D-08 -6.8163810D-15 -6.0017110D-20  8.9484987D-25  4.7404378D-28 -4.2453001D-32
 169    6   -638.3986  0.0087744535 -1.5088699D-08 -6.8192605D-15 -5.9962415D-20  9.2885534D-25  4.7044483D-28 -4.3252794D-32
 169    7   -638.2758  0.0087740310 -1.5088986D-08 -6.8226165D-15 -5.9896017D-20  9.6819138D-25  4.6616138D-28 -4.4176590D-32
 169    8   -638.1354  0.0087735482 -1.5089313D-08 -6.8264473D-15 -5.9816778D-20  1.0126998D-24  4.6115481D-28 -4.5221546D-32
 169    9   -637.9775  0.0087730050 -1.5089682D-08 -6.8307508D-15 -5.9723390D-20  1.0621949D-24  4.5538315D-28 -4.6381776D-32
 169   10   -637.8020  0.0087724014 -1.5090092D-08 -6.8355244D-15 -5.9614461D-20  1.1164535D-24  4.4880033D-28 -4.7652625D-32
 169   11   -637.6091  0.0087717374 -1.5090543D-08 -6.8407648D-15 -5.9488376D-20  1.1752000D-24  4.4135433D-28 -4.9026742D-32
 169   12   -637.3985  0.0087710130 -1.5091036D-08 -6.8464689D-15 -5.9343589D-20  1.2381526D-24  4.3299499D-28 -5.0495710D-32
 169   13   -637.1705  0.0087702283 -1.5091570D-08 -6.8526321D-15 -5.9178269D-20  1.3049762D-24  4.2366251D-28 -5.2053330D-32
 169   14   -636.9250  0.0087693831 -1.5092146D-08 -6.8592497D-15 -5.8990645D-20  1.3752935D-24  4.1329894D-28 -5.3689452D-32
 169   15   -636.6619  0.0087684776 -1.5092764D-08 -6.8663160D-15 -5.8778807D-20  1.4486663D-24  4.0184441D-28 -5.5392556D-32
 169   16   -636.3813  0.0087675116 -1.5093423D-08 -6.8738246D-15 -5.8540918D-20  1.5246164D-24  3.8923881D-28 -5.7151138D-32
 169   17   -636.0832  0.0087664853 -1.5094125D-08 -6.8817682D-15 -5.8275060D-20  1.6026080D-24  3.7542112D-28 -5.8950491D-32
 169   18   -635.7677  0.0087653984 -1.5094869D-08 -6.8901386D-15 -5.7979387D-20  1.6820755D-24  3.6033366D-28 -6.0779073D-32
 169   19   -635.4346  0.0087642512 -1.5095655D-08 -6.8989268D-15 -5.7652108D-20  1.7623744D-24  3.4391958D-28 -6.2619135D-32
 169   20   -635.0840  0.0087630435 -1.5096483D-08 -6.9081225D-15 -5.7291518D-20  1.8427919D-24  3.2612653D-28 -6.4454643D-32
 170    0   -621.1173  0.0086981684 -1.5218822D-08 -7.1982380D-15 -6.1080440D-20 -2.9264580D-24  1.7965745D-28  5.2734088D-32
 170    1   -621.0999  0.0086981075 -1.5218865D-08 -7.1987268D-15 -6.1109677D-20 -2.9242962D-24  1.8039443D-28  5.2671149D-32
 170    2   -621.0651  0.0086979857 -1.5218951D-08 -7.1997051D-15 -6.1168124D-20 -2.9199402D-24  1.8186783D-28  5.2543435D-32
 170    3   -621.0129  0.0086978031 -1.5219081D-08 -7.2011743D-15 -6.1255625D-20 -2.9133487D-24  1.8407021D-28  5.2350647D-32
 170    4   -620.9434  0.0086975596 -1.5219254D-08 -7.2031363D-15 -6.1372010D-20 -2.9044404D-24  1.8699525D-28  5.2091696D-32
 170    5   -620.8564  0.0086972552 -1.5219470D-08 -7.2055940D-15 -6.1516900D-20 -2.8931142D-24  1.9062827D-28  5.1762675D-32
 170    6   -620.7520  0.0086968899 -1.5219730D-08 -7.2085509D-15 -6.1690099D-20 -2.8792489D-24  1.9496186D-28  5.1363773D-32
 170    7   -620.6303  0.0086964638 -1.5220032D-08 -7.2120113D-15 -6.1891054D-20 -2.8626459D-24  1.9997083D-28  5.0884015D-32
 170    8   -620.4911  0.0086959767 -1.5220379D-08 -7.2159795D-15 -6.2119308D-20 -2.8431896D-24  2.0564071D-28  5.0326525D-32
 170    9   -620.3346  0.0086954288 -1.5220768D-08 -7.2204613D-15 -6.2374182D-20 -2.8206383D-24  2.1194014D-28  4.9682327D-32
 170   10   -620.1607  0.0086948200 -1.5221202D-08 -7.2254625D-15 -6.2654948D-20 -2.7947856D-24  2.1884436D-28  4.8947288D-32
 170   11   -619.9694  0.0086941502 -1.5221679D-08 -7.2309897D-15 -6.2960788D-20 -2.7653975D-24  2.2631909D-28  4.8115869D-32
 170   12   -619.7608  0.0086934196 -1.5222200D-08 -7.2370499D-15 -6.3290660D-20 -2.7322271D-24  2.3432467D-28  4.7182311D-32
 170   13   -619.5348  0.0086926280 -1.5222764D-08 -7.2436503D-15 -6.3643448D-20 -2.6950213D-24  2.4281789D-28  4.6140390D-32
 170   14   -619.2914  0.0086917755 -1.5223373D-08 -7.2507994D-15 -6.4017827D-20 -2.6534730D-24  2.5174752D-28  4.4982520D-32
 170   15   -619.0306  0.0086908621 -1.5224026D-08 -7.2585054D-15 -6.4412460D-20 -2.6073170D-24  2.6106141D-28  4.3703249D-32
 170   16   -618.7525  0.0086898877 -1.5224723D-08 -7.2667766D-15 -6.4825553D-20 -2.5562657D-24  2.7069359D-28  4.2295094D-32
 170   17   -618.4571  0.0086888524 -1.5225465D-08 -7.2756223D-15 -6.5255355D-20 -2.5000230D-24  2.8057643D-28  4.0750289D-32
 170   18   -618.1443  0.0086877562 -1.5226251D-08 -7.2850512D-15 -6.5699842D-20 -2.4383246D-24  2.9063516D-28  3.9065297D-32
 170   19   -617.8142  0.0086865989 -1.5227082D-08 -7.2950723D-15 -6.6156739D-20 -2.3709040D-24  3.0078241D-28  3.7232323D-32
 170   20   -617.4668  0.0086853807 -1.5227958D-08 -7.3056949D-15 -6.6623636D-20 -2.2974920D-24  3.1093275D-28  3.5247345D-32
 171    0   -603.7014  0.0086198334 -1.5353085D-08 -7.8290753D-15 -6.3514008D-20 -2.0198985D-24 -1.7267807D-28  4.0708726D-32
 171    1   -603.6841  0.0086197720 -1.5353131D-08 -7.8295834D-15 -6.3534180D-20 -2.0219709D-24 -1.7210927D-28  4.0775811D-32
 171    2   -603.6497  0.0086196492 -1.5353225D-08 -7.8306004D-15 -6.3574657D-20 -2.0260812D-24 -1.7096623D-28  4.0908452D-32
 171    3   -603.5980  0.0086194649 -1.5353366D-08 -7.8321269D-15 -6.3635555D-20 -2.0322095D-24 -1.6924278D-28  4.1108324D-32
 171    4   -603.5290  0.0086192193 -1.5353554D-08 -7.8341645D-15 -6.3717028D-20 -2.0402833D-24 -1.6693247D-28  4.1371396D-32
 171    5   -603.4428  0.0086189122 -1.5353789D-08 -7.8367154D-15 -6.3819227D-20 -2.0501874D-24 -1.6402743D-28  4.1692913D-32
 171    6   -603.3394  0.0086185437 -1.5354072D-08 -7.8397815D-15 -6.3942620D-20 -2.0618871D-24 -1.6050738D-28  4.2076883D-32
 171    7   -603.2187  0.0086181138 -1.5354401D-08 -7.8433663D-15 -6.4087439D-20 -2.0752009D-24 -1.5636270D-28  4.2515812D-32
 171    8   -603.0808  0.0086176224 -1.5354778D-08 -7.8474733D-15 -6.4254046D-20 -2.0899719D-24 -1.5157352D-28  4.3004744D-32
 171    9   -602.9257  0.0086170696 -1.5355201D-08 -7.8521064D-15 -6.4442868D-20 -2.1060541D-24 -1.4612043D-28  4.3541036D-32
 171   10   -602.7534  0.0086164554 -1.5355673D-08 -7.8572703D-15 -6.4654336D-20 -2.1232147D-24 -1.3998458D-28  4.4118375D-32
 171   11   -602.5638  0.0086157798 -1.5356192D-08 -7.8629704D-15 -6.4888908D-20 -2.1412276D-24 -1.3314249D-28  4.4729610D-32
 171   12   -602.3571  0.0086150427 -1.5356758D-08 -7.8692120D-15 -6.5146960D-20 -2.1598641D-24 -1.2557476D-28  4.5370956D-32
 171   13   -602.1331  0.0086142441 -1.5357372D-08 -7.8760019D-15 -6.5428991D-20 -2.1788124D-24 -1.1725569D-28  4.6033275D-32
 171   14   -601.8919  0.0086133841 -1.5358034D-08 -7.8833471D-15 -6.5735348D-20 -2.1977457D-24 -1.0816644D-28  4.6706606D-32
 171   15   -601.6335  0.0086124626 -1.5358744D-08 -7.8912551D-15 -6.6066483D-20 -2.2163414D-24 -9.8284110D-29  4.7384313D-32
 171   16   -601.3579  0.0086114796 -1.5359502D-08 -7.8997343D-15 -6.6422564D-20 -2.2341893D-24 -8.7593380D-29  4.8053382D-32
 171   17   -601.0652  0.0086104351 -1.5360308D-08 -7.9087938D-15 -6.6803805D-20 -2.2508838D-24 -7.6079140D-29  4.8703405D-32
 171   18   -600.7552  0.0086093291 -1.5361163D-08 -7.9184428D-15 -6.7210372D-20 -2.2659743D-24 -6.3726265D-29  4.9322616D-32
 171   19   -600.4281  0.0086081616 -1.5362066D-08 -7.9286914D-15 -6.7642189D-20 -2.2790111D-24 -5.0527881D-29  4.9899253D-32
 171   20   -600.0838  0.0086069326 -1.5363018D-08 -7.9395506D-15 -6.8099073D-20 -2.2894712D-24 -3.6482350D-29  5.0418705D-32
 172    0   -586.5210  0.0085406998 -1.5492019D-08 -8.5669143D-15 -5.8100782D-20  8.0000239D-25 -4.4126757D-28 -3.3460345D-32
 172    1   -586.5039  0.0085406379 -1.5492070D-08 -8.5673791D-15 -5.8092833D-20  7.9470419D-25 -4.4173447D-28 -3.3339244D-32
 172    2   -586.4697  0.0085405139 -1.5492173D-08 -8.5683084D-15 -5.8077009D-20  7.8409192D-25 -4.4266630D-28 -3.3097430D-32
 172    3   -586.4185  0.0085403280 -1.5492327D-08 -8.5697019D-15 -5.8053743D-20  7.6811384D-25 -4.4404693D-28 -3.2730475D-32
 172    4   -586.3502  0.0085400801 -1.5492533D-08 -8.5715591D-15 -5.8023451D-20  7.4675960D-25 -4.4586643D-28 -3.2242148D-32
 172    5   -586.2648  0.0085397703 -1.5492790D-08 -8.5738795D-15 -5.7986784D-20  7.1995679D-25 -4.4810184D-28 -3.1629474D-32
 172    6   -586.1623  0.0085393985 -1.5493099D-08 -8.5766618D-15 -5.7944544D-20  6.8759533D-25 -4.5072881D-28 -3.0887868D-32
 172    7   -586.0427  0.0085389646 -1.5493459D-08 -8.5799053D-15 -5.7897722D-20  6.4960202D-25 -4.5371324D-28 -3.0015827D-32
 172    8   -585.9061  0.0085384689 -1.5493871D-08 -8.5836092D-15 -5.7847525D-20  6.0589103D-25 -4.5701878D-28 -2.9011802D-32
 172    9   -585.7524  0.0085379111 -1.5494335D-08 -8.5877723D-15 -5.7795201D-20  5.5633786D-25 -4.6060271D-28 -2.7871504D-32
 172   10   -585.5817  0.0085372913 -1.5494850D-08 -8.5923939D-15 -5.7742366D-20  5.0084556D-25 -4.6441504D-28 -2.6593466D-32
 172   11   -585.3939  0.0085366095 -1.5495417D-08 -8.5974727D-15 -5.7690636D-20  4.3926451D-25 -4.6840140D-28 -2.5171084D-32
 172   12   -585.1890  0.0085358657 -1.5496037D-08 -8.6030087D-15 -5.7641946D-20  3.7152248D-25 -4.7249971D-28 -2.3604854D-32
 172   13   -584.9671  0.0085350599 -1.5496708D-08 -8.6090010D-15 -5.7598503D-20  2.9747299D-25 -4.7663778D-28 -2.1888398D-32
 172   14   -584.7281  0.0085341921 -1.5497431D-08 -8.6154500D-15 -5.7562497D-20  2.1704969D-25 -4.8074495D-28 -2.0020985D-32
 172   15   -584.4721  0.0085332622 -1.5498207D-08 -8.6223558D-15 -5.7536422D-20  1.3014711D-25 -4.8473846D-28 -1.7999716D-32
 172   16   -584.1991  0.0085322703 -1.5499035D-08 -8.6297195D-15 -5.7523061D-20  3.6713934D-26 -4.8852679D-28 -1.5821356D-32
 172   17   -583.9090  0.0085312163 -1.5499916D-08 -8.6375427D-15 -5.7525307D-20 -6.3308232D-26 -4.9201518D-28 -1.3485463D-32
 172   18   -583.6019  0.0085301003 -1.5500849D-08 -8.6458275D-15 -5.7546314D-20 -1.6993254D-25 -4.9509810D-28 -1.0988734D-32
 172   19   -583.2777  0.0085289222 -1.5501835D-08 -8.6545775D-15 -5.7589319D-20 -2.8311904D-25 -4.9766956D-28 -8.3328934D-33
 172   20   -582.9366  0.0085276820 -1.5502874D-08 -8.6637970D-15 -5.7657908D-20 -4.0280930D-25 -4.9960893D-28 -5.5187889D-33
 173    0   -569.5777  0.0084607477 -1.5635426D-08 -9.3344116D-15 -8.8151948D-20  1.5295868D-24  2.7370955D-28 -5.5671947D-32
 173    1   -569.5608  0.0084606852 -1.5635482D-08 -9.3351168D-15 -8.8136629D-20  1.5328779D-24  2.7292838D-28 -5.5756886D-32
 173    2   -569.5269  0.0084605601 -1.5635594D-08 -9.3365267D-15 -8.8105882D-20  1.5394041D-24  2.7136441D-28 -5.5923508D-32
 173    3   -569.4762  0.0084603725 -1.5635762D-08 -9.3386406D-15 -8.8059555D-20  1.5491249D-24  2.6901097D-28 -5.6171825D-32
 173    4   -569.4085  0.0084601223 -1.5635986D-08 -9.3414578D-15 -8.7997337D-20  1.5619894D-24  2.6585456D-28 -5.6502259D-32
 173    5   -569.3239  0.0084598096 -1.5636266D-08 -9.3449758D-15 -8.7918849D-20  1.5777894D-24  2.6188731D-28 -5.6904639D-32
 173    6   -569.2224  0.0084594343 -1.5636603D-08 -9.3491938D-15 -8.7823658D-20  1.5964890D-24  2.5708760D-28 -5.7383332D-32
 173    7   -569.1040  0.0084589965 -1.5636995D-08 -9.3541087D-15 -8.7711111D-20  1.6178444D-24  2.5143605D-28 -5.7928935D-32
 173    8   -568.9686  0.0084584961 -1.5637444D-08 -9.3597181D-15 -8.7580751D-20  1.6416629D-24  2.4491461D-28 -5.8535568D-32
 173    9   -568.8164  0.0084579331 -1.5637950D-08 -9.3660185D-15 -8.7431806D-20  1.6677102D-24  2.3749702D-28 -5.9200633D-32
 173   10   -568.6472  0.0084573076 -1.5638512D-08 -9.3730062D-15 -8.7263626D-20  1.6957045D-24  2.2915824D-28 -5.9913582D-32
 173   11   -568.4612  0.0084566195 -1.5639131D-08 -9.3806774D-15 -8.7075475D-20  1.7253502D-24  2.1987411D-28 -6.0668546D-32
 173   12   -568.2582  0.0084558688 -1.5639807D-08 -9.3890266D-15 -8.6866529D-20  1.7562837D-24  2.0961295D-28 -6.1456055D-32
 173   13   -568.0384  0.0084550555 -1.5640540D-08 -9.3980488D-15 -8.6636145D-20  1.7881040D-24  1.9835413D-28 -6.2264035D-32
 173   14   -567.8016  0.0084541796 -1.5641329D-08 -9.4077379D-15 -8.6383521D-20  1.8203969D-24  1.8606909D-28 -6.3082734D-32
 173   15   -567.5480  0.0084532411 -1.5642177D-08 -9.4180876D-15 -8.6108023D-20  1.8527018D-24  1.7273492D-28 -6.3900016D-32
 173   16   -567.2775  0.0084522400 -1.5643081D-08 -9.4290904D-15 -8.5809027D-20  1.8844889D-24  1.5833141D-28 -6.4701995D-32
 173   17   -566.9902  0.0084511762 -1.5644044D-08 -9.4407384D-15 -8.5486002D-20  1.9152002D-24  1.4283924D-28 -6.5472763D-32
 173   18   -566.6860  0.0084500498 -1.5645064D-08 -9.4530234D-15 -8.5138584D-20  1.9442661D-24  1.2624728D-28 -6.6199205D-32
 173   19   -566.3649  0.0084488607 -1.5646142D-08 -9.4659362D-15 -8.4766563D-20  1.9710315D-24  1.0854657D-28 -6.6863935D-32
 173   20   -566.0270  0.0084476090 -1.5647279D-08 -9.4794672D-15 -8.4369879D-20  1.9948344D-24  8.9739488D-29 -6.7449367D-32
 174    0   -552.8732  0.0083799544 -1.5784862D-08 -1.0133873D-14 -9.6480424D-20 -1.6647782D-24  3.4413922D-28  3.6074147D-32
 174    1   -552.8565  0.0083798913 -1.5784923D-08 -1.0134645D-14 -9.6497064D-20 -1.6606225D-24  3.4464289D-28  3.5959348D-32
 174    2   -552.8229  0.0083797650 -1.5785045D-08 -1.0136189D-14 -9.6530155D-20 -1.6523495D-24  3.4564548D-28  3.5734819D-32
 174    3   -552.7727  0.0083795756 -1.5785227D-08 -1.0138506D-14 -9.6579545D-20 -1.6398855D-24  3.4713976D-28  3.5395600D-32
 174    4   -552.7056  0.0083793230 -1.5785470D-08 -1.0141598D-14 -9.6644823D-20 -1.6231906D-24  3.4911036D-28  3.4941731D-32
 174    5   -552.6218  0.0083790073 -1.5785775D-08 -1.0145465D-14 -9.6725423D-20 -1.6021594D-24  3.5153427D-28  3.4367827D-32
 174    6   -552.5213  0.0083786284 -1.5786140D-08 -1.0150111D-14 -9.6820832D-20 -1.5767361D-24  3.5439269D-28  3.3674534D-32
 174    7   -552.4040  0.0083781864 -1.5786567D-08 -1.0155536D-14 -9.6930149D-20 -1.5468360D-24  3.5765322D-28  3.2859292D-32
 174    8   -552.2700  0.0083776812 -1.5787054D-08 -1.0161743D-14 -9.7052542D-20 -1.5123223D-24  3.6128163D-28  3.1917352D-32
 174    9   -552.1192  0.0083771129 -1.5787603D-08 -1.0168736D-14 -9.7186866D-20 -1.4730884D-24  3.6523515D-28  3.0846229D-32
 174   10   -551.9516  0.0083764814 -1.5788213D-08 -1.0176517D-14 -9.7331985D-20 -1.4289944D-24  3.6946831D-28  2.9640962D-32
 174   11   -551.7673  0.0083757867 -1.5788885D-08 -1.0185089D-14 -9.7486454D-20 -1.3799393D-24  3.7393079D-28  2.8301405D-32
 174   12   -551.5663  0.0083750288 -1.5789619D-08 -1.0194455D-14 -9.7648841D-20 -1.3257596D-24  3.7856253D-28  2.6819135D-32
 174   13   -551.3486  0.0083742077 -1.5790415D-08 -1.0204619D-14 -9.7817313D-20 -1.2663292D-24  3.8329546D-28  2.5191894D-32
 174   14   -551.1141  0.0083733234 -1.5791272D-08 -1.0215585D-14 -9.7990050D-20 -1.2015255D-24  3.8805801D-28  2.3416733D-32
 174   15   -550.8629  0.0083723759 -1.5792192D-08 -1.0227354D-14 -9.8165094D-20 -1.1312520D-24  3.9277673D-28  2.1491072D-32
 174   16   -550.5950  0.0083713652 -1.5793175D-08 -1.0239931D-14 -9.8339996D-20 -1.0553911D-24  3.9735668D-28  1.9409013D-32
 174   17   -550.3104  0.0083702912 -1.5794220D-08 -1.0253317D-14 -9.8512508D-20 -9.7387249D-25  4.0171054D-28  1.7170411D-32
 174   18   -550.0091  0.0083691540 -1.5795328D-08 -1.0267515D-14 -9.8679948D-20 -8.8666269D-25  4.0573552D-28  1.4773336D-32
 174   19   -549.6911  0.0083679535 -1.5796499D-08 -1.0282526D-14 -9.8839597D-20 -7.9372919D-25  4.0932454D-28  1.2216082D-32
 174   20   -549.3564  0.0083666897 -1.5797734D-08 -1.0298353D-14 -9.8988480D-20 -6.9511262D-25  4.1236579D-28  9.5001951D-33
 175    0   -536.4092  0.0082982928 -1.5940831D-08 -1.1028901D-14 -8.6756484D-20 -2.2799002D-24 -1.9747964D-28  6.3707092D-32
 175    1   -536.3926  0.0082982291 -1.5940897D-08 -1.1029595D-14 -8.6779312D-20 -2.2822851D-24 -1.9658544D-28  6.3801157D-32
 175    2   -536.3594  0.0082981016 -1.5941029D-08 -1.1030984D-14 -8.6825014D-20 -2.2869733D-24 -1.9479610D-28  6.3982945D-32
 175    3   -536.3096  0.0082979103 -1.5941228D-08 -1.1033068D-14 -8.6893692D-20 -2.2939202D-24 -1.9210434D-28  6.4252997D-32
 175    4   -536.2433  0.0082976552 -1.5941493D-08 -1.1035850D-14 -8.6985627D-20 -2.3030806D-24 -1.8849630D-28  6.4614199D-32
 175    5   -536.1603  0.0082973364 -1.5941824D-08 -1.1039332D-14 -8.7101037D-20 -2.3142501D-24 -1.8395856D-28  6.5056153D-32
 175    6   -536.0607  0.0082969538 -1.5942221D-08 -1.1043516D-14 -8.7240281D-20 -2.3273003D-24 -1.7847242D-28  6.5576912D-32
 175    7   -535.9446  0.0082965074 -1.5942685D-08 -1.1048406D-14 -8.7403735D-20 -2.3420177D-24 -1.7201574D-28  6.6171798D-32
 175    8   -535.8118  0.0082959972 -1.5943216D-08 -1.1054006D-14 -8.7591766D-20 -2.3581680D-24 -1.6456787D-28  6.6833250D-32
 175    9   -535.6625  0.0082954232 -1.5943813D-08 -1.1060320D-14 -8.7804761D-20 -2.3754832D-24 -1.5610163D-28  6.7556135D-32
 175   10   -535.4966  0.0082947855 -1.5944477D-08 -1.1067354D-14 -8.8043253D-20 -2.3936519D-24 -1.4658762D-28  6.8330836D-32
 175   11   -535.3141  0.0082940839 -1.5945207D-08 -1.1075114D-14 -8.8307564D-20 -2.4122969D-24 -1.3600411D-28  6.9146198D-32
 175   12   -535.1151  0.0082933185 -1.5946005D-08 -1.1083605D-14 -8.8598181D-20 -2.4310510D-24 -1.2431391D-28  6.9996403D-32
 175   13   -534.8995  0.0082924893 -1.5946870D-08 -1.1092836D-14 -8.8915481D-20 -2.4494395D-24 -1.1149281D-28  7.0864051D-32
 175   14   -534.6673  0.0082915962 -1.5947802D-08 -1.1102814D-14 -8.9259630D-20 -2.4670006D-24 -9.7517469D-29  7.1739673D-32
 175   15   -534.4185  0.0082906393 -1.5948802D-08 -1.1113547D-14 -8.9630953D-20 -2.4831802D-24 -8.2360462D-29  7.2606033D-32
 175   16   -534.1533  0.0082896186 -1.5949869D-08 -1.1125046D-14 -9.0029416D-20 -2.4974220D-24 -6.6001107D-29  7.3449822D-32
 175   17   -533.8714  0.0082885339 -1.5951005D-08 -1.1137318D-14 -9.0455011D-20 -2.5091112D-24 -4.8422331D-29  7.4255297D-32
 175   18   -533.5731  0.0082873854 -1.5952208D-08 -1.1150376D-14 -9.0907478D-20 -2.5175498D-24 -2.9612623D-29  7.5000921D-32
 175   19   -533.2582  0.0082861730 -1.5953480D-08 -1.1164231D-14 -9.1386307D-20 -2.5219984D-24 -9.5722428D-30  7.5665487D-32
 175   20   -532.9267  0.0082848967 -1.5954821D-08 -1.1178893D-14 -9.1890771D-20 -2.5217587D-24  1.1696923D-29  7.6232521D-32
 176    0   -520.1874  0.0082157345 -1.6103136D-08 -1.1954494D-14 -6.6832152D-20  3.4373642D-24 -4.5313923D-28 -7.7974764D-32
 176    1   -520.1710  0.0082156700 -1.6103208D-08 -1.1955028D-14 -6.6797808D-20  3.4319304D-24 -4.5423060D-28 -7.7845604D-32
 176    2   -520.1381  0.0082155412 -1.6103351D-08 -1.1956097D-14 -6.6729303D-20  3.4209949D-24 -4.5640457D-28 -7.7583106D-32
 176    3   -520.0889  0.0082153480 -1.6103566D-08 -1.1957697D-14 -6.6626895D-20  3.4045229D-24 -4.5965731D-28 -7.7191329D-32
 176    4   -520.0231  0.0082150903 -1.6103853D-08 -1.1959827D-14 -6.6491195D-20  3.3823477D-24 -4.6396311D-28 -7.6659184D-32
 176    5   -519.9410  0.0082147682 -1.6104212D-08 -1.1962483D-14 -6.6322728D-20  3.3543536D-24 -4.6930776D-28 -7.5988292D-32
 176    6   -519.8424  0.0082143817 -1.6104643D-08 -1.1965662D-14 -6.6122490D-20  3.3203295D-24 -4.7565744D-28 -7.5171502D-32
 176    7   -519.7274  0.0082139308 -1.6105145D-08 -1.1969358D-14 -6.5891464D-20  3.2800659D-24 -4.8297656D-28 -7.4202451D-32
 176    8   -519.5960  0.0082134154 -1.6105720D-08 -1.1973567D-14 -6.5630908D-20  3.2333047D-24 -4.9122403D-28 -7.3075339D-32
 176    9   -519.4482  0.0082128356 -1.6106367D-08 -1.1978282D-14 -6.5342351D-20  3.1797548D-24 -5.0034916D-28 -7.1781019D-32
 176   10   -519.2839  0.0082121913 -1.6107086D-08 -1.1983497D-14 -6.5027376D-20  3.1191323D-24 -5.1029816D-28 -7.0315231D-32
 176   11   -519.1032  0.0082114826 -1.6107877D-08 -1.1989204D-14 -6.4687989D-20  3.0510524D-24 -5.2099957D-28 -6.8662663D-32
 176   12   -518.9062  0.0082107094 -1.6108740D-08 -1.1995397D-14 -6.4326434D-20  2.9752007D-24 -5.3237914D-28 -6.6815861D-32
 176   13   -518.6927  0.0082098717 -1.6109676D-08 -1.2002067D-14 -6.3945104D-20  2.8912170D-24 -5.4435364D-28 -6.4767258D-32
 176   14   -518.4628  0.0082089696 -1.6110685D-08 -1.2009206D-14 -6.3546804D-20  2.7987095D-24 -5.5682559D-28 -6.2504453D-32
 176   15   -518.2166  0.0082080029 -1.6111766D-08 -1.2016807D-14 -6.3134564D-20  2.6973185D-24 -5.6969345D-28 -6.0018027D-32
 176   16   -517.9540  0.0082069717 -1.6112920D-08 -1.2024861D-14 -6.2711793D-20  2.5866632D-24 -5.8283398D-28 -5.7297348D-32
 176   17   -517.6749  0.0082058760 -1.6114147D-08 -1.2033360D-14 -6.2282236D-20  2.4664040D-24 -5.9612049D-28 -5.4331868D-32
 176   18   -517.3795  0.0082047157 -1.6115447D-08 -1.2042297D-14 -6.1849951D-20  2.3361728D-24 -6.0940619D-28 -5.1110733D-32
 176   19   -517.0678  0.0082034909 -1.6116820D-08 -1.2051665D-14 -6.1419367D-20  2.1957112D-24 -6.2254074D-28 -4.7628334D-32
 176   20   -516.7397  0.0082022015 -1.6118267D-08 -1.2061458D-14 -6.0995287D-20  2.0447468D-24 -6.3535283D-28 -4.3875229D-32
 177    0   -504.2097  0.0081322575 -1.6269283D-08 -1.2566341D-14 -9.0822836D-20  1.2957291D-24  6.9117681D-28 -2.6243826D-32
 177    1   -504.1934  0.0081321924 -1.6269359D-08 -1.2567068D-14 -9.0809792D-20  1.3040212D-24  6.9080564D-28 -2.6458921D-32
 177    2   -504.1609  0.0081320623 -1.6269509D-08 -1.2568520D-14 -9.0783543D-20  1.3205832D-24  6.9006034D-28 -2.6888546D-32
 177    3   -504.1121  0.0081318670 -1.6269736D-08 -1.2570698D-14 -9.0743520D-20  1.3454052D-24  6.8891536D-28 -2.7532503D-32
 177    4   -504.0471  0.0081316067 -1.6270037D-08 -1.2573601D-14 -9.0689105D-20  1.3784376D-24  6.8735168D-28 -2.8389119D-32
 177    5   -503.9657  0.0081312813 -1.6270415D-08 -1.2577228D-14 -9.0619162D-20  1.4196316D-24  6.8532663D-28 -2.9458341D-32
 177    6   -503.8682  0.0081308908 -1.6270867D-08 -1.2581575D-14 -9.0532468D-20  1.4688617D-24  6.8279862D-28 -3.0732706D-32
 177    7   -503.7543  0.0081304352 -1.6271396D-08 -1.2586642D-14 -9.0427679D-20  1.5261122D-24  6.7971369D-28 -3.2217710D-32
 177    8   -503.6243  0.0081299145 -1.6272000D-08 -1.2592425D-14 -9.0302920D-20  1.5911661D-24  6.7601091D-28 -3.3901763D-32
 177    9   -503.4779  0.0081293287 -1.6272680D-08 -1.2598922D-14 -9.0156500D-20  1.6639425D-24  6.7162211D-28 -3.5785184D-32
 177   10   -503.3153  0.0081286778 -1.6273437D-08 -1.2606128D-14 -8.9986069D-20  1.7442431D-24  6.6646467D-28 -3.7864500D-32
 177   11   -503.1365  0.0081279618 -1.6274269D-08 -1.2614038D-14 -8.9789366D-20  1.8318170D-24  6.6045863D-28 -4.0127592D-32
 177   12   -502.9415  0.0081271806 -1.6275177D-08 -1.2622647D-14 -8.9563849D-20  1.9264280D-24  6.5351172D-28 -4.2572380D-32
 177   13   -502.7302  0.0081263342 -1.6276162D-08 -1.2631949D-14 -8.9306830D-20  2.0277678D-24  6.4552437D-28 -4.5189460D-32
 177   14   -502.5026  0.0081254227 -1.6277224D-08 -1.2641935D-14 -8.9015399D-20  2.1354594D-24  6.3639492D-28 -4.7966872D-32
 177   15   -502.2589  0.0081244461 -1.6278362D-08 -1.2652597D-14 -8.8686492D-20  2.2490825D-24  6.2601144D-28 -5.0894647D-32
 177   16   -501.9989  0.0081234042 -1.6279577D-08 -1.2663926D-14 -8.8317109D-20  2.3681587D-24  6.1426910D-28 -5.3958391D-32
 177   17   -501.7227  0.0081222972 -1.6280870D-08 -1.2675909D-14 -8.7903925D-20  2.4921333D-24  6.0104521D-28 -5.7145310D-32
 177   18   -501.4304  0.0081211249 -1.6282239D-08 -1.2688534D-14 -8.7443779D-20  2.6203726D-24  5.8622936D-28 -6.0437130D-32
 177   19   -501.1218  0.0081198874 -1.6283687D-08 -1.2701787D-14 -8.6933313D-20  2.7521659D-24  5.6970142D-28 -6.3815672D-32
 177   20   -500.7970  0.0081185846 -1.6285212D-08 -1.2715652D-14 -8.6369367D-20  2.8867091D-24  5.5134800D-28 -6.7259665D-32
 178    0   -488.4778  0.0080478568 -1.6438730D-08 -1.3005725D-14 -5.9693855D-20 -3.0403810D-24 -1.1978123D-28  8.0606746D-32
 178    1   -488.4617  0.0080477911 -1.6438808D-08 -1.3006203D-14 -5.9724273D-20 -3.0418078D-24 -1.1865193D-28  8.0602682D-32
 178    2   -488.4295  0.0080476596 -1.6438964D-08 -1.3007159D-14 -5.9785136D-20 -3.0446420D-24 -1.1639439D-28  8.0595377D-32
 178    3   -488.3812  0.0080474623 -1.6439198D-08 -1.3008595D-14 -5.9876529D-20 -3.0487715D-24 -1.1300988D-28  8.0580320D-32
 178    4   -488.3168  0.0080471993 -1.6439510D-08 -1.3010513D-14 -5.9998561D-20 -3.0540660D-24 -1.0850109D-28  8.0550783D-32
 178    5   -488.2363  0.0080468705 -1.6439901D-08 -1.3012916D-14 -6.0151443D-20 -3.0604211D-24 -1.0286105D-28  8.0510484D-32
 178    6   -488.1398  0.0080464759 -1.6440369D-08 -1.3015808D-14 -6.0335308D-20 -3.0675735D-24 -9.6101280D-29  8.0446963D-32
 178    7   -488.0271  0.0080460156 -1.6440916D-08 -1.3019192D-14 -6.0550284D-20 -3.0753294D-24 -8.8221504D-29  8.0358821D-32
 178    8   -487.8984  0.0080454895 -1.6441541D-08 -1.3023076D-14 -6.0796638D-20 -3.0833550D-24 -7.9228751D-29  8.0230779D-32
 178    9   -487.7536  0.0080448976 -1.6442244D-08 -1.3027463D-14 -6.1074504D-20 -3.0913675D-24 -6.9129813D-29  8.0060391D-32
 178   10   -487.5927  0.0080442398 -1.6443026D-08 -1.3032361D-14 -6.1384035D-20 -3.0989870D-24 -5.7936487D-29  7.9836643D-32
 178   11   -487.4157  0.0080435163 -1.6443886D-08 -1.3037778D-14 -6.1725343D-20 -3.1058438D-24 -4.5662312D-29  7.9547975D-32
 178   12   -487.2227  0.0080427270 -1.6444825D-08 -1.3043722D-14 -6.2098362D-20 -3.1114307D-24 -3.2330713D-29  7.9177403D-32
 178   13   -487.0136  0.0080418718 -1.6445843D-08 -1.3050201D-14 -6.2503151D-20 -3.1153785D-24 -1.7959888D-29  7.8722406D-32
 178   14   -486.7884  0.0080409508 -1.6446939D-08 -1.3057226D-14 -6.2939431D-20 -3.1170949D-24 -2.5854877D-30  7.8160091D-32
 178   15   -486.5472  0.0080399640 -1.6448115D-08 -1.3064806D-14 -6.3407012D-20 -3.1160855D-24  1.3759919D-29  7.7479973D-32
 178   16   -486.2900  0.0080389113 -1.6449370D-08 -1.3072955D-14 -6.3905250D-20 -3.1117716D-24  3.1024776D-29  7.6665007D-32
 178   17   -486.0167  0.0080377927 -1.6450703D-08 -1.3081682D-14 -6.4433644D-20 -3.1035912D-24  4.9160743D-29  7.5704202D-32
 178   18   -485.7273  0.0080366082 -1.6452117D-08 -1.3091000D-14 -6.4991129D-20 -3.0909195D-24  6.8095940D-29  7.4577499D-32
 178   19   -485.4219  0.0080353578 -1.6453610D-08 -1.3100923D-14 -6.5576837D-20 -3.0731535D-24  8.7765521D-29  7.3271945D-32
 178   20   -485.1006  0.0080340414 -1.6455182D-08 -1.3111465D-14 -6.6189183D-20 -3.0496472D-24  1.0807198D-28  7.1767898D-32
 179    0   -472.9934  0.0079625391 -1.6609137D-08 -1.3539150D-14 -6.8511161D-20 -1.6248418D-24 -3.3397732D-28  2.4257147D-32
 179    1   -472.9775  0.0079624727 -1.6609218D-08 -1.3539698D-14 -6.8527399D-20 -1.6288464D-24 -3.3363767D-28  2.4381573D-32
 179    2   -472.9456  0.0079623398 -1.6609381D-08 -1.3540795D-14 -6.8560085D-20 -1.6368370D-24 -3.3295104D-28  2.4628939D-32
 179    3   -472.8978  0.0079621405 -1.6609625D-08 -1.3542441D-14 -6.8609366D-20 -1.6488067D-24 -3.3190897D-28  2.5000837D-32
 179    4   -472.8341  0.0079618748 -1.6609950D-08 -1.3544637D-14 -6.8675634D-20 -1.6647059D-24 -3.3049474D-28  2.5494798D-32
 179    5   -472.7545  0.0079615426 -1.6610356D-08 -1.3547386D-14 -6.8759354D-20 -1.6844744D-24 -3.2869019D-28  2.6108059D-32
 179    6   -472.6590  0.0079611439 -1.6610844D-08 -1.3550689D-14 -6.8861157D-20 -1.7080641D-24 -3.2646423D-28  2.6841780D-32
 179    7   -472.5475  0.0079606788 -1.6611413D-08 -1.3554549D-14 -6.8981652D-20 -1.7353717D-24 -3.2379420D-28  2.7688250D-32
 179    8   -472.4202  0.0079601472 -1.6612064D-08 -1.3558968D-14 -6.9121709D-20 -1.7663000D-24 -3.2063927D-28  2.8648445D-32
 179    9   -472.2769  0.0079595492 -1.6612796D-08 -1.3563950D-14 -6.9282289D-20 -1.8007462D-24 -3.1696013D-28  2.9718812D-32
 179   10   -472.1177  0.0079588846 -1.6613610D-08 -1.3569500D-14 -6.9464259D-20 -1.8385126D-24 -3.1271676D-28  3.0890023D-32
 179   11   -471.9426  0.0079581536 -1.6614506D-08 -1.3575622D-14 -6.9668734D-20 -1.8794919D-24 -3.0786201D-28  3.2162175D-32
 179   12   -471.7516  0.0079573561 -1.6615484D-08 -1.3582321D-14 -6.9896903D-20 -1.9234286D-24 -3.0234447D-28  3.3525003D-32
 179   13   -471.5448  0.0079564921 -1.6616543D-08 -1.3589603D-14 -7.0149984D-20 -1.9701081D-24 -2.9611195D-28  3.4971984D-32
 179   14   -471.3220  0.0079555615 -1.6617685D-08 -1.3597476D-14 -7.0429251D-20 -2.0192764D-24 -2.8910820D-28  3.6494922D-32
 179   15   -471.0833  0.0079545644 -1.6618909D-08 -1.3605946D-14 -7.0736024D-20 -2.0706096D-24 -2.8127495D-28  3.8085322D-32
 179   16   -470.8288  0.0079535008 -1.6620216D-08 -1.3615021D-14 -7.1071623D-20 -2.1237871D-24 -2.7255722D-28  3.9730800D-32
 179   17   -470.5584  0.0079523705 -1.6621605D-08 -1.3624712D-14 -7.1437316D-20 -2.1784086D-24 -2.6289941D-28  4.1420777D-32
 179   18   -470.2721  0.0079511737 -1.6623077D-08 -1.3635027D-14 -7.1834487D-20 -2.2340435D-24 -2.5224532D-28  4.3138194D-32
 179   19   -469.9700  0.0079499103 -1.6624632D-08 -1.3645979D-14 -7.2264307D-20 -2.2902272D-24 -2.4053854D-28  4.4871500D-32
 179   20   -469.6521  0.0079485803 -1.6626270D-08 -1.3657578D-14 -7.2728006D-20 -2.3464387D-24 -2.2772820D-28  4.6605796D-32
 180    0   -457.7582  0.0078763122 -1.6781880D-08 -1.4239877D-14 -7.9427980D-20  8.1012120D-25 -4.4510501D-28 -6.2325557D-32
 180    1   -457.7425  0.0078762451 -1.6781965D-08 -1.4240512D-14 -7.9419929D-20  8.0475969D-25 -4.4597489D-28 -6.2194153D-32
 180    2   -457.7110  0.0078761109 -1.6782136D-08 -1.4241783D-14 -7.9403935D-20  7.9404657D-25 -4.4771404D-28 -6.1934509D-32
 180    3   -457.6637  0.0078759095 -1.6782392D-08 -1.4243688D-14 -7.9380336D-20  7.7786838D-25 -4.5030596D-28 -6.1539437D-32
 180    4   -457.6007  0.0078756409 -1.6782734D-08 -1.4246228D-14 -7.9349624D-20  7.5617869D-25 -4.5373894D-28 -6.1011341D-32
 180    5   -457.5220  0.0078753053 -1.6783162D-08 -1.4249401D-14 -7.9312509D-20  7.2880554D-25 -4.5798473D-28 -6.0341120D-32
 180    6   -457.4275  0.0078749025 -1.6783675D-08 -1.4253207D-14 -7.9269790D-20  6.9566395D-25 -4.6302102D-28 -5.9531914D-32
 180    7   -457.3172  0.0078744325 -1.6784273D-08 -1.4257645D-14 -7.9222478D-20  6.5653477D-25 -4.6880766D-28 -5.8572412D-32
 180    8   -457.1912  0.0078738954 -1.6784958D-08 -1.4262713D-14 -7.9171728D-20  6.1120259D-25 -4.7530594D-28 -5.7455863D-32
 180    9   -457.0495  0.0078732912 -1.6785728D-08 -1.4268412D-14 -7.9119045D-20  5.5949092D-25 -4.8246602D-28 -5.6181942D-32
 180   10   -456.8920  0.0078726197 -1.6786585D-08 -1.4274739D-14 -7.9065983D-20  5.0112750D-25 -4.9023234D-28 -5.4739101D-32
 180   11   -456.7189  0.0078718811 -1.6787527D-08 -1.4281695D-14 -7.9014471D-20  4.3586020D-25 -4.9853476D-28 -5.3117623D-32
 180   12   -456.5299  0.0078710753 -1.6788555D-08 -1.4289278D-14 -7.8966439D-20  3.6343246D-25 -5.0731028D-28 -5.1313680D-32
 180   13   -456.3253  0.0078702022 -1.6789670D-08 -1.4297488D-14 -7.8924416D-20  2.8358946D-25 -5.1646783D-28 -4.9318972D-32
 180   14   -456.1050  0.0078692620 -1.6790872D-08 -1.4306326D-14 -7.8890853D-20  1.9601794D-25 -5.2591838D-28 -4.7121736D-32
 180   15   -455.8689  0.0078682545 -1.6792160D-08 -1.4315791D-14 -7.8868582D-20  1.0048662D-25 -5.3556367D-28 -4.4717475D-32
 180   16   -455.6171  0.0078671797 -1.6793534D-08 -1.4325886D-14 -7.8860832D-20 -3.2914157D-27 -5.4528620D-28 -4.2094158D-32
 180   17   -455.3497  0.0078660377 -1.6794996D-08 -1.4336611D-14 -7.8870843D-20 -1.1552886D-25 -5.5496845D-28 -3.9246786D-32
 180   18   -455.0665  0.0078648284 -1.6796545D-08 -1.4347970D-14 -7.8902492D-20 -2.3645304D-25 -5.6447070D-28 -3.6167367D-32
 180   19   -454.7677  0.0078635518 -1.6798182D-08 -1.4359968D-14 -7.8959717D-20 -3.6619724D-25 -5.7365117D-28 -3.2851798D-32
 180   20   -454.4532  0.0078622079 -1.6799906D-08 -1.4372608D-14 -7.9046816D-20 -5.0494439D-25 -5.8235273D-28 -2.9291560D-32
 181    0   -442.7739  0.0077891755 -1.6958182D-08 -1.5146248D-14 -1.2906293D-19  8.0550655D-25  5.0490850D-28 -5.8504485D-32
 181    1   -442.7583  0.0077891076 -1.6958272D-08 -1.5147280D-14 -1.2905483D-19  8.1154750D-25  5.0408863D-28 -5.8648576D-32
 181    2   -442.7272  0.0077889720 -1.6958454D-08 -1.5149345D-14 -1.2903854D-19  8.2361213D-25  5.0244402D-28 -5.8936729D-32
 181    3   -442.6805  0.0077887685 -1.6958727D-08 -1.5152441D-14 -1.2901351D-19  8.4167160D-25  4.9995622D-28 -5.9371569D-32
 181    4   -442.6181  0.0077884971 -1.6959091D-08 -1.5156569D-14 -1.2897937D-19  8.6558756D-25  4.9661639D-28 -5.9944724D-32
 181    5   -442.5403  0.0077881579 -1.6959545D-08 -1.5161727D-14 -1.2893534D-19  8.9526105D-25  4.9239574D-28 -6.0653440D-32
 181    6   -442.4468  0.0077877509 -1.6960091D-08 -1.5167915D-14 -1.2888059D-19  9.3054355D-25  4.8726442D-28 -6.1495622D-32
 181    7   -442.3378  0.0077872760 -1.6960729D-08 -1.5175131D-14 -1.2881401D-19  9.7121007D-25  4.8119152D-28 -6.2463127D-32
 181    8   -442.2132  0.0077867332 -1.6961457D-08 -1.5183372D-14 -1.2873448D-19  1.0170648D-24  4.7413417D-28 -6.3551216D-32
 181    9   -442.0730  0.0077861226 -1.6962277D-08 -1.5192638D-14 -1.2864065D-19  1.0678274D-24  4.6605149D-28 -6.4751539D-32
 181   10   -441.9173  0.0077854441 -1.6963189D-08 -1.5202925D-14 -1.2853115D-19  1.1232072D-24  4.5689765D-28 -6.6055960D-32
 181   11   -441.7460  0.0077846977 -1.6964193D-08 -1.5214230D-14 -1.2840425D-19  1.1828398D-24  4.4661445D-28 -6.7455885D-32
 181   12   -441.5592  0.0077838834 -1.6965289D-08 -1.5226550D-14 -1.2825842D-19  1.2463432D-24  4.3515279D-28 -6.8939753D-32
 181   13   -441.3569  0.0077830012 -1.6966477D-08 -1.5239880D-14 -1.2809208D-19  1.3132159D-24  4.2246752D-28 -7.0488646D-32
 181   14   -441.1389  0.0077820510 -1.6967758D-08 -1.5254216D-14 -1.2790333D-19  1.3830317D-24  4.0849186D-28 -7.2098686D-32
 181   15   -440.9055  0.0077810329 -1.6969131D-08 -1.5269552D-14 -1.2769045D-19  1.4552000D-24  3.9317714D-28 -7.3749062D-32
 181   16   -440.6565  0.0077799468 -1.6970598D-08 -1.5285881D-14 -1.2745166D-19  1.5290977D-24  3.7646858D-28 -7.5424416D-32
 181   17   -440.3920  0.0077787928 -1.6972158D-08 -1.5303196D-14 -1.2718526D-19  1.6040507D-24  3.5831312D-28 -7.7103038D-32
 181   18   -440.1120  0.0077775707 -1.6973812D-08 -1.5321490D-14 -1.2688972D-19  1.6793224D-24  3.3867342D-28 -7.8767353D-32
 181   19   -439.8165  0.0077762807 -1.6975560D-08 -1.5340752D-14 -1.2656343D-19  1.7541472D-24  3.1749898D-28 -8.0397036D-32
 181   20   -439.5055  0.0077749225 -1.6977402D-08 -1.5360974D-14 -1.2620514D-19  1.8276093D-24  2.9476609D-28 -8.1963503D-32
 182    0   -428.0420  0.0077011143 -1.7141324D-08 -1.6219147D-14 -1.3410955D-19 -1.8881559D-24  2.3854613D-28  1.8777395D-32
 182    1   -428.0266  0.0077010458 -1.7141421D-08 -1.6220220D-14 -1.3412843D-19 -1.8852838D-24  2.3880974D-28  1.8666950D-32
 182    2   -427.9958  0.0077009086 -1.7141616D-08 -1.6222366D-14 -1.3416606D-19 -1.8795537D-24  2.3932823D-28  1.8448389D-32
 182    3   -427.9496  0.0077007029 -1.7141908D-08 -1.6225587D-14 -1.3422234D-19 -1.8709166D-24  2.4009514D-28  1.8116256D-32
 182    4   -427.8880  0.0077004287 -1.7142297D-08 -1.6229884D-14 -1.3429693D-19 -1.8593602D-24  2.4109721D-28  1.7675119D-32
 182    5   -427.8110  0.0077000858 -1.7142784D-08 -1.6235257D-14 -1.3438954D-19 -1.8448430D-24  2.4231454D-28  1.7120779D-32
 182    6   -427.7186  0.0076996744 -1.7143369D-08 -1.6241711D-14 -1.3449968D-19 -1.8273584D-24  2.4372476D-28  1.6456578D-32
 182    7   -427.6108  0.0076991943 -1.7144051D-08 -1.6249246D-14 -1.3462695D-19 -1.8068332D-24  2.4530147D-28  1.5679202D-32
 182    8   -427.4876  0.0076986457 -1.7144831D-08 -1.6257867D-14 -1.3477053D-19 -1.7831940D-24  2.4700663D-28  1.4785013D-32
 182    9   -427.3490  0.0076980285 -1.7145710D-08 -1.6267576D-14 -1.3492979D-19 -1.7564186D-24  2.4880676D-28  1.3776005D-32
 182   10   -427.1951  0.0076973426 -1.7146686D-08 -1.6278377D-14 -1.3510395D-19 -1.7264494D-24  2.5065637D-28  1.2651691D-32
 182   11   -427.0258  0.0076965882 -1.7147761D-08 -1.6290275D-14 -1.3529203D-19 -1.6932446D-24  2.5250880D-28  1.1410260D-32
 182   12   -426.8410  0.0076957651 -1.7148934D-08 -1.6303273D-14 -1.3549304D-19 -1.6567443D-24  2.5431061D-28  1.0051393D-32
 182   13   -426.6410  0.0076948733 -1.7150206D-08 -1.6317375D-14 -1.3570582D-19 -1.6169307D-24  2.5600519D-28  8.5758251D-33
 182   14   -426.4255  0.0076939128 -1.7151578D-08 -1.6332587D-14 -1.3592911D-19 -1.5738009D-24  2.5752853D-28  6.9874267D-33
 182   15   -426.1947  0.0076928837 -1.7153048D-08 -1.6348912D-14 -1.3616178D-19 -1.5273140D-24  2.5881969D-28  5.2823541D-33
 182   16   -425.9486  0.0076917858 -1.7154619D-08 -1.6366356D-14 -1.3640213D-19 -1.4775227D-24  2.5979937D-28  3.4673923D-33
 182   17   -425.6871  0.0076906193 -1.7156289D-08 -1.6384924D-14 -1.3664879D-19 -1.4244531D-24  2.6039627D-28  1.5418494D-33
 182   18   -425.4102  0.0076893840 -1.7158060D-08 -1.6404620D-14 -1.3690018D-19 -1.3681818D-24  2.6052983D-28 -4.8354215D-34
 182   19   -425.1181  0.0076880799 -1.7159931D-08 -1.6425448D-14 -1.3715449D-19 -1.3088357D-24  2.6011902D-28 -2.6077896D-33
 182   20   -424.8106  0.0076867070 -1.7161903D-08 -1.6447413D-14 -1.3741002D-19 -1.2464944D-24  2.5907487D-28 -4.8266102D-33
 183    0   -413.5641  0.0076121036 -1.7331974D-08 -1.7491650D-14 -1.5591204D-19 -2.8339484D-24  4.6190841D-28  8.2283324D-32
 183    1   -413.5489  0.0076120342 -1.7332079D-08 -1.7492898D-14 -1.5594040D-19 -2.8283835D-24  4.6306123D-28  8.2164834D-32
 183    2   -413.5184  0.0076118956 -1.7332289D-08 -1.7495393D-14 -1.5599683D-19 -2.8172374D-24  4.6535637D-28  8.1932222D-32
 183    3   -413.4727  0.0076116876 -1.7332604D-08 -1.7499138D-14 -1.5608108D-19 -2.8004255D-24  4.6879078D-28  8.1579004D-32
 183    4   -413.4118  0.0076114103 -1.7333024D-08 -1.7504134D-14 -1.5619263D-19 -2.7778312D-24  4.7334598D-28  8.1103754D-32
 183    5   -413.3357  0.0076110636 -1.7333550D-08 -1.7510385D-14 -1.5633081D-19 -2.7492273D-24  4.7900062D-28  8.0494426D-32
 183    6   -413.2444  0.0076106476 -1.7334180D-08 -1.7517893D-14 -1.5649478D-19 -2.7145148D-24  4.8573218D-28  7.9754083D-32
 183    7   -413.1379  0.0076101622 -1.7334916D-08 -1.7526662D-14 -1.5668330D-19 -2.6733797D-24  4.9350242D-28  7.8869156D-32
 183    8   -413.0161  0.0076096075 -1.7335758D-08 -1.7536696D-14 -1.5689529D-19 -2.6255787D-24  5.0228069D-28  7.7830079D-32
 183    9   -412.8791  0.0076089834 -1.7336705D-08 -1.7548001D-14 -1.5712916D-19 -2.5708250D-24  5.1201366D-28  7.6633101D-32
 183   10   -412.7270  0.0076082899 -1.7337758D-08 -1.7560582D-14 -1.5738312D-19 -2.5087264D-24  5.2264360D-28  7.5258600D-32
 183   11   -412.5596  0.0076075270 -1.7338918D-08 -1.7574443D-14 -1.5765524D-19 -2.4389769D-24  5.3411343D-28  7.3698832D-32
 183   12   -412.3770  0.0076066947 -1.7340183D-08 -1.7589592D-14 -1.5794330D-19 -2.3611852D-24  5.4634999D-28  7.1943999D-32
 183   13   -412.1792  0.0076057930 -1.7341556D-08 -1.7606034D-14 -1.5824463D-19 -2.2749519D-24  5.5926369D-28  6.9974820D-32
 183   14   -411.9663  0.0076048218 -1.7343036D-08 -1.7623775D-14 -1.5855652D-19 -2.1798464D-24  5.7276601D-28  6.7780213D-32
 183   15   -411.7382  0.0076037812 -1.7344623D-08 -1.7642821D-14 -1.5887575D-19 -2.0754759D-24  5.8674605D-28  6.5344558D-32
 183   16   -411.4949  0.0076026711 -1.7346317D-08 -1.7663178D-14 -1.5919865D-19 -1.9614418D-24  6.0108053D-28  6.2654143D-32
 183   17   -411.2364  0.0076014915 -1.7348120D-08 -1.7684851D-14 -1.5952161D-19 -1.8373298D-24  6.1564432D-28  5.9696014D-32
 183   18   -410.9628  0.0076002423 -1.7350031D-08 -1.7707846D-14 -1.5984028D-19 -1.7027528D-24  6.3028055D-28  5.6451086D-32
 183   19   -410.6740  0.0075989236 -1.7352051D-08 -1.7732165D-14 -1.6015004D-19 -1.5573629D-24  6.4482999D-28  5.2908271D-32
 183   20   -410.3701  0.0075975354 -1.7354181D-08 -1.7757813D-14 -1.6044593D-19 -1.4008852D-24  6.5910823D-28  4.9055606D-32
 184    0   -399.3418  0.0075221102 -1.7531718D-08 -1.8755269D-14 -1.1457658D-19 -2.3342729D-24 -8.8252692D-28  6.7951123D-32
 184    1   -399.3267  0.0075220401 -1.7531831D-08 -1.8756186D-14 -1.1459999D-19 -2.3448332D-24 -8.8157358D-28  6.8252466D-32
 184    2   -399.2966  0.0075218998 -1.7532056D-08 -1.8758020D-14 -1.1464709D-19 -2.3659735D-24 -8.7965271D-28  6.8859899D-32
 184    3   -399.2515  0.0075216894 -1.7532394D-08 -1.8760772D-14 -1.1471852D-19 -2.3975944D-24 -8.7674158D-28  6.9769520D-32
 184    4   -399.1913  0.0075214089 -1.7532844D-08 -1.8764445D-14 -1.1481527D-19 -2.4395805D-24 -8.7280048D-28  7.0975894D-32
 184    5   -399.1161  0.0075210583 -1.7533407D-08 -1.8769040D-14 -1.1493857D-19 -2.4917994D-24 -8.6778181D-28  7.2475157D-32
 184    6   -399.0259  0.0075206374 -1.7534083D-08 -1.8774560D-14 -1.1508992D-19 -2.5540443D-24 -8.6161916D-28  7.4264417D-32
 184    7   -398.9206  0.0075201465 -1.7534871D-08 -1.8781010D-14 -1.1527126D-19 -2.6261024D-24 -8.5423793D-28  7.6338253D-32
 184    8   -398.8003  0.0075195853 -1.7535773D-08 -1.8788395D-14 -1.1548460D-19 -2.7077101D-24 -8.4555729D-28  7.8690484D-32
 184    9   -398.6649  0.0075189540 -1.7536788D-08 -1.8796718D-14 -1.1573239D-19 -2.7984823D-24 -8.3547714D-28  8.1308201D-32
 184   10   -398.5146  0.0075182525 -1.7537916D-08 -1.8805988D-14 -1.1601724D-19 -2.8980713D-24 -8.2388963D-28  8.4185538D-32
 184   11   -398.3492  0.0075174809 -1.7539157D-08 -1.8816212D-14 -1.1634200D-19 -3.0059477D-24 -8.1068425D-28  8.7303181D-32
 184   12   -398.1688  0.0075166389 -1.7540513D-08 -1.8827398D-14 -1.1670966D-19 -3.1216042D-24 -7.9573694D-28  9.0650935D-32
 184   13   -397.9733  0.0075157268 -1.7541982D-08 -1.8839557D-14 -1.1712347D-19 -3.2444544D-24 -7.7891175D-28  9.4215583D-32
 184   14   -397.7629  0.0075147444 -1.7543565D-08 -1.8852701D-14 -1.1758679D-19 -3.3737330D-24 -7.6007670D-28  9.7971720D-32
 184   15   -397.5375  0.0075136917 -1.7545262D-08 -1.8866842D-14 -1.1810302D-19 -3.5086653D-24 -7.3908775D-28  1.0189994D-31
 184   16   -397.2971  0.0075125688 -1.7547074D-08 -1.8881996D-14 -1.1867565D-19 -3.6483295D-24 -7.1580461D-28  1.0597365D-31
 184   17   -397.0417  0.0075113755 -1.7549001D-08 -1.8898179D-14 -1.1930808D-19 -3.7917574D-24 -6.9008125D-28  1.1017155D-31
 184   18   -396.7713  0.0075101119 -1.7551043D-08 -1.8915408D-14 -1.2000387D-19 -3.9378034D-24 -6.6177018D-28  1.1446054D-31
 184   19   -396.4859  0.0075087780 -1.7553200D-08 -1.8933707D-14 -1.2076617D-19 -4.0851620D-24 -6.3074343D-28  1.1879957D-31
 184   20   -396.1856  0.0075073736 -1.7555473D-08 -1.8953095D-14 -1.2159804D-19 -4.2325001D-24 -5.9686592D-28  1.2315501D-31
 185    0   -385.3768  0.0074311074 -1.7737882D-08 -1.9997959D-14 -1.2384050D-19  5.1785080D-24 -2.0562070D-28 -1.3828727D-31
 185    1   -385.3619  0.0074310364 -1.7738002D-08 -1.9998950D-14 -1.2378868D-19  5.1760289D-24 -2.0755755D-28 -1.3821353D-31
 185    2   -385.3322  0.0074308945 -1.7738242D-08 -2.0000930D-14 -1.2368527D-19  5.1710054D-24 -2.1142342D-28 -1.3806468D-31
 185    3   -385.2876  0.0074306816 -1.7738602D-08 -2.0003897D-14 -1.2353028D-19  5.1632958D-24 -2.1721587D-28 -1.3783667D-31
 185    4   -385.2282  0.0074303978 -1.7739082D-08 -2.0007846D-14 -1.2332395D-19  5.1526686D-24 -2.2492716D-28 -1.3752278D-31
 185    5   -385.1539  0.0074300430 -1.7739683D-08 -2.0012774D-14 -1.2306665D-19  5.1388983D-24 -2.3454039D-28 -1.3711615D-31
 185    6   -385.0647  0.0074296173 -1.7740403D-08 -2.0018674D-14 -1.2275883D-19  5.1215972D-24 -2.4603559D-28 -1.3660455D-31
 185    7   -384.9607  0.0074291205 -1.7741244D-08 -2.0025538D-14 -1.2240101D-19  5.1003403D-24 -2.5939399D-28 -1.3597622D-31
 185    8   -384.8418  0.0074285528 -1.7742206D-08 -2.0033359D-14 -1.2199400D-19  5.0747272D-24 -2.7458226D-28 -1.3522384D-31
 185    9   -384.7081  0.0074279140 -1.7743288D-08 -2.0042126D-14 -1.2153865D-19  5.0441611D-24 -2.9156383D-28 -1.3432411D-31
 185   10   -384.5596  0.0074272043 -1.7744490D-08 -2.0051829D-14 -1.2103600D-19  5.0080148D-24 -3.1029312D-28 -1.3325943D-31
 185   11   -384.3962  0.0074264235 -1.7745814D-08 -2.0062456D-14 -1.2048744D-19  4.9657361D-24 -3.3072367D-28 -1.3202201D-31
 185   12   -384.2180  0.0074255717 -1.7747259D-08 -2.0073994D-14 -1.1989446D-19  4.9165237D-24 -3.5278388D-28 -1.3057908D-31
 185   13   -384.0249  0.0074246488 -1.7748825D-08 -2.0086430D-14 -1.1925906D-19  4.8596401D-24 -3.7639304D-28 -1.2891332D-31
 185   14   -383.8170  0.0074236548 -1.7750513D-08 -2.0099749D-14 -1.1858316D-19  4.7942958D-24 -4.0147995D-28 -1.2700255D-31
 185   15   -383.5943  0.0074225897 -1.7752323D-08 -2.0113936D-14 -1.1786958D-19  4.7196400D-24 -4.2792381D-28 -1.2482223D-31
 185   16   -383.3568  0.0074214535 -1.7754254D-08 -2.0128976D-14 -1.1712114D-19  4.6348159D-24 -4.5560608D-28 -1.2234586D-31
 185   17   -383.1045  0.0074202461 -1.7756308D-08 -2.0144851D-14 -1.1634129D-19  4.5389003D-24 -4.8439645D-28 -1.1954872D-31
 185   18   -382.8374  0.0074189676 -1.7758485D-08 -2.0161546D-14 -1.1553391D-19  4.4310862D-24 -5.1413192D-28 -1.1641308D-31
 185   19   -382.5555  0.0074176179 -1.7760784D-08 -2.0179043D-14 -1.1470337D-19  4.3103247D-24 -5.4463301D-28 -1.1289622D-31
 185   20   -382.2589  0.0074161969 -1.7763207D-08 -2.0197327D-14 -1.1385461D-19  4.1758735D-24 -5.7570369D-28 -1.0899038D-31
 186    0   -371.6708  0.0073390793 -1.7949134D-08 -2.0852968D-14 -1.3178402D-19 -2.4754940D-25  4.3456681D-28 -5.9854896D-33
 186    1   -371.6561  0.0073390075 -1.7949259D-08 -2.0854022D-14 -1.3178648D-19 -2.4231460D-25  4.3448130D-28 -6.1681574D-33
 186    2   -371.6268  0.0073388639 -1.7949510D-08 -2.0856131D-14 -1.3179122D-19 -2.3189185D-25  4.3430185D-28 -6.5301118D-33
 186    3   -371.5827  0.0073386485 -1.7949885D-08 -2.0859294D-14 -1.3179799D-19 -2.1627954D-25  4.3401918D-28 -7.0694971D-33
 186    4   -371.5240  0.0073383613 -1.7950386D-08 -2.0863512D-14 -1.3180623D-19 -1.9543482D-25  4.3360063D-28 -7.7939173D-33
 186    5   -371.4507  0.0073380023 -1.7951012D-08 -2.0868784D-14 -1.3181531D-19 -1.6945672D-25  4.3302603D-28 -8.6899446D-33
 186    6   -371.3626  0.0073375715 -1.7951763D-08 -2.0875111D-14 -1.3182457D-19 -1.3830859D-25  4.3225131D-28 -9.7640037D-33
 186    7   -371.2599  0.0073370688 -1.7952640D-08 -2.0882494D-14 -1.3183294D-19 -1.0204665D-25  4.3123208D-28 -1.1014392D-32
 186    8   -371.1425  0.0073364943 -1.7953643D-08 -2.0890931D-14 -1.3183949D-19 -6.0701297D-26  4.2992004D-28 -1.2437214D-32
 186    9   -371.0104  0.0073358480 -1.7954771D-08 -2.0900424D-14 -1.3184285D-19 -1.4363390D-26  4.2825157D-28 -1.4026794D-32
 186   10   -370.8637  0.0073351298 -1.7956025D-08 -2.0910971D-14 -1.3184170D-19  3.6926268D-26  4.2616197D-28 -1.5786769D-32
 186   11   -370.7024  0.0073343397 -1.7957406D-08 -2.0922573D-14 -1.3183457D-19  9.3001048D-26  4.2358488D-28 -1.7699400D-32
 186   12   -370.5263  0.0073334777 -1.7958913D-08 -2.0935229D-14 -1.3181978D-19  1.5376235D-25  4.2044050D-28 -1.9765011D-32
 186   13   -370.3357  0.0073325438 -1.7960546D-08 -2.0948937D-14 -1.3179551D-19  2.1907265D-25  4.1663774D-28 -2.1981689D-32
 186   14   -370.1304  0.0073315379 -1.7962306D-08 -2.0963696D-14 -1.3176000D-19  2.8868035D-25  4.1210064D-28 -2.4331281D-32
 186   15   -369.9105  0.0073304601 -1.7964194D-08 -2.0979504D-14 -1.3171118D-19  3.6238654D-25  4.0672988D-28 -2.6811721D-32
 186   16   -369.6759  0.0073293104 -1.7966209D-08 -2.0996359D-14 -1.3164689D-19  4.3988669D-25  4.0042893D-28 -2.9408368D-32
 186   17   -369.4267  0.0073280886 -1.7968351D-08 -2.1014258D-14 -1.3156522D-19  5.2083126D-25  3.9311006D-28 -3.2104887D-32
 186   18   -369.1629  0.0073267948 -1.7970622D-08 -2.1033196D-14 -1.3146392D-19  6.0486259D-25  3.8466601D-28 -3.4890864D-32
 186   19   -368.8845  0.0073254289 -1.7973021D-08 -2.1053169D-14 -1.3134076D-19  6.9146695D-25  3.7500607D-28 -3.7743355D-32
 186   20   -368.5916  0.0073239910 -1.7975548D-08 -2.1074172D-14 -1.3119354D-19  7.8017513D-25  3.6402746D-28 -4.0646790D-32
 187    0   -358.2255  0.0072460282 -1.8163985D-08 -2.1737098D-14 -1.2384823D-19 -1.0261020D-25  1.6620418D-28  1.6527501D-32
 187    1   -358.2110  0.0072459555 -1.8164115D-08 -2.1738088D-14 -1.2384922D-19 -1.0058314D-25  1.6643119D-28  1.6429052D-32
 187    2   -358.1820  0.0072458102 -1.8164376D-08 -2.1740070D-14 -1.2385122D-19 -9.6613483D-26  1.6689384D-28  1.6246822D-32
 187    3   -358.1385  0.0072455923 -1.8164767D-08 -2.1743043D-14 -1.2385400D-19 -9.0550506D-26  1.6756559D-28  1.5957964D-32
 187    4   -358.0806  0.0072453016 -1.8165289D-08 -2.1747006D-14 -1.2385745D-19 -8.2530333D-26  1.6844986D-28  1.5584313D-32
 187    5   -358.0081  0.0072449383 -1.8165942D-08 -2.1751960D-14 -1.2386137D-19 -7.2374119D-26  1.6952439D-28  1.5102377D-32
 187    6   -357.9212  0.0072445023 -1.8166725D-08 -2.1757906D-14 -1.2386535D-19 -6.0125651D-26  1.7076946D-28  1.4519425D-32
 187    7   -357.8198  0.0072439936 -1.8167639D-08 -2.1764842D-14 -1.2386900D-19 -4.5725118D-26  1.7215636D-28  1.3830440D-32
 187    8   -357.7039  0.0072434123 -1.8168684D-08 -2.1772770D-14 -1.2387205D-19 -2.9120538D-26  1.7366446D-28  1.3029305D-32
 187    9   -357.5735  0.0072427582 -1.8169860D-08 -2.1781689D-14 -1.2387381D-19 -1.0270585D-26  1.7524728D-28  1.2115223D-32
 187   10   -357.4286  0.0072420313 -1.8171167D-08 -2.1791599D-14 -1.2387376D-19  1.0843013D-26  1.7687153D-28  1.1081272D-32
 187   11   -357.2693  0.0072412318 -1.8172605D-08 -2.1802500D-14 -1.2387129D-19  3.4324889D-26  1.7848763D-28  9.9189324D-33
 187   12   -357.0955  0.0072403595 -1.8174176D-08 -2.1814391D-14 -1.2386566D-19  6.0113963D-26  1.8004923D-28  8.6333570D-33
 187   13   -356.9073  0.0072394143 -1.8175878D-08 -2.1827273D-14 -1.2385600D-19  8.8336632D-26  1.8148796D-28  7.2033624D-33
 187   14   -356.7046  0.0072383964 -1.8177712D-08 -2.1841144D-14 -1.2384153D-19  1.1891465D-25  1.8275059D-28  5.6407494D-33
 187   15   -356.4875  0.0072373057 -1.8179678D-08 -2.1856004D-14 -1.2382122D-19  1.5191690D-25  1.8375534D-28  3.9274706D-33
 187   16   -356.2559  0.0072361422 -1.8181777D-08 -2.1871851D-14 -1.2379403D-19  1.8727005D-25  1.8442607D-28  2.0660837D-33
 187   17   -356.0099  0.0072349057 -1.8184009D-08 -2.1888685D-14 -1.2375899D-19  2.2493075D-25  1.8467734D-28  5.0028095D-35
 187   18   -355.7495  0.0072335964 -1.8186374D-08 -2.1906503D-14 -1.2371493D-19  2.6480477D-25  1.8441838D-28 -2.1216128D-33
 187   19   -355.4746  0.0072322141 -1.8188872D-08 -2.1925303D-14 -1.2366062D-19  3.0675722D-25  1.8354354D-28 -4.4523009D-33
 187   20   -355.1853  0.0072307589 -1.8191504D-08 -2.1945084D-14 -1.2359489D-19  3.5066167D-25  1.8194948D-28 -6.9428808D-33
 188    0   -345.0424  0.0071519620 -1.8381169D-08 -2.2498436D-14 -1.3066809D-19 -5.0741411D-24 -3.4648006D-28  8.0640770D-32
 188    1   -345.0281  0.0071518885 -1.8381304D-08 -2.2499481D-14 -1.3071879D-19 -5.0782974D-24 -3.4535345D-28  8.0766804D-32
 188    2   -344.9995  0.0071517414 -1.8381574D-08 -2.2501573D-14 -1.3082047D-19 -5.0865680D-24 -3.4308670D-28  8.1017090D-32
 188    3   -344.9565  0.0071515208 -1.8381980D-08 -2.2504715D-14 -1.3097327D-19 -5.0988594D-24 -3.3967579D-28  8.1387701D-32
 188    4   -344.8993  0.0071512267 -1.8382520D-08 -2.2508909D-14 -1.3117753D-19 -5.1150535D-24 -3.3510616D-28  8.1877971D-32
 188    5   -344.8278  0.0071508591 -1.8383195D-08 -2.2514161D-14 -1.3143382D-19 -5.1349931D-24 -3.2935168D-28  8.2480968D-32
 188    6   -344.7420  0.0071504179 -1.8384006D-08 -2.2520478D-14 -1.3174261D-19 -5.1584377D-24 -3.2239513D-28  8.3188330D-32
 188    7   -344.6419  0.0071499031 -1.8384952D-08 -2.2527865D-14 -1.3210456D-19 -5.1852054D-24 -3.1420384D-28  8.4002490D-32
 188    8   -344.5275  0.0071493148 -1.8386033D-08 -2.2536334D-14 -1.3252067D-19 -5.2148778D-24 -3.0474321D-28  8.4900818D-32
 188    9   -344.3988  0.0071486528 -1.8387250D-08 -2.2545892D-14 -1.3299144D-19 -5.2472397D-24 -2.9398331D-28  8.5885194D-32
 188   10   -344.2559  0.0071479173 -1.8388604D-08 -2.2556552D-14 -1.3351792D-19 -5.2817780D-24 -2.8188667D-28  8.6933654D-32
 188   11   -344.0986  0.0071471082 -1.8390093D-08 -2.2568327D-14 -1.3410089D-19 -5.3180995D-24 -2.6841345D-28  8.8040599D-32
 188   12   -343.9271  0.0071462254 -1.8391718D-08 -2.2581232D-14 -1.3474137D-19 -5.3556727D-24 -2.5352621D-28  8.9184845D-32
 188   13   -343.7413  0.0071452690 -1.8393480D-08 -2.2595281D-14 -1.3544012D-19 -5.3939600D-24 -2.3718569D-28  9.0358062D-32
 188   14   -343.5413  0.0071442389 -1.8395379D-08 -2.2610493D-14 -1.3619805D-19 -5.4323128D-24 -2.1935668D-28  9.1532713D-32
 188   15   -343.3269  0.0071431351 -1.8397414D-08 -2.2626886D-14 -1.3701574D-19 -5.4700495D-24 -2.0001258D-28  9.2689488D-32
 188   16   -343.0984  0.0071419576 -1.8399587D-08 -2.2644480D-14 -1.3789388D-19 -5.5064727D-24 -1.7912323D-28  9.3810332D-32
 188   17   -342.8556  0.0071407064 -1.8401898D-08 -2.2663297D-14 -1.3883297D-19 -5.5407182D-24 -1.5666763D-28  9.4864780D-32
 188   18   -342.5985  0.0071393814 -1.8404347D-08 -2.2683361D-14 -1.3983321D-19 -5.5719420D-24 -1.3263773D-28  9.5823665D-32
 188   19   -342.3273  0.0071379825 -1.8406934D-08 -2.2704696D-14 -1.4089451D-19 -5.5993031D-24 -1.0703246D-28  9.6671660D-32
 188   20   -342.0418  0.0071365099 -1.8409660D-08 -2.2727329D-14 -1.4201673D-19 -5.6217068D-24 -7.9866306D-29  9.7357417D-32
 189    0   -332.1229  0.0070568954 -1.8601778D-08 -2.3773076D-14 -1.6929229D-19 -3.3185064D-25 -4.5458797D-28 -9.7832548D-32
 189    1   -332.1088  0.0070568209 -1.8601920D-08 -2.3774430D-14 -1.6929559D-19 -3.3730054D-25 -4.5595803D-28 -9.7667418D-32
 189    2   -332.0806  0.0070566721 -1.8602206D-08 -2.3777139D-14 -1.6930246D-19 -3.4828199D-25 -4.5868759D-28 -9.7335135D-32
 189    3   -332.0383  0.0070564489 -1.8602634D-08 -2.3781202D-14 -1.6931318D-19 -3.6488205D-25 -4.6276345D-28 -9.6831250D-32
 189    4   -331.9818  0.0070561513 -1.8603204D-08 -2.3786621D-14 -1.6932825D-19 -3.8721442D-25 -4.6816666D-28 -9.6153388D-32
 189    5   -331.9112  0.0070557792 -1.8603918D-08 -2.3793394D-14 -1.6934828D-19 -4.1550644D-25 -4.7486803D-28 -9.5291677D-32
 189    6   -331.8266  0.0070553327 -1.8604775D-08 -2.3801523D-14 -1.6937427D-19 -4.4999041D-25 -4.8282614D-28 -9.4239528D-32
 189    7   -331.7278  0.0070548117 -1.8605775D-08 -2.3811009D-14 -1.6940717D-19 -4.9094393D-25 -4.9200056D-28 -9.2985691D-32
 189    8   -331.6149  0.0070542163 -1.8606918D-08 -2.3821853D-14 -1.6944833D-19 -5.3865725D-25 -5.0233612D-28 -9.1521523D-32
 189    9   -331.4880  0.0070535465 -1.8608205D-08 -2.3834055D-14 -1.6949930D-19 -5.9354386D-25 -5.1375958D-28 -8.9829795D-32
 189   10   -331.3469  0.0070528021 -1.8609635D-08 -2.3847617D-14 -1.6956179D-19 -6.5595256D-25 -5.2620014D-28 -8.7900631D-32
 189   11   -331.1917  0.0070519832 -1.8611210D-08 -2.3862542D-14 -1.6963776D-19 -7.2628278D-25 -5.3957251D-28 -8.5720023D-32
 189   12   -331.0225  0.0070510899 -1.8612928D-08 -2.3878831D-14 -1.6972962D-19 -8.0500361D-25 -5.5377085D-28 -8.3270541D-32
 189   13   -330.8392  0.0070501219 -1.8614791D-08 -2.3896489D-14 -1.6983996D-19 -8.9256576D-25 -5.6867445D-28 -8.0529973D-32
 189   14   -330.6418  0.0070490795 -1.8616800D-08 -2.3915518D-14 -1.6997169D-19 -9.8940637D-25 -5.8416153D-28 -7.7488171D-32
 189   15   -330.4304  0.0070479624 -1.8618953D-08 -2.3935924D-14 -1.7012796D-19 -1.0960125D-24 -6.0008512D-28 -7.4123365D-32
 189   16   -330.2048  0.0070467707 -1.8621252D-08 -2.3957712D-14 -1.7031268D-19 -1.2128193D-24 -6.1627326D-28 -7.0421734D-32
 189   17   -329.9653  0.0070455044 -1.8623697D-08 -2.3980889D-14 -1.7052963D-19 -1.3401646D-24 -6.3255887D-28 -6.6372415D-32
 189   18   -329.7117  0.0070441634 -1.8626288D-08 -2.4005463D-14 -1.7078322D-19 -1.4785872D-24 -6.4872991D-28 -6.1944926D-32
 189   19   -329.4440  0.0070427477 -1.8629026D-08 -2.4031444D-14 -1.7107835D-19 -1.6283133D-24 -6.6456968D-28 -5.7136822D-32
 189   20   -329.1623  0.0070412572 -1.8631911D-08 -2.4058844D-14 -1.7142013D-19 -1.7896784D-24 -6.7983866D-28 -5.1925617D-32
 190    0   -319.4686  0.0069608224 -1.8829742D-08 -2.5462942D-14 -2.4233060D-19 -8.7324838D-25  1.0607519D-27 -2.4279198D-32
 190    1   -319.4546  0.0069607471 -1.8829895D-08 -2.5464881D-14 -2.4233924D-19 -8.6051914D-25  1.0604101D-27 -2.4614977D-32
 190    2   -319.4268  0.0069605965 -1.8830200D-08 -2.5468758D-14 -2.4235619D-19 -8.3506192D-25  1.0597113D-27 -2.5289592D-32
 190    3   -319.3850  0.0069603705 -1.8830659D-08 -2.5474575D-14 -2.4238069D-19 -7.9692976D-25  1.0586301D-27 -2.6295479D-32
 190    4   -319.3294  0.0069600692 -1.8831270D-08 -2.5482332D-14 -2.4241156D-19 -7.4616494D-25  1.0571186D-27 -2.7636534D-32
 190    5   -319.2598  0.0069596926 -1.8832035D-08 -2.5492029D-14 -2.4244731D-19 -6.8279915D-25  1.0551266D-27 -2.9307405D-32
 190    6   -319.1762  0.0069592406 -1.8832953D-08 -2.5503667D-14 -2.4248594D-19 -6.0691165D-25  1.0525782D-27 -3.1311694D-32
 190    7   -319.0788  0.0069587133 -1.8834024D-08 -2.5517248D-14 -2.4252532D-19 -5.1862677D-25  1.0493955D-27 -3.3637530D-32
 190    8   -318.9675  0.0069581106 -1.8835249D-08 -2.5532771D-14 -2.4256284D-19 -4.1807136D-25  1.0454825D-27 -3.6285825D-32
 190    9   -318.8422  0.0069574325 -1.8836629D-08 -2.5550236D-14 -2.4259538D-19 -3.0542063D-25  1.0407220D-27 -3.9248867D-32
 190   10   -318.7031  0.0069566790 -1.8838162D-08 -2.5569645D-14 -2.4261969D-19 -1.8085709D-25  1.0349977D-27 -4.2522626D-32
 190   11   -318.5501  0.0069558500 -1.8839851D-08 -2.5590996D-14 -2.4263206D-19 -4.4697645D-26  1.0281738D-27 -4.6093275D-32
 190   12   -318.3831  0.0069549457 -1.8841694D-08 -2.5614289D-14 -2.4262856D-19  1.0279518D-25  1.0201036D-27 -4.9958938D-32
 190   13   -318.2023  0.0069539659 -1.8843693D-08 -2.5639521D-14 -2.4260494D-19  2.6119045D-25  1.0106349D-27 -5.4099735D-32
 190   14   -318.0076  0.0069529106 -1.8845848D-08 -2.5666691D-14 -2.4255655D-19  4.3005927D-25  9.9960164D-28 -5.8501431D-32
 190   15   -317.7991  0.0069517797 -1.8848159D-08 -2.5695793D-14 -2.4247853D-19  6.0887457D-25  9.8682167D-28 -6.3158037D-32
 190   16   -317.5766  0.0069505734 -1.8850627D-08 -2.5726823D-14 -2.4236601D-19  7.9694685D-25  9.7212474D-28 -6.8036182D-32
 190   17   -317.3403  0.0069492914 -1.8853253D-08 -2.5759775D-14 -2.4221383D-19  9.9355681D-25  9.5532963D-28 -7.3117130D-32
 190   18   -317.0902  0.0069479339 -1.8856037D-08 -2.5794640D-14 -2.4201650D-19  1.1978607D-24  9.3623794D-28 -7.8375062D-32
 190   19   -316.8262  0.0069465007 -1.8858980D-08 -2.5831408D-14 -2.4176873D-19  1.4089052D-24  9.1466223D-28 -8.3787037D-32
 190   20   -316.5483  0.0069449919 -1.8862082D-08 -2.5870068D-14 -2.4146525D-19  1.6255576D-24  8.9042821D-28 -8.9308822D-32
 191    0   -307.0806  0.0068637135 -1.9069331D-08 -2.7274679D-14 -2.1155928D-19 -3.1233048D-24 -1.5881811D-28  1.0428469D-31
 191    1   -307.0669  0.0068636372 -1.9069494D-08 -2.7276371D-14 -2.1159050D-19 -3.1252224D-24 -1.5735928D-28  1.0434302D-31
 191    2   -307.0394  0.0068634846 -1.9069822D-08 -2.7279757D-14 -2.1165310D-19 -3.1289549D-24 -1.5443245D-28  1.0445314D-31
 191    3   -306.9983  0.0068632558 -1.9070313D-08 -2.7284838D-14 -2.1174706D-19 -3.1344221D-24 -1.5004273D-28  1.0461453D-31
 191    4   -306.9434  0.0068629507 -1.9070968D-08 -2.7291616D-14 -2.1187255D-19 -3.1414982D-24 -1.4417821D-28  1.0482897D-31
 191    5   -306.8747  0.0068625692 -1.9071787D-08 -2.7300094D-14 -2.1202988D-19 -3.1499158D-24 -1.3683033D-28  1.0507637D-31
 191    6   -306.7924  0.0068621115 -1.9072770D-08 -2.7310276D-14 -2.1221912D-19 -3.1594604D-24 -1.2799468D-28  1.0536082D-31
 191    7   -306.6963  0.0068615774 -1.9073917D-08 -2.7322167D-14 -2.1244070D-19 -3.1697741D-24 -1.1765103D-28  1.0566584D-31
 191    8   -306.5865  0.0068609670 -1.9075229D-08 -2.7335771D-14 -2.1269467D-19 -3.1804953D-24 -1.0580183D-28  1.0597776D-31
 191    9   -306.4630  0.0068602803 -1.9076705D-08 -2.7351096D-14 -2.1298149D-19 -3.1911849D-24 -9.2425992D-29  1.0628816D-31
 191   10   -306.3258  0.0068595172 -1.9078347D-08 -2.7368147D-14 -2.1330108D-19 -3.2014075D-24 -7.7521903D-29  1.0658519D-31
 191   11   -306.1749  0.0068586777 -1.9080154D-08 -2.7386933D-14 -2.1365372D-19 -3.2105796D-24 -6.1087268D-29  1.0684780D-31
 191   12   -306.0103  0.0068577618 -1.9082126D-08 -2.7407462D-14 -2.1403950D-19 -3.2180596D-24 -4.3118942D-29  1.0705173D-31
 191   13   -305.8321  0.0068567695 -1.9084265D-08 -2.7429744D-14 -2.1445823D-19 -3.2232882D-24 -2.3620908D-29  1.0718764D-31
 191   14   -305.6401  0.0068557007 -1.9086570D-08 -2.7453788D-14 -2.1490972D-19 -3.2254857D-24 -2.6056460D-30  1.0722488D-31
 191   15   -305.4344  0.0068545555 -1.9089042D-08 -2.7479607D-14 -2.1539343D-19 -3.2239012D-24  1.9900587D-29  1.0714203D-31
 191   16   -305.2151  0.0068533337 -1.9091681D-08 -2.7507210D-14 -2.1590882D-19 -3.2177939D-24  4.3880141D-29  1.0692262D-31
 191   17   -304.9821  0.0068520353 -1.9094489D-08 -2.7536611D-14 -2.1645497D-19 -3.2062595D-24  6.9284749D-29  1.0653490D-31
 191   18   -304.7355  0.0068506604 -1.9097464D-08 -2.7567822D-14 -2.1703058D-19 -3.1883886D-24  9.6060219D-29  1.0594924D-31
 191   19   -304.4752  0.0068492089 -1.9100609D-08 -2.7600856D-14 -2.1763407D-19 -3.1632830D-24  1.2414335D-28  1.0514632D-31
 191   20   -304.2012  0.0068476807 -1.9103923D-08 -2.7635728D-14 -2.1826347D-19 -3.1299876D-24  1.5343770D-28  1.0408696D-31
 192    0   -294.9605  0.0067655360 -1.9318123D-08 -2.8977957D-14 -1.9714874D-19  1.9870678D-24 -1.6569904D-28 -4.9251230D-32
 192    1   -294.9470  0.0067654587 -1.9318297D-08 -2.8979535D-14 -1.9712891D-19  1.9850618D-24 -1.6638712D-28 -4.9223784D-32
 192    2   -294.9199  0.0067653042 -1.9318645D-08 -2.8982689D-14 -1.9708925D-19  1.9810827D-24 -1.6776827D-28 -4.9178862D-32
 192    3   -294.8793  0.0067650723 -1.9319167D-08 -2.8987418D-14 -1.9702987D-19  1.9749963D-24 -1.6982921D-28 -4.9101913D-32
 192    4   -294.8252  0.0067647632 -1.9319863D-08 -2.8993721D-14 -1.9695104D-19  1.9667633D-24 -1.7257738D-28 -4.8996618D-32
 192    5   -294.7576  0.0067643768 -1.9320732D-08 -2.9001597D-14 -1.9685294D-19  1.9562964D-24 -1.7600200D-28 -4.8862386D-32
 192    6   -294.6764  0.0067639131 -1.9321777D-08 -2.9011044D-14 -1.9673590D-19  1.9434741D-24 -1.8010230D-28 -4.8695923D-32
 192    7   -294.5817  0.0067633721 -1.9322995D-08 -2.9022057D-14 -1.9660045D-19  1.9281669D-24 -1.8486431D-28 -4.8497130D-32
 192    8   -294.4735  0.0067627537 -1.9324389D-08 -2.9034635D-14 -1.9644695D-19  1.9101806D-24 -1.9028125D-28 -4.8256079D-32
 192    9   -294.3518  0.0067620580 -1.9325957D-08 -2.9048773D-14 -1.9627597D-19  1.8892724D-24 -1.9634330D-28 -4.7965324D-32
 192   10   -294.2165  0.0067612849 -1.9327700D-08 -2.9064467D-14 -1.9608825D-19  1.8653076D-24 -2.0303217D-28 -4.7628604D-32
 192   11   -294.0678  0.0067604345 -1.9329619D-08 -2.9081714D-14 -1.9588453D-19  1.8380248D-24 -2.1033906D-28 -4.7237101D-32
 192   12   -293.9056  0.0067595066 -1.9331714D-08 -2.9100508D-14 -1.9566580D-19  1.8071829D-24 -2.1823860D-28 -4.6785385D-32
 192   13   -293.7298  0.0067585013 -1.9333984D-08 -2.9120846D-14 -1.9543307D-19  1.7724725D-24 -2.2670840D-28 -4.6264295D-32
 192   14   -293.5406  0.0067574185 -1.9336431D-08 -2.9142720D-14 -1.9518764D-19  1.7335857D-24 -2.3571564D-28 -4.5663351D-32
 192   15   -293.3379  0.0067562583 -1.9339055D-08 -2.9166127D-14 -1.9493084D-19  1.6903117D-24 -2.4523439D-28 -4.4989110D-32
 192   16   -293.1217  0.0067550205 -1.9341857D-08 -2.9191061D-14 -1.9466422D-19  1.6422792D-24 -2.5522715D-28 -4.4221843D-32
 192   17   -292.8921  0.0067537051 -1.9344835D-08 -2.9217517D-14 -1.9438950D-19  1.5891448D-24 -2.6565083D-28 -4.3354426D-32
 192   18   -292.6490  0.0067523122 -1.9347992D-08 -2.9245489D-14 -1.9410873D-19  1.5306212D-24 -2.7645602D-28 -4.2387966D-32
 192   19   -292.3924  0.0067508416 -1.9351328D-08 -2.9274971D-14 -1.9382397D-19  1.4663239D-24 -2.8758851D-28 -4.1299317D-32
 192   20   -292.1224  0.0067492934 -1.9354843D-08 -2.9305960D-14 -1.9353771D-19  1.3959189D-24 -2.9898430D-28 -4.0086493D-32
 193    0   -283.1096  0.0066662751 -1.9573187D-08 -3.0297303D-14 -2.0466729D-19 -4.5002506D-24  1.0475882D-28  1.1778935D-31
 193    1   -283.0963  0.0066661968 -1.9573369D-08 -3.0298941D-14 -2.0471226D-19 -4.4989712D-24  1.0640496D-28  1.1776812D-31
 193    2   -283.0696  0.0066660402 -1.9573732D-08 -3.0302217D-14 -2.0480226D-19 -4.4963984D-24  1.0970527D-28  1.1773499D-31
 193    3   -283.0296  0.0066658053 -1.9574278D-08 -3.0307134D-14 -2.0493709D-19 -4.4923491D-24  1.1465029D-28  1.1767004D-31
 193    4   -282.9763  0.0066654921 -1.9575005D-08 -3.0313695D-14 -2.0511667D-19 -4.4866901D-24  1.2123673D-28  1.1758030D-31
 193    5   -282.9096  0.0066651006 -1.9575915D-08 -3.0321904D-14 -2.0534082D-19 -4.4791714D-24  1.2946075D-28  1.1745145D-31
 193    6   -282.8297  0.0066646308 -1.9577007D-08 -3.0331767D-14 -2.0560927D-19 -4.4694816D-24  1.3931840D-28  1.1727528D-31
 193    7   -282.7364  0.0066640826 -1.9578281D-08 -3.0343290D-14 -2.0592173D-19 -4.4573083D-24  1.5080213D-28  1.1704572D-31
 193    8   -282.6297  0.0066634561 -1.9579738D-08 -3.0356480D-14 -2.0627768D-19 -4.4422151D-24  1.6389436D-28  1.1674789D-31
 193    9   -282.5098  0.0066627512 -1.9581377D-08 -3.0371346D-14 -2.0667663D-19 -4.4237067D-24  1.7858166D-28  1.1636342D-31
 193   10   -282.3766  0.0066619679 -1.9583200D-08 -3.0387898D-14 -2.0711791D-19 -4.4012969D-24  1.9483806D-28  1.1587741D-31
 193   11   -282.2300  0.0066611062 -1.9585206D-08 -3.0406146D-14 -2.0760066D-19 -4.3743929D-24  2.1263935D-28  1.1527188D-31
 193   12   -282.0702  0.0066601660 -1.9587396D-08 -3.0426101D-14 -2.0812370D-19 -4.3423927D-24  2.3194637D-28  1.1453318D-31
 193   13   -281.8970  0.0066591474 -1.9589770D-08 -3.0447775D-14 -2.0868576D-19 -4.3046003D-24  2.5270669D-28  1.1363103D-31
 193   14   -281.7106  0.0066580503 -1.9592329D-08 -3.0471181D-14 -2.0928539D-19 -4.2602976D-24  2.7487849D-28  1.1254814D-31
 193   15   -281.5108  0.0066568747 -1.9595072D-08 -3.0496334D-14 -2.0992053D-19 -4.2086817D-24  2.9837625D-28  1.1125379D-31
 193   16   -281.2978  0.0066556205 -1.9598001D-08 -3.0523246D-14 -2.1058925D-19 -4.1490068D-24  3.2313135D-28  1.0973001D-31
 193   17   -281.0716  0.0066542878 -1.9601116D-08 -3.0551934D-14 -2.1128880D-19 -4.0804572D-24  3.4903710D-28  1.0795012D-31
 193   18   -280.8320  0.0066528764 -1.9604417D-08 -3.0582412D-14 -2.1201630D-19 -4.0021325D-24  3.7598035D-28  1.0587894D-31
 193   19   -280.5793  0.0066513863 -1.9607906D-08 -3.0614696D-14 -2.1276836D-19 -3.9132085D-24  4.0383273D-28  1.0349298D-31
 193   20   -280.3132  0.0066498175 -1.9611581D-08 -3.0648801D-14 -2.1354107D-19 -3.8128485D-24  4.3243346D-28  1.0076886D-31
 194    0   -271.5293  0.0065659365 -1.9833434D-08 -3.1738320D-14 -1.7711066D-19  1.5655838D-24 -1.0028761D-27 -5.6236066D-32
 194    1   -271.5162  0.0065658572 -1.9833624D-08 -3.1739737D-14 -1.7709500D-19  1.5535669D-24 -1.0036658D-27 -5.5864254D-32
 194    2   -271.4899  0.0065656985 -1.9834005D-08 -3.1742570D-14 -1.7706425D-19  1.5294825D-24 -1.0052182D-27 -5.5116914D-32
 194    3   -271.4505  0.0065654605 -1.9834576D-08 -3.1746819D-14 -1.7701882D-19  1.4932501D-24 -1.0075122D-27 -5.3988688D-32
 194    4   -271.3980  0.0065651431 -1.9835338D-08 -3.1752483D-14 -1.7696014D-19  1.4447833D-24 -1.0104886D-27 -5.2478150D-32
 194    5   -271.3323  0.0065647464 -1.9836291D-08 -3.1759560D-14 -1.7688935D-19  1.3840593D-24 -1.0140994D-27 -5.0589983D-32
 194    6   -271.2536  0.0065642703 -1.9837434D-08 -3.1768049D-14 -1.7680849D-19  1.3109005D-24 -1.0182526D-27 -4.8320482D-32
 194    7   -271.1617  0.0065637148 -1.9838769D-08 -3.1777947D-14 -1.7671975D-19  1.2251742D-24 -1.0228576D-27 -4.5660414D-32
 194    8   -271.0567  0.0065630800 -1.9840295D-08 -3.1789254D-14 -1.7662565D-19  1.1267704D-24 -1.0278055D-27 -4.2616527D-32
 194    9   -270.9385  0.0065623657 -1.9842012D-08 -3.1801968D-14 -1.7652922D-19  1.0154330D-24 -1.0329535D-27 -3.9166283D-32
 194   10   -270.8073  0.0065615720 -1.9843920D-08 -3.1816086D-14 -1.7643395D-19  8.9118239D-25 -1.0381694D-27 -3.5334002D-32
 194   11   -270.6629  0.0065606988 -1.9846020D-08 -3.1831609D-14 -1.7634344D-19  7.5381979D-25 -1.0432881D-27 -3.1106113D-32
 194   12   -270.5055  0.0065597461 -1.9848313D-08 -3.1848533D-14 -1.7626203D-19  6.0321627D-25 -1.0481216D-27 -2.6475034D-32
 194   13   -270.3350  0.0065587140 -1.9850798D-08 -3.1866861D-14 -1.7619428D-19  4.3937534D-25 -1.0524858D-27 -2.1454345D-32
 194   14   -270.1513  0.0065576022 -1.9853475D-08 -3.1886592D-14 -1.7614521D-19  2.6221254D-25 -1.0561554D-27 -1.6037458D-32
 194   15   -269.9546  0.0065564109 -1.9856346D-08 -3.1907727D-14 -1.7612007D-19  7.1849271D-26 -1.0589167D-27 -1.0235399D-32
 194   16   -269.7448  0.0065551400 -1.9859410D-08 -3.1930271D-14 -1.7612487D-19 -1.3164330D-25 -1.0605152D-27 -4.0540654D-33
 194   17   -269.5220  0.0065537895 -1.9862669D-08 -3.1954226D-14 -1.7616557D-19 -3.4804961D-25 -1.0607019D-27  2.4950220D-33
 194   18   -269.2861  0.0065523593 -1.9866121D-08 -3.1979599D-14 -1.7624896D-19 -5.7703244D-25 -1.0591964D-27  9.3981784D-33
 194   19   -269.0371  0.0065508493 -1.9869768D-08 -3.2006399D-14 -1.7638146D-19 -8.1817936D-25 -1.0557372D-27  1.6634610D-32
 194   20   -268.7751  0.0065492596 -1.9873611D-08 -3.2034634D-14 -1.7657032D-19 -1.0708727D-24 -1.0500256D-27  2.4176090D-32
 195    0   -260.2208  0.0064645327 -2.0096406D-08 -3.2971692D-14 -2.1309104D-19  8.2240431D-25 -1.2170650D-31  0.0000000D+00
 195    1   -260.2078  0.0064644523 -2.0096604D-08 -3.2973397D-14 -2.1308287D-19  8.2239536D-25 -2.1146101D-30 -1.4248154D-31
 195    2   -260.1820  0.0064642915 -2.0097000D-08 -3.2976806D-14 -2.1306641D-19  8.2230360D-25 -6.1081974D-30 -1.4265275D-31
 195    3   -260.1432  0.0064640503 -2.0097594D-08 -3.2981919D-14 -2.1304174D-19  8.2192662D-25 -1.2100617D-29 -1.4289802D-31
 195    4   -260.0915  0.0064637288 -2.0098385D-08 -3.2988736D-14 -2.1300885D-19  8.2119180D-25 -2.0117971D-29 -1.4322599D-31
 195    5   -260.0269  0.0064633268 -2.0099375D-08 -3.2997256D-14 -2.1296787D-19  8.1968704D-25 -3.0153901D-29 -1.4361277D-31
 195    6   -259.9493  0.0064628444 -2.0100563D-08 -3.3007477D-14 -2.1291873D-19  8.1704811D-25 -4.2235169D-29 -1.4404800D-31
 195    7   -259.8588  0.0064622816 -2.0101950D-08 -3.3019399D-14 -2.1286171D-19  8.1293093D-25 -5.6376796D-29 -1.4453003D-31
 195    8   -259.7554  0.0064616383 -2.0103535D-08 -3.3033020D-14 -2.1279692D-19  8.0672993D-25 -7.2589789D-29 -1.4502998D-31
 195    9   -259.6391  0.0064609145 -2.0105319D-08 -3.3048339D-14 -2.1272469D-19  7.9790582D-25 -9.0897314D-29 -1.4553803D-31
 195   10   -259.5099  0.0064601103 -2.0107302D-08 -3.3065353D-14 -2.1264544D-19  7.8577216D-25 -1.1131013D-28 -1.4602818D-31
 195   11   -259.3678  0.0064592255 -2.0109485D-08 -3.3084062D-14 -2.1255993D-19  7.6959385D-25 -1.3383209D-28 -1.4647722D-31
 195   12   -259.2128  0.0064582602 -2.0111868D-08 -3.3104464D-14 -2.1246877D-19  7.4854642D-25 -1.5847657D-28 -1.4686324D-31
 195   13   -259.0449  0.0064572143 -2.0114451D-08 -3.3126556D-14 -2.1237315D-19  7.2175557D-25 -1.8523643D-28 -1.4715989D-31
 195   14   -258.8641  0.0064560878 -2.0117235D-08 -3.3150336D-14 -2.1227437D-19  6.8819947D-25 -2.1409794D-28 -1.4733148D-31
 195   15   -258.6704  0.0064548807 -2.0120220D-08 -3.3175803D-14 -2.1217424D-19  6.4688804D-25 -2.4504003D-28 -1.4734518D-31
 195   16   -258.4639  0.0064535929 -2.0123406D-08 -3.3202955D-14 -2.1207465D-19  5.9668649D-25 -2.7802884D-28 -1.4717064D-31
 195   17   -258.2445  0.0064522244 -2.0126794D-08 -3.3231790D-14 -2.1197816D-19  5.3635392D-25 -3.1301370D-28 -1.4676526D-31
 195   18   -258.0123  0.0064507751 -2.0130385D-08 -3.3262308D-14 -2.1188796D-19  4.6478873D-25 -3.4991893D-28 -1.4609961D-31
 195   19   -257.7672  0.0064492451 -2.0134178D-08 -3.3294509D-14 -2.1180752D-19  3.8056733D-25 -3.8865937D-28 -1.4512494D-31
 195   20   -257.5092  0.0064476342 -2.0138176D-08 -3.3328393D-14 -2.1174107D-19  2.8246870D-25 -4.2911504D-28 -1.4380873D-31
 196    0   -249.1851  0.0063620882 -2.0362778D-08 -3.4512608D-14 -2.9201063D-19 -8.8219029D-24  1.5916753D-28  5.5680184D-32
 196    1   -249.1724  0.0063620068 -2.0362985D-08 -3.4514944D-14 -2.9209888D-19 -8.8199866D-24  1.5994973D-28  5.5676247D-32
 196    2   -249.1470  0.0063618439 -2.0363399D-08 -3.4519619D-14 -2.9227520D-19 -8.8161689D-24  1.6151046D-28  5.5675221D-32
 196    3   -249.1088  0.0063615995 -2.0364021D-08 -3.4526637D-14 -2.9253959D-19 -8.8102977D-24  1.6384356D-28  5.5664459D-32
 196    4   -249.0579  0.0063612737 -2.0364849D-08 -3.4536004D-14 -2.9289192D-19 -8.8023169D-24  1.6696536D-28  5.5649763D-32
 196    5   -248.9943  0.0063608664 -2.0365886D-08 -3.4547728D-14 -2.9333175D-19 -8.7922126D-24  1.7085926D-28  5.5635939D-32
 196    6   -248.9180  0.0063603776 -2.0367130D-08 -3.4561821D-14 -2.9385889D-19 -8.7797475D-24  1.7552826D-28  5.5619607D-32
 196    7   -248.8289  0.0063598073 -2.0368582D-08 -3.4578295D-14 -2.9447296D-19 -8.7647579D-24  1.8097938D-28  5.5595846D-32
 196    8   -248.7272  0.0063591555 -2.0370242D-08 -3.4597163D-14 -2.9517347D-19 -8.7471266D-24  1.8720696D-28  5.5571319D-32
 196    9   -248.6127  0.0063584221 -2.0372111D-08 -3.4618444D-14 -2.9595976D-19 -8.7264932D-24  1.9420353D-28  5.5533322D-32
 196   10   -248.4855  0.0063576072 -2.0374188D-08 -3.4642156D-14 -2.9683125D-19 -8.7027283D-24  2.0197730D-28  5.5496175D-32
 196   11   -248.3457  0.0063567107 -2.0376476D-08 -3.4668319D-14 -2.9778702D-19 -8.6755024D-24  2.1051862D-28  5.5451521D-32
 196   12   -248.1931  0.0063557325 -2.0378973D-08 -3.4696956D-14 -2.9882631D-19 -8.6445179D-24  2.1983238D-28  5.5397067D-32
 196   13   -248.0279  0.0063546727 -2.0381680D-08 -3.4728093D-14 -2.9994782D-19 -8.6094352D-24  2.2990824D-28  5.5335709D-32
 196   14   -247.8500  0.0063535313 -2.0384599D-08 -3.4761754D-14 -3.0115039D-19 -8.5699206D-24  2.4075178D-28  5.5266648D-32
 196   15   -247.6594  0.0063523081 -2.0387729D-08 -3.4797969D-14 -3.0243251D-19 -8.5255297D-24  2.5234564D-28  5.5177169D-32
 196   16   -247.4561  0.0063510032 -2.0391072D-08 -3.4836767D-14 -3.0379266D-19 -8.4759177D-24  2.6469485D-28  5.5080618D-32
 196   17   -247.2402  0.0063496165 -2.0394627D-08 -3.4878181D-14 -3.0522896D-19 -8.4205485D-24  2.7779015D-28  5.4955119D-32
 196   18   -247.0117  0.0063481479 -2.0398396D-08 -3.4922243D-14 -3.0673909D-19 -8.3590282D-24  2.9161622D-28  5.4812719D-32
 196   19   -246.7705  0.0063465975 -2.0402380D-08 -3.4968988D-14 -3.0832087D-19 -8.2909217D-24  3.0617888D-28  5.4651543D-32
 196   20   -246.5166  0.0063449652 -2.0406579D-08 -3.5018451D-14 -3.0997165D-19 -8.2155999D-24  3.2145558D-28  5.4457597D-32
 197    0   -238.4233  0.0062586106 -2.0639005D-08 -3.7172324D-14 -3.4927566D-19  4.7037822D-24  8.7728231D-28 -1.8930223D-31
 197    1   -238.4108  0.0062585280 -2.0639228D-08 -3.7175117D-14 -3.4922854D-19  4.7142249D-24  8.7463266D-28 -1.8956891D-31
 197    2   -238.3857  0.0062583629 -2.0639674D-08 -3.7180705D-14 -3.4913408D-19  4.7352224D-24  8.6931486D-28 -1.9012521D-31
 197    3   -238.3482  0.0062581153 -2.0640344D-08 -3.7189082D-14 -3.4899154D-19  4.7663545D-24  8.6131588D-28 -1.9093344D-31
 197    4   -238.2981  0.0062577850 -2.0641236D-08 -3.7200247D-14 -3.4879999D-19  4.8074422D-24  8.5058650D-28 -1.9200436D-31
 197    5   -238.2355  0.0062573722 -2.0642353D-08 -3.7214194D-14 -3.4855841D-19  4.8580279D-24  8.3710619D-28 -1.9330948D-31
 197    6   -238.1605  0.0062568767 -2.0643693D-08 -3.7230918D-14 -3.4826511D-19  4.9177692D-24  8.2079868D-28 -1.9485593D-31
 197    7   -238.0729  0.0062562987 -2.0645257D-08 -3.7250411D-14 -3.4791853D-19  4.9859069D-24  8.0161741D-28 -1.9660179D-31
 197    8   -237.9728  0.0062556380 -2.0647045D-08 -3.7272665D-14 -3.4751656D-19  5.0617711D-24  7.7949337D-28 -1.9852587D-31
 197    9   -237.8602  0.0062548947 -2.0649059D-08 -3.7297670D-14 -3.4705731D-19  5.1446136D-24  7.5434830D-28 -2.0061478D-31
 197   10   -237.7351  0.0062540687 -2.0651297D-08 -3.7325414D-14 -3.4653832D-19  5.2334542D-24  7.2609949D-28 -2.0283141D-31
 197   11   -237.5975  0.0062531600 -2.0653762D-08 -3.7355883D-14 -3.4595749D-19  5.3272151D-24  6.9468760D-28 -2.0513082D-31
 197   12   -237.4474  0.0062521685 -2.0656453D-08 -3.7389064D-14 -3.4531224D-19  5.4247314D-24  6.6002275D-28 -2.0747810D-31
 197   13   -237.2849  0.0062510943 -2.0659370D-08 -3.7424940D-14 -3.4460057D-19  5.5248110D-24  6.2204754D-28 -2.0984819D-31
 197   14   -237.1099  0.0062499373 -2.0662516D-08 -3.7463492D-14 -3.4381992D-19  5.6258028D-24  5.8068742D-28 -2.1215718D-31
 197   15   -236.9224  0.0062486974 -2.0665889D-08 -3.7504699D-14 -3.4296840D-19  5.7263197D-24  5.3589409D-28 -2.1438100D-31
 197   16   -236.7225  0.0062473747 -2.0669492D-08 -3.7548540D-14 -3.4204419D-19  5.8245416D-24  4.8764165D-28 -2.1644441D-31
 197   17   -236.5101  0.0062459690 -2.0673324D-08 -3.7594990D-14 -3.4104586D-19  5.9187673D-24  4.3589377D-28 -2.1830021D-31
 197   18   -236.2853  0.0062444804 -2.0677387D-08 -3.7644024D-14 -3.3997237D-19  6.0069863D-24  3.8067475D-28 -2.1987284D-31
 197   19   -236.0480  0.0062429088 -2.0681681D-08 -3.7695613D-14 -3.3882323D-19  6.0871051D-24  3.2201612D-28 -2.2109013D-31
 197   20   -235.7983  0.0062412541 -2.0686208D-08 -3.7749727D-14 -3.3759854D-19  6.1569613D-24  2.5998899D-28 -2.2187723D-31
 198    0   -227.9362  0.0061540674 -2.0927994D-08 -3.9387111D-14 -3.2873373D-19 -3.0119763D-24  1.4523478D-27  1.5750770D-31
 198    1   -227.9238  0.0061539837 -2.0928230D-08 -3.9389741D-14 -3.2876373D-19 -2.9945460D-24  1.4545493D-27  1.5680967D-31
 198    2   -227.8992  0.0061538163 -2.0928703D-08 -3.9395002D-14 -3.2882333D-19 -2.9596152D-24  1.4589249D-27  1.5540499D-31
 198    3   -227.8623  0.0061535652 -2.0929412D-08 -3.9402895D-14 -3.2891130D-19 -2.9069628D-24  1.4654060D-27  1.5327911D-31
 198    4   -227.8131  0.0061532303 -2.0930358D-08 -3.9413422D-14 -3.2902622D-19 -2.8363959D-24  1.4739099D-27  1.5042856D-31
 198    5   -227.7516  0.0061528117 -2.0931541D-08 -3.9426586D-14 -3.2916585D-19 -2.7476554D-24  1.4843134D-27  1.4684496D-31
 198    6   -227.6777  0.0061523093 -2.0932960D-08 -3.9442389D-14 -3.2932747D-19 -2.6403690D-24  1.4964670D-27  1.4250885D-31
 198    7   -227.5916  0.0061517231 -2.0934617D-08 -3.9460837D-14 -3.2950790D-19 -2.5140698D-24  1.5101848D-27  1.3739704D-31
 198    8   -227.4932  0.0061510532 -2.0936512D-08 -3.9481932D-14 -3.2970321D-19 -2.3683621D-24  1.5252439D-27  1.3149020D-31
 198    9   -227.3825  0.0061502995 -2.0938644D-08 -3.9505678D-14 -3.2990885D-19 -2.2027500D-24  1.5413829D-27  1.2476854D-31
 198   10   -227.2595  0.0061494619 -2.0941016D-08 -3.9532079D-14 -3.3011986D-19 -2.0167615D-24  1.5583253D-27  1.1721175D-31
 198   11   -227.1242  0.0061485404 -2.0943626D-08 -3.9561139D-14 -3.3033040D-19 -1.8099168D-24  1.5757324D-27  1.0879156D-31
 198   12   -226.9766  0.0061475350 -2.0946475D-08 -3.9592861D-14 -3.3053390D-19 -1.5817200D-24  1.5932235D-27  9.9478101D-32
 198   13   -226.8168  0.0061464457 -2.0949565D-08 -3.9627246D-14 -3.3072332D-19 -1.3318277D-24  1.6104029D-27  8.9261180D-32
 198   14   -226.6447  0.0061452725 -2.0952895D-08 -3.9664297D-14 -3.3089072D-19 -1.0598499D-24  1.6268064D-27  7.8111582D-32
 198   15   -226.4604  0.0061440152 -2.0956467D-08 -3.9704013D-14 -3.3102775D-19 -7.6563184D-25  1.6419465D-27  6.6022903D-32
 198   16   -226.2638  0.0061426739 -2.0960280D-08 -3.9746391D-14 -3.3112490D-19 -4.4906279D-25  1.6552760D-27  5.2980305D-32
 198   17   -226.0550  0.0061412484 -2.0964337D-08 -3.9791428D-14 -3.3117238D-19 -1.1018427D-25  1.6662137D-27  3.8968956D-32
 198   18   -225.8339  0.0061397388 -2.0968637D-08 -3.9839116D-14 -3.3115981D-19  2.5060473D-25  1.6741571D-27  2.4009802D-32
 198   19   -225.6006  0.0061381450 -2.0973181D-08 -3.9889447D-14 -3.3107596D-19  6.3290599D-25  1.6784303D-27  8.0935178D-33
 198   20   -225.3551  0.0061364670 -2.0977971D-08 -3.9942407D-14 -3.3090907D-19  1.0358061D-24  1.6783427D-27 -8.7437363D-33
 199    0   -217.7246  0.0060484468 -2.1224604D-08 -4.1119940D-14 -2.7244046D-19 -1.2700869D-23 -1.3314216D-27  3.6859620D-31
 199    1   -217.7125  0.0060483619 -2.1224851D-08 -4.1122120D-14 -2.7256760D-19 -1.2716792D-23 -1.3262565D-27  3.6917927D-31
 199    2   -217.6883  0.0060481921 -2.1225344D-08 -4.1126483D-14 -2.7282226D-19 -1.2748487D-23 -1.3159023D-27  3.7034182D-31
 199    3   -217.6520  0.0060479374 -2.1226085D-08 -4.1133035D-14 -2.7320541D-19 -1.2795579D-23 -1.3003172D-27  3.7207158D-31
 199    4   -217.6037  0.0060475977 -2.1227072D-08 -4.1141786D-14 -2.7371842D-19 -1.2857469D-23 -1.2794192D-27  3.7434780D-31
 199    5   -217.5432  0.0060471732 -2.1228306D-08 -4.1152748D-14 -2.7436328D-19 -1.2933453D-23 -1.2531091D-27  3.7714811D-31
 199    6   -217.4706  0.0060466637 -2.1229788D-08 -4.1165936D-14 -2.7514212D-19 -1.3022549D-23 -1.2212817D-27  3.8043872D-31
 199    7   -217.3860  0.0060460692 -2.1231517D-08 -4.1181370D-14 -2.7605708D-19 -1.3123572D-23 -1.1838232D-27  3.8416519D-31
 199    8   -217.2892  0.0060453898 -2.1233494D-08 -4.1199071D-14 -2.7711152D-19 -1.3235125D-23 -1.1405631D-27  3.8829031D-31
 199    9   -217.1804  0.0060446253 -2.1235720D-08 -4.1219066D-14 -2.7830809D-19 -1.3355699D-23 -1.0913547D-27  3.9276505D-31
 199   10   -217.0595  0.0060437759 -2.1238193D-08 -4.1241384D-14 -2.7965015D-19 -1.3483319D-23 -1.0360304D-27  3.9750394D-31
 199   11   -216.9266  0.0060428413 -2.1240916D-08 -4.1266059D-14 -2.8114062D-19 -1.3616014D-23 -9.7443636D-28  4.0244769D-31
 199   12   -216.7816  0.0060418217 -2.1243888D-08 -4.1293127D-14 -2.8278282D-19 -1.3751480D-23 -9.0639069D-28  4.0751786D-31
 199   13   -216.6245  0.0060407169 -2.1247110D-08 -4.1322630D-14 -2.8457952D-19 -1.3887038D-23 -8.3175124D-28  4.1261002D-31
 199   14   -216.4554  0.0060395270 -2.1250583D-08 -4.1354612D-14 -2.8653310D-19 -1.4019992D-23 -7.5037852D-28  4.1763821D-31
 199   15   -216.2742  0.0060382518 -2.1254306D-08 -4.1389122D-14 -2.8864583D-19 -1.4147108D-23 -6.6215898D-28  4.2247146D-31
 199   16   -216.0810  0.0060368914 -2.1258281D-08 -4.1426214D-14 -2.9091902D-19 -1.4265119D-23 -5.6700742D-28  4.2700375D-31
 199   17   -215.8758  0.0060354457 -2.1262509D-08 -4.1465945D-14 -2.9335336D-19 -1.4370355D-23 -4.6487519D-28  4.3110151D-31
 199   18   -215.6585  0.0060339147 -2.1266990D-08 -4.1508374D-14 -2.9594833D-19 -1.4459074D-23 -3.5577520D-28  4.3463726D-31
 199   19   -215.4293  0.0060322982 -2.1271724D-08 -4.1553568D-14 -2.9870247D-19 -1.4526937D-23 -2.3977039D-28  4.3743612D-31
 199   20   -215.1880  0.0060305963 -2.1276713D-08 -4.1601593D-14 -3.0161262D-19 -1.4569758D-23 -1.1699480D-28  4.3935952D-31
 200    0   -207.7894  0.0059417693 -2.1525294D-08 -4.3207872D-14 -2.8808297D-19  4.4266118D-24 -1.2795733D-27 -2.2542198D-31
 200    1   -207.7776  0.0059416832 -2.1525553D-08 -4.3210176D-14 -2.8803864D-19  4.4112152D-24 -1.2827332D-27 -2.2480092D-31
 200    2   -207.7538  0.0059415110 -2.1526072D-08 -4.3214784D-14 -2.8795083D-19  4.3803546D-24 -1.2890022D-27 -2.2355950D-31
 200    3   -207.7182  0.0059412527 -2.1526850D-08 -4.3221694D-14 -2.8782006D-19  4.3338315D-24 -1.2983593D-27 -2.2169851D-31
 200    4   -207.6706  0.0059409082 -2.1527887D-08 -4.3230901D-14 -2.8764799D-19  4.2712388D-24 -1.3107005D-27 -2.1918608D-31
 200    5   -207.6112  0.0059404777 -2.1529184D-08 -4.3242403D-14 -2.8743642D-19  4.1920978D-24 -1.3259288D-27 -2.1600892D-31
 200    6   -207.5399  0.0059399609 -2.1530741D-08 -4.3256194D-14 -2.8718773D-19  4.0959950D-24 -1.3439228D-27 -2.1216357D-31
 200    7   -207.4568  0.0059393581 -2.1532558D-08 -4.3272268D-14 -2.8690504D-19  3.9822101D-24 -1.3644860D-27 -2.0761798D-31
 200    8   -207.3618  0.0059386690 -2.1534636D-08 -4.3290620D-14 -2.8659170D-19  3.8500746D-24 -1.3874444D-27 -2.0234313D-31
 200    9   -207.2549  0.0059378937 -2.1536974D-08 -4.3311242D-14 -2.8625197D-19  3.6989086D-24 -1.4125639D-27 -1.9633259D-31
 200   10   -207.1361  0.0059370322 -2.1539574D-08 -4.3334128D-14 -2.8589066D-19  3.5277607D-24 -1.4395743D-27 -1.8953586D-31
 200   11   -207.0055  0.0059360844 -2.1542435D-08 -4.3359270D-14 -2.8551312D-19  3.3358654D-24 -1.4681774D-27 -1.8194106D-31
 200   12   -206.8631  0.0059350502 -2.1545557D-08 -4.3386660D-14 -2.8512560D-19  3.1222651D-24 -1.4980425D-27 -1.7350771D-31
 200   13   -206.7088  0.0059339298 -2.1548943D-08 -4.3416293D-14 -2.8473503D-19  2.8861470D-24 -1.5287711D-27 -1.6420825D-31
 200   14   -206.5426  0.0059327229 -2.1552591D-08 -4.3448161D-14 -2.8434891D-19  2.6266542D-24 -1.5599659D-27 -1.5402099D-31
 200   15   -206.3647  0.0059314297 -2.1556503D-08 -4.3482260D-14 -2.8397619D-19  2.3430382D-24 -1.5911456D-27 -1.4292143D-31
 200   16   -206.1749  0.0059300499 -2.1560679D-08 -4.3518586D-14 -2.8362592D-19  2.0345662D-24 -1.6218174D-27 -1.3089238D-31
 200   17   -205.9733  0.0059285836 -2.1565120D-08 -4.3557137D-14 -2.8330835D-19  1.7006100D-24 -1.6514199D-27 -1.1790036D-31
 200   18   -205.7599  0.0059270308 -2.1569826D-08 -4.3597913D-14 -2.8303454D-19  1.3408045D-24 -1.6793823D-27 -1.0396081D-31
 200   19   -205.5347  0.0059253913 -2.1574799D-08 -4.3640916D-14 -2.8281628D-19  9.5492680D-25 -1.7050628D-27 -8.9071694D-32
 200   20   -205.2977  0.0059236651 -2.1580038D-08 -4.3686154D-14 -2.8266648D-19  5.4288042D-25 -1.7277885D-27 -7.3226924D-32
 201    0   -198.1312  0.0058340600 -2.1829495D-08 -4.4908722D-14 -3.2822489D-19 -2.5890820D-24  6.4043719D-29 -1.2707832D-31
 201    1   -198.1196  0.0058339727 -2.1829764D-08 -4.4911347D-14 -3.2825077D-19 -2.5884014D-24  6.2267562D-29 -1.2730841D-31
 201    2   -198.0962  0.0058337981 -2.1830303D-08 -4.4916600D-14 -3.2830255D-19 -2.5869083D-24  5.8696656D-29 -1.2780589D-31
 201    3   -198.0612  0.0058335361 -2.1831112D-08 -4.4924480D-14 -3.2838014D-19 -2.5849251D-24  5.3319050D-29 -1.2852749D-31
 201    4   -198.0146  0.0058331868 -2.1832190D-08 -4.4934990D-14 -3.2848344D-19 -2.5825024D-24  4.6087863D-29 -1.2949269D-31
 201    5   -197.9562  0.0058327501 -2.1833538D-08 -4.4948132D-14 -3.2861246D-19 -2.5800312D-24  3.6976635D-29 -1.3067016D-31
 201    6   -197.8863  0.0058322261 -2.1835157D-08 -4.4963909D-14 -3.2876713D-19 -2.5777208D-24  2.5938752D-29 -1.3206594D-31
 201    7   -197.8046  0.0058316147 -2.1837046D-08 -4.4982325D-14 -3.2894760D-19 -2.5761259D-24  1.2925756D-29 -1.3363622D-31
 201    8   -197.7113  0.0058309159 -2.1839205D-08 -4.5003384D-14 -3.2915370D-19 -2.5755995D-24 -2.1367438D-30 -1.3538511D-31
 201    9   -197.6064  0.0058301296 -2.1841636D-08 -4.5027092D-14 -3.2938552D-19 -2.5767914D-24 -1.9318344D-29 -1.3727869D-31
 201   10   -197.4898  0.0058292559 -2.1844339D-08 -4.5053453D-14 -3.2964340D-19 -2.5802189D-24 -3.8678165D-29 -1.3930978D-31
 201   11   -197.3615  0.0058282947 -2.1847313D-08 -4.5082474D-14 -3.2992746D-19 -2.5867952D-24 -6.0300111D-29 -1.4142379D-31
 201   12   -197.2217  0.0058272459 -2.1850560D-08 -4.5114162D-14 -3.3023856D-19 -2.5972058D-24 -8.4240491D-29 -1.4360103D-31
 201   13   -197.0702  0.0058261096 -2.1854080D-08 -4.5148524D-14 -3.3057707D-19 -2.6123771D-24 -1.1058300D-28 -1.4580648D-31
 201   14   -196.9071  0.0058248857 -2.1857874D-08 -4.5185569D-14 -3.3094421D-19 -2.6333539D-24 -1.3937526D-28 -1.4798900D-31
 201   15   -196.7323  0.0058235741 -2.1861943D-08 -4.5225306D-14 -3.3134118D-19 -2.6612833D-24 -1.7068117D-28 -1.5010920D-31
 201   16   -196.5460  0.0058221748 -2.1866287D-08 -4.5267745D-14 -3.3176980D-19 -2.6972967D-24 -2.0453913D-28 -1.5211782D-31
 201   17   -196.3481  0.0058206877 -2.1870906D-08 -4.5312898D-14 -3.3223216D-19 -2.7426791D-24 -2.4096872D-28 -1.5396807D-31
 201   18   -196.1386  0.0058191128 -2.1875803D-08 -4.5360775D-14 -3.3273079D-19 -2.7989478D-24 -2.7997998D-28 -1.5558195D-31
 201   19   -195.9175  0.0058174501 -2.1880977D-08 -4.5411391D-14 -3.3326893D-19 -2.8675388D-24 -3.2154588D-28 -1.5690277D-31
 201   20   -195.6848  0.0058156994 -2.1886429D-08 -4.5464760D-14 -3.3385054D-19 -2.9499595D-24 -3.6562333D-28 -1.5787391D-31
 202    0   -188.7504  0.0057253584 -2.2137080D-08 -4.7087984D-14 -4.2503988D-19 -1.3042287D-23 -1.7025602D-28  1.2982145D-31
 202    1   -188.7390  0.0057252698 -2.2137362D-08 -4.7091385D-14 -4.2517038D-19 -1.3044298D-23 -1.6843471D-28  1.3000688D-31
 202    2   -188.7161  0.0057250927 -2.2137927D-08 -4.7098189D-14 -4.2543121D-19 -1.3048303D-23 -1.6479396D-28  1.3038290D-31
 202    3   -188.6817  0.0057248271 -2.2138775D-08 -4.7108404D-14 -4.2582286D-19 -1.3054159D-23 -1.5929738D-28  1.3094905D-31
 202    4   -188.6359  0.0057244728 -2.2139906D-08 -4.7122039D-14 -4.2634516D-19 -1.3061627D-23 -1.5194484D-28  1.3169268D-31
 202    5   -188.5787  0.0057240300 -2.2141320D-08 -4.7139106D-14 -4.2699842D-19 -1.3070446D-23 -1.4269610D-28  1.3261306D-31
 202    6   -188.5100  0.0057234986 -2.2143017D-08 -4.7159621D-14 -4.2778297D-19 -1.3080339D-23 -1.3150963D-28  1.3370843D-31
 202    7   -188.4299  0.0057228786 -2.2144998D-08 -4.7183602D-14 -4.2869893D-19 -1.3090817D-23 -1.1834801D-28  1.3496146D-31
 202    8   -188.3383  0.0057221699 -2.2147264D-08 -4.7211072D-14 -4.2974663D-19 -1.3101494D-23 -1.0315091D-28  1.3638291D-31
 202    9   -188.2353  0.0057213725 -2.2149814D-08 -4.7242057D-14 -4.3092633D-19 -1.3111628D-23 -8.5867153D-29  1.3793045D-31
 202   10   -188.1209  0.0057204865 -2.2152650D-08 -4.7276583D-14 -4.3223796D-19 -1.3120812D-23 -6.6433713D-29  1.3962466D-31
 202   11   -187.9951  0.0057195117 -2.2155771D-08 -4.7314684D-14 -4.3368170D-19 -1.3128155D-23 -4.4795876D-29  1.4143079D-31
 202   12   -187.8578  0.0057184482 -2.2159179D-08 -4.7356393D-14 -4.3525738D-19 -1.3132943D-23 -2.0868740D-29  1.4335416D-31
 202   13   -187.7091  0.0057172958 -2.2162875D-08 -4.7401748D-14 -4.3696481D-19 -1.3134115D-23  5.4000125D-30  1.4534184D-31
 202   14   -187.5491  0.0057160545 -2.2166859D-08 -4.7450791D-14 -4.3880331D-19 -1.3130819D-23  3.4090379D-29  1.4740530D-31
 202   15   -187.3776  0.0057147244 -2.2171132D-08 -4.7503566D-14 -4.4077229D-19 -1.3121875D-23  6.5264464D-29  1.4950286D-31
 202   16   -187.1948  0.0057133053 -2.2175695D-08 -4.7560119D-14 -4.4287068D-19 -1.3106126D-23  9.8992787D-29  1.5161924D-31
 202   17   -187.0005  0.0057117972 -2.2180549D-08 -4.7620501D-14 -4.4509681D-19 -1.3082195D-23  1.3533211D-28  1.5371605D-31
 202   18   -186.7949  0.0057102000 -2.2185695D-08 -4.7684764D-14 -4.4744871D-19 -1.3048784D-23  1.7433450D-28  1.5577760D-31
 202   19   -186.5780  0.0057085137 -2.2191135D-08 -4.7752964D-14 -4.4992385D-19 -1.3004277D-23  2.1602985D-28  1.5774781D-31
 202   20   -186.3497  0.0057067382 -2.2196870D-08 -4.7825160D-14 -4.5251916D-19 -1.2947159D-23  2.6047365D-28  1.5961698D-31
 203    0   -179.6472  0.0056156859 -2.2455060D-08 -5.0482823D-14 -4.7544547D-19  9.5554882D-24  9.0742037D-28 -3.1291003D-31
 203    1   -179.6360  0.0056155961 -2.2455363D-08 -5.0486626D-14 -4.7534988D-19  9.5663373D-24  9.0304490D-28 -3.1316360D-31
 203    2   -179.6135  0.0056154165 -2.2455969D-08 -5.0494230D-14 -4.7515834D-19  9.5879055D-24  8.9426711D-28 -3.1367722D-31
 203    3   -179.5798  0.0056151470 -2.2456878D-08 -5.0505630D-14 -4.7487022D-19  9.6198462D-24  8.8107942D-28 -3.1443315D-31
 203    4   -179.5349  0.0056147877 -2.2458090D-08 -5.0520820D-14 -4.7448462D-19  9.6617287D-24  8.6344567D-28 -3.1542355D-31
 203    5   -179.4787  0.0056143385 -2.2459606D-08 -5.0539790D-14 -4.7400020D-19  9.7128723D-24  8.4131627D-28 -3.1662075D-31
 203    6   -179.4114  0.0056137994 -2.2461426D-08 -5.0562528D-14 -4.7341569D-19  9.7725011D-24  8.1466544D-28 -3.1800468D-31
 203    7   -179.3328  0.0056131705 -2.2463550D-08 -5.0589020D-14 -4.7272929D-19  9.8395786D-24  7.8342879D-28 -3.1953166D-31
 203    8   -179.2430  0.0056124516 -2.2465979D-08 -5.0619249D-14 -4.7193902D-19  9.9131053D-24  7.4753949D-28 -3.2119456D-31
 203    9   -179.1420  0.0056116428 -2.2468714D-08 -5.0653197D-14 -4.7104329D-19  9.9916312D-24  7.0696041D-28 -3.2291910D-31
 203   10   -179.0297  0.0056107440 -2.2471754D-08 -5.0690840D-14 -4.7004005D-19  1.0073771D-23  6.6162831D-28 -3.2468406D-31
 203   11   -178.9063  0.0056097551 -2.2475101D-08 -5.0732155D-14 -4.6892729D-19  1.0157774D-23  6.1148783D-28 -3.2641794D-31
 203   12   -178.7717  0.0056086762 -2.2478755D-08 -5.0777113D-14 -4.6770331D-19  1.0241906D-23  5.5651079D-28 -3.2807692D-31
 203   13   -178.6259  0.0056075072 -2.2482718D-08 -5.0825684D-14 -4.6636627D-19  1.0324010D-23  4.9665743D-28 -3.2958305D-31
 203   14   -178.4689  0.0056062481 -2.2486989D-08 -5.0877836D-14 -4.6491527D-19  1.0402052D-23  4.3192184D-28 -3.3089098D-31
 203   15   -178.3007  0.0056048987 -2.2491571D-08 -5.0933533D-14 -4.6334947D-19  1.0473525D-23  3.6232277D-28 -3.3189229D-31
 203   16   -178.1214  0.0056034591 -2.2496463D-08 -5.0992734D-14 -4.6166851D-19  1.0535955D-23  2.8789898D-28 -3.3253085D-31
 203   17   -177.9309  0.0056019292 -2.2501668D-08 -5.1055399D-14 -4.5987289D-19  1.0586587D-23  2.0873047D-28 -3.3270224D-31
 203   18   -177.7292  0.0056003089 -2.2507185D-08 -5.1121483D-14 -4.5796380D-19  1.0622643D-23  1.2492505D-28 -3.3233218D-31
 203   19   -177.5165  0.0055985981 -2.2513017D-08 -5.1190940D-14 -4.5594342D-19  1.0641081D-23  3.6640245D-29 -3.3132422D-31
 203   20   -177.2926  0.0055967968 -2.2519164D-08 -5.1263720D-14 -4.5381500D-19  1.0638690D-23 -5.5901380D-29 -3.2955134D-31
 204    0   -170.8216  0.0055050309 -2.2783647D-08 -5.2821390D-14 -4.1379501D-19 -4.2148164D-24  5.1197997D-28  9.9066607D-32
 204    1   -170.8106  0.0055049398 -2.2783964D-08 -5.2824701D-14 -4.1383711D-19 -4.2086279D-24  5.1336437D-28  9.8489060D-32
 204    2   -170.7886  0.0055047575 -2.2784598D-08 -5.2831323D-14 -4.1392117D-19 -4.1963014D-24  5.1610662D-28  9.7343613D-32
 204    3   -170.7556  0.0055044841 -2.2785549D-08 -5.2841259D-14 -4.1404686D-19 -4.1775963D-24  5.2016069D-28  9.5601595D-32
 204    4   -170.7115  0.0055041195 -2.2786817D-08 -5.2854511D-14 -4.1421334D-19 -4.1525625D-24  5.2544584D-28  9.3287547D-32
 204    5   -170.6565  0.0055036637 -2.2788403D-08 -5.2871084D-14 -4.1442018D-19 -4.1208245D-24  5.3187344D-28  9.0367225D-32
 204    6   -170.5905  0.0055031168 -2.2790307D-08 -5.2890981D-14 -4.1466628D-19 -4.0822839D-24  5.3931817D-28  8.6841588D-32
 204    7   -170.5134  0.0055024786 -2.2792529D-08 -5.2914211D-14 -4.1495055D-19 -4.0366313D-24  5.4763281D-28  8.2695052D-32
 204    8   -170.4254  0.0055017492 -2.2795069D-08 -5.2940778D-14 -4.1527138D-19 -3.9836001D-24  5.5662282D-28  7.7909621D-32
 204    9   -170.3264  0.0055009286 -2.2797929D-08 -5.2970690D-14 -4.1562715D-19 -3.9229472D-24  5.6609257D-28  7.2468638D-32
 204   10   -170.2164  0.0055000166 -2.2801108D-08 -5.3003956D-14 -4.1601599D-19 -3.8544758D-24  5.7581827D-28  6.6388128D-32
 204   11   -170.0954  0.0054990132 -2.2804608D-08 -5.3040584D-14 -4.1643583D-19 -3.7777984D-24  5.8552175D-28  5.9620411D-32
 204   12   -169.9634  0.0054979185 -2.2808428D-08 -5.3080584D-14 -4.1688406D-19 -3.6927960D-24  5.9490718D-28  5.2170883D-32
 204   13   -169.8205  0.0054967324 -2.2812570D-08 -5.3123964D-14 -4.1735801D-19 -3.5992736D-24  6.0366201D-28  4.4025526D-32
 204   14   -169.6666  0.0054954548 -2.2817034D-08 -5.3170736D-14 -4.1785480D-19 -3.4971312D-24  6.1142435D-28  3.5180020D-32
 204   15   -169.5017  0.0054940856 -2.2821822D-08 -5.3220910D-14 -4.1837099D-19 -3.3865070D-24  6.1780930D-28  2.5650752D-32
 204   16   -169.3259  0.0054926248 -2.2826934D-08 -5.3274496D-14 -4.1890339D-19 -3.2673951D-24  6.2241238D-28  1.5421988D-32
 204   17   -169.1392  0.0054910724 -2.2832371D-08 -5.3331504D-14 -4.1944799D-19 -3.1401952D-24  6.2479116D-28  4.5306966D-33
 204   18   -168.9416  0.0054894283 -2.2838134D-08 -5.3391945D-14 -4.2000113D-19 -3.0051570D-24  6.2447330D-28 -7.0332143D-33
 204   19   -168.7330  0.0054876924 -2.2844224D-08 -5.3455827D-14 -4.2055858D-19 -2.8631394D-24  6.2098446D-28 -1.9203674D-32
 204   20   -168.5135  0.0054858646 -2.2850643D-08 -5.3523162D-14 -4.2111645D-19 -2.7149015D-24  6.1383002D-28 -3.1953940D-32
 205    0   -162.2737  0.0053934261 -2.3114359D-08 -5.4932606D-14 -4.5202242D-19 -1.3567065D-23 -1.4165020D-29  3.3589167D-31
 205    1   -162.2630  0.0053933336 -2.3114688D-08 -5.4936223D-14 -4.5215810D-19 -1.3567203D-23 -9.4622337D-30  3.3608330D-31
 205    2   -162.2414  0.0053931487 -2.3115347D-08 -5.4943460D-14 -4.5242945D-19 -1.3567336D-23 -3.9409431D-32  0.0000000D+00
 205    3   -162.2090  0.0053928713 -2.3116337D-08 -5.4954323D-14 -4.5283649D-19 -1.3567062D-23  1.4103189D-29  3.3700845D-31
 205    4   -162.1659  0.0053925015 -2.3117656D-08 -5.4968823D-14 -4.5337911D-19 -1.3565940D-23  3.2990589D-29  3.3770534D-31
 205    5   -162.1120  0.0053920391 -2.3119305D-08 -5.4986972D-14 -4.5405732D-19 -1.3563189D-23  5.6655340D-29  3.3851114D-31
 205    6   -162.0473  0.0053914842 -2.3121285D-08 -5.5008786D-14 -4.5487102D-19 -1.3558132D-23  8.5130540D-29  3.3941785D-31
 205    7   -161.9718  0.0053908368 -2.3123596D-08 -5.5034285D-14 -4.5581977D-19 -1.3549586D-23  1.1844154D-28  3.4036349D-31
 205    8   -161.8855  0.0053900968 -2.3126238D-08 -5.5063492D-14 -4.5690330D-19 -1.3536359D-23  1.5661370D-28  3.4128754D-31
 205    9   -161.7885  0.0053892642 -2.3129212D-08 -5.5096433D-14 -4.5812071D-19 -1.3517102D-23  1.9966933D-28  3.4214710D-31
 205   10   -161.6807  0.0053883389 -2.3132519D-08 -5.5133137D-14 -4.5947116D-19 -1.3490292D-23  2.4763199D-28  3.4288531D-31
 205   11   -161.5622  0.0053873210 -2.3136159D-08 -5.5173636D-14 -4.6095323D-19 -1.3454108D-23  3.0048113D-28  3.4340393D-31
 205   12   -161.4329  0.0053862104 -2.3140134D-08 -5.5217965D-14 -4.6256494D-19 -1.3406716D-23  3.5819666D-28  3.4363089D-31
 205   13   -161.2929  0.0053850070 -2.3144442D-08 -5.5266162D-14 -4.6430394D-19 -1.3345936D-23  4.2072986D-28  3.4346589D-31
 205   14   -161.1421  0.0053837108 -2.3149087D-08 -5.5318268D-14 -4.6616703D-19 -1.3269621D-23  4.8798961D-28  3.4282312D-31
 205   15   -160.9806  0.0053823217 -2.3154068D-08 -5.5374327D-14 -4.6815063D-19 -1.3175294D-23  5.5986129D-28  3.4157900D-31
 205   16   -160.8084  0.0053808397 -2.3159387D-08 -5.5434385D-14 -4.7024978D-19 -1.3060480D-23  6.3617185D-28  3.3963260D-31
 205   17   -160.6255  0.0053792646 -2.3165045D-08 -5.5498490D-14 -4.7245846D-19 -1.2922464D-23  7.1668883D-28  3.3684747D-31
 205   18   -160.4319  0.0053775965 -2.3171042D-08 -5.5566690D-14 -4.7476999D-19 -1.2758529D-23  8.0111232D-28  3.3310073D-31
 205   19   -160.2276  0.0053758353 -2.3177381D-08 -5.5639039D-14 -4.7717626D-19 -1.2565856D-23  8.8910400D-28  3.2826697D-31
 205   20   -160.0126  0.0053739808 -2.3184062D-08 -5.5715587D-14 -4.7966725D-19 -1.2341523D-23  9.8018496D-28  3.2218861D-31
 206    0   -154.0032  0.0052809277 -2.3447966D-08 -5.7497686D-14 -4.4199629D-19 -3.4447404D-25 -2.1087703D-27 -2.5397374D-31
 206    1   -153.9927  0.0052808339 -2.3448311D-08 -5.7501222D-14 -4.4199983D-19 -3.6982608D-25 -2.1123183D-27 -2.5309120D-31
 206    2   -153.9716  0.0052806463 -2.3449001D-08 -5.7508294D-14 -4.4200772D-19 -4.2059430D-25 -2.1193817D-27 -2.5134195D-31
 206    3   -153.9399  0.0052803649 -2.3450036D-08 -5.7518903D-14 -4.4202149D-19 -4.9708597D-25 -2.1298838D-27 -2.4869422D-31
 206    4   -153.8976  0.0052799897 -2.3451417D-08 -5.7533048D-14 -4.4204344D-19 -5.9962755D-25 -2.1437100D-27 -2.4514511D-31
 206    5   -153.8448  0.0052795207 -2.3453143D-08 -5.7550730D-14 -4.4207672D-19 -7.2879421D-25 -2.1607067D-27 -2.4066524D-31
 206    6   -153.7815  0.0052789578 -2.3455216D-08 -5.7571951D-14 -4.4212503D-19 -8.8505681D-25 -2.1807039D-27 -2.3524546D-31
 206    7   -153.7076  0.0052783010 -2.3457634D-08 -5.7596712D-14 -4.4219340D-19 -1.0692443D-24 -2.2034423D-27 -2.2883348D-31
 206    8   -153.6231  0.0052775503 -2.3460399D-08 -5.7625015D-14 -4.4228754D-19 -1.2819710D-24 -2.2286551D-27 -2.2143350D-31
 206    9   -153.5281  0.0052767057 -2.3463512D-08 -5.7656864D-14 -4.4241380D-19 -1.5241857D-24 -2.2560217D-27 -2.1297975D-31
 206   10   -153.4226  0.0052757670 -2.3466972D-08 -5.7692264D-14 -4.4257986D-19 -1.7966326D-24 -2.2851780D-27 -2.0347106D-31
 206   11   -153.3066  0.0052747344 -2.3470781D-08 -5.7731220D-14 -4.4279403D-19 -2.1002965D-24 -2.3157020D-27 -1.9285297D-31
 206   12   -153.1800  0.0052736077 -2.3474940D-08 -5.7773741D-14 -4.4306621D-19 -2.4360393D-24 -2.3471047D-27 -1.8108435D-31
 206   13   -153.0429  0.0052723869 -2.3479448D-08 -5.7819837D-14 -4.4340677D-19 -2.8047171D-24 -2.3788951D-27 -1.6814522D-31
 206   14   -152.8953  0.0052710719 -2.3484307D-08 -5.7869522D-14 -4.4382758D-19 -3.2070407D-24 -2.4104679D-27 -1.5400252D-31
 206   15   -152.7372  0.0052696627 -2.3489517D-08 -5.7922811D-14 -4.4434137D-19 -3.6437288D-24 -2.4411899D-27 -1.3862993D-31
 206   16   -152.5686  0.0052681592 -2.3495081D-08 -5.7979726D-14 -4.4496195D-19 -4.1153279D-24 -2.4703902D-27 -1.2201103D-31
 206   17   -152.3895  0.0052665613 -2.3500998D-08 -5.8040290D-14 -4.4570451D-19 -4.6221105D-24 -2.4973009D-27 -1.0412779D-31
 206   18   -152.1999  0.0052648690 -2.3507270D-08 -5.8104534D-14 -4.4658530D-19 -5.1641400D-24 -2.5211363D-27 -8.5001452D-32
 206   19   -151.9999  0.0052630822 -2.3513897D-08 -5.8172492D-14 -4.4762117D-19 -5.7413499D-24 -2.5410367D-27 -6.4611420D-32
 206   20   -151.7894  0.0052612008 -2.3520882D-08 -5.8244207D-14 -4.4883060D-19 -6.3531613D-24 -2.5561076D-27 -4.3002552D-32
 207    0   -146.0096  0.0051675899 -2.3782982D-08 -6.0097701D-14 -5.9171008D-19 -1.0404533D-23  1.2797912D-27 -8.7417401D-32
 207    1   -145.9993  0.0051674948 -2.3783342D-08 -6.0102435D-14 -5.9181409D-19 -1.0389195D-23  1.2785631D-27 -8.7996883D-32
 207    2   -145.9786  0.0051673045 -2.3784063D-08 -6.0111906D-14 -5.9202157D-19 -1.0358510D-23  1.2760815D-27 -8.9157538D-32
 207    3   -145.9476  0.0051670191 -2.3785146D-08 -6.0126118D-14 -5.9233158D-19 -1.0312634D-23  1.2722973D-27 -9.0884222D-32
 207    4   -145.9063  0.0051666385 -2.3786589D-08 -6.0145079D-14 -5.9274290D-19 -1.0251728D-23  1.2671548D-27 -9.3149439D-32
 207    5   -145.8546  0.0051661627 -2.3788394D-08 -6.0168799D-14 -5.9325357D-19 -1.0175874D-23  1.2605248D-27 -9.5973591D-32
 207    6   -145.7926  0.0051655918 -2.3790560D-08 -6.0197290D-14 -5.9386129D-19 -1.0085382D-23  1.2523150D-27 -9.9305476D-32
 207    7   -145.7203  0.0051649256 -2.3793089D-08 -6.0230566D-14 -5.9456367D-19 -9.9806367D-24  1.2424011D-27 -1.0311218D-31
 207    8   -145.6377  0.0051641642 -2.3795981D-08 -6.0268644D-14 -5.9535738D-19 -9.8618806D-24  1.2306121D-27 -1.0738177D-31
 207    9   -145.5447  0.0051633075 -2.3799237D-08 -6.0311541D-14 -5.9623905D-19 -9.7297192D-24  1.2167890D-27 -1.1205703D-31
 207   10   -145.4414  0.0051623554 -2.3802857D-08 -6.0359279D-14 -5.9720474D-19 -9.5846530D-24  1.2007451D-27 -1.1710111D-31
 207   11   -145.3279  0.0051613080 -2.3806842D-08 -6.0411879D-14 -5.9825040D-19 -9.4273516D-24  1.1822971D-27 -1.2245211D-31
 207   12   -145.2040  0.0051601652 -2.3811194D-08 -6.0469365D-14 -5.9937144D-19 -9.2586147D-24  1.1612540D-27 -1.2805152D-31
 207   13   -145.0699  0.0051589269 -2.3815913D-08 -6.0531762D-14 -6.0056347D-19 -9.0793031D-24  1.1374238D-27 -1.3383359D-31
 207   14   -144.9255  0.0051575931 -2.3821001D-08 -6.0599096D-14 -6.0182131D-19 -8.8904734D-24  1.1106170D-27 -1.3971872D-31
 207   15   -144.7707  0.0051561636 -2.3826458D-08 -6.0671393D-14 -6.0313985D-19 -8.6932859D-24  1.0806314D-27 -1.4562552D-31
 207   16   -144.6058  0.0051546386 -2.3832286D-08 -6.0748684D-14 -6.0451453D-19 -8.4889437D-24  1.0473567D-27 -1.5146338D-31
 207   17   -144.4305  0.0051530177 -2.3838487D-08 -6.0830995D-14 -6.0593963D-19 -8.2790074D-24  1.0106250D-27 -1.5712439D-31
 207   18   -144.2451  0.0051513011 -2.3845061D-08 -6.0918357D-14 -6.0741044D-19 -8.0650258D-24  9.7033257D-28 -1.6250141D-31
 207   19   -144.0493  0.0051494887 -2.3852011D-08 -6.1010799D-14 -6.0892215D-19 -7.8487580D-24  9.2643968D-28 -1.6746870D-31
 207   20   -143.8434  0.0051475802 -2.3859338D-08 -6.1108350D-14 -6.1046993D-19 -7.6321392D-24  8.7890057D-28 -1.7189406D-31
 208    0   -138.2920  0.0050534656 -2.4124977D-08 -6.3601126D-14 -6.3341327D-19 -1.2306468D-24  1.8570678D-27  8.4024839D-32
 208    1   -138.2819  0.0050533691 -2.4125359D-08 -6.3606193D-14 -6.3342538D-19 -1.2084260D-24  1.8582354D-27  8.3234639D-32
 208    2   -138.2617  0.0050531761 -2.4126122D-08 -6.3616328D-14 -6.3344914D-19 -1.1637772D-24  1.8605465D-27  8.1630891D-32
 208    3   -138.2314  0.0050528866 -2.4127267D-08 -6.3631531D-14 -6.3348302D-19 -1.0966829D-24  1.8639218D-27  7.9198384D-32
 208    4   -138.1909  0.0050525005 -2.4128795D-08 -6.3651804D-14 -6.3352520D-19 -1.0070718D-24  1.8682710D-27  7.5947903D-32
 208    5   -138.1404  0.0050520179 -2.4130705D-08 -6.3677145D-14 -6.3357272D-19 -8.9490705D-25  1.8734426D-27  7.1871600D-32
 208    6   -138.0798  0.0050514388 -2.4132998D-08 -6.3707558D-14 -6.3362227D-19 -7.5980886D-25  1.8792658D-27  6.6920402D-32
 208    7   -138.0091  0.0050507630 -2.4135674D-08 -6.3743042D-14 -6.3366998D-19 -6.0163159D-25  1.8855445D-27  6.1069785D-32
 208    8   -137.9283  0.0050499906 -2.4138735D-08 -6.3783599D-14 -6.3371094D-19 -4.2033036D-25  1.8920075D-27  5.4314759D-32
 208    9   -137.8374  0.0050491216 -2.4142180D-08 -6.3829227D-14 -6.3373956D-19 -2.1570589D-25  1.8983768D-27  4.6622825D-32
 208   10   -137.7364  0.0050481558 -2.4146011D-08 -6.3879927D-14 -6.3374977D-19  1.2476472D-26  1.9042971D-27  3.7940834D-32
 208   11   -137.6254  0.0050470933 -2.4150229D-08 -6.3935696D-14 -6.3373452D-19  2.6422723D-25  1.9093795D-27  2.8242874D-32
 208   12   -137.5043  0.0050459340 -2.4154835D-08 -6.3996532D-14 -6.3368631D-19  5.3949561D-25  1.9132318D-27  1.7521849D-32
 208   13   -137.3731  0.0050446778 -2.4159829D-08 -6.4062432D-14 -6.3359678D-19  8.3816173D-25  1.9153544D-27  5.7435091D-33
 208   14   -137.2318  0.0050433247 -2.4165213D-08 -6.4133387D-14 -6.3345692D-19  1.1599429D-24  1.9152239D-27 -7.1174706D-33
 208   15   -137.0806  0.0050418746 -2.4170989D-08 -6.4209390D-14 -6.3325699D-19  1.5044766D-24  1.9122593D-27 -2.1095977D-32
 208   16   -136.9192  0.0050403275 -2.4177157D-08 -6.4290431D-14 -6.3298688D-19  1.8710930D-24  1.9058442D-27 -3.6193778D-32
 208   17   -136.7479  0.0050386832 -2.4183719D-08 -6.4376494D-14 -6.3263590D-19  2.2588409D-24  1.8953160D-27 -5.2402309D-32
 208   18   -136.5665  0.0050369417 -2.4190676D-08 -6.4467562D-14 -6.3219255D-19  2.6666364D-24  1.8799199D-27 -6.9737127D-32
 208   19   -136.3752  0.0050351029 -2.4198031D-08 -6.4563615D-14 -6.3164524D-19  3.0929396D-24  1.8589261D-27 -8.8166052D-32
 208   20   -136.1738  0.0050331668 -2.4205785D-08 -6.4664626D-14 -6.3098223D-19  3.5359754D-24  1.8315041D-27 -1.0768147D-31
 209    0   -130.8494  0.0049385880 -2.4472651D-08 -6.6201009D-14 -5.2707222D-19 -1.2184038D-23 -2.5835319D-27  2.4136441D-31
 209    1   -130.8396  0.0049384901 -2.4473048D-08 -6.6205226D-14 -5.2719426D-19 -1.2215022D-23 -2.5801449D-27  2.4235265D-31
 209    2   -130.8198  0.0049382943 -2.4473842D-08 -6.6213663D-14 -5.2743922D-19 -1.2276882D-23 -2.5733264D-27  2.4432121D-31
 209    3   -130.7902  0.0049380006 -2.4475034D-08 -6.6226326D-14 -5.2780879D-19 -1.2369383D-23 -2.5630066D-27  2.4726494D-31
 209    4   -130.7507  0.0049376090 -2.4476624D-08 -6.6243224D-14 -5.2830598D-19 -1.2491990D-23 -2.5490614D-27  2.5113387D-31
 209    5   -130.7013  0.0049371194 -2.4478612D-08 -6.6264369D-14 -5.2893441D-19 -1.2644424D-23 -2.5313144D-27  2.5595753D-31
 209    6   -130.6421  0.0049365319 -2.4480998D-08 -6.6289776D-14 -5.2969860D-19 -1.2825894D-23 -2.5095705D-27  2.6168043D-31
 209    7   -130.5730  0.0049358464 -2.4483782D-08 -6.6319465D-14 -5.3060368D-19 -1.3035575D-23 -2.4836112D-27  2.6826136D-31
 209    8   -130.4940  0.0049350629 -2.4486967D-08 -6.6353457D-14 -5.3165615D-19 -1.3272544D-23 -2.4531349D-27  2.7568116D-31
 209    9   -130.4052  0.0049341813 -2.4490551D-08 -6.6391779D-14 -5.3286250D-19 -1.3535645D-23 -2.4178759D-27  2.8388538D-31
 209   10   -130.3065  0.0049332016 -2.4494535D-08 -6.6434463D-14 -5.3423052D-19 -1.3823353D-23 -2.3775088D-27  2.9278752D-31
 209   11   -130.1980  0.0049321237 -2.4498922D-08 -6.6481543D-14 -5.3576834D-19 -1.4134175D-23 -2.3316837D-27  3.0234122D-31
 209   12   -130.0796  0.0049309477 -2.4503710D-08 -6.6533058D-14 -5.3748421D-19 -1.4466212D-23 -2.2800475D-27  3.1246229D-31
 209   13   -129.9514  0.0049296733 -2.4508902D-08 -6.6589055D-14 -5.3938782D-19 -1.4817447D-23 -2.2221948D-27  3.2307686D-31
 209   14   -129.8134  0.0049283007 -2.4514498D-08 -6.6649584D-14 -5.4148814D-19 -1.5185351D-23 -2.1577911D-27  3.3406368D-31
 209   15   -129.6656  0.0049268296 -2.4520499D-08 -6.6714700D-14 -5.4379478D-19 -1.5567444D-23 -2.0864421D-27  3.4533496D-31
 209   16   -129.5080  0.0049252601 -2.4526907D-08 -6.6784467D-14 -5.4631719D-19 -1.5960495D-23 -2.0077988D-27  3.5672354D-31
 209   17   -129.3405  0.0049235920 -2.4533723D-08 -6.6858952D-14 -5.4906481D-19 -1.6361309D-23 -1.9215360D-27  3.6812193D-31
 209   18   -129.1633  0.0049218254 -2.4540948D-08 -6.6938231D-14 -5.5204660D-19 -1.6766230D-23 -1.8273254D-27  3.7937267D-31
 209   19   -128.9763  0.0049199600 -2.4548584D-08 -6.7022386D-14 -5.5527100D-19 -1.7171267D-23 -1.7249344D-27  3.9031591D-31
 209   20   -128.7796  0.0049179957 -2.4556632D-08 -6.7111506D-14 -5.5874581D-19 -1.7572099D-23 -1.6141468D-27  4.0077348D-31
 210    0   -123.6806  0.0048230331 -2.4817348D-08 -6.8932484D-14 -6.5420175D-19 -6.4106180D-24  1.7482588D-28 -1.7610383D-31
 210    1   -123.6710  0.0048229338 -2.4817762D-08 -6.8937718D-14 -6.5426583D-19 -6.4085103D-24  1.7235836D-28 -1.7591700D-31
 210    2   -123.6517  0.0048227353 -2.4818589D-08 -6.8948187D-14 -6.5439397D-19 -6.4044395D-24  1.6744475D-28 -1.7552870D-31
 210    3   -123.6228  0.0048224375 -2.4819830D-08 -6.8963895D-14 -6.5458585D-19 -6.3985247D-24  1.6006847D-28 -1.7494286D-31
 210    4   -123.5842  0.0048220403 -2.4821486D-08 -6.8984846D-14 -6.5484169D-19 -6.3910936D-24  1.5030241D-28 -1.7412220D-31
 210    5   -123.5360  0.0048215439 -2.4823556D-08 -6.9011046D-14 -6.5516095D-19 -6.3823975D-24  1.3814136D-28 -1.7308191D-31
 210    6   -123.4781  0.0048209481 -2.4826041D-08 -6.9042503D-14 -6.5554373D-19 -6.3730181D-24  1.2366568D-28 -1.7175638D-31
 210    7   -123.4106  0.0048202529 -2.4828941D-08 -6.9079226D-14 -6.5598945D-19 -6.3632966D-24  1.0691003D-28 -1.7016376D-31
 210    8   -123.3335  0.0048194583 -2.4832258D-08 -6.9121226D-14 -6.5649810D-19 -6.3539306D-24  8.7956911D-29 -1.6824249D-31
 210    9   -123.2468  0.0048185643 -2.4835992D-08 -6.9168514D-14 -6.5706962D-19 -6.3456420D-24  6.6906098D-29 -1.6595894D-31
 210   10   -123.1504  0.0048175708 -2.4840144D-08 -6.9221105D-14 -6.5770394D-19 -6.3389985D-24  4.3860647D-29 -1.6329797D-31
 210   11   -123.0444  0.0048164777 -2.4844714D-08 -6.9279014D-14 -6.5840094D-19 -6.3348397D-24  1.8940216D-29 -1.6021504D-31
 210   12   -122.9289  0.0048152851 -2.4849705D-08 -6.9342256D-14 -6.5916089D-19 -6.3340391D-24 -7.6802015D-30 -1.5665860D-31
 210   13   -122.8037  0.0048139927 -2.4855116D-08 -6.9410852D-14 -6.5998458D-19 -6.3374527D-24 -3.5821901D-29 -1.5259702D-31
 210   14   -122.6689  0.0048126007 -2.4860950D-08 -6.9484820D-14 -6.6087223D-19 -6.3459392D-24 -6.5286472D-29 -1.4799628D-31
 210   15   -122.5246  0.0048111088 -2.4867207D-08 -6.9564182D-14 -6.6182520D-19 -6.3604940D-24 -9.5824686D-29 -1.4280734D-31
 210   16   -122.3706  0.0048095171 -2.4873889D-08 -6.9648961D-14 -6.6284449D-19 -6.3818947D-24 -1.2716759D-28 -1.3701832D-31
 210   17   -122.2071  0.0048078255 -2.4880998D-08 -6.9739181D-14 -6.6393191D-19 -6.4111377D-24 -1.5900787D-28 -1.3056103D-31
 210   18   -122.0341  0.0048060338 -2.4888535D-08 -6.9834871D-14 -6.6508912D-19 -6.4489543D-24 -1.9102919D-28 -1.2345663D-31
 210   19   -121.8515  0.0048041419 -2.4896502D-08 -6.9936058D-14 -6.6631870D-19 -6.4961632D-24 -2.2285248D-28 -1.1566066D-31
 210   20   -121.6594  0.0048021499 -2.4904900D-08 -7.0042773D-14 -6.6762369D-19 -6.5534646D-24 -2.5403726D-28 -1.0715420D-31
 211    0   -116.7840  0.0047068895 -2.5162198D-08 -7.1911229D-14 -6.8000391D-19 -6.0895359D-24 -6.9266047D-28 -2.4394239D-31
 211    1   -116.7746  0.0047067888 -2.5162629D-08 -7.1916669D-14 -6.8006497D-19 -6.0978654D-24 -6.9606735D-28 -2.4394416D-31
 211    2   -116.7557  0.0047065875 -2.5163492D-08 -7.1927551D-14 -6.8018690D-19 -6.1145786D-24 -7.0291623D-28 -2.4395511D-31
 211    3   -116.7275  0.0047062855 -2.5164787D-08 -7.1943878D-14 -6.8037080D-19 -6.1401008D-24 -7.1315749D-28 -2.4391871D-31
 211    4   -116.6899  0.0047058829 -2.5166514D-08 -7.1965654D-14 -6.8061702D-19 -6.1746847D-24 -7.2681496D-28 -2.4384366D-31
 211    5   -116.6428  0.0047053795 -2.5168673D-08 -7.1992885D-14 -6.8092685D-19 -6.2187211D-24 -7.4388277D-28 -2.4371984D-31
 211    6   -116.5863  0.0047047755 -2.5171266D-08 -7.2025578D-14 -6.8130161D-19 -6.2730962D-24 -7.6433955D-28 -2.4346483D-31
 211    7   -116.5205  0.0047040706 -2.5174292D-08 -7.2063743D-14 -6.8174298D-19 -6.3382796D-24 -7.8819071D-28 -2.4307187D-31
 211    8   -116.4452  0.0047032650 -2.5177752D-08 -7.2107391D-14 -6.8225308D-19 -6.4152276D-24 -8.1538425D-28 -2.4249819D-31
 211    9   -116.3606  0.0047023585 -2.5181647D-08 -7.2156535D-14 -6.8283462D-19 -6.5049542D-24 -8.4588472D-28 -2.4164881D-31
 211   10   -116.2665  0.0047013512 -2.5185978D-08 -7.2211188D-14 -6.8349038D-19 -6.6085172D-24 -8.7961712D-28 -2.4048244D-31
 211   11   -116.1631  0.0047002429 -2.5190746D-08 -7.2271367D-14 -6.8422366D-19 -6.7270236D-24 -9.1655126D-28 -2.3893902D-31
 211   12   -116.0503  0.0046990336 -2.5195952D-08 -7.2337091D-14 -6.8503876D-19 -6.8618662D-24 -9.5654188D-28 -2.3693167D-31
 211   13   -115.9282  0.0046977233 -2.5201597D-08 -7.2408382D-14 -6.8594072D-19 -7.0144313D-24 -9.9942577D-28 -2.3433970D-31
 211   14   -115.7967  0.0046963118 -2.5207682D-08 -7.2485263D-14 -6.8693470D-19 -7.1861685D-24 -1.0450490D-27 -2.3111515D-31
 211   15   -115.6558  0.0046947991 -2.5214210D-08 -7.2567760D-14 -6.8802689D-19 -7.3786654D-24 -1.0931745D-27 -2.2711290D-31
 211   16   -115.5056  0.0046931852 -2.5221180D-08 -7.2655904D-14 -6.8922466D-19 -7.5933667D-24 -1.1435080D-27 -2.2226408D-31
 211   17   -115.3460  0.0046914699 -2.5228596D-08 -7.2749727D-14 -6.9053566D-19 -7.8320514D-24 -1.1957173D-27 -2.1641042D-31
 211   18   -115.1772  0.0046896532 -2.5236458D-08 -7.2849267D-14 -6.9196907D-19 -8.0961268D-24 -1.2493973D-27 -2.0948801D-31
 211   19   -114.9990  0.0046877349 -2.5244769D-08 -7.2954564D-14 -6.9353471D-19 -8.3872779D-24 -1.3040647D-27 -2.0132458D-31
 211   20   -114.8115  0.0046857150 -2.5253530D-08 -7.3065666D-14 -6.9524387D-19 -8.7069076D-24 -1.3591363D-27 -1.9184378D-31
 212    0   -110.1575  0.0045902440 -2.5505530D-08 -7.5075648D-14 -8.0630920D-19 -1.0951745D-23  2.8200030D-27  1.6459170D-31
 212    1   -110.1483  0.0045901419 -2.5505981D-08 -7.5082099D-14 -8.0641851D-19 -1.0917889D-23  2.8222925D-27  1.6329655D-31
 212    2   -110.1300  0.0045899379 -2.5506882D-08 -7.5095004D-14 -8.0663628D-19 -1.0850034D-23  2.8268373D-27  1.6068738D-31
 212    3   -110.1024  0.0045896318 -2.5508234D-08 -7.5114367D-14 -8.0696021D-19 -1.0748132D-23  2.8335003D-27  1.5678461D-31
 212    4   -110.0657  0.0045892236 -2.5510037D-08 -7.5140197D-14 -8.0738743D-19 -1.0611979D-23  2.8421274D-27  1.5156922D-31
 212    5   -110.0198  0.0045887134 -2.5512292D-08 -7.5172503D-14 -8.0791374D-19 -1.0441087D-23  2.8525096D-27  1.4499172D-31
 212    6   -109.9648  0.0045881011 -2.5514999D-08 -7.5211297D-14 -8.0853408D-19 -1.0235324D-23  2.8643616D-27  1.3707068D-31
 212    7   -109.9005  0.0045873866 -2.5518158D-08 -7.5256595D-14 -8.0924201D-19 -9.9942138D-24  2.8773317D-27  1.2776555D-31
 212    8   -109.8272  0.0045865700 -2.5521772D-08 -7.5308412D-14 -8.1003051D-19 -9.7173320D-24  2.8910378D-27  1.1704229D-31
 212    9   -109.7446  0.0045856511 -2.5525840D-08 -7.5366766D-14 -8.1089098D-19 -9.4042961D-24  2.9050215D-27  1.0487711D-31
 212   10   -109.6529  0.0045846300 -2.5530364D-08 -7.5431674D-14 -8.1181407D-19 -9.0548027D-24  2.9187523D-27  9.1248207D-32
 212   11   -109.5520  0.0045835066 -2.5535345D-08 -7.5503157D-14 -8.1278873D-19 -8.6686645D-24  2.9316401D-27  7.6139299D-32
 212   12   -109.4421  0.0045822807 -2.5540784D-08 -7.5581234D-14 -8.1380362D-19 -8.2456478D-24  2.9430420D-27  5.9537989D-32
 212   13   -109.3229  0.0045809525 -2.5546683D-08 -7.5665924D-14 -8.1484572D-19 -7.7858190D-24  2.9522339D-27  4.1402505D-32
 212   14   -109.1947  0.0045795217 -2.5553042D-08 -7.5757246D-14 -8.1590086D-19 -7.2892080D-24  2.9584130D-27  2.1736727D-32
 212   15   -109.0573  0.0045779883 -2.5559865D-08 -7.5855218D-14 -8.1695441D-19 -6.7564366D-24  2.9607640D-27  5.5550342D-34
 212   16   -108.9109  0.0045763522 -2.5567152D-08 -7.5959856D-14 -8.1798992D-19 -6.1881312D-24  2.9583456D-27 -2.2141622D-32
 212   17   -108.7553  0.0045746134 -2.5574906D-08 -7.6071171D-14 -8.1899074D-19 -5.5853662D-24  2.9502050D-27 -4.6337252D-32
 212   18   -108.5906  0.0045727717 -2.5583128D-08 -7.6189176D-14 -8.1993875D-19 -4.9496538D-24  2.9352949D-27 -7.1963031D-32
 212   19   -108.4169  0.0045708270 -2.5591820D-08 -7.6313875D-14 -8.2081587D-19 -4.2827962D-24  2.9125557D-27 -9.8990545D-32
 212   20   -108.2341  0.0045687793 -2.5600986D-08 -7.6445270D-14 -8.2160256D-19 -3.5874232D-24  2.8808671D-27 -1.2731106D-31
 213    0   -103.7989  0.0044731863 -2.5848621D-08 -7.8074840D-14 -7.1388717D-19 -1.0136020D-23 -2.3899326D-27  1.3225865D-31
 213    1   -103.7900  0.0044730830 -2.5849089D-08 -7.8080552D-14 -7.1398847D-19 -1.0164609D-23 -2.3880988D-27  1.3313847D-31
 213    2   -103.7721  0.0044728762 -2.5850026D-08 -7.8091977D-14 -7.1419245D-19 -1.0221866D-23 -2.3843356D-27  1.3493831D-31
 213    3   -103.7453  0.0044725659 -2.5851432D-08 -7.8109121D-14 -7.1450046D-19 -1.0307672D-23 -2.3786037D-27  1.3764757D-31
 213    4   -103.7095  0.0044721523 -2.5853307D-08 -7.8131993D-14 -7.1491505D-19 -1.0421569D-23 -2.3708068D-27  1.4118817D-31
 213    5   -103.6648  0.0044716352 -2.5855651D-08 -7.8160599D-14 -7.1543973D-19 -1.0563589D-23 -2.3607415D-27  1.4562222D-31
 213    6   -103.6111  0.0044710147 -2.5858466D-08 -7.8194956D-14 -7.1607860D-19 -1.0733071D-23 -2.3482970D-27  1.5085478D-31
 213    7   -103.5485  0.0044702906 -2.5861751D-08 -7.8235077D-14 -7.1683673D-19 -1.0929701D-23 -2.3332267D-27  1.5689772D-31
 213    8   -103.4770  0.0044694629 -2.5865507D-08 -7.8280983D-14 -7.1772018D-19 -1.1152849D-23 -2.3152715D-27  1.6369490D-31
 213    9   -103.3966  0.0044685317 -2.5869736D-08 -7.8332695D-14 -7.1873525D-19 -1.1401819D-23 -2.2941545D-27  1.7122088D-31
 213   10   -103.3072  0.0044674968 -2.5874438D-08 -7.8390240D-14 -7.1988909D-19 -1.1675693D-23 -2.2696188D-27  1.7941000D-31
 213   11   -103.2089  0.0044663582 -2.5879613D-08 -7.8453647D-14 -7.2118952D-19 -1.1973316D-23 -2.2413254D-27  1.8817459D-31
 213   12   -103.1017  0.0044651159 -2.5885265D-08 -7.8522951D-14 -7.2264576D-19 -1.2293803D-23 -2.2089176D-27  1.9749868D-31
 213   13   -102.9857  0.0044637697 -2.5891392D-08 -7.8598190D-14 -7.2426614D-19 -1.2635656D-23 -2.1720714D-27  2.0729012D-31
 213   14   -102.8607  0.0044623196 -2.5897998D-08 -7.8679408D-14 -7.2606055D-19 -1.2996993D-23 -2.1304426D-27  2.1740940D-31
 213   15   -102.7269  0.0044607655 -2.5905083D-08 -7.8766653D-14 -7.2803874D-19 -1.3376301D-23 -2.0836849D-27  2.2780569D-31
 213   16   -102.5841  0.0044591073 -2.5912649D-08 -7.8859981D-14 -7.3021072D-19 -1.3771377D-23 -2.0314576D-27  2.3835484D-31
 213   17   -102.4326  0.0044573450 -2.5920698D-08 -7.8959450D-14 -7.3258673D-19 -1.4179907D-23 -1.9734656D-27  2.4893743D-31
 213   18   -102.2721  0.0044554784 -2.5929231D-08 -7.9065128D-14 -7.3517699D-19 -1.4599333D-23 -1.9094049D-27  2.5942323D-31
 213   19   -102.1029  0.0044535074 -2.5938251D-08 -7.9177088D-14 -7.3799176D-19 -1.5026728D-23 -1.8390097D-27  2.6967967D-31
 213   20   -101.9248  0.0044514320 -2.5947759D-08 -7.9295409D-14 -7.4104060D-19 -1.5458892D-23 -1.7621034D-27  2.7951189D-31
 214    0    -97.7056  0.0043558261 -2.6183585D-08 -8.0723820D-14 -8.2809628D-19 -1.4432339D-23  2.7020993D-28  2.5469294D-33
 214    1    -97.6969  0.0043557214 -2.6184070D-08 -8.0730444D-14 -8.2824041D-19 -1.4429272D-23  2.7024319D-28  2.6430751D-33
 214    2    -97.6794  0.0043555119 -2.6185039D-08 -8.0743699D-14 -8.2852921D-19 -1.4422677D-23  2.7033379D-28  2.7627371D-33
 214    3    -97.6533  0.0043551977 -2.6186492D-08 -8.0763589D-14 -8.2896166D-19 -1.4412935D-23  2.7043955D-28  2.9652988D-33
 214    4    -97.6185  0.0043547787 -2.6188431D-08 -8.0790125D-14 -8.2953786D-19 -1.4399923D-23  2.7061804D-28  3.2420471D-33
 214    5    -97.5749  0.0043542549 -2.6190855D-08 -8.0823321D-14 -8.3025741D-19 -1.4383681D-23  2.7085596D-28  3.6179984D-33
 214    6    -97.5227  0.0043536263 -2.6193765D-08 -8.0863194D-14 -8.3111997D-19 -1.4364128D-23  2.7118068D-28  4.0649699D-33
 214    7    -97.4617  0.0043528928 -2.6197163D-08 -8.0909765D-14 -8.3212468D-19 -1.4341416D-23  2.7161461D-28  4.6458846D-33
 214    8    -97.3921  0.0043520544 -2.6201047D-08 -8.0963057D-14 -8.3327105D-19 -1.4315357D-23  2.7218020D-28  5.3369179D-33
 214    9    -97.3138  0.0043511111 -2.6205421D-08 -8.1023100D-14 -8.3455807D-19 -1.4285827D-23  2.7288882D-28  6.1051202D-33
 214   10    -97.2268  0.0043500628 -2.6210284D-08 -8.1089921D-14 -8.3598506D-19 -1.4253141D-23  2.7382062D-28  7.0699767D-33
 214   11    -97.1311  0.0043489094 -2.6215639D-08 -8.1163556D-14 -8.3755065D-19 -1.4216885D-23  2.7497035D-28  8.1408669D-33
 214   12    -97.0267  0.0043476509 -2.6221486D-08 -8.1244043D-14 -8.3925441D-19 -1.4177143D-23  2.7644913D-28  9.3600616D-33
 214   13    -96.9137  0.0043462872 -2.6227826D-08 -8.1331421D-14 -8.4109465D-19 -1.4133889D-23  2.7827882D-28  1.0751996D-32
 214   14    -96.7920  0.0043448183 -2.6234662D-08 -8.1425735D-14 -8.4307008D-19 -1.4086948D-23  2.8054753D-28  1.2312971D-32
 214   15    -96.6617  0.0043432440 -2.6241995D-08 -8.1527030D-14 -8.4517935D-19 -1.4036267D-23  2.8331376D-28  1.4060440D-32
 214   16    -96.5227  0.0043415643 -2.6249826D-08 -8.1635356D-14 -8.4742068D-19 -1.3981501D-23  2.8665838D-28  1.5948677D-32
 214   17    -96.3752  0.0043397790 -2.6258159D-08 -8.1750767D-14 -8.4979254D-19 -1.3922642D-23  2.9071108D-28  1.8022688D-32
 214   18    -96.2190  0.0043378881 -2.6266995D-08 -8.1873317D-14 -8.5229296D-19 -1.3859273D-23  2.9551525D-28  2.0218089D-32
 214   19    -96.0542  0.0043358914 -2.6276336D-08 -8.2003065D-14 -8.5491974D-19 -1.3791294D-23  3.0121155D-28  2.2556325D-32
 214   20    -95.8808  0.0043337889 -2.6286184D-08 -8.2140073D-14 -8.5767091D-19 -1.3718181D-23  3.0787799D-28  2.4991780D-32
 215    0    -91.8744  0.0042382953 -2.6511065D-08 -8.3666107D-14 -8.5453463D-19 -7.6061258D-24 -8.0256239D-28 -2.6922793D-31
 215    1    -91.8659  0.0042381892 -2.6511567D-08 -8.3672943D-14 -8.5461071D-19 -7.6158118D-24 -8.0633551D-28 -2.6915099D-31
 215    2    -91.8490  0.0042379771 -2.6512571D-08 -8.3686618D-14 -8.5476313D-19 -7.6352546D-24 -8.1386861D-28 -2.6900206D-31
 215    3    -91.8236  0.0042376590 -2.6514078D-08 -8.3707135D-14 -8.5499281D-19 -7.6648174D-24 -8.2514455D-28 -2.6874041D-31
 215    4    -91.7897  0.0042372347 -2.6516087D-08 -8.3734500D-14 -8.5530006D-19 -7.7047505D-24 -8.4019743D-28 -2.6838282D-31
 215    5    -91.7473  0.0042367044 -2.6518600D-08 -8.3768720D-14 -8.5568654D-19 -7.7556492D-24 -8.5899083D-28 -2.6790979D-31
 215    6    -91.6964  0.0042360679 -2.6521616D-08 -8.3809804D-14 -8.5615393D-19 -7.8183247D-24 -8.8144416D-28 -2.6719806D-31
 215    7    -91.6372  0.0042353253 -2.6525137D-08 -8.3857764D-14 -8.5670378D-19 -7.8935775D-24 -9.0759237D-28 -2.6625794D-31
 215    8    -91.5694  0.0042344764 -2.6529164D-08 -8.3912614D-14 -8.5733879D-19 -7.9820509D-24 -9.3734647D-28 -2.6505858D-31
 215    9    -91.4932  0.0042335213 -2.6533697D-08 -8.3974368D-14 -8.5806184D-19 -8.0851500D-24 -9.7064832D-28 -2.6349498D-31
 215   10    -91.4085  0.0042324598 -2.6538737D-08 -8.4043046D-14 -8.5887621D-19 -8.2037899D-24 -1.0074007D-27 -2.6151643D-31
 215   11    -91.3154  0.0042312920 -2.6544287D-08 -8.4118666D-14 -8.5978600D-19 -8.3393926D-24 -1.0474893D-27 -2.5904308D-31
 215   12    -91.2139  0.0042300177 -2.6550346D-08 -8.4201254D-14 -8.6079578D-19 -8.4933209D-24 -1.0907697D-27 -2.5600101D-31
 215   13    -91.1039  0.0042286369 -2.6556917D-08 -8.4290834D-14 -8.6191109D-19 -8.6671909D-24 -1.1370202D-27 -2.5223355D-31
 215   14    -90.9855  0.0042271495 -2.6564002D-08 -8.4387437D-14 -8.6313815D-19 -8.8623548D-24 -1.1860192D-27 -2.4771248D-31
 215   15    -90.8587  0.0042255555 -2.6571601D-08 -8.4491094D-14 -8.6448364D-19 -9.0803890D-24 -1.2374967D-27 -2.4233474D-31
 215   16    -90.7236  0.0042238546 -2.6579718D-08 -8.4601842D-14 -8.6595595D-19 -9.3231839D-24 -1.2910576D-27 -2.3591384D-31
 215   17    -90.5800  0.0042220469 -2.6588353D-08 -8.4719720D-14 -8.6756338D-19 -9.5922792D-24 -1.3463455D-27 -2.2839940D-31
 215   18    -90.4280  0.0042201322 -2.6597510D-08 -8.4844775D-14 -8.6931667D-19 -9.8891884D-24 -1.4027936D-27 -2.1963306D-31
 215   19    -90.2677  0.0042181104 -2.6607189D-08 -8.4977055D-14 -8.7122643D-19 -1.0215568D-23 -1.4599026D-27 -2.0952547D-31
 215   20    -90.0990  0.0042159815 -2.6617395D-08 -8.5116617D-14 -8.7330500D-19 -1.0572875D-23 -1.5169660D-27 -1.9792147D-31
 216    0    -86.3019  0.0041207274 -2.6828234D-08 -8.6391582D-14 -9.5476725D-19 -1.6132233D-23  2.0543934D-27  1.4672755D-31
 216    1    -86.2937  0.0041206201 -2.6828752D-08 -8.6399220D-14 -9.5492812D-19 -1.6107668D-23  2.0564258D-27  1.4533376D-31
 216    2    -86.2772  0.0041204055 -2.6829789D-08 -8.6414502D-14 -9.5525002D-19 -1.6058136D-23  2.0604704D-27  1.4247293D-31
 216    3    -86.2525  0.0041200835 -2.6831345D-08 -8.6437433D-14 -9.5573043D-19 -1.5983979D-23  2.0663415D-27  1.3823188D-31
 216    4    -86.2195  0.0041196542 -2.6833419D-08 -8.6468027D-14 -9.5636784D-19 -1.5884509D-23  2.0739373D-27  1.3251628D-31
 216    5    -86.1783  0.0041191175 -2.6836014D-08 -8.6506298D-14 -9.5715903D-19 -1.5759836D-23  2.0829721D-27  1.2537693D-31
 216    6    -86.1289  0.0041184734 -2.6839129D-08 -8.6552264D-14 -9.5809995D-19 -1.5609422D-23  2.0931165D-27  1.1672680D-31
 216    7    -86.0713  0.0041177219 -2.6842765D-08 -8.6605948D-14 -9.5918654D-19 -1.5433204D-23  2.1040693D-27  1.0664288D-31
 216    8    -86.0054  0.0041168628 -2.6846924D-08 -8.6667375D-14 -9.6041320D-19 -1.5230712D-23  2.1153777D-27  9.5041408D-32
 216    9    -85.9313  0.0041158963 -2.6851606D-08 -8.6736574D-14 -9.6177360D-19 -1.5001629D-23  2.1265114D-27  8.1896650D-32
 216   10    -85.8490  0.0041148221 -2.6856812D-08 -8.6813576D-14 -9.6326115D-19 -1.4745769D-23  2.1369596D-27  6.7230807D-32
 216   11    -85.7585  0.0041136403 -2.6862545D-08 -8.6898413D-14 -9.6486747D-19 -1.4463043D-23  2.1460653D-27  5.1029769D-32
 216   12    -85.6598  0.0041123507 -2.6868805D-08 -8.6991123D-14 -9.6658427D-19 -1.4153497D-23  2.1531399D-27  3.3304171D-32
 216   13    -85.5529  0.0041109534 -2.6875594D-08 -8.7091743D-14 -9.6840256D-19 -1.3817199D-23  2.1574423D-27  1.4037144D-32
 216   14    -85.4378  0.0041094481 -2.6882914D-08 -8.7200312D-14 -9.7031141D-19 -1.3454583D-23  2.1581557D-27 -6.7281495D-33
 216   15    -85.3145  0.0041078349 -2.6890768D-08 -8.7316869D-14 -9.7230047D-19 -1.3066354D-23  2.1544006D-27 -2.8950245D-32
 216   16    -85.1831  0.0041061136 -2.6899156D-08 -8.7441455D-14 -9.7435826D-19 -1.2653726D-23  2.1453196D-27 -5.2497512D-32
 216   17    -85.0435  0.0041042842 -2.6908082D-08 -8.7574113D-14 -9.7647218D-19 -1.2217433D-23  2.1298161D-27 -7.7452793D-32
 216   18    -84.8958  0.0041023465 -2.6917547D-08 -8.7714881D-14 -9.7862995D-19 -1.1759664D-23  2.1069858D-27 -1.0359641D-31
 216   19    -84.7399  0.0041003003 -2.6927555D-08 -8.7863801D-14 -9.8081912D-19 -1.1282722D-23  2.0758430D-27 -1.3078441D-31
 216   20    -84.5760  0.0040981457 -2.6938108D-08 -8.8020909D-14 -9.8302596D-19 -1.0789241D-23  2.0352592D-27 -1.5889614D-31
 217    0    -80.9842  0.0040032688 -2.7133958D-08 -8.9039214D-14 -9.4211162D-19 -1.7856351D-23 -7.1741096D-28  4.2616816D-31
 217    1    -80.9762  0.0040031603 -2.7134492D-08 -8.9046751D-14 -9.4229022D-19 -1.7864904D-23 -7.1144184D-28  4.2639179D-31
 217    2    -80.9602  0.0040029432 -2.7135561D-08 -8.9061831D-14 -9.4264787D-19 -1.7881785D-23 -6.9948365D-28  4.2680359D-31
 217    3    -80.9362  0.0040026176 -2.7137164D-08 -8.9084461D-14 -9.4318465D-19 -1.7906675D-23 -6.8155175D-28  4.2741297D-31
 217    4    -80.9042  0.0040021834 -2.7139302D-08 -8.9114654D-14 -9.4390150D-19 -1.7938767D-23 -6.5761805D-28  4.2812181D-31
 217    5    -80.8642  0.0040016405 -2.7141976D-08 -8.9152428D-14 -9.4479952D-19 -1.7977357D-23 -6.2760243D-28  4.2894561D-31
 217    6    -80.8162  0.0040009891 -2.7145187D-08 -8.9197805D-14 -9.4587942D-19 -1.8021320D-23 -5.9153444D-28  4.2977975D-31
 217    7    -80.7601  0.0040002290 -2.7148934D-08 -8.9250810D-14 -9.4714267D-19 -1.8069115D-23 -5.4938609D-28  4.3047293D-31
 217    8    -80.6962  0.0039993602 -2.7153220D-08 -8.9311473D-14 -9.4859023D-19 -1.8119688D-23 -5.0113789D-28  4.3104597D-31
 217    9    -80.6242  0.0039983825 -2.7158044D-08 -8.9379830D-14 -9.5022341D-19 -1.8170802D-23 -4.4681310D-28  4.3126781D-31
 217   10    -80.5442  0.0039972961 -2.7163409D-08 -8.9455921D-14 -9.5204317D-19 -1.8220802D-23 -3.8643447D-28  4.3110523D-31
 217   11    -80.4563  0.0039961008 -2.7169316D-08 -8.9539789D-14 -9.5404985D-19 -1.8267373D-23 -3.2009673D-28  4.3034534D-31
 217   12    -80.3604  0.0039947965 -2.7175766D-08 -8.9631483D-14 -9.5624453D-19 -1.8308346D-23 -2.4790760D-28  4.2889710D-31
 217   13    -80.2565  0.0039933832 -2.7182762D-08 -8.9731056D-14 -9.5862676D-19 -1.8340931D-23 -1.7006547D-28  4.2654673D-31
 217   14    -80.1448  0.0039918607 -2.7190304D-08 -8.9838566D-14 -9.6119623D-19 -1.8362514D-23 -8.6769882D-29  4.2315172D-31
 217   15    -80.0250  0.0039902291 -2.7198394D-08 -8.9954075D-14 -9.6395133D-19 -1.8370098D-23  1.6043843D-30  4.1849247D-31
 217   16    -79.8974  0.0039884881 -2.7207036D-08 -9.0077648D-14 -9.6689015D-19 -1.8360917D-23  9.4719572D-29  4.1247048D-31
 217   17    -79.7618  0.0039866377 -2.7216230D-08 -9.0209358D-14 -9.7000902D-19 -1.8331624D-23  1.9197813D-28  4.0480643D-31
 217   18    -79.6183  0.0039846778 -2.7225980D-08 -9.0349277D-14 -9.7330455D-19 -1.8279200D-23  2.9283958D-28  3.9536103D-31
 217   19    -79.4669  0.0039826082 -2.7236289D-08 -9.0497483D-14 -9.7677052D-19 -1.8200500D-23  3.9651106D-28  3.8393441D-31
 217   20    -79.3077  0.0039804289 -2.7247158D-08 -9.0654057D-14 -9.8040022D-19 -1.8092585D-23  5.0214046D-28  3.7039641D-31
 218    0    -75.9170  0.0038860780 -2.7423154D-08 -9.1205342D-14 -9.4476665D-19 -1.3705809D-23 -1.1986518D-27  2.8181638D-31
 218    1    -75.9092  0.0038859683 -2.7423701D-08 -9.1212901D-14 -9.4490393D-19 -1.3720137D-23 -1.1946884D-27  2.8274150D-31
 218    2    -75.8937  0.0038857489 -2.7424796D-08 -9.1228021D-14 -9.4517833D-19 -1.3748847D-23 -1.1867649D-27  2.8461952D-31
 218    3    -75.8704  0.0038854198 -2.7426438D-08 -9.1250710D-14 -9.4559160D-19 -1.3791254D-23 -1.1747433D-27  2.8731960D-31
 218    4    -75.8393  0.0038849809 -2.7428628D-08 -9.1280979D-14 -9.4614433D-19 -1.3847162D-23 -1.1585678D-27  2.9088300D-31
 218    5    -75.8004  0.0038844323 -2.7431367D-08 -9.1318837D-14 -9.4683840D-19 -1.3916254D-23 -1.1380400D-27  2.9529495D-31
 218    6    -75.7538  0.0038837740 -2.7434656D-08 -9.1364306D-14 -9.4767600D-19 -1.3997256D-23 -1.1130048D-27  3.0040628D-31
 218    7    -75.6994  0.0038830057 -2.7438494D-08 -9.1417404D-14 -9.4865909D-19 -1.4089464D-23 -1.0832994D-27  3.0614017D-31
 218    8    -75.6373  0.0038821276 -2.7442884D-08 -9.1478154D-14 -9.4979059D-19 -1.4191850D-23 -1.0486175D-27  3.1245658D-31
 218    9    -75.5675  0.0038811396 -2.7447825D-08 -9.1546586D-14 -9.5107264D-19 -1.4302854D-23 -1.0088645D-27  3.1915806D-31
 218   10    -75.4898  0.0038800416 -2.7453320D-08 -9.1622728D-14 -9.5250862D-19 -1.4421335D-23 -9.6367580D-28  3.2619980D-31
 218   11    -75.4045  0.0038788335 -2.7459370D-08 -9.1706619D-14 -9.5410173D-19 -1.4545098D-23 -9.1291528D-28  3.3332112D-31
 218   12    -75.3114  0.0038775153 -2.7465976D-08 -9.1798297D-14 -9.5585505D-19 -1.4672433D-23 -8.5628994D-28  3.4044129D-31
 218   13    -75.2106  0.0038760869 -2.7473141D-08 -9.1897805D-14 -9.5777105D-19 -1.4801156D-23 -7.9367691D-28  3.4733278D-31
 218   14    -75.1021  0.0038745482 -2.7480865D-08 -9.2005192D-14 -9.5985221D-19 -1.4928843D-23 -7.2494470D-28  3.5378894D-31
 218   15    -74.9859  0.0038728991 -2.7489150D-08 -9.2120509D-14 -9.6210113D-19 -1.5052490D-23 -6.5001873D-28  3.5951889D-31
 218   16    -74.8620  0.0038711395 -2.7498000D-08 -9.2243812D-14 -9.6451899D-19 -1.5169600D-23 -5.6891557D-28  3.6434745D-31
 218   17    -74.7304  0.0038692693 -2.7507415D-08 -9.2375163D-14 -9.6710707D-19 -1.5276781D-23 -4.8177389D-28  3.6790541D-31
 218   18    -74.5912  0.0038672884 -2.7517399D-08 -9.2514624D-14 -9.6986570D-19 -1.5370833D-23 -3.8875663D-28  3.6997114D-31
 218   19    -74.4442  0.0038651967 -2.7527954D-08 -9.2662266D-14 -9.7279403D-19 -1.5448309D-23 -2.9023646D-28  3.7022625D-31
 218   20    -74.2897  0.0038629940 -2.7539083D-08 -9.2818161D-14 -9.7588982D-19 -1.5505458D-23 -1.8681101D-28  3.6826744D-31
 219    0    -71.0953  0.0037693372 -2.7690159D-08 -9.2618963D-14 -9.1762799D-19 -1.7773290D-23 -4.6206919D-27  3.0671558D-32
 219    1    -71.0878  0.0037692264 -2.7690715D-08 -9.2626305D-14 -9.1780608D-19 -1.7828749D-23 -4.6202382D-27  3.3879678D-32
 219    2    -71.0727  0.0037690049 -2.7691826D-08 -9.2640992D-14 -9.1816376D-19 -1.7939714D-23 -4.6191974D-27  4.0314288D-32
 219    3    -71.0501  0.0037686726 -2.7693494D-08 -9.2663034D-14 -9.1870445D-19 -1.8105959D-23 -4.6172868D-27  4.9944558D-32
 219    4    -71.0200  0.0037682295 -2.7695718D-08 -9.2692444D-14 -9.1943310D-19 -1.8327557D-23 -4.6141470D-27  6.2804845D-32
 219    5    -70.9823  0.0037676755 -2.7698500D-08 -9.2729241D-14 -9.2035651D-19 -1.8604259D-23 -4.6091745D-27  7.8891713D-32
 219    6    -70.9371  0.0037670107 -2.7701839D-08 -9.2773444D-14 -9.2148261D-19 -1.8935886D-23 -4.6017532D-27  9.8183799D-32
 219    7    -70.8843  0.0037662350 -2.7705736D-08 -9.2825085D-14 -9.2282161D-19 -1.9321933D-23 -4.5910316D-27  1.2067337D-31
 219    8    -70.8241  0.0037653484 -2.7710193D-08 -9.2884196D-14 -9.2438491D-19 -1.9762042D-23 -4.5760791D-27  1.4639982D-31
 219    9    -70.7563  0.0037643507 -2.7715211D-08 -9.2950816D-14 -9.2618581D-19 -2.0255086D-23 -4.5558287D-27  1.7525818D-31
 219   10    -70.6810  0.0037632420 -2.7720790D-08 -9.3024992D-14 -9.2823854D-19 -2.0800259D-23 -4.5290211D-27  2.0729130D-31
 219   11    -70.5983  0.0037620221 -2.7726933D-08 -9.3106779D-14 -9.3055931D-19 -2.1395842D-23 -4.4944032D-27  2.4236514D-31
 219   12    -70.5080  0.0037606911 -2.7733639D-08 -9.3196236D-14 -9.3316566D-19 -2.2040172D-23 -4.4504552D-27  2.8048030D-31
 219   13    -70.4102  0.0037592487 -2.7740913D-08 -9.3293437D-14 -9.3607565D-19 -2.2730083D-23 -4.3957139D-27  3.2133693D-31
 219   14    -70.3050  0.0037576950 -2.7748754D-08 -9.3398457D-14 -9.3930944D-19 -2.3463132D-23 -4.3284320D-27  3.6496741D-31
 219   15    -70.1923  0.0037560299 -2.7757165D-08 -9.3511388D-14 -9.4288697D-19 -2.4235003D-23 -4.2469578D-27  4.1099506D-31
 219   16    -70.0721  0.0037542531 -2.7766147D-08 -9.3632328D-14 -9.4682927D-19 -2.5041249D-23 -4.1494681D-27  4.5928957D-31
 219   17    -69.9445  0.0037523647 -2.7775705D-08 -9.3761390D-14 -9.5115744D-19 -2.5876153D-23 -4.0341688D-27  5.0947394D-31
 219   18    -69.8095  0.0037503645 -2.7785838D-08 -9.3898696D-14 -9.5589291D-19 -2.6733243D-23 -3.8992041D-27  5.6121293D-31
 219   19    -69.6670  0.0037482523 -2.7796551D-08 -9.4044382D-14 -9.6105538D-19 -2.7604561D-23 -3.7428989D-27  6.1395010D-31
 219   20    -69.5171  0.0037460282 -2.7807846D-08 -9.4198597D-14 -9.6666480D-19 -2.8481682D-23 -3.5634363D-27  6.6730116D-31
 220    0    -66.5140  0.0036532538 -2.7929588D-08 -9.3952840D-14 -1.0024706D-18  2.7243954D-24 -8.9034440D-28 -1.1420753D-30
 220    1    -66.5067  0.0036531421 -2.7930152D-08 -9.3960860D-14 -1.0024437D-18  2.7137417D-24 -9.0630350D-28 -1.1414618D-30
 220    2    -66.4920  0.0036529186 -2.7931279D-08 -9.3976899D-14 -1.0023897D-18  2.6916442D-24 -9.3826003D-28 -1.1401628D-30
 220    3    -66.4701  0.0036525834 -2.7932971D-08 -9.4000955D-14 -1.0023094D-18  2.6569087D-24 -9.8610020D-28 -1.1381319D-30
 220    4    -66.4409  0.0036521365 -2.7935227D-08 -9.4033027D-14 -1.0022040D-18  2.6080302D-24 -1.0497772D-27 -1.1352430D-30
 220    5    -66.4044  0.0036515778 -2.7938049D-08 -9.4073114D-14 -1.0020752D-18  2.5427869D-24 -1.1291106D-27 -1.1314181D-30
 220    6    -66.3606  0.0036509072 -2.7941437D-08 -9.4121209D-14 -1.0019253D-18  2.4579085D-24 -1.2239248D-27 -1.1263993D-30
 220    7    -66.3095  0.0036501248 -2.7945391D-08 -9.4177312D-14 -1.0017568D-18  2.3505562D-24 -1.3340292D-27 -1.1200989D-30
 220    8    -66.2511  0.0036492305 -2.7949913D-08 -9.4241419D-14 -1.0015744D-18  2.2164375D-24 -1.4589943D-27 -1.1121714D-30
 220    9    -66.1854  0.0036482242 -2.7955004D-08 -9.4313526D-14 -1.0013822D-18  2.0512895D-24 -1.5985387D-27 -1.1024484D-30
 220   10    -66.1124  0.0036471059 -2.7960665D-08 -9.4393628D-14 -1.0011866D-18  1.8502783D-24 -1.7520881D-27 -1.0906014D-30
 220   11    -66.0322  0.0036458754 -2.7966898D-08 -9.4481724D-14 -1.0009964D-18  1.6080584D-24 -1.9189494D-27 -1.0763759D-30
 220   12    -65.9447  0.0036445329 -2.7973704D-08 -9.4577811D-14 -1.0008205D-18  1.3187423D-24 -2.0983557D-27 -1.0593445D-30
 220   13    -65.8500  0.0036430780 -2.7981085D-08 -9.4681887D-14 -1.0006710D-18  9.7632727D-25 -2.2893495D-27 -1.0392113D-30
 220   14    -65.7480  0.0036415109 -2.7989043D-08 -9.4793956D-14 -1.0005619D-18  5.7480114D-25 -2.4907731D-27 -1.0156890D-30
 220   15    -65.6388  0.0036398313 -2.7997580D-08 -9.4914019D-14 -1.0005100D-18  1.0747633D-25 -2.7012678D-27 -9.8838553D-31
 220   16    -65.5224  0.0036380391 -2.8006698D-08 -9.5042086D-14 -1.0005358D-18 -4.3226594D-25 -2.9191422D-27 -9.5687451D-31
 220   17    -65.3987  0.0036361344 -2.8016399D-08 -9.5178166D-14 -1.0006611D-18 -1.0506506D-24 -3.1426706D-27 -9.2092515D-31
 220   18    -65.2678  0.0036341168 -2.8026686D-08 -9.5322278D-14 -1.0009128D-18 -1.7541191D-24 -3.3696753D-27 -8.8016619D-31
 220   19    -65.1298  0.0036319864 -2.8037562D-08 -9.5474445D-14 -1.0013208D-18 -2.5487323D-24 -3.5977364D-27 -8.3428546D-31
 220   20    -64.9845  0.0036297429 -2.8049028D-08 -9.5634702D-14 -1.0019187D-18 -3.4397118D-24 -3.8242444D-27 -7.8311012D-31
 221    0    -62.1671  0.0035380412 -2.8139241D-08 -9.4607610D-14 -1.0679954D-18 -2.0658808D-23 -8.8257539D-28 -8.1824779D-31
 221    1    -62.1600  0.0035379286 -2.8139809D-08 -9.4616155D-14 -1.0682020D-18 -2.0669496D-23 -8.9403598D-28 -8.1972337D-31
 221    2    -62.1458  0.0035377035 -2.8140944D-08 -9.4633249D-14 -1.0686156D-18 -2.0691176D-23 -9.1702869D-28 -8.2267575D-31
 221    3    -62.1246  0.0035373658 -2.8142648D-08 -9.4658903D-14 -1.0692366D-18 -2.0724823D-23 -9.5169349D-28 -8.2699269D-31
 221    4    -62.0963  0.0035369155 -2.8144920D-08 -9.4693132D-14 -1.0700666D-18 -2.0771599D-23 -9.9818122D-28 -8.3263776D-31
 221    5    -62.0609  0.0035363526 -2.8147762D-08 -9.4735956D-14 -1.0711066D-18 -2.0833205D-23 -1.0567085D-27 -8.3950013D-31
 221    6    -62.0185  0.0035356770 -2.8151173D-08 -9.4787399D-14 -1.0723592D-18 -2.0911942D-23 -1.1275298D-27 -8.4735869D-31
 221    7    -61.9690  0.0035348887 -2.8155155D-08 -9.4847493D-14 -1.0738265D-18 -2.1010072D-23 -1.2110088D-27 -8.5616653D-31
 221    8    -61.9125  0.0035339876 -2.8159710D-08 -9.4916271D-14 -1.0755121D-18 -2.1131058D-23 -1.3074252D-27 -8.6559612D-31
 221    9    -61.8489  0.0035329738 -2.8164837D-08 -9.4993778D-14 -1.0774206D-18 -2.1278034D-23 -1.4171514D-27 -8.7553736D-31
 221   10    -61.7782  0.0035318471 -2.8170539D-08 -9.5080056D-14 -1.0795569D-18 -2.1455464D-23 -1.5404166D-27 -8.8557260D-31
 221   11    -61.7005  0.0035306075 -2.8176818D-08 -9.5175161D-14 -1.0819284D-18 -2.1667942D-23 -1.6775565D-27 -8.9542124D-31
 221   12    -61.6158  0.0035292548 -2.8183674D-08 -9.5279151D-14 -1.0845435D-18 -2.1920310D-23 -1.8288092D-27 -9.0480381D-31
 221   13    -61.5241  0.0035277891 -2.8191110D-08 -9.5392093D-14 -1.0874123D-18 -2.2218468D-23 -1.9942834D-27 -9.1325584D-31
 221   14    -61.4253  0.0035262101 -2.8199128D-08 -9.5514058D-14 -1.0905470D-18 -2.2568638D-23 -2.1740043D-27 -9.2031583D-31
 221   15    -61.3195  0.0035245179 -2.8207731D-08 -9.5645128D-14 -1.0939624D-18 -2.2977395D-23 -2.3678854D-27 -9.2554604D-31
 221   16    -61.2068  0.0035227123 -2.8216919D-08 -9.5785392D-14 -1.0976764D-18 -2.3451970D-23 -2.5755585D-27 -9.2839643D-31
 221   17    -61.0871  0.0035207933 -2.8226697D-08 -9.5934949D-14 -1.1017091D-18 -2.3999948D-23 -2.7965816D-27 -9.2831020D-31
 221   18    -60.9603  0.0035187606 -2.8237067D-08 -9.6093909D-14 -1.1060850D-18 -2.4629149D-23 -3.0301704D-27 -9.2472613D-31
 221   19    -60.8267  0.0035166141 -2.8248031D-08 -9.6262393D-14 -1.1108320D-18 -2.5348081D-23 -3.2751652D-27 -9.1688972D-31
 221   20    -60.6861  0.0035143538 -2.8259593D-08 -9.6440535D-14 -1.1159821D-18 -2.6164877D-23 -3.5302355D-27 -9.0427309D-31
 222    0    -58.0483  0.0034239194 -2.8318321D-08 -9.6322001D-14 -1.4310207D-18 -5.1718040D-23  3.8379198D-27  3.9982865D-31
 222    1    -58.0414  0.0034238061 -2.8318899D-08 -9.6333452D-14 -1.4315381D-18 -5.1671907D-23  3.8435475D-27  3.9742427D-31
 222    2    -58.0277  0.0034235796 -2.8320055D-08 -9.6356365D-14 -1.4325705D-18 -5.1579478D-23  3.8545765D-27  3.9259491D-31
 222    3    -58.0072  0.0034232397 -2.8321790D-08 -9.6390765D-14 -1.4341157D-18 -5.1440484D-23  3.8709099D-27  3.8538299D-31
 222    4    -57.9798  0.0034227866 -2.8324103D-08 -9.6436690D-14 -1.4361693D-18 -5.1254110D-23  3.8921941D-27  3.7574741D-31
 222    5    -57.9456  0.0034222201 -2.8326997D-08 -9.6494187D-14 -1.4387265D-18 -5.1019956D-23  3.9180994D-27  3.6374364D-31
 222    6    -57.9045  0.0034215402 -2.8330472D-08 -9.6563320D-14 -1.4417793D-18 -5.0736600D-23  3.9480500D-27  3.4925926D-31
 222    7    -57.8566  0.0034207469 -2.8334530D-08 -9.6644159D-14 -1.4453192D-18 -5.0403599D-23  3.9814599D-27  3.3242874D-31
 222    8    -57.8019  0.0034198401 -2.8339171D-08 -9.6736789D-14 -1.4493363D-18 -5.0019662D-23  4.0176057D-27  3.1322444D-31
 222    9    -57.7403  0.0034188198 -2.8344398D-08 -9.6841303D-14 -1.4538186D-18 -4.9583659D-23  4.0557250D-27  2.9169557D-31
 222   10    -57.6720  0.0034176859 -2.8350212D-08 -9.6957804D-14 -1.4587522D-18 -4.9094697D-23  4.0948947D-27  2.6786969D-31
 222   11    -57.5968  0.0034164383 -2.8356615D-08 -9.7086412D-14 -1.4641227D-18 -4.8551370D-23  4.1341182D-27  2.4174936D-31
 222   12    -57.5148  0.0034150770 -2.8363610D-08 -9.7227246D-14 -1.4699131D-18 -4.7953216D-23  4.1723711D-27  2.1350807D-31
 222   13    -57.4260  0.0034136019 -2.8371200D-08 -9.7380440D-14 -1.4761046D-18 -4.7299623D-23  4.2084982D-27  1.8333384D-31
 222   14    -57.3305  0.0034120129 -2.8379387D-08 -9.7546132D-14 -1.4826769D-18 -4.6589739D-23  4.2412391D-27  1.5119252D-31
 222   15    -57.2282  0.0034103099 -2.8388174D-08 -9.7724471D-14 -1.4896078D-18 -4.5823384D-23  4.2693938D-27  1.1729484D-31
 222   16    -57.1191  0.0034084927 -2.8397565D-08 -9.7915607D-14 -1.4968739D-18 -4.5001559D-23  4.2917258D-27  8.2093275D-32
 222   17    -57.0032  0.0034065614 -2.8407563D-08 -9.8119698D-14 -1.5044496D-18 -4.4124423D-23  4.3069174D-27  4.5651906D-32
 222   18    -56.8806  0.0034045156 -2.8418171D-08 -9.8336907D-14 -1.5123085D-18 -4.3193228D-23  4.3137316D-27  8.3726548D-33
 222   19    -56.7513  0.0034023554 -2.8429395D-08 -9.8567397D-14 -1.5204214D-18 -4.2209838D-23  4.3108637D-27 -2.9401803D-32
 222   20    -56.6152  0.0034000806 -2.8441237D-08 -9.8811334D-14 -1.5287602D-18 -4.1176637D-23  4.2973060D-27 -6.7206038D-32
 223    0    -54.1508  0.0033110684 -2.8480121D-08 -1.0007794D-13 -1.5200265D-18  4.2517022D-24  7.9685406D-27  2.8044979D-31
 223    1    -54.1442  0.0033109545 -2.8480721D-08 -1.0009010D-13 -1.5199833D-18  4.3475957D-24  7.9723820D-27  2.7777451D-31
 223    2    -54.1310  0.0033107266 -2.8481923D-08 -1.0011442D-13 -1.5198947D-18  4.5389893D-24  7.9801262D-27  2.7257598D-31
 223    3    -54.1111  0.0033103848 -2.8483725D-08 -1.0015089D-13 -1.5197541D-18  4.8262593D-24  7.9914010D-27  2.6475526D-31
 223    4    -54.0846  0.0033099291 -2.8486129D-08 -1.0019952D-13 -1.5195533D-18  5.2105607D-24  8.0058874D-27  2.5413220D-31
 223    5    -54.0515  0.0033093593 -2.8489136D-08 -1.0026030D-13 -1.5192808D-18  5.6912694D-24  8.0232499D-27  2.4096017D-31
 223    6    -54.0118  0.0033086756 -2.8492747D-08 -1.0033322D-13 -1.5189221D-18  6.2695170D-24  8.0428409D-27  2.2501203D-31
 223    7    -53.9655  0.0033078777 -2.8496963D-08 -1.0041826D-13 -1.5184596D-18  6.9461304D-24  8.0639541D-27  2.0615815D-31
 223    8    -53.9126  0.0033069657 -2.8501785D-08 -1.0051543D-13 -1.5178731D-18  7.7214334D-24  8.0858273D-27  1.8446876D-31
 223    9    -53.8531  0.0033059396 -2.8507216D-08 -1.0062469D-13 -1.5171391D-18  8.5959146D-24  8.1075322D-27  1.5985602D-31
 223   10    -53.7869  0.0033047991 -2.8513257D-08 -1.0074602D-13 -1.5162302D-18  9.5701188D-24  8.1279746D-27  1.3225983D-31
 223   11    -53.7143  0.0033035444 -2.8519911D-08 -1.0087940D-13 -1.5151183D-18  1.0644130D-23  8.1459902D-27  1.0171460D-31
 223   12    -53.6350  0.0033021753 -2.8527179D-08 -1.0102479D-13 -1.5137708D-18  1.1818292D-23  8.1602538D-27  6.8016361D-32
 223   13    -53.5491  0.0033006917 -2.8535065D-08 -1.0118214D-13 -1.5121517D-18  1.3092024D-23  8.1693094D-27  3.1293995D-32
 223   14    -53.4567  0.0032990935 -2.8543572D-08 -1.0135139D-13 -1.5102226D-18  1.4464897D-23  8.1715260D-27 -8.5655668D-33
 223   15    -53.3578  0.0032973806 -2.8552701D-08 -1.0153249D-13 -1.5079426D-18  1.5935293D-23  8.1652296D-27 -5.1389326D-32
 223   16    -53.2523  0.0032955529 -2.8562458D-08 -1.0172534D-13 -1.5052676D-18  1.7501494D-23  8.1486299D-27 -9.7157658D-32
 223   17    -53.1403  0.0032936103 -2.8572844D-08 -1.0192984D-13 -1.5021513D-18  1.9161015D-23  8.1196922D-27 -1.4584663D-31
 223   18    -53.0218  0.0032915527 -2.8583864D-08 -1.0214590D-13 -1.4985445D-18  2.0910527D-23  8.0764308D-27 -1.9725239D-31
 223   19    -52.8967  0.0032893798 -2.8595522D-08 -1.0237336D-13 -1.4943974D-18  2.2745304D-23  8.0168075D-27 -2.5109539D-31
 223   20    -52.7652  0.0032870917 -2.8607821D-08 -1.0261209D-13 -1.4896563D-18  2.4660330D-23  7.9386123D-27 -3.0720112D-31
 224    0    -50.4677  0.0031996212 -2.8620623D-08 -1.0029928D-13 -8.5695775D-19  5.1520363D-23  2.1473364D-27 -8.8716994D-32
 224    1    -50.4613  0.0031995067 -2.8621225D-08 -1.0030614D-13 -8.5644205D-19  5.1546064D-23  2.1460504D-27 -9.1067967D-32
 224    2    -50.4485  0.0031992777 -2.8622428D-08 -1.0031983D-13 -8.5541085D-19  5.1597521D-23  2.1434570D-27 -9.5864747D-32
 224    3    -50.4293  0.0031989342 -2.8624234D-08 -1.0034034D-13 -8.5386154D-19  5.1674397D-23  2.1392785D-27 -1.0303824D-31
 224    4    -50.4037  0.0031984762 -2.8626643D-08 -1.0036763D-13 -8.5179271D-19  5.1777184D-23  2.1332003D-27 -1.1292547D-31
 224    5    -50.3717  0.0031979037 -2.8629654D-08 -1.0040165D-13 -8.4920054D-19  5.1904995D-23  2.1248595D-27 -1.2537715D-31
 224    6    -50.3333  0.0031972165 -2.8633269D-08 -1.0044234D-13 -8.4608190D-19  5.2057590D-23  2.1136826D-27 -1.4066571D-31
 224    7    -50.2886  0.0031964147 -2.8637489D-08 -1.0048962D-13 -8.4243183D-19  5.2234340D-23  2.0990788D-27 -1.5879619D-31
 224    8    -50.2374  0.0031954982 -2.8642314D-08 -1.0054340D-13 -8.3824529D-19  5.2435062D-23  2.0801064D-27 -1.8021003D-31
 224    9    -50.1799  0.0031944670 -2.8647745D-08 -1.0060358D-13 -8.3351539D-19  5.2658443D-23  2.0557930D-27 -2.0496457D-31
 224   10    -50.1161  0.0031933210 -2.8653783D-08 -1.0067005D-13 -8.2823730D-19  5.2903281D-23  2.0251496D-27 -2.3324399D-31
 224   11    -50.0458  0.0031920601 -2.8660430D-08 -1.0074268D-13 -8.2240338D-19  5.3168241D-23  1.9867584D-27 -2.6542729D-31
 224   12    -49.9692  0.0031906842 -2.8667686D-08 -1.0082133D-13 -8.1600624D-19  5.3450916D-23  1.9391243D-27 -3.0164685D-31
 224   13    -49.8863  0.0031891933 -2.8675553D-08 -1.0090583D-13 -8.0903814D-19  5.3748939D-23  1.8805947D-27 -3.4216006D-31
 224   14    -49.7970  0.0031875872 -2.8684033D-08 -1.0099602D-13 -8.0149145D-19  5.4059125D-23  1.8090945D-27 -3.8734505D-31
 224   15    -49.7014  0.0031858659 -2.8693127D-08 -1.0109171D-13 -7.9335844D-19  5.4376879D-23  1.7225515D-27 -4.3721257D-31
 224   16    -49.5995  0.0031840292 -2.8702837D-08 -1.0119270D-13 -7.8463224D-19  5.4697964D-23  1.6184998D-27 -4.9221511D-31
 224   17    -49.4913  0.0031820771 -2.8713164D-08 -1.0129878D-13 -7.7530636D-19  5.5015734D-23  1.4942258D-27 -5.5247184D-31
 224   18    -49.3768  0.0031800093 -2.8724110D-08 -1.0140971D-13 -7.6537512D-19  5.5322834D-23  1.3467797D-27 -6.1803988D-31
 224   19    -49.2560  0.0031778259 -2.8735677D-08 -1.0152525D-13 -7.5483626D-19  5.5610466D-23  1.1730150D-27 -6.8910841D-31
 224   20    -49.1289  0.0031755265 -2.8747868D-08 -1.0164513D-13 -7.4368741D-19  5.5868120D-23  9.6933933D-28 -7.6575944D-31
 225    0    -46.9915  0.0030898048 -2.8700941D-08 -9.3728971D-14 -3.3907284D-19 -4.9341758D-23 -1.7649604D-26 -3.9937196D-31
 225    1    -46.9853  0.0030896900 -2.8701504D-08 -9.3731685D-14 -3.3956726D-19 -4.9553847D-23 -1.7655181D-26 -3.9672062D-31
 225    2    -46.9730  0.0030894604 -2.8702629D-08 -9.3737126D-14 -3.4056260D-19 -4.9977636D-23 -1.7666193D-26 -3.9162573D-31
 225    3    -46.9544  0.0030891159 -2.8704316D-08 -9.3745317D-14 -3.4207138D-19 -5.0613982D-23 -1.7682496D-26 -3.8392894D-31
 225    4    -46.9297  0.0030886566 -2.8706566D-08 -9.3756297D-14 -3.4411300D-19 -5.1463159D-23 -1.7703699D-26 -3.7378134D-31
 225    5    -46.8988  0.0030880825 -2.8709379D-08 -9.3770113D-14 -3.4671273D-19 -5.2526274D-23 -1.7729446D-26 -3.6117257D-31
 225    6    -46.8618  0.0030873934 -2.8712755D-08 -9.3786831D-14 -3.4990254D-19 -5.3803794D-23 -1.7759194D-26 -3.4622338D-31
 225    7    -46.8186  0.0030865894 -2.8716694D-08 -9.3806533D-14 -3.5372134D-19 -5.5296857D-23 -1.7792248D-26 -3.2898918D-31
 225    8    -46.7692  0.0030856704 -2.8721198D-08 -9.3829315D-14 -3.5821346D-19 -5.7006736D-23 -1.7828009D-26 -3.0949103D-31
 225    9    -46.7137  0.0030846363 -2.8726265D-08 -9.3855291D-14 -3.6343047D-19 -5.8934294D-23 -1.7865594D-26 -2.8786221D-31
 225   10    -46.6520  0.0030834872 -2.8731897D-08 -9.3884605D-14 -3.6943117D-19 -6.1080470D-23 -1.7904262D-26 -2.6432181D-31
 225   11    -46.5841  0.0030822228 -2.8738095D-08 -9.3917413D-14 -3.7628002D-19 -6.3446595D-23 -1.7942994D-26 -2.3892539D-31
 225   12    -46.5102  0.0030808432 -2.8744858D-08 -9.3953907D-14 -3.8404855D-19 -6.6033064D-23 -1.7980899D-26 -2.1193693D-31
 225   13    -46.4301  0.0030793483 -2.8752188D-08 -9.3994301D-14 -3.9281568D-19 -6.8840699D-23 -1.8016856D-26 -1.8347413D-31
 225   14    -46.3439  0.0030777380 -2.8760085D-08 -9.4038844D-14 -4.0266518D-19 -7.1870451D-23 -1.8049898D-26 -1.5365018D-31
 225   15    -46.2516  0.0030760121 -2.8768551D-08 -9.4087821D-14 -4.1368970D-19 -7.5122136D-23 -1.8078854D-26 -1.2272206D-31
 225   16    -46.1532  0.0030741706 -2.8777586D-08 -9.4141554D-14 -4.2598696D-19 -7.8595838D-23 -1.8102757D-26 -9.0866097D-32
 225   17    -46.0487  0.0030722134 -2.8787192D-08 -9.4200410D-14 -4.3966198D-19 -8.2290853D-23 -1.8120555D-26 -5.8364435D-32
 225   18    -45.9381  0.0030701404 -2.8797369D-08 -9.4264805D-14 -4.5482714D-19 -8.6206158D-23 -1.8131009D-26 -2.5329667D-32
 225   19    -45.8215  0.0030679514 -2.8808119D-08 -9.4335204D-14 -4.7159894D-19 -9.0340379D-23 -1.8133302D-26  7.9466732D-33
 225   20    -45.6989  0.0030656463 -2.8819444D-08 -9.4412128D-14 -4.9010221D-19 -9.4691656D-23 -1.8126375D-26  4.1351787D-32
 226    0    -43.7144  0.0029819845 -2.8703277D-08 -9.0281371D-14 -1.7454086D-18 -2.3385026D-22 -5.7624544D-27  3.6525381D-30
 226    1    -43.7085  0.0029818697 -2.8703819D-08 -9.0295343D-14 -1.7477476D-18 -2.3391903D-22 -5.7112678D-27  3.6603869D-30
 226    2    -43.6965  0.0029816400 -2.8704903D-08 -9.0323345D-14 -1.7524272D-18 -2.3405497D-22 -5.6085417D-27  3.6761610D-30
 226    3    -43.6786  0.0029812956 -2.8706529D-08 -9.0365487D-14 -1.7594520D-18 -2.3425406D-22 -5.4536180D-27  3.6997067D-30
 226    4    -43.6548  0.0029808362 -2.8708698D-08 -9.0421940D-14 -1.7688273D-18 -2.3451077D-22 -5.2455564D-27  3.7309287D-30
 226    5    -43.6250  0.0029802620 -2.8711412D-08 -9.0492928D-14 -1.7805607D-18 -2.3481758D-22 -4.9830700D-27  3.7696771D-30
 226    6    -43.5892  0.0029795729 -2.8714671D-08 -9.0578733D-14 -1.7946606D-18 -2.3516503D-22 -4.6644264D-27  3.8158505D-30
 226    7    -43.5475  0.0029787689 -2.8718478D-08 -9.0679696D-14 -1.8111355D-18 -2.3554096D-22 -4.2878909D-27  3.8691246D-30
 226    8    -43.4999  0.0029778498 -2.8722833D-08 -9.0796212D-14 -1.8299946D-18 -2.3593192D-22 -3.8511707D-27  3.9292816D-30
 226    9    -43.4463  0.0029768157 -2.8727740D-08 -9.0928735D-14 -1.8512462D-18 -2.3632091D-22 -3.3518632D-27  3.9958997D-30
 226   10    -43.3867  0.0029756665 -2.8733200D-08 -9.1077781D-14 -1.8748972D-18 -2.3668927D-22 -2.7873693D-27  4.0684178D-30
 226   11    -43.3213  0.0029744021 -2.8739216D-08 -9.1243918D-14 -1.9009519D-18 -2.3701546D-22 -2.1547756D-27  4.1464998D-30
 226   12    -43.2499  0.0029730224 -2.8745793D-08 -9.1427775D-14 -1.9294099D-18 -2.3727532D-22 -1.4512088D-27  4.2294033D-30
 226   13    -43.1726  0.0029715275 -2.8752932D-08 -9.1630038D-14 -1.9602679D-18 -2.3744138D-22 -6.7344674D-28  4.3164382D-30
 226   14    -43.0895  0.0029699171 -2.8760638D-08 -9.1851450D-14 -1.9935143D-18 -2.3748290D-22  1.8146758D-28  4.4065485D-30
 226   15    -43.0004  0.0029681912 -2.8768915D-08 -9.2092809D-14 -2.0291304D-18 -2.3736633D-22  1.1166089D-27  4.4987194D-30
 226   16    -42.9054  0.0029663497 -2.8777769D-08 -9.2354967D-14 -2.0670867D-18 -2.3705457D-22  2.1348596D-27  4.5918158D-30
 226   17    -42.8046  0.0029643925 -2.8787204D-08 -9.2638829D-14 -2.1073424D-18 -2.3650696D-22  3.2388353D-27  4.6843533D-30
 226   18    -42.6979  0.0029623195 -2.8797225D-08 -9.2945348D-14 -2.1498429D-18 -2.3567897D-22  4.4308279D-27  4.7746516D-30
 226   19    -42.5854  0.0029601305 -2.8807840D-08 -9.3275523D-14 -2.1945167D-18 -2.3452293D-22  5.7125735D-27  4.8609286D-30
 226   20    -42.4671  0.0029578254 -2.8819054D-08 -9.3630390D-14 -2.2412732D-18 -2.3298778D-22  7.0851462D-27  4.9411619D-30
 227    0    -40.6280  0.0028763942 -2.8694883D-08 -1.0019281D-13 -2.6819706D-18  7.7059560D-23  2.7299633D-26 -3.9168683D-30
 227    1    -40.6222  0.0028762794 -2.8695484D-08 -1.0021426D-13 -2.6811981D-18  7.7386894D-23  2.7244674D-26 -3.9309621D-30
 227    2    -40.6107  0.0028760499 -2.8696687D-08 -1.0025715D-13 -2.6796442D-18  7.8039427D-23  2.7134189D-26 -3.9591063D-30
 227    3    -40.5935  0.0028757055 -2.8698492D-08 -1.0032143D-13 -2.6772883D-18  7.9013296D-23  2.6967081D-26 -4.0012238D-30
 227    4    -40.5705  0.0028752463 -2.8700901D-08 -1.0040706D-13 -2.6741018D-18  8.0302350D-23  2.6741333D-26 -4.0572448D-30
 227    5    -40.5417  0.0028746722 -2.8703915D-08 -1.0051394D-13 -2.6700470D-18  8.1898068D-23  2.6454967D-26 -4.1268579D-30
 227    6    -40.5072  0.0028739833 -2.8707536D-08 -1.0064198D-13 -2.6650761D-18  8.3790428D-23  2.6104792D-26 -4.2101708D-30
 227    7    -40.4670  0.0028731794 -2.8711766D-08 -1.0079106D-13 -2.6591349D-18  8.5965697D-23  2.5687513D-26 -4.3066481D-30
 227    8    -40.4210  0.0028722606 -2.8716608D-08 -1.0096102D-13 -2.6521597D-18  8.8408338D-23  2.5199040D-26 -4.4161561D-30
 227    9    -40.3693  0.0028712267 -2.8722065D-08 -1.0115169D-13 -2.6440807D-18  9.1099511D-23  2.4634878D-26 -4.5382240D-30
 227   10    -40.3119  0.0028700777 -2.8728140D-08 -1.0136285D-13 -2.6348240D-18  9.4017377D-23  2.3990019D-26 -4.6725479D-30
 227   11    -40.2488  0.0028688135 -2.8734838D-08 -1.0159425D-13 -2.6243098D-18  9.7135881D-23  2.3259246D-26 -4.8183024D-30
 227   12    -40.1799  0.0028674341 -2.8742162D-08 -1.0184562D-13 -2.6124553D-18  1.0042641D-22  2.2436615D-26 -4.9750313D-30
 227   13    -40.1054  0.0028659393 -2.8750116D-08 -1.0211663D-13 -2.5991752D-18  1.0385496D-22  2.1515925D-26 -5.1418450D-30
 227   14    -40.0252  0.0028643290 -2.8758706D-08 -1.0240691D-13 -2.5843865D-18  1.0738418D-22  2.0490768D-26 -5.3178847D-30
 227   15    -39.9393  0.0028626032 -2.8767937D-08 -1.0271606D-13 -2.5680070D-18  1.1097077D-22  1.9354595D-26 -5.5019963D-30
 227   16    -39.8477  0.0028607617 -2.8777813D-08 -1.0304362D-13 -2.5499610D-18  1.1456722D-22  1.8100695D-26 -5.6928918D-30
 227   17    -39.7505  0.0028588045 -2.8788341D-08 -1.0338907D-13 -2.5301787D-18  1.1811982D-22  1.6722307D-26 -5.8891183D-30
 227   18    -39.6476  0.0028567313 -2.8799527D-08 -1.0375187D-13 -2.5086016D-18  1.2156982D-22  1.5212860D-26 -6.0889937D-30
 227   19    -39.5391  0.0028545421 -2.8811376D-08 -1.0413141D-13 -2.4851855D-18  1.2485151D-22  1.3566167D-26 -6.2904745D-30
 227   20    -39.4250  0.0028522367 -2.8823896D-08 -1.0452702D-13 -2.4599040D-18  1.2789375D-22  1.1776426D-26 -6.4914472D-30
 228    0    -37.7238  0.0027729795 -2.8703341D-08 -1.0369041D-13 -1.6735937D-18 -1.3901466D-22 -4.6997637D-26  2.3677465D-30
 228    1    -37.7182  0.0027728647 -2.8703963D-08 -1.0370380D-13 -1.6749870D-18 -1.3957838D-22 -4.6964225D-26  2.3993810D-30
 228    2    -37.7071  0.0027726351 -2.8705208D-08 -1.0373063D-13 -1.6777902D-18 -1.4070471D-22 -4.6896121D-26  2.4626969D-30
 228    3    -37.6905  0.0027722906 -2.8707076D-08 -1.0377094D-13 -1.6820362D-18 -1.4239111D-22 -4.6790703D-26  2.5579180D-30
 228    4    -37.6683  0.0027718313 -2.8709567D-08 -1.0382486D-13 -1.6877768D-18 -1.4463351D-22 -4.6643917D-26  2.6851809D-30
 228    5    -37.6406  0.0027712571 -2.8712683D-08 -1.0389252D-13 -1.6950782D-18 -1.4742659D-22 -4.6450340D-26  2.8449217D-30
 228    6    -37.6073  0.0027705679 -2.8716424D-08 -1.0397410D-13 -1.7040246D-18 -1.5076208D-22 -4.6203251D-26  3.0373227D-30
 228    7    -37.5686  0.0027697638 -2.8720793D-08 -1.0406982D-13 -1.7147133D-18 -1.5463043D-22 -4.5894593D-26  3.2628666D-30
 228    8    -37.5243  0.0027688446 -2.8725791D-08 -1.0417996D-13 -1.7272599D-18 -1.5901844D-22 -4.5514625D-26  3.5219290D-30
 228    9    -37.4744  0.0027678104 -2.8731420D-08 -1.0430484D-13 -1.7417912D-18 -1.6390931D-22 -4.5052448D-26  3.8148032D-30
 228   10    -37.4191  0.0027666610 -2.8737683D-08 -1.0444485D-13 -1.7584513D-18 -1.6928266D-22 -4.4495558D-26  4.1417469D-30
 228   11    -37.3582  0.0027653964 -2.8744581D-08 -1.0460042D-13 -1.7773937D-18 -1.7511266D-22 -4.3829935D-26  4.5030185D-30
 228   12    -37.2919  0.0027640165 -2.8752118D-08 -1.0477207D-13 -1.7987842D-18 -1.8136800D-22 -4.3040140D-26  4.8987229D-30
 228   13    -37.2200  0.0027625212 -2.8760298D-08 -1.0496039D-13 -1.8227951D-18 -1.8801082D-22 -4.2109467D-26  5.3287029D-30
 228   14    -37.1427  0.0027609104 -2.8769123D-08 -1.0516603D-13 -1.8496078D-18 -1.9499490D-22 -4.1019591D-26  5.7925036D-30
 228   15    -37.0599  0.0027591839 -2.8778598D-08 -1.0538976D-13 -1.8794054D-18 -2.0226589D-22 -3.9750959D-26  6.2894921D-30
 228   16    -36.9716  0.0027573418 -2.8788727D-08 -1.0563242D-13 -1.9123710D-18 -2.0975912D-22 -3.8282819D-26  6.8185145D-30
 228   17    -36.8779  0.0027553838 -2.8799515D-08 -1.0589496D-13 -1.9486843D-18 -2.1739859D-22 -3.6593429D-26  7.3779501D-30
 228   18    -36.7788  0.0027533098 -2.8810967D-08 -1.0617842D-13 -1.9885151D-18 -2.2509675D-22 -3.4659968D-26  7.9658339D-30
 228   19    -36.6742  0.0027511197 -2.8823089D-08 -1.0648396D-13 -2.0320189D-18 -2.3275116D-22 -3.2459319D-26  8.5790473D-30
 228   20    -36.5642  0.0027488133 -2.8835887D-08 -1.0681285D-13 -2.0793283D-18 -2.4024603D-22 -2.9967955D-26  9.2143459D-30
 229    0    -34.9936  0.0026717783 -2.8696145D-08 -1.1118864D-13 -2.8164571D-18  2.1676484D-22  9.3904921D-26 -2.8837821D-30
 229    1    -34.9883  0.0026716635 -2.8696812D-08 -1.1121116D-13 -2.8142835D-18  2.1789151D-22  9.3864061D-26 -2.9459623D-30
 229    2    -34.9776  0.0026714340 -2.8698147D-08 -1.1125615D-13 -2.8099034D-18  2.2014334D-22  9.3779849D-26 -3.0705057D-30
 229    3    -34.9616  0.0026710896 -2.8700150D-08 -1.1132351D-13 -2.8032486D-18  2.2351704D-22  9.3646972D-26 -3.2576316D-30
 229    4    -34.9402  0.0026706303 -2.8702823D-08 -1.1141307D-13 -2.7942182D-18  2.2800733D-22  9.3457609D-26 -3.5077798D-30
 229    5    -34.9135  0.0026700563 -2.8706167D-08 -1.1152461D-13 -2.7826778D-18  2.3360733D-22  9.3200985D-26 -3.8219351D-30
 229    6    -34.8815  0.0026693673 -2.8710184D-08 -1.1165784D-13 -2.7684599D-18  2.4030588D-22  9.2864053D-26 -4.2004466D-30
 229    7    -34.8441  0.0026685633 -2.8714877D-08 -1.1181240D-13 -2.7513663D-18  2.4808869D-22  9.2430639D-26 -4.6443531D-30
 229    8    -34.8014  0.0026676443 -2.8720248D-08 -1.1198784D-13 -2.7311655D-18  2.5693584D-22  9.1882013D-26 -5.1540651D-30
 229    9    -34.7534  0.0026666103 -2.8726301D-08 -1.1218364D-13 -2.7075949D-18  2.6682276D-22  9.1196293D-26 -5.7307588D-30
 229   10    -34.7001  0.0026654611 -2.8733039D-08 -1.1239917D-13 -2.6803671D-18  2.7771659D-22  9.0348927D-26 -6.3749905D-30
 229   11    -34.6415  0.0026641967 -2.8740465D-08 -1.1263368D-13 -2.6491646D-18  2.8957561D-22  8.9312351D-26 -7.0872112D-30
 229   12    -34.5775  0.0026628170 -2.8748583D-08 -1.1288630D-13 -2.6136478D-18  3.0234736D-22  8.8056241D-26 -7.8674958D-30
 229   13    -34.5083  0.0026613218 -2.8757399D-08 -1.1315605D-13 -2.5734543D-18  3.1596840D-22  8.6547122D-26 -8.7159932D-30
 229   14    -34.4338  0.0026597111 -2.8766916D-08 -1.1344176D-13 -2.5282077D-18  3.3036042D-22  8.4748974D-26 -9.6322424D-30
 229   15    -34.3541  0.0026579848 -2.8777140D-08 -1.1374213D-13 -2.4775189D-18  3.4542647D-22  8.2623187D-26 -1.0614325D-29
 229   16    -34.2690  0.0026561427 -2.8788074D-08 -1.1405566D-13 -2.4209943D-18  3.6105458D-22  8.0128249D-26 -1.1661111D-29
 229   17    -34.1788  0.0026541847 -2.8799724D-08 -1.1438068D-13 -2.3582421D-18  3.7710858D-22  7.7221035D-26 -1.2769326D-29
 229   18    -34.0833  0.0026521107 -2.8812096D-08 -1.1471530D-13 -2.2888826D-18  3.9343028D-22  7.3855976D-26 -1.3935513D-29
 229   19    -33.9825  0.0026499205 -2.8825193D-08 -1.1505745D-13 -2.2125585D-18  4.0983443D-22  6.9986718D-26 -1.5154310D-29
 229   20    -33.8766  0.0026476139 -2.8839021D-08 -1.1540482D-13 -2.1289464D-18  4.2610771D-22  6.5565906D-26 -1.6419305D-29
 230    0    -32.4296  0.0025728118 -2.8672886D-08 -1.0242945D-13  5.5330463D-19 -2.8100412D-22 -1.7800589D-25 -2.5395683D-30
 230    1    -32.4244  0.0025726971 -2.8673501D-08 -1.0242503D-13  5.5048402D-19 -2.8314038D-22 -1.7804072D-25 -2.4351651D-30
 230    2    -32.4141  0.0025724677 -2.8674730D-08 -1.0241627D-13  5.4477818D-19 -2.8741429D-22 -1.7810592D-25 -2.2257711D-30
 230    3    -32.3987  0.0025721236 -2.8676573D-08 -1.0240330D-13  5.3605995D-19 -2.9382807D-22 -1.7819281D-25 -1.9105061D-30
 230    4    -32.3781  0.0025716648 -2.8679030D-08 -1.0238634D-13  5.2413560D-19 -3.0238320D-22 -1.7828803D-25 -1.4884362D-30
 230    5    -32.3524  0.0025710911 -2.8682102D-08 -1.0236568D-13  5.0874896D-19 -3.1308332D-22 -1.7837366D-25 -9.5725300D-31
 230    6    -32.3216  0.0025704027 -2.8685786D-08 -1.0234172D-13  4.8957809D-19 -3.2592854D-22 -1.7842706D-25 -3.1498785D-31
 230    7    -32.2856  0.0025695995 -2.8690084D-08 -1.0231495D-13  4.6623866D-19 -3.4091697D-22 -1.7842093D-25  4.4072888D-31
 230    8    -32.2445  0.0025686813 -2.8694995D-08 -1.0228600D-13  4.3827941D-19 -3.5804130D-22 -1.7832288D-25  1.3122824D-30
 230    9    -32.1983  0.0025676482 -2.8700517D-08 -1.0225562D-13  4.0519078D-19 -3.7728886D-22 -1.7809530D-25  2.3025573D-30
 230   10    -32.1469  0.0025665000 -2.8706652D-08 -1.0222474D-13  3.6639404D-19 -3.9863784D-22 -1.7769526D-25  3.4143071D-30
 230   11    -32.0905  0.0025652368 -2.8713397D-08 -1.0219447D-13  3.2125550D-19 -4.2205443D-22 -1.7707454D-25  4.6498375D-30
 230   12    -32.0289  0.0025638584 -2.8720754D-08 -1.0216611D-13  2.6908119D-19 -4.4749158D-22 -1.7617912D-25  6.0117911D-30
 230   13    -31.9623  0.0025623647 -2.8728722D-08 -1.0214121D-13  2.0912473D-19 -4.7488318D-22 -1.7494954D-25  7.5017450D-30
 230   14    -31.8906  0.0025607557 -2.8737301D-08 -1.0212159D-13  1.4058991D-19 -5.0414254D-22 -1.7332086D-25  9.1206787D-30
 230   15    -31.8138  0.0025590311 -2.8746492D-08 -1.0210935D-13  6.2637684D-20 -5.3515669D-22 -1.7122215D-25  1.0868698D-29
 230   16    -31.7319  0.0025571910 -2.8756294D-08 -1.0210692D-13 -2.5604484D-20 -5.6778447D-22 -1.6857760D-25  1.2744941D-29
 230   17    -31.6450  0.0025552353 -2.8766709D-08 -1.0211710D-13 -1.2503276D-19 -6.0184844D-22 -1.6530622D-25  1.4746486D-29
 230   18    -31.5530  0.0025531637 -2.8777739D-08 -1.0214306D-13 -2.3655381D-19 -6.3713404D-22 -1.6132271D-25  1.6869099D-29
 230   19    -31.4561  0.0025509761 -2.8789386D-08 -1.0218839D-13 -3.6107035D-19 -6.7338137D-22 -1.5653781D-25  1.9106130D-29
 230   20    -31.3541  0.0025486725 -2.8801652D-08 -1.0225713D-13 -4.9945956D-19 -7.1028206D-22 -1.5085980D-25  2.1448140D-29
 231    0    -30.0235  0.0024763477 -2.8565759D-08 -1.1049451D-13 -5.7889557D-18 -1.1487307D-23  2.5264453D-25  5.9700198D-30
 231    1    -30.0186  0.0024762335 -2.8566422D-08 -1.1054082D-13 -5.7890551D-18 -8.4549269D-24  2.5272684D-25  5.7927064D-30
 231    2    -30.0087  0.0024760049 -2.8567749D-08 -1.1063344D-13 -5.7891634D-18 -2.3875278D-24  2.5288402D-25  5.4375295D-30
 231    3    -29.9938  0.0024756621 -2.8569742D-08 -1.1077238D-13 -5.7890985D-18  6.7200945D-24  2.5310122D-25  4.9032535D-30
 231    4    -29.9740  0.0024752050 -2.8572403D-08 -1.1095763D-13 -5.7885864D-18  1.8875422D-23  2.5335582D-25  4.1876829D-30
 231    5    -29.9493  0.0024746335 -2.8575735D-08 -1.1118915D-13 -5.7872628D-18  3.4085277D-23  2.5361742D-25  3.2883756D-30
 231    6    -29.9196  0.0024739476 -2.8579743D-08 -1.1146688D-13 -5.7846703D-18  5.2354320D-23  2.5384821D-25  2.2028521D-30
 231    7    -29.8850  0.0024731473 -2.8584431D-08 -1.1179070D-13 -5.7802588D-18  7.3684739D-23  2.5400164D-25  9.2764466D-31
 231    8    -29.8454  0.0024722325 -2.8589806D-08 -1.1216043D-13 -5.7733895D-18  9.8071085D-23  2.5402349D-25 -5.4043219D-31
 231    9    -29.8009  0.0024712032 -2.8595874D-08 -1.1257577D-13 -5.7633278D-18  1.2549873D-22  2.5385069D-25 -2.2048029D-30
 231   10    -29.7515  0.0024700592 -2.8602642D-08 -1.1303629D-13 -5.7492547D-18  1.5593668D-22  2.5341170D-25 -4.0679149D-30
 231   11    -29.6972  0.0024688005 -2.8610119D-08 -1.1354142D-13 -5.7302642D-18  1.8933882D-22  2.5262651D-25 -6.1323768D-30
 231   12    -29.6379  0.0024674271 -2.8618314D-08 -1.1409036D-13 -5.7053639D-18  2.2563357D-22  2.5140603D-25 -8.3993926D-30
 231   13    -29.5738  0.0024659387 -2.8627236D-08 -1.1468211D-13 -5.6734880D-18  2.6472230D-22  2.4965278D-25 -1.0869257D-29
 231   14    -29.5048  0.0024643353 -2.8636896D-08 -1.1531535D-13 -5.6335002D-18  3.0646991D-22  2.4726088D-25 -1.3540001D-29
 231   15    -29.4309  0.0024626168 -2.8647305D-08 -1.1598848D-13 -5.5842047D-18  3.5070323D-22  2.4411633D-25 -1.6408473D-29
 231   16    -29.3521  0.0024607830 -2.8658474D-08 -1.1669951D-13 -5.5243626D-18  3.9719868D-22  2.4009810D-25 -1.9467870D-29
 231   17    -29.2685  0.0024588338 -2.8670415D-08 -1.1744604D-13 -5.4527035D-18  4.4567967D-22  2.3507879D-25 -2.2708939D-29
 231   18    -29.1800  0.0024567691 -2.8683142D-08 -1.1822524D-13 -5.3679493D-18  4.9580767D-22  2.2892584D-25 -2.6118500D-29
 231   19    -29.0867  0.0024545886 -2.8696666D-08 -1.1903376D-13 -5.2688393D-18  5.4717454D-22  2.2150371D-25 -2.9678981D-29
 231   20    -28.9885  0.0024522923 -2.8711000D-08 -1.1986773D-13 -5.1541570D-18  5.9929684D-22  2.1267556D-25 -3.3367909D-29
 232    0    -27.7673  0.0023823608 -2.8518882D-08 -1.1368832D-13  2.4163033D-19 -2.9404608D-22 -2.9912303D-25  5.5353379D-30
 232    1    -27.7625  0.0023822467 -2.8519564D-08 -1.1368640D-13  2.3867183D-19 -2.9763516D-22 -2.9904375D-25  5.7773604D-30
 232    2    -27.7530  0.0023820185 -2.8520928D-08 -1.1368263D-13  2.3264745D-19 -3.0481029D-22 -2.9887520D-25  6.2617293D-30
 232    3    -27.7387  0.0023816763 -2.8522974D-08 -1.1367716D-13  2.2334212D-19 -3.1556496D-22 -2.9859700D-25  6.9886736D-30
 232    4    -27.7197  0.0023812199 -2.8525702D-08 -1.1367022D-13  2.1043257D-19 -3.2988758D-22 -2.9817846D-25  7.9590804D-30
 232    5    -27.6959  0.0023806493 -2.8529112D-08 -1.1366214D-13  1.9349103D-19 -3.4776058D-22 -2.9757884D-25  9.1735551D-30
 232    6    -27.6673  0.0023799646 -2.8533204D-08 -1.1365336D-13  1.7198302D-19 -3.6915751D-22 -2.9674694D-25  1.0632937D-29
 232    7    -27.6340  0.0023791656 -2.8537977D-08 -1.1364447D-13  1.4527032D-19 -3.9403809D-22 -2.9562142D-25  1.2336945D-29
 232    8    -27.5959  0.0023782523 -2.8543432D-08 -1.1363620D-13  1.1261476D-19 -4.2234778D-22 -2.9413059D-25  1.4285293D-29
 232    9    -27.5531  0.0023772246 -2.8549568D-08 -1.1362950D-13  7.3177306D-20 -4.5401165D-22 -2.9219263D-25  1.6476658D-29
 232   10    -27.5056  0.0023760825 -2.8556386D-08 -1.1362551D-13  2.6027224D-20 -4.8892958D-22 -2.8971556D-25  1.8908503D-29
 232   11    -27.4533  0.0023748259 -2.8563885D-08 -1.1362564D-13 -2.9850928D-20 -5.2697070D-22 -2.8659811D-25  2.1576240D-29
 232   12    -27.3963  0.0023734546 -2.8572066D-08 -1.1363162D-13 -9.5552437D-20 -5.6796824D-22 -2.8272978D-25  2.4473587D-29
 232   13    -27.3347  0.0023719686 -2.8580930D-08 -1.1364550D-13 -1.7224000D-19 -6.1171188D-22 -2.7799144D-25  2.7591380D-29
 232   14    -27.2683  0.0023703678 -2.8590477D-08 -1.1366971D-13 -2.6112692D-19 -6.5794197D-22 -2.7225696D-25  3.0917300D-29
 232   15    -27.1972  0.0023686521 -2.8600709D-08 -1.1370711D-13 -3.6346363D-19 -7.0634180D-22 -2.6539409D-25  3.4435305D-29
 232   16    -27.1214  0.0023668213 -2.8611627D-08 -1.1376104D-13 -4.8051391D-19 -7.5653037D-22 -2.5726604D-25  3.8124907D-29
 232   17    -27.0410  0.0023648753 -2.8623235D-08 -1.1383533D-13 -6.1353136D-19 -8.0805560D-22 -2.4773406D-25  4.1960602D-29
 232   18    -26.9559  0.0023628140 -2.8635534D-08 -1.1393438D-13 -7.6372732D-19 -8.6038786D-22 -2.3665962D-25  4.5911474D-29
 232   19    -26.8661  0.0023606372 -2.8648530D-08 -1.1406315D-13 -9.3223684D-19 -9.1291331D-22 -2.2390782D-25  4.9940503D-29
 232   20    -26.7718  0.0023583448 -2.8662227D-08 -1.1422720D-13 -1.1200791D-18 -9.6492696D-22 -2.0935117D-25  5.4003014D-29
 233    0    -25.6531  0.0022908528 -2.8417891D-08 -1.2516152D-13 -6.0544804D-18  3.6506568D-22  2.8604397D-25 -2.8144196D-29
 233    1    -25.6486  0.0022907392 -2.8418642D-08 -1.2520994D-13 -6.0508124D-18  3.6849581D-22  2.8564805D-25 -2.8403190D-29
 233    2    -25.6394  0.0022905118 -2.8420145D-08 -1.2530669D-13 -6.0433742D-18  3.7534177D-22  2.8484561D-25 -2.8920188D-29
 233    3    -25.6257  0.0022901707 -2.8422402D-08 -1.2545160D-13 -6.0319605D-18  3.8557424D-22  2.8361463D-25 -2.9693874D-29
 233    4    -25.6073  0.0022897160 -2.8425415D-08 -1.2564437D-13 -6.0162659D-18  3.9914744D-22  2.8192306D-25 -3.0721408D-29
 233    5    -25.5844  0.0022891474 -2.8429188D-08 -1.2588462D-13 -5.9958870D-18  4.1599706D-22  2.7972783D-25 -3.1999206D-29
 233    6    -25.5570  0.0022884651 -2.8433725D-08 -1.2617181D-13 -5.9703250D-18  4.3603930D-22  2.7697579D-25 -3.3522473D-29
 233    7    -25.5249  0.0022876688 -2.8439032D-08 -1.2650528D-13 -5.9389918D-18  4.5916467D-22  2.7360420D-25 -3.5284489D-29
 233    8    -25.4883  0.0022867587 -2.8445113D-08 -1.2688417D-13 -5.9012119D-18  4.8523746D-22  2.6954038D-25 -3.7277161D-29
 233    9    -25.4472  0.0022857345 -2.8451976D-08 -1.2730746D-13 -5.8562383D-18  5.1408945D-22  2.6470373D-25 -3.9489899D-29
 233   10    -25.4015  0.0022845963 -2.8459629D-08 -1.2777386D-13 -5.8032524D-18  5.4551538D-22  2.5900531D-25 -4.1909294D-29
 233   11    -25.3512  0.0022833439 -2.8468078D-08 -1.2828185D-13 -5.7413816D-18  5.7926905D-22  2.5234969D-25 -4.4519268D-29
 233   12    -25.2965  0.0022819772 -2.8477334D-08 -1.2882962D-13 -5.6697107D-18  6.1505747D-22  2.4463578D-25 -4.7300384D-29
 233   13    -25.2371  0.0022804961 -2.8487406D-08 -1.2941502D-13 -5.5873018D-18  6.5253565D-22  2.3575907D-25 -5.0229332D-29
 233   14    -25.1733  0.0022789005 -2.8498303D-08 -1.3003558D-13 -5.4932138D-18  6.9129908D-22  2.2561371D-25 -5.3277378D-29
 233   15    -25.1050  0.0022771903 -2.8510036D-08 -1.3068843D-13 -5.3865241D-18  7.3088287D-22  2.1409377D-25 -5.6412486D-29
 233   16    -25.0321  0.0022753652 -2.8522615D-08 -1.3137028D-13 -5.2663601D-18  7.7075237D-22  2.0109771D-25 -5.9595904D-29
 233   17    -24.9548  0.0022734252 -2.8536051D-08 -1.3207744D-13 -5.1319282D-18  8.1030356D-22  1.8653037D-25 -6.2784152D-29
 233   18    -24.8730  0.0022713701 -2.8550355D-08 -1.3280577D-13 -4.9825513D-18  8.4885596D-22  1.7030769D-25 -6.5926748D-29
 233   19    -24.7867  0.0022691997 -2.8565537D-08 -1.3355067D-13 -4.8177081D-18  8.8565560D-22  1.5236013D-25 -6.8968095D-29
 233   20    -24.6960  0.0022669138 -2.8581609D-08 -1.3430715D-13 -4.6370763D-18  9.1987191D-22  1.3263824D-25 -7.1845247D-29
 234    0    -23.6734  0.0022017600 -2.8364423D-08 -1.2475633D-13 -1.1849659D-18 -6.4860212D-22 -1.9635765D-25  4.5081494D-29
 234    1    -23.6690  0.0022016466 -2.8365172D-08 -1.2476583D-13 -1.1914634D-18 -6.5095421D-22 -1.9572551D-25  4.5242842D-29
 234    2    -23.6602  0.0022014196 -2.8366669D-08 -1.2478500D-13 -1.2045293D-18 -6.5563678D-22 -1.9445417D-25  4.5564330D-29
 234    3    -23.6470  0.0022010792 -2.8368916D-08 -1.2481415D-13 -1.2243035D-18 -6.6260190D-22 -1.9253044D-25  4.6041088D-29
 234    4    -23.6294  0.0022006253 -2.8371912D-08 -1.2485375D-13 -1.2509915D-18 -6.7178204D-22 -1.8993441D-25  4.6668686D-29
 234    5    -23.6074  0.0022000578 -2.8375658D-08 -1.2490447D-13 -1.2848645D-18 -6.8307966D-22 -1.8664057D-25  4.7437892D-29
 234    6    -23.5810  0.0021993768 -2.8380156D-08 -1.2496713D-13 -1.3262490D-18 -6.9637339D-22 -1.8261791D-25  4.8339195D-29
 234    7    -23.5502  0.0021985820 -2.8385406D-08 -1.2504278D-13 -1.3755283D-18 -7.1151289D-22 -1.7783036D-25  4.9359986D-29
 234    8    -23.5151  0.0021976736 -2.8391410D-08 -1.2513264D-13 -1.4331241D-18 -7.2831703D-22 -1.7223852D-25  5.0485477D-29
 234    9    -23.4755  0.0021966514 -2.8398170D-08 -1.2523821D-13 -1.4994993D-18 -7.4657258D-22 -1.6580038D-25  5.1698087D-29
 234   10    -23.4316  0.0021955153 -2.8405688D-08 -1.2536118D-13 -1.5751371D-18 -7.6603033D-22 -1.5847223D-25  5.2977450D-29
 234   11    -23.3833  0.0021942653 -2.8413966D-08 -1.2550353D-13 -1.6605306D-18 -7.8640596D-22 -1.5021075D-25  5.4300484D-29
 234   12    -23.3307  0.0021929012 -2.8423009D-08 -1.2566752D-13 -1.7561707D-18 -8.0737384D-22 -1.4097417D-25  5.5640681D-29
 234   13    -23.2737  0.0021914230 -2.8432818D-08 -1.2585566D-13 -1.8625245D-18 -8.2856971D-22 -1.3072467D-25  5.6969023D-29
 234   14    -23.2123  0.0021898304 -2.8443399D-08 -1.2607082D-13 -1.9800172D-18 -8.4958616D-22 -1.1943050D-25  5.8252306D-29
 234   15    -23.1467  0.0021881235 -2.8454756D-08 -1.2631613D-13 -2.1090122D-18 -8.6997487D-22 -1.0706805D-25  5.9455202D-29
 234   16    -23.0767  0.0021863020 -2.8466896D-08 -1.2659506D-13 -2.2497842D-18 -8.8924553D-22 -9.3624809D-26  6.0539029D-29
 234   17    -23.0024  0.0021843658 -2.8479824D-08 -1.2691138D-13 -2.4024962D-18 -9.0686700D-22 -7.9102039D-26  6.1461787D-29
 234   18    -22.9238  0.0021823148 -2.8493550D-08 -1.2726916D-13 -2.5671689D-18 -9.2227332D-22 -6.3517591D-26  6.2180078D-29
 234   19    -22.8409  0.0021801487 -2.8508081D-08 -1.2767276D-13 -2.7436570D-18 -9.3486420D-22 -4.6908934D-26  6.2647497D-29
 234   20    -22.7537  0.0021778674 -2.8523429D-08 -1.2812675D-13 -2.9316153D-18 -9.4401455D-22 -2.9336077D-26  6.2817002D-29
 235    0    -21.8210  0.0021151089 -2.8268016D-08 -1.3567403D-13 -4.7877005D-18  2.3474200D-22  9.8659139D-26 -2.0965756D-29
 235    1    -21.8168  0.0021149958 -2.8268830D-08 -1.3571232D-13 -4.7853464D-18  2.3592414D-22  9.8365219D-26 -2.1004173D-29
 235    2    -21.8083  0.0021147696 -2.8270459D-08 -1.3578885D-13 -4.7806049D-18  2.3827796D-22  9.7776163D-26 -2.1080378D-29
 235    3    -21.7956  0.0021144304 -2.8272904D-08 -1.3590350D-13 -4.7734042D-18  2.4178162D-22  9.6888466D-26 -2.1192899D-29
 235    4    -21.7787  0.0021139780 -2.8276168D-08 -1.3605609D-13 -4.7636405D-18  2.4640404D-22  9.5697564D-26 -2.1340363D-29
 235    5    -21.7576  0.0021134124 -2.8280252D-08 -1.3624639D-13 -4.7511775D-18  2.5210097D-22  9.4197367D-26 -2.1519731D-29
 235    6    -21.7322  0.0021127336 -2.8285161D-08 -1.3647408D-13 -4.7358494D-18  2.5881755D-22  9.2380869D-26 -2.1727978D-29
 235    7    -21.7027  0.0021119416 -2.8290899D-08 -1.3673878D-13 -4.7174627D-18  2.6648826D-22  9.0239876D-26 -2.1961970D-29
 235    8    -21.6689  0.0021110361 -2.8297469D-08 -1.3704000D-13 -4.6957990D-18  2.7503268D-22  8.7765643D-26 -2.2217103D-29
 235    9    -21.6309  0.0021100173 -2.8304879D-08 -1.3737720D-13 -4.6706245D-18  2.8435950D-22  8.4949133D-26 -2.2489246D-29
 235   10    -21.5887  0.0021088849 -2.8313133D-08 -1.3774970D-13 -4.6416855D-18  2.9436356D-22  8.1780622D-26 -2.2773663D-29
 235   11    -21.5423  0.0021076390 -2.8322237D-08 -1.3815673D-13 -4.6087199D-18  3.0492646D-22  7.8250580D-26 -2.3066089D-29
 235   12    -21.4918  0.0021062793 -2.8332201D-08 -1.3859738D-13 -4.5714642D-18  3.1591430D-22  7.4350473D-26 -2.3361174D-29
 235   13    -21.4370  0.0021048057 -2.8343030D-08 -1.3907066D-13 -4.5296562D-18  3.2717985D-22  7.0071630D-26 -2.3654349D-29
 235   14    -21.3781  0.0021032182 -2.8354733D-08 -1.3957538D-13 -4.4830449D-18  3.3856038D-22  6.5406951D-26 -2.3940864D-29
 235   15    -21.3150  0.0021015165 -2.8367319D-08 -1.4011027D-13 -4.4314003D-18  3.4987992D-22  6.0349664D-26 -2.4217673D-29
 235   16    -21.2478  0.0020997006 -2.8380796D-08 -1.4067386D-13 -4.3745211D-18  3.6094412D-22  5.4895011D-26 -2.4480117D-29
 235   17    -21.1765  0.0020977702 -2.8395175D-08 -1.4126458D-13 -4.3122416D-18  3.7154622D-22  4.9038643D-26 -2.4726077D-29
 235   18    -21.1010  0.0020957252 -2.8410465D-08 -1.4188069D-13 -4.2444514D-18  3.8146408D-22  4.2778542D-26 -2.4953205D-29
 235   19    -21.0214  0.0020935654 -2.8426676D-08 -1.4252029D-13 -4.1710933D-18  3.9045825D-22  3.6112565D-26 -2.5160083D-29
 235   20    -20.9377  0.0020912905 -2.8443819D-08 -1.4318137D-13 -4.0921920D-18  3.9827775D-22  2.9041145D-26 -2.5346241D-29
 236    0    -20.0889  0.0020308587 -2.8191740D-08 -1.3706759D-13 -1.8844956D-18 -2.3408772D-22 -1.9870396D-25 -9.0312851D-30
 236    1    -20.0848  0.0020307459 -2.8192563D-08 -1.3708268D-13 -1.8868481D-18 -2.3647233D-22 -1.9882906D-25 -8.8394811D-30
 236    2    -20.0767  0.0020305204 -2.8194208D-08 -1.3711291D-13 -1.8916255D-18 -2.4124767D-22 -1.9907121D-25 -8.4533122D-30
 236    3    -20.0645  0.0020301821 -2.8196676D-08 -1.3715839D-13 -1.8989699D-18 -2.4842017D-22 -1.9941402D-25 -7.8699479D-30
 236    4    -20.0482  0.0020297309 -2.8199969D-08 -1.3721932D-13 -1.9090983D-18 -2.5800217D-22 -1.9983295D-25 -7.0839146D-30
 236    5    -20.0280  0.0020291668 -2.8204087D-08 -1.3729595D-13 -1.9222990D-18 -2.7000605D-22 -2.0029391D-25 -6.0879255D-30
 236    6    -20.0036  0.0020284899 -2.8209031D-08 -1.3738862D-13 -1.9389327D-18 -2.8444485D-22 -2.0075439D-25 -4.8735844D-30
 236    7    -19.9752  0.0020276999 -2.8214804D-08 -1.3749777D-13 -1.9594354D-18 -3.0132600D-22 -2.0116155D-25 -3.4318291D-30
 236    8    -19.9428  0.0020267970 -2.8221406D-08 -1.3762396D-13 -1.9843129D-18 -3.2065281D-22 -2.0145216D-25 -1.7515135D-30
 236    9    -19.9063  0.0020257809 -2.8228842D-08 -1.3776789D-13 -2.0141511D-18 -3.4241707D-22 -2.0155173D-25  1.7805553D-31
 236   10    -19.8658  0.0020246515 -2.8237113D-08 -1.3793042D-13 -2.0496015D-18 -3.6659577D-22 -2.0137405D-25  2.3686630D-30
 236   11    -19.8213  0.0020234089 -2.8246222D-08 -1.3811260D-13 -2.0913880D-18 -3.9314564D-22 -2.0082029D-25  4.8315589D-30
 236   12    -19.7727  0.0020220529 -2.8256174D-08 -1.3831570D-13 -2.1402975D-18 -4.2199362D-22 -1.9977897D-25  7.5755584D-30
 236   13    -19.7202  0.0020205833 -2.8266971D-08 -1.3854121D-13 -2.1971776D-18 -4.5303761D-22 -1.9812490D-25  1.0610046D-29
 236   14    -19.6636  0.0020190000 -2.8278619D-08 -1.3879093D-13 -2.2629242D-18 -4.8612957D-22 -1.9571985D-25  1.3939895D-29
 236   15    -19.6031  0.0020173029 -2.8291123D-08 -1.3906696D-13 -2.3384718D-18 -5.2107268D-22 -1.9241271D-25  1.7566515D-29
 236   16    -19.5386  0.0020154918 -2.8304488D-08 -1.3937175D-13 -2.4247771D-18 -5.5761081D-22 -1.8803958D-25  2.1487043D-29
 236   17    -19.4701  0.0020135666 -2.8318720D-08 -1.3970811D-13 -2.5228011D-18 -5.9541494D-22 -1.8242616D-25  2.5690326D-29
 236   18    -19.3976  0.0020115271 -2.8333829D-08 -1.4007928D-13 -2.6334789D-18 -6.3407935D-22 -1.7538909D-25  3.0159114D-29
 236   19    -19.3212  0.0020093732 -2.8349821D-08 -1.4048892D-13 -2.7576917D-18 -6.7310538D-22 -1.6674058D-25  3.4864477D-29
 236   20    -19.2409  0.0020071045 -2.8366707D-08 -1.4094113D-13 -2.8962338D-18 -7.1189684D-22 -1.5629035D-25  3.9767038D-29
 237    0    -18.4702  0.0019490370 -2.8080405D-08 -1.4623225D-13 -5.5187844D-18  5.6237435D-22  2.8514527D-25 -6.6451066D-29
 237    1    -18.4663  0.0019489246 -2.8081283D-08 -1.4627637D-13 -5.5131435D-18  5.6578998D-22  2.8421157D-25 -6.6948997D-29
 237    2    -18.4585  0.0019487000 -2.8083039D-08 -1.4636449D-13 -5.5017597D-18  5.7258901D-22  2.8232293D-25 -6.7944031D-29
 237    3    -18.4468  0.0019483630 -2.8085674D-08 -1.4649633D-13 -5.4844302D-18  5.8270058D-22  2.7943818D-25 -6.9430286D-29
 237    4    -18.4313  0.0019479136 -2.8089192D-08 -1.4667145D-13 -5.4608562D-18  5.9601963D-22  2.7549490D-25 -7.1401993D-29
 237    5    -18.4118  0.0019473517 -2.8093596D-08 -1.4688929D-13 -5.4306438D-18  6.1239747D-22  2.7041093D-25 -7.3848549D-29
 237    6    -18.3884  0.0019466774 -2.8098888D-08 -1.4714907D-13 -5.3933217D-18  6.3164070D-22  2.6408527D-25 -7.6756614D-29
 237    7    -18.3612  0.0019458906 -2.8105075D-08 -1.4744984D-13 -5.3483382D-18  6.5350362D-22  2.5639839D-25 -8.0108079D-29
 237    8    -18.3300  0.0019449911 -2.8112161D-08 -1.4779044D-13 -5.2950829D-18  6.7768019D-22  2.4721467D-25 -8.3877878D-29
 237    9    -18.2950  0.0019439789 -2.8120152D-08 -1.4816946D-13 -5.2329078D-18  7.0379917D-22  2.3638304D-25 -8.8036703D-29
 237   10    -18.2562  0.0019428539 -2.8129054D-08 -1.4858524D-13 -5.1611345D-18  7.3141299D-22  2.2374083D-25 -9.2545211D-29
 237   11    -18.2134  0.0019416160 -2.8138876D-08 -1.4903583D-13 -5.0790894D-18  7.5998956D-22  2.0911644D-25 -9.7355018D-29
 237   12    -18.1669  0.0019402651 -2.8149624D-08 -1.4951899D-13 -4.9861308D-18  7.8890436D-22  1.9233324D-25 -1.0240765D-28
 237   13    -18.1164  0.0019388010 -2.8161307D-08 -1.5003215D-13 -4.8816873D-18  8.1742993D-22  1.7321564D-25 -1.0763095D-28
 237   14    -18.0622  0.0019372236 -2.8173932D-08 -1.5057242D-13 -4.7652938D-18  8.4472833D-22  1.5159430D-25 -1.1293887D-28
 237   15    -18.0041  0.0019355328 -2.8187509D-08 -1.5113657D-13 -4.6366461D-18  8.6984636D-22  1.2731420D-25 -1.1823011D-28
 237   16    -17.9422  0.0019337283 -2.8202046D-08 -1.5172108D-13 -4.4956522D-18  8.9171143D-22  1.0024318D-25 -1.2338709D-28
 237   17    -17.8764  0.0019318101 -2.8217553D-08 -1.5232210D-13 -4.3424944D-18  9.0912390D-22  7.0283393D-26 -1.2827134D-28
 237   18    -17.8069  0.0019297778 -2.8234037D-08 -1.5293558D-13 -4.1776979D-18  9.2077200D-22  3.7381521D-26 -1.3272928D-28
 237   19    -17.7337  0.0019276314 -2.8251507D-08 -1.5355727D-13 -4.0021979D-18  9.2522930D-22  1.5425261D-27 -1.3658620D-28
 237   20    -17.6566  0.0019253705 -2.8269972D-08 -1.5418282D-13 -3.8174229D-18  9.2097221D-22 -3.7154649D-26 -1.3964844D-28
 238    0    -16.9586  0.0018696160 -2.7973219D-08 -1.4507575D-13 -6.0920875D-18 -1.9132012D-21  3.3906717D-26  1.9190508D-28
 238    1    -16.9549  0.0018695041 -2.7974089D-08 -1.4512457D-13 -6.1112178D-18 -1.9127778D-21  3.6593707D-26  1.9194015D-28
 238    2    -16.9474  0.0018692803 -2.7975831D-08 -1.4522265D-13 -6.1494645D-18 -1.9118355D-21  4.1968898D-26  1.9199822D-28
 238    3    -16.9362  0.0018689445 -2.7978447D-08 -1.4537093D-13 -6.2067957D-18 -1.9101785D-21  5.0034073D-26  1.9205352D-28
 238    4    -16.9212  0.0018684969 -2.7981938D-08 -1.4557077D-13 -6.2831505D-18 -1.9075194D-21  6.0789759D-26  1.9206995D-28
 238    5    -16.9025  0.0018679372 -2.7986309D-08 -1.4582400D-13 -6.3784294D-18 -1.9034689D-21  7.4232752D-26  1.9199641D-28
 238    6    -16.8801  0.0018672654 -2.7991564D-08 -1.4613291D-13 -6.4924663D-18 -1.8975434D-21  9.0351915D-26  1.9176958D-28
 238    7    -16.8540  0.0018664816 -2.7997710D-08 -1.4650020D-13 -6.6250117D-18 -1.8891657D-21  1.0912479D-25  1.9131413D-28
 238    8    -16.8241  0.0018655856 -2.8004752D-08 -1.4692902D-13 -6.7756957D-18 -1.8776620D-21  1.3051094D-25  1.9054000D-28
 238    9    -16.7906  0.0018645772 -2.8012699D-08 -1.4742294D-13 -6.9440116D-18 -1.8622727D-21  1.5444720D-25  1.8934567D-28
 238   10    -16.7533  0.0018634566 -2.8021561D-08 -1.4798589D-13 -7.1292602D-18 -1.8421528D-21  1.8083982D-25  1.8761637D-28
 238   11    -16.7123  0.0018622234 -2.8031349D-08 -1.4862213D-13 -7.3305145D-18 -1.8163832D-21  2.0955515D-25  1.8522542D-28
 238   12    -16.6676  0.0018608776 -2.8042076D-08 -1.4933627D-13 -7.5465804D-18 -1.7839784D-21  2.4041351D-25  1.8203510D-28
 238   13    -16.6192  0.0018594191 -2.8053755D-08 -1.5013308D-13 -7.7759481D-18 -1.7439093D-21  2.7317821D-25  1.7789876D-28
 238   14    -16.5672  0.0018578478 -2.8066403D-08 -1.5101754D-13 -8.0167473D-18 -1.6951138D-21  3.0754623D-25  1.7266131D-28
 238   15    -16.5115  0.0018561634 -2.8080038D-08 -1.5199463D-13 -8.2667006D-18 -1.6365315D-21  3.4313871D-25  1.6616469D-28
 238   16    -16.4521  0.0018543658 -2.8094681D-08 -1.5306930D-13 -8.5230863D-18 -1.5671304D-21  3.7949183D-25  1.5824989D-28
 238   17    -16.3891  0.0018524548 -2.8110354D-08 -1.5424625D-13 -8.7827045D-18 -1.4859476D-21  4.1604819D-25  1.4876254D-28
 238   18    -16.3225  0.0018504303 -2.8127082D-08 -1.5552982D-13 -9.0418484D-18 -1.3921305D-21  4.5214851D-25  1.3755588D-28
 238   19    -16.2522  0.0018482919 -2.8144891D-08 -1.5692378D-13 -9.2963016D-18 -1.2849985D-21  4.8702946D-25  1.2450389D-28
 238   20    -16.1783  0.0018460396 -2.8163812D-08 -1.5843111D-13 -9.5413422D-18 -1.1640931D-21  5.1981965D-25  1.0950325D-28
 239    0    -15.5477  0.0017925665 -2.7902922D-08 -1.7179080D-13 -4.4172280D-18 -8.6406459D-23 -6.4330555D-25 -4.6978408D-29
 239    1    -15.5442  0.0017924549 -2.7903953D-08 -1.7182615D-13 -4.4181312D-18 -9.4130443D-23 -6.4395520D-25 -4.5861536D-29
 239    2    -15.5370  0.0017922317 -2.7906015D-08 -1.7189685D-13 -4.4201679D-18 -1.0960027D-22 -6.4520815D-25 -4.3622977D-29
 239    3    -15.5262  0.0017918968 -2.7909111D-08 -1.7200298D-13 -4.4238044D-18 -1.3286032D-22 -6.4696952D-25 -4.0251679D-29
 239    4    -15.5119  0.0017914502 -2.7913240D-08 -1.7214463D-13 -4.4297405D-18 -1.6396629D-22 -6.4909745D-25 -3.5734679D-29
 239    5    -15.4940  0.0017908919 -2.7918407D-08 -1.7232200D-13 -4.4389146D-18 -2.0298346D-22 -6.5140017D-25 -3.0053639D-29
 239    6    -15.4725  0.0017902218 -2.7924615D-08 -1.7253538D-13 -4.4525038D-18 -2.4996854D-22 -6.5363661D-25 -2.3190272D-29
 239    7    -15.4474  0.0017894398 -2.7931867D-08 -1.7278525D-13 -4.4719263D-18 -3.0495925D-22 -6.5551450D-25 -1.5126840D-29
 239    8    -15.4188  0.0017885458 -2.7940167D-08 -1.7307228D-13 -4.4988391D-18 -3.6795217D-22 -6.5668999D-25 -5.8505518D-30
 239    9    -15.3866  0.0017875398 -2.7949522D-08 -1.7339747D-13 -4.5351474D-18 -4.3889104D-22 -6.5676625D-25  4.6484223D-30
 239   10    -15.3509  0.0017864216 -2.7959937D-08 -1.7376214D-13 -4.5829747D-18 -5.1763125D-22 -6.5529588D-25  1.6366923D-29
 239   11    -15.3116  0.0017851911 -2.7971418D-08 -1.7416809D-13 -4.6446634D-18 -6.0392009D-22 -6.5178061D-25  2.9288951D-29
 239   12    -15.2688  0.0017838482 -2.7983974D-08 -1.7461763D-13 -4.7227498D-18 -6.9736521D-22 -6.4567614D-25  4.3379453D-29
 239   13    -15.2224  0.0017823927 -2.7997614D-08 -1.7511374D-13 -4.8199257D-18 -7.9740229D-22 -6.3639623D-25  5.8580142D-29
 239   14    -15.1725  0.0017808244 -2.8012346D-08 -1.7566010D-13 -4.9389981D-18 -9.0326378D-22 -6.2332130D-25  7.4804728D-29
 239   15    -15.1191  0.0017791432 -2.8028183D-08 -1.7626124D-13 -5.0828278D-18 -1.0139395D-21 -6.0580865D-25  9.1930255D-29
 239   16    -15.0622  0.0017773489 -2.8045135D-08 -1.7692262D-13 -5.2542523D-18 -1.1281489D-21 -5.8320664D-25  1.0979543D-28
 239   17    -15.0018  0.0017754412 -2.8063218D-08 -1.7765070D-13 -5.4559927D-18 -1.2443072D-21 -5.5487282D-25  1.2819232D-28
 239   18    -14.9379  0.0017734199 -2.8082448D-08 -1.7845300D-13 -5.6905376D-18 -1.3604995D-21 -5.2019674D-25  1.4686281D-28
 239   19    -14.8706  0.0017712849 -2.8102841D-08 -1.7933816D-13 -5.9600091D-18 -1.4744598D-21 -4.7862703D-25  1.6549270D-28
 239   20    -14.7998  0.0017690358 -2.8124420D-08 -1.8031595D-13 -6.2660071D-18 -1.5835614D-21 -4.2970309D-25  1.8370965D-28
 240    0    -14.2319  0.0017176574 -2.7885001D-08 -1.9982483D-13 -8.4191624D-18  1.6296957D-21  1.7071320D-25 -2.6526458D-28
 240    1    -14.2284  0.0017175458 -2.7886200D-08 -1.9989212D-13 -8.4028541D-18  1.6317226D-21  1.6699646D-25 -2.6566164D-28
 240    2    -14.2216  0.0017173227 -2.7888600D-08 -2.0002630D-13 -8.3701800D-18  1.6356405D-21  1.5954690D-25 -2.6643470D-28
 240    3    -14.2113  0.0017169880 -2.7892202D-08 -2.0022660D-13 -8.3210269D-18  1.6411833D-21  1.4833312D-25 -2.6754405D-28
 240    4    -14.1975  0.0017165417 -2.7897011D-08 -2.0049182D-13 -8.2552426D-18  1.6479424D-21  1.3331173D-25 -2.6892689D-28
 240    5    -14.1804  0.0017159837 -2.7903031D-08 -2.0082038D-13 -8.1726555D-18  1.6553756D-21  1.1443050D-25 -2.7050198D-28
 240    6    -14.1598  0.0017153140 -2.7910267D-08 -2.0121028D-13 -8.0731038D-18  1.6627944D-21  9.1637122D-26 -2.7216254D-28
 240    7    -14.1358  0.0017145324 -2.7918727D-08 -2.0165911D-13 -7.9564665D-18  1.6693699D-21  6.4882783D-26 -2.7378310D-28
 240    8    -14.1083  0.0017136388 -2.7928419D-08 -2.0216404D-13 -7.8227035D-18  1.6741231D-21  3.4135211D-26 -2.7520997D-28
 240    9    -14.0775  0.0017126332 -2.7939351D-08 -2.0272185D-13 -7.6719221D-18  1.6759348D-21 -6.1447944D-28 -2.7627077D-28
 240   10    -14.0433  0.0017115154 -2.7951533D-08 -2.0332890D-13 -7.5044091D-18  1.6735389D-21 -3.9335676D-26 -2.7676689D-28
 240   11    -14.0056  0.0017102852 -2.7964974D-08 -2.0398120D-13 -7.3207091D-18  1.6655336D-21 -8.1946365D-26 -2.7647486D-28
 240   12    -13.9646  0.0017089425 -2.7979686D-08 -2.0467442D-13 -7.1216874D-18  1.6503939D-21 -1.2829784D-25 -2.7515237D-28
 240   13    -13.9202  0.0017074872 -2.7995679D-08 -2.0540397D-13 -6.9086054D-18  1.6264834D-21 -1.7815605D-25 -2.7253426D-28
 240   14    -13.8724  0.0017059189 -2.8012965D-08 -2.0616506D-13 -6.6832014D-18  1.5920877D-21 -2.3118515D-25 -2.6834153D-28
 240   15    -13.8212  0.0017042376 -2.8031556D-08 -2.0695285D-13 -6.4477617D-18  1.5454381D-21 -2.8692858D-25 -2.6227938D-28
 240   16    -13.7667  0.0017024429 -2.8051462D-08 -2.0776254D-13 -6.2051976D-18  1.4847639D-21 -3.4479110D-25 -2.5405123D-28
 240   17    -13.7089  0.0017005347 -2.8072696D-08 -2.0858956D-13 -5.9591127D-18  1.4083410D-21 -4.0402195D-25 -2.4335927D-28
 240   18    -13.6477  0.0016985127 -2.8095270D-08 -2.0942981D-13 -5.7138572D-18  1.3145671D-21 -4.6370081D-25 -2.2992316D-28
 240   19    -13.5832  0.0016963765 -2.8119194D-08 -2.1027986D-13 -5.4745675D-18  1.2020308D-21 -5.2272360D-25 -2.1348291D-28
 240   20    -13.5154  0.0016941260 -2.8144479D-08 -2.1113725D-13 -5.2471739D-18  1.0696177D-21 -5.7980081D-25 -1.9382334D-28
 241    0    -13.0057  0.0016446783 -2.7913310D-08 -2.0947848D-13 -1.0112192D-17 -2.3875773D-22  7.4155021D-25  2.2082902D-29
 241    1    -13.0025  0.0016445667 -2.7914567D-08 -2.0955939D-13 -1.0114535D-17 -2.2985645D-22  7.4184820D-25  2.0481311D-29
 241    2    -12.9959  0.0016443433 -2.7917083D-08 -2.0972125D-13 -1.0118953D-17 -2.1204617D-22  7.4237674D-25  1.7274575D-29
 241    3    -12.9860  0.0016440083 -2.7920860D-08 -2.0996418D-13 -1.0124915D-17 -1.8530894D-22  7.4300130D-25  1.2454186D-29
 241    4    -12.9729  0.0016435615 -2.7925903D-08 -2.1028829D-13 -1.0131613D-17 -1.4963033D-22  7.4351797D-25  6.0078389D-30
 241    5    -12.9564  0.0016430029 -2.7932217D-08 -2.1069369D-13 -1.0137981D-17 -1.0501300D-22  7.4365618D-25 -2.0730952D-30
 241    6    -12.9367  0.0016423325 -2.7939811D-08 -2.1118044D-13 -1.0142676D-17 -5.1485024D-23  7.4307354D-25 -1.1799473D-29
 241    7    -12.9137  0.0016415500 -2.7948693D-08 -2.1174849D-13 -1.0144094D-17  1.0867905D-23  7.4136014D-25 -2.3171879D-29
 241    8    -12.8875  0.0016406555 -2.7958872D-08 -2.1239762D-13 -1.0140382D-17  8.1891469D-23  7.3803598D-25 -3.6184940D-29
 241    9    -12.8580  0.0016396488 -2.7970361D-08 -2.1312738D-13 -1.0129433D-17  1.6131926D-22  7.3255517D-25 -5.0813834D-29
 241   10    -12.8252  0.0016385297 -2.7983173D-08 -2.1393697D-13 -1.0108921D-17  2.4875437D-22  7.2430571D-25 -6.7017392D-29
 241   11    -12.7891  0.0016372982 -2.7997322D-08 -2.1482520D-13 -1.0076327D-17  3.4362074D-22  7.1262021D-25 -8.4721646D-29
 241   12    -12.7499  0.0016359539 -2.8012825D-08 -2.1579035D-13 -1.0028978D-17  4.4513630D-22  6.9677849D-25 -1.0382276D-28
 241   13    -12.7073  0.0016344968 -2.8029697D-08 -2.1683011D-13 -9.9641119D-18  5.5226333D-22  6.7602485D-25 -1.2417179D-28
 241   14    -12.6616  0.0016329266 -2.8047957D-08 -2.1794147D-13 -9.8789444D-18  6.6367317D-22  6.4958013D-25 -1.4557174D-28
 241   15    -12.6126  0.0016312432 -2.8067625D-08 -2.1912062D-13 -9.7707674D-18  7.7770536D-22  6.1666560D-25 -1.6776560D-28
 241   16    -12.5605  0.0016294462 -2.8088721D-08 -2.2036292D-13 -9.6370624D-18  8.9233254D-22  5.7652595D-25 -1.9043429D-28
 241   17    -12.5051  0.0016275354 -2.8111264D-08 -2.2166280D-13 -9.4756387D-18  1.0051341D-21  5.2846619D-25 -2.1318472D-28
 241   18    -12.4465  0.0016255105 -2.8135277D-08 -2.2301379D-13 -9.2847980D-18  1.1132736D-21  4.7188632D-25 -2.3554780D-28
 241   19    -12.3848  0.0016233712 -2.8160780D-08 -2.2440850D-13 -9.0635185D-18  1.2134974D-21  4.0632851D-25 -2.5697443D-28
 241   20    -12.3199  0.0016211173 -2.8187796D-08 -2.2583875D-13 -8.8116540D-18  1.3021515D-21  3.3152742D-25 -2.7683646D-28
 242    0    -11.8645  0.0015735714 -2.7951199D-08 -2.1611439D-13 -9.0187902D-18 -2.4842965D-21  1.5477517D-25  3.5995149D-28
 242    1    -11.8614  0.0015734596 -2.7952495D-08 -2.1618664D-13 -9.0436232D-18 -2.4824085D-21  1.5981243D-25  3.5972114D-28
 242    2    -11.8551  0.0015732360 -2.7955091D-08 -2.1633174D-13 -9.0932318D-18 -2.4784536D-21  1.6987840D-25  3.5923103D-28
 242    3    -11.8456  0.0015729005 -2.7958986D-08 -2.1655087D-13 -9.1674911D-18 -2.4720659D-21  1.8494884D-25  3.5841259D-28
 242    4    -11.8331  0.0015724531 -2.7964187D-08 -2.1684581D-13 -9.2661909D-18 -2.4627072D-21  2.0498605D-25  3.5717158D-28
 242    5    -11.8173  0.0015718938 -2.7970698D-08 -2.1721891D-13 -9.3890069D-18 -2.4496596D-21  2.2992724D-25  3.5537946D-28
 242    6    -11.7985  0.0015712224 -2.7978526D-08 -2.1767311D-13 -9.5354706D-18 -2.4320333D-21  2.5967693D-25  3.5287490D-28
 242    7    -11.7765  0.0015704389 -2.7987680D-08 -2.1821184D-13 -9.7049118D-18 -2.4087722D-21  2.9409546D-25  3.4946657D-28
 242    8    -11.7514  0.0015695431 -2.7998169D-08 -2.1883910D-13 -9.8964349D-18 -2.3786673D-21  3.3298828D-25  3.4493410D-28
 242    9    -11.7231  0.0015685349 -2.8010006D-08 -2.1955931D-13 -1.0108826D-17 -2.3403715D-21  3.7608715D-25  3.3903068D-28
 242   10    -11.6918  0.0015674143 -2.8023204D-08 -2.2037731D-13 -1.0340512D-17 -2.2924122D-21  4.2303454D-25  3.3148065D-28
 242   11    -11.6573  0.0015661809 -2.8037779D-08 -2.2129828D-13 -1.0589484D-17 -2.2332342D-21  4.7336836D-25  3.2199569D-28
 242   12    -11.6197  0.0015648347 -2.8053749D-08 -2.2232760D-13 -1.0853229D-17 -2.1612207D-21  5.2649849D-25  3.1026577D-28
 242   13    -11.5791  0.0015633755 -2.8071135D-08 -2.2347076D-13 -1.1128658D-17 -2.0747478D-21  5.8169041D-25  2.9597633D-28
 242   14    -11.5353  0.0015618030 -2.8089960D-08 -2.2473317D-13 -1.1412059D-17 -1.9722424D-21  6.3805009D-25  2.7881784D-28
 242   15    -11.4885  0.0015601170 -2.8110248D-08 -2.2612002D-13 -1.1699023D-17 -1.8522489D-21  6.9450173D-25  2.5849282D-28
 242   16    -11.4386  0.0015583172 -2.8132028D-08 -2.2763599D-13 -1.1984425D-17 -1.7135130D-21  7.4978165D-25  2.3473394D-28
 242   17    -11.3856  0.0015564035 -2.8155330D-08 -2.2928508D-13 -1.2262407D-17 -1.5550760D-21  8.0242826D-25  2.0731921D-28
 242   18    -11.3296  0.0015543754 -2.8180189D-08 -2.3107026D-13 -1.2526394D-17 -1.3763880D-21  8.5078282D-25  1.7609428D-28
 242   19    -11.2706  0.0015522327 -2.8206640D-08 -2.3299320D-13 -1.2769160D-17 -1.1774198D-21  8.9300068D-25  1.4099226D-28
 242   20    -11.2086  0.0015499750 -2.8234723D-08 -2.3505395D-13 -1.2982916D-17 -9.5879216D-22  9.2706965D-25  1.0205611D-28
 243    0    -10.8036  0.0015043258 -2.8003631D-08 -2.3680221D-13 -6.1945560D-18 -1.4019995D-21 -8.7870803D-25  1.7955805D-28
 243    1    -10.8005  0.0015042138 -2.8005052D-08 -2.3685182D-13 -6.2086281D-18 -1.4125281D-21 -8.7618035D-25  1.8158993D-28
 243    2    -10.7945  0.0015039898 -2.8007895D-08 -2.3695138D-13 -6.2370874D-18 -1.4334967D-21 -8.7103923D-25  1.8564118D-28
 243    3    -10.7855  0.0015036536 -2.8012162D-08 -2.3710160D-13 -6.2805635D-18 -1.4647118D-21 -8.6311483D-25  1.9167767D-28
 243    4    -10.7735  0.0015032054 -2.8017854D-08 -2.3730352D-13 -6.3399780D-18 -1.5058796D-21 -8.5215735D-25  1.9965081D-28
 243    5    -10.7584  0.0015026450 -2.8024977D-08 -2.3755864D-13 -6.4165445D-18 -1.5565841D-21 -8.3783620D-25  2.0949216D-28
 243    6    -10.7404  0.0015019723 -2.8033535D-08 -2.3786891D-13 -6.5117377D-18 -1.6162635D-21 -8.1974963D-25  2.2110419D-28
 243    7    -10.7194  0.0015011872 -2.8043533D-08 -2.3823678D-13 -6.6272609D-18 -1.6841929D-21 -7.9742950D-25  2.3436196D-28
 243    8    -10.6954  0.0015002896 -2.8054979D-08 -2.3866530D-13 -6.7650239D-18 -1.7594593D-21 -7.7035096D-25  2.4910664D-28
 243    9    -10.6684  0.0014992794 -2.8067880D-08 -2.3915817D-13 -6.9270677D-18 -1.8409261D-21 -7.3794738D-25  2.6513676D-28
 243   10    -10.6384  0.0014981564 -2.8082246D-08 -2.3971981D-13 -7.1155131D-18 -1.9272043D-21 -6.9962370D-25  2.8220373D-28
 243   11    -10.6055  0.0014969204 -2.8098089D-08 -2.4035545D-13 -7.3324776D-18 -2.0166245D-21 -6.5478026D-25  3.0000416D-28
 243   12    -10.5696  0.0014955713 -2.8115420D-08 -2.4107116D-13 -7.5799831D-18 -2.1072096D-21 -6.0283414D-25  3.1817583D-28
 243   13    -10.5307  0.0014941088 -2.8134254D-08 -2.4187393D-13 -7.8598339D-18 -2.1966473D-21 -5.4325238D-25  3.3628904D-28
 243   14    -10.4889  0.0014925327 -2.8154609D-08 -2.4277169D-13 -8.1734920D-18 -2.2822779D-21 -4.7558523D-25  3.5384492D-28
 243   15    -10.4441  0.0014908428 -2.8176504D-08 -2.4377329D-13 -8.5219152D-18 -2.3610885D-21 -3.9950878D-25  3.7027097D-28
 243   16    -10.3965  0.0014890387 -2.8199959D-08 -2.4488852D-13 -8.9053959D-18 -2.4297211D-21 -3.1487082D-25  3.8492211D-28
 243   17    -10.3459  0.0014871203 -2.8225000D-08 -2.4612797D-13 -9.3233750D-18 -2.4845050D-21 -2.2174060D-25  3.9708521D-28
 243   18    -10.2924  0.0014850871 -2.8251656D-08 -2.4750292D-13 -9.7742436D-18 -2.5215044D-21 -1.2046591D-25  4.0598610D-28
 243   19    -10.2360  0.0014829389 -2.8279957D-08 -2.4902512D-13 -1.0255156D-17 -2.5365979D-21 -1.1728698D-26  4.1079704D-28
 243   20    -10.1767  0.0014806753 -2.8309940D-08 -2.5070651D-13 -1.0761835D-17 -2.5255968D-21  1.0340185D-25  4.1066993D-28
 244    0     -9.8184  0.0014368753 -2.8068198D-08 -2.5988021D-13 -6.7756259D-18  9.0107218D-22 -8.7995583D-25 -2.7089351D-28
 244    1     -9.8155  0.0014367631 -2.8069758D-08 -2.5993438D-13 -6.7666670D-18  8.9049194D-22 -8.8373576D-25 -2.6894542D-28
 244    2     -9.8098  0.0014365385 -2.8072878D-08 -2.6004250D-13 -6.7490695D-18  8.6919285D-22 -8.9121102D-25 -2.6501568D-28
 244    3     -9.8012  0.0014362016 -2.8077560D-08 -2.6020417D-13 -6.7234777D-18  8.3690871D-22 -9.0221581D-25 -2.5904895D-28
 244    4     -9.7897  0.0014357523 -2.8083807D-08 -2.6041880D-13 -6.6908724D-18  7.9325794D-22 -9.1649726D-25 -2.5096688D-28
 244    5     -9.7753  0.0014351905 -2.8091624D-08 -2.6068566D-13 -6.6525944D-18  7.3774874D-22 -9.3370626D-25 -2.4066520D-28
 244    6     -9.7581  0.0014345162 -2.8101014D-08 -2.6100396D-13 -6.6103632D-18  6.6980645D-22 -9.5339232D-25 -2.2801649D-28
 244    7     -9.7380  0.0014337293 -2.8111984D-08 -2.6137287D-13 -6.5662969D-18  5.8880338D-22 -9.7499979D-25 -2.1288593D-28
 244    8     -9.7151  0.0014328295 -2.8124540D-08 -2.6179169D-13 -6.5229660D-18  4.9409218D-22 -9.9785381D-25 -1.9513279D-28
 244    9     -9.6893  0.0014318167 -2.8138690D-08 -2.6225986D-13 -6.4833861D-18  3.8504189D-22 -1.0211534D-24 -1.7461195D-28
 244   10     -9.6607  0.0014306909 -2.8154441D-08 -2.6277715D-13 -6.4510566D-18  2.6110157D-22 -1.0439669D-24 -1.5119569D-28
 244   11     -9.6292  0.0014294517 -2.8171803D-08 -2.6334380D-13 -6.4299673D-18  1.2185016D-22 -1.0652251D-24 -1.2477772D-28
 244   12     -9.5949  0.0014280990 -2.8190786D-08 -2.6396067D-13 -6.4246068D-18 -3.2933758D-23 -1.0837196D-24 -9.5289248D-29
 244   13     -9.5578  0.0014266325 -2.8211401D-08 -2.6462944D-13 -6.4399315D-18 -2.0319315D-22 -1.0981060D-24 -6.2714214D-29
 244   14     -9.5179  0.0014250521 -2.8233660D-08 -2.6535279D-13 -6.4813325D-18 -3.8851265D-22 -1.1069162D-24 -2.7107204D-29
 244   15     -9.4752  0.0014233573 -2.8257577D-08 -2.6613464D-13 -6.5545703D-18 -5.8802749D-22 -1.1085696D-24  1.1390983D-29
 244   16     -9.4297  0.0014215480 -2.8283166D-08 -2.6698037D-13 -6.6656567D-18 -8.0033278D-22 -1.1014093D-24  5.2528364D-29
 244   17     -9.3814  0.0014196238 -2.8310445D-08 -2.6789702D-13 -6.8207242D-18 -1.0233939D-21 -1.0837326D-24  9.5929460D-29
 244   18     -9.3303  0.0014175845 -2.8339431D-08 -2.6889347D-13 -7.0258270D-18 -1.2544571D-21 -1.0538483D-24  1.4106841D-28
 244   19     -9.2765  0.0014154295 -2.8370147D-08 -2.6998066D-13 -7.2867076D-18 -1.4899851D-21 -1.0101405D-24  1.8725999D-28
 244   20     -9.2199  0.0014131586 -2.8402615D-08 -2.7117164D-13 -7.6085016D-18 -1.7256010D-21 -9.5115368D-25  2.3364056D-28
 245    0     -8.9049  0.0013711754 -2.8134640D-08 -2.7783244D-13 -1.1210149D-17  1.5698024D-21  2.7095999D-26 -4.5924482D-28
 245    1     -8.9021  0.0013710628 -2.8136308D-08 -2.7792206D-13 -1.1194449D-17  1.5700881D-21  2.0665371D-26 -4.5947428D-28
 245    2     -8.8966  0.0013708377 -2.8139644D-08 -2.7810092D-13 -1.1163044D-17  1.5704293D-21  7.7945091D-27 -4.5988553D-28
 245    3     -8.8884  0.0013705000 -2.8144652D-08 -2.7836827D-13 -1.1115931D-17  1.5703637D-21 -1.1532268D-26 -4.6038036D-28
 245    4     -8.8775  0.0013700496 -2.8151337D-08 -2.7872297D-13 -1.1053135D-17  1.5691890D-21 -3.7326267D-26 -4.6080330D-28
 245    5     -8.8638  0.0013694865 -2.8159705D-08 -2.7916353D-13 -1.0974752D-17  1.5659810D-21 -6.9589440D-26 -4.6095922D-28
 245    6     -8.8473  0.0013688106 -2.8169765D-08 -2.7968807D-13 -1.0880973D-17  1.5595761D-21 -1.0829945D-25 -4.6059612D-28
 245    7     -8.8282  0.0013680217 -2.8181524D-08 -2.8029435D-13 -1.0772159D-17  1.5485864D-21 -1.5338723D-25 -4.5941322D-28
 245    8     -8.8063  0.0013671196 -2.8194995D-08 -2.8097982D-13 -1.0648928D-17  1.5313938D-21 -2.0471894D-25 -4.5705615D-28
 245    9     -8.7817  0.0013661043 -2.8210189D-08 -2.8174160D-13 -1.0512189D-17  1.5061821D-21 -2.6207488D-25 -4.5312947D-28
 245   10     -8.7544  0.0013649756 -2.8227118D-08 -2.8257660D-13 -1.0363271D-17  1.4709435D-21 -3.2511723D-25 -4.4719157D-28
 245   11     -8.7244  0.0013637332 -2.8245798D-08 -2.8348152D-13 -1.0203992D-17  1.4235115D-21 -3.9336157D-25 -4.3876281D-28
 245   12     -8.6917  0.0013623769 -2.8266244D-08 -2.8445302D-13 -1.0036781D-17  1.3616029D-21 -4.6614483D-25 -4.2732921D-28
 245   13     -8.6562  0.0013609065 -2.8288472D-08 -2.8548781D-13 -9.8647594D-18  1.2828855D-21 -5.4259767D-25 -4.1236976D-28
 245   14     -8.6182  0.0013593217 -2.8312499D-08 -2.8658285D-13 -9.6918506D-18  1.1850407D-21 -6.2160674D-25 -3.9335439D-28
 245   15     -8.5774  0.0013576221 -2.8338343D-08 -2.8773556D-13 -9.5228537D-18  1.0658615D-21 -7.0179208D-25 -3.6977400D-28
 245   16     -8.5340  0.0013558076 -2.8366024D-08 -2.8894404D-13 -9.3635108D-18  9.2336381D-22 -7.8148096D-25 -3.4115756D-28
 245   17     -8.4879  0.0013538777 -2.8395561D-08 -2.9020743D-13 -9.2205480D-18  7.5592884D-22 -8.5869547D-25 -3.0711134D-28
 245   18     -8.4392  0.0013518321 -2.8426975D-08 -2.9152621D-13 -9.1016599D-18  5.6244339D-22 -9.3115301D-25 -2.6734298D-28
 245   19     -8.3879  0.0013496704 -2.8460287D-08 -2.9290258D-13 -9.0154556D-18  3.4248594D-22 -9.9627413D-25 -2.2170909D-28
 245   20     -8.3340  0.0013473921 -2.8495522D-08 -2.9434087D-13 -8.9713382D-18  9.6498063D-23 -1.0512225D-24 -1.7024939D-28
 246    0     -8.0589  0.0013072106 -2.8208444D-08 -2.9487215D-13 -1.5343573D-17  9.6791848D-22  9.5545322D-25 -3.4702897D-28
 246    1     -8.0563  0.0013070978 -2.8210214D-08 -2.9499486D-13 -1.5333837D-17  9.7935639D-22  9.5057467D-25 -3.4989018D-28
 246    2     -8.0511  0.0013068721 -2.8213755D-08 -2.9524005D-13 -1.5314022D-17  1.0020506D-21  9.4069859D-25 -3.5557268D-28
 246    3     -8.0432  0.0013065335 -2.8219073D-08 -2.9560722D-13 -1.5283456D-17  1.0356462D-21  9.2558619D-25 -3.6401044D-28
 246    4     -8.0328  0.0013060819 -2.8226173D-08 -2.9609562D-13 -1.5241149D-17  1.0795785D-21  9.0489105D-25 -3.7508359D-28
 246    5     -8.0197  0.0013055173 -2.8235065D-08 -2.9670417D-13 -1.5185828D-17  1.1330751D-21  8.7815886D-25 -3.8863997D-28
 246    6     -8.0041  0.0013048395 -2.8245760D-08 -2.9743143D-13 -1.5115975D-17  1.1951110D-21  8.4484527D-25 -4.0446680D-28
 246    7     -7.9858  0.0013040485 -2.8258269D-08 -2.9827553D-13 -1.5029865D-17  1.2643888D-21  8.0432812D-25 -4.2229315D-28
 246    8     -7.9650  0.0013031440 -2.8272610D-08 -2.9923414D-13 -1.4925687D-17  1.3393002D-21  7.5593046D-25 -4.4178471D-28
 246    9     -7.9415  0.0013021259 -2.8288797D-08 -3.0030436D-13 -1.4801566D-17  1.4178852D-21  6.9894586D-25 -4.6251982D-28
 246   10     -7.9155  0.0013009940 -2.8306851D-08 -3.0148270D-13 -1.4655716D-17  1.4978119D-21  6.3267024D-25 -4.8400140D-28
 246   11     -7.8869  0.0012997480 -2.8326791D-08 -3.0276503D-13 -1.4486545D-17  1.5763299D-21  5.5644004D-25 -5.0563139D-28
 246   12     -7.8557  0.0012983878 -2.8348640D-08 -3.0414651D-13 -1.4292825D-17  1.6502558D-21  4.6968566D-25 -5.2670908D-28
 246   13     -7.8220  0.0012969131 -2.8372421D-08 -3.0562165D-13 -1.4073857D-17  1.7159511D-21  3.7198101D-25 -5.4642211D-28
 246   14     -7.7857  0.0012953235 -2.8398159D-08 -3.0718432D-13 -1.3829672D-17  1.7693464D-21  2.6310766D-25 -5.6385826D-28
 246   15     -7.7468  0.0012936188 -2.8425880D-08 -3.0882783D-13 -1.3561255D-17  1.8059524D-21  1.4312957D-25 -5.7799381D-28
 246   16     -7.7055  0.0012917986 -2.8455610D-08 -3.1054510D-13 -1.3270771D-17  1.8209248D-21  1.2466014D-26 -5.8771225D-28
 246   17     -7.6616  0.0012898625 -2.8487377D-08 -3.1232890D-13 -1.2961808D-17  1.8091535D-21 -1.2802627D-25 -5.9181843D-28
 246   18     -7.6152  0.0012878102 -2.8521209D-08 -3.1417210D-13 -1.2639615D-17  1.7654011D-21 -2.7697307D-25 -5.8907194D-28
 246   19     -7.5663  0.0012856412 -2.8557133D-08 -3.1606818D-13 -1.2311315D-17  1.6844792D-21 -4.3240316D-25 -5.7821916D-28
 246   20     -7.5149  0.0012833551 -2.8595178D-08 -3.1801164D-13 -1.1986084D-17  1.5614734D-21 -5.9168714D-25 -5.5804461D-28
 247    0     -7.2767  0.0012449591 -2.8289954D-08 -3.0979562D-13 -1.9023666D-17 -1.7540446D-21  1.4824709D-24  2.1436063D-28
 247    1     -7.2742  0.0012448459 -2.8291813D-08 -3.0994786D-13 -1.9041106D-17 -1.7362376D-21  1.4854410D-24  2.1002871D-28
 247    2     -7.2693  0.0012446196 -2.8295535D-08 -3.1025280D-13 -1.9075474D-17 -1.7005158D-21  1.4912000D-24  2.0132748D-28
 247    3     -7.2618  0.0012442800 -2.8301123D-08 -3.1071122D-13 -1.9125685D-17 -1.6466828D-21  1.4993812D-24  1.8820016D-28
 247    4     -7.2518  0.0012438271 -2.8308588D-08 -3.1132428D-13 -1.9190109D-17 -1.5744703D-21  1.5094271D-24  1.7056265D-28
 247    5     -7.2394  0.0012432609 -2.8317939D-08 -3.1209343D-13 -1.9266567D-17 -1.4835616D-21  1.5205888D-24  1.4830518D-28
 247    6     -7.2245  0.0012425811 -2.8329191D-08 -3.1302031D-13 -1.9352292D-17 -1.3736577D-21  1.5319154D-24  1.2132309D-28
 247    7     -7.2071  0.0012417877 -2.8342361D-08 -3.1410664D-13 -1.9443922D-17 -1.2445195D-21  1.5422484D-24  8.9513990D-29
 247    8     -7.1872  0.0012408805 -2.8357468D-08 -3.1535411D-13 -1.9537552D-17 -1.0960464D-21  1.5502208D-24  5.2798503D-29
 247    9     -7.1649  0.0012398593 -2.8374535D-08 -3.1676418D-13 -1.9628652D-17 -9.2835888D-22  1.5542537D-24  1.1146078D-29
 247   10     -7.1401  0.0012387240 -2.8393588D-08 -3.1833794D-13 -1.9712163D-17 -7.4188775D-22  1.5525564D-24 -3.5415769D-29
 247   11     -7.1129  0.0012374742 -2.8414655D-08 -3.2007587D-13 -1.9782516D-17 -5.3748313D-22  1.5431485D-24 -8.6764253D-29
 247   12     -7.0832  0.0012361097 -2.8437769D-08 -3.2197766D-13 -1.9833730D-17 -3.1654442D-22  1.5238738D-24 -1.4265160D-28
 247   13     -7.0511  0.0012346303 -2.8462964D-08 -3.2404197D-13 -1.9859526D-17 -8.1129588D-23  1.4924370D-24 -2.0268073D-28
 247   14     -7.0165  0.0012330356 -2.8490277D-08 -3.2626623D-13 -1.9853500D-17  1.6591146D-22  1.4464582D-24 -2.6626564D-28
 247   15     -6.9796  0.0012313253 -2.8519748D-08 -3.2864638D-13 -1.9809355D-17  4.2082027D-22  1.3835389D-24 -3.3260830D-28
 247   16     -6.9402  0.0012294990 -2.8551420D-08 -3.3117677D-13 -1.9721174D-17  6.7881444D-22  1.3013543D-24 -4.0065712D-28
 247   17     -6.8984  0.0012275564 -2.8585336D-08 -3.3385001D-13 -1.9583786D-17  9.3400355D-22  1.1977675D-24 -4.6908773D-28
 247   18     -6.8543  0.0012254969 -2.8621544D-08 -3.3665687D-13 -1.9393173D-17  1.1793292D-21  1.0709677D-24 -5.3627769D-28
 247   19     -6.8077  0.0012233202 -2.8660090D-08 -3.3958647D-13 -1.9146967D-17  1.4065823D-21  9.1963374D-25 -6.0031041D-28
 247   20     -6.7589  0.0012210258 -2.8701023D-08 -3.4262636D-13 -1.8844957D-17  1.6064396D-21  7.4311317D-25 -6.5896340D-28
 248    0     -6.5546  0.0011843968 -2.8392724D-08 -3.3140800D-13 -1.9358446D-17 -4.7434694D-21  4.6823217D-25  8.4885973D-28
 248    1     -6.5522  0.0011842832 -2.8394713D-08 -3.3156305D-13 -1.9405842D-17 -4.7377750D-21  4.8010522D-25  8.4758281D-28
 248    2     -6.5475  0.0011840560 -2.8398694D-08 -3.3187430D-13 -1.9500482D-17 -4.7259710D-21  5.0380172D-25  8.4493403D-28
 248    3     -6.5404  0.0011837152 -2.8404672D-08 -3.3234401D-13 -1.9641985D-17 -4.7071971D-21  5.3920215D-25  8.4069153D-28
 248    4     -6.5309  0.0011832607 -2.8412655D-08 -3.3297557D-13 -1.9829740D-17 -4.6801865D-21  5.8610990D-25  8.3453830D-28
 248    5     -6.5191  0.0011826923 -2.8422657D-08 -3.3377342D-13 -2.0062843D-17 -4.6432768D-21  6.4423660D-25  8.2606434D-28
 248    6     -6.5049  0.0011820100 -2.8434690D-08 -3.3474311D-13 -2.0340005D-17 -4.5944029D-21  7.1315901D-25  8.1473964D-28
 248    7     -6.4883  0.0011812137 -2.8448773D-08 -3.3589110D-13 -2.0659427D-17 -4.5311620D-21  7.9229284D-25  7.9996358D-28
 248    8     -6.4694  0.0011803030 -2.8464928D-08 -3.3722484D-13 -2.1018765D-17 -4.4508361D-21  8.8084945D-25  7.8103734D-28
 248    9     -6.4482  0.0011792780 -2.8483179D-08 -3.3875250D-13 -2.1414900D-17 -4.3504414D-21  9.7778524D-25  7.5718804D-28
 248   10     -6.4246  0.0011781382 -2.8503556D-08 -3.4048294D-13 -2.1843867D-17 -4.2268288D-21  1.0817568D-24  7.2759589D-28
 248   11     -6.3987  0.0011768836 -2.8526092D-08 -3.4242542D-13 -2.2300698D-17 -4.0767612D-21  1.1910686D-24  6.9139879D-28
 248   12     -6.3705  0.0011755138 -2.8550824D-08 -3.4458943D-13 -2.2779288D-17 -3.8970544D-21  1.3036154D-24  6.4773060D-28
 248   13     -6.3399  0.0011740284 -2.8577795D-08 -3.4698435D-13 -2.3272295D-17 -3.6847351D-21  1.4168437D-24  5.9576205D-28
 248   14     -6.3071  0.0011724272 -2.8607052D-08 -3.4961910D-13 -2.3771051D-17 -3.4372253D-21  1.5277153D-24  5.3474108D-28
 248   15     -6.2720  0.0011707099 -2.8638647D-08 -3.5250172D-13 -2.4265521D-17 -3.1525666D-21  1.6326789D-24  4.6404415D-28
 248   16     -6.2345  0.0011688759 -2.8672637D-08 -3.5563891D-13 -2.4744345D-17 -2.8296849D-21  1.7276739D-24  3.8325256D-28
 248   17     -6.1948  0.0011669249 -2.8709085D-08 -3.5903548D-13 -2.5194936D-17 -2.4686612D-21  1.8081499D-24  2.9220308D-28
 248   18     -6.1528  0.0011648565 -2.8748058D-08 -3.6269384D-13 -2.5603709D-17 -2.0710567D-21  1.8691333D-24  1.9109515D-28
 248   19     -6.1086  0.0011626700 -2.8789628D-08 -3.6661344D-13 -2.5956410D-17 -1.6402081D-21  1.9053317D-24  8.0555742D-29
 248   20     -6.0622  0.0011603651 -2.8833872D-08 -3.7079027D-13 -2.6238609D-17 -1.1815473D-21  1.9112902D-24 -3.8264387D-29
 249    0     -5.8889  0.0011254622 -2.8536001D-08 -3.6881130D-13 -1.7588391D-17 -4.1934747D-21 -1.3406926D-24  7.0067265D-28
 249    1     -5.8867  0.0011253480 -2.8538214D-08 -3.6895218D-13 -1.7630401D-17 -4.2094993D-21 -1.3308545D-24  7.0492453D-28
 249    2     -5.8822  0.0011251197 -2.8542643D-08 -3.6923494D-13 -1.7714910D-17 -4.2412034D-21 -1.3109978D-24  7.1335849D-28
 249    3     -5.8754  0.0011247772 -2.8549293D-08 -3.6966163D-13 -1.7842850D-17 -4.2878549D-21 -1.2807753D-24  7.2579033D-28
 249    4     -5.8664  0.0011243203 -2.8558172D-08 -3.7023536D-13 -1.8015582D-17 -4.3483504D-21 -1.2396759D-24  7.4196671D-28
 249    5     -5.8552  0.0011237490 -2.8569290D-08 -3.7096036D-13 -1.8234839D-17 -4.4211620D-21 -1.1870474D-24  7.6152727D-28
 249    6     -5.8417  0.0011230632 -2.8582660D-08 -3.7184203D-13 -1.8502617D-17 -4.5043016D-21 -1.1221300D-24  7.8398621D-28
 249    7     -5.8260  0.0011222627 -2.8598300D-08 -3.7288707D-13 -1.8821141D-17 -4.5952971D-21 -1.0440738D-24  8.0875206D-28
 249    8     -5.8081  0.0011213472 -2.8616227D-08 -3.7410347D-13 -1.9192658D-17 -4.6911330D-21 -9.5199732D-25  8.3509423D-28
 249    9     -5.7879  0.0011203167 -2.8636467D-08 -3.7550064D-13 -1.9619313D-17 -4.7882060D-21 -8.4504317D-25  8.6211956D-28
 249   10     -5.7655  0.0011191708 -2.8659044D-08 -3.7708947D-13 -2.0102961D-17 -4.8822907D-21 -7.2243823D-25  8.8877401D-28
 249   11     -5.7409  0.0011179092 -2.8683991D-08 -3.7888231D-13 -2.0644922D-17 -4.9685284D-21 -5.8358065D-25  9.1383028D-28
 249   12     -5.7141  0.0011165317 -2.8711342D-08 -3.8089299D-13 -2.1245745D-17 -5.0414196D-21 -4.2812337D-25  9.3589410D-28
 249   13     -5.6851  0.0011150380 -2.8741139D-08 -3.8313677D-13 -2.1904893D-17 -5.0948294D-21 -2.5609809D-25  9.5336453D-28
 249   14     -5.6539  0.0011134276 -2.8773427D-08 -3.8563015D-13 -2.2620446D-17 -5.1220853D-21 -6.8016278D-26  9.6449101D-28
 249   15     -5.6205  0.0011117001 -2.8808257D-08 -3.8839071D-13 -2.3388763D-17 -5.1160664D-21  1.3499203D-25  9.6736602D-28
 249   16     -5.5849  0.0011098552 -2.8845688D-08 -3.9143674D-13 -2.4204152D-17 -5.0693776D-21  3.5105672D-25  9.5997524D-28
 249   17     -5.5472  0.0011078923 -2.8885784D-08 -3.9478678D-13 -2.5058543D-17 -4.9745940D-21  5.7742459D-25  9.4024002D-28
 249   18     -5.5074  0.0011058110 -2.8928618D-08 -3.9845909D-13 -2.5941223D-17 -4.8245603D-21  8.1034808D-25  9.0609573D-28
 249   19     -5.4654  0.0011036107 -2.8974270D-08 -4.0247087D-13 -2.6838617D-17 -4.6127981D-21  1.0449736D-24  8.5558524D-28
 249   20     -5.4213  0.0011012908 -2.9022827D-08 -4.0683744D-13 -2.7734218D-17 -4.3339826D-21  1.2752944D-24  7.8698715D-28
 250    0     -5.2766  0.0010680510 -2.8724123D-08 -4.1316413D-13 -1.7850611D-17 -1.0109574D-21 -1.9725581D-24 -1.5641731D-28
 250    1     -5.2744  0.0010679361 -2.8726603D-08 -4.1330697D-13 -1.7860836D-17 -1.0346375D-21 -1.9747089D-24 -1.5083621D-28
 250    2     -5.2702  0.0010677062 -2.8731564D-08 -4.1359291D-13 -1.7882003D-17 -1.0820818D-21 -1.9787757D-24 -1.3964049D-28
 250    3     -5.2638  0.0010673614 -2.8739012D-08 -4.1402248D-13 -1.7915536D-17 -1.1534193D-21 -1.9842870D-24 -1.2278869D-28
 250    4     -5.2552  0.0010669015 -2.8748956D-08 -4.1459654D-13 -1.7963581D-17 -1.2488173D-21 -1.9905329D-24 -1.0022343D-28
 250    5     -5.2446  0.0010663264 -2.8761405D-08 -4.1531638D-13 -1.8029016D-17 -1.3684447D-21 -1.9965558D-24 -7.1865893D-29
 250    6     -5.2318  0.0010656359 -2.8776372D-08 -4.1618380D-13 -1.8115432D-17 -1.5123786D-21 -2.0011573D-24 -3.7675727D-29
 250    7     -5.2168  0.0010648300 -2.8793873D-08 -4.1720134D-13 -1.8227182D-17 -1.6805751D-21 -2.0028906D-24  2.3737825D-30
 250    8     -5.1998  0.0010639082 -2.8813926D-08 -4.1837234D-13 -1.8369316D-17 -1.8727562D-21 -2.0000564D-24  4.8254699D-29
 250    9     -5.1807  0.0010628705 -2.8836554D-08 -4.1970124D-13 -1.8547571D-17 -2.0883163D-21 -1.9907231D-24  9.9861688D-29
 250   10     -5.1594  0.0010617166 -2.8861781D-08 -4.2119371D-13 -1.8768319D-17 -2.3262062D-21 -1.9727389D-24  1.5697338D-28
 250   11     -5.1361  0.0010604460 -2.8889635D-08 -4.2285700D-13 -1.9038455D-17 -2.5847993D-21 -1.9437649D-24  2.1921828D-28
 250   12     -5.1107  0.0010590586 -2.8920146D-08 -4.2470012D-13 -1.9365314D-17 -2.8617778D-21 -1.9013026D-24  2.8605722D-28
 250   13     -5.0831  0.0010575539 -2.8953352D-08 -4.2673412D-13 -1.9756435D-17 -3.1539851D-21 -1.8427779D-24  3.5672246D-28
 250   14     -5.0536  0.0010559315 -2.8989291D-08 -4.2897237D-13 -2.0219380D-17 -3.4572896D-21 -1.7656103D-24  4.3018441D-28
 250   15     -5.0219  0.0010541910 -2.9028009D-08 -4.3143075D-13 -2.0761385D-17 -3.7664880D-21 -1.6673280D-24  5.0512309D-28
 250   16     -4.9882  0.0010523319 -2.9069555D-08 -4.3412785D-13 -2.1389030D-17 -4.0752106D-21 -1.5456957D-24  5.7990269D-28
 250   17     -4.9524  0.0010503536 -2.9113986D-08 -4.3708506D-13 -2.2107796D-17 -4.3758501D-21 -1.3988885D-24  6.5251352D-28
 250   18     -4.9147  0.0010482557 -2.9161365D-08 -4.4032656D-13 -2.2921550D-17 -4.6596115D-21 -1.2256725D-24  7.2061505D-28
 250   19     -4.8749  0.0010460375 -2.9211764D-08 -4.4387921D-13 -2.3832009D-17 -4.9165691D-21 -1.0256261D-24  7.8151798D-28
 250   20     -4.8331  0.0010436984 -2.9265261D-08 -4.4777224D-13 -2.4838156D-17 -5.1358509D-21 -7.9936881D-25  8.3221972D-28
 251    0     -4.7144  0.0010120798 -2.8939787D-08 -4.5326234D-13 -2.4261288D-17 -5.1687025D-22 -1.0754699D-24 -4.9966133D-28
 251    1     -4.7124  0.0010119641 -2.8942507D-08 -4.5345645D-13 -2.4266514D-17 -5.2981375D-22 -1.0824488D-24 -4.9717864D-28
 251    2     -4.7083  0.0010117325 -2.8947951D-08 -4.5384480D-13 -2.4277371D-17 -5.5595924D-22 -1.0963000D-24 -4.9213560D-28
 251    3     -4.7023  0.0010113851 -2.8956125D-08 -4.5442766D-13 -2.4294648D-17 -5.9579941D-22 -1.1168067D-24 -4.8438905D-28
 251    4     -4.6942  0.0010109217 -2.8967041D-08 -4.5520549D-13 -2.4319566D-17 -6.5005429D-22 -1.1436342D-24 -4.7373147D-28
 251    5     -4.6841  0.0010103422 -2.8980712D-08 -4.5617895D-13 -2.4353806D-17 -7.1965774D-22 -1.1763163D-24 -4.5989521D-28
 251    6     -4.6719  0.0010096465 -2.8997155D-08 -4.5734899D-13 -2.4399541D-17 -8.0572438D-22 -1.2142246D-24 -4.4253916D-28
 251    7     -4.6578  0.0010088343 -2.9016393D-08 -4.5871702D-13 -2.4459551D-17 -9.0950912D-22 -1.2565610D-24 -4.2129321D-28
 251    8     -4.6417  0.0010079054 -2.9038449D-08 -4.6028486D-13 -2.4537202D-17 -1.0323635D-21 -1.3023253D-24 -3.9573012D-28
 251    9     -4.6235  0.0010068596 -2.9063352D-08 -4.6205503D-13 -2.4636522D-17 -1.1756377D-21 -1.3502952D-24 -3.6543255D-28
 251   10     -4.6034  0.0010056965 -2.9091134D-08 -4.6403088D-13 -2.4762283D-17 -1.3406417D-21 -1.3989973D-24 -3.2996287D-28
 251   11     -4.5813  0.0010044158 -2.9121832D-08 -4.6621675D-13 -2.4920030D-17 -1.5285262D-21 -1.4466747D-24 -2.8889980D-28
 251   12     -4.5572  0.0010030172 -2.9155486D-08 -4.6861828D-13 -2.5116092D-17 -1.7401530D-21 -1.4912906D-24 -2.4190163D-28
 251   13     -4.5312  0.0010015001 -2.9192141D-08 -4.7124264D-13 -2.5357570D-17 -1.9759803D-21 -1.5305113D-24 -1.8870237D-28
 251   14     -4.5031  0.0009998643 -2.9231845D-08 -4.7409886D-13 -2.5652340D-17 -2.2358897D-21 -1.5616948D-24 -1.2916849D-28
 251   15     -4.4732  0.0009981091 -2.9274653D-08 -4.7719811D-13 -2.6008914D-17 -2.5190249D-21 -1.5819407D-24 -6.3356461D-29
 251   16     -4.4413  0.0009962340 -2.9320625D-08 -4.8055408D-13 -2.6436309D-17 -2.8236066D-21 -1.5881147D-24  8.4489454D-30
 251   17     -4.4074  0.0009942385 -2.9369826D-08 -4.8418331D-13 -2.6943822D-17 -3.1467513D-21 -1.5769244D-24  8.5672785D-29
 251   18     -4.3717  0.0009921220 -2.9422328D-08 -4.8810547D-13 -2.7540720D-17 -3.4842919D-21 -1.5450218D-24  1.6740263D-28
 251   19     -4.3340  0.0009898838 -2.9478213D-08 -4.9234365D-13 -2.8235835D-17 -3.8306181D-21 -1.4891528D-24  2.5231526D-28
 251   20     -4.2945  0.0009875232 -2.9537568D-08 -4.9692456D-13 -2.9037088D-17 -4.1785603D-21 -1.4063248D-24  3.3864285D-28
 252    0     -4.1995  0.0009575069 -2.9192379D-08 -5.0119690D-13 -3.1527733D-17 -7.5017298D-22 -3.1245047D-25 -4.4892542D-28
 252    1     -4.1976  0.0009573901 -2.9195387D-08 -5.0144914D-13 -3.1535242D-17 -7.5395880D-22 -3.1873593D-25 -4.4880467D-28
 252    2     -4.1938  0.0009571565 -2.9201407D-08 -5.0195383D-13 -3.1550401D-17 -7.6175443D-22 -3.3129992D-25 -4.4852075D-28
 252    3     -4.1881  0.0009568060 -2.9210449D-08 -5.0271132D-13 -3.1573437D-17 -7.7402148D-22 -3.5012553D-25 -4.4795878D-28
 252    4     -4.1804  0.0009563386 -2.9222526D-08 -5.0372217D-13 -3.1604748D-17 -7.9143210D-22 -3.7518360D-25 -4.4697620D-28
 252    5     -4.1708  0.0009557540 -2.9237657D-08 -5.0498717D-13 -3.1644905D-17 -8.1488638D-22 -4.0641833D-25 -4.4537481D-28
 252    6     -4.1594  0.0009550520 -2.9255864D-08 -5.0650729D-13 -3.1694687D-17 -8.4548715D-22 -4.4373129D-25 -4.4291393D-28
 252    7     -4.1460  0.0009542326 -2.9277174D-08 -5.0828388D-13 -3.1755219D-17 -8.8457628D-22 -4.8696658D-25 -4.3928955D-28
 252    8     -4.1308  0.0009532953 -2.9301621D-08 -5.1031852D-13 -3.1827914D-17 -9.3367832D-22 -5.3589100D-25 -4.3415490D-28
 252    9     -4.1136  0.0009522400 -2.9329240D-08 -5.1261321D-13 -3.1914641D-17 -9.9449867D-22 -5.9016315D-25 -4.2712305D-28
 252   10     -4.0946  0.0009510662 -2.9360074D-08 -5.1517046D-13 -3.2017749D-17 -1.0688776D-21 -6.4932850D-25 -4.1779330D-28
 252   11     -4.0737  0.0009497736 -2.9394168D-08 -5.1799334D-13 -3.2140193D-17 -1.1587943D-21 -7.1275962D-25 -4.0568484D-28
 252   12     -4.0509  0.0009483618 -2.9431575D-08 -5.2108568D-13 -3.2285604D-17 -1.2662773D-21 -7.7965566D-25 -3.9033371D-28
 252   13     -4.0262  0.0009468303 -2.9472350D-08 -5.2445222D-13 -3.2458366D-17 -1.3933587D-21 -8.4899691D-25 -3.7124961D-28
 252   14     -3.9998  0.0009451786 -2.9516557D-08 -5.2809886D-13 -3.2663698D-17 -1.5419768D-21 -9.1952714D-25 -3.4796265D-28
 252   15     -3.9714  0.0009434062 -2.9564263D-08 -5.3203289D-13 -3.2907735D-17 -1.7138991D-21 -9.8971323D-25 -3.2000158D-28
 252   16     -3.9413  0.0009415124 -2.9615541D-08 -5.3626329D-13 -3.3197514D-17 -1.9105731D-21 -1.0577563D-24 -2.8697949D-28
 252   17     -3.9093  0.0009394967 -2.9670471D-08 -5.4080108D-13 -3.3541037D-17 -2.1330191D-21 -1.1215491D-24 -2.4855868D-28
 252   18     -3.8755  0.0009373583 -2.9729139D-08 -5.4565969D-13 -3.3947169D-17 -2.3816460D-21 -1.1787071D-24 -2.0453599D-28
 252   19     -3.8399  0.0009350965 -2.9791640D-08 -5.5085536D-13 -3.4425584D-17 -2.6560992D-21 -1.2265677D-24 -1.5483091D-28
 252   20     -3.8026  0.0009327105 -2.9858075D-08 -5.5640754D-13 -3.4986558D-17 -2.9550657D-21 -1.2622498D-24 -9.9581719D-29
 253    0     -3.7292  0.0009042701 -2.9492762D-08 -5.5289275D-13 -3.6408426D-17 -1.7822579D-21 -5.1707414D-25 -2.9052486D-28
 253    1     -3.7274  0.0009041522 -2.9496080D-08 -5.5318407D-13 -3.6426259D-17 -1.7884783D-21 -5.2112995D-25 -2.8886439D-28
 253    2     -3.7238  0.0009039162 -2.9502722D-08 -5.5376717D-13 -3.6462150D-17 -1.8010832D-21 -5.2917232D-25 -2.8550607D-28
 253    3     -3.7184  0.0009035621 -2.9512697D-08 -5.5464292D-13 -3.6516476D-17 -1.8203463D-21 -5.4105517D-25 -2.8036498D-28
 253    4     -3.7112  0.0009030898 -2.9526023D-08 -5.5581262D-13 -3.6589821D-17 -1.8466935D-21 -5.5655733D-25 -2.7330789D-28
 253    5     -3.7021  0.0009024991 -2.9542719D-08 -5.5727809D-13 -3.6683008D-17 -1.8806526D-21 -5.7537308D-25 -2.6420589D-28
 253    6     -3.6913  0.0009017898 -2.9562813D-08 -5.5904157D-13 -3.6797087D-17 -1.9228652D-21 -5.9709541D-25 -2.5285849D-28
 253    7     -3.6787  0.0009009617 -2.9586336D-08 -5.6110601D-13 -3.6933470D-17 -1.9740457D-21 -6.2120241D-25 -2.3907588D-28
 253    8     -3.6643  0.0009000145 -2.9613326D-08 -5.6347486D-13 -3.7093813D-17 -2.0349316D-21 -6.4706644D-25 -2.2267059D-28
 253    9     -3.6481  0.0008989479 -2.9643826D-08 -5.6615228D-13 -3.7280141D-17 -2.1062888D-21 -6.7392042D-25 -2.0343239D-28
 253   10     -3.6301  0.0008977615 -2.9677885D-08 -5.6914323D-13 -3.7494873D-17 -2.1888082D-21 -7.0085111D-25 -1.8120220D-28
 253   11     -3.6104  0.0008964548 -2.9715557D-08 -5.7245352D-13 -3.7740795D-17 -2.2830815D-21 -7.2681681D-25 -1.5586477D-28
 253   12     -3.5889  0.0008950275 -2.9756905D-08 -5.7608999D-13 -3.8021115D-17 -2.3895083D-21 -7.5061913D-25 -1.2737619D-28
 253   13     -3.5656  0.0008934789 -2.9801994D-08 -5.8006061D-13 -3.8339440D-17 -2.5082683D-21 -7.7093306D-25 -9.5755054D-29
 253   14     -3.5407  0.0008918087 -2.9850900D-08 -5.8437463D-13 -3.8699727D-17 -2.6391710D-21 -7.8632175D-25 -6.1178314D-29
 253   15     -3.5139  0.0008900160 -2.9903704D-08 -5.8904277D-13 -3.9106266D-17 -2.7816296D-21 -7.9525707D-25 -2.3930086D-29
 253   16     -3.4855  0.0008881004 -2.9960493D-08 -5.9407738D-13 -3.9563559D-17 -2.9345499D-21 -7.9618542D-25  1.5530122D-29
 253   17     -3.4553  0.0008860610 -3.0021365D-08 -5.9949257D-13 -4.0076202D-17 -3.0962622D-21 -7.8758408D-25  5.6558035D-29
 253   18     -3.4235  0.0008838971 -3.0086423D-08 -6.0530441D-13 -4.0648733D-17 -3.2644578D-21 -7.6802581D-25  9.8315313D-29
 253   19     -3.3899  0.0008816079 -3.0155781D-08 -6.1153099D-13 -4.1285404D-17 -3.4361583D-21 -7.3629540D-25  1.3976298D-28
 253   20     -3.3547  0.0008791925 -3.0229564D-08 -6.1819256D-13 -4.1989973D-17 -3.6077146D-21 -6.9147298D-25  1.7968986D-28
 254    0     -3.3009  0.0008523224 -2.9831577D-08 -6.0853986D-13 -3.9902451D-17  3.3793090D-22  4.7543345D-26 -7.5008542D-28
 254    1     -3.2992  0.0008522031 -2.9835229D-08 -6.0885907D-13 -3.9899071D-17  3.3844107D-22  3.7042235D-26 -7.4992079D-28
 254    2     -3.2958  0.0008519644 -2.9842539D-08 -6.0949741D-13 -3.9892295D-17  3.3908338D-22  1.6048943D-26 -7.4948003D-28
 254    3     -3.2907  0.0008516062 -2.9853518D-08 -6.1045470D-13 -3.9882128D-17  3.3908802D-22 -1.5404150D-26 -7.4851254D-28
 254    4     -3.2839  0.0008511284 -2.9868185D-08 -6.1173072D-13 -3.9868595D-17  3.3734057D-22 -5.7275429D-26 -7.4672388D-28
 254    5     -3.2754  0.0008505309 -2.9886560D-08 -6.1332515D-13 -3.9851861D-17  3.3233253D-22 -1.0944261D-25 -7.4365624D-28
 254    6     -3.2652  0.0008498134 -2.9908675D-08 -6.1523752D-13 -3.9832172D-17  3.2221363D-22 -1.7171677D-25 -7.3878594D-28
 254    7     -3.2533  0.0008489755 -2.9934561D-08 -6.1746751D-13 -3.9810188D-17  3.0476055D-22 -2.4377224D-25 -7.3147389D-28
 254    8     -3.2397  0.0008480172 -2.9964261D-08 -6.2001460D-13 -3.9786850D-17  2.7744556D-22 -3.2513614D-25 -7.2103350D-28
 254    9     -3.2245  0.0008469379 -2.9997819D-08 -6.2287840D-13 -3.9763606D-17  2.3745335D-22 -4.1511017D-25 -7.0668868D-28
 254   10     -3.2075  0.0008457372 -3.0035287D-08 -6.2605860D-13 -3.9742548D-17  1.8175223D-22 -5.1275164D-25 -6.8766487D-28
 254   11     -3.1889  0.0008444147 -3.0076722D-08 -6.2955518D-13 -3.9726531D-17  1.0716030D-22 -6.1681399D-25 -6.6317450D-28
 254   12     -3.1687  0.0008429700 -3.0122188D-08 -6.3336849D-13 -3.9719317D-17  1.0441034D-23 -7.2570613D-25 -6.3248321D-28
 254   13     -3.1468  0.0008414023 -3.0171752D-08 -6.3749950D-13 -3.9725705D-17 -1.1157924D-22 -8.3746346D-25 -5.9493258D-28
 254   14     -3.1233  0.0008397112 -3.0225488D-08 -6.4195003D-13 -3.9751623D-17 -2.6182989D-22 -9.4974500D-25 -5.5005458D-28
 254   15     -3.0981  0.0008378959 -3.0283479D-08 -6.4672311D-13 -3.9804226D-17 -4.4284914D-22 -1.0598197D-24 -4.9757913D-28
 254   16     -3.0713  0.0008359558 -3.0345809D-08 -6.5182330D-13 -3.9891916D-17 -6.5661661D-22 -1.1646177D-24 -4.3752222D-28
 254   17     -3.0429  0.0008338900 -3.0412572D-08 -6.5725712D-13 -4.0024312D-17 -9.0428295D-22 -1.2608095D-24 -3.7031601D-28
 254   18     -3.0129  0.0008316977 -3.0483867D-08 -6.6303354D-13 -4.0212165D-17 -1.1860259D-21 -1.3449079D-24 -2.9682302D-28
 254   19     -2.9814  0.0008293781 -3.0559802D-08 -6.6916441D-13 -4.0467177D-17 -1.5008782D-21 -1.4134188D-24 -2.1833922D-28
 254   20     -2.9483  0.0008269301 -3.0640491D-08 -6.7566500D-13 -4.0801716D-17 -1.8465133D-21 -1.4630931D-24 -1.3682591D-28
 255    0     -2.9121  0.0008016582 -3.0167848D-08 -6.4154373D-13 -3.8940964D-17 -3.2442884D-22 -1.8571660D-26 -1.0473351D-27
 255    1     -2.9105  0.0008015376 -3.0171699D-08 -6.4185527D-13 -3.8944205D-17 -3.2473678D-22 -3.3258023D-26 -1.0502808D-27
 255    2     -2.9073  0.0008012962 -3.0179405D-08 -6.4247843D-13 -3.8950717D-17 -3.2589493D-22 -6.2743045D-26 -1.0559852D-27
 255    3     -2.9025  0.0008009339 -3.0190978D-08 -6.4341337D-13 -3.8960534D-17 -3.2895392D-22 -1.0726870D-25 -1.0641273D-27
 255    4     -2.8961  0.0008004508 -3.0206434D-08 -6.4466033D-13 -3.8973828D-17 -3.3554024D-22 -1.6714382D-25 -1.0741664D-27
 255    5     -2.8881  0.0007998464 -3.0225798D-08 -6.4621961D-13 -3.8990876D-17 -3.4782758D-22 -2.4273779D-25 -1.0853911D-27
 255    6     -2.8785  0.0007991207 -3.0249095D-08 -6.4809168D-13 -3.9012333D-17 -3.6860165D-22 -3.3441044D-25 -1.0968970D-27
 255    7     -2.8673  0.0007982734 -3.0276361D-08 -6.5027711D-13 -3.9039229D-17 -4.0122275D-22 -4.4245229D-25 -1.1075726D-27
 255    8     -2.8545  0.0007973040 -3.0307634D-08 -6.5277669D-13 -3.9073180D-17 -4.4966678D-22 -5.6701906D-25 -1.1161261D-27
 255    9     -2.8402  0.0007962123 -3.0342960D-08 -6.5559149D-13 -3.9116640D-17 -5.1850970D-22 -7.0800906D-25 -1.1210239D-27
 255   10     -2.8243  0.0007949978 -3.0382390D-08 -6.5872301D-13 -3.9173045D-17 -6.1288958D-22 -8.6499776D-25 -1.1205790D-27
 255   11     -2.8068  0.0007936600 -3.0425979D-08 -6.6217340D-13 -3.9247162D-17 -7.3844231D-22 -1.0370690D-24 -1.1129060D-27
 255   12     -2.7878  0.0007921984 -3.0473791D-08 -6.6594568D-13 -3.9345271D-17 -9.0118204D-22 -1.2227470D-24 -1.0960331D-27
 255   13     -2.7672  0.0007906124 -3.0525895D-08 -6.7004412D-13 -3.9475498D-17 -1.1073664D-21 -1.4198158D-24 -1.0678846D-27
 255   14     -2.7451  0.0007889014 -3.0582365D-08 -6.7447471D-13 -3.9648037D-17 -1.3632637D-21 -1.6252380D-24 -1.0263782D-27
 255   15     -2.7214  0.0007870646 -3.0643282D-08 -6.7924565D-13 -3.9875427D-17 -1.6748699D-21 -1.8350244D-24 -9.6956492D-28
 255   16     -2.6963  0.0007851014 -3.0708735D-08 -6.8436809D-13 -4.0172679D-17 -2.0475384D-21 -2.0441893D-24 -8.9575334D-28
 255   17     -2.6696  0.0007830108 -3.0778820D-08 -6.8985690D-13 -4.0557416D-17 -2.4855742D-21 -2.2466745D-24 -8.0361219D-28
 255   18     -2.6415  0.0007807920 -3.0853641D-08 -6.9573152D-13 -4.1049760D-17 -2.9917555D-21 -2.4354476D-24 -6.9238067D-28
 255   19     -2.6119  0.0007784441 -3.0933312D-08 -7.0201701D-13 -4.1672220D-17 -3.5667462D-21 -2.6025490D-24 -5.6209074D-28
 255   20     -2.5808  0.0007759661 -3.1017956D-08 -7.0874500D-13 -4.2449202D-17 -4.2086134D-21 -2.7393981D-24 -4.1373409D-28
 256    0     -2.5603  0.0007523942 -3.0437173D-08 -6.6674830D-13 -4.9709199D-17 -4.6371312D-21  1.2327768D-24 -4.6095456D-28
 256    1     -2.5588  0.0007522724 -3.0441174D-08 -6.6714616D-13 -4.9755491D-17 -4.6223717D-21  1.2262669D-24 -4.6873786D-28
 256    2     -2.5558  0.0007520289 -3.0449185D-08 -6.6794299D-13 -4.9847650D-17 -4.5931097D-21  1.2129283D-24 -4.8415054D-28
 256    3     -2.5513  0.0007516634 -3.0461219D-08 -6.6914099D-13 -4.9984796D-17 -4.5498174D-21  1.1921084D-24 -5.0700978D-28
 256    4     -2.5453  0.0007511759 -3.0477297D-08 -6.7074342D-13 -5.0165675D-17 -4.4932923D-21  1.1628829D-24 -5.3691126D-28
 256    5     -2.5377  0.0007505662 -3.0497450D-08 -6.7275449D-13 -5.0388582D-17 -4.4246684D-21  1.1240094D-24 -5.7335174D-28
 256    6     -2.5287  0.0007498339 -3.0521712D-08 -6.7517947D-13 -5.0651668D-17 -4.3455114D-21  1.0740603D-24 -6.1560556D-28
 256    7     -2.5183  0.0007489789 -3.0550130D-08 -6.7802443D-13 -5.0952762D-17 -4.2578924D-21  1.0114067D-24 -6.6272417D-28
 256    8     -2.5063  0.0007480008 -3.0582753D-08 -6.8129623D-13 -5.1289608D-17 -4.1644502D-21  9.3430320D-25 -7.1353313D-28
 256    9     -2.4928  0.0007468992 -3.0619643D-08 -6.8500246D-13 -5.1660013D-17 -4.0685221D-21  8.4101795D-25 -7.6653258D-28
 256   10     -2.4779  0.0007456735 -3.0660868D-08 -6.8915141D-13 -5.2062039D-17 -3.9741893D-21  7.2988809D-25 -8.1995406D-28
 256   11     -2.4615  0.0007443235 -3.0706503D-08 -6.9375195D-13 -5.2494209D-17 -3.8863669D-21  5.9954261D-25 -8.7160276D-28
 256   12     -2.4437  0.0007428483 -3.0756635D-08 -6.9881362D-13 -5.2955818D-17 -3.8107779D-21  4.4899468D-25 -9.1901115D-28
 256   13     -2.4244  0.0007412476 -3.0811358D-08 -7.0434665D-13 -5.3447250D-17 -3.7539837D-21  2.7789113D-25 -9.5934407D-28
 256   14     -2.4036  0.0007395205 -3.0870776D-08 -7.1036207D-13 -5.3970279D-17 -3.7232886D-21  8.6677774D-26 -9.8944979D-28
 256   15     -2.3815  0.0007376663 -3.0935001D-08 -7.1687200D-13 -5.4528535D-17 -3.7265035D-21 -1.2314344D-25 -1.0060567D-27
 256   16     -2.3579  0.0007356843 -3.1004157D-08 -7.2388993D-13 -5.5127827D-17 -3.7718108D-21 -3.4879794D-25 -1.0056614D-27
 256   17     -2.3329  0.0007335735 -3.1078377D-08 -7.3143123D-13 -5.5776462D-17 -3.8672542D-21 -5.8608926D-25 -9.8496657D-28
 256   18     -2.3066  0.0007313330 -3.1157807D-08 -7.3951377D-13 -5.6485552D-17 -4.0203086D-21 -8.2923008D-25 -9.4099374D-28
 256   19     -2.2788  0.0007289618 -3.1242603D-08 -7.4815860D-13 -5.7269147D-17 -4.2372621D-21 -1.0707796D-24 -8.7136488D-28
 256   20     -2.2497  0.0007264587 -3.1332935D-08 -7.5739091D-13 -5.8144202D-17 -4.5225030D-21 -1.3017514D-24 -7.7469187D-28
 257    0     -2.2430  0.0007046631 -3.0672928D-08 -7.1437733D-13 -5.9419778D-17 -4.4653423D-21  2.5102384D-24 -9.6520507D-29
 257    1     -2.2416  0.0007045404 -3.0677215D-08 -7.1485287D-13 -5.9464288D-17 -4.4352411D-21  2.5088002D-24 -1.1036353D-28
 257    2     -2.2388  0.0007042950 -3.0685799D-08 -7.1580501D-13 -5.9552397D-17 -4.3750629D-21  2.5053184D-24 -1.3817280D-28
 257    3     -2.2346  0.0007039267 -3.0698697D-08 -7.1723583D-13 -5.9682296D-17 -4.2849977D-21  2.4986400D-24 -1.7993970D-28
 257    4     -2.2290  0.0007034354 -3.0715933D-08 -7.1914840D-13 -5.9851328D-17 -4.1653365D-21  2.4870042D-24 -2.3580605D-28
 257    5     -2.2219  0.0007028208 -3.0737544D-08 -7.2154654D-13 -6.0055843D-17 -4.0166516D-21  2.4680466D-24 -3.0579751D-28
 257    6     -2.2135  0.0007020828 -3.0763571D-08 -7.2443492D-13 -6.0291527D-17 -3.8399647D-21  2.4388291D-24 -3.8986868D-28
 257    7     -2.2037  0.0007012210 -3.0794068D-08 -7.2781864D-13 -6.0553201D-17 -3.6368453D-21  2.3958167D-24 -4.8784432D-28
 257    8     -2.1925  0.0007002350 -3.0829097D-08 -7.3170316D-13 -6.0835011D-17 -3.4096574D-21  2.3349280D-24 -5.9929473D-28
 257    9     -2.1799  0.0006991245 -3.0868727D-08 -7.3609406D-13 -6.1130672D-17 -3.1618531D-21  2.2515789D-24 -7.2342081D-28
 257   10     -2.1659  0.0006978888 -3.0913040D-08 -7.4099680D-13 -6.1433557D-17 -2.8981157D-21  2.1407678D-24 -8.5907261D-28
 257   11     -2.1506  0.0006965276 -3.0962124D-08 -7.4641653D-13 -6.1737138D-17 -2.6247707D-21  1.9972221D-24 -1.0044277D-27
 257   12     -2.1339  0.0006950401 -3.1016080D-08 -7.5235787D-13 -6.2035364D-17 -2.3499386D-21  1.8155568D-24 -1.1571236D-27
 257   13     -2.1158  0.0006934257 -3.1075016D-08 -7.5882482D-13 -6.2323178D-17 -2.0838998D-21  1.5905397D-24 -1.3139001D-27
 257   14     -2.0964  0.0006916838 -3.1139051D-08 -7.6582068D-13 -6.2597256D-17 -1.8391911D-21  1.3174309D-24 -1.4706891D-27
 257   15     -2.0757  0.0006898133 -3.1208313D-08 -7.7334824D-13 -6.2856776D-17 -1.6308391D-21  9.9233622D-25 -1.6223927D-27
 257   16     -2.0537  0.0006878136 -3.1282941D-08 -7.8141002D-13 -6.3104371D-17 -1.4762437D-21  6.1274217D-25 -1.7629434D-27
 257   17     -2.0303  0.0006856837 -3.1363084D-08 -7.9000888D-13 -6.3347181D-17 -1.3950823D-21  1.7803219D-25 -1.8852940D-27
 257   18     -2.0057  0.0006834224 -3.1448898D-08 -7.9914890D-13 -6.3597961D-17 -1.4089001D-21 -3.0993289D-25 -1.9815191D-27
 257   19     -1.9797  0.0006810288 -3.1540552D-08 -8.0883661D-13 -6.3876196D-17 -1.5403830D-21 -8.4615375D-25 -2.0430983D-27
 257   20     -1.9526  0.0006785017 -3.1638227D-08 -8.1908273D-13 -6.4209177D-17 -1.8124377D-21 -1.4218837D-24 -2.0611446D-27
 258    0     -1.9579  0.0006585110 -3.0889177D-08 -7.5225476D-13 -6.0416673D-17 -9.1619841D-21  1.5294312D-25  9.4757931D-28
 258    1     -1.9566  0.0006583875 -3.0893691D-08 -7.5273847D-13 -6.0508290D-17 -9.1600645D-21  1.6618590D-25  9.4255211D-28
 258    2     -1.9539  0.0006581403 -3.0902730D-08 -7.5370806D-13 -6.0691457D-17 -9.1557740D-21  1.9243544D-25  9.3233873D-28
 258    3     -1.9500  0.0006577694 -3.0916310D-08 -7.5516796D-13 -6.0966018D-17 -9.1481352D-21  2.3126261D-25  9.1650776D-28
 258    4     -1.9447  0.0006572746 -3.0934457D-08 -7.5712476D-13 -6.1331736D-17 -9.1358200D-21  2.8197571D-25  8.9457797D-28
 258    5     -1.9381  0.0006566556 -3.0957208D-08 -7.5958712D-13 -6.1788027D-17 -9.1170268D-21  3.4359825D-25  8.6587505D-28
 258    6     -1.9303  0.0006559123 -3.0984607D-08 -7.6256606D-13 -6.2334260D-17 -9.0897037D-21  4.1481814D-25  8.2957617D-28
 258    7     -1.9211  0.0006550443 -3.1016708D-08 -7.6607457D-13 -6.2969245D-17 -9.0515134D-21  4.9395585D-25  7.8483211D-28
 258    8     -1.9106  0.0006540512 -3.1053577D-08 -7.7012773D-13 -6.3691359D-17 -8.9999682D-21  5.7885521D-25  7.3066729D-28
 258    9     -1.8989  0.0006529325 -3.1095288D-08 -7.7474259D-13 -6.4498390D-17 -8.9326285D-21  6.6688773D-25  6.6618028D-28
 258   10     -1.8858  0.0006516878 -3.1141928D-08 -7.7993808D-13 -6.5387470D-17 -8.8472214D-21  7.5490997D-25  5.9056546D-28
 258   11     -1.8715  0.0006503164 -3.1193595D-08 -7.8573484D-13 -6.6354970D-17 -8.7418531D-21  8.3916909D-25  5.0310572D-28
 258   12     -1.8559  0.0006488177 -3.1250398D-08 -7.9215503D-13 -6.7396516D-17 -8.6153424D-21  9.1537636D-25  4.0348756D-28
 258   13     -1.8391  0.0006471911 -3.1312461D-08 -7.9922218D-13 -6.8506993D-17 -8.4673265D-21  9.7868564D-25  2.9159071D-28
 258   14     -1.8210  0.0006454357 -3.1379920D-08 -8.0696091D-13 -6.9680710D-17 -8.2987993D-21  1.0237512D-24  1.6789439D-28
 258   15     -1.8016  0.0006435508 -3.1452925D-08 -8.1539673D-13 -7.0911577D-17 -8.1121892D-21  1.0449063D-24  3.3377663D-29
 258   16     -1.7811  0.0006415352 -3.1531641D-08 -8.2455579D-13 -7.2193483D-17 -7.9118819D-21  1.0362691D-24 -1.1029722D-28
 258   17     -1.7593  0.0006393882 -3.1616250D-08 -8.3446476D-13 -7.3520737D-17 -7.7043849D-21  9.9202331D-25 -2.6076430D-28
 258   18     -1.7363  0.0006371086 -3.1706947D-08 -8.4515069D-13 -7.4888729D-17 -7.4986049D-21  9.0677004D-25 -4.1481624D-28
 258   19     -1.7121  0.0006346952 -3.1803948D-08 -8.5664109D-13 -7.6294698D-17 -7.3060296D-21  7.7574709D-25 -5.6857414D-28
 258   20     -1.6868  0.0006321467 -3.1907482D-08 -8.6896420D-13 -7.7738643D-17 -7.1406551D-21  5.9534116D-25 -7.1755106D-28
 259    0     -1.7024  0.0006140083 -3.1058690D-08 -7.9742952D-13 -6.8933497D-17 -8.4827837D-21  1.1183131D-24  6.4921569D-28
 259    1     -1.7012  0.0006138841 -3.1063477D-08 -7.9798134D-13 -6.9018261D-17 -8.4692985D-21  1.1273184D-24  6.3823565D-28
 259    2     -1.6987  0.0006136355 -3.1073059D-08 -7.9908698D-13 -6.9187371D-17 -8.4420380D-21  1.1448825D-24  6.1610492D-28
 259    3     -1.6950  0.0006132626 -3.1087458D-08 -8.0075052D-13 -6.9440029D-17 -8.4003741D-21  1.1700552D-24  5.8229640D-28
 259    4     -1.6901  0.0006127650 -3.1106702D-08 -8.0297800D-13 -6.9774951D-17 -8.3434676D-21  1.2013904D-24  5.3614039D-28
 259    5     -1.6840  0.0006121426 -3.1130834D-08 -8.0577727D-13 -7.0190246D-17 -8.2702754D-21  1.2368381D-24  4.7672624D-28
 259    6     -1.6767  0.0006113952 -3.1159902D-08 -8.0915827D-13 -7.0683748D-17 -8.1798371D-21  1.2738035D-24  4.0314023D-28
 259    7     -1.6681  0.0006105222 -3.1193970D-08 -8.1313252D-13 -7.1252563D-17 -8.0713044D-21  1.3089972D-24  3.1443656D-28
 259    8     -1.6583  0.0006095234 -3.1233110D-08 -8.1771324D-13 -7.1893206D-17 -7.9441560D-21  1.3383809D-24  2.0962315D-28
 259    9     -1.6474  0.0006083982 -3.1277407D-08 -8.2291513D-13 -7.2601642D-17 -7.7984631D-21  1.3571621D-24  8.7903271D-29
 259   10     -1.6352  0.0006071461 -3.1326957D-08 -8.2875424D-13 -7.3373324D-17 -7.6352372D-21  1.3597642D-24 -5.1148929D-29
 259   11     -1.6219  0.0006057665 -3.1381869D-08 -8.3524775D-13 -7.4203368D-17 -7.4567966D-21  1.3398947D-24 -2.0735972D-28
 259   12     -1.6074  0.0006042587 -3.1442264D-08 -8.4241386D-13 -7.5086716D-17 -7.2670577D-21  1.2905748D-24 -3.7991143D-28
 259   13     -1.5917  0.0006026220 -3.1508278D-08 -8.5027156D-13 -7.6018617D-17 -7.0720045D-21  1.2043959D-24 -5.6701233D-28
 259   14     -1.5748  0.0006008555 -3.1580060D-08 -8.5884057D-13 -7.6995007D-17 -6.8801113D-21  1.0737313D-24 -7.6556211D-28
 259   15     -1.5568  0.0005989584 -3.1657773D-08 -8.6814134D-13 -7.8013293D-17 -6.7025959D-21  8.9119667D-25 -9.7119918D-28
 259   16     -1.5377  0.0005969296 -3.1741596D-08 -8.7819512D-13 -7.9073193D-17 -6.5538874D-21  6.5024426D-25 -1.1775442D-27
 259   17     -1.5174  0.0005947682 -3.1831723D-08 -8.8902440D-13 -8.0177779D-17 -6.4514696D-21  3.4584132D-25 -1.3766645D-27
 259   18     -1.4961  0.0005924728 -3.1928364D-08 -9.0065336D-13 -8.1334651D-17 -6.4159610D-21 -2.4697014D-26 -1.5586501D-27
 259   19     -1.4736  0.0005900423 -3.2031747D-08 -9.1310902D-13 -8.2557289D-17 -6.4705147D-21 -4.6062012D-25 -1.7117876D-27
 259   20     -1.4500  0.0005874754 -3.2142117D-08 -9.2642246D-13 -8.3866362D-17 -6.6399804D-21 -9.5676396D-25 -1.8231082D-27
 260    0     -1.4742  0.0005712138 -3.1183529D-08 -8.3321382D-13 -7.1798764D-17 -1.3158320D-20 -1.2747322D-24  2.2733180D-27
 260    1     -1.4731  0.0005710891 -3.1188530D-08 -8.3378873D-13 -7.1930410D-17 -1.3173430D-20 -1.2428785D-24  2.2784581D-27
 260    2     -1.4708  0.0005708395 -3.1198542D-08 -8.3494174D-13 -7.2194192D-17 -1.3202492D-20 -1.1789201D-24  2.2882161D-27
 260    3     -1.4674  0.0005704651 -3.1213587D-08 -8.3667917D-13 -7.2590900D-17 -1.3243204D-20 -1.0825312D-24  2.3014415D-27
 260    4     -1.4628  0.0005699655 -3.1233695D-08 -8.3901062D-13 -7.3121691D-17 -1.3292077D-20 -9.5321484D-25  2.3164055D-27
 260    5     -1.4571  0.0005693406 -3.1258909D-08 -8.4194872D-13 -7.3787546D-17 -1.3344368D-20 -7.9054552D-25  2.3308687D-27
 260    6     -1.4503  0.0005685900 -3.1289283D-08 -8.4550976D-13 -7.4589777D-17 -1.3394230D-20 -5.9423919D-25  2.3418230D-27
 260    7     -1.4424  0.0005677134 -3.1324883D-08 -8.4971307D-13 -7.5528897D-17 -1.3434501D-20 -3.6447519D-25  2.3456226D-27
 260    8     -1.4333  0.0005667103 -3.1365786D-08 -8.5458134D-13 -7.6604721D-17 -1.3456890D-20 -1.0206836D-25  2.3379036D-27
 260    9     -1.4231  0.0005655803 -3.1412083D-08 -8.6014049D-13 -7.7815872D-17 -1.3452055D-20  1.9115014D-25  2.3135806D-27
 260   10     -1.4118  0.0005643228 -3.1463879D-08 -8.6641952D-13 -7.9159281D-17 -1.3409795D-20  5.1201877D-25  2.2668967D-27
 260   11     -1.3994  0.0005629371 -3.1521294D-08 -8.7345032D-13 -8.0629801D-17 -1.3319394D-20  8.5562897D-25  2.1915348D-27
 260   12     -1.3859  0.0005614226 -3.1584463D-08 -8.8126723D-13 -8.2219694D-17 -1.3170107D-20  1.2149476D-24  2.0808694D-27
 260   13     -1.3713  0.0005597784 -3.1653537D-08 -8.8990664D-13 -8.3918228D-17 -1.2951724D-20  1.5802585D-24  1.9279023D-27
 260   14     -1.3557  0.0005580037 -3.1728687D-08 -8.9940630D-13 -8.5711433D-17 -1.2655543D-20  1.9389319D-24  1.7259230D-27
 260   15     -1.3390  0.0005560976 -3.1810100D-08 -9.0980447D-13 -8.7582004D-17 -1.2275483D-20  2.2751348D-24  1.4692086D-27
 260   16     -1.3212  0.0005540589 -3.1897983D-08 -9.2113913D-13 -8.9509552D-17 -1.1809232D-20  2.5695834D-24  1.1529305D-27
 260   17     -1.3024  0.0005518866 -3.1992565D-08 -9.3344687D-13 -9.1471116D-17 -1.1260042D-20  2.7998212D-24  7.7508154D-28
 260   18     -1.2826  0.0005495795 -3.2094094D-08 -9.4676198D-13 -9.3442391D-17 -1.0638104D-20  2.9405704D-24  3.3632020D-28
 260   19     -1.2617  0.0005471362 -3.2202840D-08 -9.6111560D-13 -9.5399511D-17 -9.9623721D-21  2.9648160D-24 -1.5829640D-28
 260   20     -1.2399  0.0005445554 -3.2319096D-08 -9.7653515D-13 -9.7321496D-17 -9.2621692D-21  2.8451586D-24 -6.9821919D-28
 261    0     -1.2712  0.0005301961 -3.1245655D-08 -8.7002157D-13 -7.3278254D-17 -8.9513175D-21 -2.8745941D-24 -7.0922976D-29
 261    1     -1.2701  0.0005300711 -3.1250877D-08 -8.7060816D-13 -7.3367922D-17 -8.9857955D-21 -2.8755085D-24 -5.8536465D-29
 261    2     -1.2680  0.0005298211 -3.1261331D-08 -8.7178349D-13 -7.3548337D-17 -9.0548318D-21 -2.8767781D-24 -3.3487355D-29
 261    3     -1.2648  0.0005294459 -3.1277039D-08 -8.7355195D-13 -7.3821568D-17 -9.1584214D-21 -2.8774016D-24  4.2425265D-30
 261    4     -1.2606  0.0005289453 -3.1298033D-08 -8.7592019D-13 -7.4190754D-17 -9.2965450D-21 -2.8757123D-24  5.5146508D-29
 261    5     -1.2553  0.0005283190 -3.1324355D-08 -8.7889708D-13 -7.4659762D-17 -9.4688623D-21 -2.8696601D-24  1.1918084D-28
 261    6     -1.2490  0.0005275669 -3.1356060D-08 -8.8249448D-13 -7.5234098D-17 -9.6750590D-21 -2.8563799D-24  1.9699455D-28
 261    7     -1.2416  0.0005266884 -3.1393214D-08 -8.8672671D-13 -7.5919727D-17 -9.9140765D-21 -2.8325763D-24  2.8853493D-28
 261    8     -1.2332  0.0005256831 -3.1435894D-08 -8.9161119D-13 -7.6723686D-17 -1.0184251D-20 -2.7944068D-24  3.9346076D-28
 261    9     -1.2237  0.0005245506 -3.1484190D-08 -8.9716861D-13 -7.7653750D-17 -1.0483087D-20 -2.7373982D-24  5.1137516D-28
 261   10     -1.2132  0.0005232901 -3.1538208D-08 -9.0342327D-13 -7.8718342D-17 -1.0806949D-20 -2.6567068D-24  6.4118238D-28
 261   11     -1.2017  0.0005219011 -3.1598063D-08 -9.1040336D-13 -7.9926138D-17 -1.1150601D-20 -2.5471527D-24  7.8072480D-28
 261   12     -1.1892  0.0005203828 -3.1663890D-08 -9.1814119D-13 -8.1285816D-17 -1.1507362D-20 -2.4035777D-24  9.2729942D-28
 261   13     -1.1757  0.0005187344 -3.1735837D-08 -9.2667353D-13 -8.2805544D-17 -1.1868439D-20 -2.2210922D-24  1.0764266D-27
 261   14     -1.1612  0.0005169551 -3.1814070D-08 -9.3604176D-13 -8.4492405D-17 -1.2223011D-20 -1.9955128D-24  1.2225042D-27
 261   15     -1.1457  0.0005150437 -3.1898773D-08 -9.4629190D-13 -8.6351605D-17 -1.2558227D-20 -1.7240934D-24  1.3583051D-27
 261   16     -1.1293  0.0005129992 -3.1990152D-08 -9.5747458D-13 -8.8385805D-17 -1.2859145D-20 -1.4062545D-24  1.4742060D-27
 261   17     -1.1119  0.0005108206 -3.2088432D-08 -9.6964473D-13 -9.0594196D-17 -1.3109476D-20 -1.0444207D-24  1.5593580D-27
 261   18     -1.0935  0.0005085064 -3.2193865D-08 -9.8286108D-13 -9.2971625D-17 -1.3292112D-20 -6.4512971D-25  1.6007651D-27
 261   19     -1.0743  0.0005060554 -3.2306724D-08 -9.9718529D-13 -9.5508012D-17 -1.3390658D-20 -2.2009434D-25  1.5843722D-27
 261   20     -1.0541  0.0005034661 -3.2427311D-08 -1.0126810D-12 -9.8187931D-17 -1.3391011D-20  2.1292466D-25  1.4957631D-27
 262    0     -1.0910  0.0004910218 -3.1221163D-08 -8.8699984D-13 -7.5777557D-17 -8.5270412D-21 -4.7936115D-25  6.9923692D-29
 262    1     -1.0900  0.0004908969 -3.1226486D-08 -8.8760641D-13 -7.5862877D-17 -8.5327591D-21 -4.7839047D-25  6.3828914D-29
 262    2     -1.0880  0.0004906470 -3.1237145D-08 -8.8882159D-13 -7.6033665D-17 -8.5442435D-21 -4.7676735D-25  5.1696806D-29
 262    3     -1.0851  0.0004902721 -3.1253160D-08 -8.9064950D-13 -7.6290273D-17 -8.5613857D-21 -4.7500156D-25  3.3375644D-29
 262    4     -1.0812  0.0004897718 -3.1274565D-08 -8.9309636D-13 -7.6633291D-17 -8.5841699D-21 -4.7380638D-25  8.8261575D-30
 262    5     -1.0763  0.0004891461 -3.1301404D-08 -8.9617016D-13 -7.7063038D-17 -8.6125508D-21 -4.7429342D-25 -2.1759801D-29
 262    6     -1.0704  0.0004883945 -3.1333733D-08 -8.9988159D-13 -7.7580818D-17 -8.6468268D-21 -4.7766244D-25 -5.8286813D-29
 262    7     -1.0636  0.0004875166 -3.1371619D-08 -9.0424310D-13 -7.8187514D-17 -8.6872451D-21 -4.8542681D-25 -1.0047249D-28
 262    8     -1.0558  0.0004865120 -3.1415144D-08 -9.0926938D-13 -7.8884362D-17 -8.7344589D-21 -4.9936181D-25 -1.4767952D-28
 262    9     -1.0470  0.0004853802 -3.1464398D-08 -9.1497741D-13 -7.9672919D-17 -8.7895018D-21 -5.2120971D-25 -1.9884432D-28
 262   10     -1.0373  0.0004841205 -3.1519489D-08 -9.2138649D-13 -8.0555077D-17 -8.8538966D-21 -5.5283770D-25 -2.5243175D-28
 262   11     -1.0267  0.0004827323 -3.1580535D-08 -9.2851831D-13 -8.1533102D-17 -8.9296176D-21 -5.9595028D-25 -3.0651549D-28
 262   12     -1.0151  0.0004812148 -3.1647671D-08 -9.3639708D-13 -8.2609961D-17 -9.0193702D-21 -6.5193902D-25 -3.5843043D-28
 262   13     -1.0027  0.0004795672 -3.1721047D-08 -9.4504973D-13 -8.3789317D-17 -9.1263776D-21 -7.2157881D-25 -4.0488406D-28
 262   14-9.89248D-01  0.0004777886 -3.1800827D-08 -9.5450602D-13 -8.5075819D-17 -9.2544610D-21 -8.0478914D-25 -4.4205712D-28
 262   15-9.74943D-01  0.0004758780 -3.1887195D-08 -9.6479885D-13 -8.6475274D-17 -9.4078829D-21 -9.0038852D-25 -4.6559259D-28
 262   16-9.59748D-01  0.0004738342 -3.1980350D-08 -9.7596463D-13 -8.7994898D-17 -9.5908667D-21 -1.0057438D-24 -4.7160503D-28
 262   17-9.43675D-01  0.0004716562 -3.2080512D-08 -9.8804362D-13 -8.9643438D-17 -9.8073867D-21 -1.1166225D-24 -4.5665881D-28
 262   18-9.26737D-01  0.0004693425 -3.2187923D-08 -1.0010804D-12 -9.1431210D-17 -1.0060705D-20 -1.2274139D-24 -4.1891085D-28
 262   19-9.08948D-01  0.0004668919 -3.2302844D-08 -1.0151246D-12 -9.3370098D-17 -1.0352704D-20 -1.3312097D-24 -3.5879951D-28
 262   20-8.90324D-01  0.0004643028 -3.2425562D-08 -1.0302312D-12 -9.5473369D-17 -1.0683413D-20 -1.4210725D-24 -2.8157900D-28
 263    0-9.31540D-01  0.0004537770 -3.1082463D-08 -8.8055471D-13 -7.0769018D-17 -9.2022627D-21 -1.4366896D-24  1.0627304D-27
 263    1-9.30633D-01  0.0004536526 -3.1087748D-08 -8.8112124D-13 -7.0861129D-17 -9.2193809D-21 -1.4218582D-24  1.0586739D-27
 263    2-9.28819D-01  0.0004534039 -3.1098329D-08 -8.8225650D-13 -7.1045867D-17 -9.2531684D-21 -1.3923472D-24  1.0500654D-27
 263    3-9.26099D-01  0.0004530306 -3.1114225D-08 -8.8396497D-13 -7.1324276D-17 -9.3025816D-21 -1.3485041D-24  1.0352814D-27
 263    4-9.22477D-01  0.0004525326 -3.1135467D-08 -8.8625327D-13 -7.1697567D-17 -9.3658573D-21 -1.2912141D-24  1.0112477D-27
 263    5-9.17955D-01  0.0004519096 -3.1162098D-08 -8.8913057D-13 -7.2167757D-17 -9.4412185D-21 -1.2216876D-24  9.7496367D-28
 263    6-9.12536D-01  0.0004511614 -3.1194169D-08 -8.9260825D-13 -7.2736809D-17 -9.5262889D-21 -1.1419529D-24  9.2206499D-28
 263    7-9.06226D-01  0.0004502874 -3.1231745D-08 -8.9670025D-13 -7.3406908D-17 -9.6184947D-21 -1.0551178D-24  8.4724524D-28
 263    8-8.99030D-01  0.0004492873 -3.1274899D-08 -9.0142300D-13 -7.4180330D-17 -9.7154223D-21 -9.6580386D-25  7.4413800D-28
 263    9-8.90953D-01  0.0004481605 -3.1323721D-08 -9.0679557D-13 -7.5059266D-17 -9.8149727D-21 -8.8051160D-25  6.0548744D-28
 263   10-8.82002D-01  0.0004469065 -3.1378310D-08 -9.1283971D-13 -7.6045903D-17 -9.9160292D-21 -8.0815696D-25  4.2322357D-28
 263   11-8.72185D-01  0.0004455245 -3.1438779D-08 -9.1957991D-13 -7.7142380D-17 -1.0019165D-20 -7.6059066D-25  1.8867020D-28
 263   12-8.61511D-01  0.0004440139 -3.1505257D-08 -9.2704350D-13 -7.8351211D-17 -1.0127561D-20 -7.5317407D-25 -1.0725581D-28
 263   13-8.49988D-01  0.0004423737 -3.1577886D-08 -9.3526075D-13 -7.9675552D-17 -1.0248286D-20 -8.0529246D-25 -4.7334228D-28
 263   14-8.37626D-01  0.0004406031 -3.1656825D-08 -9.4426513D-13 -8.1120222D-17 -1.0393746D-20 -9.4087773D-25 -9.1833221D-28
 263   15-8.24436D-01  0.0004387012 -3.1742249D-08 -9.5409363D-13 -8.2692961D-17 -1.0583696D-20 -1.1885386D-24 -1.4492653D-27
 263   16-8.10431D-01  0.0004366667 -3.1834354D-08 -9.6478755D-13 -8.4406465D-17 -1.0847463D-20 -1.5818649D-24 -2.0712977D-27
 263   17-7.95621D-01  0.0004344986 -3.1933352D-08 -9.7639358D-13 -8.6281042D-17 -1.1226096D-20 -2.1590111D-24 -2.7872699D-27
 263   18-7.80020D-01  0.0004321956 -3.2039479D-08 -9.8896573D-13 -8.8348594D-17 -1.1775502D-20 -2.9623751D-24 -3.5964408D-27
 263   19-7.63643D-01  0.0004297563 -3.2152993D-08 -1.0025683D-12 -9.0657443D-17 -1.2569001D-20 -4.0375189D-24 -4.4941175D-27
 263   20-7.46504D-01  0.0004271792 -3.2274179D-08 -1.0172801D-12 -9.3278762D-17 -1.3699933D-20 -5.4323174D-24 -5.4730909D-27
 264    0-7.90814D-01  0.0004185580 -3.0799458D-08 -8.5321817D-13 -7.0155319D-17 -1.8453688D-20 -1.2766992D-23 -4.6962009D-27
 264    1-7.89977D-01  0.0004184348 -3.0804579D-08 -8.5378006D-13 -7.0340471D-17 -1.8607211D-20 -1.2832832D-23 -4.7035956D-27
 264    2-7.88304D-01  0.0004181883 -3.0814831D-08 -8.5490852D-13 -7.0715725D-17 -1.8916782D-20 -1.2964745D-23 -4.7187307D-27
 264    3-7.85796D-01  0.0004178185 -3.0830235D-08 -8.5661260D-13 -7.1290350D-17 -1.9387143D-20 -1.3163413D-23 -4.7425165D-27
 264    4-7.82455D-01  0.0004173250 -3.0850821D-08 -8.5890638D-13 -7.2078468D-17 -2.0025318D-20 -1.3429973D-23 -4.7766973D-27
 264    5-7.78285D-01  0.0004167078 -3.0876632D-08 -8.6180981D-13 -7.3100016D-17 -2.0841174D-20 -1.3765936D-23 -4.8232197D-27
 264    6-7.73289D-01  0.0004159663 -3.0907721D-08 -8.6534911D-13 -7.4380535D-17 -2.1846977D-20 -1.4173635D-23 -4.8851782D-27
 264    7-7.67471D-01  0.0004151004 -3.0944153D-08 -8.6955801D-13 -7.5951938D-17 -2.3057788D-20 -1.4656334D-23 -4.9666497D-27
 264    8-7.60838D-01  0.0004141095 -3.0986010D-08 -8.7447917D-13 -7.7853567D-17 -2.4491701D-20 -1.5218341D-23 -5.0724638D-27
 264    9-7.53394D-01  0.0004129932 -3.1033384D-08 -8.8016578D-13 -8.0132825D-17 -2.6170069D-20 -1.5865922D-23 -5.2090844D-27
 264   10-7.45146D-01  0.0004117508 -3.1086389D-08 -8.8668365D-13 -8.2846477D-17 -2.8118175D-20 -1.6607141D-23 -5.3835112D-27
 264   11-7.36103D-01  0.0004103817 -3.1145154D-08 -8.9411382D-13 -8.6062076D-17 -3.0365760D-20 -1.7452706D-23 -5.6033659D-27
 264   12-7.26272D-01  0.0004088852 -3.1209831D-08 -9.0255558D-13 -8.9859510D-17 -3.2947774D-20 -1.8416594D-23 -5.8773861D-27
 264   13-7.15662D-01  0.0004072604 -3.1280601D-08 -9.1213027D-13 -9.4333142D-17 -3.5905742D-20 -1.9516188D-23 -6.2127232D-27
 264   14-7.04283D-01  0.0004055066 -3.1357672D-08 -9.2298577D-13 -9.9594310D-17 -3.9288940D-20 -2.0772668D-23 -6.6147981D-27
 264   15-6.92146D-01  0.0004036226 -3.1441289D-08 -9.3530210D-13 -1.0577443D-16 -4.3155885D-20 -2.2210449D-23 -7.0843980D-27
 264   16-6.79262D-01  0.0004016075 -3.1531743D-08 -9.4929796D-13 -1.1302881D-16 -4.7576420D-20 -2.3856226D-23 -7.6142606D-27
 264   17-6.65644D-01  0.0003994600 -3.1629374D-08 -9.6523897D-13 -1.2154114D-16 -5.2632627D-20 -2.5736671D-23 -8.1862096D-27
 264   18-6.51305D-01  0.0003971789 -3.1734590D-08 -9.8344752D-13 -1.3152893D-16 -5.8419873D-20 -2.7873595D-23 -8.7650602D-27
 264   19-6.36258D-01  0.0003947628 -3.1847876D-08 -1.0043147D-12 -1.4324956D-16 -6.5046484D-20 -3.0277863D-23 -9.2926440D-27
 264   20-6.20518D-01  0.0003922101 -3.1969812D-08 -1.0283150D-12 -1.5700657D-16 -7.2630351D-20 -3.2939378D-23 -9.6829721D-27
 265    0-6.66834D-01  0.0003854373 -3.0410738D-08 -8.9811987D-13 -1.6156072D-16 -7.7174960D-20 -3.1551504D-23 -3.4026599D-27
 265    1-6.66063D-01  0.0003853156 -3.0416131D-08 -8.9941546D-13 -1.6233436D-16 -7.7553838D-20 -3.1598452D-23 -3.3035973D-27
 265    2-6.64522D-01  0.0003850722 -3.0426940D-08 -9.0202527D-13 -1.6389302D-16 -7.8313274D-20 -3.1688185D-23 -3.1021489D-27
 265    3-6.62213D-01  0.0003847070 -3.0443212D-08 -9.0598711D-13 -1.6625970D-16 -7.9456366D-20 -3.1811922D-23 -2.7917151D-27
 265    4-6.59137D-01  0.0003842198 -3.0465020D-08 -9.1135850D-13 -1.6946839D-16 -8.0986844D-20 -3.1956352D-23 -2.3626557D-27
 265    5-6.55298D-01  0.0003836102 -3.0492463D-08 -9.1821887D-13 -1.7356576D-16 -8.2908800D-20 -3.2102302D-23 -1.8023213D-27
 265    6-6.50699D-01  0.0003828780 -3.0525670D-08 -9.2667052D-13 -1.7860972D-16 -8.5224912D-20 -3.2224229D-23 -1.0949279D-27
 265    7-6.45345D-01  0.0003820227 -3.0564803D-08 -9.3684148D-13 -1.8467027D-16 -8.7935046D-20 -3.2289262D-23 -2.2276613D-28
 265    8-6.39240D-01  0.0003810439 -3.0610058D-08 -9.4888812D-13 -1.9182905D-16 -9.1034188D-20 -3.2255550D-23  8.3466598D-28
 265    9-6.32391D-01  0.0003799410 -3.0661677D-08 -9.6299855D-13 -2.0017866D-16 -9.4509233D-20 -3.2071658D-23  2.0970073D-27
 265   10-6.24805D-01  0.0003787134 -3.0719945D-08 -9.7939598D-13 -2.0982135D-16 -9.8336157D-20 -3.1674836D-23  3.5849165D-27
 265   11-6.16488D-01  0.0003773603 -3.0785205D-08 -9.9834292D-13 -2.2086678D-16 -1.0247507D-19 -3.0990807D-23  5.3144591D-27
 265   12-6.07449D-01  0.0003758808 -3.0857863D-08 -1.0201449D-12 -2.3342875D-16 -1.0686548D-19 -2.9932845D-23  7.2957511D-27
 265   13-5.97697D-01  0.0003742742 -3.0938400D-08 -1.0451543D-12 -2.4761992D-16 -1.1142098D-19 -2.8402911D-23  9.5298565D-27
 265   14-5.87242D-01  0.0003725391 -3.1027383D-08 -1.0737735D-12 -2.6354511D-16 -1.1602233D-19 -2.6293545D-23  1.2000864D-26
 265   15-5.76093D-01  0.0003706745 -3.1125477D-08 -1.1064570D-12 -2.8129145D-16 -1.2051147D-19 -2.3493132D-23  1.4668818D-26
 265   16-5.64264D-01  0.0003686791 -3.1233465D-08 -1.1437111D-12 -3.0091649D-16 -1.2468654D-19 -1.9892455D-23  1.7464077D-26
 265   17-5.51765D-01  0.0003665512 -3.1352260D-08 -1.1860920D-12 -3.2243312D-16 -1.2829750D-19 -1.5397388D-23  2.0272628D-26
 265   18-5.38610D-01  0.0003642892 -3.1482925D-08 -1.2341982D-12 -3.4579173D-16 -1.3104660D-19 -9.9458245D-24  2.2926004D-26
 265   19-5.24812D-01  0.0003618910 -3.1626692D-08 -1.2886601D-12 -3.7086082D-16 -1.3259449D-19 -3.5322096D-24  2.5187755D-26
 265   20-5.10387D-01  0.0003593546 -3.1784977D-08 -1.3501216D-12 -3.9740706D-16 -1.3257580D-19  3.7605270D-24  2.6740416D-26
 266    0-5.57779D-01  0.0003542645 -3.0256066D-08 -1.2549726D-12 -3.4652380D-16 -6.5597318D-20  2.7086956D-23  1.2237755D-26
 266    1-5.57071D-01  0.0003541435 -3.0263604D-08 -1.2577472D-12 -3.4717775D-16 -6.5271027D-20  2.7256916D-23  1.2076286D-26
 266    2-5.55655D-01  0.0003539013 -3.0278731D-08 -1.2633125D-12 -3.4847665D-16 -6.4612831D-20  2.7590466D-23  1.1746075D-26
 266    3-5.53533D-01  0.0003535378 -3.0301546D-08 -1.2716992D-12 -3.5040021D-16 -6.3610943D-20  2.8073178D-23  1.1230853D-26
 266    4-5.50706D-01  0.0003530528 -3.0332201D-08 -1.2829523D-12 -3.5291726D-16 -6.2248528D-20  2.8681835D-23  1.0504101D-26
 266    5-5.47179D-01  0.0003524457 -3.0370902D-08 -1.2971307D-12 -3.5598633D-16 -6.0506228D-20  2.9383659D-23  9.5330179D-27
 266    6-5.42954D-01  0.0003517163 -3.0417908D-08 -1.3143041D-12 -3.5955270D-16 -5.8363061D-20  3.0132148D-23  8.2730970D-27
 266    7-5.38036D-01  0.0003508638 -3.0473533D-08 -1.3345518D-12 -3.6354875D-16 -5.5800081D-20  3.0865677D-23  6.6717895D-27
 266    8-5.32430D-01  0.0003498876 -3.0538152D-08 -1.3579592D-12 -3.6789333D-16 -5.2804592D-20  3.1502275D-23  4.6653030D-27
 266    9-5.26142D-01  0.0003487869 -3.0612200D-08 -1.3846149D-12 -3.7249183D-16 -4.9376051D-20  3.1936134D-23  2.1817069D-27
 266   10-5.19178D-01  0.0003475608 -3.0696175D-08 -1.4146067D-12 -3.7723742D-16 -4.5533755D-20  3.2032304D-23 -8.5802724D-28
 266   11-5.11547D-01  0.0003462081 -3.0790639D-08 -1.4480171D-12 -3.8201420D-16 -4.1326340D-20  3.1621176D-23 -4.5397324D-27
 266   12-5.03255D-01  0.0003447276 -3.0896222D-08 -1.4849198D-12 -3.8670289D-16 -3.6845272D-20  3.0493770D-23 -8.9472543D-27
 266   13-4.94313D-01  0.0003431179 -3.1013620D-08 -1.5253755D-12 -3.9118986D-16 -3.2239353D-20  2.8397886D-23 -1.4157718D-26
 266   14-4.84730D-01  0.0003413775 -3.1143599D-08 -1.5694293D-12 -3.9538142D-16 -2.7734337D-20  2.5035357D-23 -2.0227257D-26
 266   15-4.74517D-01  0.0003395047 -3.1286990D-08 -1.6171118D-12 -3.9922432D-16 -2.3653270D-20  2.0065101D-23 -2.7176594D-26
 266   16-4.63685D-01  0.0003374973 -3.1444693D-08 -1.6684426D-12 -4.0273400D-16 -2.0440577D-20  1.3110962D-23 -3.4963386D-26
 266   17-4.52247D-01  0.0003353532 -3.1617675D-08 -1.7234422D-12 -4.0603257D-16 -1.8683176D-20  3.7811045D-24 -4.3457373D-26
 266   18-4.40215D-01  0.0003330699 -3.1806973D-08 -1.7821521D-12 -4.0939670D-16 -1.9130866D-20 -8.3018586D-24 -5.2400191D-26
 266   19-4.27604D-01  0.0003306448 -3.2013696D-08 -1.8446697D-12 -4.1331642D-16 -2.2705138D-20 -2.3448547D-23 -6.1361994D-26
 266   20-4.14430D-01  0.0003280747 -3.2239040D-08 -1.9111993D-12 -4.1856257D-16 -3.0491920D-20 -4.1830949D-23 -6.9701533D-26
 267    0-4.62169D-01  0.0003244686 -3.0637082D-08 -1.6255905D-12 -2.8915944D-16 -4.4285351D-20 -7.5053163D-23 -4.9467241D-26
 267    1-4.61520D-01  0.0003243460 -3.0646842D-08 -1.6279055D-12 -2.8960685D-16 -4.5190119D-20 -7.5744563D-23 -4.9297846D-26
 267    2-4.60223D-01  0.0003241008 -3.0666405D-08 -1.6325466D-12 -2.9052898D-16 -4.7024547D-20 -7.7119894D-23 -4.8937918D-26
 267    3-4.58280D-01  0.0003237326 -3.0695853D-08 -1.6395367D-12 -2.9198202D-16 -4.9837846D-20 -7.9162908D-23 -4.8345737D-26
 267    4-4.55692D-01  0.0003232411 -3.0735315D-08 -1.6489127D-12 -2.9405203D-16 -5.3702098D-20 -8.1846208D-23 -4.7458819D-26
 267    5-4.52463D-01  0.0003226259 -3.0784959D-08 -1.6607301D-12 -2.9686157D-16 -5.8711700D-20 -8.5124749D-23 -4.6188703D-26
 267    6-4.48596D-01  0.0003218864 -3.0845003D-08 -1.6750670D-12 -3.0057090D-16 -6.4978637D-20 -8.8932644D-23 -4.4428091D-26
 267    7-4.44095D-01  0.0003210217 -3.0915711D-08 -1.6920312D-12 -3.0538507D-16 -7.2628746D-20 -9.3172518D-23 -4.2041964D-26
 267    8-4.38967D-01  0.0003200311 -3.0997401D-08 -1.7117695D-12 -3.1155909D-16 -8.1793822D-20 -9.7708443D-23 -3.8877722D-26
 267    9-4.33216D-01  0.0003189135 -3.1090447D-08 -1.7344783D-12 -3.1940314D-16 -9.2601918D-20 -1.0235364D-22 -3.4760203D-26
 267   10-4.26850D-01  0.0003176678 -3.1195290D-08 -1.7604176D-12 -3.2928681D-16 -1.0516210D-19 -1.0686086D-22 -2.9508797D-26
 267   11-4.19877D-01  0.0003162927 -3.1312445D-08 -1.7899268D-12 -3.4164084D-16 -1.1954616D-19 -1.1090980D-22 -2.2940031D-26
 267   12-4.12304D-01  0.0003147866 -3.1442518D-08 -1.8234438D-12 -3.5695481D-16 -1.3576302D-19 -1.1410047D-22 -1.4896272D-26
 267   13-4.04141D-01  0.0003131478 -3.1586219D-08 -1.8615252D-12 -3.7576870D-16 -1.5372958D-19 -1.1594816D-22 -5.2650363D-27
 267   14-3.95397D-01  0.0003113746 -3.1744389D-08 -1.9048675D-12 -3.9865635D-16 -1.7323497D-19 -1.1589164D-22  5.9717355D-27
 267   15-3.86085D-01  0.0003094647 -3.1918028D-08 -1.9543277D-12 -4.2619752D-16 -1.9390341D-19 -1.1331064D-22  1.8696365D-26
 267   16-3.76215D-01  0.0003074159 -3.2108328D-08 -2.0109400D-12 -4.5893707D-16 -2.1515747D-19 -1.0756807D-22  3.2585949D-26
 267   17-3.65800D-01  0.0003052255 -3.2316713D-08 -2.0759256D-12 -4.9732923D-16 -2.3619183D-19 -9.8077746D-23  4.7051201D-26
 267   18-3.54854D-01  0.0003028905 -3.2544893D-08 -2.1506906D-12 -5.4166760D-16 -2.5596441D-19 -8.4406513D-23  6.1163997D-26
 267   19-3.43391D-01  0.0003004077 -3.2794908D-08 -2.2368082D-12 -5.9200520D-16 -2.7322080D-19 -6.6413400D-23  7.3605754D-26
 267   20-3.31427D-01  0.0002977732 -3.3069185D-08 -2.3359788D-12 -6.4807253D-16 -2.8657206D-19 -4.4423120D-23  8.2666065D-26
 268    0-3.78903D-01  0.0002956651 -3.1222893D-08 -1.9854716D-12 -5.3114861D-16 -1.5844903D-19  4.2960527D-23  4.5783483D-26
 268    1-3.78312D-01  0.0002955402 -3.1234819D-08 -1.9897271D-12 -5.3273047D-16 -1.5792958D-19  4.3597156D-23  4.5171705D-26
 268    2-3.77130D-01  0.0002952902 -3.1258747D-08 -1.9982760D-12 -5.3587863D-16 -1.5686830D-19  4.4844499D-23  4.3916634D-26
 268    3-3.75359D-01  0.0002949149 -3.1294832D-08 -2.0111936D-12 -5.4056056D-16 -1.5522144D-19  4.6648282D-23  4.1953116D-26
 268    4-3.73002D-01  0.0002944138 -3.1343309D-08 -2.0285901D-12 -5.4672341D-16 -1.5292708D-19  4.8920871D-23  3.9186887D-26
 268    5-3.70061D-01  0.0002937863 -3.1404496D-08 -2.0506110D-12 -5.5429500D-16 -1.4991216D-19  5.1536095D-23  3.5495599D-26
 268    6-3.66540D-01  0.0002930317 -3.1478800D-08 -2.0774312D-12 -5.6317635D-16 -1.4609879D-19  5.4320255D-23  3.0739028D-26
 268    7-3.62444D-01  0.0002921491 -3.1566718D-08 -2.1092524D-12 -5.7324069D-16 -1.4141726D-19  5.7043853D-23  2.4769799D-26
 268    8-3.57777D-01  0.0002911373 -3.1668848D-08 -2.1462971D-12 -5.8433175D-16 -1.3582082D-19  5.9412515D-23  1.7443793D-26
 268    9-3.52547D-01  0.0002899952 -3.1785892D-08 -2.1888021D-12 -5.9626376D-16 -1.2930532D-19  6.1061788D-23  8.6476725D-27
 268   10-3.46760D-01  0.0002887211 -3.1918662D-08 -2.2370106D-12 -6.0882621D-16 -1.2193370D-19  6.1555671D-23 -1.6733271D-27
 268   11-3.40424D-01  0.0002873134 -3.2068085D-08 -2.2911644D-12 -6.2179378D-16 -1.1386513D-19  6.0394359D-23 -1.3467109D-26
 268   12-3.33547D-01  0.0002857701 -3.2235213D-08 -2.3514960D-12 -6.3494385D-16 -1.0538389D-19  5.7034698D-23 -2.6532040D-26
 268   13-3.26139D-01  0.0002840891 -3.2421223D-08 -2.4182229D-12 -6.4808387D-16 -9.6929423D-20  5.0931189D-23 -4.0452334D-26
 268   14-3.18210D-01  0.0002822677 -3.2627424D-08 -2.4915468D-12 -6.6108895D-16 -8.9118115D-20  4.1602128D-23 -5.4526816D-26
 268   15-3.09771D-01  0.0002803033 -3.2855256D-08 -2.5716587D-12 -6.7394981D-16 -8.2747058D-20  2.8723451D-23 -6.7730190D-26
 268   16-3.00835D-01  0.0002781926 -3.3106303D-08 -2.6587554D-12 -6.8682931D-16 -7.8773630D-20  1.2256862D-23 -7.8667468D-26
 268   17-2.91415D-01  0.0002759320 -3.3382291D-08 -2.7530689D-12 -7.0011944D-16 -7.8249989D-20 -7.3984070D-24 -8.5610316D-26
 268   18-2.81525D-01  0.0002735176 -3.3685103D-08 -2.8549122D-12 -7.1448934D-16 -8.2202882D-20 -2.9245480D-23 -8.6614689D-26
 268   19-2.71180D-01  0.0002709451 -3.4016799D-08 -2.9647400D-12 -7.3090572D-16 -9.1449436D-20 -5.1560661D-23 -7.9782569D-26
 268   20-2.60397D-01  0.0002682093 -3.4379646D-08 -3.0832210D-12 -7.5060428D-16 -1.0634965D-19 -7.1857877D-23 -6.3729385D-26
 269    0-3.07041D-01  0.0002676523 -3.2183652D-08 -2.4477849D-12 -4.9112209D-16 -8.3204149D-20 -4.8249130D-23  3.8553151D-26
 269    1-3.06506D-01  0.0002675236 -3.2198351D-08 -2.4517172D-12 -4.9195709D-16 -8.3780005D-20 -4.7700073D-23  3.9867640D-26
 269    2-3.05436D-01  0.0002672658 -3.2227819D-08 -2.4596021D-12 -4.9364420D-16 -8.4911341D-20 -4.6546960D-23  4.2485005D-26
 269    3-3.03834D-01  0.0002668788 -3.2272198D-08 -2.4714806D-12 -4.9621703D-16 -8.6554235D-20 -4.4680471D-23  4.6374164D-26
 269    4-3.01701D-01  0.0002663620 -3.2331705D-08 -2.4874150D-12 -4.9972031D-16 -8.8633772D-20 -4.1940950D-23  5.1473605D-26
 269    5-2.99041D-01  0.0002657146 -3.2406628D-08 -2.5074933D-12 -5.0421309D-16 -9.1037710D-20 -3.8119570D-23  5.7671757D-26
 269    6-2.95857D-01  0.0002649358 -3.2497335D-08 -2.5318279D-12 -5.0975410D-16 -9.3600648D-20 -3.2973894D-23  6.4772120D-26
 269    7-2.92154D-01  0.0002640244 -3.2604274D-08 -2.5605593D-12 -5.1639668D-16 -9.6093237D-20 -2.6243688D-23  7.2457280D-26
 269    8-2.87938D-01  0.0002629791 -3.2727978D-08 -2.5938566D-12 -5.2417424D-16 -9.8208623D-20 -1.7681942D-23  8.0237627D-26
 269    9-2.83215D-01  0.0002617983 -3.2869071D-08 -2.6319171D-12 -5.3308219D-16 -9.9555050D-20 -7.1010673D-24  8.7404538D-26
 269   10-2.77992D-01  0.0002604804 -3.3028273D-08 -2.6749626D-12 -5.4305532D-16 -9.9655372D-20  5.5566767D-24  9.2960827D-26
 269   11-2.72278D-01  0.0002590232 -3.3206408D-08 -2.7232318D-12 -5.5394209D-16 -9.7964815D-20  2.0125256D-23  9.5575645D-26
 269   12-2.66080D-01  0.0002574246 -3.3404409D-08 -2.7769678D-12 -5.6547781D-16 -9.3913552D-20  3.6086802D-23  9.3533788D-26
 269   13-2.59410D-01  0.0002556819 -3.3623322D-08 -2.8363982D-12 -5.7726409D-16 -8.6989153D-20  5.2419976D-23  8.4751246D-26
 269   14-2.52277D-01  0.0002537923 -3.3864314D-08 -2.9017090D-12 -5.8876394D-16 -7.6873035D-20  6.7425096D-23  6.6840800D-26
 269   15-2.44694D-01  0.0002517525 -3.4128667D-08 -2.9730144D-12 -5.9932766D-16 -6.3642134D-20  7.8549589D-23  3.7291366D-26
 269   16-2.36673D-01  0.0002495590 -3.4417778D-08 -3.0503275D-12 -6.0827254D-16 -4.8048511D-20  8.2262127D-23 -6.1752445D-27
 269   17-2.28228D-01  0.0002472080 -3.4733148D-08 -3.1335441D-12 -6.1504189D-16 -3.1868416D-20  7.4029066D-23 -6.5061417D-26
 269   18-2.19374D-01  0.0002446949 -3.5076366D-08 -3.2224588D-12 -6.1947433D-16 -1.8298287D-20  4.8501003D-23 -1.3927609D-25
 269   19-2.10126D-01  0.0002420150 -3.5449102D-08 -3.3168413D-12 -6.2220884D-16 -1.2326208D-20  3.0739413D-26  0.0000000D+00
 269   20-2.00502D-01  0.0002391630 -3.5853105D-08 -3.4166138D-12 -6.2523225D-16 -2.0964112D-20 -7.6354005D-23 -3.1896051D-25
 270    0-2.45767D-01  0.0002403369 -3.3116681D-08 -2.5602437D-12 -3.0206603D-16  4.1427578D-20 -1.5043021D-22 -2.8236693D-25
 270    1-2.45287D-01  0.0002402044 -3.3132049D-08 -2.5626586D-12 -3.0166085D-16  3.9598626D-20 -1.5439005D-22 -2.8333513D-25
 270    2-2.44326D-01  0.0002399392 -3.3162830D-08 -2.5674791D-12 -3.0090685D-16  3.5797608D-20 -1.6234856D-22 -2.8510476D-25
 270    3-2.42888D-01  0.0002395409 -3.3209109D-08 -2.5746892D-12 -2.9992394D-16  2.9736481D-20 -1.7437063D-22 -2.8732897D-25
 270    4-2.40974D-01  0.0002390091 -3.3271017D-08 -2.5842689D-12 -2.9890550D-16  2.0980160D-20 -1.9052601D-22 -2.8945947D-25
 270    5-2.38587D-01  0.0002383429 -3.3348724D-08 -2.5962081D-12 -2.9815254D-16  8.9395200D-21 -2.1084188D-22 -2.9072105D-25
 270    6-2.35732D-01  0.0002375414 -3.3442445D-08 -2.6105140D-12 -2.9808914D-16 -7.1203522D-21 -2.3525192D-22 -2.9006859D-25
 270    7-2.32413D-01  0.0002366035 -3.3552438D-08 -2.6272342D-12 -2.9930692D-16 -2.8071094D-20 -2.6351644D-22 -2.8617419D-25
 270    8-2.28636D-01  0.0002355278 -3.3679006D-08 -2.6464840D-12 -3.0260526D-16 -5.4893687D-20 -2.9511972D-22 -2.7738297D-25
 270    9-2.24407D-01  0.0002343128 -3.3822508D-08 -2.6684849D-12 -3.0903586D-16 -8.8621678D-20 -3.2914934D-22 -2.6174383D-25
 270   10-2.19734D-01  0.0002329567 -3.3983367D-08 -2.6936163D-12 -3.1994466D-16 -1.3025452D-19 -3.6415487D-22 -2.3704570D-25
 270   11-2.14626D-01  0.0002314575 -3.4162090D-08 -2.7224813D-12 -3.3700164D-16 -1.8061805D-19 -3.9800036D-22 -2.0095925D-25
 270   12-2.09090D-01  0.0002298130 -3.4359300D-08 -2.7559861D-12 -3.6220618D-16 -2.4017108D-19 -4.2773508D-22 -1.5127677D-25
 270   13-2.03139D-01  0.0002280207 -3.4575782D-08 -2.7954317D-12 -3.9784919D-16 -3.0875068D-19 -4.4951809D-22 -8.6287603D-26
 270   14-1.96781D-01  0.0002260778 -3.4812541D-08 -2.8426103D-12 -4.4641198D-16 -3.8526005D-19 -4.5866322D-22 -5.3781759D-27
 270   15-1.90030D-01  0.0002239813 -3.5070896D-08 -2.8998943D-12 -5.1037584D-16 -4.6732980D-19 -4.4987702D-22  9.0195889D-26
 270   16-1.82899D-01  0.0002217278 -3.5352582D-08 -2.9702987D-12 -5.9192501D-16 -5.5100751D-19 -4.1780056D-22  1.9631096D-25
 270   17-1.75401D-01  0.0002193134 -3.5659883D-08 -3.0574883D-12 -6.9253263D-16 -6.3057648D-19 -3.5797346D-22  3.0484062D-25
 270   18-1.67552D-01  0.0002167339 -3.5995780D-08 -3.1657002D-12 -8.1245496D-16 -6.9866129D-19 -2.6832559D-22  4.0252937D-25
 270   19-1.59368D-01  0.0002139843 -3.6364100D-08 -3.2995459D-12 -9.5020070D-16 -7.4683673D-19 -1.5125269D-22  4.7019246D-25
 270   20-1.50868D-01  0.0002110591 -3.6769650D-08 -3.4636782D-12 -1.1021262D-15 -7.6700464D-19 -1.6213749D-23  4.8269927D-25
 271    0-1.94201D-01  0.0002141328 -3.3490894D-08 -2.5019604D-12 -6.9992356D-16 -3.5981602D-19  1.8760780D-22  2.5153516D-25
 271    1-1.93773D-01  0.0002139988 -3.3505923D-08 -2.5075742D-12 -7.0351042D-16 -3.5754364D-19  1.9110272D-22  2.4772283D-25
 271    2-1.92918D-01  0.0002137306 -3.3536081D-08 -2.5188875D-12 -7.1061541D-16 -3.5287520D-19  1.9792983D-22  2.3979046D-25
 271    3-1.91636D-01  0.0002133279 -3.3581576D-08 -2.5360682D-12 -7.2109243D-16 -3.4557124D-19  2.0773718D-22  2.2710463D-25
 271    4-1.89932D-01  0.0002127901 -3.3642720D-08 -2.5593622D-12 -7.3471189D-16 -3.3530311D-19  2.1994866D-22  2.0874713D-25
 271    5-1.87807D-01  0.0002121165 -3.3719945D-08 -2.5890815D-12 -7.5113993D-16 -3.2168483D-19  2.3369096D-22  1.8347897D-25
 271    6-1.85267D-01  0.0002113061 -3.3813806D-08 -2.6255912D-12 -7.6992567D-16 -3.0433710D-19  2.4771489D-22  1.4982156D-25
 271    7-1.82315D-01  0.0002103577 -3.3924995D-08 -2.6692898D-12 -7.9048760D-16 -2.8297060D-19  2.6029305D-22  1.0608372D-25
 271    8-1.78958D-01  0.0002092701 -3.4054346D-08 -2.7205838D-12 -8.1211248D-16 -2.5750948D-19  2.6911577D-22  5.0486177D-26
 271    9-1.75202D-01  0.0002080414 -3.4202851D-08 -2.7798588D-12 -8.3397365D-16 -2.2825478D-19  2.7118803D-22 -1.8684686D-26
 271   10-1.71055D-01  0.0002066700 -3.4371662D-08 -2.8474465D-12 -8.5518292D-16 -1.9609970D-19  2.6276861D-22 -1.0276984D-25
 271   11-1.66525D-01  0.0002051534 -3.4562097D-08 -2.9235967D-12 -8.7489356D-16 -1.6279093D-19  2.3935165D-22 -2.0241292D-25
 271   12-1.61621D-01  0.0002034894 -3.4775641D-08 -3.0084606D-12 -8.9247210D-16 -1.3123019D-19  1.9578347D-22 -3.1700766D-25
 271   13-1.56354D-01  0.0002016749 -3.5013942D-08 -3.1021015D-12 -9.0776125D-16 -1.0578809D-19  1.2653395D-22 -4.4409624D-25
 271   14-1.50735D-01  0.0001997067 -3.5278811D-08 -3.2045547D-12 -9.2145086D-16 -9.2587464D-20  2.6215469D-23 -5.7861884D-25
 271   15-1.44776D-01  0.0001975812 -3.5572222D-08 -3.3159651D-12 -9.3556446D-16 -9.9669560D-20 -1.0958637D-22 -7.1219964D-25
 271   16-1.38489D-01  0.0001952943 -3.5896337D-08 -3.4368369D-12 -9.5404867D-16 -1.3693820D-19 -2.8312767D-22 -8.3258101D-25
 271   17-1.31891D-01  0.0001928413 -3.6253572D-08 -3.5684330D-12 -9.8341869D-16 -2.1573201D-19 -4.9297563D-22 -9.2351639D-25
 271   18-1.24996D-01  0.0001902170 -3.6646725D-08 -3.7133563D-12 -1.0333668D-15 -3.4787034D-19 -7.3230044D-22 -9.6564093D-25
 271   19-1.17821D-01  0.0001874155 -3.7079216D-08 -3.8763254D-12 -1.1171766D-15 -5.4404012D-19 -9.8730056D-22 -9.3881976D-25
 271   20-1.10384D-01  0.0001844303 -3.7555488D-08 -4.0651247D-12 -1.2517346D-15 -8.1152113D-19 -1.2364731D-21 -8.2683616D-25
 272    0-1.51283D-01  0.0001894398 -3.3723400D-08 -2.7189422D-12 -6.2205130D-16 -3.9090761D-19 -5.7567587D-22 -2.3414477D-25
 272    1-1.50904D-01  0.0001893049 -3.3739729D-08 -2.7239344D-12 -6.2599480D-16 -3.9783475D-19 -5.7891668D-22 -2.2886969D-25
 272    2-1.50148D-01  0.0001890348 -3.3772476D-08 -2.7340150D-12 -6.3409200D-16 -4.1180560D-19 -5.8517418D-22 -2.1810090D-25
 272    3-1.49015D-01  0.0001886293 -3.3821826D-08 -2.7493836D-12 -6.4676290D-16 -4.3303226D-19 -5.9398704D-22 -2.0143922D-25
 272    4-1.47508D-01  0.0001880876 -3.3888062D-08 -2.7703633D-12 -6.6465790D-16 -4.6180388D-19 -6.0462435D-22 -1.7831393D-25
 272    5-1.45630D-01  0.0001874090 -3.3971577D-08 -2.7974236D-12 -6.8866098D-16 -4.9843505D-19 -6.1605696D-22 -1.4804954D-25
 272    6-1.43386D-01  0.0001865925 -3.4072888D-08 -2.8312184D-12 -7.1990620D-16 -5.4320096D-19 -6.2690400D-22 -1.0994385D-25
 272    7-1.40781D-01  0.0001856367 -3.4192661D-08 -2.8726324D-12 -7.5978285D-16 -5.9625034D-19 -6.3541586D-22 -6.3446705D-26
 272    8-1.37819D-01  0.0001845404 -3.4331739D-08 -2.9228370D-12 -8.0992980D-16 -6.5749330D-19 -6.3945383D-22 -8.3483224D-27
 272    9-1.34509D-01  0.0001833016 -3.4491186D-08 -2.9833568D-12 -8.7221047D-16 -7.2646766D-19 -6.3652309D-22  5.4958662D-26
 272   10-1.30856D-01  0.0001819183 -3.4672341D-08 -3.0561410D-12 -9.4865610D-16 -8.0219195D-19 -6.2391035D-22  1.2499939D-25
 272   11-1.26871D-01  0.0001803882 -3.4876888D-08 -3.1436371D-12 -1.0413731D-15 -8.8302345D-19 -5.9891492D-22  1.9876555D-25
 272   12-1.22562D-01  0.0001787087 -3.5106954D-08 -3.2488582D-12 -1.1524052D-15 -9.6656037D-19 -5.5929812D-22  2.7103053D-25
 272   13-1.17939D-01  0.0001768764 -3.5365213D-08 -3.3754344D-12 -1.2835523D-15 -1.0496439D-18 -5.0396721D-22  3.3370124D-25
 272   14-1.13014D-01  0.0001748879 -3.5655022D-08 -3.5276352D-12 -1.4361628D-15 -1.1285469D-18 -4.3400192D-22  3.7501959D-25
 272   15-1.07800D-01  0.0001727389 -3.5980575D-08 -3.7103554D-12 -1.6109454D-15 -1.1994798D-18 -3.5398655D-22  3.7926518D-25
 272   16-1.02309D-01  0.0001704246 -3.6347065D-08 -3.9290574D-12 -1.8078741D-15 -1.2595521D-18 -2.7372021D-22  3.2662462D-25
 272   17-9.65570D-02  0.0001679390 -3.6760868D-08 -4.1896896D-12 -2.0263320D-15 -1.3083642D-18 -2.1007983D-22  1.9413000D-25
 272   18-9.05590D-02  0.0001652756 -3.7229727D-08 -4.4986247D-12 -2.2656886D-15 -1.3503718D-18 -1.8880058D-22 -4.2323313D-26
 272   19-8.43326D-02  0.0001624261 -3.7762947D-08 -4.8627238D-12 -2.5265875D-15 -1.3980714D-18 -2.4567158D-22 -4.0463778D-25
 272   20-7.78963D-02  0.0001593811 -3.8371634D-08 -5.2897060D-12 -2.8132665D-15 -1.4759336D-18 -4.2670484D-22 -9.0874327D-25
 273    0-1.15942D-01  0.0001663557 -3.3824713D-08 -3.2474010D-12 -1.3673652D-15 -5.5930932D-19  6.6050570D-23 -1.3255677D-25
 273    1-1.15609D-01  0.0001662204 -3.3844231D-08 -3.2583623D-12 -1.3729545D-15 -5.5852732D-19  6.4131061D-23 -1.4192871D-25
 273    2-1.14945D-01  0.0001659495 -3.3883463D-08 -3.2804193D-12 -1.3841115D-15 -5.5703994D-19  5.9893186D-23 -1.6087357D-25
 273    3-1.13950D-01  0.0001655425 -3.3942811D-08 -3.3138377D-12 -1.4007900D-15 -5.5501161D-19  5.2530345D-23 -1.8978335D-25
 273    4-1.12628D-01  0.0001649988 -3.4022884D-08 -3.3590177D-12 -1.4229437D-15 -5.5276261D-19  4.0804144D-23 -2.2913650D-25
 273    5-1.10981D-01  0.0001643173 -3.4124513D-08 -3.4164875D-12 -1.4505291D-15 -5.5083150D-19  2.3011908D-23 -2.7937838D-25
 273    6-1.09015D-01  0.0001634969 -3.4248770D-08 -3.4869055D-12 -1.4835469D-15 -5.5007945D-19 -3.0280600D-24 -3.4080339D-25
 273    7-1.06732D-01  0.0001625358 -3.4396980D-08 -3.5710629D-12 -1.5220962D-15 -5.5183719D-19 -3.9976266D-23 -4.1324481D-25
 273    8-1.04141D-01  0.0001614324 -3.4570751D-08 -3.6698940D-12 -1.5664588D-15 -5.5804427D-19 -9.0893430D-23 -4.9587801D-25
 273    9-1.01246D-01  0.0001601842 -3.4772003D-08 -3.7844996D-12 -1.6172303D-15 -5.7144371D-19 -1.5914197D-22 -5.8691007D-25
 273   10-9.80563D-02  0.0001587887 -3.5003001D-08 -3.9161927D-12 -1.6755007D-15 -5.9574420D-19 -2.4812898D-22 -6.8335751D-25
 273   11-9.45799D-02  0.0001572428 -3.5266400D-08 -4.0665787D-12 -1.7430978D-15 -6.3578162D-19 -3.6101951D-22 -7.8102371D-25
 273   12-9.08264D-02  0.0001555429 -3.5565307D-08 -4.2376874D-12 -1.8229008D-15 -6.9760824D-19 -5.0029671D-22 -8.7465444D-25
 273   13-8.68064D-02  0.0001536848 -3.5903367D-08 -4.4321751D-12 -1.9192145D-15 -7.8849103D-19 -6.6743729D-22 -9.5906383D-25
 273   14-8.25315D-02  0.0001516636 -3.6284877D-08 -4.6536229D-12 -2.0382044D-15 -9.1682941D-19 -8.6273942D-22 -1.0307287D-24
 273   15-7.80144D-02  0.0001494737 -3.6714968D-08 -4.9069543D-12 -2.1883654D-15 -1.0920041D-18 -1.0857145D-21 -1.0907337D-24
 273   16-7.32690D-02  0.0001471086 -3.7199857D-08 -5.1989993D-12 -2.3810301D-15 -1.3243287D-18 -1.3365172D-21 -1.1491697D-24
 273   17-6.83105D-02  0.0001445606 -3.7747218D-08 -5.5392337D-12 -2.6309465D-15 -1.6254588D-18 -1.6189479D-21 -1.2303127D-24
 273   18-6.31555D-02  0.0001418208 -3.8366714D-08 -5.9407405D-12 -2.9570615D-15 -2.0097897D-18 -1.9458880D-21 -1.3797225D-24
 273   19-5.78221D-02  0.0001388785 -3.9070744D-08 -6.4214750D-12 -3.3838362D-15 -2.4978127D-18 -2.3479475D-21 -1.6730975D-24
 273   20-5.23299D-02  0.0001357211 -3.9875498D-08 -7.0060176D-12 -3.9437615D-15 -3.1229165D-18 -2.8871121D-21 -2.2308419D-24
 274    0-8.71747D-02  0.0001447717 -3.4228326D-08 -3.9232554D-12 -1.5447069D-15 -8.5994362D-19 -5.8615906D-22 -1.2765614D-25
 274    1-8.68853D-02  0.0001446347 -3.4251902D-08 -3.9356475D-12 -1.5533419D-15 -8.6698995D-19 -5.8796953D-22 -1.3114906D-25
 274    2-8.63073D-02  0.0001443605 -3.4299279D-08 -3.9606413D-12 -1.5708260D-15 -8.8114899D-19 -5.9174141D-22 -1.3876810D-25
 274    3-8.54424D-02  0.0001439485 -3.4370912D-08 -3.9986599D-12 -1.5975779D-15 -9.0255709D-19 -5.9784710D-22 -1.5183403D-25
 274    4-8.42930D-02  0.0001433978 -3.4467498D-08 -4.0503662D-12 -1.6342569D-15 -9.3146595D-19 -6.0689997D-22 -1.7211885D-25
 274    5-8.28625D-02  0.0001427072 -3.4589999D-08 -4.1166802D-12 -1.6817470D-15 -9.6826168D-19 -6.1996817D-22 -2.0214870D-25
 274    6-8.11550D-02  0.0001418753 -3.4739670D-08 -4.1988199D-12 -1.7411946D-15 -1.0135521D-18 -6.3869761D-22 -2.4493843D-25
 274    7-7.91756D-02  0.0001409001 -3.4918096D-08 -4.2983487D-12 -1.8140456D-15 -1.0682877D-18 -6.6550483D-22 -3.0378060D-25
 274    8-7.69301D-02  0.0001397793 -3.5127248D-08 -4.4172378D-12 -1.9021108D-15 -1.1339453D-18 -7.0381008D-22 -3.8208047D-25
 274    9-7.44255D-02  0.0001385104 -3.5369543D-08 -4.5579472D-12 -2.0076689D-15 -1.2127781D-18 -7.5816909D-22 -4.8279927D-25
 274   10-7.16695D-02  0.0001370901 -3.5647937D-08 -4.7235361D-12 -2.1336398D-15 -1.3081555D-18 -8.3438220D-22 -6.0812313D-25
 274   11-6.86708D-02  0.0001355146 -3.5966029D-08 -4.9178107D-12 -2.2838346D-15 -1.4249750D-18 -9.3950796D-22 -7.5930730D-25
 274   12-6.54392D-02  0.0001337796 -3.6328206D-08 -5.1455357D-12 -2.4633374D-15 -1.5701536D-18 -1.0818479D-21 -9.3738942D-25
 274   13-6.19856D-02  0.0001318800 -3.6739833D-08 -5.4127330D-12 -2.6790359D-15 -1.7531970D-18 -1.2711343D-21 -1.1454920D-24
 274   14-5.83219D-02  0.0001298096 -3.7207502D-08 -5.7271138D-12 -2.9403576D-15 -1.9869269D-18 -1.5194869D-21 -1.3940059D-24
 274   15-5.44613D-02  0.0001275613 -3.7739376D-08 -6.0987009D-12 -3.2602975D-15 -2.2886679D-18 -1.8441953D-21 -1.7096365D-24
 274   16-5.04181D-02  0.0001251268 -3.8345662D-08 -6.5407292D-12 -3.6568871D-15 -2.6824239D-18 -2.2737693D-21 -2.1486684D-24
 274   17-4.62084D-02  0.0001224961 -3.9039283D-08 -7.0709682D-12 -4.1554864D-15 -3.2032996D-18 -2.8590460D-21 -2.8115999D-24
 274   18-4.18495D-02  0.0001196569 -3.9836830D-08 -7.7137172D-12 -4.7926295D-15 -3.9058892D-18 -3.6899024D-21 -3.8504920D-24
 274   19-3.73605D-02  0.0001165948 -4.0759982D-08 -8.5029500D-12 -5.6227629D-15 -4.8787074D-18 -4.9141431D-21 -5.4471187D-24
 274   20-3.27625D-02  0.0001132917 -4.1837638D-08 -9.4874615D-12 -6.7298148D-15 -6.2650528D-18 -6.7447044D-21 -7.7180622D-24
 275    0-6.41146D-02  0.0001245793 -3.4673200D-08 -4.6036729D-12 -2.0971516D-15 -1.3337313D-18 -7.9916222D-22 -1.2278759D-25
 275    1-6.38655D-02  0.0001244406 -3.4700873D-08 -4.6205036D-12 -2.1105375D-15 -1.3433343D-18 -8.0094616D-22 -1.3204371D-25
 275    2-6.33683D-02  0.0001241627 -3.4756522D-08 -4.6544896D-12 -2.1376018D-15 -1.3626069D-18 -8.0491274D-22 -1.5257069D-25
 275    3-6.26246D-02  0.0001237451 -3.4840768D-08 -4.7062844D-12 -2.1789102D-15 -1.3917049D-18 -8.1206717D-22 -1.8855342D-25
 275    4-6.16369D-02  0.0001231868 -3.4954562D-08 -4.7769085D-12 -2.2353614D-15 -1.4309619D-18 -8.2419201D-22 -2.4635078D-25
 275    5-6.04085D-02  0.0001224863 -3.5099225D-08 -4.8677705D-12 -2.3081551D-15 -1.4809892D-18 -8.4442738D-22 -3.3475938D-25
 275    6-5.89437D-02  0.0001216418 -3.5276485D-08 -4.9807241D-12 -2.3988606D-15 -1.5429248D-18 -8.7782212D-22 -4.6474641D-25
 275    7-5.72477D-02  0.0001206511 -3.5488539D-08 -5.1181332D-12 -2.5094949D-15 -1.6188159D-18 -9.3211268D-22 -6.4878209D-25
 275    8-5.53264D-02  0.0001195114 -3.5738132D-08 -5.2829630D-12 -2.6426812D-15 -1.7122170D-18 -1.0183953D-21 -8.9859341D-25
 275    9-5.31868D-02  0.0001182197 -3.6028651D-08 -5.4789060D-12 -2.8019292D-15 -1.8290269D-18 -1.1515648D-21 -1.2215284D-24
 275   10-5.08368D-02  0.0001167719 -3.6364259D-08 -5.7105679D-12 -2.9921107D-15 -1.9785586D-18 -1.3497562D-21 -1.6133059D-24
 275   11-4.82855D-02  0.0001151634 -3.6750061D-08 -5.9837514D-12 -3.2201941D-15 -2.1746130D-18 -1.6318874D-21 -2.0469009D-24
 275   12-4.55429D-02  0.0001133889 -3.7192329D-08 -6.3058920D-12 -3.4962927D-15 -2.4361299D-18 -2.0116624D-21 -2.4553532D-24
 275   13-4.26200D-02  0.0001114419 -3.7698812D-08 -6.6867226D-12 -3.8349529D-15 -2.7863353D-18 -2.4856642D-21 -2.7074978D-24
 275   14-3.95293D-02  0.0001093146 -3.8279172D-08 -7.1392333D-12 -4.2563673D-15 -3.2485610D-18 -3.0122601D-21 -2.5744860D-24
 275   15-3.62845D-02  0.0001069981 -3.8945603D-08 -7.6809350D-12 -4.7866408D-15 -3.8355034D-18 -3.4768565D-21 -1.6849905D-24
 275   16-3.29007D-02  0.0001044814 -3.9713695D-08 -8.3352429D-12 -5.4552740D-15 -4.5268560D-18 -3.6374697D-21  5.3717945D-25
 275   17-2.93946D-02  0.0001017511 -4.0603583D-08 -9.1323422D-12 -6.2863238D-15 -5.2274719D-18 -3.0412749D-21  4.9729728D-24
 275   18-2.57846D-02  0.0000987909 -4.1641285D-08 -1.0107972D-11 -7.2769847D-15 -5.6940086D-18 -8.9352946D-22  1.3020828D-23
 275   19-2.20913D-02  0.0000955807 -4.2859845D-08 -1.1296909D-11 -8.3532585D-15 -5.4098122D-18  4.1821076D-21  2.7270794D-23
 275   20-1.83374D-02  0.0000920954 -4.4299223D-08 -1.2714915D-11 -9.2846697D-15 -3.3574673D-18  1.4758814D-20  5.4184501D-23
 276    0-4.59646D-02  0.0001058080 -3.5080047D-08 -5.3069612D-12 -2.6297029D-15 -1.9601877D-18 -1.2397663D-21  2.5427640D-24
 276    1-4.57531D-02  0.0001056676 -3.5111952D-08 -5.3280777D-12 -2.6493808D-15 -1.9748584D-18 -1.2033480D-21  2.6663312D-24
 276    2-4.53310D-02  0.0001053864 -3.5176144D-08 -5.3707885D-12 -2.6891754D-15 -2.0028471D-18 -1.1252367D-21  2.9186304D-24
 276    3-4.47000D-02  0.0001049637 -3.5273404D-08 -5.4360519D-12 -2.7498391D-15 -2.0410762D-18 -9.9472129D-22  3.3090244D-24
 276    4-4.38625D-02  0.0001043983 -3.5404936D-08 -5.5253641D-12 -2.8323854D-15 -2.0841960D-18 -7.9461406D-22  3.8523911D-24
 276    5-4.28221D-02  0.0001036885 -3.5572417D-08 -5.6407604D-12 -2.9376638D-15 -2.1233951D-18 -5.0064638D-22  4.5670642D-24
 276    6-4.15829D-02  0.0001028323 -3.5778060D-08 -5.7848439D-12 -3.0658908D-15 -2.1449128D-18 -8.0081999D-23  5.4749300D-24
 276    7-4.01503D-02  0.0001018271 -3.6024689D-08 -5.9607419D-12 -3.2157752D-15 -2.1279189D-18  5.0958991D-22  6.6004753D-24
 276    8-3.85303D-02  0.0001006697 -3.6315832D-08 -6.1719559D-12 -3.3831684D-15 -2.0417279D-18  1.3220951D-21  7.9701668D-24
 276    9-3.67301D-02  0.0000993562 -3.6655814D-08 -6.4220036D-12 -3.5590112D-15 -1.8422854D-18  2.4236245D-21  9.6118848D-24
 276   10-3.47577D-02  0.0000978822 -3.7049823D-08 -6.7137116D-12 -3.7263350D-15 -1.4678737D-18  3.8939614D-21  1.1556888D-23
 276   11-3.26223D-02  0.0000962421 -3.7503906D-08 -7.0479428D-12 -3.8560240D-15 -8.3414666D-19  5.8274890D-21  1.3849650D-23
 276   12-3.03342D-02  0.0000944295 -3.8024804D-08 -7.4214666D-12 -3.9010501D-15  1.7143716D-19  8.3359892D-21  1.6586692D-23
 276   13-2.79048D-02  0.0000924369 -3.8619498D-08 -7.8235872D-12 -3.7889854D-15  1.6959039D-18  1.1562972D-20  2.0058232D-23
 276   14-2.53470D-02  0.0000902554 -3.9294246D-08 -8.2310961D-12 -3.4126841D-15  3.9310100D-18  1.5747017D-20  2.5203814D-23
 276   15-2.26750D-02  0.0000878751 -4.0052828D-08 -8.6011378D-12 -2.6185414D-15  7.1441662D-18  2.1462458D-20  3.4936470D-23
 276   16-1.99043D-02  0.0000852848 -4.0893665D-08 -8.8616215D-12 -1.1874310D-15  1.1797243D-17  3.0410345D-20  5.7459505D-23
 276   17-1.70522D-02  0.0000824726 -4.1805532D-08 -8.8981234D-12  1.2164931D-15  1.8978637D-17  4.7649395D-20  1.1261467D-22
 276   18-1.41378D-02  0.0000794266 -4.2761796D-08 -8.5311551D-12  5.2248086D-15  3.1780505D-17  8.6634644D-20  2.3589839D-22
 276   19-1.11819D-02  0.0000761355 -4.3713089D-08 -7.4540275D-12  1.2372739D-14  5.8971502D-17  1.7582966D-19  4.3981445D-22
 276   20-8.20697D-03  0.0000725885 -4.4575668D-08 -5.0262600D-12  2.6856773D-14  1.2238232D-16  3.4672959D-19  4.6849575D-22
 277    0-3.19749D-02  0.0000885568 -3.5175238D-08 -5.2047975D-12 -6.3591206D-17  5.3594885D-18  8.4227315D-21  7.2433135D-24
 277    1-3.17980D-02  0.0000884160 -3.5206489D-08 -5.2052483D-12 -1.0505590D-17  5.4572127D-18  8.5100411D-21  7.3891604D-24
 277    2-3.14449D-02  0.0000881341 -3.5268996D-08 -5.2048882D-12  9.8433079D-17  5.6552590D-18  8.6891889D-21  7.7119618D-24
 277    3-3.09173D-02  0.0000877103 -3.5362735D-08 -5.2010645D-12  2.6895927D-16  5.9591059D-18  8.9708350D-21  8.2843905D-24
 277    4-3.02179D-02  0.0000871435 -3.5487566D-08 -5.1895747D-12  5.0970761D-16  6.3773662D-18  9.3778687D-21  9.2526329D-24
 277    5-2.93500D-02  0.0000864321 -3.5643112D-08 -5.1642912D-12  8.3272587D-16  6.9233224D-18  9.9559682D-21  1.0888734D-23
 277    6-2.83180D-02  0.0000855744 -3.5828568D-08 -5.1167597D-12  1.2537429D-15  7.6180252D-18  1.0798680D-20  1.3695586D-23
 277    7-2.71270D-02  0.0000845681 -3.6042438D-08 -5.0356569D-12  1.7929235D-15  8.4981994D-18  1.2098018D-20  1.8586158D-23
 277    8-2.57832D-02  0.0000834108 -3.6282189D-08 -4.9061530D-12  2.4764853D-15  9.6351489D-18  1.4246543D-20  2.7170113D-23
 277    9-2.42935D-02  0.0000820997 -3.6543820D-08 -4.7091269D-12  3.3409477D-15  1.1178433D-17  1.8033505D-20  4.2146265D-23
 277   10-2.26662D-02  0.0000806318 -3.6821347D-08 -4.4200083D-12  4.4443240D-15  1.3452850D-17  2.4998110D-20  6.7633175D-23
 277   11-2.09102D-02  0.0000790044 -3.7106258D-08 -4.0064276D-12  5.8947656D-15  1.7164717D-17  3.7995650D-20  1.0869077D-22
 277   12-1.90355D-02  0.0000772146 -3.7386956D-08 -3.4222038D-12  7.9200782D-15  2.3814650D-17  6.1897124D-20  1.6765194D-22
 277   13-1.70533D-02  0.0000752597 -3.7648119D-08 -2.5910517D-12  1.1025279D-14  3.6453962D-17  1.0378187D-19  2.3067967D-22
 277   14-1.49756D-02  0.0000731368 -3.7869391D-08 -1.3643448D-12  1.6320818D-14  6.0879903D-17  1.7026261D-19  2.2862035D-22
 277   15-1.28157D-02  0.0000708420 -3.8021417D-08  5.7932305D-13  2.6127715D-14  1.0700186D-16  2.5531274D-19 -6.0294909D-23
 277   16-1.05878D-02  0.0000683676 -3.8053798D-08  3.9473666D-12  4.4873035D-14  1.8886235D-16  3.0415208D-19 -1.2091755D-21
 277   17-8.30748D-03  0.0000656979 -3.7864085D-08  1.0211713D-11  7.9788731D-14  3.1920991D-16  1.3469467D-19 -4.4217899D-21
 277   18-5.99142D-03  0.0000628008 -3.7231365D-08  2.2078579D-11  1.3950265D-13  4.9255271D-16 -6.6052620D-19 -1.1566882D-20
 277   19-3.65735D-03  0.0000596258 -3.5700253D-08  4.3492067D-11  2.2634242D-13  6.5932373D-16 -2.6256911D-18 -2.4265713D-20
 277   20-1.31972D-03  0.0000561889 -3.2340172D-08  7.7305870D-11  3.1640698D-13  7.1293814D-16 -5.6296345D-18 -4.2270931D-20
 278    0-2.14047D-02  0.0000733191 -3.2943323D-08  2.4003654D-13  1.0739959D-14  3.7879585D-17  1.0748725D-19  1.1564249D-22
 278    1-2.12582D-02  0.0000731866 -3.2945872D-08  3.0729011D-13  1.1032107D-14  3.9406998D-17  1.1102020D-19  1.1053671D-22
 278    2-2.09659D-02  0.0000729216 -3.2950296D-08  4.4675495D-13  1.1653470D-14  4.2643924D-17  1.1822851D-19  9.8024117D-23
 278    3-2.05296D-02  0.0000725236 -3.2955203D-08  6.6935943D-13  1.2685555D-14  4.7985197D-17  1.2933626D-19  7.2535817D-23
 278    4-1.99515D-02  0.0000719925 -3.2958404D-08  9.9479189D-13  1.4272020D-14  5.6085853D-17  1.4446739D-19  2.3489482D-23
 278    5-1.92348D-02  0.0000713274 -3.2956697D-08  1.4564235D-12  1.6647702D-14  6.7944310D-17  1.6325617D-19 -6.8452302D-23
 278    6-1.83836D-02  0.0000705276 -3.2945451D-08  2.1102118D-12  2.0184595D-14  8.5000686D-17  1.8401919D-19 -2.3777203D-22
 278    7-1.74025D-02  0.0000695917 -3.2917749D-08  3.0499224D-12  2.5458515D-14  1.0922738D-16  2.0210317D-19 -5.4487759D-22
 278    8-1.62974D-02  0.0000685176 -3.2862630D-08  4.4318856D-12  3.3333229D-14  1.4315933D-16  2.0683831D-19 -1.0938131D-21
 278    9-1.50745D-02  0.0000673019 -3.2761810D-08  6.5141869D-12  4.5052131D-14  1.8968572D-16  1.7618061D-19 -2.0571258D-21
 278   10-1.37413D-02  0.0000659394 -3.2583433D-08  9.7117827D-12  6.2268747D-14  2.5143204D-16  6.8885782D-20 -3.7079203D-21
 278   11-1.23058D-02  0.0000644218 -3.2271525D-08  1.4664211D-11  8.6903366D-14  3.2934031D-16 -1.8458620D-19 -6.4441256D-21
 278   12-1.07772D-02  0.0000627374 -3.1728307D-08  2.2287563D-11  1.2052304D-13  4.2049249D-16 -6.8319402D-19 -1.0783298D-20
 278   13-9.16498D-03  0.0000608725 -3.0787737D-08  3.3734703D-11  1.6290130D-13  5.1555461D-16 -1.5296346D-18 -1.7294913D-20
 278   14-7.47879D-03  0.0000588271 -2.9167829D-08  5.0072239D-11  2.0909583D-13  5.9667749D-16 -2.7360520D-18 -2.6454853D-20
 278   15-5.72394D-03  0.0000566956 -2.6328599D-08  7.1043616D-11  2.4342467D-13  6.3075031D-16 -3.9978494D-18 -3.8026020D-20
 278   16-3.87513D-03  0.0000551966 -2.0568160D-08  8.8510403D-11  2.1472467D-13  5.4303894D-16 -4.0125208D-18 -4.6183500D-20
 279    0-1.34238D-02  0.0000605212 -2.6172669D-08  3.7149937D-11  1.5264240D-13  4.6931012D-16 -1.6281640D-18 -1.7966199D-20
 279    1-1.33021D-02  0.0000603934 -2.6063668D-08  3.8117069D-11  1.5498814D-13  4.7416037D-16 -1.6873200D-18 -1.8475906D-20
 279    2-1.30594D-02  0.0000601378 -2.5835335D-08  4.0094930D-11  1.5957787D-13  4.8355022D-16 -1.8062095D-18 -1.9517881D-20
 279    3-1.26969D-02  0.0000597552 -2.5464458D-08  4.3165142D-11  1.6617899D-13  4.9664748D-16 -1.9876633D-18 -2.1132298D-20
 279    4-1.22166D-02  0.0000592482 -2.4913143D-08  4.7428353D-11  1.7426159D-13  5.1216458D-16 -2.2295930D-18 -2.3374423D-20
 279    5-1.16207D-02  0.0000586245 -2.4119950D-08  5.2970206D-11  1.8276995D-13  5.2759961D-16 -2.5209301D-18 -2.6279344D-20
 279    6-1.09113D-02  0.0000579052 -2.2984251D-08  5.9764373D-11  1.8962634D-13  5.3831743D-16 -2.8272607D-18 -2.9789054D-20
 279    7-1.00892D-02  0.0000571485 -2.1328274D-08  6.7395897D-11  1.9065981D-13  5.3649718D-16 -3.0608354D-18 -3.3583690D-20
 279    8-9.14942D-03  0.0000565247 -1.8765113D-08  7.4267485D-11  1.7675884D-13  5.0569711D-16 -3.0165539D-18 -3.6407626D-20
 279    9-8.05800D-03  0.0000566695 -1.4029251D-08  7.4606508D-11  1.2263801D-13  3.8517461D-16 -2.1509968D-18 -3.2788458D-20


==> anc/SupplementaryMaterial/RovibStructure/levels_Su_Rb85.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 85)-Rb( 85)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0    -78.4390  0.0026647403 -5.5310441D-09 -1.5634688D-14 -1.3885448D-19 -1.4781742D-24 -1.8352510D-29 -2.5562174D-34
   0    1    -78.4337  0.0026647182 -5.5311379D-09 -1.5635798D-14 -1.3886926D-19 -1.4783945D-24 -1.8356089D-29 -2.5568233D-34
   0    2    -78.4230  0.0026646739 -5.5313255D-09 -1.5638021D-14 -1.3889884D-19 -1.4788351D-24 -1.8363250D-29 -2.5580357D-34
   0    3    -78.4070  0.0026646075 -5.5316070D-09 -1.5641355D-14 -1.3894321D-19 -1.4794964D-24 -1.8373998D-29 -2.5598555D-34
   0    4    -78.3857  0.0026645190 -5.5319825D-09 -1.5645802D-14 -1.3900241D-19 -1.4803787D-24 -1.8388340D-29 -2.5622834D-34
   0    5    -78.3591  0.0026644084 -5.5324519D-09 -1.5651363D-14 -1.3907645D-19 -1.4814825D-24 -1.8406286D-29 -2.5653224D-34
   0    6    -78.3271  0.0026642756 -5.5330155D-09 -1.5658041D-14 -1.3916538D-19 -1.4828086D-24 -1.8427850D-29 -2.5689738D-34
   0    7    -78.2898  0.0026641207 -5.5336733D-09 -1.5665837D-14 -1.3926923D-19 -1.4843575D-24 -1.8453047D-29 -2.5732413D-34
   0    8    -78.2472  0.0026639436 -5.5344255D-09 -1.5674754D-14 -1.3938805D-19 -1.4861304D-24 -1.8481895D-29 -2.5781280D-34
   0    9    -78.1992  0.0026637443 -5.5352722D-09 -1.5684795D-14 -1.3952189D-19 -1.4881282D-24 -1.8514414D-29 -2.5836369D-34
   0   10    -78.1459  0.0026635229 -5.5362136D-09 -1.5695963D-14 -1.3967082D-19 -1.4903521D-24 -1.8550628D-29 -2.5897730D-34
   1    0    -74.7779  0.0026258909 -5.6877588D-09 -1.7284798D-14 -1.6149953D-19 -1.8594878D-24 -2.4108249D-29 -2.9162995D-34
   1    1    -74.7727  0.0026258681 -5.6878625D-09 -1.7286090D-14 -1.6151812D-19 -1.8597771D-24 -2.4112332D-29 -2.9169953D-34
   1    2    -74.7622  0.0026258226 -5.6880700D-09 -1.7288674D-14 -1.6155532D-19 -1.8603560D-24 -2.4120503D-29 -2.9183878D-34
   1    3    -74.7464  0.0026257544 -5.6883812D-09 -1.7292552D-14 -1.6161115D-19 -1.8612245D-24 -2.4132764D-29 -2.9204791D-34
   1    4    -74.7254  0.0026256634 -5.6887963D-09 -1.7297725D-14 -1.6168562D-19 -1.8623833D-24 -2.4149126D-29 -2.9232717D-34
   1    5    -74.6992  0.0026255496 -5.6893153D-09 -1.7304194D-14 -1.6177877D-19 -1.8638328D-24 -2.4169601D-29 -2.9267698D-34
   1    6    -74.6677  0.0026254130 -5.6899384D-09 -1.7311962D-14 -1.6189066D-19 -1.8655740D-24 -2.4194202D-29 -2.9309758D-34
   1    7    -74.6309  0.0026252537 -5.6906657D-09 -1.7321032D-14 -1.6202132D-19 -1.8676074D-24 -2.4222953D-29 -2.9359018D-34
   1    8    -74.5889  0.0026250716 -5.6914974D-09 -1.7331406D-14 -1.6217082D-19 -1.8699344D-24 -2.4255865D-29 -2.9415468D-34
   1    9    -74.5417  0.0026248667 -5.6924336D-09 -1.7343088D-14 -1.6233923D-19 -1.8725561D-24 -2.4292968D-29 -2.9479214D-34
   1   10    -74.4892  0.0026246390 -5.6934745D-09 -1.7356083D-14 -1.6252663D-19 -1.8754737D-24 -2.4334289D-29 -2.9550365D-34
   2    0    -71.2209  0.0025865275 -5.8533179D-09 -1.9156112D-14 -1.8580668D-19 -2.0994700D-24 -3.1412537D-29 -6.0305668D-34
   2    1    -71.2157  0.0025865041 -5.8534328D-09 -1.9157598D-14 -1.8582768D-19 -2.0998471D-24 -3.1420970D-29 -6.0316634D-34
   2    2    -71.2054  0.0025864572 -5.8536627D-09 -1.9160572D-14 -1.8586968D-19 -2.1006014D-24 -3.1437865D-29 -6.0338844D-34
   2    3    -71.1898  0.0025863870 -5.8540077D-09 -1.9165034D-14 -1.8593271D-19 -2.1017336D-24 -3.1463218D-29 -6.0372161D-34
   2    4    -71.1692  0.0025862933 -5.8544677D-09 -1.9170985D-14 -1.8601681D-19 -2.1032447D-24 -3.1497031D-29 -6.0416423D-34
   2    5    -71.1433  0.0025861762 -5.8550429D-09 -1.9178428D-14 -1.8612202D-19 -2.1051358D-24 -3.1539345D-29 -6.0471949D-34
   2    6    -71.1123  0.0025860357 -5.8557335D-09 -1.9187364D-14 -1.8624840D-19 -2.1074084D-24 -3.1590169D-29 -6.0538525D-34
   2    7    -71.0761  0.0025858717 -5.8565396D-09 -1.9197799D-14 -1.8639601D-19 -2.1100645D-24 -3.1649530D-29 -6.0616171D-34
   2    8    -71.0347  0.0025856843 -5.8574614D-09 -1.9209733D-14 -1.8656494D-19 -2.1131061D-24 -3.1717478D-29 -6.0705059D-34
   2    9    -70.9881  0.0025854734 -5.8584991D-09 -1.9223173D-14 -1.8675527D-19 -2.1165357D-24 -3.1794028D-29 -6.0804995D-34
   2   10    -70.9364  0.0025852391 -5.8596529D-09 -1.9238122D-14 -1.8696712D-19 -2.1203562D-24 -3.1879227D-29 -6.0915993D-34
   3    0    -67.7678  0.0025466258 -6.0264885D-09 -2.1075084D-14 -2.1774455D-19 -2.7103765D-24 -3.2485196D-29 -5.7622994D-34
   3    1    -67.7627  0.0025466017 -6.0266150D-09 -2.1076826D-14 -2.1777166D-19 -2.7107663D-24 -3.2493275D-29 -5.7653031D-34
   3    2    -67.7525  0.0025465534 -6.0268679D-09 -2.1080311D-14 -2.1782588D-19 -2.7115464D-24 -3.2509411D-29 -5.7712678D-34
   3    3    -67.7372  0.0025464811 -6.0272474D-09 -2.1085539D-14 -2.1790724D-19 -2.7127171D-24 -3.2533680D-29 -5.7802557D-34
   3    4    -67.7168  0.0025463847 -6.0277535D-09 -2.1092514D-14 -2.1801578D-19 -2.7142795D-24 -3.2566078D-29 -5.7922245D-34
   3    5    -67.6914  0.0025462641 -6.0283865D-09 -2.1101237D-14 -2.1815154D-19 -2.7162347D-24 -3.2606674D-29 -5.8071852D-34
   3    6    -67.6608  0.0025461194 -6.0291463D-09 -2.1111713D-14 -2.1831459D-19 -2.7185841D-24 -3.2655537D-29 -5.8251653D-34
   3    7    -67.6252  0.0025459506 -6.0300332D-09 -2.1123944D-14 -2.1850499D-19 -2.7213298D-24 -3.2712711D-29 -5.8461259D-34
   3    8    -67.5844  0.0025457576 -6.0310475D-09 -2.1137935D-14 -2.1872282D-19 -2.7244732D-24 -3.2778338D-29 -5.8701504D-34
   3    9    -67.5386  0.0025455405 -6.0321894D-09 -2.1153692D-14 -2.1896818D-19 -2.7280173D-24 -3.2852470D-29 -5.8971711D-34
   3   10    -67.4877  0.0025452992 -6.0334591D-09 -2.1171220D-14 -2.1924118D-19 -2.7319645D-24 -3.2935245D-29 -5.9272314D-34
   4    0    -64.4183  0.0025062036 -6.2094886D-09 -2.3191204D-14 -2.4714595D-19 -3.4561383D-24 -4.8609996D-29  2.9844133D-35
   4    1    -64.4133  0.0025061787 -6.2096277D-09 -2.3193181D-14 -2.4718051D-19 -3.4567216D-24 -4.8609571D-29  2.9795696D-35
   4    2    -64.4033  0.0025061291 -6.2099061D-09 -2.3197136D-14 -2.4724965D-19 -3.4578883D-24 -4.8608752D-29  2.9692018D-35
   4    3    -64.3882  0.0025060545 -6.2103237D-09 -2.3203072D-14 -2.4735342D-19 -3.4596383D-24 -4.8607491D-29  2.9539138D-35
   4    4    -64.3682  0.0025059552 -6.2108807D-09 -2.3210989D-14 -2.4749185D-19 -3.4619711D-24 -4.8605871D-29  2.9315182D-35
   4    5    -64.3431  0.0025058309 -6.2115771D-09 -2.3220892D-14 -2.4766502D-19 -3.4648876D-24 -4.8603817D-29  2.9037820D-35
   4    6    -64.3131  0.0025056819 -6.2124133D-09 -2.3232785D-14 -2.4787302D-19 -3.4683870D-24 -4.8601390D-29  2.8684828D-35
   4    7    -64.2780  0.0025055079 -6.2133894D-09 -2.3246673D-14 -2.4811595D-19 -3.4724695D-24 -4.8598607D-29  2.8250272D-35
   4    8    -64.2379  0.0025053091 -6.2145056D-09 -2.3262561D-14 -2.4839393D-19 -3.4771348D-24 -4.8595457D-29  2.7726343D-35
   4    9    -64.1928  0.0025050853 -6.2157622D-09 -2.3280457D-14 -2.4870711D-19 -3.4823829D-24 -4.8592009D-29  2.7095663D-35
   4   10    -64.1427  0.0025048366 -6.2171597D-09 -2.3300367D-14 -2.4905564D-19 -3.4882137D-24 -4.8588265D-29  2.6349082D-35
   5    0    -61.1723  0.0024652625 -6.4015625D-09 -2.5597822D-14 -2.7580953D-19 -3.4165815D-24 -8.3582882D-29 -2.6893867D-33
   5    1    -61.1674  0.0024652369 -6.4017161D-09 -2.5600029D-14 -2.7584370D-19 -3.4175850D-24 -8.3620520D-29 -2.6891476D-33
   5    2    -61.1575  0.0024651856 -6.4020234D-09 -2.5604443D-14 -2.7591207D-19 -3.4195927D-24 -8.3695810D-29 -2.6886766D-33
   5    3    -61.1427  0.0024651088 -6.4024843D-09 -2.5611066D-14 -2.7601470D-19 -3.4226079D-24 -8.3808707D-29 -2.6879570D-33
   5    4    -61.1230  0.0024650064 -6.4030991D-09 -2.5619901D-14 -2.7615169D-19 -3.4266338D-24 -8.3959232D-29 -2.6870014D-33
   5    5    -61.0983  0.0024648783 -6.4038678D-09 -2.5630950D-14 -2.7632315D-19 -3.4316774D-24 -8.4147247D-29 -2.6857597D-33
   5    6    -61.0688  0.0024647246 -6.4047908D-09 -2.5644219D-14 -2.7652923D-19 -3.4377441D-24 -8.4372814D-29 -2.6842556D-33
   5    7    -61.0342  0.0024645453 -6.4058682D-09 -2.5659711D-14 -2.7677012D-19 -3.4448422D-24 -8.4635790D-29 -2.6824555D-33
   5    8    -60.9948  0.0024643402 -6.4071003D-09 -2.5677433D-14 -2.7704603D-19 -3.4529818D-24 -8.4936115D-29 -2.6803359D-33
   5    9    -60.9505  0.0024641096 -6.4084874D-09 -2.5697392D-14 -2.7735722D-19 -3.4621732D-24 -8.5273663D-29 -2.6778794D-33
   5   10    -60.9012  0.0024638532 -6.4100299D-09 -2.5719594D-14 -2.7770394D-19 -3.4724287D-24 -8.5648364D-29 -2.6750537D-33
   6    0    -58.0293  0.0024237969 -6.6003653D-09 -2.8058947D-14 -3.3083563D-19 -4.6506608D-24 -3.5509622D-29 -6.2079414D-34
   6    1    -58.0245  0.0024237705 -6.6005336D-09 -2.8061594D-14 -3.3088214D-19 -4.6510869D-24 -3.5518333D-29 -6.2277074D-34
   6    2    -58.0148  0.0024237177 -6.6008704D-09 -2.8066888D-14 -3.3097517D-19 -4.6519396D-24 -3.5535836D-29 -6.2671984D-34
   6    3    -58.0002  0.0024236385 -6.6013757D-09 -2.8074833D-14 -3.3111474D-19 -4.6532189D-24 -3.5562325D-29 -6.3266452D-34
   6    4    -57.9808  0.0024235329 -6.6020496D-09 -2.8085432D-14 -3.3130091D-19 -4.6549271D-24 -3.5597946D-29 -6.4057234D-34
   6    5    -57.9566  0.0024234008 -6.6028924D-09 -2.8098689D-14 -3.3153371D-19 -4.6570641D-24 -3.5643149D-29 -6.5048910D-34
   6    6    -57.9275  0.0024232423 -6.6039042D-09 -2.8114609D-14 -3.3181321D-19 -4.6596321D-24 -3.5698302D-29 -6.6241614D-34
   6    7    -57.8936  0.0024230574 -6.6050854D-09 -2.8133200D-14 -3.3213949D-19 -4.6626337D-24 -3.5763859D-29 -6.7633819D-34
   6    8    -57.8548  0.0024228460 -6.6064363D-09 -2.8154469D-14 -3.3251264D-19 -4.6660709D-24 -3.5840509D-29 -6.9230163D-34
   6    9    -57.8112  0.0024226082 -6.6079573D-09 -2.8178425D-14 -3.3293276D-19 -4.6699470D-24 -3.5928856D-29 -7.1029574D-34
   6   10    -57.7628  0.0024223438 -6.6096488D-09 -2.8205078D-14 -3.3339997D-19 -4.6742637D-24 -3.6029703D-29 -7.3037749D-34
   7    0    -54.9888  0.0023818209 -6.8101119D-09 -3.0758758D-14 -3.6832802D-19 -5.7036982D-24 -8.9409655D-29  1.1504026D-33
   7    1    -54.9841  0.0023817936 -6.8102964D-09 -3.0761705D-14 -3.6838506D-19 -5.7047711D-24 -8.9393565D-29  1.1509403D-33
   7    2    -54.9745  0.0023817392 -6.8106656D-09 -3.0767600D-14 -3.6849918D-19 -5.7069169D-24 -8.9361231D-29  1.1520250D-33
   7    3    -54.9602  0.0023816574 -6.8112195D-09 -3.0776446D-14 -3.6867044D-19 -5.7101327D-24 -8.9312871D-29  1.1535753D-33
   7    4    -54.9412  0.0023815484 -6.8119583D-09 -3.0788247D-14 -3.6889893D-19 -5.7144181D-24 -8.9248250D-29  1.1556223D-33
   7    5    -54.9174  0.0023814122 -6.8128821D-09 -3.0803009D-14 -3.6918478D-19 -5.7197701D-24 -8.9167300D-29  1.1581286D-33
   7    6    -54.8888  0.0023812487 -6.8139914D-09 -3.0820738D-14 -3.6952816D-19 -5.7261876D-24 -8.9069762D-29  1.1610982D-33
   7    7    -54.8555  0.0023810579 -6.8152863D-09 -3.0841443D-14 -3.6992926D-19 -5.7336650D-24 -8.8955852D-29  1.1644096D-33
   7    8    -54.8174  0.0023808398 -6.8167672D-09 -3.0865133D-14 -3.7038829D-19 -5.7421974D-24 -8.8825274D-29  1.1680167D-33
   7    9    -54.7745  0.0023805943 -6.8184347D-09 -3.0891820D-14 -3.7090552D-19 -5.7517834D-24 -8.8677800D-29  1.1719280D-33
   7   10    -54.7269  0.0023803215 -6.8202891D-09 -3.0921515D-14 -3.7148123D-19 -5.7624145D-24 -8.8513491D-29  1.1759945D-33
   8    0    -52.0503  0.0023393407 -7.0289464D-09 -3.3680324D-14 -4.0395652D-19 -5.4979148D-24 -1.6153574D-28 -5.7152392D-33
   8    1    -52.0456  0.0023393125 -7.0291485D-09 -3.3683555D-14 -4.0401151D-19 -5.4998547D-24 -1.6161575D-28 -5.7123897D-33
   8    2    -52.0362  0.0023392563 -7.0295527D-09 -3.3690020D-14 -4.0412155D-19 -5.5037346D-24 -1.6177563D-28 -5.7067139D-33
   8    3    -52.0222  0.0023391719 -7.0301592D-09 -3.3699721D-14 -4.0428675D-19 -5.5095625D-24 -1.6201513D-28 -5.6981565D-33
   8    4    -52.0035  0.0023390595 -7.0309682D-09 -3.3712662D-14 -4.0450728D-19 -5.5173473D-24 -1.6233392D-28 -5.6866781D-33
   8    5    -51.9801  0.0023389188 -7.0319798D-09 -3.3728848D-14 -4.0478340D-19 -5.5270983D-24 -1.6273149D-28 -5.6722690D-33
   8    6    -51.9520  0.0023387500 -7.0331944D-09 -3.3748285D-14 -4.0511537D-19 -5.5388333D-24 -1.6320721D-28 -5.6547931D-33
   8    7    -51.9193  0.0023385531 -7.0346123D-09 -3.3770983D-14 -4.0550357D-19 -5.5525660D-24 -1.6376035D-28 -5.6342491D-33
   8    8    -51.8819  0.0023383280 -7.0362339D-09 -3.3796949D-14 -4.0594841D-19 -5.5683166D-24 -1.6439008D-28 -5.6105706D-33
   8    9    -51.8398  0.0023380746 -7.0380597D-09 -3.3826196D-14 -4.0645036D-19 -5.5861086D-24 -1.6509537D-28 -5.5836264D-33
   8   10    -51.7930  0.0023377931 -7.0400903D-09 -3.3858734D-14 -4.0700996D-19 -5.6059671D-24 -1.6587483D-28 -5.5532734D-33
   9    0    -49.2129  0.0022963746 -7.2538422D-09 -3.6621231D-14 -4.6920533D-19 -6.6331089D-24 -4.9870472D-29 -7.1724048D-33
   9    1    -49.2084  0.0022963456 -7.2540620D-09 -3.6624985D-14 -4.6927167D-19 -6.6337091D-24 -4.9970931D-29 -7.1839916D-33
   9    2    -49.1992  0.0022962876 -7.2545015D-09 -3.6632494D-14 -4.6940435D-19 -6.6349105D-24 -5.0172404D-29 -7.2072165D-33
   9    3    -49.1854  0.0022962005 -7.2551610D-09 -3.6643762D-14 -4.6960342D-19 -6.6367209D-24 -5.0475932D-29 -7.2420926D-33
   9    4    -49.1670  0.0022960844 -7.2560406D-09 -3.6658794D-14 -4.6986894D-19 -6.6391549D-24 -5.0882658D-29 -7.2885011D-33
   9    5    -49.1441  0.0022959393 -7.2571407D-09 -3.6677595D-14 -4.7020098D-19 -6.6422226D-24 -5.1394905D-29 -7.3466236D-33
   9    6    -49.1165  0.0022957651 -7.2584615D-09 -3.6700175D-14 -4.7059963D-19 -6.6459473D-24 -5.2014748D-29 -7.4162719D-33
   9    7    -49.0844  0.0022955618 -7.2600034D-09 -3.6726541D-14 -4.7106499D-19 -6.6503458D-24 -5.2745756D-29 -7.4977533D-33
   9    8    -49.0476  0.0022953295 -7.2617670D-09 -3.6756706D-14 -4.7159723D-19 -6.6554497D-24 -5.3590693D-29 -7.5908247D-33
   9    9    -49.0063  0.0022950680 -7.2637528D-09 -3.6790683D-14 -4.7219648D-19 -6.6612895D-24 -5.4553751D-29 -7.6955614D-33
   9   10    -48.9604  0.0022947774 -7.2659614D-09 -3.6828485D-14 -4.7286294D-19 -6.6679009D-24 -5.5639319D-29 -7.8119999D-33
  10    0    -46.4760  0.0022529590 -7.4862272D-09 -3.9652744D-14 -5.3026031D-19 -1.1466987D-23 -2.9241328D-28  3.0850955D-33
  10    1    -46.4715  0.0022529290 -7.4864652D-09 -3.9656987D-14 -5.3037499D-19 -1.1470495D-23 -2.9236992D-28  3.0922153D-33
  10    2    -46.4625  0.0022528692 -7.4869411D-09 -3.9665475D-14 -5.3060448D-19 -1.1477512D-23 -2.9228327D-28  3.1063463D-33
  10    3    -46.4490  0.0022527793 -7.4876552D-09 -3.9678213D-14 -5.3094896D-19 -1.1488031D-23 -2.9215235D-28  3.1275701D-33
  10    4    -46.4309  0.0022526595 -7.4886077D-09 -3.9695211D-14 -5.3140876D-19 -1.1502049D-23 -2.9197650D-28  3.1558423D-33
  10    5    -46.4084  0.0022525097 -7.4897988D-09 -3.9716479D-14 -5.3198430D-19 -1.1519564D-23 -2.9175423D-28  3.1913181D-33
  10    6    -46.3814  0.0022523299 -7.4912291D-09 -3.9742031D-14 -5.3267610D-19 -1.1540560D-23 -2.9148442D-28  3.2336956D-33
  10    7    -46.3498  0.0022521202 -7.4928989D-09 -3.9771883D-14 -5.3348480D-19 -1.1565030D-23 -2.9116501D-28  3.2831010D-33
  10    8    -46.3138  0.0022518804 -7.4948088D-09 -3.9806056D-14 -5.3441112D-19 -1.1592964D-23 -2.9079421D-28  3.3395089D-33
  10    9    -46.2733  0.0022516105 -7.4969593D-09 -3.9844571D-14 -5.3545590D-19 -1.1624349D-23 -2.9036939D-28  3.4029875D-33
  10   10    -46.2283  0.0022513106 -7.4993513D-09 -3.9887454D-14 -5.3662008D-19 -1.1659164D-23 -2.8988801D-28  3.4733407D-33
  11    0    -43.8383  0.0022091286 -7.7284078D-09 -4.3700799D-14 -6.4001245D-19 -1.2235787D-23 -1.1369270D-28  1.1913620D-32
  11    1    -43.8339  0.0022090977 -7.7286700D-09 -4.3705920D-14 -6.4013482D-19 -1.2237152D-23 -1.1352573D-28  1.1915200D-32
  11    2    -43.8251  0.0022090358 -7.7291946D-09 -4.3716164D-14 -6.4037958D-19 -1.2239872D-23 -1.1319200D-28  1.1918184D-32
  11    3    -43.8118  0.0022089431 -7.7299816D-09 -4.3731537D-14 -6.4074685D-19 -1.2243940D-23 -1.1269108D-28  1.1922484D-32
  11    4    -43.7941  0.0022088194 -7.7310314D-09 -4.3752049D-14 -6.4123671D-19 -1.2249331D-23 -1.1202344D-28  1.1927642D-32
  11    5    -43.7721  0.0022086648 -7.7323443D-09 -4.3777711D-14 -6.4184934D-19 -1.2256028D-23 -1.1118830D-28  1.1933666D-32
  11    6    -43.7456  0.0022084792 -7.7339209D-09 -4.3808537D-14 -6.4258495D-19 -1.2263998D-23 -1.1018553D-28  1.1940096D-32
  11    7    -43.7146  0.0022082626 -7.7357616D-09 -4.3844546D-14 -6.4344376D-19 -1.2273205D-23 -1.0901502D-28  1.1946408D-32
  11    8    -43.6793  0.0022080150 -7.7378671D-09 -4.3885758D-14 -6.4442603D-19 -1.2283605D-23 -1.0767677D-28  1.1952082D-32
  11    9    -43.6396  0.0022077364 -7.7402382D-09 -4.3932196D-14 -6.4553207D-19 -1.2295154D-23 -1.0617063D-28  1.1956598D-32
  11   10    -43.5954  0.0022074267 -7.7428757D-09 -4.3983888D-14 -6.4676222D-19 -1.2307793D-23 -1.0449640D-28  1.1959178D-32
  12    0    -41.2989  0.0021648535 -7.9871788D-09 -4.8195012D-14 -6.7717240D-19 -7.6133203D-24 -4.0130916D-28 -4.3153477D-32
  12    1    -41.2946  0.0021648216 -7.9874680D-09 -4.8200430D-14 -6.7724856D-19 -7.6181391D-24 -4.0191317D-28 -4.3148629D-32
  12    2    -41.2859  0.0021647577 -7.9880464D-09 -4.8211267D-14 -6.7740102D-19 -7.6277996D-24 -4.0312122D-28 -4.3138724D-32
  12    3    -41.2729  0.0021646618 -7.9889144D-09 -4.8227527D-14 -6.7763007D-19 -7.6423437D-24 -4.0493279D-28 -4.3123517D-32
  12    4    -41.2556  0.0021645340 -7.9900721D-09 -4.8249216D-14 -6.7793616D-19 -7.6618396D-24 -4.0734697D-28 -4.3102286D-32
  12    5    -41.2340  0.0021643741 -7.9915200D-09 -4.8276341D-14 -6.7831986D-19 -7.6863714D-24 -4.1036323D-28 -4.3074648D-32
  12    6    -41.2080  0.0021641823 -7.9932585D-09 -4.8308912D-14 -6.7878193D-19 -7.7160479D-24 -4.1398002D-28 -4.3039633D-32
  12    7    -41.1777  0.0021639585 -7.9952883D-09 -4.8346939D-14 -6.7932329D-19 -7.7510007D-24 -4.1819562D-28 -4.2996188D-32
  12    8    -41.1431  0.0021637026 -7.9976100D-09 -4.8390435D-14 -6.7994497D-19 -7.7913785D-24 -4.2300837D-28 -4.2943314D-32
  12    9    -41.1041  0.0021634146 -8.0002244D-09 -4.8439417D-14 -6.8064827D-19 -7.8373548D-24 -4.2841524D-28 -4.2879604D-32
  12   10    -41.0609  0.0021630946 -8.0031324D-09 -4.8493900D-14 -6.8143459D-19 -7.8891260D-24 -4.3441297D-28 -4.2803425D-32
  13    0    -38.8567  0.0021201171 -8.2538484D-09 -5.2081500D-14 -7.8778581D-19 -1.5535181D-23 -1.0075067D-28  1.6278042D-33
  13    1    -38.8525  0.0021200841 -8.2541609D-09 -5.2087803D-14 -7.8794115D-19 -1.5536388D-23 -1.0072864D-28  1.5851127D-33
  13    2    -38.8440  0.0021200181 -8.2547860D-09 -5.2100413D-14 -7.8825192D-19 -1.5538806D-23 -1.0068520D-28  1.4999686D-33
  13    3    -38.8313  0.0021199190 -8.2557240D-09 -5.2119337D-14 -7.8871813D-19 -1.5542431D-23 -1.0062490D-28  1.3720033D-33
  13    4    -38.8143  0.0021197869 -8.2569752D-09 -5.2144585D-14 -7.8933992D-19 -1.5547260D-23 -1.0055260D-28  1.2007601D-33
  13    5    -38.7931  0.0021196218 -8.2585400D-09 -5.2176175D-14 -7.9011744D-19 -1.5553288D-23 -1.0047636D-28  9.8536368D-34
  13    6    -38.7677  0.0021194235 -8.2604190D-09 -5.2214123D-14 -7.9105085D-19 -1.5560521D-23 -1.0040453D-28  7.2583361D-34
  13    7    -38.7380  0.0021191922 -8.2626129D-09 -5.2258452D-14 -7.9214039D-19 -1.5568952D-23 -1.0034793D-28  4.2115445D-34
  13    8    -38.7041  0.0021189278 -8.2651226D-09 -5.2309189D-14 -7.9338629D-19 -1.5578583D-23 -1.0032059D-28  7.0249559D-35
  13    9    -38.6660  0.0021186302 -8.2679488D-09 -5.2366363D-14 -7.9478885D-19 -1.5589419D-23 -1.0033686D-28 -3.2754583D-34
  13   10    -38.6236  0.0021182994 -8.2710927D-09 -5.2430009D-14 -7.9634840D-19 -1.5601466D-23 -1.0041385D-28 -7.7336413D-34
  14    0    -36.5107  0.0020749694 -8.5295557D-09 -5.6585875D-14 -8.9763276D-19 -2.1882089D-23 -6.8728486D-28 -2.6006132D-33
  14    1    -36.5065  0.0020749353 -8.5298952D-09 -5.6593057D-14 -8.9785161D-19 -2.1890343D-23 -6.8732048D-28 -2.5687789D-33
  14    2    -36.4982  0.0020748671 -8.5305744D-09 -5.6607426D-14 -8.9828957D-19 -2.1906834D-23 -6.8739223D-28 -2.5062588D-33
  14    3    -36.4858  0.0020747647 -8.5315935D-09 -5.6628993D-14 -8.9894716D-19 -2.1931589D-23 -6.8749520D-28 -2.4113508D-33
  14    4    -36.4692  0.0020746282 -8.5329530D-09 -5.6657773D-14 -8.9982507D-19 -2.1964588D-23 -6.8762703D-28 -2.2850154D-33
  14    5    -36.4485  0.0020744575 -8.5346533D-09 -5.6693788D-14 -9.0092435D-19 -2.2005856D-23 -6.8778055D-28 -2.1255423D-33
  14    6    -36.4236  0.0020742527 -8.5366950D-09 -5.6737065D-14 -9.0224619D-19 -2.2055378D-23 -6.8795131D-28 -1.9340103D-33
  14    7    -36.3945  0.0020740136 -8.5390790D-09 -5.6787634D-14 -9.0379208D-19 -2.2113171D-23 -6.8813044D-28 -1.7091328D-33
  14    8    -36.3613  0.0020737403 -8.5418062D-09 -5.6845533D-14 -9.0556378D-19 -2.2179245D-23 -6.8830679D-28 -1.4493446D-33
  14    9    -36.3240  0.0020734328 -8.5448776D-09 -5.6910806D-14 -9.0756326D-19 -2.2253589D-23 -6.8847123D-28 -1.1553869D-33
  14   10    -36.2826  0.0020730909 -8.5482945D-09 -5.6983500D-14 -9.0979276D-19 -2.2336218D-23 -6.8860943D-28 -8.2536145D-34
  15    0    -34.2596  0.0020294341 -8.8179769D-09 -6.2286787D-14 -1.0822940D-18 -2.4194206D-23 -1.8159754D-29  4.7409127D-32
  15    1    -34.2555  0.0020293988 -8.8183506D-09 -6.2295446D-14 -1.0825360D-18 -2.4194423D-23 -1.7496036D-29  4.7376967D-32
  15    2    -34.2474  0.0020293283 -8.8190983D-09 -6.2312771D-14 -1.0830198D-18 -2.4194821D-23 -1.6171092D-29  4.7311165D-32
  15    3    -34.2352  0.0020292225 -8.8202202D-09 -6.2338772D-14 -1.0837457D-18 -2.4195372D-23 -1.4186060D-29  4.7212218D-32
  15    4    -34.2190  0.0020290813 -8.8217167D-09 -6.2373467D-14 -1.0847135D-18 -2.4195991D-23 -1.1545479D-29  4.7078197D-32
  15    5    -34.1987  0.0020289049 -8.8235886D-09 -6.2416880D-14 -1.0859233D-18 -2.4196583D-23 -8.2562858D-30  4.6906515D-32
  15    6    -34.1743  0.0020286931 -8.8258365D-09 -6.2469039D-14 -1.0873752D-18 -2.4197036D-23 -4.3247604D-30  4.6695711D-32
  15    7    -34.1459  0.0020284459 -8.8284615D-09 -6.2529980D-14 -1.0890690D-18 -2.4197203D-23  2.3867047D-31  4.6442231D-32
  15    8    -34.1135  0.0020281633 -8.8314646D-09 -6.2599742D-14 -1.0910047D-18 -2.4196940D-23  5.4240159D-30  4.6144343D-32
  15    9    -34.0770  0.0020278454 -8.8348471D-09 -6.2678373D-14 -1.0931824D-18 -2.4196034D-23  1.1216296D-29  4.5796009D-32
  15   10    -34.0364  0.0020274919 -8.8386104D-09 -6.2765924D-14 -1.0956020D-18 -2.4194308D-23  1.7599799D-29  4.5394802D-32
  16    0    -32.1021  0.0019834890 -9.1258210D-09 -6.8435165D-14 -1.1124060D-18 -1.7048981D-23 -1.3330789D-27 -1.1212658D-31
  16    1    -32.0981  0.0019834525 -9.1262316D-09 -6.8444065D-14 -1.1125765D-18 -1.7064986D-23 -1.3346484D-27 -1.1206355D-31
  16    2    -32.0902  0.0019833794 -9.1270531D-09 -6.8461869D-14 -1.1129182D-18 -1.7097051D-23 -1.3377844D-27 -1.1193655D-31
  16    3    -32.0783  0.0019832699 -9.1282856D-09 -6.8488585D-14 -1.1134318D-18 -1.7145300D-23 -1.3424816D-27 -1.1174395D-31
  16    4    -32.0624  0.0019831238 -9.1299298D-09 -6.8524226D-14 -1.1141189D-18 -1.7209886D-23 -1.3487316D-27 -1.1148424D-31
  16    5    -32.0426  0.0019829412 -9.1319862D-09 -6.8568808D-14 -1.1149814D-18 -1.7291044D-23 -1.3565242D-27 -1.1115463D-31
  16    6    -32.0188  0.0019827220 -9.1344556D-09 -6.8622352D-14 -1.1160218D-18 -1.7389054D-23 -1.3658438D-27 -1.1075154D-31
  16    7    -31.9910  0.0019824662 -9.1373391D-09 -6.8684883D-14 -1.1172431D-18 -1.7504238D-23 -1.3766752D-27 -1.1027197D-31
  16    8    -31.9593  0.0019821738 -9.1406377D-09 -6.8756432D-14 -1.1186487D-18 -1.7636985D-23 -1.3889936D-27 -1.0971024D-31
  16    9    -31.9236  0.0019818446 -9.1443527D-09 -6.8837032D-14 -1.1202428D-18 -1.7787753D-23 -1.4027756D-27 -1.0906044D-31
  16   10    -31.8840  0.0019814788 -9.1484856D-09 -6.8926723D-14 -1.1220301D-18 -1.7956995D-23 -1.4179934D-27 -1.0831943D-31
  17    0    -30.0369  0.0019371347 -9.4414662D-09 -7.4032934D-14 -1.3186708D-18 -3.2276291D-23 -6.2167287D-28  7.1582648D-33
  17    1    -30.0331  0.0019370969 -9.4419104D-09 -7.4043484D-14 -1.3189936D-18 -3.2283750D-23 -6.2157359D-28  7.0840134D-33
  17    2    -30.0253  0.0019370214 -9.4427991D-09 -7.4064593D-14 -1.3196395D-18 -3.2298667D-23 -6.2137684D-28  6.9353486D-33
  17    3    -30.0137  0.0019369081 -9.4441325D-09 -7.4096276D-14 -1.3206088D-18 -3.2321032D-23 -6.2109065D-28  6.7105991D-33
  17    4    -29.9982  0.0019367569 -9.4459113D-09 -7.4138557D-14 -1.3219022D-18 -3.2350827D-23 -6.2072425D-28  6.4088012D-33
  17    5    -29.9788  0.0019365680 -9.4481363D-09 -7.4191465D-14 -1.3235207D-18 -3.2388065D-23 -6.2028755D-28  6.0298939D-33
  17    6    -29.9556  0.0019363412 -9.4508083D-09 -7.4255041D-14 -1.3254653D-18 -3.2432711D-23 -6.1980081D-28  5.5699970D-33
  17    7    -29.9285  0.0019360765 -9.4539286D-09 -7.4329330D-14 -1.3277374D-18 -3.2484743D-23 -6.1928108D-28  5.0265247D-33
  17    8    -29.8975  0.0019357740 -9.4574984D-09 -7.4414389D-14 -1.3303386D-18 -3.2544171D-23 -6.1875312D-28  4.3983282D-33
  17    9    -29.8627  0.0019354334 -9.4615194D-09 -7.4510279D-14 -1.3332706D-18 -3.2610974D-23 -6.1824437D-28  3.6810400D-33
  17   10    -29.8240  0.0019350549 -9.4659932D-09 -7.4617071D-14 -1.3365354D-18 -3.2685131D-23 -6.1778553D-28  2.8711834D-33
  18    0    -28.0628  0.0018904229 -9.7688043D-09 -8.0864495D-14 -1.5412211D-18 -3.6695056D-23 -1.0074686D-27 -2.3302059D-32
  18    1    -28.0590  0.0018903839 -9.7692896D-09 -8.0876826D-14 -1.5415882D-18 -3.6707148D-23 -1.0077935D-27 -2.3173403D-32
  18    2    -28.0515  0.0018903057 -9.7702602D-09 -8.0901497D-14 -1.5423226D-18 -3.6731336D-23 -1.0084391D-27 -2.2917299D-32
  18    3    -28.0401  0.0018901885 -9.7717168D-09 -8.0938526D-14 -1.5434250D-18 -3.6767662D-23 -1.0093941D-27 -2.2529656D-32
  18    4    -28.0250  0.0018900321 -9.7736599D-09 -8.0987940D-14 -1.5448967D-18 -3.6816130D-23 -1.0106414D-27 -2.2011888D-32
  18    5    -28.0061  0.0018898366 -9.7760905D-09 -8.1049772D-14 -1.5467390D-18 -3.6876824D-23 -1.0121584D-27 -2.1357710D-32
  18    6    -27.9834  0.0018896019 -9.7790096D-09 -8.1124069D-14 -1.5489538D-18 -3.6949761D-23 -1.0139197D-27 -2.0568488D-32
  18    7    -27.9570  0.0018893281 -9.7824186D-09 -8.1210883D-14 -1.5515433D-18 -3.7035007D-23 -1.0158910D-27 -1.9639386D-32
  18    8    -27.9267  0.0018890150 -9.7863191D-09 -8.1310277D-14 -1.5545100D-18 -3.7132640D-23 -1.0180293D-27 -1.8564665D-32
  18    9    -27.8927  0.0018886626 -9.7907129D-09 -8.1422322D-14 -1.5578569D-18 -3.7242709D-23 -1.0202918D-27 -1.7342830D-32
  18   10    -27.8550  0.0018882709 -9.7956020D-09 -8.1547100D-14 -1.5615874D-18 -3.7365295D-23 -1.0226230D-27 -1.5967867D-32
  19    0    -26.1782  0.0018433667 -1.0112489D-08 -8.8538602D-14 -1.7489623D-18 -3.0404569D-23  1.0285873D-27 -2.8888304D-32
  19    1    -26.1745  0.0018433262 -1.0113020D-08 -8.8552595D-14 -1.7492663D-18 -3.0392237D-23  1.0281798D-27 -2.9292593D-32
  19    2    -26.1671  0.0018432453 -1.0114083D-08 -8.8580588D-14 -1.7498739D-18 -3.0367561D-23  1.0273475D-27 -3.0104071D-32
  19    3    -26.1561  0.0018431239 -1.0115678D-08 -8.8622596D-14 -1.7507843D-18 -3.0330604D-23  1.0260580D-27 -3.1321846D-32
  19    4    -26.1413  0.0018429621 -1.0117806D-08 -8.8678640D-14 -1.7519966D-18 -3.0281406D-23  1.0242591D-27 -3.2950187D-32
  19    5    -26.1229  0.0018427597 -1.0120467D-08 -8.8748750D-14 -1.7535091D-18 -3.0220008D-23  1.0218795D-27 -3.4996239D-32
  19    6    -26.1008  0.0018425168 -1.0123663D-08 -8.8832962D-14 -1.7553201D-18 -3.0146543D-23  1.0188368D-27 -3.7461085D-32
  19    7    -26.0750  0.0018422332 -1.0127396D-08 -8.8931319D-14 -1.7574274D-18 -3.0061125D-23  1.0150248D-27 -4.0351834D-32
  19    8    -26.0455  0.0018419091 -1.0131668D-08 -8.9043872D-14 -1.7598284D-18 -2.9963895D-23  1.0103183D-27 -4.3677677D-32
  19    9    -26.0124  0.0018415443 -1.0136480D-08 -8.9170676D-14 -1.7625203D-18 -2.9855095D-23  1.0045775D-27 -4.7442926D-32
  19   10    -25.9755  0.0018411387 -1.0141834D-08 -8.9311797D-14 -1.7654998D-18 -2.9734956D-23  9.9764333D-28 -5.1657220D-32
  20    0    -24.3815  0.0017959753 -1.0468658D-08 -9.5002098D-14 -1.7267452D-18 -4.5106410D-23 -3.5480324D-27 -1.5646044D-31
  20    1    -24.3779  0.0017959334 -1.0469228D-08 -9.5015914D-14 -1.7271965D-18 -4.5148978D-23 -3.5502249D-27 -1.5622152D-31
  20    2    -24.3708  0.0017958497 -1.0470369D-08 -9.5043556D-14 -1.7281003D-18 -4.5234260D-23 -3.5545921D-27 -1.5573358D-31
  20    3    -24.3600  0.0017957240 -1.0472080D-08 -9.5085047D-14 -1.7294593D-18 -4.5362327D-23 -3.5611161D-27 -1.5500275D-31
  20    4    -24.3456  0.0017955564 -1.0474362D-08 -9.5140418D-14 -1.7312772D-18 -4.5533480D-23 -3.5697686D-27 -1.5402145D-31
  20    5    -24.3277  0.0017953469 -1.0477218D-08 -9.5209715D-14 -1.7335592D-18 -4.5747986D-23 -3.5805084D-27 -1.5278800D-31
  20    6    -24.3061  0.0017950954 -1.0480647D-08 -9.5292992D-14 -1.7363119D-18 -4.6006243D-23 -3.5932795D-27 -1.5129341D-31
  20    7    -24.2810  0.0017948019 -1.0484651D-08 -9.5390316D-14 -1.7395429D-18 -4.6308686D-23 -3.6080217D-27 -1.4953440D-31
  20    8    -24.2523  0.0017944663 -1.0489233D-08 -9.5501766D-14 -1.7432615D-18 -4.6655870D-23 -3.6246520D-27 -1.4749677D-31
  20    9    -24.2200  0.0017940886 -1.0494393D-08 -9.5627432D-14 -1.7474782D-18 -4.7048328D-23 -3.6430939D-27 -1.4518038D-31
  20   10    -24.1841  0.0017936687 -1.0500135D-08 -9.5767419D-14 -1.7522049D-18 -4.7486714D-23 -3.6632367D-27 -1.4256957D-31
  21    0    -22.6712  0.0017483352 -1.0822558D-08 -1.0205181D-13 -2.1673250D-18 -8.1097631D-23 -1.9700667D-27  1.0276772D-31
  21    1    -22.6677  0.0017482919 -1.0823170D-08 -1.0206915D-13 -2.1681361D-18 -8.1121275D-23 -1.9686318D-27  1.0253329D-31
  21    2    -22.6607  0.0017482053 -1.0824395D-08 -1.0210385D-13 -2.1697590D-18 -8.1168472D-23 -1.9657657D-27  1.0205948D-31
  21    3    -22.6502  0.0017480754 -1.0826233D-08 -1.0215596D-13 -2.1721952D-18 -8.1239153D-23 -1.9614955D-27  1.0134626D-31
  21    4    -22.6362  0.0017479021 -1.0828686D-08 -1.0222552D-13 -2.1754466D-18 -8.1333163D-23 -1.9558465D-27  1.0038687D-31
  21    5    -22.6188  0.0017476855 -1.0831754D-08 -1.0231262D-13 -2.1795162D-18 -8.1450320D-23 -1.9488606D-27  9.9174795D-32
  21    6    -22.5978  0.0017474255 -1.0835439D-08 -1.0241735D-13 -2.1844074D-18 -8.1590352D-23 -1.9405932D-27  9.7697376D-32
  21    7    -22.5733  0.0017471221 -1.0839743D-08 -1.0253984D-13 -2.1901245D-18 -8.1752943D-23 -1.9311049D-27  9.5940759D-32
  21    8    -22.5454  0.0017467751 -1.0844668D-08 -1.0268022D-13 -2.1966721D-18 -8.1937836D-23 -1.9204717D-27  9.3899075D-32
  21    9    -22.5139  0.0017463846 -1.0850217D-08 -1.0283864D-13 -2.2040559D-18 -8.2144633D-23 -1.9087836D-27  9.1554922D-32
  21   10    -22.4790  0.0017459505 -1.0856393D-08 -1.0301530D-13 -2.2122818D-18 -8.2372907D-23 -1.8961569D-27  8.8881393D-32
  22    0    -21.0453  0.0017005173 -1.1191824D-08 -1.1253089D-13 -2.6477167D-18 -9.0438016D-23 -3.7917491D-27 -4.9282470D-32
  22    1    -21.0419  0.0017004726 -1.1192500D-08 -1.1255208D-13 -2.6486213D-18 -9.0483521D-23 -3.7924408D-27 -4.8900683D-32
  22    2    -21.0351  0.0017003830 -1.1193850D-08 -1.1259447D-13 -2.6504319D-18 -9.0574546D-23 -3.7938001D-27 -4.8132935D-32
  22    3    -21.0249  0.0017002487 -1.1195878D-08 -1.1265811D-13 -2.6531511D-18 -9.0711153D-23 -3.7957973D-27 -4.6979570D-32
  22    4    -21.0113  0.0017000695 -1.1198583D-08 -1.1274307D-13 -2.6567833D-18 -9.0893409D-23 -3.7983836D-27 -4.5441614D-32
  22    5    -20.9943  0.0016998455 -1.1201966D-08 -1.1284943D-13 -2.6613336D-18 -9.1121439D-23 -3.8014952D-27 -4.3510527D-32
  22    6    -20.9739  0.0016995766 -1.1206031D-08 -1.1297731D-13 -2.6668092D-18 -9.1395263D-23 -3.8050504D-27 -4.1198136D-32
  22    7    -20.9501  0.0016992628 -1.1210780D-08 -1.1312683D-13 -2.6732180D-18 -9.1715031D-23 -3.8089604D-27 -3.8501229D-32
  22    8    -20.9229  0.0016989040 -1.1216214D-08 -1.1329815D-13 -2.6805699D-18 -9.2080901D-23 -3.8131018D-27 -3.5412899D-32
  22    9    -20.8923  0.0016985001 -1.1222337D-08 -1.1349145D-13 -2.6888758D-18 -9.2492975D-23 -3.8173375D-27 -3.1930924D-32
  22   10    -20.8583  0.0016980510 -1.1229153D-08 -1.1370693D-13 -2.6981480D-18 -9.2951307D-23 -3.8215413D-27 -2.8071052D-32
  23    0    -19.5018  0.0016524903 -1.1591516D-08 -1.2559972D-13 -3.1735453D-18 -9.3048855D-23 -3.0642187D-27 -3.2888919D-31
  23    1    -19.4985  0.0016524439 -1.1592269D-08 -1.2562511D-13 -3.1744759D-18 -9.3085630D-23 -3.0688258D-27 -3.2914579D-31
  23    2    -19.4919  0.0016523512 -1.1593777D-08 -1.2567591D-13 -3.1763384D-18 -9.3159415D-23 -3.0780468D-27 -3.2964484D-31
  23    3    -19.4820  0.0016522120 -1.1596040D-08 -1.2575218D-13 -3.1791348D-18 -9.3270452D-23 -3.0919150D-27 -3.3038955D-31
  23    4    -19.4687  0.0016520265 -1.1599059D-08 -1.2585397D-13 -3.1828686D-18 -9.3419335D-23 -3.1104343D-27 -3.3134364D-31
  23    5    -19.4522  0.0016517944 -1.1602837D-08 -1.2598138D-13 -3.1875443D-18 -9.3606658D-23 -3.1336719D-27 -3.3250218D-31
  23    6    -19.4324  0.0016515159 -1.1607375D-08 -1.2613452D-13 -3.1931675D-18 -9.3833284D-23 -3.1616605D-27 -3.3383061D-31
  23    7    -19.4093  0.0016511908 -1.1612676D-08 -1.2631352D-13 -3.1997452D-18 -9.4100233D-23 -3.1944464D-27 -3.3529537D-31
  23    8    -19.3829  0.0016508191 -1.1618744D-08 -1.2651854D-13 -3.2072855D-18 -9.4408702D-23 -3.2320876D-27 -3.3685044D-31
  23    9    -19.3532  0.0016504007 -1.1625582D-08 -1.2674977D-13 -3.2157982D-18 -9.4760116D-23 -3.2746300D-27 -3.3843982D-31
  23   10    -19.3202  0.0016499356 -1.1633195D-08 -1.2700742D-13 -3.2252940D-18 -9.5155899D-23 -3.3221237D-27 -3.4002464D-31
  24    0    -18.0390  0.0016041839 -1.2027431D-08 -1.3995186D-13 -3.6719321D-18 -1.0494427D-22  1.4471256D-27  9.0455976D-31
  24    1    -18.0358  0.0016041358 -1.2028271D-08 -1.3998124D-13 -3.6729815D-18 -1.0492684D-22  1.4597971D-27  9.0457731D-31
  24    2    -18.0294  0.0016040396 -1.2029951D-08 -1.4004002D-13 -3.6750796D-18 -1.0489149D-22  1.4851187D-27  9.0457996D-31
  24    3    -18.0197  0.0016038952 -1.2032472D-08 -1.4012826D-13 -3.6782256D-18 -1.0483732D-22  1.5231107D-27  9.0454491D-31
  24    4    -18.0069  0.0016037027 -1.2035837D-08 -1.4024603D-13 -3.6824176D-18 -1.0476302D-22  1.5737632D-27  9.0442661D-31
  24    5    -17.9909  0.0016034619 -1.2040046D-08 -1.4039344D-13 -3.6876534D-18 -1.0466670D-22  1.6370687D-27  9.0414661D-31
  24    6    -17.9716  0.0016031729 -1.2045104D-08 -1.4057059D-13 -3.6939298D-18 -1.0454610D-22  1.7129890D-27  9.0361373D-31
  24    7    -17.9492  0.0016028355 -1.2051012D-08 -1.4077766D-13 -3.7012430D-18 -1.0439851D-22  1.8015090D-27  9.0273989D-31
  24    8    -17.9236  0.0016024498 -1.2057775D-08 -1.4101481D-13 -3.7095878D-18 -1.0422068D-22  1.9025402D-27  9.0137701D-31
  24    9    -17.8947  0.0016020156 -1.2065397D-08 -1.4128223D-13 -3.7189583D-18 -1.0400911D-22  2.0159927D-27  8.9940599D-31
  24   10    -17.8627  0.0016015328 -1.2073883D-08 -1.4158017D-13 -3.7293470D-18 -1.0375959D-22  2.1417175D-27  8.9663573D-31
  25    0    -16.6552  0.0015555490 -1.2494314D-08 -1.5310174D-13 -3.4307141D-18 -2.6514377D-23 -6.2851619D-27 -1.5652648D-30
  25    1    -16.6521  0.0015554990 -1.2495233D-08 -1.5312918D-13 -3.4309796D-18 -2.6589950D-23 -6.3070647D-27 -1.5645956D-30
  25    2    -16.6459  0.0015553991 -1.2497071D-08 -1.5318408D-13 -3.4315130D-18 -2.6741824D-23 -6.3508557D-27 -1.5632594D-30
  25    3    -16.6366  0.0015552491 -1.2499829D-08 -1.5326645D-13 -3.4323186D-18 -2.6971644D-23 -6.4164630D-27 -1.5611955D-30
  25    4    -16.6241  0.0015550491 -1.2503509D-08 -1.5337630D-13 -3.4334037D-18 -2.7281758D-23 -6.5038061D-27 -1.5583413D-30
  25    5    -16.6086  0.0015547989 -1.2508112D-08 -1.5351367D-13 -3.4347776D-18 -2.7675220D-23 -6.6127751D-27 -1.5546382D-30
  25    6    -16.5899  0.0015544987 -1.2513642D-08 -1.5367857D-13 -3.4364526D-18 -2.8156043D-23 -6.7431624D-27 -1.5499509D-30
  25    7    -16.5682  0.0015541482 -1.2520100D-08 -1.5387107D-13 -3.4384435D-18 -2.8728833D-23 -6.8947758D-27 -1.5441724D-30
  25    8    -16.5433  0.0015537475 -1.2527491D-08 -1.5409121D-13 -3.4407685D-18 -2.9399047D-23 -7.0673397D-27 -1.5371587D-30
  25    9    -16.5153  0.0015532963 -1.2535819D-08 -1.5433904D-13 -3.4434492D-18 -3.0172787D-23 -7.2604874D-27 -1.5287440D-30
  25   10    -16.4843  0.0015527947 -1.2545087D-08 -1.5461464D-13 -3.4465107D-18 -3.1056842D-23 -7.4738242D-27 -1.5187693D-30
  26    0    -15.3489  0.0015066496 -1.2950898D-08 -1.6051833D-13 -3.6010689D-18 -1.1939329D-22 -7.5097425D-27 -1.0630939D-30
  26    1    -15.3459  0.0015065978 -1.2951862D-08 -1.6054715D-13 -3.6022633D-18 -1.1948343D-22 -7.5246542D-27 -1.0669884D-30
  26    2    -15.3399  0.0015064942 -1.2953788D-08 -1.6060480D-13 -3.6046548D-18 -1.1966444D-22 -7.5546390D-27 -1.0747559D-30
  26    3    -15.3308  0.0015063388 -1.2956680D-08 -1.6069136D-13 -3.6082489D-18 -1.1993719D-22 -7.6000174D-27 -1.0864282D-30
  26    4    -15.3188  0.0015061314 -1.2960538D-08 -1.6080690D-13 -3.6130537D-18 -1.2030349D-22 -7.6612922D-27 -1.1020080D-30
  26    5    -15.3037  0.0015058722 -1.2965364D-08 -1.6095154D-13 -3.6190805D-18 -1.2076549D-22 -7.7391161D-27 -1.1215278D-30
  26    6    -15.2856  0.0015055609 -1.2971162D-08 -1.6112543D-13 -3.6263431D-18 -1.2132612D-22 -7.8343127D-27 -1.1449851D-30
  26    7    -15.2646  0.0015051976 -1.2977933D-08 -1.6132874D-13 -3.6348592D-18 -1.2198895D-22 -7.9478597D-27 -1.1724070D-30
  26    8    -15.2405  0.0015047822 -1.2985683D-08 -1.6156169D-13 -3.6446491D-18 -1.2275830D-22 -8.0809364D-27 -1.2038015D-30
  26    9    -15.2134  0.0015043146 -1.2994414D-08 -1.6182450D-13 -3.6557370D-18 -1.2363936D-22 -8.2348342D-27 -1.2391465D-30
  26   10    -15.1833  0.0015037946 -1.3004132D-08 -1.6211746D-13 -3.6681509D-18 -1.2463805D-22 -8.4110699D-27 -1.2784634D-30
  27    0    -14.1179  0.0014577040 -1.3384538D-08 -1.7022580D-13 -4.7887942D-18 -3.0975202D-22 -1.6827347D-26  2.8544230D-30
  27    1    -14.1150  0.0014576505 -1.3385559D-08 -1.7026412D-13 -4.7918928D-18 -3.0995372D-22 -1.6787304D-26  2.8652639D-30
  27    2    -14.1092  0.0014575434 -1.3387603D-08 -1.7034084D-13 -4.7980958D-18 -3.1035556D-22 -1.6706773D-26  2.8869312D-30
  27    3    -14.1005  0.0014573827 -1.3390670D-08 -1.7045611D-13 -4.8074155D-18 -3.1095491D-22 -1.6584834D-26  2.9194887D-30
  27    4    -14.0888  0.0014571684 -1.3394763D-08 -1.7061015D-13 -4.8198697D-18 -3.1174700D-22 -1.6420128D-26  2.9628694D-30
  27    5    -14.0742  0.0014569005 -1.3399884D-08 -1.7080325D-13 -4.8354815D-18 -3.1272597D-22 -1.6210834D-26  3.0171237D-30
  27    6    -14.0567  0.0014565788 -1.3406037D-08 -1.7103581D-13 -4.8542800D-18 -3.1388402D-22 -1.5954651D-26  3.0822466D-30
  27    7    -14.0364  0.0014562033 -1.3413227D-08 -1.7130826D-13 -4.8762985D-18 -3.1521137D-22 -1.5648879D-26  3.1581780D-30
  27    8    -14.0131  0.0014557740 -1.3421457D-08 -1.7162115D-13 -4.9015753D-18 -3.1669659D-22 -1.5290291D-26  3.2449303D-30
  27    9    -13.9869  0.0014552907 -1.3430734D-08 -1.7197510D-13 -4.9301518D-18 -3.1832562D-22 -1.4875300D-26  3.3423860D-30
  27   10    -13.9578  0.0014547532 -1.3441064D-08 -1.7237078D-13 -4.9620721D-18 -3.2008217D-22 -1.4399799D-26  3.4504606D-30
  28    0    -12.9600  0.0014088404 -1.3837735D-08 -1.9029479D-13 -5.8061251D-18  1.8810222D-23  3.8305563D-26 -3.3358588D-30
  28    1    -12.9572  0.0014087851 -1.3838877D-08 -1.9034124D-13 -5.8059347D-18  1.9269548D-23  3.8258691D-26 -3.3601890D-30
  28    2    -12.9515  0.0014086744 -1.3841161D-08 -1.9043413D-13 -5.8055401D-18  2.0186650D-23  3.8163910D-26 -3.4089317D-30
  28    3    -12.9431  0.0014085082 -1.3844590D-08 -1.9057345D-13 -5.8049140D-18  2.1557956D-23  3.8019214D-26 -3.4821476D-30
  28    4    -12.9318  0.0014082867 -1.3849166D-08 -1.9075920D-13 -5.8040151D-18  2.3378148D-23  3.7821470D-26 -3.5800127D-30
  28    5    -12.9177  0.0014080096 -1.3854893D-08 -1.9099133D-13 -5.8027896D-18  2.5639855D-23  3.7566563D-26 -3.7027235D-30
  28    6    -12.9008  0.0014076770 -1.3861773D-08 -1.9126983D-13 -5.8011705D-18  2.8333237D-23  3.7249350D-26 -3.8504587D-30
  28    7    -12.8811  0.0014072888 -1.3869813D-08 -1.9159464D-13 -5.7990782D-18  3.1446127D-23  3.6863533D-26 -4.0235226D-30
  28    8    -12.8586  0.0014068448 -1.3879019D-08 -1.9196570D-13 -5.7964218D-18  3.4962998D-23  3.6401798D-26 -4.2221076D-30
  28    9    -12.8333  0.0014063450 -1.3889396D-08 -1.9238292D-13 -5.7930993D-18  3.8865056D-23  3.5855678D-26 -4.4464916D-30
  28   10    -12.8052  0.0014057892 -1.3900953D-08 -1.9284621D-13 -5.7889982D-18  4.3129852D-23  3.5215644D-26 -4.6969053D-30
  29    0    -11.8726  0.0013600139 -1.4307017D-08 -1.9764045D-13 -4.4256061D-18 -3.4111188D-22 -8.7484342D-26 -1.7551890D-30
  29    1    -11.8699  0.0013599567 -1.4308203D-08 -1.9767587D-13 -4.4290226D-18 -3.4216186D-22 -8.7508680D-26 -1.7223240D-30
  29    2    -11.8645  0.0013598422 -1.4310575D-08 -1.9774679D-13 -4.4358868D-18 -3.4426268D-22 -8.7555972D-26 -1.6564403D-30
  29    3    -11.8563  0.0013596705 -1.4314136D-08 -1.9785337D-13 -4.4462618D-18 -3.4741591D-22 -8.7623474D-26 -1.5572682D-30
  29    4    -11.8454  0.0013594414 -1.4318886D-08 -1.9799588D-13 -4.4602427D-18 -3.5162386D-22 -8.7706968D-26 -1.4243457D-30
  29    5    -11.8318  0.0013591550 -1.4324828D-08 -1.9817464D-13 -4.4779555D-18 -3.5688924D-22 -8.7800824D-26 -1.2570687D-30
  29    6    -11.8155  0.0013588111 -1.4331967D-08 -1.9839010D-13 -4.4995587D-18 -3.6321439D-22 -8.7897931D-26 -1.0547903D-30
  29    7    -11.7965  0.0013584097 -1.4340304D-08 -1.9864279D-13 -4.5252425D-18 -3.7060187D-22 -8.7989636D-26 -8.1661041D-31
  29    8    -11.7748  0.0013579506 -1.4349846D-08 -1.9893336D-13 -4.5552288D-18 -3.7905288D-22 -8.8065733D-26 -5.4165367D-31
  29    9    -11.7503  0.0013574338 -1.4360597D-08 -1.9926258D-13 -4.5897721D-18 -3.8856702D-22 -8.8114316D-26 -2.2891361D-31
  29   10    -11.7232  0.0013568592 -1.4372564D-08 -1.9963133D-13 -4.6291565D-18 -3.9914154D-22 -8.8121809D-26  1.2266354D-31
  30    0    -10.8534  0.0013114213 -1.4741568D-08 -2.1576008D-13 -8.4381150D-18 -3.8871183D-22  7.5071885D-26  8.9943491D-30
  30    1    -10.8508  0.0013113623 -1.4742863D-08 -2.1582760D-13 -8.4419961D-18 -3.8781015D-22  7.5197509D-26  8.9600314D-30
  30    2    -10.8456  0.0013112444 -1.4745454D-08 -2.1596274D-13 -8.4497345D-18 -3.8600227D-22  7.5447442D-26  8.8909949D-30
  30    3    -10.8377  0.0013110674 -1.4749343D-08 -2.1616567D-13 -8.4612736D-18 -3.8327956D-22  7.5818669D-26  8.7866333D-30
  30    4    -10.8272  0.0013108314 -1.4754534D-08 -2.1643667D-13 -8.4765317D-18 -3.7962849D-22  7.6306793D-26  8.6458282D-30
  30    5    -10.8141  0.0013105362 -1.4761032D-08 -2.1677611D-13 -8.4953985D-18 -3.7503204D-22  7.6905747D-26  8.4671597D-30
  30    6    -10.7984  0.0013101818 -1.4768843D-08 -2.1718443D-13 -8.5177340D-18 -3.6946947D-22  7.7607879D-26  8.2489875D-30
  30    7    -10.7800  0.0013097682 -1.4777975D-08 -2.1766214D-13 -8.5433681D-18 -3.6291680D-22  7.8403590D-26  7.9891479D-30
  30    8    -10.7591  0.0013092951 -1.4788436D-08 -2.1820984D-13 -8.5720996D-18 -3.5534776D-22  7.9281444D-26  7.6853274D-30
  30    9    -10.7355  0.0013087625 -1.4800236D-08 -2.1882818D-13 -8.6036945D-18 -3.4673383D-22  8.0227799D-26  7.3347123D-30
  30   10    -10.7093  0.0013081703 -1.4813386D-08 -2.1951784D-13 -8.6378831D-18 -3.3704594D-22  8.1226751D-26  6.9344486D-30
  31    0     -9.8997  0.0012630743 -1.5233232D-08 -2.3699951D-13 -6.2928536D-18 -5.8199569D-23 -1.0358308D-25 -1.9343343D-29
  31    1     -9.8972  0.0012630134 -1.5234654D-08 -2.3704985D-13 -6.2934408D-18 -5.9444148D-23 -1.0385366D-25 -1.9306159D-29
  31    2     -9.8921  0.0012628915 -1.5237500D-08 -2.3715055D-13 -6.2946547D-18 -6.1943098D-23 -1.0439318D-25 -1.9231152D-29
  31    3     -9.8845  0.0012627086 -1.5241770D-08 -2.3730165D-13 -6.2965695D-18 -6.5715679D-23 -1.0519851D-25 -1.9117014D-29
  31    4     -9.8744  0.0012624647 -1.5247467D-08 -2.3750318D-13 -6.2992994D-18 -7.0790922D-23 -1.0626473D-25 -1.8961684D-29
  31    5     -9.8618  0.0012621597 -1.5254596D-08 -2.3775523D-13 -6.3029992D-18 -7.7206572D-23 -1.0758511D-25 -1.8762624D-29
  31    6     -9.8467  0.0012617935 -1.5263161D-08 -2.3805789D-13 -6.3078654D-18 -8.5009047D-23 -1.0915088D-25 -1.8516612D-29
  31    7     -9.8290  0.0012613660 -1.5273167D-08 -2.3841130D-13 -6.3141389D-18 -9.4253710D-23 -1.1095103D-25 -1.8219585D-29
  31    8     -9.8088  0.0012608770 -1.5284620D-08 -2.3881566D-13 -6.3221084D-18 -1.0500241D-22 -1.1297202D-25 -1.7867159D-29
  31    9     -9.7861  0.0012603266 -1.5297528D-08 -2.3927120D-13 -6.3321100D-18 -1.1732379D-22 -1.1519747D-25 -1.7454178D-29
  31   10     -9.7609  0.0012597144 -1.5311900D-08 -2.3977826D-13 -6.3445384D-18 -1.3129271D-22 -1.1760776D-25 -1.6974914D-29
  32    0     -9.0089  0.0012149752 -1.5702537D-08 -2.5167552D-13 -9.8876804D-18 -6.7207145D-22  7.5122559D-26  1.8187644D-29
  32    1     -9.0065  0.0012149124 -1.5704047D-08 -2.5175464D-13 -9.8943956D-18 -6.7116822D-22  7.5376742D-26  1.8122974D-29
  32    2     -9.0016  0.0012147868 -1.5707069D-08 -2.5191306D-13 -9.9078010D-18 -6.6935322D-22  7.5882385D-26  1.7992898D-29
  32    3     -8.9944  0.0012145983 -1.5711606D-08 -2.5215109D-13 -9.9278405D-18 -6.6660779D-22  7.6633902D-26  1.7795662D-29
  32    4     -8.9846  0.0012143468 -1.5717661D-08 -2.5246920D-13 -9.9544309D-18 -6.6290561D-22  7.7623031D-26  1.7529031D-29
  32    5     -8.9725  0.0012140324 -1.5725241D-08 -2.5286804D-13 -9.9874595D-18 -6.5821166D-22  7.8838231D-26  1.7189740D-29
  32    6     -8.9579  0.0012136549 -1.5734353D-08 -2.5334839D-13 -1.0026781D-17 -6.5248398D-22  8.0264818D-26  1.6774036D-29
  32    7     -8.9409  0.0012132142 -1.5745006D-08 -2.5391116D-13 -1.0072218D-17 -6.4567311D-22  8.1884399D-26  1.6277023D-29
  32    8     -8.9215  0.0012127101 -1.5757209D-08 -2.5455743D-13 -1.0123555D-17 -6.3772590D-22  8.3674892D-26  1.5693790D-29
  32    9     -8.8997  0.0012121426 -1.5770975D-08 -2.5528838D-13 -1.0180539D-17 -6.2858359D-22  8.5610002D-26  1.5018424D-29
  32   10     -8.8755  0.0012115115 -1.5786317D-08 -2.5610532D-13 -1.0242880D-17 -6.1818646D-22  8.7658711D-26  1.4244646D-29
  33    0     -8.1786  0.0011672245 -1.6202970D-08 -2.7628905D-13 -9.2461406D-18 -3.9122499D-22 -1.1345892D-25 -8.7066033D-30
  33    1     -8.1762  0.0011671597 -1.6204628D-08 -2.7636303D-13 -9.2500590D-18 -3.9258723D-22 -1.1358029D-25 -8.6303251D-30
  33    2     -8.1716  0.0011670301 -1.6207945D-08 -2.7651110D-13 -9.2579381D-18 -3.9531609D-22 -1.1381978D-25 -8.4773980D-30
  33    3     -8.1646  0.0011668355 -1.6212924D-08 -2.7673343D-13 -9.2698591D-18 -3.9941975D-22 -1.1417104D-25 -8.2472924D-30
  33    4     -8.1552  0.0011665761 -1.6219569D-08 -2.7703032D-13 -9.2859456D-18 -4.0491093D-22 -1.1462427D-25 -7.9386262D-30
  33    5     -8.1436  0.0011662516 -1.6227886D-08 -2.7740217D-13 -9.3063637D-18 -4.1180528D-22 -1.1516634D-25 -7.5500587D-30
  33    6     -8.1296  0.0011658620 -1.6237880D-08 -2.7784947D-13 -9.3313216D-18 -4.2011957D-22 -1.1578086D-25 -7.0804068D-30
  33    7     -8.1133  0.0011654072 -1.6249561D-08 -2.7837286D-13 -9.3610716D-18 -4.2987332D-22 -1.1644772D-25 -6.5277948D-30
  33    8     -8.0946  0.0011648870 -1.6262937D-08 -2.7897308D-13 -9.3959106D-18 -4.4108645D-22 -1.1714313D-25 -5.8902633D-30
  33    9     -8.0737  0.0011643013 -1.6278020D-08 -2.7965102D-13 -9.4361764D-18 -4.5377611D-22 -1.1783984D-25 -5.1663446D-30
  33   10     -8.0504  0.0011636498 -1.6294822D-08 -2.8040775D-13 -9.4822625D-18 -4.6795783D-22 -1.1850638D-25 -4.3545572D-30
  34    0     -7.4061  0.0011198234 -1.6705836D-08 -2.9885340D-13 -1.1801093D-17 -5.8539283D-22 -2.2537858D-27 -6.4228430D-30
  34    1     -7.4039  0.0011197565 -1.6707630D-08 -2.9894783D-13 -1.1806946D-17 -5.8542073D-22 -2.3440018D-27 -6.4622686D-30
  34    2     -7.3994  0.0011196228 -1.6711218D-08 -2.9913684D-13 -1.1818655D-17 -5.8547897D-22 -2.5259734D-27 -6.5410132D-30
  34    3     -7.3927  0.0011194223 -1.6716605D-08 -2.9942070D-13 -1.1836221D-17 -5.8557482D-22 -2.8032061D-27 -6.6584322D-30
  34    4     -7.3837  0.0011191548 -1.6723796D-08 -2.9979983D-13 -1.1859647D-17 -5.8571829D-22 -3.1804139D-27 -6.8134151D-30
  34    5     -7.3725  0.0011188202 -1.6732797D-08 -3.0027480D-13 -1.1888938D-17 -5.8592379D-22 -3.6640718D-27 -7.0046306D-30
  34    6     -7.3591  0.0011184185 -1.6743617D-08 -3.0084632D-13 -1.1924103D-17 -5.8620907D-22 -4.2619033D-27 -7.2303333D-30
  34    7     -7.3434  0.0011179495 -1.6756267D-08 -3.0151522D-13 -1.1965152D-17 -5.8659716D-22 -4.9831753D-27 -7.4884178D-30
  34    8     -7.3256  0.0011174130 -1.6770758D-08 -3.0228249D-13 -1.2012098D-17 -5.8711617D-22 -5.8381321D-27 -7.7759901D-30
  34    9     -7.3054  0.0011168090 -1.6787105D-08 -3.0314926D-13 -1.2064968D-17 -5.8780054D-22 -6.8377784D-27 -8.0896737D-30
  34   10     -7.2831  0.0011161372 -1.6805322D-08 -3.0411681D-13 -1.2123791D-17 -5.8868971D-22 -7.9939465D-27 -8.4256258D-30
  35    0     -6.6890  0.0010728252 -1.7227335D-08 -3.2565694D-13 -1.3296714D-17 -6.5753910D-22 -1.8414929D-26 -2.7773075D-30
  35    1     -6.6868  0.0010727562 -1.7229289D-08 -3.2576334D-13 -1.3303291D-17 -6.5776002D-22 -1.8454182D-26 -2.8325120D-30
  35    2     -6.6825  0.0010726184 -1.7233199D-08 -3.2597630D-13 -1.3316451D-17 -6.5820429D-22 -1.8534961D-26 -2.9428189D-30
  35    3     -6.6761  0.0010724116 -1.7239070D-08 -3.2629613D-13 -1.3336207D-17 -6.5887350D-22 -1.8662100D-26 -3.1100143D-30
  35    4     -6.6675  0.0010721357 -1.7246906D-08 -3.2672331D-13 -1.3362580D-17 -6.5977382D-22 -1.8842422D-26 -3.3345346D-30
  35    5     -6.6568  0.0010717906 -1.7256716D-08 -3.2725847D-13 -1.3395597D-17 -6.6091158D-22 -1.9085785D-26 -3.6185963D-30
  35    6     -6.6439  0.0010713763 -1.7268509D-08 -3.2790241D-13 -1.3435294D-17 -6.6229709D-22 -1.9404307D-26 -3.9641201D-30
  35    7     -6.6289  0.0010708926 -1.7282296D-08 -3.2865609D-13 -1.3481714D-17 -6.6394439D-22 -1.9812679D-26 -4.3728785D-30
  35    8     -6.6118  0.0010703393 -1.7298093D-08 -3.2952062D-13 -1.3534903D-17 -6.6587036D-22 -2.0329015D-26 -4.8475849D-30
  35    9     -6.5926  0.0010697163 -1.7315913D-08 -3.3049729D-13 -1.3594931D-17 -6.6809977D-22 -2.0973991D-26 -5.3905245D-30
  35   10     -6.5712  0.0010690233 -1.7335776D-08 -3.3158756D-13 -1.3661869D-17 -6.7066404D-22 -2.1771309D-26 -6.0030076D-30
  36    0     -6.0247  0.0010262558 -1.7761933D-08 -3.5258232D-13 -1.5173743D-17 -1.1327948D-21 -9.3541382D-26  2.4647121D-29
  36    1     -6.0227  0.0010261848 -1.7764049D-08 -3.5270376D-13 -1.5185076D-17 -1.1339152D-21 -9.3195791D-26  2.4734383D-29
  36    2     -6.0186  0.0010260426 -1.7768283D-08 -3.5294690D-13 -1.5207777D-17 -1.1361432D-21 -9.2500783D-26  2.4907204D-29
  36    3     -6.0124  0.0010258294 -1.7774639D-08 -3.5331230D-13 -1.5241911D-17 -1.1394547D-21 -9.1449107D-26  2.5163018D-29
  36    4     -6.0042  0.0010255449 -1.7783125D-08 -3.5380077D-13 -1.5287577D-17 -1.1438101D-21 -9.0030788D-26  2.5495877D-29
  36    5     -5.9939  0.0010251891 -1.7793748D-08 -3.5441342D-13 -1.5344902D-17 -1.1491585D-21 -8.8231758D-26  2.5899752D-29
  36    6     -5.9816  0.0010247619 -1.7806520D-08 -3.5515163D-13 -1.5414042D-17 -1.1554327D-21 -8.6036389D-26  2.6365475D-29
  36    7     -5.9673  0.0010242632 -1.7821454D-08 -3.5601709D-13 -1.5495174D-17 -1.1625509D-21 -8.3427049D-26  2.6881694D-29
  36    8     -5.9509  0.0010236926 -1.7838567D-08 -3.5701176D-13 -1.5588491D-17 -1.1704134D-21 -8.0385203D-26  2.7434646D-29
  36    9     -5.9325  0.0010230501 -1.7857876D-08 -3.5813793D-13 -1.5694213D-17 -1.1789072D-21 -7.6891628D-26  2.8008549D-29
  36   10     -5.9120  0.0010223353 -1.7879402D-08 -3.5939820D-13 -1.5812557D-17 -1.1878971D-21 -7.2929313D-26  2.8583366D-29
  37    0     -5.4109  0.0009801624 -1.8312929D-08 -3.8622107D-13 -1.7028162D-17 -8.3090473D-22 -2.1099244D-25 -5.4137662D-29
  37    1     -5.4089  0.0009800891 -1.8315247D-08 -3.8635732D-13 -1.7036484D-17 -8.3344090D-22 -2.1174922D-25 -5.3973062D-29
  37    2     -5.4050  0.0009799426 -1.8319884D-08 -3.8663004D-13 -1.7053204D-17 -8.3854096D-22 -2.1325570D-25 -5.3639124D-29
  37    3     -5.3991  0.0009797227 -1.8326848D-08 -3.8703962D-13 -1.7078476D-17 -8.4625874D-22 -2.1549781D-25 -5.3128051D-29
  37    4     -5.3913  0.0009794294 -1.8336143D-08 -3.8758668D-13 -1.7112534D-17 -8.5667414D-22 -2.1845344D-25 -5.2427123D-29
  37    5     -5.3815  0.0009790626 -1.8347781D-08 -3.8827204D-13 -1.7155699D-17 -8.6989093D-22 -2.2209157D-25 -5.1520333D-29
  37    6     -5.3697  0.0009786221 -1.8361774D-08 -3.8909678D-13 -1.7208376D-17 -8.8603657D-22 -2.2637227D-25 -5.0387560D-29
  37    7     -5.3560  0.0009781077 -1.8378136D-08 -3.9006220D-13 -1.7271072D-17 -9.0525768D-22 -2.3124295D-25 -4.9005068D-29
  37    8     -5.3404  0.0009775193 -1.8396885D-08 -3.9116988D-13 -1.7344382D-17 -9.2771641D-22 -2.3663959D-25 -4.7345982D-29
  37    9     -5.3228  0.0009768566 -1.8418042D-08 -3.9242171D-13 -1.7429035D-17 -9.5359082D-22 -2.4248253D-25 -4.5381165D-29
  37   10     -5.3033  0.0009761194 -1.8441630D-08 -3.9381988D-13 -1.7525862D-17 -9.8306398D-22 -2.4867601D-25 -4.3078193D-29
  38    0     -4.8450  0.0009345712 -1.8877963D-08 -4.2280186D-13 -2.1756491D-17 -9.9299030D-22  1.2039440D-25 -5.7154293D-29
  38    1     -4.8432  0.0009344957 -1.8880500D-08 -4.2297596D-13 -2.1766414D-17 -9.9155055D-22  1.1959072D-25 -5.7654480D-29
  38    2     -4.8394  0.0009343446 -1.8885578D-08 -4.2332438D-13 -2.1786216D-17 -9.8870040D-22  1.1796269D-25 -5.8652432D-29
  38    3     -4.8338  0.0009341180 -1.8893202D-08 -4.2384760D-13 -2.1815814D-17 -9.8449814D-22  1.1546777D-25 -6.0145281D-29
  38    4     -4.8263  0.0009338156 -1.8903383D-08 -4.2454634D-13 -2.1855085D-17 -9.7903738D-22  1.1204423D-25 -6.2124315D-29
  38    5     -4.8170  0.0009334374 -1.8916132D-08 -4.2542152D-13 -2.1903873D-17 -9.7244753D-22  1.0760972D-25 -6.4579238D-29
  38    6     -4.8058  0.0009329832 -1.8931467D-08 -4.2647431D-13 -2.1961993D-17 -9.6489808D-22  1.0206215D-25 -6.7496462D-29
  38    7     -4.7928  0.0009324529 -1.8949404D-08 -4.2770606D-13 -2.2029238D-17 -9.5660616D-22  9.5282386D-26 -7.0855348D-29
  38    8     -4.7778  0.0009318462 -1.8969968D-08 -4.2911837D-13 -2.2105411D-17 -9.4784764D-22  8.7134603D-26 -7.4628661D-29
  38    9     -4.7611  0.0009311629 -1.8993184D-08 -4.3071302D-13 -2.2190309D-17 -9.3895382D-22  7.7468599D-26 -7.8783030D-29
  38   10     -4.7425  0.0009304026 -1.9019080D-08 -4.3249199D-13 -2.2283762D-17 -9.3033188D-22  6.6122784D-26 -8.3273832D-29
  39    0     -4.3248  0.0008895055 -1.9469029D-08 -4.6055314D-13 -2.5376932D-17 -2.4550425D-21  3.3202006D-26  1.1997851D-28
  39    1     -4.3230  0.0008894276 -1.9471793D-08 -4.6075626D-13 -2.5401481D-17 -2.4546341D-21  3.4879687D-26  1.1970333D-28
  39    2     -4.3195  0.0008892718 -1.9477324D-08 -4.6116307D-13 -2.5450565D-17 -2.4537565D-21  3.8223795D-26  1.1914079D-28
  39    3     -4.3142  0.0008890380 -1.9485631D-08 -4.6177477D-13 -2.5524156D-17 -2.4522911D-21  4.3209371D-26  1.1826483D-28
  39    4     -4.3070  0.0008887261 -1.9496723D-08 -4.6259311D-13 -2.5622205D-17 -2.4500585D-21  4.9797963D-26  1.1703659D-28
  39    5     -4.2982  0.0008883361 -1.9510616D-08 -4.6362045D-13 -2.5744631D-17 -2.4468266D-21  5.7934171D-26  1.1540616D-28
  39    6     -4.2875  0.0008878676 -1.9527329D-08 -4.6485972D-13 -2.5891312D-17 -2.4423083D-21  6.7541581D-26  1.1330948D-28
  39    7     -4.2751  0.0008873206 -1.9546884D-08 -4.6631441D-13 -2.6062058D-17 -2.4361719D-21  7.8518349D-26  1.1067254D-28
  39    8     -4.2609  0.0008866947 -1.9569307D-08 -4.6798861D-13 -2.6256635D-17 -2.4280444D-21  9.0733088D-26  1.0740731D-28
  39    9     -4.2449  0.0008859898 -1.9594629D-08 -4.6988694D-13 -2.6474695D-17 -2.4175230D-21  1.0401832D-25  1.0341876D-28
  39   10     -4.2272  0.0008852054 -1.9622886D-08 -4.7201457D-13 -2.6715795D-17 -2.4041851D-21  1.1816472D-25  9.8602413D-29
  40    0     -3.8479  0.0008449915 -2.0090151D-08 -5.0754583D-13 -2.7555537D-17 -2.7803663D-21 -5.8992821D-25  8.1847157D-29
  40    1     -3.8462  0.0008449111 -2.0093196D-08 -5.0776638D-13 -2.7583375D-17 -2.7874379D-21 -5.8877544D-25  8.2880103D-29
  40    2     -3.8429  0.0008447503 -2.0099292D-08 -5.0820816D-13 -2.7639265D-17 -2.8015405D-21 -5.8642611D-25  8.4940693D-29
  40    3     -3.8378  0.0008445091 -2.0108446D-08 -5.0887252D-13 -2.7723628D-17 -2.8225884D-21 -5.8279369D-25  8.8018069D-29
  40    4     -3.8310  0.0008441873 -2.0120670D-08 -5.0976149D-13 -2.7837090D-17 -2.8504419D-21 -5.7775088D-25  9.2087993D-29
  40    5     -3.8226  0.0008437847 -2.0135979D-08 -5.1087783D-13 -2.7980478D-17 -2.8849094D-21 -5.7112796D-25  9.7124095D-29
  40    6     -3.8125  0.0008433012 -2.0154395D-08 -5.1222508D-13 -2.8154805D-17 -2.9257327D-21 -5.6271749D-25  1.0308744D-28
  40    7     -3.8007  0.0008427366 -2.0175942D-08 -5.1380750D-13 -2.8361241D-17 -2.9725648D-21 -5.5228003D-25  1.0991860D-28
  40    8     -3.7872  0.0008420906 -2.0200648D-08 -5.1563027D-13 -2.8601152D-17 -3.0249798D-21 -5.3953975D-25  1.1755000D-28
  40    9     -3.7721  0.0008413628 -2.0228548D-08 -5.1769942D-13 -2.8875997D-17 -3.0824309D-21 -5.2420001D-25  1.2588685D-28
  40   10     -3.7552  0.0008405531 -2.0259679D-08 -5.2002191D-13 -2.9187350D-17 -3.1442525D-21 -5.0594686D-25  1.3481148D-28
  41    0     -3.4121  0.0008010449 -2.0736998D-08 -5.6281550D-13 -3.1959252D-17 -1.5443592D-21 -5.5775082D-25 -1.9919610D-28
  41    1     -3.4105  0.0008009619 -2.0740376D-08 -5.6307124D-13 -3.1974729D-17 -1.5510670D-21 -5.6053340D-25 -1.9832088D-28
  41    2     -3.4073  0.0008007959 -2.0747135D-08 -5.6358308D-13 -3.2005885D-17 -1.5645869D-21 -5.6606161D-25 -1.9654584D-28
  41    3     -3.4025  0.0008005469 -2.0757287D-08 -5.6435179D-13 -3.2053131D-17 -1.5851138D-21 -5.7425946D-25 -1.9382754D-28
  41    4     -3.3961  0.0008002147 -2.0770844D-08 -5.6537851D-13 -3.2117092D-17 -1.6129369D-21 -5.8501023D-25 -1.9010176D-28
  41    5     -3.3881  0.0007997991 -2.0787824D-08 -5.6666483D-13 -3.2198626D-17 -1.6484346D-21 -5.9814960D-25 -1.8528024D-28
  41    6     -3.3785  0.0007993000 -2.0808252D-08 -5.6821276D-13 -3.2298842D-17 -1.6920575D-21 -6.1346110D-25 -1.7925987D-28
  41    7     -3.3673  0.0007987170 -2.0832155D-08 -5.7002483D-13 -3.2419094D-17 -1.7443125D-21 -6.3067329D-25 -1.7192575D-28
  41    8     -3.3545  0.0007980499 -2.0859566D-08 -5.7210417D-13 -3.2561085D-17 -1.8057665D-21 -6.4944077D-25 -1.6314039D-28
  41    9     -3.3402  0.0007972984 -2.0890523D-08 -5.7445450D-13 -3.2726793D-17 -1.8769929D-21 -6.6934841D-25 -1.5276847D-28
  41   10     -3.3243  0.0007964621 -2.0925069D-08 -5.7708026D-13 -3.2918550D-17 -1.9585639D-21 -6.8989537D-25 -1.4066930D-28
  42    0     -3.0152  0.0007576925 -2.1396563D-08 -6.1240290D-13 -3.6630268D-17 -1.1119038D-21  2.9186108D-26 -3.6016832D-28
  42    1     -3.0136  0.0007576069 -2.1400239D-08 -6.1269598D-13 -3.6641380D-17 -1.1115830D-21  2.4134318D-26 -3.6147107D-28
  42    2     -3.0106  0.0007574357 -2.1407594D-08 -6.1328242D-13 -3.6663608D-17 -1.1111262D-21  1.3977422D-26 -3.6404431D-28
  42    3     -3.0061  0.0007571787 -2.1418641D-08 -6.1416275D-13 -3.6696937D-17 -1.1108996D-21 -1.3916691D-27 -3.6782675D-28
  42    4     -3.0000  0.0007568359 -2.1433395D-08 -6.1533777D-13 -3.6741384D-17 -1.1114627D-21 -2.2128392D-26 -3.7272420D-28
  42    5     -2.9924  0.0007564071 -2.1451878D-08 -6.1680854D-13 -3.6797008D-17 -1.1135783D-21 -4.8425941D-26 -3.7860212D-28
  42    6     -2.9834  0.0007558919 -2.1474115D-08 -6.1857639D-13 -3.6863941D-17 -1.1182155D-21 -8.0512997D-26 -3.8528976D-28
  42    7     -2.9728  0.0007552903 -2.1500138D-08 -6.2064297D-13 -3.6942489D-17 -1.1265740D-21 -1.1863372D-25 -3.9257522D-28
  42    8     -2.9607  0.0007546018 -2.1529986D-08 -6.2301018D-13 -3.7033127D-17 -1.1400874D-21 -1.6303548D-25 -4.0019433D-28
  42    9     -2.9471  0.0007538261 -2.1563700D-08 -6.2568028D-13 -3.7136610D-17 -1.1604357D-21 -2.1395179D-25 -4.0783976D-28
  42   10     -2.9321  0.0007529628 -2.1601330D-08 -6.2865589D-13 -3.7254053D-17 -1.1895563D-21 -2.7157611D-25 -4.1514542D-28
  43    0     -2.6549  0.0007150333 -2.2032219D-08 -6.5165773D-13 -4.3411617D-17 -4.1357129D-21  3.2438628D-25  1.4190216D-29
  43    1     -2.6535  0.0007149452 -2.2036130D-08 -6.5200518D-13 -4.3452955D-17 -4.1318185D-21  3.2456900D-25  1.1824548D-29
  43    2     -2.6506  0.0007147689 -2.2043958D-08 -6.5270109D-13 -4.3535514D-17 -4.1240245D-21  3.2483350D-25  7.0812414D-30
  43    3     -2.6463  0.0007145043 -2.2055716D-08 -6.5374743D-13 -4.3659060D-17 -4.1123284D-21  3.2498117D-25 -5.4445934D-32
  43    4     -2.6406  0.0007141513 -2.2071423D-08 -6.5514715D-13 -4.3823245D-17 -4.0967338D-21  3.2471157D-25 -9.6096369D-30
  43    5     -2.6335  0.0007137096 -2.2091104D-08 -6.5690418D-13 -4.4027604D-17 -4.0772818D-21  3.2362045D-25 -2.1607803D-29
  43    6     -2.6249  0.0007131792 -2.2114790D-08 -6.5902335D-13 -4.4271529D-17 -4.0540579D-21  3.2119703D-25 -3.6073186D-29
  43    7     -2.6149  0.0007125596 -2.2142521D-08 -6.6151048D-13 -4.4554373D-17 -4.0272498D-21  3.1683248D-25 -5.3008985D-29
  43    8     -2.6035  0.0007118505 -2.2174342D-08 -6.6437225D-13 -4.4875344D-17 -3.9971552D-21  3.0981010D-25 -7.2399395D-29
  43    9     -2.5907  0.0007110516 -2.2210306D-08 -6.6761619D-13 -4.5233599D-17 -3.9642372D-21  2.9931380D-25 -9.4201869D-29
  43   10     -2.5765  0.0007101624 -2.2250472D-08 -6.7125069D-13 -4.5628256D-17 -3.9291773D-21  2.8443502D-25 -1.1831999D-28
  44    0     -2.3291  0.0006732164 -2.2645533D-08 -7.0336691D-13 -5.0914795D-17 -5.8587491D-21  2.5562838D-25  3.4568206D-28
  44    1     -2.3277  0.0006731258 -2.2649755D-08 -7.0377447D-13 -5.0973368D-17 -5.8556540D-21  2.6045525D-25  3.4370698D-28
  44    2     -2.3250  0.0006729446 -2.2658205D-08 -7.0459098D-13 -5.1090417D-17 -5.8492869D-21  2.7002133D-25  3.3968611D-28
  44    3     -2.3210  0.0006726726 -2.2670899D-08 -7.0581925D-13 -5.1265751D-17 -5.8393117D-21  2.8416033D-25  3.3350519D-28
  44    4     -2.3156  0.0006723097 -2.2687858D-08 -7.0746350D-13 -5.1499049D-17 -5.8252286D-21  3.0259887D-25  3.2497178D-28
  44    5     -2.3089  0.0006718558 -2.2709113D-08 -7.0952929D-13 -5.1789859D-17 -5.8064037D-21  3.2496110D-25  3.1384996D-28
  44    6     -2.3008  0.0006713104 -2.2734701D-08 -7.1202353D-13 -5.2137501D-17 -5.7820656D-21  3.5073870D-25  2.9983486D-28
  44    7     -2.2914  0.0006706734 -2.2764667D-08 -7.1495455D-13 -5.2541185D-17 -5.7513901D-21  3.7928539D-25  2.8259170D-28
  44    8     -2.2807  0.0006699444 -2.2799066D-08 -7.1833187D-13 -5.2999801D-17 -5.7134971D-21  4.0977875D-25  2.6174192D-28
  44    9     -2.2686  0.0006691230 -2.2837959D-08 -7.2216632D-13 -5.3511974D-17 -5.6675184D-21  4.4121011D-25  2.3688331D-28
  44   10     -2.2553  0.0006682086 -2.2881418D-08 -7.2646988D-13 -5.4076012D-17 -5.6126617D-21  4.7233976D-25  2.0758310D-28
  45    0     -2.0354  0.0006323320 -2.3250296D-08 -7.5822502D-13 -5.3897137D-17 -7.3464539D-21 -1.1740322D-24  4.4520371D-28
  45    1     -2.0341  0.0006322390 -2.3254847D-08 -7.5865649D-13 -5.3970672D-17 -7.3605056D-21 -1.1677859D-24  4.4705990D-28
  45    2     -2.0316  0.0006320529 -2.3263956D-08 -7.5952120D-13 -5.4118162D-17 -7.3883813D-21 -1.1552185D-24  4.5069086D-28
  45    3     -2.0278  0.0006317736 -2.3277639D-08 -7.6082271D-13 -5.4340438D-17 -7.4296292D-21 -1.1361770D-24  4.5596266D-28
  45    4     -2.0227  0.0006314011 -2.3295920D-08 -7.6256638D-13 -5.4638714D-17 -7.4835508D-21 -1.1104540D-24  4.6263875D-28
  45    5     -2.0164  0.0006309349 -2.3318829D-08 -7.6475945D-13 -5.5014558D-17 -7.5492076D-21 -1.0777922D-24  4.7042173D-28
  45    6     -2.0089  0.0006303749 -2.3346408D-08 -7.6741102D-13 -5.5469779D-17 -7.6253656D-21 -1.0379178D-24  4.7889798D-28
  45    7     -2.0000  0.0006297208 -2.3378705D-08 -7.7053233D-13 -5.6006559D-17 -7.7105680D-21 -9.9054815D-25  4.8759937D-28
  45    8     -1.9900  0.0006289721 -2.3415777D-08 -7.7413657D-13 -5.6627138D-17 -7.8030228D-21 -9.3545331D-25  4.9591857D-28
  45    9     -1.9787  0.0006281283 -2.3457691D-08 -7.7823911D-13 -5.7333856D-17 -7.9006640D-21 -8.7248777D-25  5.0316427D-28
  45   10     -1.9661  0.0006271891 -2.3504524D-08 -7.8285756D-13 -5.8129015D-17 -8.0011167D-21 -8.0163861D-25  5.0851262D-28
  46    0     -1.7717  0.0005924710 -2.3825430D-08 -8.1668232D-13 -6.0567075D-17 -7.4279089D-21 -1.8102794D-24  1.5290642D-28
  46    1     -1.7705  0.0005923756 -2.3830332D-08 -8.1716716D-13 -6.0641461D-17 -7.4496208D-21 -1.8081121D-24  1.5686836D-28
  46    2     -1.7681  0.0005921850 -2.3840143D-08 -8.1813862D-13 -6.0790889D-17 -7.4929618D-21 -1.8036092D-24  1.6476175D-28
  46    3     -1.7645  0.0005918988 -2.3854883D-08 -8.1960031D-13 -6.1016657D-17 -7.5577647D-21 -1.7964395D-24  1.7651611D-28
  46    4     -1.7598  0.0005915170 -2.3874577D-08 -8.2155771D-13 -6.1320702D-17 -7.6437490D-21 -1.7861195D-24  1.9201820D-28
  46    5     -1.7539  0.0005910392 -2.3899261D-08 -8.2401824D-13 -6.1705589D-17 -7.7505164D-21 -1.7720013D-24  2.1113689D-28
  46    6     -1.7468  0.0005904653 -2.3928979D-08 -8.2699128D-13 -6.2174389D-17 -7.8774263D-21 -1.7533261D-24  2.3358764D-28
  46    7     -1.7385  0.0005897948 -2.3963786D-08 -8.3048859D-13 -6.2730937D-17 -8.0237048D-21 -1.7291802D-24  2.5908789D-28
  46    8     -1.7291  0.0005890273 -2.4003746D-08 -8.3452405D-13 -6.3379440D-17 -8.1882642D-21 -1.6985739D-24  2.8721828D-28
  46    9     -1.7185  0.0005881623 -2.4048934D-08 -8.3911409D-13 -6.4124573D-17 -8.3696836D-21 -1.6604712D-24  3.1741123D-28
  46   10     -1.7068  0.0005871994 -2.4099435D-08 -8.4427780D-13 -6.4971411D-17 -8.5661873D-21 -1.6137927D-24  3.4900302D-28
  47    0     -1.5356  0.0005537284 -2.4365447D-08 -8.7512804D-13 -6.6973392D-17 -6.8254463D-21 -2.3627885D-24 -4.2394992D-28
  47    1     -1.5345  0.0005536310 -2.4370699D-08 -8.7566410D-13 -6.7041786D-17 -6.8538407D-21 -2.3686904D-24 -4.1894274D-28
  47    2     -1.5323  0.0005534360 -2.4381214D-08 -8.7673787D-13 -6.7179436D-17 -6.9108271D-21 -2.3802781D-24 -4.0887679D-28
  47    3     -1.5290  0.0005531433 -2.4397009D-08 -8.7835268D-13 -6.7388055D-17 -6.9968217D-21 -2.3971328D-24 -3.9362468D-28
  47    4     -1.5246  0.0005527528 -2.4418116D-08 -8.8051362D-13 -6.7670255D-17 -7.1124150D-21 -2.4185966D-24 -3.7299746D-28
  47    5     -1.5191  0.0005522642 -2.4444572D-08 -8.8322756D-13 -6.8029485D-17 -7.2582857D-21 -2.4437969D-24 -3.4680555D-28
  47    6     -1.5124  0.0005516771 -2.4476427D-08 -8.8650351D-13 -6.8470285D-17 -7.4352522D-21 -2.4715833D-24 -3.1478916D-28
  47    7     -1.5047  0.0005509912 -2.4513741D-08 -8.9035256D-13 -6.8998047D-17 -7.6441116D-21 -2.5005796D-24 -2.7672916D-28
  47    8     -1.4959  0.0005502061 -2.4556584D-08 -8.9478821D-13 -6.9619218D-17 -7.8855765D-21 -2.5290942D-24 -2.3239972D-28
  47    9     -1.4860  0.0005493212 -2.4605038D-08 -8.9982663D-13 -7.0341256D-17 -8.1601863D-21 -2.5551896D-24 -1.8167726D-28
  47   10     -1.4750  0.0005483359 -2.4659198D-08 -9.0548698D-13 -7.1172650D-17 -8.4681787D-21 -2.5766329D-24 -1.2452284D-28
  48    0     -1.3252  0.0005162041 -2.4851059D-08 -9.2810651D-13 -7.5521613D-17 -6.5746647D-21 -1.6422281D-24 -8.0156005D-28
  48    1     -1.3242  0.0005161047 -2.4856629D-08 -9.2871095D-13 -7.5587455D-17 -6.5944401D-21 -1.6534423D-24 -8.0017011D-28
  48    2     -1.3221  0.0005159058 -2.4867781D-08 -9.2992141D-13 -7.5719748D-17 -6.6343884D-21 -1.6758106D-24 -7.9729413D-28
  48    3     -1.3190  0.0005156072 -2.4884536D-08 -9.3174109D-13 -7.5919702D-17 -6.6953277D-21 -1.7091954D-24 -7.9267437D-28
  48    4     -1.3149  0.0005152089 -2.4906927D-08 -9.3417484D-13 -7.6189195D-17 -6.7784398D-21 -1.7534001D-24 -7.8603315D-28
  48    5     -1.3097  0.0005147105 -2.4934998D-08 -9.3722919D-13 -7.6530739D-17 -6.8852728D-21 -1.8081144D-24 -7.7694302D-28
  48    6     -1.3036  0.0005141117 -2.4968804D-08 -9.4091264D-13 -7.6947798D-17 -7.0177859D-21 -1.8728834D-24 -7.6487674D-28
  48    7     -1.2964  0.0005134120 -2.5008413D-08 -9.4523558D-13 -7.7444629D-17 -7.1782429D-21 -1.9470846D-24 -7.4919337D-28
  48    8     -1.2882  0.0005126110 -2.5053904D-08 -9.5021057D-13 -7.8026467D-17 -7.3691560D-21 -2.0298958D-24 -7.2923370D-28
  48    9     -1.2789  0.0005117081 -2.5105367D-08 -9.5585259D-13 -7.8699706D-17 -7.5932869D-21 -2.1202314D-24 -7.0426200D-28
  48   10     -1.2687  0.0005107027 -2.5162908D-08 -9.6217929D-13 -7.9471952D-17 -7.8535526D-21 -2.2167061D-24 -6.7345458D-28
  49    0     -1.1382  0.0004800080 -2.5264361D-08 -9.7000000D-13 -8.1560694D-17 -7.2347585D-21 -1.2502703D-24 -7.2043608D-28
  49    1     -1.1372  0.0004799069 -2.5270183D-08 -9.7065278D-13 -8.1633122D-17 -7.2498183D-21 -1.2603408D-24 -7.1970340D-28
  49    2     -1.1353  0.0004797047 -2.5281839D-08 -9.7196007D-13 -8.1778424D-17 -7.2803100D-21 -1.2804691D-24 -7.1815936D-28
  49    3     -1.1324  0.0004794012 -2.5299352D-08 -9.7392539D-13 -8.1997548D-17 -7.3269536D-21 -1.3105827D-24 -7.1561815D-28
  49    4     -1.1286  0.0004789963 -2.5322757D-08 -9.7655405D-13 -8.2291944D-17 -7.3908388D-21 -1.3505373D-24 -7.1174551D-28
  49    5     -1.1238  0.0004784895 -2.5352103D-08 -9.7985309D-13 -8.2663467D-17 -7.4733491D-21 -1.4001847D-24 -7.0621175D-28
  49    6     -1.1181  0.0004778806 -2.5387450D-08 -9.8383175D-13 -8.3114940D-17 -7.5762836D-21 -1.4591970D-24 -6.9856840D-28
  49    7     -1.1114  0.0004771692 -2.5428869D-08 -9.8850112D-13 -8.3649633D-17 -7.7017188D-21 -1.5271583D-24 -6.8823935D-28
  49    8     -1.1037  0.0004763547 -2.5476445D-08 -9.9387454D-13 -8.4271734D-17 -7.8520078D-21 -1.6035049D-24 -6.7470868D-28
  49    9     -1.0952  0.0004754366 -2.5530279D-08 -9.9996773D-13 -8.4986343D-17 -8.0297273D-21 -1.6874507D-24 -6.5740316D-28
  49   10     -1.0857  0.0004744142 -2.5590482D-08 -1.0067990D-12 -8.5799624D-17 -8.2377010D-21 -1.7779873D-24 -6.3564382D-28
  50    0-9.72510D-01  0.0004452608 -2.5578458D-08 -9.9593551D-13 -8.3531989D-17 -6.4279010D-21 -8.9682919D-25 -1.1934995D-27
  50    1-9.71619D-01  0.0004451585 -2.5584436D-08 -9.9660403D-13 -8.3596325D-17 -6.4387689D-21 -9.1355632D-25 -1.1958335D-27
  50    2-9.69839D-01  0.0004449538 -2.5596403D-08 -9.9794260D-13 -8.3725329D-17 -6.4610938D-21 -9.4709595D-25 -1.2002997D-27
  50    3-9.67170D-01  0.0004446465 -2.5614384D-08 -9.9995436D-13 -8.3919709D-17 -6.4961138D-21 -9.9764130D-25 -1.2065584D-27
  50    4-9.63615D-01  0.0004442365 -2.5638415D-08 -1.0026440D-12 -8.4180601D-17 -6.5456457D-21 -1.0654178D-24 -1.2141158D-27
  50    5-9.59175D-01  0.0004437234 -2.5668545D-08 -1.0060177D-12 -8.4509417D-17 -6.6120858D-21 -1.1507114D-24 -1.2222979D-27
  50    6-9.53854D-01  0.0004431069 -2.5704835D-08 -1.0100837D-12 -8.4908704D-17 -6.6986523D-21 -1.2537308D-24 -1.2302161D-27
  50    7-9.47655D-01  0.0004423866 -2.5747359D-08 -1.0148518D-12 -8.5381417D-17 -6.8090530D-21 -1.3746523D-24 -1.2369632D-27
  50    8-9.40584D-01  0.0004415619 -2.5796203D-08 -1.0203338D-12 -8.5931596D-17 -6.9476686D-21 -1.5134718D-24 -1.2414973D-27
  50    9-9.32644D-01  0.0004406323 -2.5851468D-08 -1.0265435D-12 -8.6564493D-17 -7.1195693D-21 -1.6700237D-24 -1.2427264D-27
  50   10-9.23842D-01  0.0004395970 -2.5913269D-08 -1.0334975D-12 -8.7286821D-17 -7.3303980D-21 -1.8438353D-24 -1.2395905D-27
  51    0-8.26185D-01  0.0004120929 -2.5760308D-08 -9.9856764D-13 -8.4942234D-17 -9.3816509D-21 -2.5481299D-24 -2.9740530D-27
  51    1-8.25361D-01  0.0004119899 -2.5766301D-08 -9.9924750D-13 -8.5036129D-17 -9.4124684D-21 -2.5899604D-24 -2.9973141D-27
  51    2-8.23713D-01  0.0004117837 -2.5778301D-08 -1.0006096D-12 -8.5225007D-17 -9.4756506D-21 -2.6745330D-24 -3.0438168D-27
  51    3-8.21243D-01  0.0004114743 -2.5796330D-08 -1.0026584D-12 -8.5510783D-17 -9.5742383D-21 -2.8038308D-24 -3.1137340D-27
  51    4-8.17953D-01  0.0004110613 -2.5820427D-08 -1.0054010D-12 -8.5896598D-17 -9.7130888D-21 -2.9807908D-24 -3.2070321D-27
  51    5-8.13845D-01  0.0004105446 -2.5850640D-08 -1.0088465D-12 -8.6386688D-17 -9.8987107D-21 -3.2094071D-24 -3.3238978D-27
  51    6-8.08922D-01  0.0004099238 -2.5887034D-08 -1.0130075D-12 -8.6987753D-17 -1.0139982D-20 -3.4945179D-24 -3.4643134D-27
  51    7-8.03188D-01  0.0004091983 -2.5929683D-08 -1.0178989D-12 -8.7708156D-17 -1.0448001D-20 -3.8420388D-24 -3.6281861D-27
  51    8-7.96648D-01  0.0004083678 -2.5978677D-08 -1.0235392D-12 -8.8559275D-17 -1.0836666D-20 -4.2588928D-24 -3.8154236D-27
  51    9-7.89306D-01  0.0004074316 -2.6034121D-08 -1.0299511D-12 -8.9556066D-17 -1.1323080D-20 -4.7528853D-24 -4.0255189D-27
  51   10-7.81168D-01  0.0004063890 -2.6096134D-08 -1.0371617D-12 -9.0718037D-17 -1.1927873D-20 -5.3327251D-24 -4.2579627D-27
  52    0-6.97231D-01  0.0003806306 -2.5807306D-08 -1.0157341D-12 -1.2438271D-16 -4.1325736D-20 -1.5878933D-23 -4.9067567D-27
  52    1-6.96470D-01  0.0003805274 -2.5813403D-08 -1.0167308D-12 -1.2479692D-16 -4.1516722D-20 -1.5947685D-23 -4.9144939D-27
  52    2-6.94949D-01  0.0003803208 -2.5825616D-08 -1.0187342D-12 -1.2563111D-16 -4.1901119D-20 -1.6085489D-23 -4.9293136D-27
  52    3-6.92668D-01  0.0003800108 -2.5843980D-08 -1.0217646D-12 -1.2689692D-16 -4.2483943D-20 -1.6292947D-23 -4.9496615D-27
  52    4-6.89629D-01  0.0003795971 -2.5868552D-08 -1.0258527D-12 -1.2861216D-16 -4.3272741D-20 -1.6570750D-23 -4.9728813D-27
  52    5-6.85836D-01  0.0003790794 -2.5899405D-08 -1.0310407D-12 -1.3080060D-16 -4.4277355D-20 -1.6919782D-23 -4.9959013D-27
  52    6-6.81291D-01  0.0003784574 -2.5936636D-08 -1.0373835D-12 -1.3349409D-16 -4.5510693D-20 -1.7340250D-23 -5.0136294D-27
  52    7-6.75997D-01  0.0003777306 -2.5980364D-08 -1.0449493D-12 -1.3673130D-16 -4.6987929D-20 -1.7832017D-23 -5.0199258D-27
  52    8-6.69960D-01  0.0003768984 -2.6030734D-08 -1.0538218D-12 -1.4055953D-16 -4.8726775D-20 -1.8393743D-23 -5.0069145D-27
  52    9-6.63185D-01  0.0003759602 -2.6087916D-08 -1.0641022D-12 -1.4503535D-16 -5.0747289D-20 -1.9022247D-23 -4.9644069D-27
  52   10-6.55676D-01  0.0003749154 -2.6152115D-08 -1.0759110D-12 -1.5022560D-16 -5.3071474D-20 -1.9711836D-23 -4.8800606D-27
  53    0-5.83790D-01  0.0003508671 -2.5914723D-08 -1.2296183D-12 -2.6436855D-16 -7.3362636D-20  6.0138152D-25  9.6798735D-27
  53    1-5.83088D-01  0.0003507634 -2.5922108D-08 -1.2317361D-12 -2.6510194D-16 -7.3354515D-20  7.3693081D-25  9.6947734D-27
  53    2-5.81685D-01  0.0003505559 -2.5936914D-08 -1.2359895D-12 -2.6656885D-16 -7.3333548D-20  1.0087859D-24  9.7224849D-27
  53    3-5.79583D-01  0.0003502446 -2.5959219D-08 -1.2424136D-12 -2.6876832D-16 -7.3289938D-20  1.4179536D-24  9.7582292D-27
  53    4-5.76783D-01  0.0003498290 -2.5989141D-08 -1.2510610D-12 -2.7169829D-16 -7.3208706D-20  1.9654360D-24  9.7939849D-27
  53    5-5.73287D-01  0.0003493088 -2.6026836D-08 -1.2620021D-12 -2.7535543D-16 -7.3070187D-20  2.6520405D-24  9.8192100D-27
  53    6-5.69099D-01  0.0003486836 -2.6072508D-08 -1.2753242D-12 -2.7973330D-16 -7.2849510D-20  3.4771105D-24  9.8191512D-27
  53    7-5.64223D-01  0.0003479528 -2.6126402D-08 -1.2911319D-12 -2.8482162D-16 -7.2517091D-20  4.4375923D-24  9.7747139D-27
  53    8-5.58662D-01  0.0003471158 -2.6188817D-08 -1.3095457D-12 -2.9060454D-16 -7.2038690D-20  5.5266450D-24  9.6612534D-27
  53    9-5.52422D-01  0.0003461717 -2.6260102D-08 -1.3307020D-12 -2.9705920D-16 -7.1376490D-20  6.7314604D-24  9.4476060D-27
  53   10-5.45509D-01  0.0003451197 -2.6340662D-08 -1.3547511D-12 -3.0415384D-16 -7.0490274D-20  8.0309676D-24  9.0954536D-27
  54    0-4.84267D-01  0.0003224057 -2.6438161D-08 -1.5881885D-12 -2.8116608D-16 -2.3633830D-20 -1.7434747D-23 -2.7938199D-26
  54    1-4.83623D-01  0.0003222999 -2.6447697D-08 -1.5904388D-12 -2.8140345D-16 -2.3845379D-20 -1.7827025D-23 -2.8099217D-26
  54    2-4.82334D-01  0.0003220882 -2.6466810D-08 -1.5949451D-12 -2.8188475D-16 -2.4282732D-20 -1.8618246D-23 -2.8417328D-26
  54    3-4.80402D-01  0.0003217705 -2.6495580D-08 -1.6017192D-12 -2.8262362D-16 -2.4974616D-20 -1.9821609D-23 -2.8884635D-26
  54    4-4.77830D-01  0.0003213462 -2.6534129D-08 -1.6107793D-12 -2.8364199D-16 -2.5965076D-20 -2.1456208D-23 -2.9487913D-26
  54    5-4.74619D-01  0.0003208151 -2.6582623D-08 -1.6221514D-12 -2.8497348D-16 -2.7314902D-20 -2.3545735D-23 -3.0207449D-26
  54    6-4.70773D-01  0.0003201764 -2.6641267D-08 -1.6358703D-12 -2.8666507D-16 -2.9102368D-20 -2.6117612D-23 -3.1016336D-26
  54    7-4.66296D-01  0.0003194295 -2.6710312D-08 -1.6519820D-12 -2.8878201D-16 -3.1425129D-20 -2.9200118D-23 -3.1876906D-26
  54    8-4.61192D-01  0.0003185735 -2.6790052D-08 -1.6705470D-12 -2.9141276D-16 -3.4401294D-20 -3.2819931D-23 -3.2739845D-26
  54    9-4.55466D-01  0.0003176074 -2.6880830D-08 -1.6916441D-12 -2.9467511D-16 -3.8170538D-20 -3.6997528D-23 -3.3539887D-26
  54   10-4.49125D-01  0.0003165301 -2.6983039D-08 -1.7153769D-12 -2.9872361D-16 -4.2894065D-20 -4.1741943D-23 -3.4194115D-26
  55    0-3.97473D-01  0.0002948201 -2.7182268D-08 -1.8529192D-12 -4.0600741D-16 -1.5268849D-19 -2.4717489D-23  3.0864170D-26
  55    1-3.96884D-01  0.0002947113 -2.7193395D-08 -1.8561734D-12 -4.0753578D-16 -1.5298252D-19 -2.4284527D-23  3.0991736D-26
  55    2-3.95705D-01  0.0002944937 -2.7215709D-08 -1.8627185D-12 -4.1060122D-16 -1.5355490D-19 -2.3413377D-23  3.1233764D-26
  55    3-3.93939D-01  0.0002941669 -2.7249327D-08 -1.8726284D-12 -4.1522047D-16 -1.5437416D-19 -2.2094322D-23  3.1565129D-26
  55    4-3.91588D-01  0.0002937306 -2.7294430D-08 -1.8860144D-12 -4.2141583D-16 -1.5539194D-19 -2.0315867D-23  3.1943837D-26
  55    5-3.88653D-01  0.0002931841 -2.7351265D-08 -1.9030268D-12 -4.2921478D-16 -1.5654359D-19 -1.8066148D-23  3.2313512D-26
  55    6-3.85139D-01  0.0002925268 -2.7420147D-08 -1.9238551D-12 -4.3864446D-16 -1.5774631D-19 -1.5338679D-23  3.2596260D-26
  55    7-3.81049D-01  0.0002917579 -2.7501469D-08 -1.9487292D-12 -4.4972866D-16 -1.5890042D-19 -1.2137386D-23  3.2693218D-26
  55    8-3.76388D-01  0.0002908764 -2.7595706D-08 -1.9779195D-12 -4.6248261D-16 -1.5989005D-19 -8.4844372D-24  3.2479911D-26
  55    9-3.71161D-01  0.0002898810 -2.7703422D-08 -2.0117372D-12 -4.7690735D-16 -1.6058660D-19 -4.4295018D-24  3.1806097D-26
  55   10-3.65374D-01  0.0002887704 -2.7825283D-08 -2.0505326D-12 -4.9298376D-16 -1.6085422D-19 -6.1462603D-26  3.0493859D-26
  56    0-3.22415D-01  0.0002679667 -2.8209786D-08 -2.3199040D-12 -4.8112017D-16 -7.6717603D-20 -4.1853150D-23 -3.4155803D-26
  56    1-3.21879D-01  0.0002678538 -2.8223717D-08 -2.3237560D-12 -4.8188990D-16 -7.7222743D-20 -4.2329168D-23 -3.3865089D-26
  56    2-3.20808D-01  0.0002676279 -2.8251649D-08 -2.3314787D-12 -4.8344466D-16 -7.8250036D-20 -4.3269110D-23 -3.3261173D-26
  56    3-3.19203D-01  0.0002672887 -2.8293720D-08 -2.3431099D-12 -4.8581616D-16 -7.9832844D-20 -4.4645816D-23 -3.2296690D-26
  56    4-3.17067D-01  0.0002668355 -2.8350142D-08 -2.3587074D-12 -4.8905241D-16 -8.2018334D-20 -4.6416280D-23 -3.0905744D-26
  56    5-3.14401D-01  0.0002662678 -2.8421197D-08 -2.3783524D-12 -4.9322402D-16 -8.4866908D-20 -4.8514138D-23 -2.8998915D-26
  56    6-3.11210D-01  0.0002655847 -2.8507245D-08 -2.4021511D-12 -4.9842255D-16 -8.8445185D-20 -5.0845722D-23 -2.6473124D-26
  56    7-3.07498D-01  0.0002647851 -2.8608724D-08 -2.4302389D-12 -5.0476567D-16 -9.2820740D-20 -5.3283145D-23 -2.3217728D-26
  56    8-3.03268D-01  0.0002638677 -2.8726155D-08 -2.4627860D-12 -5.1239913D-16 -9.8053655D-20 -5.5657679D-23 -1.9123264D-26
  56    9-2.98528D-01  0.0002628312 -2.8860147D-08 -2.5000030D-12 -5.2149811D-16 -1.0418361D-19 -5.7755234D-23 -1.4103891D-26
  56   10-2.93283D-01  0.0002616737 -2.9011408D-08 -2.5421489D-12 -5.3226653D-16 -1.1121624D-19 -5.9314877D-23 -8.1167328D-27
  57    0-2.58227D-01  0.0002416839 -2.9366884D-08 -2.6082569D-12 -4.7999329D-16 -4.3254683D-20  2.5731289D-24 -8.8008301D-26
  57    1-2.57743D-01  0.0002415665 -2.9382546D-08 -2.6120983D-12 -4.8042503D-16 -4.3230823D-20  1.3281260D-24 -8.9757490D-26
  57    2-2.56778D-01  0.0002413313 -2.9413937D-08 -2.6197921D-12 -4.8128969D-16 -4.3229627D-20 -1.2337861D-24 -9.3258335D-26
  57    3-2.55331D-01  0.0002409780 -2.9461197D-08 -2.6313589D-12 -4.8258863D-16 -4.3346403D-20 -5.2608418D-24 -9.8522453D-26
  57    4-2.53405D-01  0.0002405061 -2.9524535D-08 -2.6468292D-12 -4.8432848D-16 -4.3733926D-20 -1.0975455D-23 -1.0555338D-25
  57    5-2.51003D-01  0.0002399148 -2.9604231D-08 -2.6662463D-12 -4.8653545D-16 -4.4620324D-20 -1.8671289D-23 -1.1432061D-25
  57    6-2.48128D-01  0.0002392032 -2.9700637D-08 -2.6896650D-12 -4.8926000D-16 -4.6320839D-20 -2.8713328D-23 -1.2475132D-25
  57    7-2.44785D-01  0.0002383700 -2.9814180D-08 -2.7171561D-12 -4.9259919D-16 -4.9262705D-20 -4.1526502D-23 -1.3668589D-25
  57    8-2.40979D-01  0.0002374138 -2.9945362D-08 -2.7488123D-12 -4.9671975D-16 -5.4007962D-20 -5.7577499D-23 -1.4983887D-25
  57    9-2.36715D-01  0.0002363331 -3.0094767D-08 -2.7847584D-12 -5.0189158D-16 -6.1277924D-20 -7.7345182D-23 -1.6375255D-25
  57   10-2.32000D-01  0.0002351260 -3.0263062D-08 -2.8251681D-12 -5.0853030D-16 -7.1975300D-20 -1.0126990D-22 -1.7773128D-25
  58    0-2.04052D-01  0.0002161935 -3.0256081D-08 -2.6951807D-12 -6.5710572D-16 -4.0330529D-19 -1.0485766D-22  1.6377265D-25
  58    1-2.03619D-01  0.0002160724 -3.0272268D-08 -2.7004537D-12 -6.6114504D-16 -4.0454973D-19 -1.0255661D-22  1.6492607D-25
  58    2-2.02755D-01  0.0002158301 -3.0304737D-08 -2.7110970D-12 -6.6926053D-16 -4.0695560D-19 -9.7907288D-23  1.6712383D-25
  58    3-2.01462D-01  0.0002154662 -3.0353682D-08 -2.7273067D-12 -6.8152199D-16 -4.1035380D-19 -9.0823057D-23  1.7013534D-25
  58    4-1.99740D-01  0.0002149800 -3.0419401D-08 -2.7493783D-12 -6.9801873D-16 -4.1448219D-19 -8.1196664D-23  1.7359339D-25
  58    5-1.97593D-01  0.0002143708 -3.0502305D-08 -2.7777151D-12 -7.1885852D-16 -4.1898685D-19 -6.8920606D-23  1.7697012D-25
  58    6-1.95025D-01  0.0002136375 -3.0602931D-08 -2.8128259D-12 -7.4413592D-16 -4.2341108D-19 -5.3935812D-23  1.7953504D-25
  58    7-1.92040D-01  0.0002127789 -3.0721957D-08 -2.8553301D-12 -7.7391595D-16 -4.2720089D-19 -3.6282687D-23  1.8032255D-25
  58    8-1.88643D-01  0.0002117936 -3.0860219D-08 -2.9059569D-12 -8.0820549D-16 -4.2971703D-19 -1.6179199D-23  1.7809067D-25
  58    9-1.84841D-01  0.0002106798 -3.1018737D-08 -2.9655412D-12 -8.4692264D-16 -4.3026546D-19  5.8808790D-24  1.7128916D-25
  58   10-1.80640D-01  0.0002094355 -3.1198736D-08 -3.0350142D-12 -8.8986671D-16 -4.2815369D-19  2.9006112D-23  1.5804856D-25
  59    0-1.58898D-01  0.0001918528 -3.1046023D-08 -3.1379603D-12 -7.7163749D-16 -2.0599026D-19 -2.5095967D-22 -2.6163689D-25
  59    1-1.58514D-01  0.0001917286 -3.1064869D-08 -3.1441417D-12 -7.7371257D-16 -2.0902379D-19 -2.5461953D-22 -2.6118662D-25
  59    2-1.57748D-01  0.0001914799 -3.1102673D-08 -3.1565551D-12 -7.7795524D-16 -2.1522263D-19 -2.6191789D-22 -2.6013711D-25
  59    3-1.56600D-01  0.0001911064 -3.1159660D-08 -3.1753044D-12 -7.8455476D-16 -2.2484746D-19 -2.7280552D-22 -2.5820258D-25
  59    4-1.55073D-01  0.0001906072 -3.1236170D-08 -3.2005569D-12 -7.9381514D-16 -2.3828779D-19 -2.8717668D-22 -2.5493022D-25
  59    5-1.53170D-01  0.0001899815 -3.1332665D-08 -3.2325536D-12 -8.0616919D-16 -2.5605023D-19 -3.0484729D-22 -2.4973506D-25
  59    6-1.50895D-01  0.0001892281 -3.1449738D-08 -3.2716291D-12 -8.2220571D-16 -2.7874722D-19 -3.2550647D-22 -2.4187669D-25
  59    7-1.48252D-01  0.0001883456 -3.1588121D-08 -3.3182372D-12 -8.4269798D-16 -3.0707064D-19 -3.4867373D-22 -2.3051962D-25
  59    8-1.45247D-01  0.0001873322 -3.1748704D-08 -3.3729851D-12 -8.6863501D-16 -3.4175561D-19 -3.7363538D-22 -2.1473935D-25
  59    9-1.41885D-01  0.0001861860 -3.1932554D-08 -3.4366784D-12 -9.0125161D-16 -3.8352320D-19 -3.9939928D-22 -1.9364561D-25
  59   10-1.38174D-01  0.0001849045 -3.2140950D-08 -3.5103776D-12 -9.4205273D-16 -4.3300422D-19 -4.2465203D-22 -1.6651025D-25
  60    0-1.21743D-01  0.0001687521 -3.1718739D-08 -3.4809463D-12 -1.1094145D-15 -4.5874825D-19 -7.2784406D-23 -5.6393571D-26
  60    1-1.21406D-01  0.0001686251 -3.1739652D-08 -3.4898400D-12 -1.1140065D-15 -4.5962674D-19 -7.3605693D-23 -6.0953354D-26
  60    2-1.20732D-01  0.0001683711 -3.1781637D-08 -3.5077380D-12 -1.1232178D-15 -4.6141586D-19 -7.5440957D-23 -7.0290643D-26
  60    3-1.19723D-01  0.0001679893 -3.1845020D-08 -3.5348614D-12 -1.1371005D-15 -4.6418739D-19 -7.8698023D-23 -8.4861709D-26
  60    4-1.18381D-01  0.0001674791 -3.1930295D-08 -3.5715465D-12 -1.1557452D-15 -4.6808836D-19 -8.4017489D-23 -1.0529195D-25
  60    5-1.16709D-01  0.0001668394 -3.2038140D-08 -3.6182461D-12 -1.1792795D-15 -4.7336861D-19 -9.2326841D-23 -1.3242245D-25
  60    6-1.14712D-01  0.0001660689 -3.2169424D-08 -3.6755365D-12 -1.2078896D-15 -4.8045130D-19 -1.0489519D-22 -1.6721541D-25
  60    7-1.12393D-01  0.0001651660 -3.2325230D-08 -3.7441259D-12 -1.2418467D-15 -4.9000979D-19 -1.2338899D-22 -2.1071160D-25
  60    8-1.09759D-01  0.0001641287 -3.2506876D-08 -3.8248692D-12 -1.2815532D-15 -5.0308099D-19 -1.4993526D-22 -2.6391294D-25
  60    9-1.06815D-01  0.0001629547 -3.2715940D-08 -3.9187895D-12 -1.3276164D-15 -5.2121223D-19 -1.8716114D-22 -3.2758734D-25
  60   10-1.03569D-01  0.0001616413 -3.2954296D-08 -4.0271155D-12 -1.3809575D-15 -5.4662963D-19 -2.3819908D-22 -4.0208525D-25
  61    0-9.15844D-02  0.0001470357 -3.2295195D-08 -3.8727757D-12 -1.3175279D-15 -7.7878126D-19 -5.8990966D-22 -1.7189734D-25
  61    1-9.12904D-02  0.0001469064 -3.2318463D-08 -3.8833472D-12 -1.3253512D-15 -7.8587473D-19 -5.9231432D-22 -1.7133518D-25
  61    2-9.07033D-02  0.0001466477 -3.2365191D-08 -3.9046799D-12 -1.3412133D-15 -8.0014938D-19 -5.9709601D-22 -1.7056594D-25
  61    3-8.98246D-02  0.0001462589 -3.2435767D-08 -3.9371590D-12 -1.3655394D-15 -8.2177215D-19 -6.0425505D-22 -1.7044842D-25
  61    4-8.86566D-02  0.0001457392 -3.2530787D-08 -3.9813884D-12 -1.3989935D-15 -8.5100629D-19 -6.1384299D-22 -1.7236273D-25
  61    5-8.72025D-02  0.0001450873 -3.2651077D-08 -4.0382115D-12 -1.4424707D-15 -8.8820226D-19 -6.2609649D-22 -1.7846480D-25
  61    6-8.54661D-02  0.0001443020 -3.2797714D-08 -4.1087509D-12 -1.4971261D-15 -9.3383325D-19 -6.4160617D-22 -1.9194256D-25
  61    7-8.34524D-02  0.0001433812 -3.2972068D-08 -4.1944557D-12 -1.5643996D-15 -9.8854846D-19 -6.6156633D-22 -2.1727290D-25
  61    8-8.11667D-02  0.0001423228 -3.3175846D-08 -4.2971627D-12 -1.6460565D-15 -1.0532969D-18 -6.8817160D-22 -2.6057207D-25
  61    9-7.86157D-02  0.0001411243 -3.3411155D-08 -4.4191727D-12 -1.7442542D-15 -1.1295375D-18 -7.2512780D-22 -3.2986773D-25
  61   10-7.58066D-02  0.0001397825 -3.3680584D-08 -4.5633492D-12 -1.8616576D-15 -1.2195966D-18 -7.7832227D-22 -4.3523882D-25
  62    0-6.74553D-02  0.0001268145 -3.2736350D-08 -4.4599875D-12 -1.9492338D-15 -1.3511490D-18 -1.2927430D-21 -8.9683002D-25
  62    1-6.72018D-02  0.0001266835 -3.2763157D-08 -4.4756356D-12 -1.9628232D-15 -1.3667370D-18 -1.3052629D-21 -8.9209739D-25
  62    2-6.66956D-02  0.0001264212 -3.2817053D-08 -4.5072622D-12 -1.9904773D-15 -1.3983662D-18 -1.3300954D-21 -8.8206582D-25
  62    3-6.59382D-02  0.0001260269 -3.2898617D-08 -4.5555417D-12 -2.0331489D-15 -1.4469092D-18 -1.3668142D-21 -8.6581405D-25
  62    4-6.49321D-02  0.0001254996 -3.3008738D-08 -4.6215425D-12 -2.0923526D-15 -1.5136689D-18 -1.4146433D-21 -8.4194574D-25
  62    5-6.36804D-02  0.0001248381 -3.3148655D-08 -4.7067789D-12 -2.1701874D-15 -1.6002935D-18 -1.4724487D-21 -8.0916554D-25
  62    6-6.21872D-02  0.0001240405 -3.3320003D-08 -4.8133038D-12 -2.2694339D-15 -1.7087149D-18 -1.5386521D-21 -7.6669578D-25
  62    7-6.04571D-02  0.0001231046 -3.3524878D-08 -4.9438266D-12 -2.3936398D-15 -1.8410465D-18 -1.6112621D-21 -7.1507649D-25
  62    8-5.84961D-02  0.0001220280 -3.3765935D-08 -5.1018663D-12 -2.5472113D-15 -1.9994682D-18 -1.6880939D-21 -6.5734869D-25
  62    9-5.63105D-02  0.0001208074 -3.4046507D-08 -5.2919430D-12 -2.7354987D-15 -2.1861183D-18 -1.7671938D-21 -6.0030593D-25
  62   10-5.39080D-02  0.0001194391 -3.4370768D-08 -5.5198135D-12 -2.9648780D-15 -2.4030833D-18 -1.8478709D-21 -5.5657887D-25
  63    0-4.84490D-02  0.0001081023 -3.3271431D-08 -5.5138346D-12 -2.9066302D-15 -1.4826690D-18 -6.6583732D-22 -7.0065184D-25
  63    1-4.82329D-02  0.0001079692 -3.3304584D-08 -5.5371473D-12 -2.9214977D-15 -1.4907190D-18 -6.7557575D-22 -6.8986701D-25
  63    2-4.78016D-02  0.0001077025 -3.3371310D-08 -5.5841326D-12 -2.9514836D-15 -1.5071694D-18 -6.9452376D-22 -6.6427930D-25
  63    3-4.71566D-02  0.0001073014 -3.3472466D-08 -5.6555115D-12 -2.9970700D-15 -1.5326546D-18 -7.2147377D-22 -6.1580152D-25
  63    4-4.63003D-02  0.0001067648 -3.3609357D-08 -5.7524061D-12 -3.0590794D-15 -1.5680790D-18 -7.5367695D-22 -5.3002174D-25
  63    5-4.52360D-02  0.0001060908 -3.3783780D-08 -5.8763526D-12 -3.1386315D-15 -1.6143188D-18 -7.8595733D-22 -3.8524786D-25
  63    6-4.39678D-02  0.0001052775 -3.3998069D-08 -6.0293589D-12 -3.2372079D-15 -1.6718523D-18 -8.0891957D-22 -1.4940821D-25
  63    7-4.25006D-02  0.0001043219 -3.4255155D-08 -6.2139639D-12 -3.3566218D-15 -1.7399430D-18 -8.0621027D-22  2.2370855D-25
  63    8-4.08402D-02  0.0001032209 -3.4558654D-08 -6.4333073D-12 -3.4988626D-15 -1.8151823D-18 -7.5053757D-22  7.9857453D-25
  63    9-3.89935D-02  0.0001019705 -3.4912961D-08 -6.6911907D-12 -3.6656733D-15 -1.8889866D-18 -5.9812547D-22  1.6609651D-24
  63   10-3.69681D-02  0.0001005658 -3.5323382D-08 -6.9920856D-12 -3.8576150D-15 -1.9435215D-18 -2.8143106D-22  2.9175794D-24
  64    0-3.37620D-02  0.0000908177 -3.3788423D-08 -5.8823885D-12 -1.7071984D-15  2.2102401D-18  6.1719003D-21  5.1841933D-24
  64    1-3.35805D-02  0.0000906824 -3.3823759D-08 -5.8959568D-12 -1.6847247D-15  2.2847347D-18  6.2434146D-21  5.0316890D-24
  64    2-3.32183D-02  0.0000904116 -3.3894670D-08 -5.9225428D-12 -1.6375386D-15  2.4362105D-18  6.3797177D-21  4.6921842D-24
  64    3-3.26771D-02  0.0000900042 -3.4001624D-08 -5.9609342D-12 -1.5609534D-15  2.6692998D-18  6.5644561D-21  4.0892335D-24
  64    4-3.19592D-02  0.0000894590 -3.4145272D-08 -6.0091086D-12 -1.4478105D-15  2.9894701D-18  6.7667096D-21  3.0956733D-24
  64    5-3.10681D-02  0.0000887743 -3.4326383D-08 -6.0638952D-12 -1.2880909D-15  3.4009356D-18  6.9302993D-21  1.5117080D-24
  64    6-3.00077D-02  0.0000879478 -3.4545735D-08 -6.1205860D-12 -1.0690085D-15  3.9021657D-18  6.9581995D-21 -9.5785277D-25
  64    7-2.87832D-02  0.0000869769 -3.4803946D-08 -6.1724225D-12 -7.7557458D-16  4.4778833D-18  6.6876655D-21 -4.7340450D-24
  64    8-2.74005D-02  0.0000858585 -3.5101224D-08 -6.2100613D-12 -3.9252875D-16  5.0849906D-18  5.8549845D-21 -1.0385892D-23
  64    9-2.58665D-02  0.0000845888 -3.5437025D-08 -6.2212088D-12  9.1066335D-17  5.6291390D-18  4.0489102D-21 -1.8625607D-23
  64   10-2.41889D-02  0.0000831638 -3.5809620D-08 -6.1908755D-12  6.7230023D-16  5.9278693D-18  6.5918612D-22 -3.0226650D-23
  65    0-2.26516D-02  0.0000753217 -3.2559998D-08 -2.5114510D-12  1.1927166D-15 -8.9785040D-18 -3.3469063D-20 -3.5797538D-23
  65    1-2.25011D-02  0.0000751914 -3.2575039D-08 -2.5022742D-12  1.1009109D-15 -9.3831253D-18 -3.3965223D-20 -3.5076111D-23
  65    2-2.22009D-02  0.0000749307 -3.2604966D-08 -2.4862044D-12  9.0502079D-16 -1.0209900D-17 -3.4925578D-20 -3.3486156D-23
  65    3-2.17524D-02  0.0000745392 -3.2649545D-08 -2.4683117D-12  5.7961551D-16 -1.1491875D-17 -3.6275596D-20 -3.0723361D-23
  65    4-2.11582D-02  0.0000740163 -3.2708623D-08 -2.4574947D-12  8.4583221D-17 -1.3272515D-17 -3.7876585D-20 -2.6314158D-23
  65    5-2.04213D-02  0.0000733614 -3.2782436D-08 -2.4681502D-12 -6.3672357D-16 -1.5595914D-17 -3.9491666D-20 -1.9606329D-23
  65    6-1.95457D-02  0.0000725736 -3.2872121D-08 -2.5225488D-12 -1.6588275D-15 -1.8489202D-17 -4.0739683D-20 -9.7863475D-24
  65    7-1.85361D-02  0.0000716516 -3.2980550D-08 -2.6539276D-12 -3.0734749D-15 -2.1933526D-17 -4.1041541D-20  4.0419811D-24
  65    8-1.73982D-02  0.0000705942 -3.3113598D-08 -2.9101255D-12 -4.9845478D-15 -2.5819727D-17 -3.9572295D-20  2.2657231D-23
  65    9-1.61382D-02  0.0000693991 -3.3282002D-08 -3.3571863D-12 -7.4948699D-15 -2.9887220D-17 -3.5252298D-20  4.6294155D-23
  65   10-1.47636D-02  0.0000680635 -3.3503893D-08 -4.0816807D-12 -1.0680279D-14 -3.3652022D-17 -2.6844917D-20  7.3827926D-23
  66    0-1.42972D-02  0.0000623548 -3.0853920D-08 -7.8964078D-12 -1.3674245D-14  1.4427680D-18  4.2918613D-20 -1.6952052D-23
  66    1-1.41726D-02  0.0000622313 -3.0901627D-08 -8.0057484D-12 -1.3657359D-14  1.9554162D-18  4.2642066D-20 -2.1839879D-23
  66    2-1.39242D-02  0.0000619837 -3.0999008D-08 -8.2239241D-12 -1.3608325D-14  2.9684674D-18  4.1877890D-20 -3.1991829D-23
  66    3-1.35534D-02  0.0000616108 -3.1149975D-08 -8.5493261D-12 -1.3497424D-14  4.4442668D-18  4.0178048D-20 -4.8105377D-23
  66    4-1.30625D-02  0.0000611107 -3.1360325D-08 -8.9780889D-12 -1.3282962D-14  6.2914348D-18  3.6811228D-20 -7.1046661D-23
  66    5-1.24545D-02  0.0000604807 -3.1637584D-08 -9.5025843D-12 -1.2917643D-14  8.3176380D-18  3.0714384D-20 -1.0148812D-22
  66    6-1.17333D-02  0.0000597173 -3.1990715D-08 -1.0110022D-11 -1.2362307D-14  1.0160881D-17  2.0485941D-20 -1.3912689D-22
  66    7-1.09036D-02  0.0000588154 -3.2429647D-08 -1.0782201D-11 -1.1612089D-14  1.1203274D-17  4.5206775D-21 -1.8108380D-22
  66    8-9.97089D-03  0.0000577692 -3.2964709D-08 -1.1498363D-11 -1.0740762D-14  1.0491525D-17 -1.8499026D-20 -2.1872092D-22
  66    9-8.94179D-03  0.0000565710 -3.3606256D-08 -1.2244423D-11 -9.9660093D-15  6.7397180D-18 -4.8304766D-20 -2.3133564D-22
  66   10-7.82391D-03  0.0000552117 -3.4365263D-08 -1.3032945D-11 -9.7249699D-15 -1.3904809D-18 -7.9966166D-20 -1.7326531D-22
  67    0-8.05294D-03  0.0000506209 -3.1864588D-08 -9.4217486D-12 -1.2717545D-14 -2.6536824D-17  9.3047665D-20  8.7362932D-22
  67    1-7.95183D-03  0.0000504932 -3.1922171D-08 -9.5310435D-12 -1.3025353D-14 -2.5501536D-17  1.0506742D-19  9.1838096D-22
  67    2-7.75036D-03  0.0000502372 -3.2039512D-08 -9.7581950D-12 -1.3615751D-14 -2.2996891D-17  1.3103140D-19  1.0125137D-21
  67    3-7.45010D-03  0.0000498513 -3.2221270D-08 -1.0119608D-11 -1.4418240D-14 -1.8033548D-17  1.7516240D-19  1.1654846D-21
  67    4-7.05335D-03  0.0000493332 -3.2475210D-08 -1.0637046D-11 -1.5268733D-14 -8.7853133D-18  2.4478050D-19  1.3911717D-21
  67    5-6.56328D-03  0.0000486794 -3.2813061D-08 -1.1330906D-11 -1.5814222D-14  7.9397073D-18  3.5157679D-19  1.7043101D-21
  67    6-5.98387D-03  0.0000478849 -3.3251422D-08 -1.2203915D-11 -1.5332258D-14  3.7636533D-17  5.1311059D-19  2.1057411D-21
  67    7-5.32004D-03  0.0000469429 -3.3812102D-08 -1.3204531D-11 -1.2393546D-14  8.9694721D-17  7.5296967D-19  2.5335089D-21
  67    8-4.57768D-03  0.0000458435 -3.4520493D-08 -1.4148838D-11 -4.2398301D-15  1.7987955D-16  1.0934363D-18  2.7183495D-21
  67    9-3.76379D-03  0.0000445725 -3.5398725D-08 -1.4559140D-11  1.4318325D-14  3.3329274D-16  1.5207186D-18  1.8022527D-21
  67   10-2.88670D-03  0.0000431092 -3.6446730D-08 -1.3344333D-11  5.2646910D-14  5.8453866D-16  1.8684635D-18 -2.5151519D-21
  68    0-3.57660D-03  0.0000396023 -3.2489871D-08  1.1625588D-11  1.9220619D-13  8.9514165D-16 -1.0671205D-18 -2.7262252D-20
  68    1-3.49740D-03  0.0000394600 -3.2493031D-08  1.2868997D-11  1.9978218D-13  9.1525710D-16 -1.2594335D-18 -2.8887385D-20
  68    2-3.33983D-03  0.0000391733 -3.2486800D-08  1.5509407D-11  2.1537246D-13  9.5457145D-16 -1.6788685D-18 -3.2293863D-20
  68    3-3.10556D-03  0.0000387384 -3.2443489D-08  1.9869764D-11  2.3980746D-13  1.0103890D-15 -2.4003896D-18 -3.7777299D-20
  68    4-2.79713D-03  0.0000381490 -3.2314139D-08  2.6467266D-11  2.7401263D-13  1.0767976D-15 -3.5355795D-18 -4.5723706D-20
  68    5-2.41791D-03  0.0000373965 -3.2018508D-08  3.6035686D-11  3.1846703D-13  1.1421455D-15 -5.2198909D-18 -5.6505822D-20
  68    6-1.97216D-03  0.0000364710 -3.1428607D-08  4.9497335D-11  3.7188893D-13  1.1868884D-15 -7.5428561D-18 -7.0389997D-20
  68    7-1.46475D-03  0.0000353675 -3.0340804D-08  6.7764440D-11  4.2898726D-13  1.1814283D-15 -1.0404357D-17 -8.7637386D-20
  68    8-9.00130D-04  0.0000341177 -2.8403021D-08  9.0899360D-11  4.7478253D-13  1.0905923D-15 -1.3142761D-17 -1.0927661D-19
  68    9-2.76210D-04  0.0000329774 -2.4753361D-08  1.1387160D-10  4.6422521D-13  9.0581718D-16 -1.3807434D-17 -1.3606849D-19


==> anc/SupplementaryMaterial/RovibStructure/levels_Su_Rb85_denseMesh.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 85)-Rb( 85)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0    -78.4390  0.0026647403 -5.5310441D-09 -1.5634688D-14 -1.3885448D-19 -1.4781742D-24 -1.8352510D-29 -2.5562176D-34
   0    1    -78.4337  0.0026647182 -5.5311379D-09 -1.5635798D-14 -1.3886926D-19 -1.4783945D-24 -1.8356089D-29 -2.5568235D-34
   0    2    -78.4230  0.0026646739 -5.5313255D-09 -1.5638021D-14 -1.3889884D-19 -1.4788351D-24 -1.8363250D-29 -2.5580359D-34
   0    3    -78.4070  0.0026646075 -5.5316070D-09 -1.5641355D-14 -1.3894321D-19 -1.4794964D-24 -1.8373998D-29 -2.5598550D-34
   0    4    -78.3857  0.0026645190 -5.5319825D-09 -1.5645802D-14 -1.3900241D-19 -1.4803787D-24 -1.8388340D-29 -2.5622838D-34
   0    5    -78.3591  0.0026644084 -5.5324519D-09 -1.5651363D-14 -1.3907645D-19 -1.4814825D-24 -1.8406286D-29 -2.5653225D-34
   0    6    -78.3271  0.0026642756 -5.5330155D-09 -1.5658041D-14 -1.3916538D-19 -1.4828085D-24 -1.8427850D-29 -2.5689737D-34
   0    7    -78.2898  0.0026641207 -5.5336733D-09 -1.5665837D-14 -1.3926923D-19 -1.4843575D-24 -1.8453048D-29 -2.5732413D-34
   0    8    -78.2472  0.0026639436 -5.5344255D-09 -1.5674754D-14 -1.3938805D-19 -1.4861304D-24 -1.8481895D-29 -2.5781282D-34
   0    9    -78.1992  0.0026637443 -5.5352722D-09 -1.5684795D-14 -1.3952190D-19 -1.4881282D-24 -1.8514413D-29 -2.5836371D-34
   0   10    -78.1459  0.0026635229 -5.5362136D-09 -1.5695963D-14 -1.3967082D-19 -1.4903521D-24 -1.8550628D-29 -2.5897729D-34
   1    0    -74.7779  0.0026258909 -5.6877588D-09 -1.7284798D-14 -1.6149953D-19 -1.8594879D-24 -2.4108249D-29 -2.9162988D-34
   1    1    -74.7727  0.0026258681 -5.6878625D-09 -1.7286090D-14 -1.6151812D-19 -1.8597772D-24 -2.4112333D-29 -2.9169954D-34
   1    2    -74.7622  0.0026258226 -5.6880700D-09 -1.7288674D-14 -1.6155532D-19 -1.8603560D-24 -2.4120498D-29 -2.9183848D-34
   1    3    -74.7464  0.0026257544 -5.6883812D-09 -1.7292552D-14 -1.6161115D-19 -1.8612246D-24 -2.4132760D-29 -2.9204756D-34
   1    4    -74.7254  0.0026256634 -5.6887963D-09 -1.7297725D-14 -1.6168562D-19 -1.8623833D-24 -2.4149131D-29 -2.9232748D-34
   1    5    -74.6992  0.0026255496 -5.6893153D-09 -1.7304194D-14 -1.6177878D-19 -1.8638328D-24 -2.4169603D-29 -2.9267705D-34
   1    6    -74.6677  0.0026254130 -5.6899384D-09 -1.7311962D-14 -1.6189066D-19 -1.8655739D-24 -2.4194207D-29 -2.9309790D-34
   1    7    -74.6309  0.0026252537 -5.6906657D-09 -1.7321032D-14 -1.6202132D-19 -1.8676075D-24 -2.4222951D-29 -2.9358994D-34
   1    8    -74.5889  0.0026250716 -5.6914974D-09 -1.7331406D-14 -1.6217082D-19 -1.8699344D-24 -2.4255866D-29 -2.9415476D-34
   1    9    -74.5417  0.0026248667 -5.6924336D-09 -1.7343088D-14 -1.6233923D-19 -1.8725561D-24 -2.4292969D-29 -2.9479229D-34
   1   10    -74.4892  0.0026246390 -5.6934745D-09 -1.7356083D-14 -1.6252663D-19 -1.8754737D-24 -2.4334289D-29 -2.9550370D-34
   2    0    -71.2209  0.0025865275 -5.8533179D-09 -1.9156112D-14 -1.8580668D-19 -2.0994700D-24 -3.1412532D-29 -6.0305590D-34
   2    1    -71.2157  0.0025865041 -5.8534328D-09 -1.9157598D-14 -1.8582767D-19 -2.0998471D-24 -3.1420973D-29 -6.0316612D-34
   2    2    -71.2054  0.0025864572 -5.8536627D-09 -1.9160572D-14 -1.8586968D-19 -2.1006015D-24 -3.1437870D-29 -6.0338827D-34
   2    3    -71.1898  0.0025863870 -5.8540077D-09 -1.9165034D-14 -1.8593271D-19 -2.1017336D-24 -3.1463214D-29 -6.0372068D-34
   2    4    -71.1692  0.0025862933 -5.8544677D-09 -1.9170985D-14 -1.8601681D-19 -2.1032447D-24 -3.1497039D-29 -6.0416484D-34
   2    5    -71.1433  0.0025861762 -5.8550429D-09 -1.9178428D-14 -1.8612202D-19 -2.1051358D-24 -3.1539349D-29 -6.0471944D-34
   2    6    -71.1123  0.0025860357 -5.8557335D-09 -1.9187365D-14 -1.8624840D-19 -2.1074082D-24 -3.1590182D-29 -6.0538689D-34
   2    7    -71.0761  0.0025858717 -5.8565396D-09 -1.9197799D-14 -1.8639601D-19 -2.1100646D-24 -3.1649539D-29 -6.0616172D-34
   2    8    -71.0347  0.0025856843 -5.8574614D-09 -1.9209733D-14 -1.8656494D-19 -2.1131061D-24 -3.1717474D-29 -6.0705002D-34
   2    9    -70.9881  0.0025854734 -5.8584991D-09 -1.9223173D-14 -1.8675527D-19 -2.1165358D-24 -3.1794025D-29 -6.0804941D-34
   2   10    -70.9364  0.0025852391 -5.8596529D-09 -1.9238122D-14 -1.8696712D-19 -2.1203562D-24 -3.1879230D-29 -6.0916023D-34
   3    0    -67.7678  0.0025466258 -6.0264885D-09 -2.1075084D-14 -2.1774455D-19 -2.7103765D-24 -3.2485197D-29 -5.7623038D-34
   3    1    -67.7627  0.0025466017 -6.0266150D-09 -2.1076826D-14 -2.1777166D-19 -2.7107662D-24 -3.2493264D-29 -5.7652977D-34
   3    2    -67.7525  0.0025465534 -6.0268679D-09 -2.1080311D-14 -2.1782588D-19 -2.7115463D-24 -3.2509420D-29 -5.7712801D-34
   3    3    -67.7372  0.0025464811 -6.0272474D-09 -2.1085539D-14 -2.1790724D-19 -2.7127171D-24 -3.2533669D-29 -5.7802406D-34
   3    4    -67.7168  0.0025463847 -6.0277535D-09 -2.1092514D-14 -2.1801578D-19 -2.7142796D-24 -3.2566074D-29 -5.7922065D-34
   3    5    -67.6914  0.0025462641 -6.0283865D-09 -2.1101238D-14 -2.1815155D-19 -2.7162346D-24 -3.2606681D-29 -5.8071899D-34
   3    6    -67.6608  0.0025461194 -6.0291463D-09 -2.1111713D-14 -2.1831459D-19 -2.7185842D-24 -3.2655537D-29 -5.8251630D-34
   3    7    -67.6252  0.0025459506 -6.0300332D-09 -2.1123944D-14 -2.1850499D-19 -2.7213295D-24 -3.2712726D-29 -5.8461545D-34
   3    8    -67.5844  0.0025457576 -6.0310475D-09 -2.1137935D-14 -2.1872282D-19 -2.7244731D-24 -3.2778340D-29 -5.8701623D-34
   3    9    -67.5386  0.0025455405 -6.0321894D-09 -2.1153692D-14 -2.1896818D-19 -2.7280173D-24 -3.2852470D-29 -5.8971689D-34
   3   10    -67.4877  0.0025452992 -6.0334591D-09 -2.1171220D-14 -2.1924118D-19 -2.7319645D-24 -3.2935236D-29 -5.9272199D-34
   4    0    -64.4183  0.0025062036 -6.2094886D-09 -2.3191204D-14 -2.4714595D-19 -3.4561383D-24 -4.8610014D-29  2.9842727D-35
   4    1    -64.4133  0.0025061787 -6.2096277D-09 -2.3193181D-14 -2.4718051D-19 -3.4567220D-24 -4.8609549D-29  2.9800332D-35
   4    2    -64.4033  0.0025061291 -6.2099061D-09 -2.3197136D-14 -2.4724966D-19 -3.4578881D-24 -4.8608755D-29  2.9689166D-35
   4    3    -64.3882  0.0025060545 -6.2103237D-09 -2.3203072D-14 -2.4735342D-19 -3.4596382D-24 -4.8607496D-29  2.9537228D-35
   4    4    -64.3682  0.0025059552 -6.2108807D-09 -2.3210989D-14 -2.4749185D-19 -3.4619712D-24 -4.8605854D-29  2.9317740D-35
   4    5    -64.3431  0.0025058309 -6.2115771D-09 -2.3220892D-14 -2.4766502D-19 -3.4648876D-24 -4.8603795D-29  2.9038363D-35
   4    6    -64.3131  0.0025056819 -6.2124133D-09 -2.3232785D-14 -2.4787302D-19 -3.4683869D-24 -4.8601398D-29  2.8682158D-35
   4    7    -64.2780  0.0025055079 -6.2133894D-09 -2.3246673D-14 -2.4811595D-19 -3.4724695D-24 -4.8598580D-29  2.8253510D-35
   4    8    -64.2379  0.0025053091 -6.2145056D-09 -2.3262561D-14 -2.4839393D-19 -3.4771346D-24 -4.8595478D-29  2.7719900D-35
   4    9    -64.1928  0.0025050853 -6.2157622D-09 -2.3280457D-14 -2.4870711D-19 -3.4823831D-24 -4.8592000D-29  2.7098914D-35
   4   10    -64.1427  0.0025048366 -6.2171597D-09 -2.3300367D-14 -2.4905564D-19 -3.4882138D-24 -4.8588276D-29  2.6349179D-35
   5    0    -61.1723  0.0024652625 -6.4015625D-09 -2.5597822D-14 -2.7580953D-19 -3.4165813D-24 -8.3582892D-29 -2.6893903D-33
   5    1    -61.1674  0.0024652369 -6.4017161D-09 -2.5600029D-14 -2.7584370D-19 -3.4175847D-24 -8.3620511D-29 -2.6891491D-33
   5    2    -61.1575  0.0024651856 -6.4020234D-09 -2.5604443D-14 -2.7591207D-19 -3.4195928D-24 -8.3695772D-29 -2.6886692D-33
   5    3    -61.1427  0.0024651088 -6.4024843D-09 -2.5611066D-14 -2.7601470D-19 -3.4226077D-24 -8.3808697D-29 -2.6879594D-33
   5    4    -61.1230  0.0024650064 -6.4030991D-09 -2.5619901D-14 -2.7615169D-19 -3.4266340D-24 -8.3959207D-29 -2.6869957D-33
   5    5    -61.0983  0.0024648783 -6.4038678D-09 -2.5630950D-14 -2.7632315D-19 -3.4316775D-24 -8.4147249D-29 -2.6857582D-33
   5    6    -61.0688  0.0024647246 -6.4047908D-09 -2.5644219D-14 -2.7652923D-19 -3.4377442D-24 -8.4372801D-29 -2.6842532D-33
   5    7    -61.0342  0.0024645453 -6.4058682D-09 -2.5659711D-14 -2.7677012D-19 -3.4448428D-24 -8.4635752D-29 -2.6824448D-33
   5    8    -60.9948  0.0024643402 -6.4071003D-09 -2.5677433D-14 -2.7704603D-19 -3.4529819D-24 -8.4936090D-29 -2.6803332D-33
   5    9    -60.9505  0.0024641096 -6.4084874D-09 -2.5697392D-14 -2.7735721D-19 -3.4621733D-24 -8.5273665D-29 -2.6778786D-33
   5   10    -60.9012  0.0024638532 -6.4100299D-09 -2.5719594D-14 -2.7770395D-19 -3.4724286D-24 -8.5648345D-29 -2.6750512D-33
   6    0    -58.0293  0.0024237969 -6.6003653D-09 -2.8058947D-14 -3.3083563D-19 -4.6506604D-24 -3.5509671D-29 -6.2080567D-34
   6    1    -58.0245  0.0024237705 -6.6005336D-09 -2.8061594D-14 -3.3088214D-19 -4.6510868D-24 -3.5518352D-29 -6.2277152D-34
   6    2    -58.0148  0.0024237177 -6.6008704D-09 -2.8066888D-14 -3.3097517D-19 -4.6519392D-24 -3.5535885D-29 -6.2673302D-34
   6    3    -58.0002  0.0024236385 -6.6013757D-09 -2.8074833D-14 -3.3111475D-19 -4.6532199D-24 -3.5562281D-29 -6.3264744D-34
   6    4    -57.9808  0.0024235329 -6.6020496D-09 -2.8085432D-14 -3.3130091D-19 -4.6549273D-24 -3.5597958D-29 -6.4056921D-34
   6    5    -57.9566  0.0024234008 -6.6028924D-09 -2.8098689D-14 -3.3153371D-19 -4.6570650D-24 -3.5643042D-29 -6.5046558D-34
   6    6    -57.9275  0.0024232423 -6.6039042D-09 -2.8114609D-14 -3.3181321D-19 -4.6596326D-24 -3.5698287D-29 -6.6241334D-34
   6    7    -57.8936  0.0024230574 -6.6050854D-09 -2.8133200D-14 -3.3213949D-19 -4.6626337D-24 -3.5763899D-29 -6.7635269D-34
   6    8    -57.8548  0.0024228460 -6.6064363D-09 -2.8154469D-14 -3.3251263D-19 -4.6660710D-24 -3.5840509D-29 -6.9230209D-34
   6    9    -57.8112  0.0024226082 -6.6079573D-09 -2.8178425D-14 -3.3293276D-19 -4.6699469D-24 -3.5928862D-29 -7.1030362D-34
   6   10    -57.7628  0.0024223438 -6.6096488D-09 -2.8205078D-14 -3.3339997D-19 -4.6742645D-24 -3.6029694D-29 -7.3036673D-34
   7    0    -54.9888  0.0023818209 -6.8101119D-09 -3.0758758D-14 -3.6832802D-19 -5.7036985D-24 -8.9409725D-29  1.1503971D-33
   7    1    -54.9841  0.0023817936 -6.8102964D-09 -3.0761705D-14 -3.6838506D-19 -5.7047718D-24 -8.9393552D-29  1.1509541D-33
   7    2    -54.9745  0.0023817392 -6.8106656D-09 -3.0767600D-14 -3.6849917D-19 -5.7069149D-24 -8.9361422D-29  1.1519518D-33
   7    3    -54.9602  0.0023816574 -6.8112195D-09 -3.0776446D-14 -3.6867043D-19 -5.7101336D-24 -8.9312865D-29  1.1535967D-33
   7    4    -54.9412  0.0023815484 -6.8119583D-09 -3.0788247D-14 -3.6889892D-19 -5.7144184D-24 -8.9248252D-29  1.1556316D-33
   7    5    -54.9174  0.0023814122 -6.8128821D-09 -3.0803009D-14 -3.6918478D-19 -5.7197701D-24 -8.9167307D-29  1.1581250D-33
   7    6    -54.8888  0.0023812487 -6.8139914D-09 -3.0820738D-14 -3.6952816D-19 -5.7261879D-24 -8.9069803D-29  1.1611009D-33
   7    7    -54.8555  0.0023810579 -6.8152863D-09 -3.0841443D-14 -3.6992925D-19 -5.7336642D-24 -8.8955922D-29  1.1643807D-33
   7    8    -54.8174  0.0023808398 -6.8167672D-09 -3.0865133D-14 -3.7038829D-19 -5.7421980D-24 -8.8825233D-29  1.1680303D-33
   7    9    -54.7745  0.0023805943 -6.8184347D-09 -3.0891820D-14 -3.7090551D-19 -5.7517814D-24 -8.8678031D-29  1.1718575D-33
   7   10    -54.7269  0.0023803215 -6.8202891D-09 -3.0921515D-14 -3.7148123D-19 -5.7624150D-24 -8.8513484D-29  1.1760043D-33
   8    0    -52.0503  0.0023393407 -7.0289464D-09 -3.3680324D-14 -4.0395652D-19 -5.4979136D-24 -1.6153587D-28 -5.7152796D-33
   8    1    -52.0456  0.0023393125 -7.0291485D-09 -3.3683555D-14 -4.0401151D-19 -5.4998540D-24 -1.6161574D-28 -5.7124009D-33
   8    2    -52.0362  0.0023392563 -7.0295527D-09 -3.3690021D-14 -4.0412155D-19 -5.5037355D-24 -1.6177550D-28 -5.7066701D-33
   8    3    -52.0222  0.0023391719 -7.0301592D-09 -3.3699721D-14 -4.0428675D-19 -5.5095629D-24 -1.6201505D-28 -5.6981361D-33
   8    4    -52.0035  0.0023390595 -7.0309682D-09 -3.3712662D-14 -4.0450728D-19 -5.5173462D-24 -1.6233385D-28 -5.6866834D-33
   8    5    -51.9801  0.0023389188 -7.0319798D-09 -3.3728848D-14 -4.0478339D-19 -5.5270976D-24 -1.6273153D-28 -5.6722764D-33
   8    6    -51.9520  0.0023387500 -7.0331944D-09 -3.3748285D-14 -4.0511537D-19 -5.5388336D-24 -1.6320718D-28 -5.6547707D-33
   8    7    -51.9193  0.0023385531 -7.0346123D-09 -3.3770983D-14 -4.0550357D-19 -5.5525649D-24 -1.6376045D-28 -5.6342778D-33
   8    8    -51.8819  0.0023383280 -7.0362339D-09 -3.3796949D-14 -4.0594841D-19 -5.5683160D-24 -1.6439008D-28 -5.6105767D-33
   8    9    -51.8398  0.0023380746 -7.0380597D-09 -3.3826196D-14 -4.0645036D-19 -5.5861103D-24 -1.6509524D-28 -5.5835409D-33
   8   10    -51.7930  0.0023377931 -7.0400903D-09 -3.3858734D-14 -4.0700996D-19 -5.6059674D-24 -1.6587485D-28 -5.5532522D-33
   9    0    -49.2129  0.0022963746 -7.2538422D-09 -3.6621231D-14 -4.6920534D-19 -6.6331075D-24 -4.9870450D-29 -7.1724569D-33
   9    1    -49.2084  0.0022963456 -7.2540620D-09 -3.6624985D-14 -4.6927167D-19 -6.6337088D-24 -4.9970766D-29 -7.1839791D-33
   9    2    -49.1992  0.0022962876 -7.2545015D-09 -3.6632494D-14 -4.6940435D-19 -6.6349095D-24 -5.0172506D-29 -7.2072589D-33
   9    3    -49.1854  0.0022962005 -7.2551610D-09 -3.6643762D-14 -4.6960344D-19 -6.6367220D-24 -5.0475669D-29 -7.2420195D-33
   9    4    -49.1670  0.0022960844 -7.2560406D-09 -3.6658794D-14 -4.6986895D-19 -6.6391545D-24 -5.0882746D-29 -7.2885242D-33
   9    5    -49.1441  0.0022959393 -7.2571407D-09 -3.6677595D-14 -4.7020099D-19 -6.6422234D-24 -5.1394795D-29 -7.3465832D-33
   9    6    -49.1165  0.0022957651 -7.2584615D-09 -3.6700175D-14 -4.7059963D-19 -6.6459457D-24 -5.2014931D-29 -7.4163594D-33
   9    7    -49.0844  0.0022955618 -7.2600034D-09 -3.6726541D-14 -4.7106500D-19 -6.6503446D-24 -5.2745643D-29 -7.4977593D-33
   9    8    -49.0476  0.0022953295 -7.2617670D-09 -3.6756706D-14 -4.7159723D-19 -6.6554477D-24 -5.3590697D-29 -7.5908673D-33
   9    9    -49.0063  0.0022950680 -7.2637528D-09 -3.6790683D-14 -4.7219649D-19 -6.6612887D-24 -5.4553670D-29 -7.6955923D-33
   9   10    -48.9604  0.0022947774 -7.2659614D-09 -3.6828485D-14 -4.7286294D-19 -6.6679002D-24 -5.5639323D-29 -7.8120405D-33
  10    0    -46.4760  0.0022529590 -7.4862272D-09 -3.9652744D-14 -5.3026031D-19 -1.1466988D-23 -2.9241320D-28  3.0850916D-33
  10    1    -46.4715  0.0022529290 -7.4864652D-09 -3.9656987D-14 -5.3037500D-19 -1.1470497D-23 -2.9236995D-28  3.0922196D-33
  10    2    -46.4625  0.0022528692 -7.4869411D-09 -3.9665475D-14 -5.3060448D-19 -1.1477512D-23 -2.9228328D-28  3.1063121D-33
  10    3    -46.4490  0.0022527793 -7.4876552D-09 -3.9678213D-14 -5.3094897D-19 -1.1488034D-23 -2.9215209D-28  3.1276643D-33
  10    4    -46.4309  0.0022526595 -7.4886077D-09 -3.9695211D-14 -5.3140877D-19 -1.1502051D-23 -2.9197626D-28  3.1558808D-33
  10    5    -46.4084  0.0022525097 -7.4897988D-09 -3.9716479D-14 -5.3198431D-19 -1.1519564D-23 -2.9175406D-28  3.1913473D-33
  10    6    -46.3814  0.0022523299 -7.4912291D-09 -3.9742031D-14 -5.3267611D-19 -1.1540559D-23 -2.9148423D-28  3.2336724D-33
  10    7    -46.3498  0.0022521202 -7.4928989D-09 -3.9771883D-14 -5.3348481D-19 -1.1565032D-23 -2.9116472D-28  3.2831698D-33
  10    8    -46.3138  0.0022518804 -7.4948087D-09 -3.9806056D-14 -5.3441112D-19 -1.1592968D-23 -2.9079415D-28  3.3395878D-33
  10    9    -46.2733  0.0022516105 -7.4969593D-09 -3.9844571D-14 -5.3545591D-19 -1.1624350D-23 -2.9036945D-28  3.4029546D-33
  10   10    -46.2283  0.0022513106 -7.4993513D-09 -3.9887454D-14 -5.3662009D-19 -1.1659165D-23 -2.8988781D-28  3.4733675D-33
  11    0    -43.8383  0.0022091286 -7.7284078D-09 -4.3700799D-14 -6.4001243D-19 -1.2235788D-23 -1.1369283D-28  1.1913646D-32
  11    1    -43.8339  0.0022090977 -7.7286700D-09 -4.3705920D-14 -6.4013480D-19 -1.2237152D-23 -1.1352577D-28  1.1915241D-32
  11    2    -43.8251  0.0022090358 -7.7291946D-09 -4.3716164D-14 -6.4037957D-19 -1.2239875D-23 -1.1319189D-28  1.1918325D-32
  11    3    -43.8118  0.0022089431 -7.7299816D-09 -4.3731537D-14 -6.4074683D-19 -1.2243939D-23 -1.1269148D-28  1.1922372D-32
  11    4    -43.7941  0.0022088194 -7.7310314D-09 -4.3752049D-14 -6.4123670D-19 -1.2249331D-23 -1.1202373D-28  1.1927532D-32
  11    5    -43.7721  0.0022086648 -7.7323443D-09 -4.3777711D-14 -6.4184933D-19 -1.2256027D-23 -1.1118830D-28  1.1933635D-32
  11    6    -43.7456  0.0022084792 -7.7339209D-09 -4.3808537D-14 -6.4258493D-19 -1.2263998D-23 -1.1018572D-28  1.1940067D-32
  11    7    -43.7146  0.0022082626 -7.7357616D-09 -4.3844546D-14 -6.4344373D-19 -1.2273203D-23 -1.0901525D-28  1.1946354D-32
  11    8    -43.6793  0.0022080150 -7.7378671D-09 -4.3885758D-14 -6.4442601D-19 -1.2283605D-23 -1.0767692D-28  1.1952074D-32
  11    9    -43.6396  0.0022077364 -7.7402382D-09 -4.3932196D-14 -6.4553206D-19 -1.2295155D-23 -1.0617064D-28  1.1956606D-32
  11   10    -43.5954  0.0022074267 -7.7428757D-09 -4.3983888D-14 -6.4676221D-19 -1.2307794D-23 -1.0449649D-28  1.1959185D-32
  12    0    -41.2989  0.0021648535 -7.9871788D-09 -4.8195012D-14 -6.7717239D-19 -7.6133190D-24 -4.0130903D-28 -4.3153393D-32
  12    1    -41.2946  0.0021648216 -7.9874680D-09 -4.8200430D-14 -6.7724856D-19 -7.6181361D-24 -4.0191330D-28 -4.3148675D-32
  12    2    -41.2859  0.0021647577 -7.9880464D-09 -4.8211267D-14 -6.7740101D-19 -7.6278019D-24 -4.0312096D-28 -4.3138465D-32
  12    3    -41.2729  0.0021646618 -7.9889144D-09 -4.8227527D-14 -6.7763006D-19 -7.6423451D-24 -4.0493277D-28 -4.3123393D-32
  12    4    -41.2556  0.0021645340 -7.9900721D-09 -4.8249216D-14 -6.7793614D-19 -7.6618377D-24 -4.0734722D-28 -4.3102316D-32
  12    5    -41.2340  0.0021643741 -7.9915200D-09 -4.8276341D-14 -6.7831986D-19 -7.6863719D-24 -4.1036290D-28 -4.3074449D-32
  12    6    -41.2080  0.0021641823 -7.9932585D-09 -4.8308912D-14 -6.7878193D-19 -7.7160476D-24 -4.1397982D-28 -4.3039554D-32
  12    7    -41.1777  0.0021639585 -7.9952883D-09 -4.8346939D-14 -6.7932328D-19 -7.7509968D-24 -4.1819554D-28 -4.2996211D-32
  12    8    -41.1431  0.0021637026 -7.9976100D-09 -4.8390435D-14 -6.7994497D-19 -7.7913797D-24 -4.2300795D-28 -4.2943053D-32
  12    9    -41.1041  0.0021634146 -8.0002244D-09 -4.8439417D-14 -6.8064826D-19 -7.8373513D-24 -4.2841521D-28 -4.2879665D-32
  12   10    -41.0609  0.0021630946 -8.0031324D-09 -4.8493900D-14 -6.8143458D-19 -7.8891276D-24 -4.3441307D-28 -4.2803330D-32
  13    0    -38.8567  0.0021201171 -8.2538484D-09 -5.2081500D-14 -7.8778582D-19 -1.5535185D-23 -1.0075045D-28  1.6280126D-33
  13    1    -38.8525  0.0021200841 -8.2541609D-09 -5.2087803D-14 -7.8794118D-19 -1.5536386D-23 -1.0072819D-28  1.5850726D-33
  13    2    -38.8440  0.0021200181 -8.2547860D-09 -5.2100413D-14 -7.8825194D-19 -1.5538802D-23 -1.0068482D-28  1.4999806D-33
  13    3    -38.8313  0.0021199190 -8.2557240D-09 -5.2119337D-14 -7.8871815D-19 -1.5542426D-23 -1.0062465D-28  1.3718445D-33
  13    4    -38.8143  0.0021197869 -8.2569752D-09 -5.2144586D-14 -7.8933993D-19 -1.5547255D-23 -1.0055315D-28  1.2003612D-33
  13    5    -38.7931  0.0021196218 -8.2585400D-09 -5.2176175D-14 -7.9011746D-19 -1.5553286D-23 -1.0047595D-28  9.8536998D-34
  13    6    -38.7677  0.0021194235 -8.2604190D-09 -5.2214123D-14 -7.9105087D-19 -1.5560521D-23 -1.0040380D-28  7.2602108D-34
  13    7    -38.7380  0.0021191922 -8.2626129D-09 -5.2258452D-14 -7.9214040D-19 -1.5568955D-23 -1.0034750D-28  4.2144944D-34
  13    8    -38.7041  0.0021189278 -8.2651226D-09 -5.2309189D-14 -7.9338632D-19 -1.5578585D-23 -1.0032005D-28  7.0453367D-35
  13    9    -38.6660  0.0021186302 -8.2679488D-09 -5.2366363D-14 -7.9478888D-19 -1.5589420D-23 -1.0033645D-28 -3.2743761D-34
  13   10    -38.6236  0.0021182994 -8.2710927D-09 -5.2430009D-14 -7.9634842D-19 -1.5601461D-23 -1.0041360D-28 -7.7350618D-34
  14    0    -36.5107  0.0020749694 -8.5295557D-09 -5.6585875D-14 -8.9763277D-19 -2.1882094D-23 -6.8728414D-28 -2.6003012D-33
  14    1    -36.5065  0.0020749353 -8.5298952D-09 -5.6593057D-14 -8.9785162D-19 -2.1890344D-23 -6.8732076D-28 -2.5688427D-33
  14    2    -36.4982  0.0020748671 -8.5305744D-09 -5.6607426D-14 -8.9828960D-19 -2.1906840D-23 -6.8739169D-28 -2.5061002D-33
  14    3    -36.4858  0.0020747647 -8.5315935D-09 -5.6628993D-14 -8.9894717D-19 -2.1931586D-23 -6.8749543D-28 -2.4115631D-33
  14    4    -36.4692  0.0020746282 -8.5329530D-09 -5.6657773D-14 -8.9982509D-19 -2.1964590D-23 -6.8762629D-28 -2.2848077D-33
  14    5    -36.4485  0.0020744575 -8.5346533D-09 -5.6693788D-14 -9.0092437D-19 -2.2005857D-23 -6.8778072D-28 -2.1257351D-33
  14    6    -36.4236  0.0020742527 -8.5366950D-09 -5.6737065D-14 -9.0224619D-19 -2.2055376D-23 -6.8795153D-28 -1.9343112D-33
  14    7    -36.3945  0.0020740136 -8.5390790D-09 -5.6787634D-14 -9.0379209D-19 -2.2113172D-23 -6.8813003D-28 -1.7089465D-33
  14    8    -36.3613  0.0020737403 -8.5418062D-09 -5.6845533D-14 -9.0556379D-19 -2.2179247D-23 -6.8830664D-28 -1.4494307D-33
  14    9    -36.3240  0.0020734328 -8.5448776D-09 -5.6910805D-14 -9.0756328D-19 -2.2253591D-23 -6.8847041D-28 -1.1551769D-33
  14   10    -36.2826  0.0020730909 -8.5482945D-09 -5.6983500D-14 -9.0979278D-19 -2.2336213D-23 -6.8860922D-28 -8.2563980D-34
  15    0    -34.2596  0.0020294341 -8.8179769D-09 -6.2286787D-14 -1.0822940D-18 -2.4194214D-23 -1.8160173D-29  4.7409459D-32
  15    1    -34.2555  0.0020293988 -8.8183506D-09 -6.2295446D-14 -1.0825360D-18 -2.4194431D-23 -1.7495600D-29  4.7377296D-32
  15    2    -34.2474  0.0020293283 -8.8190983D-09 -6.2312771D-14 -1.0830198D-18 -2.4194828D-23 -1.6170963D-29  4.7311519D-32
  15    3    -34.2352  0.0020292225 -8.8202202D-09 -6.2338772D-14 -1.0837457D-18 -2.4195368D-23 -1.4186485D-29  4.7211774D-32
  15    4    -34.2190  0.0020290813 -8.8217167D-09 -6.2373467D-14 -1.0847135D-18 -2.4195997D-23 -1.1545259D-29  4.7078551D-32
  15    5    -34.1987  0.0020289049 -8.8235886D-09 -6.2416880D-14 -1.0859233D-18 -2.4196586D-23 -8.2559533D-30  4.6906734D-32
  15    6    -34.1743  0.0020286931 -8.8258365D-09 -6.2469039D-14 -1.0873752D-18 -2.4197044D-23 -4.3245918D-30  4.6696133D-32
  15    7    -34.1459  0.0020284459 -8.8284615D-09 -6.2529979D-14 -1.0890689D-18 -2.4197220D-23  2.3942049D-31  4.6443305D-32
  15    8    -34.1135  0.0020281633 -8.8314646D-09 -6.2599742D-14 -1.0910047D-18 -2.4196943D-23  5.4238647D-30  4.6144295D-32
  15    9    -34.0770  0.0020278454 -8.8348471D-09 -6.2678373D-14 -1.0931824D-18 -2.4196042D-23  1.1216124D-29  4.5796319D-32
  15   10    -34.0364  0.0020274919 -8.8386104D-09 -6.2765924D-14 -1.0956020D-18 -2.4194319D-23  1.7600012D-29  4.5395373D-32
  16    0    -32.1021  0.0019834890 -9.1258210D-09 -6.8435165D-14 -1.1124059D-18 -1.7048974D-23 -1.3330786D-27 -1.1212676D-31
  16    1    -32.0981  0.0019834525 -9.1262316D-09 -6.8444065D-14 -1.1125765D-18 -1.7064979D-23 -1.3346491D-27 -1.1206396D-31
  16    2    -32.0902  0.0019833794 -9.1270531D-09 -6.8461869D-14 -1.1129181D-18 -1.7097064D-23 -1.3377841D-27 -1.1193547D-31
  16    3    -32.0783  0.0019832699 -9.1282856D-09 -6.8488585D-14 -1.1134318D-18 -1.7145298D-23 -1.3424826D-27 -1.1174411D-31
  16    4    -32.0624  0.0019831238 -9.1299298D-09 -6.8524226D-14 -1.1141189D-18 -1.7209887D-23 -1.3487315D-27 -1.1148411D-31
  16    5    -32.0426  0.0019829412 -9.1319862D-09 -6.8568808D-14 -1.1149814D-18 -1.7291047D-23 -1.3565248D-27 -1.1115469D-31
  16    6    -32.0188  0.0019827220 -9.1344556D-09 -6.8622352D-14 -1.1160218D-18 -1.7389065D-23 -1.3658434D-27 -1.1075036D-31
  16    7    -31.9910  0.0019824662 -9.1373391D-09 -6.8684883D-14 -1.1172430D-18 -1.7504238D-23 -1.3766752D-27 -1.1027176D-31
  16    8    -31.9593  0.0019821738 -9.1406377D-09 -6.8756432D-14 -1.1186487D-18 -1.7636978D-23 -1.3889951D-27 -1.0971090D-31
  16    9    -31.9236  0.0019818446 -9.1443527D-09 -6.8837032D-14 -1.1202428D-18 -1.7787752D-23 -1.4027763D-27 -1.0906067D-31
  16   10    -31.8840  0.0019814788 -9.1484856D-09 -6.8926723D-14 -1.1220301D-18 -1.7957005D-23 -1.4179927D-27 -1.0831835D-31
  17    0    -30.0369  0.0019371347 -9.4414662D-09 -7.4032934D-14 -1.3186709D-18 -3.2276296D-23 -6.2167220D-28  7.1591654D-33
  17    1    -30.0331  0.0019370969 -9.4419104D-09 -7.4043484D-14 -1.3189936D-18 -3.2283747D-23 -6.2157350D-28  7.0841136D-33
  17    2    -30.0253  0.0019370214 -9.4427991D-09 -7.4064594D-14 -1.3196394D-18 -3.2298657D-23 -6.2137818D-28  6.9344927D-33
  17    3    -30.0137  0.0019369081 -9.4441325D-09 -7.4096276D-14 -1.3206087D-18 -3.2321035D-23 -6.2109069D-28  6.7112386D-33
  17    4    -29.9982  0.0019367569 -9.4459113D-09 -7.4138557D-14 -1.3219022D-18 -3.2350821D-23 -6.2072583D-28  6.4079489D-33
  17    5    -29.9788  0.0019365680 -9.4481363D-09 -7.4191465D-14 -1.3235206D-18 -3.2388062D-23 -6.2028834D-28  6.0299904D-33
  17    6    -29.9556  0.0019363412 -9.4508083D-09 -7.4255041D-14 -1.3254653D-18 -3.2432696D-23 -6.1980178D-28  5.5687065D-33
  17    7    -29.9285  0.0019360765 -9.4539286D-09 -7.4329330D-14 -1.3277374D-18 -3.2484748D-23 -6.1928157D-28  5.0270722D-33
  17    8    -29.8975  0.0019357740 -9.4574984D-09 -7.4414389D-14 -1.3303385D-18 -3.2544163D-23 -6.1875444D-28  4.3973808D-33
  17    9    -29.8627  0.0019354334 -9.4615194D-09 -7.4510279D-14 -1.3332706D-18 -3.2610959D-23 -6.1824575D-28  3.6796924D-33
  17   10    -29.8240  0.0019350549 -9.4659932D-09 -7.4617071D-14 -1.3365354D-18 -3.2685127D-23 -6.1778550D-28  2.8712836D-33
  18    0    -28.0628  0.0018904229 -9.7688043D-09 -8.0864495D-14 -1.5412212D-18 -3.6695044D-23 -1.0074700D-27 -2.3303171D-32
  18    1    -28.0590  0.0018903839 -9.7692896D-09 -8.0876826D-14 -1.5415882D-18 -3.6707146D-23 -1.0077932D-27 -2.3172888D-32
  18    2    -28.0515  0.0018903057 -9.7702602D-09 -8.0901498D-14 -1.5423226D-18 -3.6731326D-23 -1.0084396D-27 -2.2917662D-32
  18    3    -28.0401  0.0018901885 -9.7717168D-09 -8.0938527D-14 -1.5434250D-18 -3.6767650D-23 -1.0093950D-27 -2.2530766D-32
  18    4    -28.0250  0.0018900321 -9.7736599D-09 -8.0987940D-14 -1.5448967D-18 -3.6816128D-23 -1.0106400D-27 -2.2011125D-32
  18    5    -28.0061  0.0018898366 -9.7760905D-09 -8.1049772D-14 -1.5467391D-18 -3.6876822D-23 -1.0121581D-27 -2.1357681D-32
  18    6    -27.9834  0.0018896019 -9.7790096D-09 -8.1124069D-14 -1.5489539D-18 -3.6949752D-23 -1.0139197D-27 -2.0568710D-32
  18    7    -27.9570  0.0018893281 -9.7824186D-09 -8.1210883D-14 -1.5515433D-18 -3.7035013D-23 -1.0158898D-27 -1.9638153D-32
  18    8    -27.9267  0.0018890150 -9.7863191D-09 -8.1310277D-14 -1.5545100D-18 -3.7132652D-23 -1.0180285D-27 -1.8563732D-32
  18    9    -27.8927  0.0018886626 -9.7907129D-09 -8.1422322D-14 -1.5578570D-18 -3.7242714D-23 -1.0202899D-27 -1.7341578D-32
  18   10    -27.8550  0.0018882709 -9.7956020D-09 -8.1547100D-14 -1.5615874D-18 -3.7365290D-23 -1.0226230D-27 -1.5967862D-32
  19    0    -26.1782  0.0018433667 -1.0112489D-08 -8.8538602D-14 -1.7489623D-18 -3.0404568D-23  1.0285857D-27 -2.8889256D-32
  19    1    -26.1745  0.0018433262 -1.0113020D-08 -8.8552595D-14 -1.7492664D-18 -3.0392231D-23  1.0281815D-27 -2.9293427D-32
  19    2    -26.1671  0.0018432453 -1.0114083D-08 -8.8580588D-14 -1.7498739D-18 -3.0367567D-23  1.0273493D-27 -3.0102667D-32
  19    3    -26.1561  0.0018431239 -1.0115678D-08 -8.8622596D-14 -1.7507844D-18 -3.0330584D-23  1.0260577D-27 -3.1323636D-32
  19    4    -26.1413  0.0018429621 -1.0117806D-08 -8.8678640D-14 -1.7519966D-18 -3.0281405D-23  1.0242611D-27 -3.2949514D-32
  19    5    -26.1229  0.0018427597 -1.0120467D-08 -8.8748750D-14 -1.7535092D-18 -3.0220007D-23  1.0218807D-27 -3.4996511D-32
  19    6    -26.1008  0.0018425168 -1.0123663D-08 -8.8832962D-14 -1.7553202D-18 -3.0146544D-23  1.0188382D-27 -3.7460596D-32
  19    7    -26.0750  0.0018422332 -1.0127396D-08 -8.8931319D-14 -1.7574275D-18 -3.0061124D-23  1.0150261D-27 -4.0351434D-32
  19    8    -26.0455  0.0018419091 -1.0131668D-08 -8.9043871D-14 -1.7598285D-18 -2.9963897D-23  1.0103199D-27 -4.3677542D-32
  19    9    -26.0124  0.0018415443 -1.0136480D-08 -8.9170676D-14 -1.7625203D-18 -2.9855073D-23  1.0045792D-27 -4.7444281D-32
  19   10    -25.9755  0.0018411387 -1.0141834D-08 -8.9311797D-14 -1.7654999D-18 -2.9734954D-23  9.9764349D-28 -5.1657852D-32
  20    0    -24.3815  0.0017959753 -1.0468658D-08 -9.5002098D-14 -1.7267452D-18 -4.5106405D-23 -3.5480343D-27 -1.5646201D-31
  20    1    -24.3779  0.0017959334 -1.0469228D-08 -9.5015913D-14 -1.7271966D-18 -4.5149000D-23 -3.5502239D-27 -1.5622009D-31
  20    2    -24.3708  0.0017958497 -1.0470369D-08 -9.5043556D-14 -1.7281004D-18 -4.5234263D-23 -3.5545903D-27 -1.5573318D-31
  20    3    -24.3600  0.0017957240 -1.0472080D-08 -9.5085046D-14 -1.7294593D-18 -4.5362342D-23 -3.5611145D-27 -1.5500257D-31
  20    4    -24.3456  0.0017955564 -1.0474362D-08 -9.5140418D-14 -1.7312773D-18 -4.5533466D-23 -3.5697690D-27 -1.5402351D-31
  20    5    -24.3277  0.0017953469 -1.0477218D-08 -9.5209715D-14 -1.7335593D-18 -4.5747988D-23 -3.5805056D-27 -1.5278681D-31
  20    6    -24.3061  0.0017950954 -1.0480647D-08 -9.5292992D-14 -1.7363119D-18 -4.6006247D-23 -3.5932789D-27 -1.5129358D-31
  20    7    -24.2810  0.0017948019 -1.0484651D-08 -9.5390316D-14 -1.7395429D-18 -4.6308691D-23 -3.6080222D-27 -1.4953471D-31
  20    8    -24.2523  0.0017944663 -1.0489233D-08 -9.5501765D-14 -1.7432615D-18 -4.6655871D-23 -3.6246541D-27 -1.4749798D-31
  20    9    -24.2200  0.0017940886 -1.0494393D-08 -9.5627432D-14 -1.7474782D-18 -4.7048353D-23 -3.6430922D-27 -1.4517738D-31
  20   10    -24.1841  0.0017936687 -1.0500135D-08 -9.5767419D-14 -1.7522050D-18 -4.7486741D-23 -3.6632331D-27 -1.4256601D-31
  21    0    -22.6712  0.0017483352 -1.0822558D-08 -1.0205181D-13 -2.1673250D-18 -8.1097655D-23 -1.9700668D-27  1.0276918D-31
  21    1    -22.6677  0.0017482919 -1.0823170D-08 -1.0206915D-13 -2.1681362D-18 -8.1121283D-23 -1.9686279D-27  1.0253377D-31
  21    2    -22.6607  0.0017482053 -1.0824395D-08 -1.0210385D-13 -2.1697590D-18 -8.1168484D-23 -1.9657688D-27  1.0205974D-31
  21    3    -22.6502  0.0017480754 -1.0826233D-08 -1.0215596D-13 -2.1721951D-18 -8.1239171D-23 -1.9614951D-27  1.0134782D-31
  21    4    -22.6362  0.0017479021 -1.0828686D-08 -1.0222552D-13 -2.1754466D-18 -8.1333234D-23 -1.9558418D-27  1.0039409D-31
  21    5    -22.6188  0.0017476855 -1.0831754D-08 -1.0231262D-13 -2.1795162D-18 -8.1450361D-23 -1.9488580D-27  9.9178821D-32
  21    6    -22.5978  0.0017474255 -1.0835439D-08 -1.0241735D-13 -2.1844075D-18 -8.1590368D-23 -1.9405902D-27  9.7699019D-32
  21    7    -22.5733  0.0017471221 -1.0839743D-08 -1.0253984D-13 -2.1901245D-18 -8.1752957D-23 -1.9311028D-27  9.5941457D-32
  21    8    -22.5454  0.0017467751 -1.0844668D-08 -1.0268022D-13 -2.1966721D-18 -8.1937832D-23 -1.9204728D-27  9.3897154D-32
  21    9    -22.5139  0.0017463846 -1.0850217D-08 -1.0283864D-13 -2.2040559D-18 -8.2144654D-23 -1.9087880D-27  9.1554219D-32
  21   10    -22.4790  0.0017459505 -1.0856393D-08 -1.0301530D-13 -2.2122818D-18 -8.2372922D-23 -1.8961560D-27  8.8881570D-32
  22    0    -21.0453  0.0017005173 -1.1191824D-08 -1.1253089D-13 -2.6477166D-18 -9.0437987D-23 -3.7917539D-27 -4.9288059D-32
  22    1    -21.0419  0.0017004726 -1.1192500D-08 -1.1255208D-13 -2.6486212D-18 -9.0483518D-23 -3.7924426D-27 -4.8901962D-32
  22    2    -21.0351  0.0017003830 -1.1193850D-08 -1.1259447D-13 -2.6504318D-18 -9.0574515D-23 -3.7938049D-27 -4.8138589D-32
  22    3    -21.0249  0.0017002487 -1.1195878D-08 -1.1265811D-13 -2.6531511D-18 -9.0711179D-23 -3.7957965D-27 -4.6977696D-32
  22    4    -21.0113  0.0017000695 -1.1198583D-08 -1.1274307D-13 -2.6567832D-18 -9.0893426D-23 -3.7983870D-27 -4.5441277D-32
  22    5    -20.9943  0.0016998455 -1.1201966D-08 -1.1284943D-13 -2.6613336D-18 -9.1121422D-23 -3.8014966D-27 -4.3514683D-32
  22    6    -20.9739  0.0016995766 -1.1206031D-08 -1.1297731D-13 -2.6668091D-18 -9.1395269D-23 -3.8050572D-27 -4.1201694D-32
  22    7    -20.9501  0.0016992628 -1.1210780D-08 -1.1312683D-13 -2.6732180D-18 -9.1715069D-23 -3.8089612D-27 -3.8498904D-32
  22    8    -20.9229  0.0016989040 -1.1216214D-08 -1.1329815D-13 -2.6805698D-18 -9.2080919D-23 -3.8131021D-27 -3.5412052D-32
  22    9    -20.8923  0.0016985001 -1.1222337D-08 -1.1349145D-13 -2.6888757D-18 -9.2492970D-23 -3.8173378D-27 -3.1930739D-32
  22   10    -20.8583  0.0016980510 -1.1229153D-08 -1.1370693D-13 -2.6981480D-18 -9.2951360D-23 -3.8215374D-27 -2.8064696D-32
  23    0    -19.5018  0.0016524903 -1.1591516D-08 -1.2559972D-13 -3.1735452D-18 -9.3048824D-23 -3.0642218D-27 -3.2889315D-31
  23    1    -19.4985  0.0016524439 -1.1592269D-08 -1.2562511D-13 -3.1744759D-18 -9.3085655D-23 -3.0688252D-27 -3.2914339D-31
  23    2    -19.4919  0.0016523512 -1.1593777D-08 -1.2567591D-13 -3.1763383D-18 -9.3159429D-23 -3.0780472D-27 -3.2964179D-31
  23    3    -19.4820  0.0016522120 -1.1596040D-08 -1.2575218D-13 -3.1791348D-18 -9.3270485D-23 -3.0919099D-27 -3.3038506D-31
  23    4    -19.4687  0.0016520265 -1.1599059D-08 -1.2585397D-13 -3.1828686D-18 -9.3419318D-23 -3.1104383D-27 -3.3134682D-31
  23    5    -19.4522  0.0016517944 -1.1602837D-08 -1.2598138D-13 -3.1875442D-18 -9.3606629D-23 -3.1336724D-27 -3.3250579D-31
  23    6    -19.4324  0.0016515159 -1.1607375D-08 -1.2613452D-13 -3.1931674D-18 -9.3833273D-23 -3.1616636D-27 -3.3383411D-31
  23    7    -19.4093  0.0016511908 -1.1612676D-08 -1.2631352D-13 -3.1997451D-18 -9.4100272D-23 -3.1944462D-27 -3.3529034D-31
  23    8    -19.3829  0.0016508191 -1.1618744D-08 -1.2651854D-13 -3.2072854D-18 -9.4408737D-23 -3.2320865D-27 -3.3684531D-31
  23    9    -19.3532  0.0016504007 -1.1625582D-08 -1.2674977D-13 -3.2157981D-18 -9.4760065D-23 -3.2746294D-27 -3.3844533D-31
  23   10    -19.3202  0.0016499356 -1.1633195D-08 -1.2700742D-13 -3.2252940D-18 -9.5155897D-23 -3.3221239D-27 -3.4002518D-31
  24    0    -18.0390  0.0016041839 -1.2027431D-08 -1.3995186D-13 -3.6719319D-18 -1.0494427D-22  1.4471178D-27  9.0455903D-31
  24    1    -18.0358  0.0016041358 -1.2028271D-08 -1.3998124D-13 -3.6729814D-18 -1.0492685D-22  1.4597922D-27  9.0457760D-31
  24    2    -18.0294  0.0016040396 -1.2029951D-08 -1.4004002D-13 -3.6750795D-18 -1.0489147D-22  1.4851141D-27  9.0457947D-31
  24    3    -18.0197  0.0016038952 -1.2032472D-08 -1.4012826D-13 -3.6782254D-18 -1.0483733D-22  1.5231035D-27  9.0454809D-31
  24    4    -18.0069  0.0016037027 -1.2035837D-08 -1.4024603D-13 -3.6824174D-18 -1.0476305D-22  1.5737617D-27  9.0443050D-31
  24    5    -17.9909  0.0016034619 -1.2040046D-08 -1.4039344D-13 -3.6876533D-18 -1.0466668D-22  1.6370552D-27  9.0414102D-31
  24    6    -17.9716  0.0016031729 -1.2045104D-08 -1.4057059D-13 -3.6939297D-18 -1.0454609D-22  1.7129900D-27  9.0361396D-31
  24    7    -17.9492  0.0016028355 -1.2051012D-08 -1.4077766D-13 -3.7012428D-18 -1.0439850D-22  1.8014983D-27  9.0273498D-31
  24    8    -17.9236  0.0016024498 -1.2057775D-08 -1.4101481D-13 -3.7095877D-18 -1.0422070D-22  1.9025355D-27  9.0137840D-31
  24    9    -17.8947  0.0016020156 -1.2065397D-08 -1.4128223D-13 -3.7189582D-18 -1.0400906D-22  2.0159835D-27  8.9939574D-31
  24   10    -17.8627  0.0016015328 -1.2073883D-08 -1.4158017D-13 -3.7293469D-18 -1.0375964D-22  2.1417253D-27  8.9664631D-31
  25    0    -16.6552  0.0015555490 -1.2494314D-08 -1.5310174D-13 -3.4307141D-18 -2.6514432D-23 -6.2851501D-27 -1.5652466D-30
  25    1    -16.6521  0.0015554990 -1.2495233D-08 -1.5312918D-13 -3.4309796D-18 -2.6589941D-23 -6.3070621D-27 -1.5645953D-30
  25    2    -16.6459  0.0015553991 -1.2497071D-08 -1.5318408D-13 -3.4315128D-18 -2.6741826D-23 -6.3508603D-27 -1.5632580D-30
  25    3    -16.6366  0.0015552491 -1.2499829D-08 -1.5326645D-13 -3.4323186D-18 -2.6971604D-23 -6.4164714D-27 -1.5612003D-30
  25    4    -16.6241  0.0015550491 -1.2503509D-08 -1.5337630D-13 -3.4334037D-18 -2.7281674D-23 -6.5038179D-27 -1.5583551D-30
  25    5    -16.6086  0.0015547989 -1.2508112D-08 -1.5351367D-13 -3.4347775D-18 -2.7675255D-23 -6.6127654D-27 -1.5546235D-30
  25    6    -16.5899  0.0015544987 -1.2513642D-08 -1.5367858D-13 -3.4364525D-18 -2.8155997D-23 -6.7431610D-27 -1.5499517D-30
  25    7    -16.5682  0.0015541482 -1.2520100D-08 -1.5387107D-13 -3.4384434D-18 -2.8728832D-23 -6.8947817D-27 -1.5441706D-30
  25    8    -16.5433  0.0015537475 -1.2527491D-08 -1.5409121D-13 -3.4407685D-18 -2.9399094D-23 -7.0673268D-27 -1.5371420D-30
  25    9    -16.5153  0.0015532963 -1.2535819D-08 -1.5433904D-13 -3.4434492D-18 -3.0172792D-23 -7.2604924D-27 -1.5287406D-30
  25   10    -16.4843  0.0015527947 -1.2545087D-08 -1.5461464D-13 -3.4465106D-18 -3.1056853D-23 -7.4738331D-27 -1.5187670D-30
  26    0    -15.3489  0.0015066496 -1.2950898D-08 -1.6051833D-13 -3.6010690D-18 -1.1939320D-22 -7.5097388D-27 -1.0631031D-30
  26    1    -15.3459  0.0015065978 -1.2951862D-08 -1.6054715D-13 -3.6022634D-18 -1.1948346D-22 -7.5246487D-27 -1.0669788D-30
  26    2    -15.3399  0.0015064942 -1.2953788D-08 -1.6060480D-13 -3.6046549D-18 -1.1966439D-22 -7.5546319D-27 -1.0747555D-30
  26    3    -15.3308  0.0015063388 -1.2956680D-08 -1.6069136D-13 -3.6082489D-18 -1.1993718D-22 -7.6000233D-27 -1.0864322D-30
  26    4    -15.3188  0.0015061314 -1.2960538D-08 -1.6080690D-13 -3.6130538D-18 -1.2030341D-22 -7.6612878D-27 -1.1020170D-30
  26    5    -15.3037  0.0015058722 -1.2965364D-08 -1.6095154D-13 -3.6190804D-18 -1.2076539D-22 -7.7391198D-27 -1.1215370D-30
  26    6    -15.2856  0.0015055609 -1.2971162D-08 -1.6112543D-13 -3.6263432D-18 -1.2132605D-22 -7.8343107D-27 -1.1449939D-30
  26    7    -15.2646  0.0015051976 -1.2977933D-08 -1.6132874D-13 -3.6348592D-18 -1.2198898D-22 -7.9478526D-27 -1.1723962D-30
  26    8    -15.2405  0.0015047822 -1.2985683D-08 -1.6156169D-13 -3.6446492D-18 -1.2275828D-22 -8.0809225D-27 -1.2037970D-30
  26    9    -15.2134  0.0015043146 -1.2994414D-08 -1.6182450D-13 -3.6557370D-18 -1.2363928D-22 -8.2348320D-27 -1.2391575D-30
  26   10    -15.1833  0.0015037946 -1.3004132D-08 -1.6211746D-13 -3.6681508D-18 -1.2463796D-22 -8.4110708D-27 -1.2784752D-30
  27    0    -14.1179  0.0014577040 -1.3384538D-08 -1.7022580D-13 -4.7887943D-18 -3.0975197D-22 -1.6827342D-26  2.8544152D-30
  27    1    -14.1150  0.0014576505 -1.3385559D-08 -1.7026412D-13 -4.7918929D-18 -3.0995373D-22 -1.6787300D-26  2.8652693D-30
  27    2    -14.1092  0.0014575434 -1.3387603D-08 -1.7034084D-13 -4.7980960D-18 -3.1035556D-22 -1.6706775D-26  2.8869314D-30
  27    3    -14.1005  0.0014573827 -1.3390670D-08 -1.7045611D-13 -4.8074157D-18 -3.1095477D-22 -1.6584837D-26  2.9194628D-30
  27    4    -14.0888  0.0014571684 -1.3394763D-08 -1.7061015D-13 -4.8198697D-18 -3.1174693D-22 -1.6420134D-26  2.9628554D-30
  27    5    -14.0742  0.0014569005 -1.3399884D-08 -1.7080325D-13 -4.8354816D-18 -3.1272589D-22 -1.6210839D-26  3.0171097D-30
  27    6    -14.0567  0.0014565788 -1.3406037D-08 -1.7103581D-13 -4.8542801D-18 -3.1388390D-22 -1.5954652D-26  3.0822257D-30
  27    7    -14.0364  0.0014562033 -1.3413227D-08 -1.7130826D-13 -4.8762987D-18 -3.1521134D-22 -1.5648867D-26  3.1581779D-30
  27    8    -14.0131  0.0014557740 -1.3421457D-08 -1.7162115D-13 -4.9015754D-18 -3.1669655D-22 -1.5290293D-26  3.2449261D-30
  27    9    -13.9869  0.0014552907 -1.3430734D-08 -1.7197510D-13 -4.9301519D-18 -3.1832562D-22 -1.4875288D-26  3.3423977D-30
  27   10    -13.9578  0.0014547532 -1.3441064D-08 -1.7237078D-13 -4.9620722D-18 -3.2008225D-22 -1.4399789D-26  3.4504805D-30
  28    0    -12.9600  0.0014088404 -1.3837735D-08 -1.9029479D-13 -5.8061251D-18  1.8810159D-23  3.8305568D-26 -3.3358387D-30
  28    1    -12.9572  0.0014087851 -1.3838877D-08 -1.9034124D-13 -5.8059348D-18  1.9269627D-23  3.8258701D-26 -3.3602040D-30
  28    2    -12.9515  0.0014086744 -1.3841161D-08 -1.9043413D-13 -5.8055402D-18  2.0186716D-23  3.8163933D-26 -3.4089242D-30
  28    3    -12.9431  0.0014085082 -1.3844590D-08 -1.9057345D-13 -5.8049139D-18  2.1558015D-23  3.8019215D-26 -3.4821524D-30
  28    4    -12.9318  0.0014082867 -1.3849166D-08 -1.9075920D-13 -5.8040152D-18  2.3378192D-23  3.7821469D-26 -3.5800146D-30
  28    5    -12.9177  0.0014080096 -1.3854893D-08 -1.9099133D-13 -5.8027898D-18  2.5639798D-23  3.7566592D-26 -3.7027008D-30
  28    6    -12.9008  0.0014076770 -1.3861773D-08 -1.9126983D-13 -5.8011704D-18  2.8333440D-23  3.7249337D-26 -3.8504944D-30
  28    7    -12.8811  0.0014072888 -1.3869813D-08 -1.9159464D-13 -5.7990782D-18  3.1446134D-23  3.6863528D-26 -4.0235201D-30
  28    8    -12.8586  0.0014068448 -1.3879019D-08 -1.9196570D-13 -5.7964217D-18  3.4963084D-23  3.6401788D-26 -4.2221268D-30
  28    9    -12.8333  0.0014063450 -1.3889396D-08 -1.9238292D-13 -5.7930993D-18  3.8865175D-23  3.5855678D-26 -4.4465109D-30
  28   10    -12.8052  0.0014057892 -1.3900953D-08 -1.9284621D-13 -5.7889982D-18  4.3129793D-23  3.5215654D-26 -4.6968963D-30
  29    0    -11.8726  0.0013600139 -1.4307017D-08 -1.9764045D-13 -4.4256060D-18 -3.4111192D-22 -8.7484377D-26 -1.7552156D-30
  29    1    -11.8699  0.0013599567 -1.4308203D-08 -1.9767587D-13 -4.4290227D-18 -3.4216193D-22 -8.7508664D-26 -1.7223121D-30
  29    2    -11.8645  0.0013598422 -1.4310575D-08 -1.9774678D-13 -4.4358869D-18 -3.4426265D-22 -8.7556000D-26 -1.6564757D-30
  29    3    -11.8563  0.0013596705 -1.4314136D-08 -1.9785337D-13 -4.4462620D-18 -3.4741602D-22 -8.7623472D-26 -1.5572609D-30
  29    4    -11.8454  0.0013594414 -1.4318886D-08 -1.9799587D-13 -4.4602429D-18 -3.5162400D-22 -8.7706960D-26 -1.4243217D-30
  29    5    -11.8318  0.0013591550 -1.4324828D-08 -1.9817464D-13 -4.4779558D-18 -3.5688925D-22 -8.7800814D-26 -1.2570717D-30
  29    6    -11.8155  0.0013588111 -1.4331967D-08 -1.9839010D-13 -4.4995589D-18 -3.6321451D-22 -8.7897946D-26 -1.0547866D-30
  29    7    -11.7965  0.0013584097 -1.4340304D-08 -1.9864279D-13 -4.5252425D-18 -3.7060205D-22 -8.7989663D-26 -8.1660926D-31
  29    8    -11.7748  0.0013579506 -1.4349846D-08 -1.9893336D-13 -4.5552289D-18 -3.7905291D-22 -8.8065751D-26 -5.4166763D-31
  29    9    -11.7503  0.0013574338 -1.4360597D-08 -1.9926258D-13 -4.5897721D-18 -3.8856704D-22 -8.8114337D-26 -2.2893035D-31
  29   10    -11.7232  0.0013568592 -1.4372564D-08 -1.9963132D-13 -4.6291567D-18 -3.9914146D-22 -8.8121809D-26  1.2264447D-31
  30    0    -10.8534  0.0013114213 -1.4741568D-08 -2.1576008D-13 -8.4381149D-18 -3.8871161D-22  7.5071855D-26  8.9943004D-30
  30    1    -10.8508  0.0013113623 -1.4742863D-08 -2.1582760D-13 -8.4419969D-18 -3.8781008D-22  7.5197586D-26  8.9600487D-30
  30    2    -10.8456  0.0013112444 -1.4745454D-08 -2.1596274D-13 -8.4497348D-18 -3.8600234D-22  7.5447444D-26  8.8910196D-30
  30    3    -10.8377  0.0013110674 -1.4749343D-08 -2.1616567D-13 -8.4612742D-18 -3.8327950D-22  7.5818700D-26  8.7866363D-30
  30    4    -10.8272  0.0013108314 -1.4754534D-08 -2.1643667D-13 -8.4765321D-18 -3.7962832D-22  7.6306775D-26  8.6457728D-30
  30    5    -10.8141  0.0013105362 -1.4761032D-08 -2.1677611D-13 -8.4953990D-18 -3.7503199D-22  7.6905791D-26  8.4671692D-30
  30    6    -10.7984  0.0013101818 -1.4768843D-08 -2.1718443D-13 -8.5177346D-18 -3.6946935D-22  7.7607895D-26  8.2489481D-30
  30    7    -10.7800  0.0013097682 -1.4777975D-08 -2.1766214D-13 -8.5433688D-18 -3.6291668D-22  7.8403612D-26  7.9891194D-30
  30    8    -10.7591  0.0013092951 -1.4788436D-08 -2.1820984D-13 -8.5721001D-18 -3.5534783D-22  7.9281440D-26  7.6853219D-30
  30    9    -10.7355  0.0013087625 -1.4800236D-08 -2.1882818D-13 -8.6036950D-18 -3.4673382D-22  8.0227816D-26  7.3347211D-30
  30   10    -10.7093  0.0013081703 -1.4813386D-08 -2.1951784D-13 -8.6378835D-18 -3.3704582D-22  8.1226725D-26  6.9344137D-30
  31    0     -9.8997  0.0012630743 -1.5233232D-08 -2.3699951D-13 -6.2928528D-18 -5.8199449D-23 -1.0358315D-25 -1.9343392D-29
  31    1     -9.8972  0.0012630134 -1.5234654D-08 -2.3704985D-13 -6.2934402D-18 -5.9444125D-23 -1.0385368D-25 -1.9306159D-29
  31    2     -9.8921  0.0012628915 -1.5237500D-08 -2.3715055D-13 -6.2946541D-18 -6.1943219D-23 -1.0439321D-25 -1.9231125D-29
  31    3     -9.8845  0.0012627086 -1.5241770D-08 -2.3730165D-13 -6.2965689D-18 -6.5715873D-23 -1.0519854D-25 -1.9116955D-29
  31    4     -9.8744  0.0012624647 -1.5247467D-08 -2.3750318D-13 -6.2992988D-18 -7.0790871D-23 -1.0626476D-25 -1.8961711D-29
  31    5     -9.8618  0.0012621597 -1.5254596D-08 -2.3775523D-13 -6.3029985D-18 -7.7206399D-23 -1.0758517D-25 -1.8762699D-29
  31    6     -9.8467  0.0012617935 -1.5263161D-08 -2.3805789D-13 -6.3078650D-18 -8.5009134D-23 -1.0915089D-25 -1.8516572D-29
  31    7     -9.8290  0.0012613660 -1.5273167D-08 -2.3841130D-13 -6.3141383D-18 -9.4253586D-23 -1.1095108D-25 -1.8219630D-29
  31    8     -9.8088  0.0012608770 -1.5284620D-08 -2.3881566D-13 -6.3221079D-18 -1.0500252D-22 -1.1297203D-25 -1.7867101D-29
  31    9     -9.7861  0.0012603266 -1.5297528D-08 -2.3927120D-13 -6.3321094D-18 -1.1732391D-22 -1.1519750D-25 -1.7454165D-29
  31   10     -9.7609  0.0012597144 -1.5311900D-08 -2.3977826D-13 -6.3445377D-18 -1.3129295D-22 -1.1760780D-25 -1.6974858D-29
  32    0     -9.0089  0.0012149752 -1.5702537D-08 -2.5167551D-13 -9.8876809D-18 -6.7207149D-22  7.5122597D-26  1.8187633D-29
  32    1     -9.0065  0.0012149124 -1.5704047D-08 -2.5175464D-13 -9.8943964D-18 -6.7116847D-22  7.5376809D-26  1.8123011D-29
  32    2     -9.0016  0.0012147868 -1.5707069D-08 -2.5191306D-13 -9.9078016D-18 -6.6935333D-22  7.5882379D-26  1.7992867D-29
  32    3     -8.9944  0.0012145983 -1.5711606D-08 -2.5215109D-13 -9.9278410D-18 -6.6660789D-22  7.6633957D-26  1.7795671D-29
  32    4     -8.9846  0.0012143468 -1.5717661D-08 -2.5246920D-13 -9.9544317D-18 -6.6290609D-22  7.7623101D-26  1.7529156D-29
  32    5     -8.9725  0.0012140324 -1.5725241D-08 -2.5286804D-13 -9.9874602D-18 -6.5821189D-22  7.8838312D-26  1.7189819D-29
  32    6     -8.9579  0.0012136549 -1.5734353D-08 -2.5334838D-13 -1.0026782D-17 -6.5248399D-22  8.0264831D-26  1.6773981D-29
  32    7     -8.9409  0.0012132142 -1.5745006D-08 -2.5391116D-13 -1.0072218D-17 -6.4567348D-22  8.1884458D-26  1.6277119D-29
  32    8     -8.9215  0.0012127101 -1.5757209D-08 -2.5455743D-13 -1.0123556D-17 -6.3772600D-22  8.3674951D-26  1.5693797D-29
  32    9     -8.8997  0.0012121426 -1.5770975D-08 -2.5528838D-13 -1.0180540D-17 -6.2858401D-22  8.5610077D-26  1.5018502D-29
  32   10     -8.8755  0.0012115115 -1.5786316D-08 -2.5610532D-13 -1.0242881D-17 -6.1818653D-22  8.7658747D-26  1.4244626D-29
  33    0     -8.1786  0.0011672245 -1.6202970D-08 -2.7628905D-13 -9.2461400D-18 -3.9122485D-22 -1.1345898D-25 -8.7066362D-30
  33    1     -8.1762  0.0011671597 -1.6204628D-08 -2.7636303D-13 -9.2500585D-18 -3.9258714D-22 -1.1358032D-25 -8.6303039D-30
  33    2     -8.1716  0.0011670301 -1.6207945D-08 -2.7651110D-13 -9.2579376D-18 -3.9531610D-22 -1.1381985D-25 -8.4774323D-30
  33    3     -8.1646  0.0011668355 -1.6212924D-08 -2.7673343D-13 -9.2698587D-18 -3.9941985D-22 -1.1417106D-25 -8.2472225D-30
  33    4     -8.1552  0.0011665761 -1.6219569D-08 -2.7703032D-13 -9.2859455D-18 -4.0491083D-22 -1.1462425D-25 -7.9386283D-30
  33    5     -8.1436  0.0011662516 -1.6227886D-08 -2.7740217D-13 -9.3063633D-18 -4.1180470D-22 -1.1516639D-25 -7.5502487D-30
  33    6     -8.1296  0.0011658620 -1.6237880D-08 -2.7784947D-13 -9.3313208D-18 -4.2011921D-22 -1.1578091D-25 -7.0804790D-30
  33    7     -8.1133  0.0011654072 -1.6249561D-08 -2.7837286D-13 -9.3610710D-18 -4.2987312D-22 -1.1644778D-25 -6.5278456D-30
  33    8     -8.0946  0.0011648870 -1.6262937D-08 -2.7897308D-13 -9.3959103D-18 -4.4108626D-22 -1.1714314D-25 -5.8902998D-30
  33    9     -8.0737  0.0011643013 -1.6278020D-08 -2.7965102D-13 -9.4361759D-18 -4.5377580D-22 -1.1783991D-25 -5.1664946D-30
  33   10     -8.0504  0.0011636498 -1.6294822D-08 -2.8040775D-13 -9.4822624D-18 -4.6795810D-22 -1.1850629D-25 -4.3543625D-30
  34    0     -7.4061  0.0011198234 -1.6705836D-08 -2.9885340D-13 -1.1801093D-17 -5.8539312D-22 -2.2538946D-27 -6.4228701D-30
  34    1     -7.4039  0.0011197565 -1.6707630D-08 -2.9894783D-13 -1.1806946D-17 -5.8542097D-22 -2.3440093D-27 -6.4622498D-30
  34    2     -7.3994  0.0011196228 -1.6711218D-08 -2.9913684D-13 -1.1818656D-17 -5.8547919D-22 -2.5259956D-27 -6.5410183D-30
  34    3     -7.3927  0.0011194223 -1.6716605D-08 -2.9942069D-13 -1.1836221D-17 -5.8557543D-22 -2.8032309D-27 -6.6582829D-30
  34    4     -7.3837  0.0011191548 -1.6723796D-08 -2.9979983D-13 -1.1859647D-17 -5.8571861D-22 -3.1804790D-27 -6.8134315D-30
  34    5     -7.3725  0.0011188202 -1.6732797D-08 -3.0027480D-13 -1.1888938D-17 -5.8592414D-22 -3.6640342D-27 -7.0045472D-30
  34    6     -7.3591  0.0011184185 -1.6743617D-08 -3.0084632D-13 -1.1924103D-17 -5.8620934D-22 -4.2620369D-27 -7.2303998D-30
  34    7     -7.3434  0.0011179495 -1.6756267D-08 -3.0151522D-13 -1.1965152D-17 -5.8659733D-22 -4.9831539D-27 -7.4884203D-30
  34    8     -7.3256  0.0011174130 -1.6770758D-08 -3.0228248D-13 -1.2012097D-17 -5.8711609D-22 -5.8382029D-27 -7.7762134D-30
  34    9     -7.3054  0.0011168090 -1.6787105D-08 -3.0314926D-13 -1.2064968D-17 -5.8780073D-22 -6.8377450D-27 -8.0896489D-30
  34   10     -7.2831  0.0011161372 -1.6805322D-08 -3.0411681D-13 -1.2123792D-17 -5.8869005D-22 -7.9939605D-27 -8.4256677D-30
  35    0     -6.6890  0.0010728252 -1.7227335D-08 -3.2565694D-13 -1.3296714D-17 -6.5753947D-22 -1.8414729D-26 -2.7768788D-30
  35    1     -6.6868  0.0010727562 -1.7229289D-08 -3.2576334D-13 -1.3303290D-17 -6.5775931D-22 -1.8454311D-26 -2.8327190D-30
  35    2     -6.6825  0.0010726184 -1.7233199D-08 -3.2597630D-13 -1.3316449D-17 -6.5820370D-22 -1.8535039D-26 -2.9429822D-30
  35    3     -6.6761  0.0010724116 -1.7239070D-08 -3.2629613D-13 -1.3336206D-17 -6.5887342D-22 -1.8662080D-26 -3.1098195D-30
  35    4     -6.6675  0.0010721357 -1.7246906D-08 -3.2672331D-13 -1.3362579D-17 -6.5977325D-22 -1.8842620D-26 -3.3347351D-30
  35    5     -6.6568  0.0010717906 -1.7256716D-08 -3.2725847D-13 -1.3395596D-17 -6.6091095D-22 -1.9085982D-26 -3.6188108D-30
  35    6     -6.6439  0.0010713763 -1.7268509D-08 -3.2790242D-13 -1.3435293D-17 -6.6229633D-22 -1.9404499D-26 -3.9643728D-30
  35    7     -6.6289  0.0010708926 -1.7282296D-08 -3.2865609D-13 -1.3481713D-17 -6.6394351D-22 -1.9812817D-26 -4.3731694D-30
  35    8     -6.6118  0.0010703393 -1.7298093D-08 -3.2952062D-13 -1.3534902D-17 -6.6587000D-22 -2.0329264D-26 -4.8478008D-30
  35    9     -6.5926  0.0010697163 -1.7315913D-08 -3.3049729D-13 -1.3594930D-17 -6.6809948D-22 -2.0974050D-26 -5.3905144D-30
  35   10     -6.5712  0.0010690233 -1.7335776D-08 -3.3158756D-13 -1.3661868D-17 -6.7066347D-22 -2.1771594D-26 -6.0033083D-30
  36    0     -6.0247  0.0010262558 -1.7761933D-08 -3.5258232D-13 -1.5173744D-17 -1.1327949D-21 -9.3541112D-26  2.4647090D-29
  36    1     -6.0227  0.0010261848 -1.7764049D-08 -3.5270376D-13 -1.5185078D-17 -1.1339153D-21 -9.3195568D-26  2.4734282D-29
  36    2     -6.0186  0.0010260426 -1.7768283D-08 -3.5294690D-13 -1.5207778D-17 -1.1361436D-21 -9.2500476D-26  2.4907343D-29
  36    3     -6.0124  0.0010258294 -1.7774639D-08 -3.5331229D-13 -1.5241912D-17 -1.1394551D-21 -9.1448965D-26  2.5163004D-29
  36    4     -6.0042  0.0010255449 -1.7783125D-08 -3.5380077D-13 -1.5287578D-17 -1.1438107D-21 -9.0030458D-26  2.5496123D-29
  36    5     -5.9939  0.0010251891 -1.7793748D-08 -3.5441342D-13 -1.5344904D-17 -1.1491588D-21 -8.8231644D-26  2.5899698D-29
  36    6     -5.9816  0.0010247619 -1.7806520D-08 -3.5515163D-13 -1.5414043D-17 -1.1554330D-21 -8.6036278D-26  2.6365411D-29
  36    7     -5.9673  0.0010242632 -1.7821454D-08 -3.5601709D-13 -1.5495176D-17 -1.1625512D-21 -8.3426689D-26  2.6881801D-29
  36    8     -5.9509  0.0010236926 -1.7838567D-08 -3.5701176D-13 -1.5588492D-17 -1.1704138D-21 -8.0384861D-26  2.7434851D-29
  36    9     -5.9325  0.0010230501 -1.7857876D-08 -3.5813793D-13 -1.5694215D-17 -1.1789075D-21 -7.6891255D-26  2.8008711D-29
  36   10     -5.9120  0.0010223353 -1.7879402D-08 -3.5939820D-13 -1.5812559D-17 -1.1878974D-21 -7.2929118D-26  2.8583405D-29
  37    0     -5.4109  0.0009801624 -1.8312929D-08 -3.8622106D-13 -1.7028160D-17 -8.3090538D-22 -2.1099279D-25 -5.4137581D-29
  37    1     -5.4089  0.0009800891 -1.8315247D-08 -3.8635732D-13 -1.7036482D-17 -8.3344070D-22 -2.1174964D-25 -5.3973374D-29
  37    2     -5.4050  0.0009799426 -1.8319885D-08 -3.8663004D-13 -1.7053201D-17 -8.3854200D-22 -2.1325627D-25 -5.3638860D-29
  37    3     -5.3991  0.0009797227 -1.8326848D-08 -3.8703962D-13 -1.7078474D-17 -8.4625962D-22 -2.1549816D-25 -5.3127829D-29
  37    4     -5.3913  0.0009794294 -1.8336143D-08 -3.8758668D-13 -1.7112532D-17 -8.5667484D-22 -2.1845377D-25 -5.2427007D-29
  37    5     -5.3815  0.0009790626 -1.8347781D-08 -3.8827204D-13 -1.7155697D-17 -8.6989152D-22 -2.2209190D-25 -5.1520233D-29
  37    6     -5.3697  0.0009786221 -1.8361774D-08 -3.8909678D-13 -1.7208374D-17 -8.8603712D-22 -2.2637258D-25 -5.0387342D-29
  37    7     -5.3560  0.0009781077 -1.8378136D-08 -3.9006220D-13 -1.7271070D-17 -9.0525843D-22 -2.3124316D-25 -4.9004590D-29
  37    8     -5.3404  0.0009775193 -1.8396885D-08 -3.9116987D-13 -1.7344379D-17 -9.2771644D-22 -2.3664016D-25 -4.7346369D-29
  37    9     -5.3228  0.0009768566 -1.8418042D-08 -3.9242170D-13 -1.7429033D-17 -9.5359180D-22 -2.4248303D-25 -4.5380921D-29
  37   10     -5.3033  0.0009761194 -1.8441630D-08 -3.9381988D-13 -1.7525860D-17 -9.8306445D-22 -2.4867644D-25 -4.3078234D-29
  38    0     -4.8450  0.0009345712 -1.8877963D-08 -4.2280187D-13 -2.1756491D-17 -9.9298826D-22  1.2039439D-25 -5.7154710D-29
  38    1     -4.8432  0.0009344957 -1.8880500D-08 -4.2297596D-13 -2.1766414D-17 -9.9154896D-22  1.1959077D-25 -5.7654727D-29
  38    2     -4.8394  0.0009343446 -1.8885578D-08 -4.2332438D-13 -2.1786216D-17 -9.8869893D-22  1.1796259D-25 -5.8652783D-29
  38    3     -4.8338  0.0009341180 -1.8893202D-08 -4.2384761D-13 -2.1815814D-17 -9.8449672D-22  1.1546793D-25 -6.0145168D-29
  38    4     -4.8263  0.0009338156 -1.8903383D-08 -4.2454634D-13 -2.1855085D-17 -9.7903527D-22  1.1204420D-25 -6.2124797D-29
  38    5     -4.8170  0.0009334374 -1.8916132D-08 -4.2542153D-13 -2.1903872D-17 -9.7244526D-22  1.0760946D-25 -6.4580059D-29
  38    6     -4.8058  0.0009329832 -1.8931467D-08 -4.2647431D-13 -2.1961993D-17 -9.6489632D-22  1.0206242D-25 -6.7496732D-29
  38    7     -4.7928  0.0009324529 -1.8949404D-08 -4.2770606D-13 -2.2029238D-17 -9.5660513D-22  9.5282586D-26 -7.0855216D-29
  38    8     -4.7778  0.0009318462 -1.8969968D-08 -4.2911837D-13 -2.2105410D-17 -9.4784581D-22  8.7134580D-26 -7.4629092D-29
  38    9     -4.7611  0.0009311629 -1.8993184D-08 -4.3071302D-13 -2.2190308D-17 -9.3895262D-22  7.7468242D-26 -7.8783501D-29
  38   10     -4.7425  0.0009304026 -1.9019080D-08 -4.3249199D-13 -2.2283761D-17 -9.3033065D-22  6.6122803D-26 -8.3273742D-29
  39    0     -4.3248  0.0008895055 -1.9469029D-08 -4.6055314D-13 -2.5376937D-17 -2.4550431D-21  3.3203207D-26  1.1997880D-28
  39    1     -4.3230  0.0008894276 -1.9471793D-08 -4.6075626D-13 -2.5401485D-17 -2.4546332D-21  3.4880540D-26  1.1970281D-28
  39    2     -4.3195  0.0008892718 -1.9477324D-08 -4.6116307D-13 -2.5450568D-17 -2.4537568D-21  3.8224314D-26  1.1914049D-28
  39    3     -4.3142  0.0008890380 -1.9485631D-08 -4.6177477D-13 -2.5524160D-17 -2.4522912D-21  4.3209966D-26  1.1826461D-28
  39    4     -4.3070  0.0008887261 -1.9496723D-08 -4.6259311D-13 -2.5622210D-17 -2.4500581D-21  4.9798802D-26  1.1703599D-28
  39    5     -4.2982  0.0008883361 -1.9510616D-08 -4.6362045D-13 -2.5744635D-17 -2.4468257D-21  5.7935183D-26  1.1540553D-28
  39    6     -4.2875  0.0008878676 -1.9527329D-08 -4.6485972D-13 -2.5891315D-17 -2.4423084D-21  6.7542518D-26  1.1330941D-28
  39    7     -4.2751  0.0008873206 -1.9546884D-08 -4.6631441D-13 -2.6062061D-17 -2.4361710D-21  7.8518670D-26  1.1067140D-28
  39    8     -4.2609  0.0008866947 -1.9569307D-08 -4.6798861D-13 -2.6256638D-17 -2.4280441D-21  9.0733687D-26  1.0740713D-28
  39    9     -4.2449  0.0008859898 -1.9594629D-08 -4.6988694D-13 -2.6474700D-17 -2.4175226D-21  1.0401963D-25  1.0341877D-28
  39   10     -4.2272  0.0008852054 -1.9622886D-08 -4.7201457D-13 -2.6715799D-17 -2.4041846D-21  1.1816544D-25  9.8601945D-29
  40    0     -3.8479  0.0008449915 -2.0090151D-08 -5.0754582D-13 -2.7555536D-17 -2.7803690D-21 -5.8992876D-25  8.1847418D-29
  40    1     -3.8462  0.0008449111 -2.0093196D-08 -5.0776637D-13 -2.7583374D-17 -2.7874413D-21 -5.8877579D-25  8.2881049D-29
  40    2     -3.8429  0.0008447503 -2.0099292D-08 -5.0820816D-13 -2.7639263D-17 -2.8015422D-21 -5.8642662D-25  8.4940575D-29
  40    3     -3.8378  0.0008445091 -2.0108446D-08 -5.0887251D-13 -2.7723627D-17 -2.8225913D-21 -5.8279332D-25  8.8019031D-29
  40    4     -3.8310  0.0008441873 -2.0120670D-08 -5.0976148D-13 -2.7837090D-17 -2.8504441D-21 -5.7775056D-25  9.2089029D-29
  40    5     -3.8226  0.0008437847 -2.0135979D-08 -5.1087783D-13 -2.7980477D-17 -2.8849124D-21 -5.7112767D-25  9.7125697D-29
  40    6     -3.8125  0.0008433012 -2.0154395D-08 -5.1222507D-13 -2.8154805D-17 -2.9257354D-21 -5.6271743D-25  1.0308814D-28
  40    7     -3.8007  0.0008427366 -2.0175942D-08 -5.1380749D-13 -2.8361242D-17 -2.9725685D-21 -5.5227956D-25  1.0992025D-28
  40    8     -3.7872  0.0008420906 -2.0200648D-08 -5.1563027D-13 -2.8601152D-17 -3.0249809D-21 -5.3953996D-25  1.1754948D-28
  40    9     -3.7721  0.0008413628 -2.0228548D-08 -5.1769941D-13 -2.8875998D-17 -3.0824357D-21 -5.2419998D-25  1.2588868D-28
  40   10     -3.7552  0.0008405531 -2.0259679D-08 -5.2002191D-13 -2.9187351D-17 -3.1442555D-21 -5.0594678D-25  1.3481222D-28
  41    0     -3.4121  0.0008010449 -2.0736998D-08 -5.6281550D-13 -3.1959248D-17 -1.5443590D-21 -5.5775213D-25 -1.9919611D-28
  41    1     -3.4105  0.0008009619 -2.0740376D-08 -5.6307124D-13 -3.1974724D-17 -1.5510682D-21 -5.6053474D-25 -1.9832009D-28
  41    2     -3.4073  0.0008007959 -2.0747135D-08 -5.6358308D-13 -3.2005880D-17 -1.5645862D-21 -5.6606376D-25 -1.9654669D-28
  41    3     -3.4025  0.0008005469 -2.0757287D-08 -5.6435179D-13 -3.2053126D-17 -1.5851144D-21 -5.7426091D-25 -1.9382706D-28
  41    4     -3.3961  0.0008002147 -2.0770844D-08 -5.6537851D-13 -3.2117086D-17 -1.6129356D-21 -5.8501184D-25 -1.9010258D-28
  41    5     -3.3881  0.0007997991 -2.0787824D-08 -5.6666483D-13 -3.2198620D-17 -1.6484356D-21 -5.9815118D-25 -1.8527955D-28
  41    6     -3.3785  0.0007993000 -2.0808252D-08 -5.6821276D-13 -3.2298837D-17 -1.6920584D-21 -6.1346304D-25 -1.7925998D-28
  41    7     -3.3673  0.0007987170 -2.0832155D-08 -5.7002483D-13 -3.2419089D-17 -1.7443133D-21 -6.3067447D-25 -1.7192483D-28
  41    8     -3.3545  0.0007980499 -2.0859566D-08 -5.7210417D-13 -3.2561079D-17 -1.8057670D-21 -6.4944290D-25 -1.6314092D-28
  41    9     -3.3402  0.0007972984 -2.0890523D-08 -5.7445450D-13 -3.2726787D-17 -1.8769927D-21 -6.6935010D-25 -1.5276890D-28
  41   10     -3.3243  0.0007964621 -2.0925069D-08 -5.7708025D-13 -3.2918546D-17 -1.9585666D-21 -6.8989652D-25 -1.4066776D-28
  42    0     -3.0152  0.0007576925 -2.1396563D-08 -6.1240291D-13 -3.6630266D-17 -1.1118995D-21  2.9185355D-26 -3.6016969D-28
  42    1     -3.0136  0.0007576069 -2.1400239D-08 -6.1269599D-13 -3.6641380D-17 -1.1115778D-21  2.4133461D-26 -3.6147431D-28
  42    2     -3.0106  0.0007574357 -2.1407594D-08 -6.1328243D-13 -3.6663604D-17 -1.1111202D-21  1.3977028D-26 -3.6404635D-28
  42    3     -3.0061  0.0007571787 -2.1418641D-08 -6.1416276D-13 -3.6696936D-17 -1.1108940D-21 -1.3929463D-27 -3.6782990D-28
  42    4     -3.0000  0.0007568359 -2.1433395D-08 -6.1533778D-13 -3.6741383D-17 -1.1114596D-21 -2.2128834D-26 -3.7272518D-28
  42    5     -2.9924  0.0007564071 -2.1451878D-08 -6.1680855D-13 -3.6797007D-17 -1.1135761D-21 -4.8425600D-26 -3.7860061D-28
  42    6     -2.9834  0.0007558919 -2.1474115D-08 -6.1857640D-13 -3.6863939D-17 -1.1182111D-21 -8.0514087D-26 -3.8529092D-28
  42    7     -2.9728  0.0007552903 -2.1500138D-08 -6.2064298D-13 -3.6942487D-17 -1.1265695D-21 -1.1863348D-25 -3.9257562D-28
  42    8     -2.9607  0.0007546018 -2.1529986D-08 -6.2301019D-13 -3.7033124D-17 -1.1400853D-21 -1.6303630D-25 -4.0019455D-28
  42    9     -2.9471  0.0007538261 -2.1563700D-08 -6.2568029D-13 -3.7136608D-17 -1.1604336D-21 -2.1395321D-25 -4.0784045D-28
  42   10     -2.9321  0.0007529628 -2.1601330D-08 -6.2865590D-13 -3.7254048D-17 -1.1895512D-21 -2.7157732D-25 -4.1514780D-28
  43    0     -2.6549  0.0007150333 -2.2032219D-08 -6.5165775D-13 -4.3411645D-17 -4.1357177D-21  3.2439076D-25  1.4194347D-29
  43    1     -2.6535  0.0007149452 -2.2036130D-08 -6.5200519D-13 -4.3452960D-17 -4.1318170D-21  3.2457087D-25  1.1824802D-29
  43    2     -2.6506  0.0007147689 -2.2043958D-08 -6.5270110D-13 -4.3535518D-17 -4.1240253D-21  3.2483611D-25  7.0855674D-30
  43    3     -2.6463  0.0007145043 -2.2055716D-08 -6.5374743D-13 -4.3659065D-17 -4.1123288D-21  3.2498377D-25 -5.1691548D-32
  43    4     -2.6406  0.0007141513 -2.2071423D-08 -6.5514716D-13 -4.3823250D-17 -4.0967317D-21  3.2471301D-25 -9.6099456D-30
  43    5     -2.6335  0.0007137096 -2.2091103D-08 -6.5690419D-13 -4.4027608D-17 -4.0772786D-21  3.2362152D-25 -2.1609666D-29
  43    6     -2.6249  0.0007131792 -2.2114790D-08 -6.5902335D-13 -4.4271535D-17 -4.0540580D-21  3.2119992D-25 -3.6071068D-29
  43    7     -2.6149  0.0007125596 -2.2142521D-08 -6.6151049D-13 -4.4554379D-17 -4.0272469D-21  3.1683437D-25 -5.3009574D-29
  43    8     -2.6035  0.0007118505 -2.2174342D-08 -6.6437225D-13 -4.4875349D-17 -3.9971501D-21  3.0981121D-25 -7.2402825D-29
  43    9     -2.5907  0.0007110516 -2.2210306D-08 -6.6761619D-13 -4.5233603D-17 -3.9642321D-21  2.9931519D-25 -9.4204865D-29
  43   10     -2.5765  0.0007101624 -2.2250472D-08 -6.7125069D-13 -4.5628257D-17 -3.9291768D-21  2.8443726D-25 -1.1831686D-28
  44    0     -2.3291  0.0006732164 -2.2645533D-08 -7.0336691D-13 -5.0914803D-17 -5.8587512D-21  2.5563199D-25  3.4568370D-28
  44    1     -2.3277  0.0006731258 -2.2649755D-08 -7.0377446D-13 -5.0973374D-17 -5.8556537D-21  2.6045682D-25  3.4370437D-28
  44    2     -2.3250  0.0006729446 -2.2658205D-08 -7.0459097D-13 -5.1090424D-17 -5.8492883D-21  2.7002422D-25  3.3968662D-28
  44    3     -2.3210  0.0006726726 -2.2670899D-08 -7.0581925D-13 -5.1265757D-17 -5.8393125D-21  2.8416128D-25  3.3350307D-28
  44    4     -2.3156  0.0006723097 -2.2687858D-08 -7.0746350D-13 -5.1499057D-17 -5.8252320D-21  3.0260097D-25  3.2497266D-28
  44    5     -2.3089  0.0006718558 -2.2709113D-08 -7.0952929D-13 -5.1789867D-17 -5.8064043D-21  3.2496473D-25  3.1385013D-28
  44    6     -2.3008  0.0006713104 -2.2734701D-08 -7.1202353D-13 -5.2137506D-17 -5.7820660D-21  3.5073989D-25  2.9983325D-28
  44    7     -2.2914  0.0006706734 -2.2764667D-08 -7.1495454D-13 -5.2541189D-17 -5.7513927D-21  3.7928708D-25  2.8259350D-28
  44    8     -2.2807  0.0006699444 -2.2799066D-08 -7.1833187D-13 -5.2999806D-17 -5.7134991D-21  4.0978166D-25  2.6174419D-28
  44    9     -2.2686  0.0006691230 -2.2837959D-08 -7.2216632D-13 -5.3511979D-17 -5.6675149D-21  4.4121069D-25  2.3687839D-28
  44   10     -2.2553  0.0006682086 -2.2881418D-08 -7.2646988D-13 -5.4076019D-17 -5.6126624D-21  4.7234238D-25  2.0758454D-28
  45    0     -2.0354  0.0006323320 -2.3250296D-08 -7.5822501D-13 -5.3897136D-17 -7.3464590D-21 -1.1740347D-24  4.4520067D-28
  45    1     -2.0341  0.0006322390 -2.3254847D-08 -7.5865648D-13 -5.3970671D-17 -7.3605092D-21 -1.1677918D-24  4.4705009D-28
  45    2     -2.0316  0.0006320529 -2.3263956D-08 -7.5952119D-13 -5.4118162D-17 -7.3883882D-21 -1.1552203D-24  4.5069135D-28
  45    3     -2.0278  0.0006317736 -2.3277639D-08 -7.6082270D-13 -5.4340438D-17 -7.4296341D-21 -1.1361782D-24  4.5596181D-28
  45    4     -2.0227  0.0006314011 -2.3295920D-08 -7.6256637D-13 -5.4638714D-17 -7.4835546D-21 -1.1104545D-24  4.6263910D-28
  45    5     -2.0164  0.0006309349 -2.3318829D-08 -7.6475944D-13 -5.5014556D-17 -7.5492111D-21 -1.0777942D-24  4.7041722D-28
  45    6     -2.0089  0.0006303749 -2.3346408D-08 -7.6741102D-13 -5.5469785D-17 -7.6253746D-21 -1.0379169D-24  4.7890425D-28
  45    7     -2.0000  0.0006297208 -2.3378705D-08 -7.7053232D-13 -5.6006561D-17 -7.7105734D-21 -9.9054722D-25  4.8760005D-28
  45    8     -1.9900  0.0006289721 -2.3415777D-08 -7.7413656D-13 -5.6627142D-17 -7.8030287D-21 -9.3545317D-25  4.9592061D-28
  45    9     -1.9787  0.0006281283 -2.3457691D-08 -7.7823911D-13 -5.7333859D-17 -7.9006643D-21 -8.7248468D-25  5.0316337D-28
  45   10     -1.9661  0.0006271891 -2.3504524D-08 -7.8285756D-13 -5.8129020D-17 -8.0011210D-21 -8.0163655D-25  5.0851493D-28
  46    0     -1.7717  0.0005924710 -2.3825430D-08 -8.1668232D-13 -6.0567072D-17 -7.4279129D-21 -1.8102821D-24  1.5290553D-28
  46    1     -1.7705  0.0005923756 -2.3830332D-08 -8.1716715D-13 -6.0641460D-17 -7.4496287D-21 -1.8081127D-24  1.5687370D-28
  46    2     -1.7681  0.0005921850 -2.3840143D-08 -8.1813861D-13 -6.0790886D-17 -7.4929698D-21 -1.8036086D-24  1.6477248D-28
  46    3     -1.7645  0.0005918988 -2.3854883D-08 -8.1960030D-13 -6.1016650D-17 -7.5577740D-21 -1.7964418D-24  1.7652450D-28
  46    4     -1.7598  0.0005915170 -2.3874577D-08 -8.2155770D-13 -6.1320696D-17 -7.6437622D-21 -1.7861211D-24  1.9203194D-28
  46    5     -1.7539  0.0005910392 -2.3899261D-08 -8.2401823D-13 -6.1705585D-17 -7.7505223D-21 -1.7720022D-24  2.1114178D-28
  46    6     -1.7468  0.0005904653 -2.3928979D-08 -8.2699128D-13 -6.2174383D-17 -7.8774253D-21 -1.7533291D-24  2.3358308D-28
  46    7     -1.7385  0.0005897948 -2.3963786D-08 -8.3048858D-13 -6.2730930D-17 -8.0237141D-21 -1.7291831D-24  2.5909299D-28
  46    8     -1.7291  0.0005890273 -2.4003746D-08 -8.3452404D-13 -6.3379435D-17 -8.1882650D-21 -1.6985756D-24  2.8721401D-28
  46    9     -1.7185  0.0005881623 -2.4048934D-08 -8.3911409D-13 -6.4124575D-17 -8.3696870D-21 -1.6604685D-24  3.1741879D-28
  46   10     -1.7068  0.0005871994 -2.4099435D-08 -8.4427779D-13 -6.4971413D-17 -8.5661940D-21 -1.6137949D-24  3.4900416D-28
  47    0     -1.5356  0.0005537284 -2.4365447D-08 -8.7512804D-13 -6.6973385D-17 -6.8254515D-21 -2.3627924D-24 -4.2394398D-28
  47    1     -1.5345  0.0005536310 -2.4370699D-08 -8.7566409D-13 -6.7041780D-17 -6.8538440D-21 -2.3686931D-24 -4.1893919D-28
  47    2     -1.5323  0.0005534360 -2.4381214D-08 -8.7673787D-13 -6.7179426D-17 -6.9108213D-21 -2.3802818D-24 -4.0888334D-28
  47    3     -1.5290  0.0005531433 -2.4397009D-08 -8.7835268D-13 -6.7388053D-17 -6.9968212D-21 -2.3971297D-24 -3.9362131D-28
  47    4     -1.5246  0.0005527528 -2.4418116D-08 -8.8051361D-13 -6.7670249D-17 -7.1124225D-21 -2.4185948D-24 -3.7297957D-28
  47    5     -1.5191  0.0005522642 -2.4444572D-08 -8.8322756D-13 -6.8029476D-17 -7.2582881D-21 -2.4437988D-24 -3.4680310D-28
  47    6     -1.5124  0.0005516771 -2.4476427D-08 -8.8650351D-13 -6.8470276D-17 -7.4352546D-21 -2.4715920D-24 -3.1479467D-28
  47    7     -1.5047  0.0005509912 -2.4513741D-08 -8.9035255D-13 -6.8998034D-17 -7.6441086D-21 -2.5005850D-24 -2.7673808D-28
  47    8     -1.4959  0.0005502061 -2.4556584D-08 -8.9478820D-13 -6.9619210D-17 -7.8855796D-21 -2.5290957D-24 -2.3239533D-28
  47    9     -1.4860  0.0005493212 -2.4605038D-08 -8.9982663D-13 -7.0341248D-17 -8.1601928D-21 -2.5551943D-24 -1.8167647D-28
  47   10     -1.4750  0.0005483359 -2.4659198D-08 -9.0548698D-13 -7.1172645D-17 -8.4681755D-21 -2.5766343D-24 -1.2452605D-28
  48    0     -1.3252  0.0005162041 -2.4851059D-08 -9.2810652D-13 -7.5521601D-17 -6.5746573D-21 -1.6422373D-24 -8.0157569D-28
  48    1     -1.3242  0.0005161047 -2.4856629D-08 -9.2871095D-13 -7.5587455D-17 -6.5944406D-21 -1.6534431D-24 -8.0016753D-28
  48    2     -1.3221  0.0005159058 -2.4867781D-08 -9.2992141D-13 -7.5719743D-17 -6.6343917D-21 -1.6758102D-24 -7.9728090D-28
  48    3     -1.3190  0.0005156072 -2.4884536D-08 -9.3174109D-13 -7.5919689D-17 -6.6953228D-21 -1.7092026D-24 -7.9268175D-28
  48    4     -1.3149  0.0005152089 -2.4906927D-08 -9.3417485D-13 -7.6189192D-17 -6.7784323D-21 -1.7534002D-24 -7.8603636D-28
  48    5     -1.3097  0.0005147105 -2.4934998D-08 -9.3722919D-13 -7.6530731D-17 -6.8852740D-21 -1.8081064D-24 -7.7691922D-28
  48    6     -1.3036  0.0005141117 -2.4968804D-08 -9.4091264D-13 -7.6947792D-17 -7.0177943D-21 -1.8728842D-24 -7.6485785D-28
  48    7     -1.2964  0.0005134120 -2.5008413D-08 -9.4523558D-13 -7.7444619D-17 -7.1782468D-21 -1.9470824D-24 -7.4917251D-28
  48    8     -1.2882  0.0005126110 -2.5053904D-08 -9.5021057D-13 -7.8026466D-17 -7.3691589D-21 -2.0298936D-24 -7.2922380D-28
  48    9     -1.2789  0.0005117081 -2.5105367D-08 -9.5585259D-13 -7.8699703D-17 -7.5932930D-21 -2.1202294D-24 -7.0424181D-28
  48   10     -1.2687  0.0005107027 -2.5162908D-08 -9.6217928D-13 -7.9471948D-17 -7.8535561D-21 -2.2167085D-24 -6.7344966D-28
  49    0     -1.1382  0.0004800080 -2.5264361D-08 -9.7000001D-13 -8.1560694D-17 -7.2347506D-21 -1.2502691D-24 -7.2043794D-28
  49    1     -1.1372  0.0004799069 -2.5270183D-08 -9.7065279D-13 -8.1633114D-17 -7.2498059D-21 -1.2603507D-24 -7.1972851D-28
  49    2     -1.1353  0.0004797047 -2.5281839D-08 -9.7196008D-13 -8.1778425D-17 -7.2803086D-21 -1.2804729D-24 -7.1816810D-28
  49    3     -1.1324  0.0004794012 -2.5299352D-08 -9.7392540D-13 -8.1997542D-17 -7.3269498D-21 -1.3105777D-24 -7.1559970D-28
  49    4     -1.1286  0.0004789963 -2.5322757D-08 -9.7655406D-13 -8.2291940D-17 -7.3908271D-21 -1.3505399D-24 -7.1175389D-28
  49    5     -1.1238  0.0004784895 -2.5352103D-08 -9.7985310D-13 -8.2663464D-17 -7.4733289D-21 -1.4001890D-24 -7.0625290D-28
  49    6     -1.1181  0.0004778806 -2.5387450D-08 -9.8383176D-13 -8.3114931D-17 -7.5762781D-21 -1.4591928D-24 -6.9855993D-28
  49    7     -1.1114  0.0004771692 -2.5428869D-08 -9.8850113D-13 -8.3649627D-17 -7.7017140D-21 -1.5271583D-24 -6.8823359D-28
  49    8     -1.1037  0.0004763547 -2.5476445D-08 -9.9387454D-13 -8.4271725D-17 -7.8520012D-21 -1.6035103D-24 -6.7472493D-28
  49    9     -1.0952  0.0004754366 -2.5530279D-08 -9.9996774D-13 -8.4986341D-17 -8.0297260D-21 -1.6874506D-24 -6.5739408D-28
  49   10     -1.0857  0.0004744142 -2.5590482D-08 -1.0067990D-12 -8.5799615D-17 -8.2376751D-21 -1.7779977D-24 -6.3568819D-28
  50    0-9.72510D-01  0.0004452608 -2.5578458D-08 -9.9593552D-13 -8.3531991D-17 -6.4279012D-21 -8.9682960D-25 -1.1934956D-27
  50    1-9.71619D-01  0.0004451585 -2.5584436D-08 -9.9660403D-13 -8.3596318D-17 -6.4387684D-21 -9.1355805D-25 -1.1958128D-27
  50    2-9.69839D-01  0.0004449538 -2.5596403D-08 -9.9794261D-13 -8.3725325D-17 -6.4610899D-21 -9.4710550D-25 -1.2003049D-27
  50    3-9.67170D-01  0.0004446465 -2.5614384D-08 -9.9995436D-13 -8.3919706D-17 -6.4961244D-21 -9.9762831D-25 -1.2065024D-27
  50    4-9.63615D-01  0.0004442365 -2.5638415D-08 -1.0026440D-12 -8.4180591D-17 -6.5456369D-21 -1.0654022D-24 -1.2140964D-27
  50    5-9.59175D-01  0.0004437234 -2.5668545D-08 -1.0060177D-12 -8.4509421D-17 -6.6120980D-21 -1.1507109D-24 -1.2222645D-27
  50    6-9.53854D-01  0.0004431069 -2.5704835D-08 -1.0100837D-12 -8.4908701D-17 -6.6986459D-21 -1.2537436D-24 -1.2302455D-27
  50    7-9.47655D-01  0.0004423866 -2.5747359D-08 -1.0148518D-12 -8.5381413D-17 -6.8090195D-21 -1.3746544D-24 -1.2370093D-27
  50    8-9.40584D-01  0.0004415619 -2.5796203D-08 -1.0203338D-12 -8.5931602D-17 -6.9476728D-21 -1.5134786D-24 -1.2415000D-27
  50    9-9.32644D-01  0.0004406323 -2.5851468D-08 -1.0265436D-12 -8.6564487D-17 -7.1195704D-21 -1.6700295D-24 -1.2427241D-27
  50   10-9.23842D-01  0.0004395970 -2.5913269D-08 -1.0334975D-12 -8.7286826D-17 -7.3304053D-21 -1.8438431D-24 -1.2395853D-27
  51    0-8.26185D-01  0.0004120929 -2.5760308D-08 -9.9856766D-13 -8.4942258D-17 -9.3816677D-21 -2.5481380D-24 -2.9740487D-27
  51    1-8.25361D-01  0.0004119899 -2.5766301D-08 -9.9924751D-13 -8.5036134D-17 -9.4124507D-21 -2.5899440D-24 -2.9973165D-27
  51    2-8.23713D-01  0.0004117837 -2.5778301D-08 -1.0006096D-12 -8.5225011D-17 -9.4756277D-21 -2.6745351D-24 -3.0438521D-27
  51    3-8.21243D-01  0.0004114743 -2.5796330D-08 -1.0026584D-12 -8.5510778D-17 -9.5742439D-21 -2.8038391D-24 -3.1137405D-27
  51    4-8.17953D-01  0.0004110613 -2.5820427D-08 -1.0054010D-12 -8.5896599D-17 -9.7130880D-21 -2.9808022D-24 -3.2070487D-27
  51    5-8.13845D-01  0.0004105446 -2.5850640D-08 -1.0088465D-12 -8.6386692D-17 -9.8987023D-21 -3.2093950D-24 -3.3238993D-27
  51    6-8.08922D-01  0.0004099238 -2.5887034D-08 -1.0130075D-12 -8.6987742D-17 -1.0139988D-20 -3.4945085D-24 -3.4642698D-27
  51    7-8.03188D-01  0.0004091983 -2.5929683D-08 -1.0178989D-12 -8.7708163D-17 -1.0447995D-20 -3.8420537D-24 -3.6282171D-27
  51    8-7.96648D-01  0.0004083678 -2.5978677D-08 -1.0235393D-12 -8.8559272D-17 -1.0836666D-20 -4.2588724D-24 -3.8153688D-27
  51    9-7.89306D-01  0.0004074316 -2.6034121D-08 -1.0299511D-12 -8.9556063D-17 -1.1323073D-20 -4.7528609D-24 -4.0254770D-27
  51   10-7.81168D-01  0.0004063890 -2.6096134D-08 -1.0371617D-12 -9.0718048D-17 -1.1927885D-20 -5.3327063D-24 -4.2579001D-27
  52    0-6.97231D-01  0.0003806306 -2.5807306D-08 -1.0157341D-12 -1.2438271D-16 -4.1325785D-20 -1.5878906D-23 -4.9065779D-27
  52    1-6.96470D-01  0.0003805274 -2.5813403D-08 -1.0167308D-12 -1.2479693D-16 -4.1516730D-20 -1.5947677D-23 -4.9144704D-27
  52    2-6.94949D-01  0.0003803208 -2.5825616D-08 -1.0187342D-12 -1.2563111D-16 -4.1901111D-20 -1.6085480D-23 -4.9292946D-27
  52    3-6.92668D-01  0.0003800108 -2.5843980D-08 -1.0217646D-12 -1.2689692D-16 -4.2483922D-20 -1.6292945D-23 -4.9496884D-27
  52    4-6.89629D-01  0.0003795971 -2.5868552D-08 -1.0258527D-12 -1.2861216D-16 -4.3272726D-20 -1.6570756D-23 -4.9729346D-27
  52    5-6.85836D-01  0.0003790794 -2.5899405D-08 -1.0310407D-12 -1.3080060D-16 -4.4277369D-20 -1.6919756D-23 -4.9958084D-27
  52    6-6.81291D-01  0.0003784574 -2.5936636D-08 -1.0373835D-12 -1.3349409D-16 -4.5510696D-20 -1.7340266D-23 -5.0136606D-27
  52    7-6.75997D-01  0.0003777306 -2.5980364D-08 -1.0449493D-12 -1.3673133D-16 -4.6987953D-20 -1.7831998D-23 -5.0198355D-27
  52    8-6.69960D-01  0.0003768984 -2.6030734D-08 -1.0538218D-12 -1.4055953D-16 -4.8726771D-20 -1.8393730D-23 -5.0068818D-27
  52    9-6.63185D-01  0.0003759602 -2.6087916D-08 -1.0641022D-12 -1.4503536D-16 -5.0747297D-20 -1.9022256D-23 -4.9643999D-27
  52   10-6.55676D-01  0.0003749154 -2.6152115D-08 -1.0759111D-12 -1.5022559D-16 -5.3071432D-20 -1.9711843D-23 -4.8801346D-27
  53    0-5.83790D-01  0.0003508671 -2.5914723D-08 -1.2296183D-12 -2.6436855D-16 -7.3362604D-20  6.0137113D-25  9.6797473D-27
  53    1-5.83088D-01  0.0003507634 -2.5922108D-08 -1.2317361D-12 -2.6510195D-16 -7.3354543D-20  7.3693146D-25  9.6948586D-27
  53    2-5.81685D-01  0.0003505559 -2.5936914D-08 -1.2359895D-12 -2.6656886D-16 -7.3333575D-20  1.0087823D-24  9.7225349D-27
  53    3-5.79583D-01  0.0003502446 -2.5959219D-08 -1.2424136D-12 -2.6876831D-16 -7.3289884D-20  1.4179581D-24  9.7580927D-27
  53    4-5.76783D-01  0.0003498290 -2.5989141D-08 -1.2510610D-12 -2.7169829D-16 -7.3208698D-20  1.9654586D-24  9.7939780D-27
  53    5-5.73287D-01  0.0003493088 -2.6026836D-08 -1.2620021D-12 -2.7535544D-16 -7.3070173D-20  2.6520430D-24  9.8191877D-27
  53    6-5.69099D-01  0.0003486836 -2.6072508D-08 -1.2753243D-12 -2.7973333D-16 -7.2849535D-20  3.4771030D-24  9.8191870D-27
  53    7-5.64223D-01  0.0003479528 -2.6126402D-08 -1.2911319D-12 -2.8482162D-16 -7.2517081D-20  4.4375710D-24  9.7746404D-27
  53    8-5.58662D-01  0.0003471158 -2.6188817D-08 -1.3095457D-12 -2.9060454D-16 -7.2038696D-20  5.5266302D-24  9.6612484D-27
  53    9-5.52422D-01  0.0003461717 -2.6260102D-08 -1.3307020D-12 -2.9705922D-16 -7.1376489D-20  6.7314955D-24  9.4476509D-27
  53   10-5.45509D-01  0.0003451197 -2.6340662D-08 -1.3547511D-12 -3.0415385D-16 -7.0490270D-20  8.0309259D-24  9.0953214D-27
  54    0-4.84267D-01  0.0003224057 -2.6438161D-08 -1.5881885D-12 -2.8116607D-16 -2.3633771D-20 -1.7434754D-23 -2.7938367D-26
  54    1-4.83623D-01  0.0003222999 -2.6447697D-08 -1.5904388D-12 -2.8140347D-16 -2.3845354D-20 -1.7827064D-23 -2.8099483D-26
  54    2-4.82334D-01  0.0003220882 -2.6466810D-08 -1.5949451D-12 -2.8188475D-16 -2.4282720D-20 -1.8618287D-23 -2.8417450D-26
  54    3-4.80402D-01  0.0003217705 -2.6495580D-08 -1.6017192D-12 -2.8262361D-16 -2.4974612D-20 -1.9821664D-23 -2.8884793D-26
  54    4-4.77830D-01  0.0003213462 -2.6534129D-08 -1.6107793D-12 -2.8364200D-16 -2.5965067D-20 -2.1456187D-23 -2.9487944D-26
  54    5-4.74619D-01  0.0003208151 -2.6582623D-08 -1.6221514D-12 -2.8497350D-16 -2.7314966D-20 -2.3545739D-23 -3.0207229D-26
  54    6-4.70773D-01  0.0003201764 -2.6641267D-08 -1.6358703D-12 -2.8666505D-16 -2.9102382D-20 -2.6117618D-23 -3.1016274D-26
  54    7-4.66296D-01  0.0003194295 -2.6710312D-08 -1.6519820D-12 -2.8878203D-16 -3.1425125D-20 -2.9200097D-23 -3.1876874D-26
  54    8-4.61192D-01  0.0003185735 -2.6790052D-08 -1.6705470D-12 -2.9141279D-16 -3.4401334D-20 -3.2819929D-23 -3.2739824D-26
  54    9-4.55466D-01  0.0003176074 -2.6880830D-08 -1.6916441D-12 -2.9467511D-16 -3.8170547D-20 -3.6997500D-23 -3.3539755D-26
  54   10-4.49125D-01  0.0003165301 -2.6983039D-08 -1.7153769D-12 -2.9872361D-16 -4.2893997D-20 -4.1741937D-23 -3.4194342D-26
  55    0-3.97473D-01  0.0002948201 -2.7182268D-08 -1.8529192D-12 -4.0600742D-16 -1.5268847D-19 -2.4717544D-23  3.0863960D-26
  55    1-3.96884D-01  0.0002947113 -2.7193395D-08 -1.8561734D-12 -4.0753577D-16 -1.5298246D-19 -2.4284590D-23  3.0991344D-26
  55    2-3.95705D-01  0.0002944937 -2.7215709D-08 -1.8627185D-12 -4.1060123D-16 -1.5355484D-19 -2.3413444D-23  3.1233419D-26
  55    3-3.93939D-01  0.0002941669 -2.7249327D-08 -1.8726284D-12 -4.1522047D-16 -1.5437418D-19 -2.2094389D-23  3.1565116D-26
  55    4-3.91588D-01  0.0002937306 -2.7294430D-08 -1.8860144D-12 -4.2141583D-16 -1.5539199D-19 -2.0315843D-23  3.1944139D-26
  55    5-3.88653D-01  0.0002931841 -2.7351265D-08 -1.9030268D-12 -4.2921478D-16 -1.5654356D-19 -1.8066225D-23  3.2313197D-26
  55    6-3.85139D-01  0.0002925268 -2.7420147D-08 -1.9238551D-12 -4.3864446D-16 -1.5774628D-19 -1.5338737D-23  3.2595918D-26
  55    7-3.81049D-01  0.0002917579 -2.7501469D-08 -1.9487292D-12 -4.4972867D-16 -1.5890036D-19 -1.2137422D-23  3.2692866D-26
  55    8-3.76388D-01  0.0002908764 -2.7595706D-08 -1.9779195D-12 -4.6248260D-16 -1.5989001D-19 -8.4844632D-24  3.2479660D-26
  55    9-3.71161D-01  0.0002898810 -2.7703422D-08 -2.0117372D-12 -4.7690736D-16 -1.6058663D-19 -4.4295516D-24  3.1806037D-26
  55   10-3.65374D-01  0.0002887704 -2.7825283D-08 -2.0505326D-12 -4.9298372D-16 -1.6085419D-19 -6.1527989D-26  3.0493639D-26
  56    0-3.22415D-01  0.0002679667 -2.8209786D-08 -2.3199040D-12 -4.8112019D-16 -7.6717705D-20 -4.1853014D-23 -3.4154996D-26
  56    1-3.21879D-01  0.0002678538 -2.8223717D-08 -2.3237560D-12 -4.8188989D-16 -7.7222794D-20 -4.2329333D-23 -3.3865226D-26
  56    2-3.20808D-01  0.0002676279 -2.8251649D-08 -2.3314787D-12 -4.8344468D-16 -7.8250040D-20 -4.3269118D-23 -3.3261258D-26
  56    3-3.19203D-01  0.0002672887 -2.8293720D-08 -2.3431100D-12 -4.8581613D-16 -7.9832753D-20 -4.4645973D-23 -3.2297436D-26
  56    4-3.17067D-01  0.0002668355 -2.8350142D-08 -2.3587074D-12 -4.8905245D-16 -8.2018319D-20 -4.6416267D-23 -3.0905831D-26
  56    5-3.14401D-01  0.0002662678 -2.8421197D-08 -2.3783524D-12 -4.9322400D-16 -8.4866938D-20 -4.8514187D-23 -2.8998888D-26
  56    6-3.11210D-01  0.0002655847 -2.8507245D-08 -2.4021511D-12 -4.9842256D-16 -8.8445135D-20 -5.0845571D-23 -2.6472963D-26
  56    7-3.07498D-01  0.0002647851 -2.8608724D-08 -2.4302389D-12 -5.0476567D-16 -9.2820773D-20 -5.3283082D-23 -2.3217331D-26
  56    8-3.03268D-01  0.0002638677 -2.8726155D-08 -2.4627860D-12 -5.1239914D-16 -9.8053651D-20 -5.5657862D-23 -1.9123831D-26
  56    9-2.98528D-01  0.0002628312 -2.8860147D-08 -2.5000030D-12 -5.2149813D-16 -1.0418373D-19 -5.7755216D-23 -1.4103366D-26
  56   10-2.93283D-01  0.0002616737 -2.9011408D-08 -2.5421489D-12 -5.3226656D-16 -1.1121630D-19 -5.9315103D-23 -8.1172650D-27
  57    0-2.58227D-01  0.0002416839 -2.9366884D-08 -2.6082570D-12 -4.7999336D-16 -4.3254769D-20  2.5733020D-24 -8.8007406D-26
  57    1-2.57743D-01  0.0002415665 -2.9382546D-08 -2.6120983D-12 -4.8042505D-16 -4.3230777D-20  1.3282906D-24 -8.9757329D-26
  57    2-2.56778D-01  0.0002413313 -2.9413937D-08 -2.6197921D-12 -4.8128970D-16 -4.3229638D-20 -1.2338873D-24 -9.3258670D-26
  57    3-2.55331D-01  0.0002409780 -2.9461197D-08 -2.6313589D-12 -4.8258867D-16 -4.3346144D-20 -5.2606409D-24 -9.8523348D-26
  57    4-2.53405D-01  0.0002405061 -2.9524535D-08 -2.6468292D-12 -4.8432851D-16 -4.3733869D-20 -1.0975424D-23 -1.0555376D-25
  57    5-2.51003D-01  0.0002399148 -2.9604231D-08 -2.6662463D-12 -4.8653544D-16 -4.4620212D-20 -1.8671364D-23 -1.1432156D-25
  57    6-2.48128D-01  0.0002392032 -2.9700637D-08 -2.6896650D-12 -4.8926004D-16 -4.6320896D-20 -2.8713089D-23 -1.2475043D-25
  57    7-2.44785D-01  0.0002383700 -2.9814180D-08 -2.7171561D-12 -4.9259919D-16 -4.9262815D-20 -4.1526531D-23 -1.3668572D-25
  57    8-2.40979D-01  0.0002374138 -2.9945362D-08 -2.7488123D-12 -4.9671971D-16 -5.4007741D-20 -5.7577661D-23 -1.4984035D-25
  57    9-2.36715D-01  0.0002363331 -3.0094767D-08 -2.7847583D-12 -5.0189160D-16 -6.1278126D-20 -7.7345189D-23 -1.6375192D-25
  57   10-2.32000D-01  0.0002351260 -3.0263062D-08 -2.8251681D-12 -5.0853035D-16 -7.1975385D-20 -1.0126956D-22 -1.7773018D-25
  58    0-2.04052D-01  0.0002161935 -3.0256081D-08 -2.6951807D-12 -6.5710573D-16 -4.0330537D-19 -1.0485797D-22  1.6377172D-25
  58    1-2.03619D-01  0.0002160724 -3.0272268D-08 -2.7004537D-12 -6.6114506D-16 -4.0454987D-19 -1.0255631D-22  1.6492757D-25
  58    2-2.02755D-01  0.0002158301 -3.0304737D-08 -2.7110970D-12 -6.6926055D-16 -4.0695567D-19 -9.7907672D-23  1.6712304D-25
  58    3-2.01462D-01  0.0002154662 -3.0353682D-08 -2.7273067D-12 -6.8152194D-16 -4.1035372D-19 -9.0823039D-23  1.7013572D-25
  58    4-1.99740D-01  0.0002149800 -3.0419401D-08 -2.7493783D-12 -6.9801878D-16 -4.1448218D-19 -8.1196734D-23  1.7359280D-25
  58    5-1.97593D-01  0.0002143708 -3.0502305D-08 -2.7777151D-12 -7.1885859D-16 -4.1898686D-19 -6.8920787D-23  1.7696923D-25
  58    6-1.95025D-01  0.0002136375 -3.0602931D-08 -2.8128259D-12 -7.4413588D-16 -4.2341107D-19 -5.3935292D-23  1.7953678D-25
  58    7-1.92040D-01  0.0002127789 -3.0721957D-08 -2.8553301D-12 -7.7391592D-16 -4.2720071D-19 -3.6283148D-23  1.8032047D-25
  58    8-1.88643D-01  0.0002117936 -3.0860219D-08 -2.9059569D-12 -8.0820552D-16 -4.2971700D-19 -1.6178992D-23  1.7809116D-25
  58    9-1.84841D-01  0.0002106798 -3.1018737D-08 -2.9655412D-12 -8.4692264D-16 -4.3026537D-19  5.8809529D-24  1.7128820D-25
  58   10-1.80640D-01  0.0002094355 -3.1198736D-08 -3.0350142D-12 -8.8986667D-16 -4.2815352D-19  2.9006293D-23  1.5804829D-25
  59    0-1.58898D-01  0.0001918528 -3.1046023D-08 -3.1379603D-12 -7.7163754D-16 -2.0599053D-19 -2.5095930D-22 -2.6163409D-25
  59    1-1.58514D-01  0.0001917286 -3.1064869D-08 -3.1441417D-12 -7.7371256D-16 -2.0902385D-19 -2.5461965D-22 -2.6118599D-25
  59    2-1.57748D-01  0.0001914799 -3.1102673D-08 -3.1565550D-12 -7.7795513D-16 -2.1522222D-19 -2.6191776D-22 -2.6013921D-25
  59    3-1.56600D-01  0.0001911064 -3.1159660D-08 -3.1753044D-12 -7.8455485D-16 -2.2484755D-19 -2.7280553D-22 -2.5820262D-25
  59    4-1.55073D-01  0.0001906072 -3.1236170D-08 -3.2005569D-12 -7.9381508D-16 -2.3828766D-19 -2.8717645D-22 -2.5492969D-25
  59    5-1.53170D-01  0.0001899815 -3.1332665D-08 -3.2325536D-12 -8.0616921D-16 -2.5605046D-19 -3.0484659D-22 -2.4973060D-25
  59    6-1.50895D-01  0.0001892281 -3.1449738D-08 -3.2716292D-12 -8.2220568D-16 -2.7874692D-19 -3.2550722D-22 -2.4188122D-25
  59    7-1.48252D-01  0.0001883456 -3.1588121D-08 -3.3182372D-12 -8.4269791D-16 -3.0707062D-19 -3.4867402D-22 -2.3052026D-25
  59    8-1.45247D-01  0.0001873322 -3.1748704D-08 -3.3729851D-12 -8.6863504D-16 -3.4175548D-19 -3.7363486D-22 -2.1473835D-25
  59    9-1.41885D-01  0.0001861860 -3.1932554D-08 -3.4366784D-12 -9.0125166D-16 -3.8352311D-19 -3.9940007D-22 -1.9364961D-25
  59   10-1.38174D-01  0.0001849045 -3.2140950D-08 -3.5103776D-12 -9.4205273D-16 -4.3300394D-19 -4.2465151D-22 -1.6651013D-25
  60    0-1.21743D-01  0.0001687521 -3.1718739D-08 -3.4809463D-12 -1.1094146D-15 -4.5874847D-19 -7.2784888D-23 -5.6395808D-26
  60    1-1.21406D-01  0.0001686251 -3.1739652D-08 -3.4898400D-12 -1.1140065D-15 -4.5962706D-19 -7.3605410D-23 -6.0950291D-26
  60    2-1.20732D-01  0.0001683711 -3.1781637D-08 -3.5077381D-12 -1.1232177D-15 -4.6141520D-19 -7.5441594D-23 -7.0296910D-26
  60    3-1.19723D-01  0.0001679893 -3.1845020D-08 -3.5348614D-12 -1.1371006D-15 -4.6418751D-19 -7.8698525D-23 -8.4862880D-26
  60    4-1.18381D-01  0.0001674791 -3.1930295D-08 -3.5715464D-12 -1.1557450D-15 -4.6808752D-19 -8.4017388D-23 -1.0529724D-25
  60    5-1.16709D-01  0.0001668394 -3.2038140D-08 -3.6182461D-12 -1.1792796D-15 -4.7336869D-19 -9.2328308D-23 -1.3242741D-25
  60    6-1.14712D-01  0.0001660689 -3.2169424D-08 -3.6755365D-12 -1.2078896D-15 -4.8045100D-19 -1.0489485D-22 -1.6721570D-25
  60    7-1.12393D-01  0.0001651660 -3.2325230D-08 -3.7441259D-12 -1.2418466D-15 -4.9000973D-19 -1.2338914D-22 -2.1071281D-25
  60    8-1.09759D-01  0.0001641287 -3.2506876D-08 -3.8248692D-12 -1.2815535D-15 -5.0308185D-19 -1.4993636D-22 -2.6391145D-25
  60    9-1.06815D-01  0.0001629547 -3.2715940D-08 -3.9187895D-12 -1.3276164D-15 -5.2121250D-19 -1.8716083D-22 -3.2758384D-25
  60   10-1.03569D-01  0.0001616413 -3.2954296D-08 -4.0271155D-12 -1.3809574D-15 -5.4662958D-19 -2.3820017D-22 -4.0208937D-25
  61    0-9.15844D-02  0.0001470357 -3.2295195D-08 -3.8727757D-12 -1.3175279D-15 -7.7878135D-19 -5.8991068D-22 -1.7190046D-25
  61    1-9.12904D-02  0.0001469064 -3.2318463D-08 -3.8833473D-12 -1.3253514D-15 -7.8587518D-19 -5.9231309D-22 -1.7132742D-25
  61    2-9.07033D-02  0.0001466477 -3.2365191D-08 -3.9046800D-12 -1.3412134D-15 -8.0015001D-19 -5.9709610D-22 -1.7056019D-25
  61    3-8.98246D-02  0.0001462589 -3.2435767D-08 -3.9371590D-12 -1.3655395D-15 -8.2177220D-19 -6.0425645D-22 -1.7045576D-25
  61    4-8.86566D-02  0.0001457392 -3.2530787D-08 -3.9813885D-12 -1.3989937D-15 -8.5100668D-19 -6.1384408D-22 -1.7236312D-25
  61    5-8.72025D-02  0.0001450873 -3.2651077D-08 -4.0382115D-12 -1.4424705D-15 -8.8820204D-19 -6.2609462D-22 -1.7845947D-25
  61    6-8.54661D-02  0.0001443020 -3.2797714D-08 -4.1087509D-12 -1.4971260D-15 -9.3383279D-19 -6.4160145D-22 -1.9192552D-25
  61    7-8.34524D-02  0.0001433812 -3.2972068D-08 -4.1944558D-12 -1.5643997D-15 -9.8854837D-19 -6.6156456D-22 -2.1726491D-25
  61    8-8.11667D-02  0.0001423228 -3.3175846D-08 -4.2971627D-12 -1.6460564D-15 -1.0532973D-18 -6.8817243D-22 -2.6057008D-25
  61    9-7.86157D-02  0.0001411243 -3.3411155D-08 -4.4191727D-12 -1.7442543D-15 -1.1295370D-18 -7.2512846D-22 -3.2987837D-25
  61   10-7.58066D-02  0.0001397825 -3.3680584D-08 -4.5633492D-12 -1.8616577D-15 -1.2195968D-18 -7.7832260D-22 -4.3523845D-25
  62    0-6.74553D-02  0.0001268145 -3.2736350D-08 -4.4599874D-12 -1.9492336D-15 -1.3511490D-18 -1.2927396D-21 -8.9681120D-25
  62    1-6.72018D-02  0.0001266835 -3.2763157D-08 -4.4756357D-12 -1.9628234D-15 -1.3667379D-18 -1.3052624D-21 -8.9208526D-25
  62    2-6.66956D-02  0.0001264212 -3.2817053D-08 -4.5072622D-12 -1.9904770D-15 -1.3983660D-18 -1.3300957D-21 -8.8206679D-25
  62    3-6.59382D-02  0.0001260269 -3.2898617D-08 -4.5555416D-12 -2.0331488D-15 -1.4469085D-18 -1.3668126D-21 -8.6581081D-25
  62    4-6.49321D-02  0.0001254996 -3.3008738D-08 -4.6215426D-12 -2.0923531D-15 -1.5136702D-18 -1.4146402D-21 -8.4192186D-25
  62    5-6.36804D-02  0.0001248381 -3.3148655D-08 -4.7067789D-12 -2.1701873D-15 -1.6002930D-18 -1.4724470D-21 -8.0916044D-25
  62    6-6.21872D-02  0.0001240405 -3.3320003D-08 -4.8133038D-12 -2.2694338D-15 -1.7087135D-18 -1.5386527D-21 -7.6671855D-25
  62    7-6.04571D-02  0.0001231046 -3.3524878D-08 -4.9438266D-12 -2.3936401D-15 -1.8410478D-18 -1.6112681D-21 -7.1509521D-25
  62    8-5.84961D-02  0.0001220280 -3.3765935D-08 -5.1018663D-12 -2.5472113D-15 -1.9994665D-18 -1.6880910D-21 -6.5735415D-25
  62    9-5.63105D-02  0.0001208074 -3.4046507D-08 -5.2919431D-12 -2.7354986D-15 -2.1861174D-18 -1.7671936D-21 -6.0030772D-25
  62   10-5.39080D-02  0.0001194391 -3.4370768D-08 -5.5198135D-12 -2.9648781D-15 -2.4030832D-18 -1.8478700D-21 -5.5656705D-25
  63    0-4.84490D-02  0.0001081023 -3.3271431D-08 -5.5138342D-12 -2.9066252D-15 -1.4826267D-18 -6.6554162D-22 -6.9893138D-25
  63    1-4.82329D-02  0.0001079692 -3.3304584D-08 -5.5371468D-12 -2.9214925D-15 -1.4906727D-18 -6.7524805D-22 -6.8798688D-25
  63    2-4.78016D-02  0.0001077025 -3.3371310D-08 -5.5841321D-12 -2.9514777D-15 -1.5071164D-18 -6.9415478D-22 -6.6216092D-25
  63    3-4.71566D-02  0.0001073014 -3.3472466D-08 -5.6555108D-12 -2.9970628D-15 -1.5325897D-18 -7.2101415D-22 -6.1315748D-25
  63    4-4.63003D-02  0.0001067648 -3.3609357D-08 -5.7524052D-12 -3.0590697D-15 -1.5679913D-18 -7.5306021D-22 -5.2650017D-25
  63    5-4.52360D-02  0.0001060908 -3.3783780D-08 -5.8763514D-12 -3.1386171D-15 -1.6141924D-18 -7.8510587D-22 -3.8040337D-25
  63    6-4.39678D-02  0.0001052775 -3.3998069D-08 -6.0293570D-12 -3.2371856D-15 -1.6716607D-18 -8.0761937D-22 -1.4200944D-25
  63    7-4.25006D-02  0.0001043219 -3.4255155D-08 -6.2139608D-12 -3.3565863D-15 -1.7396324D-18 -8.0407527D-22  2.3581335D-25
  63    8-4.08402D-02  0.0001032209 -3.4558653D-08 -6.4333018D-12 -3.4987993D-15 -1.8146360D-18 -7.4681951D-22  8.1949891D-25
  63    9-3.89935D-02  0.0001019705 -3.4912960D-08 -6.6911803D-12 -3.6655540D-15 -1.8879617D-18 -5.9120389D-22  1.6996077D-24
  63   10-3.69681D-02  0.0001005658 -3.5323381D-08 -6.9920645D-12 -3.8573740D-15 -1.9414706D-18 -2.6770997D-22  2.9935168D-24
  64    0-3.37620D-02  0.0000908177 -3.3788369D-08 -5.8814993D-12 -1.6982855D-15  2.2761488D-18  6.5469470D-21  6.9273328D-24
  64    1-3.35805D-02  0.0000906824 -3.3823701D-08 -5.8950111D-12 -1.6752542D-15  2.3546851D-18  6.6408607D-21  6.8756526D-24
  64    2-3.32183D-02  0.0000904116 -3.3894604D-08 -5.9214730D-12 -1.6268473D-15  2.5149871D-18  6.8259012D-21  6.7547213D-24
  64    3-3.26771D-02  0.0000900042 -3.4001545D-08 -5.9596476D-12 -1.5481373D-15  2.7633914D-18  7.0948255D-21  6.5272138D-24
  64    4-3.19592D-02  0.0000894590 -3.4145171D-08 -6.0074643D-12 -1.4315033D-15  3.1085847D-18  7.4336431D-21  6.1376581D-24
  64    5-3.10681D-02  0.0000887743 -3.4326245D-08 -6.0616642D-12 -1.2660907D-15  3.5605958D-18  7.8165622D-21  5.5132294D-24
  64    6-3.00077D-02  0.0000879478 -3.4545536D-08 -6.1173753D-12 -1.0375705D-15  4.1284726D-18  8.2007230D-21  4.5800773D-24
  64    7-2.87832D-02  0.0000869769 -3.4803640D-08 -6.1675273D-12 -7.2805610D-16  4.8165426D-18  8.5219376D-21  3.3098010D-24
  64    8-2.74005D-02  0.0000858585 -3.5100727D-08 -6.2021672D-12 -3.1669340D-16  5.6189520D-18  8.6990285D-21  1.8365784D-24
  64    9-2.58665D-02  0.0000845888 -3.5436172D-08 -6.2077691D-12  2.1857077D-16  6.5139114D-18  8.6656008D-21  7.2117927D-25
  64   10-2.41889D-02  0.0000831638 -3.5808074D-08 -6.1667767D-12  8.9754815D-16  7.4637800D-18  8.4735110D-21  1.5002521D-24
  65    0-2.26516D-02  0.0000753213 -3.2535447D-08 -2.1815495D-12  3.7436744D-15  5.2211670D-18  1.9879485D-20  1.0581125D-22
  65    1-2.25011D-02  0.0000751910 -3.2549231D-08 -2.1560258D-12  3.7722238D-15  5.4476256D-18  2.1465494D-20  1.1060829D-22
  65    2-2.22009D-02  0.0000749302 -3.2576457D-08 -2.1048969D-12  3.8333442D-15  5.9616401D-18  2.4877589D-20  1.2047609D-22
  65    3-2.17524D-02  0.0000745386 -3.2616465D-08 -2.0279806D-12  3.9376448D-15  6.9027182D-18  3.0629011D-20  1.3586374D-22
  65    4-2.11582D-02  0.0000740156 -3.2668339D-08 -1.9247476D-12  4.1085662D-15  8.5252969D-18  3.9570881D-20  1.5717782D-22
  65    5-2.04213D-02  0.0000733605 -3.2731006D-08 -1.7936959D-12  4.3946934D-15  1.1266576D-17  5.2977857D-20  1.8415426D-22
  65    6-1.95457D-02  0.0000725723 -3.2803386D-08 -1.6305335D-12  4.8926787D-15  1.5854933D-17  7.2621070D-20  2.1449714D-22
  65    7-1.85361D-02  0.0000716498 -3.2884550D-08 -1.4239685D-12  5.7883729D-15  2.3479995D-17  1.0072523D-19  2.4079043D-22
  65    8-1.73981D-02  0.0000705914 -3.2973793D-08 -1.1465252D-12  7.4281195D-15  3.6038944D-17  1.3955663D-19  2.4392670D-22
  65    9-1.61382D-02  0.0000693948 -3.3070268D-08 -7.3580956D-13  1.0436759D-14  5.6457797D-17  1.9003149D-19  1.7950289D-22
  65   10-1.47635D-02  0.0000680566 -3.3171493D-08 -5.8542693D-14  1.5899837D-14  8.9018187D-17  2.4805557D-19 -4.8894012D-23
  66    0-1.42960D-02  0.0000623041 -2.8918198D-08  1.0953032D-11  7.7008464D-14  3.1181263D-16 -1.5596389D-19 -5.8824972D-21
  66    1-1.41713D-02  0.0000621787 -2.8896960D-08  1.1440653D-11  7.9306807D-14  3.1833551D-16 -1.8339803D-19 -6.1440210D-21
  66    2-1.39227D-02  0.0000619272 -2.8849874D-08  1.2461677D-11  8.4007916D-14  3.3147706D-16 -2.4189378D-19 -6.6921211D-21
  66    3-1.35517D-02  0.0000615482 -2.8766846D-08  1.4113450D-11  9.1322961D-14  3.5127588D-16 -3.3955928D-19 -7.5759889D-21
  66    4-1.30604D-02  0.0000610391 -2.8630475D-08  1.6549119D-11  1.0151643D-13  3.7772228D-16 -4.8862427D-19 -8.8756210D-21
  66    5-1.24517D-02  0.0000603969 -2.8412942D-08  1.9987352D-11  1.1484106D-13  4.1050635D-16 -7.0572513D-19 -1.0703965D-20
  66    6-1.17294D-02  0.0000596177 -2.8071143D-08  2.4718894D-11  1.3139286D-13  4.4870427D-16 -1.0104479D-18 -1.3208677D-20
  66    7-1.08977D-02  0.0000586976 -2.7539878D-08  3.1094509D-11  1.5081654D-13  4.9073000D-16 -1.4189402D-18 -1.6582502D-20
  66    8-9.96145D-03  0.0000576360 -2.6721038D-08  3.9487788D-11  1.7189208D-13  5.3361114D-16 -1.9342901D-18 -2.1050391D-20
  66    9-8.92559D-03  0.0000564440 -2.5464573D-08  5.0160522D-11  1.9171302D-13  5.7223442D-16 -2.5213953D-18 -2.6831945D-20
  66   10-7.79344D-03  0.0000551753 -2.3520625D-08  6.2877498D-11  2.0408011D-13  5.9607670D-16 -3.0588005D-18 -3.3888081D-20


==> anc/SupplementaryMaterial/RovibStructure/levels_Su_Rb87.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 87)-Rb( 87)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0    -78.4605  0.0026037155 -5.2788835D-09 -1.4572742D-14 -1.2641212D-19 -1.3141297D-24 -1.5932428D-29 -2.1700558D-34
   0    1    -78.4552  0.0026036943 -5.2789709D-09 -1.4573754D-14 -1.2642526D-19 -1.3143209D-24 -1.5935466D-29 -2.1705589D-34
   0    2    -78.4448  0.0026036521 -5.2791458D-09 -1.4575777D-14 -1.2645155D-19 -1.3147034D-24 -1.5941545D-29 -2.1715655D-34
   0    3    -78.4292  0.0026035888 -5.2794082D-09 -1.4578812D-14 -1.2649100D-19 -1.3152775D-24 -1.5950669D-29 -2.1730763D-34
   0    4    -78.4084  0.0026035043 -5.2797581D-09 -1.4582860D-14 -1.2654363D-19 -1.3160434D-24 -1.5962844D-29 -2.1750925D-34
   0    5    -78.3823  0.0026033987 -5.2801957D-09 -1.4587924D-14 -1.2660945D-19 -1.3170016D-24 -1.5978078D-29 -2.1776156D-34
   0    6    -78.3511  0.0026032720 -5.2807210D-09 -1.4594003D-14 -1.2668851D-19 -1.3181527D-24 -1.5996383D-29 -2.1806475D-34
   0    7    -78.3147  0.0026031241 -5.2813341D-09 -1.4601100D-14 -1.2678083D-19 -1.3194973D-24 -1.6017771D-29 -2.1841904D-34
   0    8    -78.2730  0.0026029551 -5.2820351D-09 -1.4609217D-14 -1.2688645D-19 -1.3210362D-24 -1.6042257D-29 -2.1882470D-34
   0    9    -78.2262  0.0026027649 -5.2828243D-09 -1.4618357D-14 -1.2700542D-19 -1.3227702D-24 -1.6069858D-29 -2.1928203D-34
   0   10    -78.1741  0.0026025536 -5.2837017D-09 -1.4628523D-14 -1.2713779D-19 -1.3247005D-24 -1.6100593D-29 -2.1979138D-34
   1    0    -74.8405  0.0025662033 -5.4266582D-09 -1.6091489D-14 -1.4676994D-19 -1.6511381D-24 -2.0902543D-29 -2.4487950D-34
   1    1    -74.8354  0.0025661816 -5.4267548D-09 -1.6092663D-14 -1.4678645D-19 -1.6513889D-24 -2.0905972D-29 -2.4493641D-34
   1    2    -74.8251  0.0025661382 -5.4269479D-09 -1.6095012D-14 -1.4681948D-19 -1.6518907D-24 -2.0912832D-29 -2.4505031D-34
   1    3    -74.8097  0.0025660731 -5.4272376D-09 -1.6098536D-14 -1.4686905D-19 -1.6526438D-24 -2.0923127D-29 -2.4522135D-34
   1    4    -74.7892  0.0025659862 -5.4276240D-09 -1.6103237D-14 -1.4693518D-19 -1.6536484D-24 -2.0936865D-29 -2.4544976D-34
   1    5    -74.7635  0.0025658777 -5.4281072D-09 -1.6109116D-14 -1.4701789D-19 -1.6549052D-24 -2.0954056D-29 -2.4573585D-34
   1    6    -74.7327  0.0025657474 -5.4286873D-09 -1.6116175D-14 -1.4711723D-19 -1.6564146D-24 -2.0974712D-29 -2.4608000D-34
   1    7    -74.6968  0.0025655954 -5.4293643D-09 -1.6124417D-14 -1.4723324D-19 -1.6581775D-24 -2.0998847D-29 -2.4648266D-34
   1    8    -74.6558  0.0025654216 -5.4301385D-09 -1.6133844D-14 -1.4736598D-19 -1.6601947D-24 -2.1026478D-29 -2.4694439D-34
   1    9    -74.6096  0.0025652261 -5.4310101D-09 -1.6144460D-14 -1.4751550D-19 -1.6624673D-24 -2.1057624D-29 -2.4746581D-34
   1   10    -74.5583  0.0025650089 -5.4319791D-09 -1.6156268D-14 -1.4768187D-19 -1.6649963D-24 -2.1092309D-29 -2.4804761D-34
   2    0    -71.3222  0.0025282010 -5.5826823D-09 -1.7815283D-14 -1.6859872D-19 -1.8558824D-24 -2.7160601D-29 -5.1223099D-34
   2    1    -71.3171  0.0025281787 -5.5827892D-09 -1.7816632D-14 -1.6861728D-19 -1.8562084D-24 -2.7167773D-29 -5.1232105D-34
   2    2    -71.3070  0.0025281340 -5.5830031D-09 -1.7819330D-14 -1.6865441D-19 -1.8568606D-24 -2.7182120D-29 -5.1250105D-34
   2    3    -71.2919  0.0025280670 -5.5833238D-09 -1.7823378D-14 -1.6871014D-19 -1.8578395D-24 -2.7203650D-29 -5.1277106D-34
   2    4    -71.2716  0.0025279777 -5.5837517D-09 -1.7828778D-14 -1.6878447D-19 -1.8591460D-24 -2.7232374D-29 -5.1313108D-34
   2    5    -71.2464  0.0025278660 -5.5842866D-09 -1.7835532D-14 -1.6887747D-19 -1.8607810D-24 -2.7268308D-29 -5.1358114D-34
   2    6    -71.2160  0.0025277320 -5.5849289D-09 -1.7843640D-14 -1.6898918D-19 -1.8627459D-24 -2.7311470D-29 -5.1412127D-34
   2    7    -71.1806  0.0025275756 -5.5856785D-09 -1.7853107D-14 -1.6911965D-19 -1.8650422D-24 -2.7361882D-29 -5.1475149D-34
   2    8    -71.1402  0.0025273968 -5.5865357D-09 -1.7863936D-14 -1.6926896D-19 -1.8676718D-24 -2.7419571D-29 -5.1547185D-34
   2    9    -71.0947  0.0025271957 -5.5875007D-09 -1.7876129D-14 -1.6943718D-19 -1.8706367D-24 -2.7484567D-29 -5.1628227D-34
   2   10    -71.0442  0.0025269722 -5.5885736D-09 -1.7889692D-14 -1.6962441D-19 -1.8739392D-24 -2.7556905D-29 -5.1718301D-34
   3    0    -67.9054  0.0024896844 -5.7457887D-09 -1.9577931D-14 -1.9731755D-19 -2.3926371D-24 -2.7751389D-29 -4.9065561D-34
   3    1    -67.9005  0.0024896614 -5.7459062D-09 -1.9579510D-14 -1.9734148D-19 -2.3929702D-24 -2.7758260D-29 -4.9091269D-34
   3    2    -67.8905  0.0024896154 -5.7461412D-09 -1.9582668D-14 -1.9738934D-19 -2.3936365D-24 -2.7772012D-29 -4.9142677D-34
   3    3    -67.8756  0.0024895465 -5.7464937D-09 -1.9587406D-14 -1.9746117D-19 -2.3946367D-24 -2.7792668D-29 -4.9219808D-34
   3    4    -67.8556  0.0024894545 -5.7469639D-09 -1.9593726D-14 -1.9755698D-19 -2.3959714D-24 -2.7820258D-29 -4.9322676D-34
   3    5    -67.8307  0.0024893396 -5.7475518D-09 -1.9601631D-14 -1.9767682D-19 -2.3976417D-24 -2.7854827D-29 -4.9451315D-34
   3    6    -67.8009  0.0024892016 -5.7482577D-09 -1.9611123D-14 -1.9782074D-19 -2.3996488D-24 -2.7896429D-29 -4.9605762D-34
   3    7    -67.7660  0.0024890407 -5.7490816D-09 -1.9622206D-14 -1.9798879D-19 -2.4019942D-24 -2.7945127D-29 -4.9786049D-34
   3    8    -67.7262  0.0024888567 -5.7500237D-09 -1.9634883D-14 -1.9818106D-19 -2.4046796D-24 -2.8000999D-29 -4.9992226D-34
   3    9    -67.6814  0.0024886497 -5.7510844D-09 -1.9649160D-14 -1.9839762D-19 -2.4077072D-24 -2.8064129D-29 -5.0224341D-34
   3   10    -67.6316  0.0024884196 -5.7522638D-09 -1.9665041D-14 -1.9863856D-19 -2.4110793D-24 -2.8134614D-29 -5.0482421D-34
   4    0    -64.5900  0.0024506710 -5.9180689D-09 -2.1518235D-14 -2.2358431D-19 -3.0655505D-24 -4.2262607D-29  7.3693562D-35
   4    1    -64.5851  0.0024506473 -5.9181980D-09 -2.1520024D-14 -2.2361497D-19 -3.0660576D-24 -4.2261576D-29  7.3684144D-35
   4    2    -64.5753  0.0024506000 -5.9184562D-09 -2.1523602D-14 -2.2367630D-19 -3.0670719D-24 -4.2259511D-29  7.3664368D-35
   4    3    -64.5606  0.0024505289 -5.9188437D-09 -2.1528972D-14 -2.2376834D-19 -3.0685932D-24 -4.2256414D-29  7.3631844D-35
   4    4    -64.5410  0.0024504342 -5.9193605D-09 -2.1536134D-14 -2.2389112D-19 -3.0706215D-24 -4.2252287D-29  7.3582945D-35
   4    5    -64.5165  0.0024503158 -5.9200067D-09 -2.1545093D-14 -2.2404471D-19 -3.0731565D-24 -4.2247133D-29  7.3512569D-35
   4    6    -64.4871  0.0024501738 -5.9207825D-09 -2.1555851D-14 -2.2422920D-19 -3.0761982D-24 -4.2240953D-29  7.3414961D-35
   4    7    -64.4527  0.0024500080 -5.9216881D-09 -2.1568414D-14 -2.2444465D-19 -3.0797463D-24 -4.2233755D-29  7.3282508D-35
   4    8    -64.4136  0.0024498184 -5.9227238D-09 -2.1582787D-14 -2.2469120D-19 -3.0838005D-24 -4.2225543D-29  7.3106835D-35
   4    9    -64.3695  0.0024496052 -5.9238897D-09 -2.1598974D-14 -2.2496894D-19 -3.0883605D-24 -4.2216327D-29  7.2878592D-35
   4   10    -64.3205  0.0024493682 -5.9251862D-09 -2.1616984D-14 -2.2527803D-19 -3.0934261D-24 -4.2206124D-29  7.2585531D-35
   5    0    -61.3756  0.0024111626 -6.0988279D-09 -2.3734969D-14 -2.4922898D-19 -2.9753153D-24 -7.1183837D-29 -2.3496796D-33
   5    1    -61.3707  0.0024111382 -6.0989703D-09 -2.3736963D-14 -2.4925874D-19 -2.9761697D-24 -7.1216733D-29 -2.3495215D-33
   5    2    -61.3611  0.0024110894 -6.0992551D-09 -2.3740952D-14 -2.4931828D-19 -2.9778797D-24 -7.1282513D-29 -2.3492020D-33
   5    3    -61.3466  0.0024110162 -6.0996825D-09 -2.3746937D-14 -2.4940765D-19 -2.9804477D-24 -7.1381167D-29 -2.3487167D-33
   5    4    -61.3273  0.0024109186 -6.1002526D-09 -2.3754920D-14 -2.4952694D-19 -2.9838772D-24 -7.1512673D-29 -2.3480581D-33
   5    5    -61.3032  0.0024107966 -6.1009653D-09 -2.3764904D-14 -2.4967624D-19 -2.9881729D-24 -7.1677003D-29 -2.3472165D-33
   5    6    -61.2743  0.0024106502 -6.1018211D-09 -2.3776892D-14 -2.4985569D-19 -2.9933409D-24 -7.1874117D-29 -2.3461795D-33
   5    7    -61.2406  0.0024104793 -6.1028200D-09 -2.3790890D-14 -2.5006543D-19 -2.9993880D-24 -7.2103972D-29 -2.3449325D-33
   5    8    -61.2020  0.0024102840 -6.1039624D-09 -2.3806902D-14 -2.5030566D-19 -3.0063228D-24 -7.2366508D-29 -2.3434581D-33
   5    9    -61.1586  0.0024100643 -6.1052484D-09 -2.3824934D-14 -2.5057658D-19 -3.0141545D-24 -7.2661658D-29 -2.3417367D-33
   5   10    -61.1104  0.0024098200 -6.1066785D-09 -2.3844992D-14 -2.5087844D-19 -3.0228960D-24 -7.2989125D-29 -2.3396994D-33
   6    0    -58.2619  0.0023711524 -6.2858343D-09 -2.5981597D-14 -2.9832985D-19 -4.1125617D-24 -3.0443066D-29 -4.5597737D-34
   6    1    -58.2571  0.0023711273 -6.2859902D-09 -2.5983984D-14 -2.9837098D-19 -4.1129271D-24 -3.0449462D-29 -4.5763346D-34
   6    2    -58.2476  0.0023710770 -6.2863020D-09 -2.5988758D-14 -2.9845324D-19 -4.1136581D-24 -3.0462314D-29 -4.6094559D-34
   6    3    -58.2334  0.0023710015 -6.2867699D-09 -2.5995923D-14 -2.9857667D-19 -4.1147552D-24 -3.0481765D-29 -4.6591787D-34
   6    4    -58.2144  0.0023709009 -6.2873939D-09 -2.6005480D-14 -2.9874129D-19 -4.1162192D-24 -3.0508023D-29 -4.7255505D-34
   6    5    -58.1907  0.0023707752 -6.2881742D-09 -2.6017434D-14 -2.9894715D-19 -4.1180509D-24 -3.0541366D-29 -4.8086400D-34
   6    6    -58.1623  0.0023706243 -6.2891111D-09 -2.6031789D-14 -2.9919430D-19 -4.1202517D-24 -3.0582146D-29 -4.9085352D-34
   6    7    -58.1291  0.0023704482 -6.2902048D-09 -2.6048552D-14 -2.9948281D-19 -4.1228231D-24 -3.0630782D-29 -5.0253280D-34
   6    8    -58.0912  0.0023702468 -6.2914556D-09 -2.6067729D-14 -2.9981275D-19 -4.1257669D-24 -3.0687768D-29 -5.1591333D-34
   6    9    -58.0485  0.0023700203 -6.2928638D-09 -2.6089329D-14 -3.0018422D-19 -4.1290853D-24 -3.0753668D-29 -5.3100808D-34
   6   10    -58.0011  0.0023697686 -6.2944299D-09 -2.6113360D-14 -3.0059731D-19 -4.1327810D-24 -3.0829120D-29 -5.4783030D-34
   7    0    -55.2483  0.0023306551 -6.4830008D-09 -2.8458319D-14 -3.3201791D-19 -5.0466407D-24 -7.8676029D-29  1.1152919D-33
   7    1    -55.2437  0.0023306292 -6.4831716D-09 -2.8460975D-14 -3.3206839D-19 -5.0475848D-24 -7.8660408D-29  1.1159229D-33
   7    2    -55.2344  0.0023305773 -6.4835132D-09 -2.8466289D-14 -3.3216936D-19 -5.0494723D-24 -7.8629139D-29  1.1171784D-33
   7    3    -55.2204  0.0023304995 -6.4840256D-09 -2.8474263D-14 -3.3232088D-19 -5.0523022D-24 -7.8582166D-29  1.1190471D-33
   7    4    -55.2017  0.0023303957 -6.4847091D-09 -2.8484900D-14 -3.3252305D-19 -5.0560728D-24 -7.8519416D-29  1.1215094D-33
   7    5    -55.1784  0.0023302660 -6.4855639D-09 -2.8498206D-14 -3.3277597D-19 -5.0607818D-24 -7.8440781D-29  1.1245421D-33
   7    6    -55.1505  0.0023301104 -6.4865901D-09 -2.8514187D-14 -3.3307979D-19 -5.0664265D-24 -7.8346139D-29  1.1281122D-33
   7    7    -55.1178  0.0023299287 -6.4877881D-09 -2.8532849D-14 -3.3343467D-19 -5.0730033D-24 -7.8235347D-29  1.1321824D-33
   7    8    -55.0806  0.0023297211 -6.4891582D-09 -2.8554202D-14 -3.3384081D-19 -5.0805083D-24 -7.8108242D-29  1.1367089D-33
   7    9    -55.0386  0.0023294875 -6.4907008D-09 -2.8578255D-14 -3.3429844D-19 -5.0889368D-24 -7.7964646D-29  1.1416402D-33
   7   10    -54.9920  0.0023292278 -6.4924163D-09 -2.8605019D-14 -3.3480780D-19 -5.0982838D-24 -7.7804375D-29  1.1469187D-33
   8    0    -52.3345  0.0022896756 -6.6887525D-09 -3.1153461D-14 -3.6423099D-19 -4.7374028D-24 -1.3690445D-28 -5.2327136D-33
   8    1    -52.3299  0.0022896489 -6.6889394D-09 -3.1156376D-14 -3.6427837D-19 -4.7390461D-24 -1.3697769D-28 -5.2304538D-33
   8    2    -52.3207  0.0022895954 -6.6893133D-09 -3.1162205D-14 -3.6437318D-19 -4.7423354D-24 -1.3712407D-28 -5.2259196D-33
   8    3    -52.3070  0.0022895151 -6.6898743D-09 -3.1170951D-14 -3.6451553D-19 -4.7472759D-24 -1.3734341D-28 -5.2190898D-33
   8    4    -52.2887  0.0022894081 -6.6906226D-09 -3.1182619D-14 -3.6470555D-19 -4.7538756D-24 -1.3763540D-28 -5.2099289D-33
   8    5    -52.2658  0.0022892742 -6.6915583D-09 -3.1197212D-14 -3.6494345D-19 -4.7621449D-24 -1.3799966D-28 -5.1983941D-33
   8    6    -52.2383  0.0022891136 -6.6926817D-09 -3.1214736D-14 -3.6522948D-19 -4.7720969D-24 -1.3843571D-28 -5.1844270D-33
   8    7    -52.2063  0.0022889262 -6.6939931D-09 -3.1235198D-14 -3.6556393D-19 -4.7837473D-24 -1.3894293D-28 -5.1679608D-33
   8    8    -52.1696  0.0022887120 -6.6954930D-09 -3.1258607D-14 -3.6594717D-19 -4.7971142D-24 -1.3952062D-28 -5.1489187D-33
   8    9    -52.1284  0.0022884709 -6.6971817D-09 -3.1284970D-14 -3.6637959D-19 -4.8122182D-24 -1.4016794D-28 -5.1272115D-33
   8   10    -52.0827  0.0022882030 -6.6990597D-09 -3.1314300D-14 -3.6686166D-19 -4.8290824D-24 -1.4088395D-28 -5.1027406D-33
   9    0    -49.5196  0.0022482290 -6.9002726D-09 -3.3840383D-14 -4.2285530D-19 -5.8325511D-24 -2.9793670D-29 -5.0033093D-33
   9    1    -49.5151  0.0022482014 -6.9004756D-09 -3.3843766D-14 -4.2291363D-19 -5.8329090D-24 -2.9863779D-29 -5.0130474D-33
   9    2    -49.5061  0.0022481462 -6.9008818D-09 -3.3850534D-14 -4.2303030D-19 -5.8336277D-24 -3.0004395D-29 -5.0325235D-33
   9    3    -49.4926  0.0022480634 -6.9014912D-09 -3.3860688D-14 -4.2320532D-19 -5.8347119D-24 -3.0216338D-29 -5.0617507D-33
   9    4    -49.4746  0.0022479529 -6.9023040D-09 -3.3874235D-14 -4.2343874D-19 -5.8361697D-24 -3.0500828D-29 -5.1007393D-33
   9    5    -49.4521  0.0022478149 -6.9033205D-09 -3.3891178D-14 -4.2373059D-19 -5.8380112D-24 -3.0859514D-29 -5.1495149D-33
   9    6    -49.4252  0.0022476492 -6.9045409D-09 -3.3911526D-14 -4.2408094D-19 -5.8402496D-24 -3.1294440D-29 -5.2080988D-33
   9    7    -49.3937  0.0022474558 -6.9059657D-09 -3.3935286D-14 -4.2448985D-19 -5.8429009D-24 -3.1808073D-29 -5.2765185D-33
   9    8    -49.3577  0.0022472348 -6.9075953D-09 -3.3962468D-14 -4.2495741D-19 -5.8459845D-24 -3.2403291D-29 -5.3548030D-33
   9    9    -49.3173  0.0022469861 -6.9094301D-09 -3.3993084D-14 -4.2548371D-19 -5.8495223D-24 -3.3083389D-29 -5.4429852D-33
   9   10    -49.2723  0.0022467097 -6.9114707D-09 -3.4027146D-14 -4.2606887D-19 -5.8535405D-24 -3.3852086D-29 -5.5410970D-33
  10    0    -46.8028  0.0022063497 -7.1188521D-09 -3.6595314D-14 -4.7173524D-19 -9.7480413D-24 -2.5621067D-28  1.1110342D-33
  10    1    -46.7984  0.0022063212 -7.1190717D-09 -3.6599088D-14 -4.7183274D-19 -9.7511158D-24 -2.5619507D-28  1.1159126D-33
  10    2    -46.7896  0.0022062642 -7.1195109D-09 -3.6606639D-14 -4.7202782D-19 -9.7572643D-24 -2.5616367D-28  1.1256751D-33
  10    3    -46.7764  0.0022061788 -7.1201699D-09 -3.6617971D-14 -4.7232068D-19 -9.7664857D-24 -2.5611604D-28  1.1403183D-33
  10    4    -46.7587  0.0022060649 -7.1210490D-09 -3.6633092D-14 -4.7271159D-19 -9.7787782D-24 -2.5605158D-28  1.1598435D-33
  10    5    -46.7366  0.0022059224 -7.1221482D-09 -3.6652010D-14 -4.7320091D-19 -9.7941396D-24 -2.5596945D-28  1.1842520D-33
  10    6    -46.7102  0.0022057515 -7.1234681D-09 -3.6674738D-14 -4.7378911D-19 -9.8125667D-24 -2.5586864D-28  1.2135381D-33
  10    7    -46.6793  0.0022055520 -7.1250090D-09 -3.6701289D-14 -4.7447675D-19 -9.8340559D-24 -2.5574791D-28  1.2477048D-33
  10    8    -46.6440  0.0022053240 -7.1267714D-09 -3.6731681D-14 -4.7526445D-19 -9.8586024D-24 -2.5560583D-28  1.2867468D-33
  10    9    -46.6043  0.0022050674 -7.1287558D-09 -3.6765932D-14 -4.7615297D-19 -9.8862010D-24 -2.5544074D-28  1.3306671D-33
  10   10    -46.5602  0.0022047822 -7.1309629D-09 -3.6804064D-14 -4.7714313D-19 -9.9168450D-24 -2.5525081D-28  1.3794592D-33
  11    0    -44.1832  0.0021640734 -7.3456635D-09 -4.0210567D-14 -5.7079885D-19 -1.1199488D-23 -1.3927500D-28  1.1711500D-32
  11    1    -44.1789  0.0021640440 -7.3459047D-09 -4.0215134D-14 -5.7091085D-19 -1.1201159D-23 -1.3911098D-28  1.1717661D-32
  11    2    -44.1703  0.0021639853 -7.3463874D-09 -4.0224271D-14 -5.7113491D-19 -1.1204494D-23 -1.3878265D-28  1.1729935D-32
  11    3    -44.1573  0.0021638971 -7.3471115D-09 -4.0237982D-14 -5.7147112D-19 -1.1209482D-23 -1.3828951D-28  1.1748207D-32
  11    4    -44.1400  0.0021637796 -7.3480775D-09 -4.0256276D-14 -5.7191963D-19 -1.1216105D-23 -1.3763079D-28  1.1772310D-32
  11    5    -44.1183  0.0021636326 -7.3492855D-09 -4.0279164D-14 -5.7248065D-19 -1.1224340D-23 -1.3680549D-28  1.1802012D-32
  11    6    -44.0924  0.0021634562 -7.3507360D-09 -4.0306659D-14 -5.7315440D-19 -1.1234157D-23 -1.3581241D-28  1.1837025D-32
  11    7    -44.0621  0.0021632503 -7.3524296D-09 -4.0338778D-14 -5.7394120D-19 -1.1245519D-23 -1.3465013D-28  1.1876995D-32
  11    8    -44.0275  0.0021630150 -7.3543667D-09 -4.0375539D-14 -5.7484136D-19 -1.1258384D-23 -1.3331708D-28  1.1921510D-32
  11    9    -43.9885  0.0021627502 -7.3565481D-09 -4.0416964D-14 -5.7585526D-19 -1.1272705D-23 -1.3181151D-28  1.1970094D-32
  11   10    -43.9453  0.0021624559 -7.3589745D-09 -4.0463078D-14 -5.7698332D-19 -1.1288428D-23 -1.3013151D-28  1.2022242D-32
  12    0    -41.6598  0.0021213782 -7.5878239D-09 -4.4411613D-14 -6.1491029D-19 -6.1972415D-24 -2.6082557D-28 -3.8198005D-32
  12    1    -41.6555  0.0021213478 -7.5880904D-09 -4.4416532D-14 -6.1497228D-19 -6.2003749D-24 -2.6136035D-28 -3.8201870D-32
  12    2    -41.6470  0.0021212871 -7.5886235D-09 -4.4426373D-14 -6.1509635D-19 -6.2066610D-24 -2.6243002D-28 -3.8209447D-32
  12    3    -41.6343  0.0021211961 -7.5894233D-09 -4.4441137D-14 -6.1528269D-19 -6.2161387D-24 -2.6403489D-28 -3.8220456D-32
  12    4    -41.6173  0.0021210746 -7.5904901D-09 -4.4460830D-14 -6.1553159D-19 -6.2288655D-24 -2.6617542D-28 -3.8234499D-32
  12    5    -41.5961  0.0021209228 -7.5918243D-09 -4.4485458D-14 -6.1584344D-19 -6.2449186D-24 -2.6885215D-28 -3.8251021D-32
  12    6    -41.5707  0.0021207406 -7.5934263D-09 -4.4515027D-14 -6.1621872D-19 -6.2643947D-24 -2.7206567D-28 -3.8269332D-32
  12    7    -41.5410  0.0021205279 -7.5952967D-09 -4.4549548D-14 -6.1665803D-19 -6.2874094D-24 -2.7581663D-28 -3.8288611D-32
  12    8    -41.5071  0.0021202848 -7.5974360D-09 -4.4589030D-14 -6.1716210D-19 -6.3140983D-24 -2.8010559D-28 -3.8307876D-32
  12    9    -41.4689  0.0021200113 -7.5998450D-09 -4.4633486D-14 -6.1773174D-19 -6.3446160D-24 -2.8493303D-28 -3.8326024D-32
  12   10    -41.4265  0.0021197072 -7.6025245D-09 -4.4682930D-14 -6.1836793D-19 -6.3791366D-24 -2.9029923D-28 -3.8341789D-32
  13    0    -39.2314  0.0020782383 -7.8385865D-09 -4.7944691D-14 -7.0145363D-19 -1.3619205D-23 -1.0902731D-28  5.9825620D-33
  13    1    -39.2273  0.0020782069 -7.8388742D-09 -4.7950304D-14 -7.0158983D-19 -1.3620513D-23 -1.0894372D-28  5.9547814D-33
  13    2    -39.2190  0.0020781442 -7.8394496D-09 -4.7961531D-14 -7.0186227D-19 -1.3623127D-23 -1.0877767D-28  5.8991169D-33
  13    3    -39.2065  0.0020780501 -7.8403131D-09 -4.7978381D-14 -7.0227102D-19 -1.3627039D-23 -1.0853153D-28  5.8153294D-33
  13    4    -39.1899  0.0020779247 -7.8414648D-09 -4.8000862D-14 -7.0281621D-19 -1.3632243D-23 -1.0820880D-28  5.7030734D-33
  13    5    -39.1691  0.0020777678 -7.8429053D-09 -4.8028989D-14 -7.0349798D-19 -1.3638725D-23 -1.0781426D-28  5.5618694D-33
  13    6    -39.1442  0.0020775796 -7.8446349D-09 -4.8062776D-14 -7.0431654D-19 -1.3646474D-23 -1.0735389D-28  5.3911366D-33
  13    7    -39.1151  0.0020773599 -7.8466544D-09 -4.8102245D-14 -7.0527211D-19 -1.3655474D-23 -1.0683498D-28  5.1901839D-33
  13    8    -39.0818  0.0020771088 -7.8489644D-09 -4.8147417D-14 -7.0636496D-19 -1.3665707D-23 -1.0626615D-28  4.9582004D-33
  13    9    -39.0444  0.0020768262 -7.8515657D-09 -4.8198319D-14 -7.0759540D-19 -1.3677157D-23 -1.0565736D-28  4.6943220D-33
  13   10    -39.0029  0.0020765120 -7.8544593D-09 -4.8254982D-14 -7.0896375D-19 -1.3689805D-23 -1.0502022D-28  4.3974445D-33
  14    0    -36.8972  0.0020347005 -8.0972899D-09 -5.2009598D-14 -7.9344234D-19 -1.8202165D-23 -5.6704304D-28 -9.6994434D-33
  14    1    -36.8932  0.0020346681 -8.0976020D-09 -5.2015947D-14 -7.9362440D-19 -1.8208970D-23 -5.6717873D-28 -9.6854753D-33
  14    2    -36.8850  0.0020346033 -8.0982263D-09 -5.2028648D-14 -7.9398872D-19 -1.8222586D-23 -5.6744953D-28 -9.6574435D-33
  14    3    -36.8728  0.0020345061 -8.0991630D-09 -5.2047710D-14 -7.9453570D-19 -1.8243022D-23 -5.6785422D-28 -9.6151523D-33
  14    4    -36.8565  0.0020343765 -8.1004124D-09 -5.2073147D-14 -7.9526597D-19 -1.8270299D-23 -5.6839005D-28 -9.5577773D-33
  14    5    -36.8362  0.0020342145 -8.1019751D-09 -5.2104976D-14 -7.9618035D-19 -1.8304427D-23 -5.6905599D-28 -9.4857276D-33
  14    6    -36.8118  0.0020340201 -8.1038516D-09 -5.2143219D-14 -7.9727985D-19 -1.8345434D-23 -5.6984842D-28 -9.3982181D-33
  14    7    -36.7833  0.0020337931 -8.1060425D-09 -5.2187902D-14 -7.9856571D-19 -1.8393347D-23 -5.7076358D-28 -9.2946947D-33
  14    8    -36.7508  0.0020335337 -8.1085488D-09 -5.2239058D-14 -8.0003938D-19 -1.8448199D-23 -5.7179692D-28 -9.1744527D-33
  14    9    -36.7142  0.0020332417 -8.1113712D-09 -5.2296720D-14 -8.0170251D-19 -1.8510026D-23 -5.7294318D-28 -9.0367408D-33
  14   10    -36.6735  0.0020329172 -8.1145110D-09 -5.2360931D-14 -8.0355696D-19 -1.8578868D-23 -5.7419625D-28 -8.8806845D-33
  15    0    -34.6560  0.0019907914 -8.3666997D-09 -5.7047738D-14 -9.5876194D-19 -2.2768193D-23 -1.7561675D-28  5.0950734D-32
  15    1    -34.6520  0.0019907580 -8.3670421D-09 -5.7055409D-14 -9.5898963D-19 -2.2770297D-23 -1.7490340D-28  5.0955256D-32
  15    2    -34.6440  0.0019906910 -8.3677268D-09 -5.7070757D-14 -9.5944508D-19 -2.2774478D-23 -1.7347647D-28  5.0963943D-32
  15    3    -34.6321  0.0019905906 -8.3687543D-09 -5.7093791D-14 -9.6012841D-19 -2.2780685D-23 -1.7133563D-28  5.0976052D-32
  15    4    -34.6161  0.0019904567 -8.3701249D-09 -5.7124530D-14 -9.6103980D-19 -2.2788841D-23 -1.6848041D-28  5.0990462D-32
  15    5    -34.5962  0.0019902893 -8.3718392D-09 -5.7162995D-14 -9.6217949D-19 -2.2798845D-23 -1.6491031D-28  5.1005694D-32
  15    6    -34.5724  0.0019900883 -8.3738979D-09 -5.7209212D-14 -9.6354778D-19 -2.2810567D-23 -1.6062491D-28  5.1019866D-32
  15    7    -34.5445  0.0019898538 -8.3763018D-09 -5.7263215D-14 -9.6514499D-19 -2.2823852D-23 -1.5562397D-28  5.1030716D-32
  15    8    -34.5127  0.0019895857 -8.3790520D-09 -5.7325043D-14 -9.6697149D-19 -2.2838523D-23 -1.4990758D-28  5.1035630D-32
  15    9    -34.4768  0.0019892840 -8.3821494D-09 -5.7394739D-14 -9.6902768D-19 -2.2854372D-23 -1.4347654D-28  5.1031452D-32
  15   10    -34.4371  0.0019889487 -8.3855954D-09 -5.7472353D-14 -9.7131403D-19 -2.2871226D-23 -1.3632418D-28  5.1019534D-32
  16    0    -32.5064  0.0019464970 -8.6542156D-09 -6.2861817D-14 -1.0085139D-18 -1.3024574D-23 -8.3880092D-28 -1.0425363D-31
  16    1    -32.5025  0.0019464624 -8.6545928D-09 -6.2869885D-14 -1.0086442D-18 -1.3034649D-23 -8.4026040D-28 -1.0424652D-31
  16    2    -32.4947  0.0019463931 -8.6553473D-09 -6.2886026D-14 -1.0089051D-18 -1.3054850D-23 -8.4317906D-28 -1.0423176D-31
  16    3    -32.4830  0.0019462892 -8.6564795D-09 -6.2910244D-14 -1.0092972D-18 -1.3085284D-23 -8.4755620D-28 -1.0420825D-31
  16    4    -32.4674  0.0019461507 -8.6579897D-09 -6.2942550D-14 -1.0098214D-18 -1.3126108D-23 -8.5339077D-28 -1.0417434D-31
  16    5    -32.4480  0.0019459775 -8.6598786D-09 -6.2982956D-14 -1.0104790D-18 -1.3177532D-23 -8.6068114D-28 -1.0412786D-31
  16    6    -32.4246  0.0019457697 -8.6621469D-09 -6.3031478D-14 -1.0112715D-18 -1.3239818D-23 -8.6942497D-28 -1.0406605D-31
  16    7    -32.3974  0.0019455271 -8.6647954D-09 -6.3088135D-14 -1.0122009D-18 -1.3313283D-23 -8.7961902D-28 -1.0398554D-31
  16    8    -32.3663  0.0019452498 -8.6678252D-09 -6.3152950D-14 -1.0132694D-18 -1.3398338D-23 -8.9125202D-28 -1.0387809D-31
  16    9    -32.3312  0.0019449377 -8.6712374D-09 -6.3225949D-14 -1.0144796D-18 -1.3495320D-23 -9.0433051D-28 -1.0374701D-31
  16   10    -32.2923  0.0019445908 -8.6750334D-09 -6.3307161D-14 -1.0158346D-18 -1.3604736D-23 -9.1884165D-28 -1.0358383D-31
  17    0    -30.4473  0.0019018040 -8.9507884D-09 -6.7881072D-14 -1.1579192D-18 -2.7830374D-23 -7.0922496D-28  1.6170971D-32
  17    1    -30.4435  0.0019017682 -8.9511957D-09 -6.7890336D-14 -1.1581975D-18 -2.7838884D-23 -7.0899859D-28  1.6151851D-32
  17    2    -30.4359  0.0019016966 -8.9520105D-09 -6.7908872D-14 -1.1587545D-18 -2.7855898D-23 -7.0854647D-28  1.6113348D-32
  17    3    -30.4244  0.0019015892 -8.9532331D-09 -6.7936692D-14 -1.1595905D-18 -2.7881397D-23 -7.0787030D-28  1.6054578D-32
  17    4    -30.4092  0.0019014459 -8.9548640D-09 -6.7973817D-14 -1.1607065D-18 -2.7915360D-23 -7.0697257D-28  1.5974378D-32
  17    5    -30.3902  0.0019012668 -8.9569040D-09 -6.8020273D-14 -1.1621033D-18 -2.7957753D-23 -7.0585679D-28  1.5871135D-32
  17    6    -30.3674  0.0019010518 -8.9593537D-09 -6.8076094D-14 -1.1637823D-18 -2.8008538D-23 -7.0452752D-28  1.5742813D-32
  17    7    -30.3408  0.0019008009 -8.9622142D-09 -6.8141321D-14 -1.1657450D-18 -2.8067668D-23 -7.0299059D-28  1.5587005D-32
  17    8    -30.3104  0.0019005140 -8.9654868D-09 -6.8216000D-14 -1.1679931D-18 -2.8135090D-23 -7.0125318D-28  1.5400889D-32
  17    9    -30.2762  0.0019001912 -8.9691728D-09 -6.8300187D-14 -1.1705287D-18 -2.8210745D-23 -6.9932383D-28  1.5181514D-32
  17   10    -30.2382  0.0018998324 -8.9732736D-09 -6.8393942D-14 -1.1733540D-18 -2.8294565D-23 -6.9721368D-28  1.4924778D-32
  18    0    -28.4774  0.0018567634 -9.2568314D-09 -7.3983100D-14 -1.3615041D-18 -3.0882049D-23 -8.5316828D-28 -5.4848156D-32
  18    1    -28.4737  0.0018567264 -9.2572753D-09 -7.3993993D-14 -1.3618130D-18 -3.0892292D-23 -8.5393568D-28 -5.4789511D-32
  18    2    -28.4662  0.0018566523 -9.2581634D-09 -7.4015787D-14 -1.3624310D-18 -3.0912806D-23 -8.5546793D-28 -5.4671452D-32
  18    3    -28.4551  0.0018565412 -9.2594959D-09 -7.4048497D-14 -1.3633589D-18 -3.0943647D-23 -8.5775992D-28 -5.4492440D-32
  18    4    -28.4402  0.0018563930 -9.2612736D-09 -7.4092144D-14 -1.3645975D-18 -3.0984897D-23 -8.6080410D-28 -5.4250247D-32
  18    5    -28.4217  0.0018562078 -9.2634972D-09 -7.4146759D-14 -1.3661480D-18 -3.1036665D-23 -8.6459003D-28 -5.3941987D-32
  18    6    -28.3994  0.0018559854 -9.2661677D-09 -7.4212379D-14 -1.3680121D-18 -3.1099087D-23 -8.6910420D-28 -5.3563921D-32
  18    7    -28.3734  0.0018557259 -9.2692862D-09 -7.4289049D-14 -1.3701916D-18 -3.1172323D-23 -8.7432996D-28 -5.3111598D-32
  18    8    -28.3437  0.0018554293 -9.2728542D-09 -7.4376821D-14 -1.3726888D-18 -3.1256558D-23 -8.8024705D-28 -5.2579907D-32
  18    9    -28.3103  0.0018550954 -9.2768732D-09 -7.4475756D-14 -1.3755061D-18 -3.1352000D-23 -8.8683125D-28 -5.1962941D-32
  18   10    -28.2732  0.0018547242 -9.2813451D-09 -7.4585922D-14 -1.3786467D-18 -3.1458880D-23 -8.9405412D-28 -5.1254165D-32
  19    0    -26.5952  0.0018113927 -9.5775254D-09 -8.0918257D-14 -1.5779669D-18 -3.1689863D-23  8.7993246D-28  5.8328891D-32
  19    1    -26.5916  0.0018113544 -9.5780109D-09 -8.0930882D-14 -1.5782838D-18 -3.1679300D-23  8.8074756D-28  5.8083316D-32
  19    2    -26.5844  0.0018112778 -9.5789823D-09 -8.0956140D-14 -1.5789172D-18 -3.1658146D-23  8.8236756D-28  5.7590994D-32
  19    3    -26.5735  0.0018111628 -9.5804398D-09 -8.0994045D-14 -1.5798664D-18 -3.1626343D-23  8.8477181D-28  5.6849426D-32
  19    4    -26.5590  0.0018110095 -9.5823843D-09 -8.1044621D-14 -1.5811306D-18 -3.1583807D-23  8.8792894D-28  5.5854713D-32
  19    5    -26.5409  0.0018108178 -9.5848166D-09 -8.1107898D-14 -1.5827085D-18 -3.1530428D-23  8.9179681D-28  5.4601829D-32
  19    6    -26.5192  0.0018105878 -9.5877378D-09 -8.1183913D-14 -1.5845984D-18 -3.1466071D-23  8.9632198D-28  5.3084349D-32
  19    7    -26.4938  0.0018103193 -9.5911494D-09 -8.1272712D-14 -1.5867984D-18 -3.1390588D-23  9.0143982D-28  5.1295154D-32
  19    8    -26.4649  0.0018100123 -9.5950529D-09 -8.1374348D-14 -1.5893062D-18 -3.1303806D-23  9.0707247D-28  4.9224913D-32
  19    9    -26.4323  0.0018096668 -9.5994502D-09 -8.1488879D-14 -1.5921192D-18 -3.1205548D-23  9.1313019D-28  4.6863905D-32
  19   10    -26.3961  0.0018092827 -9.6043434D-09 -8.1616373D-14 -1.5952342D-18 -3.1095630D-23  9.1950949D-28  4.4201194D-32
  20    0    -24.7994  0.0017656965 -9.9127248D-09 -8.7297718D-14 -1.5459481D-18 -3.1316284D-23 -2.3734693D-27 -1.9665039D-31
  20    1    -24.7958  0.0017656568 -9.9132486D-09 -8.7310087D-14 -1.5462614D-18 -3.1344783D-23 -2.3762217D-27 -1.9659006D-31
  20    2    -24.7888  0.0017655775 -9.9142965D-09 -8.7334832D-14 -1.5468889D-18 -3.1401885D-23 -2.3817236D-27 -1.9646779D-31
  20    3    -24.7782  0.0017654585 -9.9158688D-09 -8.7371969D-14 -1.5478323D-18 -3.1487785D-23 -2.3899697D-27 -1.9628095D-31
  20    4    -24.7641  0.0017652999 -9.9179664D-09 -8.7421520D-14 -1.5490941D-18 -3.1602781D-23 -2.4009521D-27 -1.9602556D-31
  20    5    -24.7464  0.0017651015 -9.9205899D-09 -8.7483515D-14 -1.5506778D-18 -3.1747270D-23 -2.4146594D-27 -1.9569625D-31
  20    6    -24.7252  0.0017648633 -9.9237407D-09 -8.7557994D-14 -1.5525879D-18 -3.1921742D-23 -2.4310772D-27 -1.9528640D-31
  20    7    -24.7005  0.0017645854 -9.9274199D-09 -8.7645001D-14 -1.5548296D-18 -3.2126789D-23 -2.4501867D-27 -1.9478790D-31
  20    8    -24.6723  0.0017642677 -9.9316293D-09 -8.7744593D-14 -1.5574092D-18 -3.2363095D-23 -2.4719649D-27 -1.9419151D-31
  20    9    -24.6405  0.0017639101 -9.9363705D-09 -8.7856831D-14 -1.5603340D-18 -3.2631439D-23 -2.4963835D-27 -1.9348644D-31
  20   10    -24.6053  0.0017635125 -9.9416457D-09 -8.7981789D-14 -1.5636122D-18 -3.2932701D-23 -2.5234070D-27 -1.9265934D-31
  21    0    -23.0883  0.0017197376 -1.0246426D-08 -9.3211095D-14 -1.8490418D-18 -6.9431503D-23 -2.2831515D-27  1.3425185D-31
  21    1    -23.0848  0.0017196966 -1.0246985D-08 -9.3225891D-14 -1.8497363D-18 -6.9458892D-23 -2.2812718D-27  1.3422892D-31
  21    2    -23.0780  0.0017196146 -1.0248104D-08 -9.3255497D-14 -1.8511260D-18 -6.9513605D-23 -2.2775127D-27  1.3418159D-31
  21    3    -23.0676  0.0017194916 -1.0249783D-08 -9.3299949D-14 -1.8532126D-18 -6.9595507D-23 -2.2718765D-27  1.3410565D-31
  21    4    -23.0539  0.0017193276 -1.0252023D-08 -9.3359297D-14 -1.8559986D-18 -6.9704395D-23 -2.2643666D-27  1.3399509D-31
  21    5    -23.0367  0.0017191226 -1.0254825D-08 -9.3433607D-14 -1.8594873D-18 -6.9840001D-23 -2.2549883D-27  1.3384185D-31
  21    6    -23.0161  0.0017188764 -1.0258190D-08 -9.3522963D-14 -1.8636826D-18 -7.0001992D-23 -2.2437488D-27  1.3363642D-31
  21    7    -22.9920  0.0017185891 -1.0262120D-08 -9.3627466D-14 -1.8685893D-18 -7.0189961D-23 -2.2306595D-27  1.3336569D-31
  21    8    -22.9645  0.0017182607 -1.0266617D-08 -9.3747236D-14 -1.8742131D-18 -7.0403445D-23 -2.2157350D-27  1.3301591D-31
  21    9    -22.9336  0.0017178910 -1.0271683D-08 -9.3882407D-14 -1.8805602D-18 -7.0641910D-23 -2.1989950D-27  1.3257078D-31
  21   10    -22.8992  0.0017174800 -1.0277321D-08 -9.4033135D-14 -1.8876373D-18 -7.0904420D-23 -2.1805274D-27  1.3195879D-31
  22    0    -21.4601  0.0016736033 -1.0589332D-08 -1.0221590D-13 -2.2880254D-18 -7.4964760D-23 -3.1349507D-27 -1.2529281D-31
  22    1    -21.4568  0.0016735610 -1.0589946D-08 -1.0223421D-13 -2.2887753D-18 -7.5002393D-23 -3.1367027D-27 -1.2506530D-31
  22    2    -21.4501  0.0016734762 -1.0591173D-08 -1.0227084D-13 -2.2902761D-18 -7.5077724D-23 -3.1401966D-27 -1.2460802D-31
  22    3    -21.4400  0.0016733491 -1.0593014D-08 -1.0232584D-13 -2.2925301D-18 -7.5190880D-23 -3.1454131D-27 -1.2391764D-31
  22    4    -21.4266  0.0016731796 -1.0595471D-08 -1.0239925D-13 -2.2955408D-18 -7.5342047D-23 -3.1523229D-27 -1.2298885D-31
  22    5    -21.4099  0.0016729677 -1.0598544D-08 -1.0249114D-13 -2.2993127D-18 -7.5531474D-23 -3.1608864D-27 -1.2181485D-31
  22    6    -21.3898  0.0016727133 -1.0602236D-08 -1.0260162D-13 -2.3038514D-18 -7.5759464D-23 -3.1710531D-27 -1.2038715D-31
  22    7    -21.3664  0.0016724163 -1.0606548D-08 -1.0273078D-13 -2.3091639D-18 -7.6026378D-23 -3.1827614D-27 -1.1869586D-31
  22    8    -21.3397  0.0016720769 -1.0611482D-08 -1.0287876D-13 -2.3152583D-18 -7.6332631D-23 -3.1959361D-27 -1.1672809D-31
  22    9    -21.3096  0.0016716947 -1.0617042D-08 -1.0304571D-13 -2.3221439D-18 -7.6678668D-23 -3.2104928D-27 -1.1447352D-31
  22   10    -21.2761  0.0016712699 -1.0623231D-08 -1.0323179D-13 -2.3298307D-18 -7.7064573D-23 -3.2264087D-27 -1.1198817D-31
  23    0    -19.9130  0.0016272823 -1.0957677D-08 -1.1368687D-13 -2.7809928D-18 -8.2028231D-23 -1.8813519D-27 -1.6203512D-31
  23    1    -19.9097  0.0016272385 -1.0958359D-08 -1.1370912D-13 -2.7818132D-18 -8.2050824D-23 -1.8836237D-27 -1.6257156D-31
  23    2    -19.9032  0.0016271508 -1.0959724D-08 -1.1375364D-13 -2.7834547D-18 -8.2096093D-23 -1.8881892D-27 -1.6364357D-31
  23    3    -19.8935  0.0016270193 -1.0961772D-08 -1.1382047D-13 -2.7859186D-18 -8.2164206D-23 -1.8950934D-27 -1.6525026D-31
  23    4    -19.8804  0.0016268438 -1.0964505D-08 -1.1390968D-13 -2.7892070D-18 -8.2255415D-23 -1.9044036D-27 -1.6739032D-31
  23    5    -19.8642  0.0016266245 -1.0967924D-08 -1.1402133D-13 -2.7933227D-18 -8.2370063D-23 -1.9162094D-27 -1.7006167D-31
  23    6    -19.8447  0.0016263612 -1.0972031D-08 -1.1415553D-13 -2.7982691D-18 -8.2508589D-23 -1.9306226D-27 -1.7326078D-31
  23    7    -19.8219  0.0016260540 -1.0976829D-08 -1.1431239D-13 -2.8040504D-18 -8.2671536D-23 -1.9477767D-27 -1.7698304D-31
  23    8    -19.7959  0.0016257026 -1.0982320D-08 -1.1449206D-13 -2.8106716D-18 -8.2859563D-23 -1.9678255D-27 -1.8122041D-31
  23    9    -19.7666  0.0016253071 -1.0988508D-08 -1.1469470D-13 -2.8181387D-18 -8.3073431D-23 -1.9909471D-27 -1.8596672D-31
  23   10    -19.7341  0.0016248675 -1.0995397D-08 -1.1492048D-13 -2.8264577D-18 -8.3313589D-23 -2.0174268D-27 -1.9129492D-31
  24    0    -18.4451  0.0015807126 -1.1359670D-08 -1.2659923D-13 -3.2156067D-18 -1.0194622D-22 -2.4913730D-27  6.3560561D-31
  24    1    -18.4420  0.0015806671 -1.1360429D-08 -1.2662496D-13 -3.2166263D-18 -1.0197607D-22 -2.4824651D-27  6.3691000D-31
  24    2    -18.4357  0.0015805762 -1.1361949D-08 -1.2667644D-13 -3.2186665D-18 -1.0203544D-22 -2.4645942D-27  6.3951206D-31
  24    3    -18.4262  0.0015804399 -1.1364230D-08 -1.2675372D-13 -3.2217289D-18 -1.0212369D-22 -2.4376512D-27  6.4339756D-31
  24    4    -18.4135  0.0015802580 -1.1367273D-08 -1.2685689D-13 -3.2258161D-18 -1.0223984D-22 -2.4014738D-27  6.4854544D-31
  24    5    -18.3977  0.0015800306 -1.1371081D-08 -1.2698602D-13 -3.2309317D-18 -1.0238259D-22 -2.3558477D-27  6.5492616D-31
  24    6    -18.3788  0.0015797577 -1.1375655D-08 -1.2714125D-13 -3.2370798D-18 -1.0255026D-22 -2.3005087D-27  6.6250263D-31
  24    7    -18.3567  0.0015794391 -1.1380999D-08 -1.2732273D-13 -3.2442650D-18 -1.0274082D-22 -2.2351468D-27  6.7122701D-31
  24    8    -18.3314  0.0015790748 -1.1387115D-08 -1.2753063D-13 -3.2524928D-18 -1.0295184D-22 -2.1594074D-27  6.8104255D-31
  24    9    -18.3030  0.0015786647 -1.1394008D-08 -1.2776514D-13 -3.2617689D-18 -1.0318050D-22 -2.0728978D-27  6.9188082D-31
  24   10    -18.2714  0.0015782088 -1.1401682D-08 -1.2802649D-13 -3.2720992D-18 -1.0342356D-22 -1.9751886D-27  7.0366427D-31
  25    0    -17.0550  0.0015338382 -1.1793970D-08 -1.3997480D-13 -3.2742503D-18 -1.8218634D-23  3.3552322D-28 -1.3007790D-30
  25    1    -17.0519  0.0015337910 -1.1794810D-08 -1.4000099D-13 -3.2744325D-18 -1.8214723D-23  3.1730423D-28 -1.3020888D-30
  25    2    -17.0458  0.0015336967 -1.1796490D-08 -1.4005339D-13 -3.2747967D-18 -1.8207561D-23  2.8081249D-28 -1.3046917D-30
  25    3    -17.0366  0.0015335551 -1.1799012D-08 -1.4013199D-13 -3.2753428D-18 -1.8198467D-23  2.2593967D-28 -1.3085563D-30
  25    4    -17.0243  0.0015333663 -1.1802376D-08 -1.4023681D-13 -3.2760706D-18 -1.8189424D-23  1.5252570D-28 -1.3136354D-30
  25    5    -17.0090  0.0015331302 -1.1806585D-08 -1.4036787D-13 -3.2769799D-18 -1.8183096D-23  6.0362982D-29 -1.3198645D-30
  25    6    -16.9906  0.0015328468 -1.1811642D-08 -1.4052519D-13 -3.2780709D-18 -1.8182830D-23 -5.0800323D-29 -1.3271634D-30
  25    7    -16.9691  0.0015325160 -1.1817547D-08 -1.4070880D-13 -3.2793441D-18 -1.8192691D-23 -1.8125169D-28 -1.3354303D-30
  25    8    -16.9446  0.0015321377 -1.1824306D-08 -1.4091872D-13 -3.2808004D-18 -1.8217434D-23 -3.3131471D-28 -1.3445532D-30
  25    9    -16.9170  0.0015317119 -1.1831922D-08 -1.4115500D-13 -3.2824415D-18 -1.8261916D-23 -5.0147126D-28 -1.3545426D-30
  25   10    -16.8864  0.0015312384 -1.1840400D-08 -1.4141767D-13 -3.2842711D-18 -1.8333500D-23 -6.9184554D-28 -1.3649962D-30
  26    0    -15.7409  0.0014866706 -1.2231546D-08 -1.4754988D-13 -3.1730170D-18 -9.0558782D-23 -5.1988978D-27 -1.0388538D-31
  26    1    -15.7379  0.0014866217 -1.2232432D-08 -1.4757527D-13 -3.1739229D-18 -9.0621179D-23 -5.2003646D-27 -1.0574407D-31
  26    2    -15.7320  0.0014865238 -1.2234203D-08 -1.4762607D-13 -3.1757366D-18 -9.0746031D-23 -5.2033763D-27 -1.0948187D-31
  26    3    -15.7231  0.0014863770 -1.2236861D-08 -1.4770232D-13 -3.1784618D-18 -9.0933451D-23 -5.2080903D-27 -1.1514047D-31
  26    4    -15.7112  0.0014861811 -1.2240407D-08 -1.4780409D-13 -3.1821042D-18 -9.1183622D-23 -5.2147466D-27 -1.2278182D-31
  26    5    -15.6963  0.0014859363 -1.2244843D-08 -1.4793146D-13 -3.1866712D-18 -9.1496814D-23 -5.2236722D-27 -1.3248840D-31
  26    6    -15.6785  0.0014856423 -1.2250171D-08 -1.4808455D-13 -3.1921723D-18 -9.1873393D-23 -5.2352873D-27 -1.4436378D-31
  26    7    -15.6577  0.0014852993 -1.2256394D-08 -1.4826349D-13 -3.1986189D-18 -9.2313861D-23 -5.2501118D-27 -1.5853029D-31
  26    8    -15.6339  0.0014849069 -1.2263516D-08 -1.4846844D-13 -3.2060243D-18 -9.2818885D-23 -5.2687729D-27 -1.7512875D-31
  26    9    -15.6072  0.0014844653 -1.2271540D-08 -1.4869958D-13 -3.2144037D-18 -9.3389346D-23 -5.2920148D-27 -1.9431422D-31
  26   10    -15.5775  0.0014839743 -1.2280469D-08 -1.4895710D-13 -3.2237740D-18 -9.4025544D-23 -5.3208928D-27 -2.1646598D-31
  27    0    -14.5012  0.0014393951 -1.2645820D-08 -1.5497141D-13 -3.8048144D-18 -2.1734071D-22 -2.1667616D-26 -4.0629687D-31
  27    1    -14.4983  0.0014393446 -1.2646750D-08 -1.5500186D-13 -3.8069891D-18 -2.1760076D-22 -2.1673257D-26 -3.9964250D-31
  27    2    -14.4925  0.0014392434 -1.2648610D-08 -1.5506281D-13 -3.8113464D-18 -2.1812107D-22 -2.1684256D-26 -3.8628310D-31
  27    3    -14.4839  0.0014390916 -1.2651402D-08 -1.5515436D-13 -3.8179017D-18 -2.1890203D-22 -2.1700050D-26 -3.6612137D-31
  27    4    -14.4724  0.0014388891 -1.2655128D-08 -1.5527667D-13 -3.8266787D-18 -2.1994416D-22 -2.1719784D-26 -3.3901071D-31
  27    5    -14.4580  0.0014386360 -1.2659788D-08 -1.5542996D-13 -3.8377085D-18 -2.2124812D-22 -2.1742303D-26 -3.0475899D-31
  27    6    -14.4408  0.0014383321 -1.2665387D-08 -1.5561449D-13 -3.8510305D-18 -2.2281456D-22 -2.1766138D-26 -2.6312561D-31
  27    7    -14.4206  0.0014379773 -1.2671927D-08 -1.5583058D-13 -3.8666916D-18 -2.2464409D-22 -2.1789489D-26 -2.1382641D-31
  27    8    -14.3976  0.0014375717 -1.2679413D-08 -1.5607863D-13 -3.8847469D-18 -2.2673716D-22 -2.1810204D-26 -1.5652736D-31
  27    9    -14.3717  0.0014371151 -1.2687849D-08 -1.5635907D-13 -3.9052588D-18 -2.2909292D-22 -2.1825986D-26 -9.1128203D-32
  27   10    -14.3430  0.0014366074 -1.2697240D-08 -1.5667241D-13 -3.9282990D-18 -2.3171260D-22 -2.1833560D-26 -1.6800753D-32
  28    0    -13.3335  0.0013921832 -1.3060589D-08 -1.7115648D-13 -5.5122681D-18 -1.4434905D-22  3.5229795D-26  3.0818502D-30
  28    1    -13.3307  0.0013921310 -1.3061616D-08 -1.7120058D-13 -5.5137095D-18 -1.4392604D-22  3.5272857D-26  3.0695709D-30
  28    2    -13.3252  0.0013920265 -1.3063671D-08 -1.7128882D-13 -5.5165796D-18 -1.4307849D-22  3.5358467D-26  3.0448971D-30
  28    3    -13.3168  0.0013918697 -1.3066755D-08 -1.7142127D-13 -5.5208528D-18 -1.4180335D-22  3.5485583D-26  3.0075935D-30
  28    4    -13.3057  0.0013916606 -1.3070872D-08 -1.7159803D-13 -5.5264909D-18 -1.4009610D-22  3.5652620D-26  2.9573082D-30
  28    5    -13.2918  0.0013913991 -1.3076023D-08 -1.7181923D-13 -5.5334422D-18 -1.3795091D-22  3.5857432D-26  2.8935764D-30
  28    6    -13.2751  0.0013910852 -1.3082213D-08 -1.7208503D-13 -5.5416417D-18 -1.3536068D-22  3.6097268D-26  2.8158106D-30
  28    7    -13.2556  0.0013907188 -1.3089447D-08 -1.7239563D-13 -5.5510107D-18 -1.3231729D-22  3.6368740D-26  2.7233154D-30
  28    8    -13.2334  0.0013902998 -1.3097731D-08 -1.7275123D-13 -5.5614562D-18 -1.2881180D-22  3.6667776D-26  2.6152933D-30
  28    9    -13.2083  0.0013898282 -1.3107070D-08 -1.7315207D-13 -5.5728697D-18 -1.2483315D-22  3.6989197D-26  2.4903814D-30
  28   10    -13.1806  0.0013893037 -1.3117473D-08 -1.7359839D-13 -5.5851304D-18 -1.2037392D-22  3.7327948D-26  2.3482726D-30
  29    0    -12.2356  0.0013450115 -1.3510469D-08 -1.8340394D-13 -3.8339787D-18 -3.4145609D-23 -5.5369711D-26 -8.9908332D-30
  29    1    -12.2329  0.0013449575 -1.3511569D-08 -1.8343461D-13 -3.8343235D-18 -3.4810800D-23 -5.5495514D-26 -8.9810020D-30
  29    2    -12.2275  0.0013448494 -1.3513771D-08 -1.8349596D-13 -3.8350331D-18 -3.6145766D-23 -5.5746690D-26 -8.9611267D-30
  29    3    -12.2195  0.0013446872 -1.3517075D-08 -1.8358802D-13 -3.8361477D-18 -3.8159492D-23 -5.6122405D-26 -8.9308314D-30
  29    4    -12.2087  0.0013444709 -1.3521482D-08 -1.8371080D-13 -3.8377282D-18 -4.0865474D-23 -5.6621353D-26 -8.8895252D-30
  29    5    -12.1953  0.0013442004 -1.3526996D-08 -1.8386435D-13 -3.8398568D-18 -4.4281572D-23 -5.7241733D-26 -8.8364214D-30
  29    6    -12.1791  0.0013438756 -1.3533618D-08 -1.8404873D-13 -3.8426380D-18 -4.8429884D-23 -5.7981196D-26 -8.7705441D-30
  29    7    -12.1603  0.0013434966 -1.3541353D-08 -1.8426402D-13 -3.8461996D-18 -5.3336638D-23 -5.8836768D-26 -8.6907095D-30
  29    8    -12.1388  0.0013430631 -1.3550203D-08 -1.8451031D-13 -3.8506929D-18 -5.9030541D-23 -5.9805135D-26 -8.5960019D-30
  29    9    -12.1147  0.0013425751 -1.3560174D-08 -1.8478776D-13 -3.8562981D-18 -6.5547731D-23 -6.0881236D-26 -8.4840874D-30
  29   10    -12.0878  0.0013420325 -1.3571271D-08 -1.8509654D-13 -3.8632205D-18 -7.2924385D-23 -6.2059945D-26 -8.3535170D-30
  30    0    -11.2051  0.0012979821 -1.3920984D-08 -1.9208933D-13 -6.6805940D-18 -5.7180670D-22  1.3648293D-26  1.3313248D-29
  30    1    -11.2025  0.0012979264 -1.3922137D-08 -1.9214279D-13 -6.6863112D-18 -5.7164181D-22  1.3834705D-26  1.3317038D-29
  30    2    -11.1973  0.0012978150 -1.3924443D-08 -1.9224987D-13 -6.6977407D-18 -5.7130531D-22  1.4207688D-26  1.3324363D-29
  30    3    -11.1896  0.0012976479 -1.3927905D-08 -1.9241082D-13 -6.7148721D-18 -5.7078377D-22  1.4767536D-26  1.3334709D-29
  30    4    -11.1792  0.0012974250 -1.3932526D-08 -1.9262606D-13 -6.7376891D-18 -5.7005705D-22  1.5514649D-26  1.3347303D-29
  30    5    -11.1662  0.0012971463 -1.3938309D-08 -1.9289614D-13 -6.7661683D-18 -5.6909822D-22  1.6449476D-26  1.3361101D-29
  30    6    -11.1506  0.0012968117 -1.3945259D-08 -1.9322173D-13 -6.8002783D-18 -5.6787418D-22  1.7572592D-26  1.3374986D-29
  30    7    -11.1325  0.0012964211 -1.3953382D-08 -1.9360366D-13 -6.8399768D-18 -5.6634346D-22  1.8884040D-26  1.3386993D-29
  30    8    -11.1117  0.0012959745 -1.3962685D-08 -1.9404287D-13 -6.8852088D-18 -5.6445732D-22  2.0383491D-26  1.3394674D-29
  30    9    -11.0884  0.0012954716 -1.3973177D-08 -1.9454043D-13 -6.9359082D-18 -5.6216476D-22  2.2071437D-26  1.3396869D-29
  30   10    -11.0625  0.0012949125 -1.3984866D-08 -1.9509754D-13 -6.9919885D-18 -5.5940366D-22  2.3946662D-26  1.3390510D-29
  31    0    -10.2395  0.0012512263 -1.4368685D-08 -2.1699648D-13 -6.6062693D-18  1.4115454D-22 -8.3015326D-28 -1.9422154D-29
  31    1    -10.2370  0.0012511688 -1.4369987D-08 -2.1704932D-13 -6.6048578D-18  1.4114294D-22 -1.1022519D-27 -1.9449198D-29
  31    2    -10.2320  0.0012510538 -1.4372592D-08 -2.1715498D-13 -6.6020353D-18  1.4110994D-22 -1.6475808D-27 -1.9502902D-29
  31    3    -10.2245  0.0012508813 -1.4376502D-08 -2.1731338D-13 -6.5978031D-18  1.4103584D-22 -2.4683717D-27 -1.9582492D-29
  31    4    -10.2145  0.0012506513 -1.4381720D-08 -2.1752442D-13 -6.5921644D-18  1.4089094D-22 -3.5679070D-27 -1.9686789D-29
  31    5    -10.2020  0.0012503636 -1.4388250D-08 -2.1778796D-13 -6.5851263D-18  1.4063480D-22 -4.9502919D-27 -1.9813988D-29
  31    6    -10.1870  0.0012500182 -1.4396096D-08 -2.1810385D-13 -6.5767003D-18  1.4021788D-22 -6.6208491D-27 -1.9962358D-29
  31    7    -10.1695  0.0012496150 -1.4405264D-08 -2.1847187D-13 -6.5669067D-18  1.3957875D-22 -8.5852906D-27 -2.0129238D-29
  31    8    -10.1495  0.0012491538 -1.4415761D-08 -2.1889179D-13 -6.5557751D-18  1.3864766D-22 -1.0850617D-26 -2.0312525D-29
  31    9    -10.1270  0.0012486346 -1.4427594D-08 -2.1936336D-13 -6.5433537D-18  1.3733713D-22 -1.3422375D-26 -2.0507102D-29
  31   10    -10.1021  0.0012480573 -1.4440771D-08 -2.1988628D-13 -6.5297062D-18  1.3555361D-22 -1.6307705D-26 -2.0709434D-29
  32    0     -9.3363  0.0012046627 -1.4821551D-08 -2.2619671D-13 -7.4053907D-18 -7.5513116D-22 -3.5823467D-26  2.2712400D-29
  32    1     -9.3339  0.0012046034 -1.4822908D-08 -2.2625599D-13 -7.4129442D-18 -7.5555916D-22 -3.5505292D-26  2.2739990D-29
  32    2     -9.3291  0.0012044848 -1.4825624D-08 -2.2637472D-13 -7.4280639D-18 -7.5640372D-22 -3.4867784D-26  2.2794529D-29
  32    3     -9.3219  0.0012043069 -1.4829700D-08 -2.2655326D-13 -7.4507748D-18 -7.5764186D-22 -3.3908684D-26  2.2874711D-29
  32    4     -9.3122  0.0012040696 -1.4835140D-08 -2.2679217D-13 -7.4811127D-18 -7.5923892D-22 -3.2624717D-26  2.2978558D-29
  32    5     -9.3002  0.0012037728 -1.4841949D-08 -2.2709218D-13 -7.5191230D-18 -7.6114842D-22 -3.1011735D-26  2.3103392D-29
  32    6     -9.2858  0.0012034165 -1.4850130D-08 -2.2745419D-13 -7.5648578D-18 -7.6331180D-22 -2.9064898D-26  2.3245832D-29
  32    7     -9.2689  0.0012030006 -1.4859692D-08 -2.2787932D-13 -7.6183718D-18 -7.6565602D-22 -2.6779545D-26  2.3400801D-29
  32    8     -9.2497  0.0012025249 -1.4870642D-08 -2.2836886D-13 -7.6797238D-18 -7.6810075D-22 -2.4149337D-26  2.3564711D-29
  32    9     -9.2280  0.0012019893 -1.4882989D-08 -2.2892429D-13 -7.7489654D-18 -7.7054816D-22 -2.1169497D-26  2.3731136D-29
  32   10     -9.2040  0.0012013937 -1.4896743D-08 -2.2954729D-13 -7.8261406D-18 -7.7288869D-22 -1.7835502D-26  2.3893334D-29
  33    0     -8.4931  0.0011584289 -1.5279841D-08 -2.5094266D-13 -8.6560353D-18 -1.0582072D-22 -2.8793147D-26 -2.1765391D-29
  33    1     -8.4908  0.0011583677 -1.5281347D-08 -2.5101191D-13 -8.6570943D-18 -1.0616664D-22 -2.9098311D-26 -2.1766823D-29
  33    2     -8.4862  0.0011582455 -1.5284360D-08 -2.5115044D-13 -8.6592247D-18 -1.0687240D-22 -2.9707769D-26 -2.1767583D-29
  33    3     -8.4792  0.0011580620 -1.5288882D-08 -2.5135830D-13 -8.6624472D-18 -1.0795850D-22 -3.0621954D-26 -2.1766859D-29
  33    4     -8.4699  0.0011578174 -1.5294918D-08 -2.5163557D-13 -8.6667955D-18 -1.0945788D-22 -3.1840723D-26 -2.1762420D-29
  33    5     -8.4584  0.0011575114 -1.5302472D-08 -2.5198235D-13 -8.6723172D-18 -1.1141444D-22 -3.3363638D-26 -2.1751271D-29
  33    6     -8.4445  0.0011571440 -1.5311551D-08 -2.5239879D-13 -8.6790757D-18 -1.1388302D-22 -3.5189761D-26 -2.1729644D-29
  33    7     -8.4283  0.0011567151 -1.5322162D-08 -2.5288504D-13 -8.6871520D-18 -1.1692682D-22 -3.7318140D-26 -2.1694174D-29
  33    8     -8.4098  0.0011562246 -1.5334314D-08 -2.5344132D-13 -8.6966525D-18 -1.2062590D-22 -3.9744882D-26 -2.1637833D-29
  33    9     -8.3890  0.0011556724 -1.5348017D-08 -2.5406788D-13 -8.7077064D-18 -1.2506539D-22 -4.2466264D-26 -2.1555321D-29
  33   10     -8.3659  0.0011550581 -1.5363282D-08 -2.5476500D-13 -8.7204738D-18 -1.3034210D-22 -4.5476217D-26 -2.1439844D-29
  34    0     -7.7074  0.0011125087 -1.5753692D-08 -2.6908390D-13 -9.9859470D-18 -6.0960203D-22 -9.4870035D-27  7.3793837D-30
  34    1     -7.7051  0.0011124457 -1.5755306D-08 -2.6916381D-13 -9.9920428D-18 -6.0971406D-22 -9.3842785D-27  7.3506122D-30
  34    2     -7.7007  0.0011123197 -1.5758537D-08 -2.6932378D-13 -1.0004239D-17 -6.0993690D-22 -9.1792287D-27  7.2939258D-30
  34    3     -7.6940  0.0011121305 -1.5763387D-08 -2.6956410D-13 -1.0022542D-17 -6.1026202D-22 -8.8746398D-27  7.2079031D-30
  34    4     -7.6851  0.0011118783 -1.5769861D-08 -2.6988521D-13 -1.0046962D-17 -6.1067867D-22 -8.4741694D-27  7.0913755D-30
  34    5     -7.6740  0.0011115628 -1.5777963D-08 -2.7028770D-13 -1.0077508D-17 -6.1117280D-22 -7.9828366D-27  6.9427930D-30
  34    6     -7.6607  0.0011111840 -1.5787702D-08 -2.7077230D-13 -1.0114196D-17 -6.1172752D-22 -7.4070979D-27  6.7603210D-30
  34    7     -7.6451  0.0011107418 -1.5799087D-08 -2.7133990D-13 -1.0157038D-17 -6.1232329D-22 -6.7550240D-27  6.5417588D-30
  34    8     -7.6274  0.0011102360 -1.5812127D-08 -2.7199152D-13 -1.0206047D-17 -6.1293434D-22 -6.0377662D-27  6.2825259D-30
  34    9     -7.6074  0.0011096665 -1.5826834D-08 -2.7272834D-13 -1.0261239D-17 -6.1354435D-22 -5.2649131D-27  5.9833903D-30
  34   10     -7.5852  0.0011090331 -1.5843222D-08 -2.7355169D-13 -1.0322624D-17 -6.1412683D-22 -4.4511353D-27  5.6401439D-30
  35    0     -6.9767  0.0010669622 -1.6238429D-08 -2.9326223D-13 -1.1487689D-17 -5.9624726D-22 -3.3025442D-26  3.6147781D-30
  35    1     -6.9746  0.0010668973 -1.6240189D-08 -2.9335415D-13 -1.1493652D-17 -5.9664200D-22 -3.2975178D-26  3.6265123D-30
  35    2     -6.9703  0.0010667673 -1.6243711D-08 -2.9353815D-13 -1.1505593D-17 -5.9743224D-22 -3.2873271D-26  3.6509537D-30
  35    3     -6.9639  0.0010665724 -1.6248997D-08 -2.9381449D-13 -1.1523534D-17 -5.9861306D-22 -3.2719136D-26  3.6864684D-30
  35    4     -6.9554  0.0010663123 -1.6256053D-08 -2.9418363D-13 -1.1547510D-17 -6.0017887D-22 -3.2511339D-26  3.7316283D-30
  35    5     -6.9447  0.0010659871 -1.6264885D-08 -2.9464613D-13 -1.1577568D-17 -6.0212219D-22 -3.2248111D-26  3.7845289D-30
  35    6     -6.9319  0.0010655967 -1.6275502D-08 -2.9520272D-13 -1.1613765D-17 -6.0443338D-22 -3.1927522D-26  3.8426578D-30
  35    7     -6.9170  0.0010651408 -1.6287915D-08 -2.9585428D-13 -1.1656170D-17 -6.0710076D-22 -3.1547615D-26  3.9029885D-30
  35    8     -6.9000  0.0010646193 -1.6302134D-08 -2.9660183D-13 -1.1704856D-17 -6.1010525D-22 -3.1108378D-26  3.9589307D-30
  35    9     -6.8808  0.0010640322 -1.6318173D-08 -2.9744656D-13 -1.1759916D-17 -6.1343788D-22 -3.0606173D-26  4.0101633D-30
  35   10     -6.8595  0.0010633791 -1.6336048D-08 -2.9838981D-13 -1.1821442D-17 -6.1707682D-22 -3.0041767D-26  4.0496437D-30
  36    0     -6.2987  0.0010218119 -1.6739307D-08 -3.1818636D-13 -1.2574047D-17 -6.9333144D-22 -1.2141261D-25 -1.3431967D-29
  36    1     -6.2966  0.0010217450 -1.6741217D-08 -3.1828698D-13 -1.2580986D-17 -6.9478785D-22 -1.2160062D-25 -1.3342497D-29
  36    2     -6.2925  0.0010216110 -1.6745037D-08 -3.1848839D-13 -1.2594912D-17 -6.9771093D-22 -1.2197160D-25 -1.3160254D-29
  36    3     -6.2864  0.0010214100 -1.6750773D-08 -3.1879092D-13 -1.2615909D-17 -7.0211216D-22 -1.2251842D-25 -1.2884080D-29
  36    4     -6.2782  0.0010211420 -1.6758429D-08 -3.1919508D-13 -1.2644112D-17 -7.0801082D-22 -1.2322931D-25 -1.2510672D-29
  36    5     -6.2680  0.0010208067 -1.6768012D-08 -3.1970155D-13 -1.2679698D-17 -7.1543155D-22 -1.2408822D-25 -1.2035698D-29
  36    6     -6.2558  0.0010204041 -1.6779532D-08 -3.2031121D-13 -1.2722894D-17 -7.2440321D-22 -1.2507451D-25 -1.1454008D-29
  36    7     -6.2415  0.0010199341 -1.6793001D-08 -3.2102512D-13 -1.2773968D-17 -7.3495211D-22 -1.2616470D-25 -1.0763131D-29
  36    8     -6.2252  0.0010193965 -1.6808429D-08 -3.2184455D-13 -1.2833250D-17 -7.4712034D-22 -1.2732489D-25 -9.9512076D-30
  36    9     -6.2068  0.0010187911 -1.6825834D-08 -3.2277098D-13 -1.2901112D-17 -7.6093702D-22 -1.2851994D-25 -9.0136638D-30
  36   10     -6.1865  0.0010181176 -1.6845231D-08 -3.2380613D-13 -1.2977979D-17 -7.7643215D-22 -1.2970729D-25 -7.9435799D-30
  37    0     -5.6709  0.0009770988 -1.7249100D-08 -3.4732023D-13 -1.5582677D-17 -5.9533051D-22  3.7772089D-26 -3.7286222D-29
  37    1     -5.6690  0.0009770298 -1.7251184D-08 -3.4744492D-13 -1.5588627D-17 -5.9487843D-22  3.7247893D-26 -3.7493490D-29
  37    2     -5.6650  0.0009768917 -1.7255355D-08 -3.4769443D-13 -1.5600516D-17 -5.9399728D-22  3.6192382D-26 -3.7903855D-29
  37    3     -5.6592  0.0009766846 -1.7261617D-08 -3.4806906D-13 -1.5618317D-17 -5.9272350D-22  3.4587671D-26 -3.8515698D-29
  37    4     -5.6514  0.0009764084 -1.7269976D-08 -3.4856922D-13 -1.5641994D-17 -5.9111606D-22  3.2408312D-26 -3.9324353D-29
  37    5     -5.6416  0.0009760629 -1.7280443D-08 -3.4919549D-13 -1.5671503D-17 -5.8925591D-22  2.9620874D-26 -4.0323248D-29
  37    6     -5.6299  0.0009756480 -1.7293027D-08 -3.4994857D-13 -1.5706797D-17 -5.8724814D-22  2.6184476D-26 -4.1503453D-29
  37    7     -5.6162  0.0009751636 -1.7307744D-08 -3.5082930D-13 -1.5747829D-17 -5.8521753D-22  2.2048940D-26 -4.2857919D-29
  37    8     -5.6006  0.0009746095 -1.7324608D-08 -3.5183866D-13 -1.5794568D-17 -5.8333395D-22  1.7164036D-26 -4.4365718D-29
  37    9     -5.5831  0.0009739854 -1.7343638D-08 -3.5297776D-13 -1.5846994D-17 -5.8178586D-22  1.1469694D-26 -4.6011430D-29
  37   10     -5.5636  0.0009732913 -1.7364854D-08 -3.5424784D-13 -1.5905117D-17 -5.8080098D-22  4.9039485D-27 -4.7772739D-29
  38    0     -5.0911  0.0009328501 -1.7776468D-08 -3.7622137D-13 -1.8346051D-17 -1.5680555D-21  3.1492205D-26  6.7742644D-29
  38    1     -5.0892  0.0009327790 -1.7778725D-08 -3.7636820D-13 -1.8361730D-17 -1.5676716D-21  3.2439514D-26  6.7607075D-29
  38    2     -5.0855  0.0009326367 -1.7783244D-08 -3.7666224D-13 -1.8393075D-17 -1.5668704D-21  3.4328690D-26  6.7330380D-29
  38    3     -5.0799  0.0009324233 -1.7790028D-08 -3.7710424D-13 -1.8440062D-17 -1.5655840D-21  3.7147681D-26  6.6900006D-29
  38    4     -5.0724  0.0009321386 -1.7799085D-08 -3.7769532D-13 -1.8502649D-17 -1.5637119D-21  4.0877561D-26  6.6297628D-29
  38    5     -5.0631  0.0009317825 -1.7810427D-08 -3.7843699D-13 -1.8580772D-17 -1.5611216D-21  4.5491078D-26  6.5498810D-29
  38    6     -5.0519  0.0009313549 -1.7824067D-08 -3.7933112D-13 -1.8674338D-17 -1.5576512D-21  5.0950989D-26  6.4473245D-29
  38    7     -5.0389  0.0009308556 -1.7840021D-08 -3.8037993D-13 -1.8783215D-17 -1.5531039D-21  5.7205125D-26  6.3179513D-29
  38    8     -5.0240  0.0009302844 -1.7858308D-08 -3.8158603D-13 -1.8907235D-17 -1.5472754D-21  6.4193015D-26  6.1582683D-29
  38    9     -5.0073  0.0009296411 -1.7878950D-08 -3.8295235D-13 -1.9046165D-17 -1.5399279D-21  7.1831272D-26  5.9632469D-29
  38   10     -4.9887  0.0009289255 -1.7901973D-08 -3.8448219D-13 -1.9199710D-17 -1.5308137D-21  8.0017216D-26  5.7276710D-29
  39    0     -4.5568  0.0008890993 -1.8327572D-08 -4.1219378D-13 -1.9453410D-17 -1.6986144D-21 -4.1045384D-25  2.3441862D-29
  39    1     -4.5550  0.0008890260 -1.8330046D-08 -4.1234947D-13 -1.9470421D-17 -1.7035378D-21 -4.1012141D-25  2.4050354D-29
  39    2     -4.5515  0.0008888794 -1.8334996D-08 -4.1266127D-13 -1.9504590D-17 -1.7133728D-21 -4.0943086D-25  2.5266867D-29
  39    3     -4.5462  0.0008886593 -1.8342428D-08 -4.1313000D-13 -1.9556212D-17 -1.7280934D-21 -4.0833114D-25  2.7089620D-29
  39    4     -4.5391  0.0008883657 -1.8352350D-08 -4.1375691D-13 -1.9625728D-17 -1.7476569D-21 -4.0674578D-25  2.9515367D-29
  39    5     -4.5302  0.0008879986 -1.8364775D-08 -4.1454369D-13 -1.9713721D-17 -1.7719996D-21 -4.0457318D-25  3.2538675D-29
  39    6     -4.5195  0.0008875576 -1.8379716D-08 -4.1549252D-13 -1.9820910D-17 -1.8010229D-21 -4.0169016D-25  3.6144678D-29
  39    7     -4.5071  0.0008870428 -1.8397190D-08 -4.1660604D-13 -1.9948159D-17 -1.8346103D-21 -3.9794275D-25  4.0327540D-29
  39    8     -4.4929  0.0008864537 -1.8417217D-08 -4.1788745D-13 -2.0096450D-17 -1.8725875D-21 -3.9316037D-25  4.5063402D-29
  39    9     -4.4770  0.0008857903 -1.8439823D-08 -4.1934051D-13 -2.0266885D-17 -1.9147303D-21 -3.8715019D-25  5.0323277D-29
  39   10     -4.4592  0.0008850522 -1.8465032D-08 -4.2096958D-13 -2.0460666D-17 -1.9607494D-21 -3.7970150D-25  5.6067572D-29
  40    0     -4.0659  0.0008458663 -1.8897083D-08 -4.5589054D-13 -2.3705373D-17 -9.2694489D-22 -2.9249538D-25 -1.7043428D-28
  40    1     -4.0642  0.0008457907 -1.8899819D-08 -4.5608022D-13 -2.3714660D-17 -9.3046917D-22 -2.9488028D-25 -1.7026644D-28
  40    2     -4.0609  0.0008456395 -1.8905294D-08 -4.5645981D-13 -2.3733341D-17 -9.3760361D-22 -2.9964282D-25 -1.6991558D-28
  40    3     -4.0558  0.0008454126 -1.8913516D-08 -4.5702975D-13 -2.3761632D-17 -9.4851950D-22 -3.0676741D-25 -1.6935121D-28
  40    4     -4.0490  0.0008451098 -1.8924494D-08 -4.5779073D-13 -2.3799871D-17 -9.6347263D-22 -3.1622800D-25 -1.6852762D-28
  40    5     -4.0406  0.0008447312 -1.8938242D-08 -4.5874369D-13 -2.3848526D-17 -9.8280147D-22 -3.2798492D-25 -1.6738393D-28
  40    6     -4.0304  0.0008442765 -1.8954777D-08 -4.5988985D-13 -2.3908215D-17 -1.0069248D-21 -3.4198057D-25 -1.6584394D-28
  40    7     -4.0186  0.0008437455 -1.8974120D-08 -4.6123070D-13 -2.3979716D-17 -1.0363241D-21 -3.5814004D-25 -1.6382864D-28
  40    8     -4.0051  0.0008431380 -1.8996296D-08 -4.6276809D-13 -2.4064020D-17 -1.0715818D-21 -3.7634560D-25 -1.6121739D-28
  40    9     -3.9900  0.0008424537 -1.9021333D-08 -4.6450421D-13 -2.4162325D-17 -1.1133167D-21 -3.9645415D-25 -1.5789896D-28
  40   10     -3.9731  0.0008416922 -1.9049261D-08 -4.6644172D-13 -2.4276079D-17 -1.1622063D-21 -4.1827485D-25 -1.5374370D-28
  41    0     -3.6162  0.0008031620 -1.9490855D-08 -5.0113757D-13 -3.0292996D-17 -1.5326043D-21  3.1641949D-25 -9.5808071D-29
  41    1     -3.6146  0.0008030841 -1.9493863D-08 -5.0137997D-13 -3.0308303D-17 -1.5288155D-21  3.1507003D-25 -9.6976299D-29
  41    2     -3.6114  0.0008029281 -1.9499882D-08 -5.0186515D-13 -3.0338804D-17 -1.5212871D-21  3.1232223D-25 -9.9306944D-29
  41    3     -3.6066  0.0008026940 -1.9508922D-08 -5.0259383D-13 -3.0384275D-17 -1.5101204D-21  3.0807856D-25 -1.0278797D-28
  41    4     -3.6001  0.0008023818 -1.9520996D-08 -5.0356709D-13 -3.0444387D-17 -1.4954747D-21  3.0219389D-25 -1.0739972D-28
  41    5     -3.5921  0.0008019912 -1.9536122D-08 -5.0478635D-13 -3.0518714D-17 -1.4775761D-21  2.9447685D-25 -1.1311299D-28
  41    6     -3.5825  0.0008015221 -1.9554320D-08 -5.0625337D-13 -3.0606735D-17 -1.4567162D-21  2.8468631D-25 -1.1989886D-28
  41    7     -3.5713  0.0008009743 -1.9575619D-08 -5.0797018D-13 -3.0707879D-17 -1.4333068D-21  2.7255353D-25 -1.2768576D-28
  41    8     -3.5585  0.0008003475 -1.9600049D-08 -5.0993913D-13 -3.0821516D-17 -1.4078438D-21  2.5776249D-25 -1.3640673D-28
  41    9     -3.5441  0.0007996414 -1.9627645D-08 -5.1216282D-13 -3.0946998D-17 -1.3809554D-21  2.3997008D-25 -1.4596582D-28
  41   10     -3.5281  0.0007988557 -1.9658450D-08 -5.1464406D-13 -3.1083695D-17 -1.3534142D-21  2.1881119D-25 -1.5624013D-28
  42    0     -3.2054  0.0007610066 -2.0112858D-08 -5.4562118D-13 -3.3409768D-17 -2.9031352D-21  3.2672290D-25  1.8211251D-28
  42    1     -3.2039  0.0007609262 -2.0116132D-08 -5.4588857D-13 -3.3438780D-17 -2.8991992D-21  3.2926433D-25  1.8095318D-28
  42    2     -3.2009  0.0007607652 -2.0122686D-08 -5.4642406D-13 -3.3496685D-17 -2.8912371D-21  3.3429863D-25  1.7860848D-28
  42    3     -3.1963  0.0007605237 -2.0132529D-08 -5.4722902D-13 -3.3583241D-17 -2.8790699D-21  3.4172593D-25  1.7502474D-28
  42    4     -3.1902  0.0007602015 -2.0145676D-08 -5.4830552D-13 -3.3698075D-17 -2.8624372D-21  3.5139202D-25  1.7012323D-28
  42    5     -3.1826  0.0007597984 -2.0162145D-08 -5.4965630D-13 -3.3840666D-17 -2.8410062D-21  3.6308259D-25  1.6380071D-28
  42    6     -3.1735  0.0007593143 -2.0181962D-08 -5.5128473D-13 -3.4010325D-17 -2.8143662D-21  3.7650674D-25  1.5591165D-28
  42    7     -3.1629  0.0007587488 -2.0205156D-08 -5.5319480D-13 -3.4206209D-17 -2.7821109D-21  3.9132036D-25  1.4633954D-28
  42    8     -3.1508  0.0007581019 -2.0231762D-08 -5.5539109D-13 -3.4427255D-17 -2.7437777D-21  4.0707520D-25  1.3491142D-28
  42    9     -3.1371  0.0007573730 -2.0261820D-08 -5.5787869D-13 -3.4672190D-17 -2.6989258D-21  4.2323283D-25  1.2145540D-28
  42   10     -3.1220  0.0007565618 -2.0295376D-08 -5.6066319D-13 -3.4939510D-17 -2.6471610D-21  4.3914886D-25  1.0579537D-28
  43    0     -2.8316  0.0007194591 -2.0733837D-08 -5.8467310D-13 -3.3189855D-17 -4.2001036D-21 -7.5645363D-25  2.4666208D-28
  43    1     -2.8302  0.0007193762 -2.0737345D-08 -5.8493879D-13 -3.3231899D-17 -4.2091574D-21 -7.5299401D-25  2.4778970D-28
  43    2     -2.8273  0.0007192103 -2.0744368D-08 -5.8547117D-13 -3.3316263D-17 -4.2271462D-21 -7.4602433D-25  2.5002107D-28
  43    3     -2.8230  0.0007189613 -2.0754914D-08 -5.8627229D-13 -3.3443479D-17 -4.2538146D-21 -7.3545382D-25  2.5328990D-28
  43    4     -2.8172  0.0007186291 -2.0768997D-08 -5.8734521D-13 -3.3614335D-17 -4.2887772D-21 -7.2114952D-25  2.5750001D-28
  43    5     -2.8100  0.0007182135 -2.0786638D-08 -5.8869409D-13 -3.3829849D-17 -4.3315081D-21 -7.0294471D-25  2.6251992D-28
  43    6     -2.8014  0.0007177144 -2.0807860D-08 -5.9032418D-13 -3.4091235D-17 -4.3813098D-21 -6.8065990D-25  2.6815397D-28
  43    7     -2.7914  0.0007171314 -2.0832694D-08 -5.9224191D-13 -3.4399902D-17 -4.4373730D-21 -6.5407886D-25  2.7422173D-28
  43    8     -2.7799  0.0007164643 -2.0861174D-08 -5.9445492D-13 -3.4757364D-17 -4.4986789D-21 -6.2301009D-25  2.8045082D-28
  43    9     -2.7670  0.0007157127 -2.0893343D-08 -5.9697210D-13 -3.5165216D-17 -4.5640414D-21 -5.8727964D-25  2.8653347D-28
  43   10     -2.7527  0.0007148763 -2.0929246D-08 -5.9980366D-13 -3.5625063D-17 -4.6320916D-21 -5.4675986D-25  2.9211044D-28
  44    0     -2.4925  0.0006786501 -2.1321125D-08 -6.3025999D-13 -3.9019717D-17 -4.3253594D-21 -1.1745615D-24  4.3760610D-29
  44    1     -2.4911  0.0006785648 -2.1324908D-08 -6.3057232D-13 -3.9063034D-17 -4.3394375D-21 -1.1739383D-24  4.6326070D-29
  44    2     -2.4884  0.0006783941 -2.1332478D-08 -6.3119803D-13 -3.9150104D-17 -4.3675968D-21 -1.1725683D-24  5.1490451D-29
  44    3     -2.4844  0.0006781381 -2.1343848D-08 -6.3213921D-13 -3.9281766D-17 -4.4097709D-21 -1.1702419D-24  5.9232821D-29
  44    4     -2.4789  0.0006777965 -2.1359035D-08 -6.3339906D-13 -3.9459282D-17 -4.4658634D-21 -1.1666337D-24  6.9543085D-29
  44    5     -2.4722  0.0006773691 -2.1378061D-08 -6.3498192D-13 -3.9684318D-17 -4.5356981D-21 -1.1613215D-24  8.2376146D-29
  44    6     -2.4640  0.0006768557 -2.1400954D-08 -6.3689334D-13 -3.9958963D-17 -4.6190486D-21 -1.1537569D-24  9.7717696D-29
  44    7     -2.4546  0.0006762561 -2.1427751D-08 -6.3914016D-13 -4.0285678D-17 -4.7155375D-21 -1.1433087D-24  1.1548462D-28
  44    8     -2.4437  0.0006755700 -2.1458492D-08 -6.4173060D-13 -4.0667294D-17 -4.8246382D-21 -1.1292473D-24  1.3556548D-28
  44    9     -2.4316  0.0006747968 -2.1493225D-08 -6.4467441D-13 -4.1106971D-17 -4.9456239D-21 -1.1107611D-24  1.5779644D-28
  44   10     -2.4181  0.0006739363 -2.1532004D-08 -6.4798293D-13 -4.1608152D-17 -5.0775217D-21 -1.0869717D-24  1.8194690D-28
  45    0     -2.1860  0.0006386919 -2.1895347D-08 -6.8590185D-13 -4.5110403D-17 -2.7002340D-21 -1.1743627D-24 -5.0292671D-28
  45    1     -2.1847  0.0006386044 -2.1899464D-08 -6.8626284D-13 -4.5137476D-17 -2.7143689D-21 -1.1813909D-24 -5.0113261D-28
  45    2     -2.1821  0.0006384291 -2.1907703D-08 -6.8698548D-13 -4.5192049D-17 -2.7428919D-21 -1.1953708D-24 -4.9748123D-28
  45    3     -2.1783  0.0006381662 -2.1920079D-08 -6.8807108D-13 -4.5274987D-17 -2.7863038D-21 -1.2161453D-24 -4.9184846D-28
  45    4     -2.1732  0.0006378153 -2.1936610D-08 -6.8952168D-13 -4.5387620D-17 -2.8453440D-21 -1.2434682D-24 -4.8405078D-28
  45    5     -2.1668  0.0006373764 -2.1957323D-08 -6.9134005D-13 -4.5531760D-17 -2.9209488D-21 -1.2770075D-24 -4.7388668D-28
  45    6     -2.1592  0.0006368491 -2.1982250D-08 -6.9352983D-13 -4.5709804D-17 -3.0143136D-21 -1.3162785D-24 -4.6102013D-28
  45    7     -2.1503  0.0006362332 -2.2011432D-08 -6.9609556D-13 -4.5924720D-17 -3.1267570D-21 -1.3606879D-24 -4.4514024D-28
  45    8     -2.1401  0.0006355283 -2.2044916D-08 -6.9904285D-13 -4.6180149D-17 -3.2597421D-21 -1.4094761D-24 -4.2588335D-28
  45    9     -2.1287  0.0006347340 -2.2082754D-08 -7.0237855D-13 -4.6480461D-17 -3.4148119D-21 -1.4617019D-24 -4.0286527D-28
  45   10     -2.1160  0.0006338498 -2.2125008D-08 -7.0611089D-13 -4.6830824D-17 -3.5935252D-21 -1.5162203D-24 -3.7569778D-28
  46    0     -1.9098  0.0005996591 -2.2449307D-08 -7.3708454D-13 -5.3781491D-17 -3.6026292D-21 -4.5631188D-25 -5.8436041D-28
  46    1     -1.9086  0.0005995693 -2.2453731D-08 -7.3751494D-13 -5.3817545D-17 -3.6081542D-21 -4.6450020D-25 -5.8540604D-28
  46    2     -1.9062  0.0005993896 -2.2462586D-08 -7.3837659D-13 -5.3889821D-17 -3.6195001D-21 -4.8091947D-25 -5.8742149D-28
  46    3     -1.9026  0.0005991200 -2.2475888D-08 -7.3967126D-13 -5.3998672D-17 -3.6372612D-21 -5.0564957D-25 -5.9025407D-28
  46    4     -1.8978  0.0005987602 -2.2493661D-08 -7.4140155D-13 -5.4144663D-17 -3.6623355D-21 -5.3879699D-25 -5.9367155D-28
  46    5     -1.8918  0.0005983101 -2.2515936D-08 -7.4357101D-13 -5.4328601D-17 -3.6959009D-21 -5.8049695D-25 -5.9740563D-28
  46    6     -1.8847  0.0005977694 -2.2542751D-08 -7.4618412D-13 -5.4551645D-17 -3.7395071D-21 -6.3083708D-25 -6.0101286D-28
  46    7     -1.8763  0.0005971378 -2.2574155D-08 -7.4924638D-13 -5.4815323D-17 -3.7949758D-21 -6.8989492D-25 -6.0403537D-28
  46    8     -1.8668  0.0005964148 -2.2610204D-08 -7.5276433D-13 -5.5121657D-17 -3.8644571D-21 -7.5766761D-25 -6.0590868D-28
  46    9     -1.8560  0.0005956001 -2.2650960D-08 -7.5674570D-13 -5.5473264D-17 -3.9504092D-21 -8.3403938D-25 -6.0598127D-28
  46   10     -1.8441  0.0005946932 -2.2696498D-08 -7.6119950D-13 -5.5873479D-17 -4.0555792D-21 -9.1873568D-25 -6.0351851D-28
  47    0     -1.6619  0.0005616450 -2.2975858D-08 -7.8929852D-13 -6.2585264D-17 -4.7394920D-21  2.9123016D-25 -4.8830292D-28
  47    1     -1.6608  0.0005615531 -2.2980595D-08 -7.8979939D-13 -6.2632642D-17 -4.7360388D-21  2.8436350D-25 -4.9267259D-28
  47    2     -1.6586  0.0005613692 -2.2990079D-08 -7.9080227D-13 -6.2727297D-17 -4.7293823D-21  2.7044799D-25 -5.0136475D-28
  47    3     -1.6552  0.0005610932 -2.3004327D-08 -7.9230942D-13 -6.2869039D-17 -4.7200337D-21  2.4912216D-25 -5.1428224D-28
  47    4     -1.6507  0.0005607250 -2.3023366D-08 -7.9432425D-13 -6.3057617D-17 -4.7087875D-21  2.1985263D-25 -5.3126866D-28
  47    5     -1.6451  0.0005602643 -2.3047234D-08 -7.9685126D-13 -6.3292733D-17 -4.6967077D-21  1.8191466D-25 -5.5217864D-28
  47    6     -1.6384  0.0005597108 -2.3075976D-08 -7.9989607D-13 -6.3574177D-17 -4.6853045D-21  1.3450018D-25 -5.7662541D-28
  47    7     -1.6305  0.0005590642 -2.3109646D-08 -8.0346540D-13 -6.3901809D-17 -4.6764182D-21  7.6628935D-26 -6.0425402D-28
  47    8     -1.6216  0.0005583241 -2.3148311D-08 -8.0756708D-13 -6.4275715D-17 -4.6723651D-21  7.2422698D-27 -6.3455999D-28
  47    9     -1.6116  0.0005574900 -2.3192045D-08 -8.1221007D-13 -6.4696324D-17 -4.6759751D-21 -7.4770205D-26 -6.6690412D-28
  47   10     -1.6004  0.0005565613 -2.3240933D-08 -8.1740450D-13 -6.5164560D-17 -4.6906453D-21 -1.7051791D-25 -7.0049257D-28
  48    0     -1.4401  0.0005247392 -2.3464811D-08 -8.3663333D-13 -6.9478220D-17 -7.4111121D-21  3.4239354D-25  3.0287452D-29
  48    1     -1.4391  0.0005246453 -2.3469833D-08 -8.3718946D-13 -6.9552311D-17 -7.4070017D-21  3.4278486D-25  2.5535485D-29
  48    2     -1.4370  0.0005244575 -2.3479886D-08 -8.3830348D-13 -6.9700370D-17 -7.3987701D-21  3.4336827D-25  1.5997837D-29
  48    3     -1.4339  0.0005241757 -2.3494990D-08 -8.3997895D-13 -6.9922152D-17 -7.3864083D-21  3.4374381D-25  1.6120815D-30
  48    4     -1.4297  0.0005237996 -2.3515177D-08 -8.4222118D-13 -7.0217289D-17 -7.3699342D-21  3.4330537D-25 -1.7705545D-29
  48    5     -1.4244  0.0005233290 -2.3540486D-08 -8.4503723D-13 -7.0585253D-17 -7.3493616D-21  3.4118658D-25 -4.2182037D-29
  48    6     -1.4182  0.0005227637 -2.3570968D-08 -8.4843590D-13 -7.1025480D-17 -7.3249535D-21  3.3640238D-25 -7.1776746D-29
  48    7     -1.4108  0.0005221032 -2.3606686D-08 -8.5242766D-13 -7.1537246D-17 -7.2970388D-21  3.2766240D-25 -1.0664573D-28
  48    8     -1.4025  0.0005213471 -2.3647713D-08 -8.5702470D-13 -7.2119768D-17 -7.2662285D-21  3.1346979D-25 -1.4684834D-28
  48    9     -1.3931  0.0005204950 -2.3694133D-08 -8.6224083D-13 -7.2772237D-17 -7.2334760D-21  2.9210088D-25 -1.9238064D-28
  48   10     -1.3827  0.0005195462 -2.3746042D-08 -8.6809150D-13 -7.3493889D-17 -7.2001820D-21  2.6161489D-25 -2.4314466D-28
  49    0     -1.2424  0.0004890428 -2.3898261D-08 -8.7991921D-13 -7.4166998D-17 -8.7281580D-21 -6.9095870D-26  1.7676169D-28
  49    1     -1.2415  0.0004889472 -2.3903542D-08 -8.8051289D-13 -7.4254284D-17 -8.7289734D-21 -6.6647525D-26  1.7287930D-28
  49    2     -1.2395  0.0004887559 -2.3914115D-08 -8.8170236D-13 -7.4428881D-17 -8.7305202D-21 -6.1912796D-26  1.6506954D-28
  49    3     -1.2366  0.0004884688 -2.3930002D-08 -8.8349179D-13 -7.4690836D-17 -8.7326393D-21 -5.5219369D-26  1.5324449D-28
  49    4     -1.2327  0.0004880858 -2.3951235D-08 -8.8588749D-13 -7.5040206D-17 -8.7351182D-21 -4.7065953D-26  1.3728279D-28
  49    5     -1.2278  0.0004876065 -2.3977856D-08 -8.8889783D-13 -7.5477001D-17 -8.7376266D-21 -3.8207949D-26  1.1683526D-28
  49    6     -1.2219  0.0004870306 -2.4009922D-08 -8.9253331D-13 -7.6001334D-17 -8.7400491D-21 -2.9435008D-26  9.1966576D-29
  49    7     -1.2151  0.0004863578 -2.4047498D-08 -8.9680652D-13 -7.6613216D-17 -8.7421835D-21 -2.1866405D-26  6.2403391D-29
  49    8     -1.2073  0.0004855876 -2.4090663D-08 -9.0173215D-13 -7.7312667D-17 -8.7440088D-21 -1.6798376D-26  2.7993869D-29
  49    9     -1.1986  0.0004847195 -2.4139507D-08 -9.0732699D-13 -7.8099706D-17 -8.7457213D-21 -1.5744474D-26 -1.1364416D-29
  49   10     -1.1889  0.0004837528 -2.4194135D-08 -9.1360995D-13 -7.8974379D-17 -8.7478299D-21 -2.0432252D-26 -5.5688017D-29
  50    0     -1.0667  0.0004546629 -2.4253571D-08 -9.1245159D-13 -7.7107711D-17 -9.6514506D-21  2.4257486D-27  5.5593078D-28
  50    1     -1.0658  0.0004545658 -2.4259047D-08 -9.1306884D-13 -7.7204226D-17 -9.6513764D-21  1.0176360D-26  5.5111720D-28
  50    2     -1.0640  0.0004543717 -2.4270011D-08 -9.1430565D-13 -7.7397253D-17 -9.6509546D-21  2.5476566D-26  5.4134513D-28
  50    3     -1.0613  0.0004540804 -2.4286486D-08 -9.1616666D-13 -7.7686773D-17 -9.6496496D-21  4.7912249D-26  5.2632527D-28
  50    4     -1.0576  0.0004536916 -2.4308504D-08 -9.1865881D-13 -7.8072689D-17 -9.6466276D-21  7.6783614D-26  5.0548709D-28
  50    5     -1.0531  0.0004532052 -2.4336110D-08 -9.2179136D-13 -7.8554888D-17 -9.6409777D-21  1.1122735D-25  4.7842147D-28
  50    6     -1.0477  0.0004526207 -2.4369363D-08 -9.2557588D-13 -7.9133078D-17 -9.6315565D-21  1.4999707D-25  4.4439278D-28
  50    7     -1.0413  0.0004519378 -2.4408330D-08 -9.3002620D-13 -7.9806804D-17 -9.6171842D-21  1.9151947D-25  4.0264675D-28
  50    8     -1.0341  0.0004511560 -2.4453095D-08 -9.3515844D-13 -8.0575387D-17 -9.5967227D-21  2.3382605D-25  3.5238887D-28
  50    9     -1.0260  0.0004502748 -2.4503750D-08 -9.4099093D-13 -8.1437887D-17 -9.5692049D-21  2.7450710D-25  2.9283181D-28
  50   10     -1.0170  0.0004492935 -2.4560406D-08 -9.4754419D-13 -8.2393083D-17 -9.5339968D-21  3.1067300D-25  2.2325750D-28
  51    0-9.11073D-01  0.0004217168 -2.4504374D-08 -9.2693944D-13 -7.5043934D-17 -1.0397562D-20 -1.2711890D-24  6.7941416D-28
  51    1-9.10230D-01  0.0004216188 -2.4509937D-08 -9.2754020D-13 -7.5147986D-17 -1.0412760D-20 -1.2616968D-24  6.7654296D-28
  51    2-9.08544D-01  0.0004214226 -2.4521075D-08 -9.2874424D-13 -7.5356545D-17 -1.0442818D-20 -1.2428338D-24  6.7045267D-28
  51    3-9.06016D-01  0.0004211283 -2.4537809D-08 -9.3055656D-13 -7.5670505D-17 -1.0487074D-20 -1.2148661D-24  6.6044718D-28
  51    4-9.02649D-01  0.0004207355 -2.4560171D-08 -9.3298475D-13 -7.6091168D-17 -1.0544555D-20 -1.1782550D-24  6.4546899D-28
  51    5-8.98444D-01  0.0004202440 -2.4588207D-08 -9.3603895D-13 -7.6620099D-17 -1.0613843D-20 -1.1338893D-24  6.2363271D-28
  51    6-8.93404D-01  0.0004196535 -2.4621970D-08 -9.3973204D-13 -7.7259341D-17 -1.0693627D-20 -1.0827368D-24  5.9352883D-28
  51    7-8.87534D-01  0.0004189635 -2.4661530D-08 -9.4407958D-13 -7.8011022D-17 -1.0782188D-20 -1.0265241D-24  5.5261830D-28
  51    8-8.80837D-01  0.0004181736 -2.4706966D-08 -9.4909997D-13 -7.8877462D-17 -1.0877857D-20 -9.6760632D-25  4.9809168D-28
  51    9-8.73318D-01  0.0004172833 -2.4758372D-08 -9.5481451D-13 -7.9861073D-17 -1.0979126D-20 -9.0923379D-25  4.2666463D-28
  51   10-8.64982D-01  0.0004162918 -2.4815853D-08 -9.6124745D-13 -8.0964328D-17 -1.1084898D-20 -8.5578964D-25  3.3457609D-28
  52    0-7.73520D-01  0.0003903311 -2.4622073D-08 -9.2599941D-13 -7.8551598D-17 -1.7922376D-20 -8.3211729D-24 -2.4930534D-27
  52    1-7.72740D-01  0.0003902326 -2.4627631D-08 -9.2662854D-13 -7.8731320D-17 -1.8022437D-20 -8.3561443D-24 -2.5024545D-27
  52    2-7.71179D-01  0.0003900355 -2.4638758D-08 -9.2789113D-13 -7.9093783D-17 -1.8223834D-20 -8.4264719D-24 -2.5214703D-27
  52    3-7.68840D-01  0.0003897397 -2.4655477D-08 -9.2979598D-13 -7.9645082D-17 -1.8529127D-20 -8.5329588D-24 -2.5505767D-27
  52    4-7.65724D-01  0.0003893451 -2.4677823D-08 -9.3235657D-13 -8.0394464D-17 -1.8942123D-20 -8.6769470D-24 -2.5907725D-27
  52    5-7.61833D-01  0.0003888512 -2.4705842D-08 -9.3559146D-13 -8.1354677D-17 -1.9468216D-20 -8.8601096D-24 -2.6428058D-27
  52    6-7.57170D-01  0.0003882579 -2.4739594D-08 -9.3952483D-13 -8.2542069D-17 -2.0114201D-20 -9.0848248D-24 -2.7080686D-27
  52    7-7.51739D-01  0.0003875646 -2.4779152D-08 -9.4418711D-13 -8.3977034D-17 -2.0888581D-20 -9.3541032D-24 -2.7881077D-27
  52    8-7.45545D-01  0.0003867710 -2.4824603D-08 -9.4961589D-13 -8.5684444D-17 -2.1801735D-20 -9.6717299D-24 -2.8847038D-27
  52    9-7.38591D-01  0.0003858764 -2.4876050D-08 -9.5585695D-13 -8.7694199D-17 -2.2866166D-20 -1.0042384D-23 -2.9998104D-27
  52   10-7.30883D-01  0.0003848802 -2.4933614D-08 -9.6296557D-13 -9.0041919D-17 -2.4096825D-20 -1.0471759D-23 -3.1354661D-27
  53    0-6.52207D-01  0.0003606013 -2.4647954D-08 -9.8875413D-13 -1.5001830D-16 -5.7059179D-20 -1.8579797D-23 -3.9092600D-28
  53    1-6.51486D-01  0.0003605027 -2.4653891D-08 -9.8995656D-13 -1.5059001D-16 -5.7282165D-20 -1.8584951D-23 -3.4488117D-28
  53    2-6.50045D-01  0.0003603054 -2.4665784D-08 -9.9237519D-13 -1.5174012D-16 -5.7728320D-20 -1.8593297D-23 -2.5181518D-28
  53    3-6.47884D-01  0.0003600093 -2.4683680D-08 -9.9603782D-13 -1.5348203D-16 -5.8397872D-20 -1.8600866D-23 -1.0985861D-28
  53    4-6.45005D-01  0.0003596141 -2.4707644D-08 -1.0009868D-12 -1.5583577D-16 -5.9290728D-20 -1.8601689D-23  8.3317606D-29
  53    5-6.41412D-01  0.0003591197 -2.4737768D-08 -1.0072799D-12 -1.5882821D-16 -6.0406482D-20 -1.8587207D-23  3.3168119D-28
  53    6-6.37106D-01  0.0003585255 -2.4774168D-08 -1.0149913D-12 -1.6249272D-16 -6.1743450D-20 -1.8546498D-23  6.3930978D-28
  53    7-6.32091D-01  0.0003578313 -2.4816991D-08 -1.0242129D-12 -1.6686922D-16 -6.3298220D-20 -1.8465742D-23  1.0110197D-27
  53    8-6.26372D-01  0.0003570363 -2.4866412D-08 -1.0350561D-12 -1.7200382D-16 -6.5064713D-20 -1.8327972D-23  1.4519539D-27
  53    9-6.19954D-01  0.0003561401 -2.4922643D-08 -1.0476533D-12 -1.7794840D-16 -6.7033097D-20 -1.8112767D-23  1.9672493D-27
  53   10-6.12841D-01  0.0003551420 -2.4985935D-08 -1.0621602D-12 -1.8475979D-16 -6.9188456D-20 -1.7796005D-23  2.5615205D-27
  54    0-5.45411D-01  0.0003323973 -2.4874436D-08 -1.2815731D-12 -2.6873343D-16 -4.4212527D-20  1.0836770D-23  3.2659782D-27
  54    1-5.44746D-01  0.0003322978 -2.4882132D-08 -1.2837248D-12 -2.6917491D-16 -4.4082216D-20  1.0881857D-23  3.1744195D-27
  54    2-5.43418D-01  0.0003320986 -2.4897562D-08 -1.2880386D-12 -2.7005394D-16 -4.3820021D-20  1.0968153D-23  2.9876587D-27
  54    3-5.41426D-01  0.0003317997 -2.4920806D-08 -1.2945356D-12 -2.7136262D-16 -4.3423037D-20  1.1087655D-23  2.6983872D-27
  54    4-5.38773D-01  0.0003314007 -2.4951979D-08 -1.3032469D-12 -2.7308881D-16 -4.2887313D-20  1.1227467D-23  2.2947734D-27
  54    5-5.35462D-01  0.0003309013 -2.4991241D-08 -1.3142131D-12 -2.7521626D-16 -4.2209213D-20  1.1369652D-23  1.7624239D-27
  54    6-5.31494D-01  0.0003303009 -2.5038791D-08 -1.3274839D-12 -2.7772416D-16 -4.1385943D-20  1.1489435D-23  1.0819667D-27
  54    7-5.26875D-01  0.0003295991 -2.5094873D-08 -1.3431169D-12 -2.8058731D-16 -4.0417524D-20  1.1554246D-23  2.3030052D-28
  54    8-5.21608D-01  0.0003287950 -2.5159775D-08 -1.3611770D-12 -2.8377635D-16 -3.9308923D-20  1.1522011D-23 -8.1951861D-28
  54    9-5.15698D-01  0.0003278879 -2.5233833D-08 -1.3817350D-12 -2.8725839D-16 -3.8072963D-20  1.1339294D-23 -2.0978863D-27
  54   10-5.09150D-01  0.0003268769 -2.5317429D-08 -1.4048661D-12 -2.9099834D-16 -3.6734094D-20  1.0939246D-23 -3.6378686D-27
  55    0-4.51743D-01  0.0003052420 -2.5485077D-08 -1.5549377D-12 -2.4951033D-16 -5.8467372D-20 -5.2534981D-23 -2.0814317D-26
  55    1-4.51133D-01  0.0003051400 -2.5494413D-08 -1.5569361D-12 -2.5009816D-16 -5.9099540D-20 -5.2825416D-23 -2.0676645D-26
  55    2-4.49913D-01  0.0003049360 -2.5513120D-08 -1.5609472D-12 -2.5129289D-16 -6.0374289D-20 -5.3400394D-23 -2.0393379D-26
  55    3-4.48084D-01  0.0003046296 -2.5541272D-08 -1.5670002D-12 -2.5313315D-16 -6.2312096D-20 -5.4247567D-23 -1.9948627D-26
  55    4-4.45648D-01  0.0003042207 -2.5578977D-08 -1.5751409D-12 -2.5567800D-16 -6.4942408D-20 -5.5347430D-23 -1.9319869D-26
  55    5-4.42609D-01  0.0003037086 -2.5626386D-08 -1.5854341D-12 -2.5900881D-16 -6.8303246D-20 -5.6670614D-23 -1.8474533D-26
  55    6-4.38968D-01  0.0003030929 -2.5683686D-08 -1.5979669D-12 -2.6323052D-16 -7.2438311D-20 -5.8176920D-23 -1.7374378D-26
  55    7-4.34730D-01  0.0003023728 -2.5751112D-08 -1.6128530D-12 -2.6847388D-16 -7.7394807D-20 -5.9812012D-23 -1.5974050D-26
  55    8-4.29898D-01  0.0003015475 -2.5828945D-08 -1.6302384D-12 -2.7489737D-16 -8.3219570D-20 -6.1504521D-23 -1.4222923D-26
  55    9-4.24479D-01  0.0003006161 -2.5917517D-08 -1.6503078D-12 -2.8268884D-16 -8.9954052D-20 -6.3162832D-23 -1.2067481D-26
  55   10-4.18477D-01  0.0002995774 -2.6017221D-08 -1.6732929D-12 -2.9206642D-16 -9.7627799D-20 -6.4671979D-23 -9.4549840D-27
  56    0-3.70151D-01  0.0002788761 -2.6246104D-08 -1.8869754D-12 -4.3557331D-16 -1.0468581D-19  1.7116260D-23  8.0410599D-27
  56    1-3.69593D-01  0.0002787711 -2.6257436D-08 -1.8904642D-12 -4.3661914D-16 -1.0447976D-19  1.7226292D-23  7.6761713D-27
  56    2-3.68479D-01  0.0002785610 -2.6280164D-08 -1.8974668D-12 -4.3870460D-16 -1.0406387D-19  1.7430943D-23  6.9362455D-27
  56    3-3.66808D-01  0.0002782454 -2.6314413D-08 -1.9080331D-12 -4.4181712D-16 -1.0343153D-19  1.7698695D-23  5.8016462D-27
  56    4-3.64584D-01  0.0002778240 -2.6360376D-08 -1.9222373D-12 -4.4593720D-16 -1.0257472D-19  1.7979907D-23  4.2422251D-27
  56    5-3.61809D-01  0.0002772962 -2.6418312D-08 -1.9401770D-12 -4.5103883D-16 -1.0148842D-19  1.8206709D-23  2.2255822D-27
  56    6-3.58485D-01  0.0002766613 -2.6488550D-08 -1.9619723D-12 -4.5708872D-16 -1.0017331D-19  1.8288815D-23 -2.8661733D-28
  56    7-3.54617D-01  0.0002759185 -2.6571493D-08 -1.9877646D-12 -4.6404718D-16 -9.8642369D-20  1.8112514D-23 -3.3301118D-27
  56    8-3.50209D-01  0.0002750667 -2.6667622D-08 -2.0177147D-12 -4.7186962D-16 -9.6927874D-20  1.7538924D-23 -6.9321223D-27
  56    9-3.45266D-01  0.0002741047 -2.6777502D-08 -2.0520014D-12 -4.8050952D-16 -9.5090234D-20  1.6403817D-23 -1.1102362D-26
  56   10-3.39795D-01  0.0002730311 -2.6901783D-08 -2.0908199D-12 -4.8992356D-16 -9.3228210D-20  1.4519801D-23 -1.5821228D-26
  57    0-2.99718D-01  0.0002531302 -2.7305049D-08 -2.2645390D-12 -4.4405626D-16 -1.0339684D-19 -3.3753220D-23  2.7314626D-26
  57    1-2.99211D-01  0.0002530210 -2.7318647D-08 -2.2680956D-12 -4.4509225D-16 -1.0379959D-19 -3.3367643D-23  2.7765188D-26
  57    2-2.98200D-01  0.0002528023 -2.7345907D-08 -2.2752337D-12 -4.4717622D-16 -1.0459104D-19 -3.2577705D-23  2.8649152D-26
  57    3-2.96684D-01  0.0002524739 -2.7386958D-08 -2.2860037D-12 -4.5033143D-16 -1.0574208D-19 -3.1347078D-23  2.9929615D-26
  57    4-2.94666D-01  0.0002520353 -2.7441996D-08 -2.3004823D-12 -4.5459051D-16 -1.0720551D-19 -2.9625849D-23  3.1540326D-26
  57    5-2.92148D-01  0.0002514858 -2.7511284D-08 -2.3187737D-12 -4.5999410D-16 -1.0891550D-19 -2.7352195D-23  3.3388631D-26
  57    6-2.89134D-01  0.0002508245 -2.7595159D-08 -2.3410112D-12 -4.6658606D-16 -1.1078185D-19 -2.4463722D-23  3.5331521D-26
  57    7-2.85628D-01  0.0002500504 -2.7694033D-08 -2.3673584D-12 -4.7440928D-16 -1.1268869D-19 -2.0907209D-23  3.7168515D-26
  57    8-2.81635D-01  0.0002491624 -2.7808400D-08 -2.3980107D-12 -4.8349927D-16 -1.1449303D-19 -1.6656020D-23  3.8623890D-26
  57    9-2.77159D-01  0.0002481590 -2.7938839D-08 -2.4331955D-12 -4.9387665D-16 -1.1602690D-19 -1.1734004D-23  3.9328752D-26
  57   10-2.72207D-01  0.0002470385 -2.8086025D-08 -2.4731713D-12 -5.0553874D-16 -1.1710507D-19 -6.2477443D-24  3.8803628D-26
  58    0-2.39633D-01  0.0002279590 -2.8359092D-08 -2.4567043D-12 -3.8129781D-16 -7.4947343D-20 -1.4787746D-22 -1.4532530D-25
  58    1-2.39177D-01  0.0002278455 -2.8373841D-08 -2.4597577D-12 -3.8205615D-16 -7.6733982D-20 -1.4991169D-22 -1.4525125D-25
  58    2-2.38266D-01  0.0002276184 -2.8403395D-08 -2.4658831D-12 -3.8362718D-16 -8.0380743D-20 -1.5397564D-22 -1.4502411D-25
  58    3-2.36902D-01  0.0002272773 -2.8447864D-08 -2.4751198D-12 -3.8612279D-16 -8.6033279D-20 -1.6005642D-22 -1.4448879D-25
  58    4-2.35085D-01  0.0002268217 -2.8507415D-08 -2.4875324D-12 -3.8972036D-16 -9.3909741D-20 -1.6811936D-22 -1.4340131D-25
  58    5-2.32820D-01  0.0002262508 -2.8582276D-08 -2.5032186D-12 -3.9467303D-16 -1.0429678D-19 -1.7809244D-22 -1.4142918D-25
  58    6-2.30109D-01  0.0002255637 -2.8672735D-08 -2.5223193D-12 -4.0132402D-16 -1.1754406D-19 -1.8984156D-22 -1.3814297D-25
  58    7-2.26957D-01  0.0002247594 -2.8779148D-08 -2.5450344D-12 -4.1012340D-16 -1.3405280D-19 -2.0313976D-22 -1.3301446D-25
  58    8-2.23368D-01  0.0002238365 -2.8901945D-08 -2.5716425D-12 -4.2164649D-16 -1.5425653D-19 -2.1762947D-22 -1.2542118D-25
  58    9-2.19348D-01  0.0002227935 -2.9041643D-08 -2.6025266D-12 -4.3661235D-16 -1.7859080D-19 -2.3277935D-22 -1.1466329D-25
  58   10-2.14904D-01  0.0002216287 -2.9198857D-08 -2.6382079D-12 -4.5589924D-16 -2.0744841D-19 -2.4783856D-22 -9.9999671D-26
  59    0-1.89033D-01  0.0002036770 -2.9100584D-08 -2.6589974D-12 -7.3908843D-16 -2.6393103D-19  7.9526321D-23  5.1869391D-26
  59    1-1.88626D-01  0.0002035606 -2.9116556D-08 -2.6649207D-12 -7.4172296D-16 -2.6297245D-19  8.0235937D-23  4.9493710D-26
  59    2-1.87812D-01  0.0002033275 -2.9148606D-08 -2.6768302D-12 -7.4696313D-16 -2.6103086D-19  8.1554374D-23  4.4638306D-26
  59    3-1.86594D-01  0.0002029775 -2.9196951D-08 -2.6948509D-12 -7.5474960D-16 -2.5806286D-19  8.3271480D-23  3.7093467D-26
  59    4-1.84972D-01  0.0002025098 -2.9261918D-08 -2.7191672D-12 -7.6499155D-16 -2.5402064D-19  8.5056301D-23  2.6560759D-26
  59    5-1.82949D-01  0.0002019237 -2.9343955D-08 -2.7500192D-12 -7.7756419D-16 -2.4887108D-19  8.6433551D-23  1.2654689D-26
  59    6-1.80531D-01  0.0002012183 -2.9443632D-08 -2.7876977D-12 -7.9230926D-16 -2.4262718D-19  8.6759793D-23 -5.0708271D-27
  59    7-1.77719D-01  0.0002003922 -2.9561653D-08 -2.8325378D-12 -8.0903909D-16 -2.3538996D-19  8.5195205D-23 -2.7090435D-26
  59    8-1.74521D-01  0.0001994440 -2.9698867D-08 -2.8849120D-12 -8.2754796D-16 -2.2740411D-19  8.0677136D-23 -5.3857187D-26
  59    9-1.70940D-01  0.0001983721 -2.9856275D-08 -2.9452230D-12 -8.4763484D-16 -2.1912874D-19  7.1900906D-23 -8.5730455D-26
  59   10-1.66985D-01  0.0001971743 -3.0035040D-08 -3.0138993D-12 -8.6914288D-16 -2.1132368D-19  5.7316538D-23 -1.2287618D-25
  60    0-1.46931D-01  0.0001805200 -2.9846049D-08 -2.9864451D-12 -7.5218787D-16 -3.5288349D-19 -2.7941483D-22 -4.4348471D-26
  60    1-1.46570D-01  0.0001804005 -2.9863986D-08 -2.9924768D-12 -7.5573350D-16 -3.5624017D-19 -2.8002140D-22 -4.2312105D-26
  60    2-1.45849D-01  0.0001801615 -2.9899969D-08 -3.0046259D-12 -7.6292573D-16 -3.6297472D-19 -2.8114838D-22 -3.8218395D-26
  60    3-1.44769D-01  0.0001798024 -2.9954217D-08 -3.0230680D-12 -7.7396692D-16 -3.7312312D-19 -2.8262467D-22 -3.2043714D-26
  60    4-1.43333D-01  0.0001793225 -3.0027070D-08 -3.0480766D-12 -7.8916370D-16 -3.8672845D-19 -2.8418740D-22 -2.3762399D-26
  60    5-1.41543D-01  0.0001787211 -3.0118990D-08 -3.0800356D-12 -8.0892714D-16 -4.0382235D-19 -2.8548795D-22 -1.3400711D-26
  60    6-1.39402D-01  0.0001779969 -3.0230577D-08 -3.1194555D-12 -8.3377376D-16 -4.2440553D-19 -2.8609462D-22 -1.0765368D-27
  60    7-1.36916D-01  0.0001771486 -3.0362587D-08 -3.1669944D-12 -8.6432303D-16 -4.4842251D-19 -2.8550955D-22  1.2927149D-26
  60    8-1.34090D-01  0.0001761745 -3.0515949D-08 -3.2234823D-12 -9.0129078D-16 -4.7573431D-19 -2.8320341D-22  2.8062742D-26
  60    9-1.30929D-01  0.0001750728 -3.0691797D-08 -3.2899496D-12 -9.4547669D-16 -5.0609338D-19 -2.7867953D-22  4.3386500D-26
  60   10-1.27439D-01  0.0001738411 -3.0891504D-08 -3.3676564D-12 -9.9774490D-16 -5.3912870D-19 -2.7158200D-22  5.7389780D-26
  61    0-1.12348D-01  0.0001585970 -3.0452835D-08 -3.3731219D-12 -1.0433551D-15 -3.6428176D-19 -1.5368359D-22 -2.8503876D-25
  61    1-1.12031D-01  0.0001584752 -3.0473099D-08 -3.3814833D-12 -1.0470073D-15 -3.6615009D-19 -1.5770775D-22 -2.8985690D-25
  61    2-1.11398D-01  0.0001582312 -3.0513777D-08 -3.3982942D-12 -1.0543690D-15 -3.7003404D-19 -1.6595749D-22 -2.9947309D-25
  61    3-1.10450D-01  0.0001578647 -3.0575175D-08 -3.4237330D-12 -1.0655616D-15 -3.7623804D-19 -1.7883872D-22 -3.1384539D-25
  61    4-1.09189D-01  0.0001573748 -3.0657756D-08 -3.4580736D-12 -1.0807886D-15 -3.8525263D-19 -1.9694676D-22 -3.3283229D-25
  61    5-1.07618D-01  0.0001567606 -3.0762150D-08 -3.5016945D-12 -1.1003585D-15 -3.9778482D-19 -2.2106501D-22 -3.5617649D-25
  61    6-1.05741D-01  0.0001560208 -3.0889169D-08 -3.5550924D-12 -1.1247250D-15 -4.1480627D-19 -2.5213444D-22 -3.8341072D-25
  61    7-1.03563D-01  0.0001551538 -3.1039817D-08 -3.6189044D-12 -1.1545403D-15 -4.3760592D-19 -2.9121068D-22 -4.1378268D-25
  61    8-1.01089D-01  0.0001541577 -3.1215316D-08 -3.6939401D-12 -1.1907275D-15 -4.6784592D-19 -3.3939415D-22 -4.4618720D-25
  61    9-9.83238D-02  0.0001530304 -3.1417131D-08 -3.7812295D-12 -1.2345759D-15 -5.0761333D-19 -3.9773163D-22 -4.7914461D-25
  61   10-9.52758D-02  0.0001517691 -3.1647010D-08 -3.8820924D-12 -1.2878602D-15 -5.5945853D-19 -4.6709581D-22 -5.1088538D-25
  62    0-8.43231D-02  0.0001380226 -3.0946467D-08 -3.7318536D-12 -1.3701083D-15 -8.0934063D-19 -3.9775112D-22 -1.7712338D-25
  62    1-8.40472D-02  0.0001378988 -3.0968891D-08 -3.7428469D-12 -1.3782257D-15 -8.1412884D-19 -4.0029243D-22 -1.8598661D-25
  62    2-8.34961D-02  0.0001376509 -3.1013938D-08 -3.7650293D-12 -1.3946051D-15 -8.2380126D-19 -4.0575308D-22 -2.0434298D-25
  62    3-8.26713D-02  0.0001372783 -3.1082012D-08 -3.7987981D-12 -1.4195394D-15 -8.3856923D-19 -4.1494341D-22 -2.3348793D-25
  62    4-8.15751D-02  0.0001367803 -3.1173733D-08 -3.8447644D-12 -1.4534849D-15 -8.5881865D-19 -4.2917329D-22 -2.7528046D-25
  62    5-8.02104D-02  0.0001361556 -3.1289956D-08 -3.9037713D-12 -1.4970797D-15 -8.8518606D-19 -4.5040461D-22 -3.3218211D-25
  62    6-7.85811D-02  0.0001354030 -3.1431801D-08 -3.9769216D-12 -1.5511849D-15 -9.1869345D-19 -4.8140480D-22 -4.0710168D-25
  62    7-7.66916D-02  0.0001345205 -3.1600681D-08 -4.0656156D-12 -1.6169501D-15 -9.6093582D-19 -5.2593560D-22 -5.0319763D-25
  62    8-7.45474D-02  0.0001335062 -3.1798354D-08 -4.1716047D-12 -1.6959209D-15 -1.0143417D-18 -5.8893353D-22 -6.2353021D-25
  62    9-7.21546D-02  0.0001323573 -3.2026978D-08 -4.2970685D-12 -1.7902085D-15 -1.0825160D-18 -6.7664221D-22 -7.7054203D-25
  62   10-6.95203D-02  0.0001310710 -3.2289187D-08 -4.4447280D-12 -1.9027477D-15 -1.1706679D-18 -7.9663575D-22 -9.4536928D-25
  63    0-6.19350D-02  0.0001188958 -3.1361068D-08 -4.3543699D-12 -2.0614856D-15 -1.5747473D-18 -1.0550163D-21 -1.2624504D-27
  63    1-6.16973D-02  0.0001187703 -3.1387244D-08 -4.3709249D-12 -2.0772965D-15 -1.5874076D-18 -1.0550000D-21  3.4891045D-27
  63    2-6.12227D-02  0.0001185190 -3.1439896D-08 -4.4044170D-12 -2.1092985D-15 -1.6127271D-18 -1.0547737D-21  1.2205069D-26
  63    3-6.05128D-02  0.0001181413 -3.1519634D-08 -4.4556253D-12 -2.1582490D-15 -1.6506852D-18 -1.0540280D-21  2.3114728D-26
  63    4-5.95697D-02  0.0001176361 -3.1627407D-08 -4.5257565D-12 -2.2252878D-15 -1.7012423D-18 -1.0524212D-21  3.3424542D-26
  63    5-5.83965D-02  0.0001170022 -3.1764532D-08 -4.6164903D-12 -2.3119273D-15 -1.7643121D-18 -1.0498418D-21  3.8824804D-26
  63    6-5.69970D-02  0.0001162378 -3.1932754D-08 -4.7300396D-12 -2.4200513D-15 -1.8397855D-18 -1.0467185D-21  3.3252497D-26
  63    7-5.53760D-02  0.0001153409 -3.2134312D-08 -4.8692259D-12 -2.5519109D-15 -1.9275998D-18 -1.0445017D-21  8.6042309D-27
  63    8-5.35387D-02  0.0001143088 -3.2372035D-08 -5.0375684D-12 -2.7101302D-15 -2.0279097D-18 -1.0462918D-21 -4.5256989D-26
  63    9-5.14917D-02  0.0001131385 -3.2649452D-08 -5.2393905D-12 -2.8977405D-15 -2.1414112D-18 -1.0575745D-21 -1.3985204D-25
  63   10-4.92420D-02  0.0001118261 -3.2970944D-08 -5.4799455D-12 -3.1182756D-15 -2.2698753D-18 -1.0869091D-21 -2.8614525D-25
  64    0-4.43320D-02  0.0001011871 -3.1925064D-08 -5.3543938D-12 -2.6293508D-15 -1.3103360D-18 -5.4548531D-22  9.6672641D-25
  64    1-4.41297D-02  0.0001010593 -3.1957254D-08 -5.3754812D-12 -2.6424867D-15 -1.3167991D-18 -5.3149625D-22  1.0318617D-24
  64    2-4.37260D-02  0.0001008034 -3.2022014D-08 -5.4179724D-12 -2.6689491D-15 -1.3291966D-18 -5.0071466D-22  1.1673302D-24
  64    3-4.31223D-02  0.0001004186 -3.2120117D-08 -5.4825077D-12 -2.7090847D-15 -1.3462832D-18 -4.4721237D-22  1.3836288D-24
  64    4-4.23210D-02  0.0000999036 -3.2252744D-08 -5.5700644D-12 -2.7633392D-15 -1.3657525D-18 -3.6107849D-22  1.6974946D-24
  64    5-4.13252D-02  0.0000992568 -3.2421518D-08 -5.6819703D-12 -2.8321054D-15 -1.3835566D-18 -2.2732279D-22  2.1320330D-24
  64    6-4.01388D-02  0.0000984763 -3.2628540D-08 -5.8199099D-12 -2.9154723D-15 -1.3929045D-18 -2.4148863D-23  2.7171140D-24
  64    7-3.87666D-02  0.0000975592 -3.2876443D-08 -5.9859039D-12 -3.0127678D-15 -1.3827241D-18  2.7913416D-22  3.4880816D-24
  64    8-3.72141D-02  0.0000965025 -3.3168450D-08 -6.1822295D-12 -3.1217795D-15 -1.3354472D-18  7.2433731D-22  4.4809482D-24
  64    9-3.54878D-02  0.0000953024 -3.3508436D-08 -6.4112227D-12 -3.2374733D-15 -1.2239850D-18  1.3658071D-21  5.7196065D-24
  64   10-3.35952D-02  0.0000939542 -3.3900973D-08 -6.6748643D-12 -3.3499740D-15 -1.0079730D-18  2.2686708D-21  7.1864400D-24
  65    0-3.07641D-02  0.0000848590 -3.2237286D-08 -5.1123585D-12 -2.0847934D-16  3.9555657D-18  4.7777523D-21 -5.1703100D-24
  65    1-3.05945D-02  0.0000847300 -3.2267965D-08 -5.1138673D-12 -1.6863868D-16  4.0124504D-18  4.7019742D-21 -5.6579684D-24
  65    2-3.02561D-02  0.0000844716 -3.2329345D-08 -5.1159176D-12 -8.7274217D-17  4.1232845D-18  4.5293873D-21 -6.6799429D-24
  65    3-2.97504D-02  0.0000840831 -3.2421442D-08 -5.1165085D-12  3.8816638D-17  4.2808852D-18  4.2146478D-21 -8.3316498D-24
  65    4-2.90798D-02  0.0000835634 -3.2544201D-08 -5.1124847D-12  2.1393828D-16  4.4709317D-18  3.6812873D-21 -1.0760498D-23
  65    5-2.82474D-02  0.0000829110 -3.2697402D-08 -5.0993866D-12  4.4260145D-16  4.6668997D-18  2.8112430D-21 -1.4166718D-23
  65    6-2.72572D-02  0.0000821240 -3.2880516D-08 -5.0713352D-12  7.2776358D-16  4.8219505D-18  1.4309142D-21 -1.8795620D-23
  65    7-2.61140D-02  0.0000812004 -3.3092523D-08 -5.0210777D-12  1.0675604D-15  4.8566502D-18 -7.0461481D-22 -2.4909237D-23
  65    8-2.48232D-02  0.0000801376 -3.3331697D-08 -4.9404392D-12  1.4495444D-15  4.6414563D-18 -3.9244181D-21 -3.2717364D-23
  65    9-2.33916D-02  0.0000789329 -3.3595400D-08 -4.8216184D-12  1.8410476D-15  3.9737415D-18 -8.6408044D-21 -4.2238327D-23
  65   10-2.18264D-02  0.0000775834 -3.3879984D-08 -4.6600709D-12  2.1739898D-15  2.5516353D-18 -1.5313761D-20 -5.3054129D-23
  66    0-2.05058D-02  0.0000704484 -3.0421573D-08 -2.0491786D-12 -2.4657031D-15 -1.7518876D-17 -2.9706976D-20  1.0076868D-23
  66    1-2.03650D-02  0.0000703267 -3.0433929D-08 -2.0696098D-12 -2.6426717D-15 -1.7874467D-17 -2.9554109D-20  1.1765888D-23
  66    2-2.00842D-02  0.0000700831 -3.0459029D-08 -2.1147901D-12 -3.0072254D-15 -1.8579426D-17 -2.9176390D-20  1.5233876D-23
  66    3-1.96648D-02  0.0000697174 -3.0497786D-08 -2.1937775D-12 -3.5802382D-15 -1.9616911D-17 -2.8423753D-20  2.0646243D-23
  66    4-1.91090D-02  0.0000692290 -3.0551914D-08 -2.3211878D-12 -4.3917981D-15 -2.0950156D-17 -2.7057527D-20  2.8207618D-23
  66    5-1.84198D-02  0.0000686172 -3.0624398D-08 -2.5183405D-12 -5.4788195D-15 -2.2507525D-17 -2.4739439D-20  3.8088872D-23
  66    6-1.76008D-02  0.0000678811 -3.0720188D-08 -2.8145602D-12 -6.8802210D-15 -2.4161335D-17 -2.1028808D-20  5.0290205D-23
  66    7-1.66565D-02  0.0000670192 -3.0847165D-08 -3.2482914D-12 -8.6281671D-15 -2.5701234D-17 -1.5404778D-20  6.4397169D-23
  66    8-1.55921D-02  0.0000660294 -3.1017403D-08 -3.8673964D-12 -1.0733636D-14 -2.6806467D-17 -7.3447175D-21  7.9163404D-23
  66    9-1.44136D-02  0.0000649088 -3.1248680D-08 -4.7276264D-12 -1.3165026D-14 -2.7029240D-17  3.4863903D-21  9.1826078D-23
  66   10-1.31280D-02  0.0000636527 -3.1566081D-08 -5.8878633D-12 -1.5820714D-14 -2.5816811D-17  1.6844703D-20  9.7042040D-23
  67    0-1.27567D-02  0.0000583426 -2.9752872D-08 -8.6703021D-12 -8.3446242D-15  1.1022951D-17  4.2477244D-21 -1.4453269D-22
  67    1-1.26401D-02  0.0000582234 -2.9805094D-08 -8.7366176D-12 -8.2341805D-15  1.1061643D-17  2.1890797D-21 -1.4955626D-22
  67    2-1.24077D-02  0.0000579846 -2.9910716D-08 -8.8665931D-12 -8.0127623D-15  1.1062811D-17 -2.1384950D-21 -1.5953830D-22
  67    3-1.20609D-02  0.0000576247 -3.0072022D-08 -9.0549334D-12 -7.6832669D-15  1.0861482D-17 -9.1494421D-21 -1.7425364D-22
  67    4-1.16018D-02  0.0000571418 -3.0292236D-08 -9.2939659D-12 -7.2607996D-15  1.0179545D-17 -1.9440774D-20 -1.9312157D-22
  67    5-1.10334D-02  0.0000565331 -3.0575313D-08 -9.5746763D-12 -6.7879394D-15  8.5918853D-18 -3.3735585D-20 -2.1491096D-22
  67    6-1.03595D-02  0.0000557951 -3.0925729D-08 -9.8894504D-12 -6.3586533D-15  5.4892283D-18 -5.2764422D-20 -2.3739788D-22
  67    7-9.58442D-03  0.0000549233 -3.1348446D-08 -1.0237997D-11 -6.1528634D-15  5.0174300D-20  0.0000000D+00  0.0000000D+00
  67    8-8.71372D-03  0.0000539122 -3.1849400D-08 -1.0638562D-11 -6.4821993D-15 -8.7577802D-18 -1.0667818D-19 -2.6997285D-22
  67    9-7.75368D-03  0.0000527551 -3.2437174D-08 -1.1147095D-11 -7.8442748D-15 -2.2128508D-17 -1.4098728D-19 -2.7290966D-22
  67   10-6.71164D-03  0.0000514440 -3.3126953D-08 -1.1887234D-11 -1.0979273D-14 -4.1331500D-17 -1.7899470D-19 -2.7038857D-22
  68    0-6.98591D-03  0.0000471968 -3.0624747D-08 -1.1221498D-11 -2.3417249D-14 -4.8267502D-17 -1.7332845D-20 -1.0051763D-23
  68    1-6.89164D-03  0.0000470742 -3.0692642D-08 -1.1410769D-11 -2.3900969D-14 -4.8476703D-17 -1.7563478D-20 -2.3048807D-23
  68    2-6.70384D-03  0.0000468281 -3.0831897D-08 -1.1800964D-11 -2.4874784D-14 -4.8909084D-17 -1.8602939D-20 -5.1832656D-23
  68    3-6.42398D-03  0.0000464568 -3.1049793D-08 -1.2415649D-11 -2.6352584D-14 -4.9630163D-17 -2.1811956D-20 -1.0255930D-22
  68    4-6.05432D-03  0.0000459576 -3.1358144D-08 -1.3290935D-11 -2.8360917D-14 -5.0850243D-17 -2.9804139D-20 -1.8612194D-22
  68    5-5.59789D-03  0.0000453263 -3.1774402D-08 -1.4476892D-11 -3.0955733D-14 -5.3117289D-17 -4.7335380D-20 -3.2094823D-22
  68    6-5.05858D-03  0.0000445572 -3.2323250D-08 -1.6041153D-11 -3.4267412D-14 -5.7698405D-17 -8.2966094D-20 -5.3904741D-22


==> anc/SupplementaryMaterial/RovibStructure/levels_Su_Rb87_denseMesh.out <==

 Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                               for Rb( 87)-Rb( 87)
 ============================================================================================================================
   v    J       E          Bv           -Dv             Hv             Lv             Mv             Nv             Ov
 ============================================================================================================================
   0    0    -78.4605  0.0026037155 -5.2788835D-09 -1.4572742D-14 -1.2641212D-19 -1.3141297D-24 -1.5932428D-29 -2.1700557D-34
   0    1    -78.4552  0.0026036943 -5.2789709D-09 -1.4573754D-14 -1.2642526D-19 -1.3143209D-24 -1.5935466D-29 -2.1705589D-34
   0    2    -78.4448  0.0026036521 -5.2791458D-09 -1.4575777D-14 -1.2645155D-19 -1.3147034D-24 -1.5941545D-29 -2.1715655D-34
   0    3    -78.4292  0.0026035888 -5.2794082D-09 -1.4578812D-14 -1.2649100D-19 -1.3152775D-24 -1.5950669D-29 -2.1730763D-34
   0    4    -78.4084  0.0026035043 -5.2797581D-09 -1.4582860D-14 -1.2654363D-19 -1.3160434D-24 -1.5962844D-29 -2.1750922D-34
   0    5    -78.3823  0.0026033987 -5.2801957D-09 -1.4587924D-14 -1.2660945D-19 -1.3170016D-24 -1.5978079D-29 -2.1776155D-34
   0    6    -78.3511  0.0026032720 -5.2807210D-09 -1.4594003D-14 -1.2668851D-19 -1.3181527D-24 -1.5996383D-29 -2.1806471D-34
   0    7    -78.3147  0.0026031241 -5.2813341D-09 -1.4601100D-14 -1.2678083D-19 -1.3194973D-24 -1.6017771D-29 -2.1841903D-34
   0    8    -78.2730  0.0026029551 -5.2820351D-09 -1.4609217D-14 -1.2688645D-19 -1.3210362D-24 -1.6042257D-29 -2.1882465D-34
   0    9    -78.2262  0.0026027649 -5.2828243D-09 -1.4618357D-14 -1.2700542D-19 -1.3227702D-24 -1.6069857D-29 -2.1928198D-34
   0   10    -78.1741  0.0026025536 -5.2837017D-09 -1.4628523D-14 -1.2713779D-19 -1.3247005D-24 -1.6100593D-29 -2.1979132D-34
   1    0    -74.8405  0.0025662033 -5.4266582D-09 -1.6091489D-14 -1.4676994D-19 -1.6511380D-24 -2.0902545D-29 -2.4487966D-34
   1    1    -74.8354  0.0025661816 -5.4267548D-09 -1.6092663D-14 -1.4678645D-19 -1.6513889D-24 -2.0905974D-29 -2.4493654D-34
   1    2    -74.8251  0.0025661382 -5.4269479D-09 -1.6095012D-14 -1.4681948D-19 -1.6518907D-24 -2.0912831D-29 -2.4505034D-34
   1    3    -74.8097  0.0025660731 -5.4272376D-09 -1.6098536D-14 -1.4686905D-19 -1.6526437D-24 -2.0923132D-29 -2.4522174D-34
   1    4    -74.7892  0.0025659862 -5.4276240D-09 -1.6103237D-14 -1.4693518D-19 -1.6536484D-24 -2.0936867D-29 -2.4544984D-34
   1    5    -74.7635  0.0025658777 -5.4281072D-09 -1.6109116D-14 -1.4701789D-19 -1.6549051D-24 -2.0954060D-29 -2.4573611D-34
   1    6    -74.7327  0.0025657474 -5.4286873D-09 -1.6116175D-14 -1.4711723D-19 -1.6564145D-24 -2.0974714D-29 -2.4608021D-34
   1    7    -74.6968  0.0025655954 -5.4293643D-09 -1.6124417D-14 -1.4723324D-19 -1.6581775D-24 -2.0998850D-29 -2.4648281D-34
   1    8    -74.6558  0.0025654216 -5.4301385D-09 -1.6133844D-14 -1.4736597D-19 -1.6601946D-24 -2.1026484D-29 -2.4694478D-34
   1    9    -74.6096  0.0025652261 -5.4310100D-09 -1.6144460D-14 -1.4751549D-19 -1.6624672D-24 -2.1057631D-29 -2.4746613D-34
   1   10    -74.5583  0.0025650089 -5.4319791D-09 -1.6156268D-14 -1.4768187D-19 -1.6649962D-24 -2.1092316D-29 -2.4804804D-34
   2    0    -71.3222  0.0025282010 -5.5826823D-09 -1.7815283D-14 -1.6859873D-19 -1.8558825D-24 -2.7160579D-29 -5.1223017D-34
   2    1    -71.3171  0.0025281787 -5.5827892D-09 -1.7816632D-14 -1.6861729D-19 -1.8562084D-24 -2.7167751D-29 -5.1232065D-34
   2    2    -71.3070  0.0025281340 -5.5830030D-09 -1.7819330D-14 -1.6865442D-19 -1.8568606D-24 -2.7182101D-29 -5.1250102D-34
   2    3    -71.2919  0.0025280670 -5.5833238D-09 -1.7823378D-14 -1.6871014D-19 -1.8578395D-24 -2.7203635D-29 -5.1277130D-34
   2    4    -71.2716  0.0025279777 -5.5837516D-09 -1.7828778D-14 -1.6878448D-19 -1.8591460D-24 -2.7232350D-29 -5.1313037D-34
   2    5    -71.2464  0.0025278660 -5.5842866D-09 -1.7835532D-14 -1.6887748D-19 -1.8607810D-24 -2.7268293D-29 -5.1358136D-34
   2    6    -71.2160  0.0025277320 -5.5849288D-09 -1.7843640D-14 -1.6898918D-19 -1.8627459D-24 -2.7311462D-29 -5.1412219D-34
   2    7    -71.1806  0.0025275756 -5.5856785D-09 -1.7853107D-14 -1.6911966D-19 -1.8650422D-24 -2.7361867D-29 -5.1475171D-34
   2    8    -71.1402  0.0025273968 -5.5865357D-09 -1.7863936D-14 -1.6926896D-19 -1.8676717D-24 -2.7419565D-29 -5.1547306D-34
   2    9    -71.0947  0.0025271957 -5.5875007D-09 -1.7876129D-14 -1.6943719D-19 -1.8706365D-24 -2.7484568D-29 -5.1628434D-34
   2   10    -71.0442  0.0025269722 -5.5885736D-09 -1.7889692D-14 -1.6962442D-19 -1.8739391D-24 -2.7556906D-29 -5.1718478D-34
   3    0    -67.9054  0.0024896844 -5.7457887D-09 -1.9577931D-14 -1.9731753D-19 -2.3926382D-24 -2.7751446D-29 -4.9065191D-34
   3    1    -67.9005  0.0024896614 -5.7459062D-09 -1.9579510D-14 -1.9734146D-19 -2.3929711D-24 -2.7758324D-29 -4.9091039D-34
   3    2    -67.8905  0.0024896154 -5.7461411D-09 -1.9582668D-14 -1.9738933D-19 -2.3936377D-24 -2.7772066D-29 -4.9142197D-34
   3    3    -67.8756  0.0024895465 -5.7464937D-09 -1.9587406D-14 -1.9746115D-19 -2.3946376D-24 -2.7792736D-29 -4.9219628D-34
   3    4    -67.8556  0.0024894545 -5.7469639D-09 -1.9593726D-14 -1.9755696D-19 -2.3959725D-24 -2.7820315D-29 -4.9322277D-34
   3    5    -67.8307  0.0024893396 -5.7475518D-09 -1.9601631D-14 -1.9767680D-19 -2.3976424D-24 -2.7854906D-29 -4.9451360D-34
   3    6    -67.8009  0.0024892016 -5.7482576D-09 -1.9611123D-14 -1.9782072D-19 -2.3996496D-24 -2.7896508D-29 -4.9605729D-34
   3    7    -67.7660  0.0024890407 -5.7490815D-09 -1.9622205D-14 -1.9798878D-19 -2.4019951D-24 -2.7945191D-29 -4.9785761D-34
   3    8    -67.7262  0.0024888567 -5.7500237D-09 -1.9634883D-14 -1.9818104D-19 -2.4046804D-24 -2.8001072D-29 -4.9992109D-34
   3    9    -67.6814  0.0024886497 -5.7510844D-09 -1.9649160D-14 -1.9839760D-19 -2.4077081D-24 -2.8064206D-29 -5.0224273D-34
   3   10    -67.6316  0.0024884196 -5.7522638D-09 -1.9665041D-14 -1.9863854D-19 -2.4110801D-24 -2.8134690D-29 -5.0482380D-34
   4    0    -64.5900  0.0024506710 -5.9180688D-09 -2.1518236D-14 -2.2358431D-19 -3.0655459D-24 -4.2262607D-29  7.3676838D-35
   4    1    -64.5851  0.0024506473 -5.9181979D-09 -2.1520024D-14 -2.2361497D-19 -3.0660529D-24 -4.2261598D-29  7.3663702D-35
   4    2    -64.5753  0.0024506000 -5.9184562D-09 -2.1523603D-14 -2.2367630D-19 -3.0670676D-24 -4.2259500D-29  7.3651608D-35
   4    3    -64.5606  0.0024505289 -5.9188436D-09 -2.1528972D-14 -2.2376833D-19 -3.0685884D-24 -4.2256433D-29  7.3612354D-35
   4    4    -64.5410  0.0024504342 -5.9193604D-09 -2.1536135D-14 -2.2389112D-19 -3.0706166D-24 -4.2252311D-29  7.3561689D-35
   4    5    -64.5165  0.0024503158 -5.9200066D-09 -2.1545093D-14 -2.2404471D-19 -3.0731518D-24 -4.2247159D-29  7.3492990D-35
   4    6    -64.4870  0.0024501737 -5.9207825D-09 -2.1555852D-14 -2.2422919D-19 -3.0761933D-24 -4.2241007D-29  7.3391606D-35
   4    7    -64.4527  0.0024500079 -5.9216881D-09 -2.1568415D-14 -2.2444465D-19 -3.0797414D-24 -4.2233796D-29  7.3261912D-35
   4    8    -64.4135  0.0024498184 -5.9227237D-09 -2.1582787D-14 -2.2469119D-19 -3.0837956D-24 -4.2225603D-29  7.3083785D-35
   4    9    -64.3695  0.0024496052 -5.9238896D-09 -2.1598975D-14 -2.2496894D-19 -3.0883554D-24 -4.2216410D-29  7.2851239D-35
   4   10    -64.3205  0.0024493682 -5.9251861D-09 -2.1616985D-14 -2.2527803D-19 -3.0934205D-24 -4.2206229D-29  7.2553163D-35
   5    0    -61.3756  0.0024111626 -6.0988277D-09 -2.3734968D-14 -2.4922909D-19 -2.9753225D-24 -7.1183191D-29 -2.3496492D-33
   5    1    -61.3707  0.0024111382 -6.0989701D-09 -2.3736962D-14 -2.4925885D-19 -2.9761770D-24 -7.1216111D-29 -2.3494918D-33
   5    2    -61.3611  0.0024110894 -6.0992550D-09 -2.3740951D-14 -2.4931839D-19 -2.9778872D-24 -7.1281852D-29 -2.3491643D-33
   5    3    -61.3466  0.0024110162 -6.0996824D-09 -2.3746936D-14 -2.4940777D-19 -2.9804551D-24 -7.1380506D-29 -2.3486818D-33
   5    4    -61.3273  0.0024109186 -6.1002524D-09 -2.3754918D-14 -2.4952706D-19 -2.9838845D-24 -7.1512015D-29 -2.3480247D-33
   5    5    -61.3032  0.0024107966 -6.1009652D-09 -2.3764903D-14 -2.4967636D-19 -2.9881802D-24 -7.1676344D-29 -2.3471827D-33
   5    6    -61.2743  0.0024106502 -6.1018210D-09 -2.3776891D-14 -2.4985580D-19 -2.9933476D-24 -7.1873476D-29 -2.3461551D-33
   5    7    -61.2406  0.0024104793 -6.1028199D-09 -2.3790889D-14 -2.5006555D-19 -2.9993947D-24 -7.2103330D-29 -2.3449064D-33
   5    8    -61.2020  0.0024102840 -6.1039622D-09 -2.3806901D-14 -2.5030577D-19 -3.0063291D-24 -7.2365919D-29 -2.3434422D-33
   5    9    -61.1586  0.0024100642 -6.1052483D-09 -2.3824933D-14 -2.5057670D-19 -3.0141607D-24 -7.2661070D-29 -2.3417239D-33
   5   10    -61.1104  0.0024098200 -6.1066784D-09 -2.3844991D-14 -2.5087855D-19 -3.0228994D-24 -7.2988768D-29 -2.3397414D-33
   6    0    -58.2619  0.0023711524 -6.2858341D-09 -2.5981596D-14 -2.9832956D-19 -4.1125711D-24 -3.0444954D-29 -4.5591911D-34
   6    1    -58.2571  0.0023711272 -6.2859900D-09 -2.5983983D-14 -2.9837069D-19 -4.1129360D-24 -3.0451360D-29 -4.5758498D-34
   6    2    -58.2476  0.0023710770 -6.2863018D-09 -2.5988757D-14 -2.9845295D-19 -4.1136669D-24 -3.0464211D-29 -4.6089843D-34
   6    3    -58.2334  0.0023710015 -6.2867697D-09 -2.5995922D-14 -2.9857638D-19 -4.1147634D-24 -3.0483749D-29 -4.6589366D-34
   6    4    -58.2144  0.0023709009 -6.2873937D-09 -2.6005479D-14 -2.9874100D-19 -4.1162271D-24 -3.0510014D-29 -4.7253444D-34
   6    5    -58.1907  0.0023707752 -6.2881740D-09 -2.6017433D-14 -2.9894685D-19 -4.1180584D-24 -3.0543423D-29 -4.8086152D-34
   6    6    -58.1623  0.0023706242 -6.2891109D-09 -2.6031788D-14 -2.9919400D-19 -4.1202599D-24 -3.0584179D-29 -4.9083740D-34
   6    7    -58.1291  0.0023704481 -6.2902046D-09 -2.6048551D-14 -2.9948251D-19 -4.1228308D-24 -3.0632824D-29 -5.0252287D-34
   6    8    -58.0912  0.0023702468 -6.2914554D-09 -2.6067728D-14 -2.9981246D-19 -4.1257739D-24 -3.0689927D-29 -5.1593232D-34
   6    9    -58.0485  0.0023700203 -6.2928636D-09 -2.6089328D-14 -3.0018393D-19 -4.1290926D-24 -3.0755815D-29 -5.3102662D-34
   6   10    -58.0011  0.0023697686 -6.2944297D-09 -2.6113359D-14 -3.0059702D-19 -4.1327877D-24 -3.0831357D-29 -5.4786759D-34
   7    0    -55.2483  0.0023306550 -6.4830005D-09 -2.8458323D-14 -3.3201802D-19 -5.0465855D-24 -7.8675250D-29  1.1150034D-33
   7    1    -55.2437  0.0023306291 -6.4831712D-09 -2.8460979D-14 -3.3206849D-19 -5.0475292D-24 -7.8659714D-29  1.1156106D-33
   7    2    -55.2344  0.0023305772 -6.4835128D-09 -2.8466293D-14 -3.3216946D-19 -5.0494168D-24 -7.8628482D-29  1.1168617D-33
   7    3    -55.2204  0.0023304994 -6.4840253D-09 -2.8474267D-14 -3.3232099D-19 -5.0522465D-24 -7.8581413D-29  1.1187542D-33
   7    4    -55.2017  0.0023303957 -6.4847088D-09 -2.8484905D-14 -3.3252315D-19 -5.0560159D-24 -7.8518846D-29  1.1211649D-33
   7    5    -55.1784  0.0023302660 -6.4855635D-09 -2.8498211D-14 -3.3277607D-19 -5.0607256D-24 -7.8440125D-29  1.1242300D-33
   7    6    -55.1505  0.0023301103 -6.4865897D-09 -2.8514191D-14 -3.3307989D-19 -5.0663701D-24 -7.8345553D-29  1.1277854D-33
   7    7    -55.1178  0.0023299287 -6.4877877D-09 -2.8532854D-14 -3.3343476D-19 -5.0729464D-24 -7.8234834D-29  1.1318458D-33
   7    8    -55.0806  0.0023297210 -6.4891578D-09 -2.8554207D-14 -3.3384090D-19 -5.0804510D-24 -7.8107778D-29  1.1363694D-33
   7    9    -55.0386  0.0023294874 -6.4907004D-09 -2.8578260D-14 -3.3429852D-19 -5.0888783D-24 -7.7964306D-29  1.1412595D-33
   7   10    -54.9920  0.0023292277 -6.4924159D-09 -2.8605024D-14 -3.3480787D-19 -5.0982248D-24 -7.7804206D-29  1.1465187D-33
   8    0    -52.3345  0.0022896756 -6.6887520D-09 -3.1153456D-14 -3.6423184D-19 -4.7374603D-24 -1.3689695D-28 -5.2323596D-33
   8    1    -52.3299  0.0022896488 -6.6889389D-09 -3.1156370D-14 -3.6427923D-19 -4.7391033D-24 -1.3697021D-28 -5.2301025D-33
   8    2    -52.3207  0.0022895953 -6.6893128D-09 -3.1162199D-14 -3.6437404D-19 -4.7423921D-24 -1.3711655D-28 -5.2255722D-33
   8    3    -52.3070  0.0022895150 -6.6898738D-09 -3.1170946D-14 -3.6451638D-19 -4.7473331D-24 -1.3733595D-28 -5.2187462D-33
   8    4    -52.2887  0.0022894080 -6.6906220D-09 -3.1182613D-14 -3.6470641D-19 -4.7539309D-24 -1.3762796D-28 -5.2096178D-33
   8    5    -52.2658  0.0022892742 -6.6915577D-09 -3.1197206D-14 -3.6494432D-19 -4.7622005D-24 -1.3799220D-28 -5.1980644D-33
   8    6    -52.2383  0.0022891136 -6.6926811D-09 -3.1214731D-14 -3.6523035D-19 -4.7721516D-24 -1.3842826D-28 -5.1841131D-33
   8    7    -52.2063  0.0022889261 -6.6939926D-09 -3.1235193D-14 -3.6556480D-19 -4.7838012D-24 -1.3893548D-28 -5.1676656D-33
   8    8    -52.1696  0.0022887119 -6.6954924D-09 -3.1258601D-14 -3.6594804D-19 -4.7971666D-24 -1.3951320D-28 -5.1486528D-33
   8    9    -52.1284  0.0022884708 -6.6971811D-09 -3.1284965D-14 -3.6638047D-19 -4.8122694D-24 -1.4016047D-28 -5.1269528D-33
   8   10    -52.0827  0.0022882029 -6.6990591D-09 -3.1314295D-14 -3.6686254D-19 -4.8291323D-24 -1.4087652D-28 -5.1025165D-33
   9    0    -49.5196  0.0022482289 -6.9002719D-09 -3.3840375D-14 -4.2285398D-19 -5.8326648D-24 -2.9805562D-29 -5.0025424D-33
   9    1    -49.5151  0.0022482013 -6.9004750D-09 -3.3843758D-14 -4.2291231D-19 -5.8330219D-24 -2.9875652D-29 -5.0123024D-33
   9    2    -49.5061  0.0022481461 -6.9008811D-09 -3.3850525D-14 -4.2302898D-19 -5.8337435D-24 -3.0016208D-29 -5.0317131D-33
   9    3    -49.4926  0.0022480633 -6.9014905D-09 -3.3860680D-14 -4.2320400D-19 -5.8348271D-24 -3.0228184D-29 -5.0609637D-33
   9    4    -49.4746  0.0022479529 -6.9023034D-09 -3.3874226D-14 -4.2343743D-19 -5.8362854D-24 -3.0512725D-29 -5.0999738D-33
   9    5    -49.4521  0.0022478148 -6.9033198D-09 -3.3891170D-14 -4.2372929D-19 -5.8381257D-24 -3.0871387D-29 -5.1487861D-33
   9    6    -49.4252  0.0022476491 -6.9045403D-09 -3.3911517D-14 -4.2407964D-19 -5.8403649D-24 -3.1306383D-29 -5.2073932D-33
   9    7    -49.3937  0.0022474558 -6.9059651D-09 -3.3935277D-14 -4.2448856D-19 -5.8430155D-24 -3.1820128D-29 -5.2758781D-33
   9    8    -49.3577  0.0022472347 -6.9075946D-09 -3.3962459D-14 -4.2495612D-19 -5.8460997D-24 -3.2415344D-29 -5.3541802D-33
   9    9    -49.3173  0.0022469860 -6.9094294D-09 -3.3993075D-14 -4.2548243D-19 -5.8496360D-24 -3.3095491D-29 -5.4424322D-33
   9   10    -49.2723  0.0022467096 -6.9114700D-09 -3.4027137D-14 -4.2606760D-19 -5.8536539D-24 -3.3864298D-29 -5.5406099D-33
  10    0    -46.8028  0.0022063496 -7.1188512D-09 -3.6595329D-14 -4.7173404D-19 -9.7478026D-24 -2.5622494D-28  1.1092585D-33
  10    1    -46.7984  0.0022063211 -7.1190708D-09 -3.6599103D-14 -4.7183153D-19 -9.7508771D-24 -2.5620938D-28  1.1141328D-33
  10    2    -46.7896  0.0022062641 -7.1195100D-09 -3.6606654D-14 -4.7202661D-19 -9.7570257D-24 -2.5617806D-28  1.1238879D-33
  10    3    -46.7764  0.0022061787 -7.1201690D-09 -3.6617986D-14 -4.7231946D-19 -9.7662476D-24 -2.5613053D-28  1.1385207D-33
  10    4    -46.7587  0.0022060648 -7.1210480D-09 -3.6633107D-14 -4.7271036D-19 -9.7785408D-24 -2.5606614D-28  1.1580793D-33
  10    5    -46.7366  0.0022059223 -7.1221473D-09 -3.6652025D-14 -4.7319967D-19 -9.7938990D-24 -2.5598452D-28  1.1822914D-33
  10    6    -46.7102  0.0022057514 -7.1234672D-09 -3.6674753D-14 -4.7378785D-19 -9.8123268D-24 -2.5588391D-28  1.2115774D-33
  10    7    -46.6793  0.0022055519 -7.1250081D-09 -3.6701304D-14 -4.7447547D-19 -9.8338175D-24 -2.5576329D-28  1.2457707D-33
  10    8    -46.6440  0.0022053239 -7.1267705D-09 -3.6731696D-14 -4.7526316D-19 -9.8583647D-24 -2.5562164D-28  1.2847706D-33
  10    9    -46.6043  0.0022050673 -7.1287549D-09 -3.6765947D-14 -4.7615166D-19 -9.8859623D-24 -2.5545702D-28  1.3285700D-33
  10   10    -46.5602  0.0022047821 -7.1309620D-09 -3.6804078D-14 -4.7714178D-19 -9.9166056D-24 -2.5526779D-28  1.3772333D-33
  11    0    -44.1832  0.0021640733 -7.3456621D-09 -4.0210577D-14 -5.7080232D-19 -1.1199279D-23 -1.3923497D-28  1.1709598D-32
  11    1    -44.1789  0.0021640439 -7.3459034D-09 -4.0215144D-14 -5.7091432D-19 -1.1200951D-23 -1.3907073D-28  1.1715853D-32
  11    2    -44.1703  0.0021639851 -7.3463860D-09 -4.0224280D-14 -5.7113838D-19 -1.1204286D-23 -1.3874241D-28  1.1728170D-32
  11    3    -44.1573  0.0021638970 -7.3471102D-09 -4.0237991D-14 -5.7147459D-19 -1.1209274D-23 -1.3824948D-28  1.1746424D-32
  11    4    -44.1400  0.0021637794 -7.3480761D-09 -4.0256286D-14 -5.7192309D-19 -1.1215889D-23 -1.3759105D-28  1.1770321D-32
  11    5    -44.1183  0.0021636324 -7.3492841D-09 -4.0279174D-14 -5.7248409D-19 -1.1224121D-23 -1.3676616D-28  1.1799913D-32
  11    6    -44.0924  0.0021634560 -7.3507347D-09 -4.0306669D-14 -5.7315782D-19 -1.1233931D-23 -1.3577364D-28  1.1834728D-32
  11    7    -44.0621  0.0021632502 -7.3524282D-09 -4.0338788D-14 -5.7394460D-19 -1.1245289D-23 -1.3461172D-28  1.1874619D-32
  11    8    -44.0275  0.0021630149 -7.3543654D-09 -4.0375550D-14 -5.7484474D-19 -1.1258149D-23 -1.3327905D-28  1.1918999D-32
  11    9    -43.9885  0.0021627501 -7.3565468D-09 -4.0416975D-14 -5.7585862D-19 -1.1272461D-23 -1.3177457D-28  1.1967258D-32
  11   10    -43.9453  0.0021624558 -7.3589732D-09 -4.0463089D-14 -5.7698666D-19 -1.1288176D-23 -1.3009535D-28  1.2019134D-32
  12    0    -41.6597  0.0021213780 -7.5878223D-09 -4.4411577D-14 -6.1491218D-19 -6.1978738D-24 -2.6079880D-28 -3.8192375D-32
  12    1    -41.6555  0.0021213477 -7.5880888D-09 -4.4416497D-14 -6.1497417D-19 -6.2010092D-24 -2.6133303D-28 -3.8196044D-32
  12    2    -41.6470  0.0021212870 -7.5886218D-09 -4.4426337D-14 -6.1509826D-19 -6.2072943D-24 -2.6240272D-28 -3.8203683D-32
  12    3    -41.6343  0.0021211959 -7.5894216D-09 -4.4441102D-14 -6.1528462D-19 -6.2167673D-24 -2.6400757D-28 -3.8214936D-32
  12    4    -41.6173  0.0021210744 -7.5904885D-09 -4.4460795D-14 -6.1553355D-19 -6.2294921D-24 -2.6614784D-28 -3.8228963D-32
  12    5    -41.5961  0.0021209226 -7.5918227D-09 -4.4485423D-14 -6.1584542D-19 -6.2455352D-24 -2.6882481D-28 -3.8245923D-32
  12    6    -41.5707  0.0021207404 -7.5934247D-09 -4.4514992D-14 -6.1622074D-19 -6.2650081D-24 -2.7203821D-28 -3.8264434D-32
  12    7    -41.5410  0.0021205278 -7.5952950D-09 -4.4549513D-14 -6.1666010D-19 -6.2880210D-24 -2.7578886D-28 -3.8283759D-32
  12    8    -41.5070  0.0021202847 -7.5974343D-09 -4.4588995D-14 -6.1716420D-19 -6.3147001D-24 -2.8007782D-28 -3.8303328D-32
  12    9    -41.4689  0.0021200111 -7.5998433D-09 -4.4633452D-14 -6.1773390D-19 -6.3452108D-24 -2.8490529D-28 -3.8321892D-32
  12   10    -41.4265  0.0021197071 -7.6025228D-09 -4.4682896D-14 -6.1837014D-19 -6.3797203D-24 -2.9027136D-28 -3.8337994D-32
  13    0    -39.2314  0.0020782381 -7.8385847D-09 -4.7944674D-14 -7.0144704D-19 -1.3619582D-23 -1.0911345D-28  5.9863646D-33
  13    1    -39.2273  0.0020782067 -7.8388724D-09 -4.7950286D-14 -7.0158324D-19 -1.3620891D-23 -1.0902975D-28  5.9585659D-33
  13    2    -39.2190  0.0020781440 -7.8394478D-09 -4.7961514D-14 -7.0185569D-19 -1.3623503D-23 -1.0886403D-28  5.9026470D-33
  13    3    -39.2065  0.0020780499 -7.8403113D-09 -4.7978363D-14 -7.0226444D-19 -1.3627415D-23 -1.0861820D-28  5.8187071D-33
  13    4    -39.1899  0.0020779245 -7.8414630D-09 -4.8000844D-14 -7.0280964D-19 -1.3632624D-23 -1.0829525D-28  5.7065041D-33
  13    5    -39.1691  0.0020777676 -7.8429035D-09 -4.8028971D-14 -7.0349144D-19 -1.3639111D-23 -1.0790040D-28  5.5653526D-33
  13    6    -39.1441  0.0020775794 -7.8446331D-09 -4.8062758D-14 -7.0431002D-19 -1.3646862D-23 -1.0744037D-28  5.3943988D-33
  13    7    -39.1151  0.0020773597 -7.8466526D-09 -4.8102226D-14 -7.0526561D-19 -1.3655866D-23 -1.0692159D-28  5.1933410D-33
  13    8    -39.0818  0.0020771086 -7.8489626D-09 -4.8147398D-14 -7.0635849D-19 -1.3666101D-23 -1.0635297D-28  4.9609530D-33
  13    9    -39.0444  0.0020768260 -7.8515639D-09 -4.8198300D-14 -7.0758895D-19 -1.3677552D-23 -1.0574448D-28  4.6966698D-33
  13   10    -39.0029  0.0020765118 -7.8544575D-09 -4.8254962D-14 -7.0895735D-19 -1.3690207D-23 -1.0510755D-28  4.3996279D-33
  14    0    -36.8972  0.0020347003 -8.0972876D-09 -5.2009643D-14 -7.9343754D-19 -1.8201254D-23 -5.6711839D-28 -9.7085270D-33
  14    1    -36.8932  0.0020346679 -8.0975997D-09 -5.2015991D-14 -7.9361959D-19 -1.8208064D-23 -5.6725362D-28 -9.6940830D-33
  14    2    -36.8850  0.0020346031 -8.0982239D-09 -5.2028692D-14 -7.9398389D-19 -1.8221677D-23 -5.6752506D-28 -9.6665597D-33
  14    3    -36.8728  0.0020345059 -8.0991606D-09 -5.2047754D-14 -7.9453085D-19 -1.8242117D-23 -5.6793009D-28 -9.6240961D-33
  14    4    -36.8565  0.0020343763 -8.1004101D-09 -5.2073191D-14 -7.9526108D-19 -1.8269392D-23 -5.6846727D-28 -9.5670978D-33
  14    5    -36.8362  0.0020342143 -8.1019728D-09 -5.2105020D-14 -7.9617539D-19 -1.8303514D-23 -5.6913449D-28 -9.4956437D-33
  14    6    -36.8118  0.0020340198 -8.1038492D-09 -5.2143262D-14 -7.9727486D-19 -1.8344524D-23 -5.6992804D-28 -9.4082849D-33
  14    7    -36.7833  0.0020337929 -8.1060402D-09 -5.2187946D-14 -7.9856063D-19 -1.8392433D-23 -5.7084560D-28 -9.3055111D-33
  14    8    -36.7508  0.0020335334 -8.1085464D-09 -5.2239101D-14 -8.0003423D-19 -1.8447286D-23 -5.7188126D-28 -9.1857706D-33
  14    9    -36.7142  0.0020332415 -8.1113689D-09 -5.2296763D-14 -8.0169727D-19 -1.8509113D-23 -5.7302993D-28 -9.0487636D-33
  14   10    -36.6735  0.0020329170 -8.1145086D-09 -5.2360973D-14 -8.0355162D-19 -1.8577951D-23 -5.7428576D-28 -8.8935517D-33
  15    0    -34.6559  0.0019907912 -8.3666966D-09 -5.7047788D-14 -9.5876875D-19 -2.2766977D-23 -1.7552313D-28  5.0937988D-32
  15    1    -34.6520  0.0019907577 -8.3670389D-09 -5.7055459D-14 -9.5899645D-19 -2.2769078D-23 -1.7480973D-28  5.0942376D-32
  15    2    -34.6440  0.0019906908 -8.3677236D-09 -5.7070807D-14 -9.5945186D-19 -2.2773255D-23 -1.7338397D-28  5.0950816D-32
  15    3    -34.6321  0.0019905903 -8.3687511D-09 -5.7093842D-14 -9.6013515D-19 -2.2779461D-23 -1.7124350D-28  5.0962963D-32
  15    4    -34.6161  0.0019904564 -8.3701217D-09 -5.7124580D-14 -9.6104648D-19 -2.2787610D-23 -1.6838916D-28  5.0977192D-32
  15    5    -34.5962  0.0019902890 -8.3718361D-09 -5.7163045D-14 -9.6218611D-19 -2.2797609D-23 -1.6482049D-28  5.0992301D-32
  15    6    -34.5723  0.0019900881 -8.3738948D-09 -5.7209263D-14 -9.6355433D-19 -2.2809320D-23 -1.6053645D-28  5.1006102D-32
  15    7    -34.5445  0.0019898536 -8.3762987D-09 -5.7263267D-14 -9.6515146D-19 -2.2822599D-23 -1.5553661D-28  5.1016975D-32
  15    8    -34.5127  0.0019895855 -8.3790488D-09 -5.7325095D-14 -9.6697786D-19 -2.2837259D-23 -1.4982283D-28  5.1021344D-32
  15    9    -34.4768  0.0019892838 -8.3821462D-09 -5.7394791D-14 -9.6903392D-19 -2.2853089D-23 -1.4339424D-28  5.1016429D-32
  15   10    -34.4371  0.0019889484 -8.3855922D-09 -5.7472405D-14 -9.7132009D-19 -2.2869865D-23 -1.3625332D-28  5.0998549D-32
  16    0    -32.5064  0.0019464967 -8.6542118D-09 -6.2861787D-14 -1.0085262D-18 -1.3025033D-23 -8.3861357D-28 -1.0424889D-31
  16    1    -32.5025  0.0019464620 -8.6545890D-09 -6.2869856D-14 -1.0086565D-18 -1.3035105D-23 -8.4007286D-28 -1.0424164D-31
  16    2    -32.4947  0.0019463928 -8.6553435D-09 -6.2885997D-14 -1.0089174D-18 -1.3055296D-23 -8.4299208D-28 -1.0422763D-31
  16    3    -32.4830  0.0019462889 -8.6564757D-09 -6.2910215D-14 -1.0093095D-18 -1.3085727D-23 -8.4736865D-28 -1.0420376D-31
  16    4    -32.4674  0.0019461504 -8.6579859D-09 -6.2942522D-14 -1.0098338D-18 -1.3126539D-23 -8.5320327D-28 -1.0417004D-31
  16    5    -32.4480  0.0019459772 -8.6598748D-09 -6.2982928D-14 -1.0104914D-18 -1.3177949D-23 -8.6049402D-28 -1.0412426D-31
  16    6    -32.4246  0.0019457694 -8.6621430D-09 -6.3031451D-14 -1.0112839D-18 -1.3240226D-23 -8.6923719D-28 -1.0406211D-31
  16    7    -32.3974  0.0019455268 -8.6647915D-09 -6.3088109D-14 -1.0122133D-18 -1.3313662D-23 -8.7943109D-28 -1.0398248D-31
  16    8    -32.3662  0.0019452495 -8.6678213D-09 -6.3152924D-14 -1.0132818D-18 -1.3398653D-23 -8.9107270D-28 -1.0388027D-31
  16    9    -32.3312  0.0019449374 -8.6712336D-09 -6.3225924D-14 -1.0144920D-18 -1.3495584D-23 -9.0415410D-28 -1.0375210D-31
  16   10    -32.2923  0.0019445904 -8.6750295D-09 -6.3307138D-14 -1.0158471D-18 -1.3604957D-23 -9.1866680D-28 -1.0359073D-31
  17    0    -30.4473  0.0019018036 -8.9507842D-09 -6.7880983D-14 -1.1579229D-18 -2.7832292D-23 -7.0915026D-28  1.6190772D-32
  17    1    -30.4435  0.0019017678 -8.9511915D-09 -6.7890248D-14 -1.1582013D-18 -2.7840791D-23 -7.0892465D-28  1.6170623D-32
  17    2    -30.4358  0.0019016962 -8.9520063D-09 -6.7908783D-14 -1.1587582D-18 -2.7857814D-23 -7.0847220D-28  1.6132771D-32
  17    3    -30.4244  0.0019015888 -8.9532289D-09 -6.7936604D-14 -1.1595944D-18 -2.7883308D-23 -7.0779469D-28  1.6073570D-32
  17    4    -30.4092  0.0019014455 -8.9548598D-09 -6.7973728D-14 -1.1607104D-18 -2.7917250D-23 -7.0689719D-28  1.5992178D-32
  17    5    -30.3902  0.0019012664 -8.9568997D-09 -6.8020185D-14 -1.1621073D-18 -2.7959637D-23 -7.0578164D-28  1.5888400D-32
  17    6    -30.3674  0.0019010514 -8.9593495D-09 -6.8076006D-14 -1.1637864D-18 -2.8010401D-23 -7.0445166D-28  1.5758861D-32
  17    7    -30.3408  0.0019008005 -8.9622100D-09 -6.8141233D-14 -1.1657492D-18 -2.8069512D-23 -7.0291504D-28  1.5601319D-32
  17    8    -30.3104  0.0019005137 -8.9654826D-09 -6.8215913D-14 -1.1679975D-18 -2.8136904D-23 -7.0117730D-28  1.5413426D-32
  17    9    -30.2762  0.0019001909 -8.9691685D-09 -6.8300100D-14 -1.1705332D-18 -2.8212528D-23 -6.9925014D-28  1.5191348D-32
  17   10    -30.2382  0.0018998320 -8.9732693D-09 -6.8393856D-14 -1.1733587D-18 -2.8296319D-23 -6.9714096D-28  1.4932332D-32
  18    0    -28.4774  0.0018567630 -9.2568268D-09 -7.3983026D-14 -1.3614932D-18 -3.0884092D-23 -8.5331396D-28 -5.4821555D-32
  18    1    -28.4736  0.0018567260 -9.2572708D-09 -7.3993920D-14 -1.3618020D-18 -3.0894325D-23 -8.5408463D-28 -5.4764938D-32
  18    2    -28.4662  0.0018566519 -9.2581588D-09 -7.4015713D-14 -1.3624202D-18 -3.0914845D-23 -8.5561388D-28 -5.4645896D-32
  18    3    -28.4551  0.0018565408 -9.2594914D-09 -7.4048423D-14 -1.3633481D-18 -3.0945690D-23 -8.5790525D-28 -5.4467038D-32
  18    4    -28.4402  0.0018563926 -9.2612691D-09 -7.4092070D-14 -1.3645867D-18 -3.0986945D-23 -8.6094900D-28 -5.4225025D-32
  18    5    -28.4217  0.0018562074 -9.2634927D-09 -7.4146684D-14 -1.3661374D-18 -3.1038707D-23 -8.6473365D-28 -5.3917726D-32
  18    6    -28.3994  0.0018559850 -9.2661631D-09 -7.4212303D-14 -1.3680016D-18 -3.1101136D-23 -8.6924790D-28 -5.3540751D-32
  18    7    -28.3734  0.0018557255 -9.2692816D-09 -7.4288972D-14 -1.3701812D-18 -3.1174384D-23 -8.7447223D-28 -5.3088399D-32
  18    8    -28.3437  0.0018554289 -9.2728496D-09 -7.4376744D-14 -1.3726785D-18 -3.1258600D-23 -8.8038892D-28 -5.2559480D-32
  18    9    -28.3103  0.0018550950 -9.2768686D-09 -7.4475678D-14 -1.3754961D-18 -3.1354045D-23 -8.8697333D-28 -5.1944730D-32
  18   10    -28.2732  0.0018547238 -9.2813405D-09 -7.4585844D-14 -1.3786369D-18 -3.1460927D-23 -8.9419428D-28 -5.1237221D-32
  19    0    -26.5952  0.0018113923 -9.5775203D-09 -8.0918271D-14 -1.5779449D-18 -3.1689913D-23  8.7956102D-28  5.8332709D-32
  19    1    -26.5916  0.0018113540 -9.5780058D-09 -8.0930895D-14 -1.5782617D-18 -3.1679359D-23  8.8037560D-28  5.8087208D-32
  19    2    -26.5844  0.0018112773 -9.5789771D-09 -8.0956153D-14 -1.5788951D-18 -3.1658209D-23  8.8199509D-28  5.7594845D-32
  19    3    -26.5735  0.0018111624 -9.5804347D-09 -8.0994057D-14 -1.5798443D-18 -3.1626412D-23  8.8439799D-28  5.6852602D-32
  19    4    -26.5590  0.0018110091 -9.5823791D-09 -8.1044633D-14 -1.5811086D-18 -3.1583893D-23  8.8755352D-28  5.5856864D-32
  19    5    -26.5409  0.0018108174 -9.5848114D-09 -8.1107909D-14 -1.5826864D-18 -3.1530511D-23  8.9141916D-28  5.4601617D-32
  19    6    -26.5192  0.0018105873 -9.5877327D-09 -8.1183923D-14 -1.5845763D-18 -3.1466167D-23  8.9594195D-28  5.3082040D-32
  19    7    -26.4938  0.0018103188 -9.5911443D-09 -8.1272721D-14 -1.5867763D-18 -3.1390715D-23  9.0105870D-28  5.1293016D-32
  19    8    -26.4648  0.0018100118 -9.5950478D-09 -8.1374355D-14 -1.5892841D-18 -3.1303922D-23  9.0668686D-28  4.9218040D-32
  19    9    -26.4323  0.0018096663 -9.5994451D-09 -8.1488885D-14 -1.5920970D-18 -3.1205676D-23  9.1273775D-28  4.6852950D-32
  19   10    -26.3961  0.0018092823 -9.6043383D-09 -8.1616377D-14 -1.5952122D-18 -3.1095765D-23  9.1911356D-28  4.4186931D-32
  20    0    -24.7994  0.0017656960 -9.9127186D-09 -8.7297823D-14 -1.5459318D-18 -3.1313695D-23 -2.3738053D-27 -1.9668191D-31
  20    1    -24.7958  0.0017656563 -9.9132424D-09 -8.7310192D-14 -1.5462451D-18 -3.1342189D-23 -2.3765585D-27 -1.9662266D-31
  20    2    -24.7888  0.0017655770 -9.9142903D-09 -8.7334937D-14 -1.5468725D-18 -3.1399278D-23 -2.3820644D-27 -1.9650282D-31
  20    3    -24.7782  0.0017654580 -9.9158626D-09 -8.7372073D-14 -1.5478158D-18 -3.1485202D-23 -2.3903094D-27 -1.9631432D-31
  20    4    -24.7641  0.0017652994 -9.9179601D-09 -8.7421623D-14 -1.5490775D-18 -3.1600182D-23 -2.4012958D-27 -1.9606211D-31
  20    5    -24.7464  0.0017651010 -9.9205837D-09 -8.7483618D-14 -1.5506611D-18 -3.1744686D-23 -2.4150090D-27 -1.9573413D-31
  20    6    -24.7252  0.0017648629 -9.9237345D-09 -8.7558096D-14 -1.5525710D-18 -3.1919144D-23 -2.4314329D-27 -1.9532789D-31
  20    7    -24.7005  0.0017645849 -9.9274137D-09 -8.7645102D-14 -1.5548125D-18 -3.2124204D-23 -2.4505531D-27 -1.9483298D-31
  20    8    -24.6723  0.0017642672 -9.9316231D-09 -8.7744693D-14 -1.5573919D-18 -3.2360487D-23 -2.4723410D-27 -1.9424308D-31
  20    9    -24.6405  0.0017639096 -9.9363643D-09 -8.7856930D-14 -1.5603164D-18 -3.2628839D-23 -2.4967716D-27 -1.9354261D-31
  20   10    -24.6053  0.0017635120 -9.9416395D-09 -8.7981886D-14 -1.5635944D-18 -3.2930109D-23 -2.5238065D-27 -1.9272081D-31
  21    0    -23.0883  0.0017197371 -1.0246418D-08 -9.3211246D-14 -1.8490469D-18 -6.9427223D-23 -2.2831221D-27  1.3419310D-31
  21    1    -23.0848  0.0017196961 -1.0246978D-08 -9.3226041D-14 -1.8497413D-18 -6.9454638D-23 -2.2812438D-27  1.3417318D-31
  21    2    -23.0780  0.0017196141 -1.0248097D-08 -9.3255648D-14 -1.8511309D-18 -6.9509313D-23 -2.2774900D-27  1.3412106D-31
  21    3    -23.0676  0.0017194911 -1.0249776D-08 -9.3300100D-14 -1.8532175D-18 -6.9591231D-23 -2.2718504D-27  1.3404903D-31
  21    4    -23.0539  0.0017193271 -1.0252016D-08 -9.3359448D-14 -1.8560033D-18 -6.9700080D-23 -2.2643488D-27  1.3393209D-31
  21    5    -23.0367  0.0017191220 -1.0254817D-08 -9.3433758D-14 -1.8594917D-18 -6.9835649D-23 -2.2549817D-27  1.3377344D-31
  21    6    -23.0161  0.0017188759 -1.0258183D-08 -9.3523114D-14 -1.8636866D-18 -6.9997628D-23 -2.2437538D-27  1.3356514D-31
  21    7    -22.9920  0.0017185886 -1.0262113D-08 -9.3627618D-14 -1.8685931D-18 -7.0185546D-23 -2.2306746D-27  1.3328746D-31
  21    8    -22.9645  0.0017182601 -1.0266610D-08 -9.3747388D-14 -1.8742166D-18 -7.0398969D-23 -2.2157660D-27  1.3292884D-31
  21    9    -22.9336  0.0017178904 -1.0271676D-08 -9.3882560D-14 -1.8805632D-18 -7.0637375D-23 -2.1990490D-27  1.3247281D-31
  21   10    -22.8992  0.0017174795 -1.0277313D-08 -9.4033288D-14 -1.8876401D-18 -7.0900154D-23 -2.1805424D-27  1.3190138D-31
  22    0    -21.4601  0.0016736027 -1.0589323D-08 -1.0221601D-13 -2.2880506D-18 -7.4961373D-23 -3.1345585D-27 -1.2534385D-31
  22    1    -21.4568  0.0016735604 -1.0589937D-08 -1.0223432D-13 -2.2888004D-18 -7.4999015D-23 -3.1363096D-27 -1.2511271D-31
  22    2    -21.4501  0.0016734757 -1.0591164D-08 -1.0227095D-13 -2.2903011D-18 -7.5074326D-23 -3.1398059D-27 -1.2465792D-31
  22    3    -21.4400  0.0016733486 -1.0593005D-08 -1.0232595D-13 -2.2925551D-18 -7.5187445D-23 -3.1450274D-27 -1.2397152D-31
  22    4    -21.4266  0.0016731790 -1.0595462D-08 -1.0239936D-13 -2.2955656D-18 -7.5338609D-23 -3.1519416D-27 -1.2304070D-31
  22    5    -21.4099  0.0016729671 -1.0598535D-08 -1.0249126D-13 -2.2993373D-18 -7.5527941D-23 -3.1605171D-27 -1.2187885D-31
  22    6    -21.3898  0.0016727127 -1.0602227D-08 -1.0260173D-13 -2.3038758D-18 -7.5755879D-23 -3.1706940D-27 -1.2045562D-31
  22    7    -21.3664  0.0016724158 -1.0606539D-08 -1.0273090D-13 -2.3091881D-18 -7.6022716D-23 -3.1824145D-27 -1.1877112D-31
  22    8    -21.3397  0.0016720763 -1.0611473D-08 -1.0287888D-13 -2.3152822D-18 -7.6328868D-23 -3.1956096D-27 -1.1681679D-31
  22    9    -21.3096  0.0016716942 -1.0617033D-08 -1.0304583D-13 -2.3221673D-18 -7.6674765D-23 -3.2101853D-27 -1.1457710D-31
  22   10    -21.2761  0.0016712694 -1.0623222D-08 -1.0323191D-13 -2.3298541D-18 -7.7060966D-23 -3.2260539D-27 -1.1203945D-31
  23    0    -19.9130  0.0016272817 -1.0957667D-08 -1.1368688D-13 -2.7810298D-18 -8.2027206D-23 -1.8806164D-27 -1.6207740D-31
  23    1    -19.9097  0.0016272378 -1.0958349D-08 -1.1370913D-13 -2.7818502D-18 -8.2049770D-23 -1.8828901D-27 -1.6261589D-31
  23    2    -19.9032  0.0016271502 -1.0959714D-08 -1.1375366D-13 -2.7834917D-18 -8.2095011D-23 -1.8874567D-27 -1.6368848D-31
  23    3    -19.8935  0.0016270186 -1.0961762D-08 -1.1382049D-13 -2.7859555D-18 -8.2163082D-23 -1.8943693D-27 -1.6530133D-31
  23    4    -19.8804  0.0016268432 -1.0964495D-08 -1.1390969D-13 -2.7892439D-18 -8.2254255D-23 -1.9036816D-27 -1.6744126D-31
  23    5    -19.8642  0.0016266239 -1.0967914D-08 -1.1402135D-13 -2.7933595D-18 -8.2368839D-23 -1.9154946D-27 -1.7011579D-31
  23    6    -19.8447  0.0016263606 -1.0972021D-08 -1.1415555D-13 -2.7983057D-18 -8.2507256D-23 -1.9299200D-27 -1.7332571D-31
  23    7    -19.8219  0.0016260533 -1.0976819D-08 -1.1431241D-13 -2.8040870D-18 -8.2670100D-23 -1.9470890D-27 -1.7705802D-31
  23    8    -19.7959  0.0016257020 -1.0982310D-08 -1.1449209D-13 -2.8107081D-18 -8.2857983D-23 -1.9671592D-27 -1.8131159D-31
  23    9    -19.7666  0.0016253065 -1.0988498D-08 -1.1469473D-13 -2.8181750D-18 -8.3071667D-23 -1.9902992D-27 -1.8607634D-31
  23   10    -19.7341  0.0016248668 -1.0995387D-08 -1.1492051D-13 -2.8264942D-18 -8.3312113D-23 -2.0167196D-27 -1.9133999D-31
  24    0    -18.4451  0.0015807119 -1.1359659D-08 -1.2659911D-13 -3.2156451D-18 -1.0194998D-22 -2.4902586D-27  6.3565962D-31
  24    1    -18.4420  0.0015806665 -1.1360419D-08 -1.2662484D-13 -3.2166648D-18 -1.0197982D-22 -2.4813546D-27  6.3696132D-31
  24    2    -18.4357  0.0015805756 -1.1361938D-08 -1.2667633D-13 -3.2187049D-18 -1.0203917D-22 -2.4634788D-27  6.3956839D-31
  24    3    -18.4262  0.0015804392 -1.1364219D-08 -1.2675361D-13 -3.2217675D-18 -1.0212733D-22 -2.4365354D-27  6.4344693D-31
  24    4    -18.4135  0.0015802574 -1.1367263D-08 -1.2685677D-13 -3.2258549D-18 -1.0224342D-22 -2.4003590D-27  6.4858753D-31
  24    5    -18.3977  0.0015800300 -1.1371070D-08 -1.2698591D-13 -3.2309707D-18 -1.0238608D-22 -2.3547316D-27  6.5496593D-31
  24    6    -18.3788  0.0015797570 -1.1375644D-08 -1.2714114D-13 -3.2371188D-18 -1.0255365D-22 -2.2993990D-27  6.6253124D-31
  24    7    -18.3567  0.0015794384 -1.1380988D-08 -1.2732262D-13 -3.2443044D-18 -1.0274406D-22 -2.2340348D-27  6.7124747D-31
  24    8    -18.3314  0.0015790741 -1.1387105D-08 -1.2753052D-13 -3.2525325D-18 -1.0295489D-22 -2.1583123D-27  6.8103740D-31
  24    9    -18.3030  0.0015786641 -1.1393998D-08 -1.2776504D-13 -3.2618087D-18 -1.0318333D-22 -2.0718201D-27  6.9185234D-31
  24   10    -18.2714  0.0015782082 -1.1401671D-08 -1.2802640D-13 -3.2721395D-18 -1.0342614D-22 -1.9741250D-27  7.0361084D-31
  25    0    -17.0550  0.0015338375 -1.1793959D-08 -1.3997457D-13 -3.2742586D-18 -1.8227939D-23  3.3583970D-28 -1.3005889D-30
  25    1    -17.0519  0.0015337903 -1.1794799D-08 -1.4000076D-13 -3.2744409D-18 -1.8224002D-23  3.1761881D-28 -1.3019037D-30
  25    2    -17.0458  0.0015336960 -1.1796479D-08 -1.4005315D-13 -3.2748053D-18 -1.8216813D-23  2.8114280D-28 -1.3045019D-30
  25    3    -17.0366  0.0015335544 -1.1799001D-08 -1.4013176D-13 -3.2753516D-18 -1.8207718D-23  2.2626802D-28 -1.3083709D-30
  25    4    -17.0243  0.0015333656 -1.1802365D-08 -1.4023658D-13 -3.2760797D-18 -1.8198615D-23  1.5285234D-28 -1.3134618D-30
  25    5    -17.0090  0.0015331295 -1.1806574D-08 -1.4036764D-13 -3.2769894D-18 -1.8192204D-23  6.0684423D-29 -1.3197076D-30
  25    6    -16.9906  0.0015328461 -1.1811630D-08 -1.4052496D-13 -3.2780810D-18 -1.8191830D-23 -5.0475670D-29 -1.3270222D-30
  25    7    -16.9691  0.0015325153 -1.1817536D-08 -1.4070857D-13 -3.2793548D-18 -1.8201564D-23 -1.8092481D-28 -1.3353139D-30
  25    8    -16.9446  0.0015321370 -1.1824295D-08 -1.4091850D-13 -3.2808118D-18 -1.8226098D-23 -3.3100265D-28 -1.3444778D-30
  25    9    -16.9170  0.0015317112 -1.1831911D-08 -1.4115477D-13 -3.2824541D-18 -1.8271035D-23 -5.0102925D-28 -1.3543517D-30
  25   10    -16.8864  0.0015312377 -1.1840388D-08 -1.4141744D-13 -3.2842848D-18 -1.8342527D-23 -6.9137886D-28 -1.3648150D-30
  26    0    -15.7409  0.0014866698 -1.2231534D-08 -1.4754965D-13 -3.1729910D-18 -9.0567128D-23 -5.1993976D-27 -1.0370860D-31
  26    1    -15.7379  0.0014866209 -1.2232420D-08 -1.4757504D-13 -3.1738969D-18 -9.0629594D-23 -5.2008580D-27 -1.0555782D-31
  26    2    -15.7320  0.0014865230 -1.2234191D-08 -1.4762584D-13 -3.1757108D-18 -9.0754405D-23 -5.2038634D-27 -1.0929754D-31
  26    3    -15.7231  0.0014863762 -1.2236849D-08 -1.4770209D-13 -3.1784363D-18 -9.0941878D-23 -5.2085697D-27 -1.1495021D-31
  26    4    -15.7112  0.0014861804 -1.2240395D-08 -1.4780385D-13 -3.1820789D-18 -9.1192014D-23 -5.2152251D-27 -1.2260911D-31
  26    5    -15.6963  0.0014859356 -1.2244831D-08 -1.4793123D-13 -3.1866464D-18 -9.1505177D-23 -5.2241511D-27 -1.3232870D-31
  26    6    -15.6785  0.0014856416 -1.2250159D-08 -1.4808432D-13 -3.1921480D-18 -9.1881735D-23 -5.2357700D-27 -1.4421823D-31
  26    7    -15.6577  0.0014852985 -1.2256382D-08 -1.4826326D-13 -3.1985951D-18 -9.2322182D-23 -5.2505900D-27 -1.5839953D-31
  26    8    -15.6339  0.0014849062 -1.2263504D-08 -1.4846821D-13 -3.2060012D-18 -9.2827127D-23 -5.2692584D-27 -1.7502914D-31
  26    9    -15.6072  0.0014844646 -1.2271527D-08 -1.4869934D-13 -3.2143814D-18 -9.3397432D-23 -5.2925154D-27 -1.9426194D-31
  26   10    -15.5775  0.0014839735 -1.2280457D-08 -1.4895687D-13 -3.2237531D-18 -9.4034267D-23 -5.3212415D-27 -2.1626962D-31
  27    0    -14.5012  0.0014393944 -1.2645807D-08 -1.5497122D-13 -3.8047511D-18 -2.1734561D-22 -2.1669370D-26 -4.0625836D-31
  27    1    -14.4983  0.0014393438 -1.2646737D-08 -1.5500167D-13 -3.8069259D-18 -2.1760567D-22 -2.1674996D-26 -3.9959283D-31
  27    2    -14.4925  0.0014392426 -1.2648597D-08 -1.5506261D-13 -3.8112832D-18 -2.1812596D-22 -2.1686017D-26 -3.8625582D-31
  27    3    -14.4839  0.0014390908 -1.2651389D-08 -1.5515416D-13 -3.8178387D-18 -2.1890695D-22 -2.1701808D-26 -3.6609769D-31
  27    4    -14.4724  0.0014388883 -1.2655114D-08 -1.5527647D-13 -3.8266158D-18 -2.1994910D-22 -2.1721568D-26 -3.3900807D-31
  27    5    -14.4580  0.0014386352 -1.2659775D-08 -1.5542976D-13 -3.8376459D-18 -2.2125302D-22 -2.1744114D-26 -3.0478938D-31
  27    6    -14.4407  0.0014383313 -1.2665374D-08 -1.5561428D-13 -3.8509682D-18 -2.2281954D-22 -2.1767945D-26 -2.6316575D-31
  27    7    -14.4206  0.0014379766 -1.2671914D-08 -1.5583038D-13 -3.8666297D-18 -2.2464908D-22 -2.1791323D-26 -2.1390036D-31
  27    8    -14.3976  0.0014375710 -1.2679400D-08 -1.5607842D-13 -3.8846854D-18 -2.2674214D-22 -2.1812081D-26 -1.5665196D-31
  27    9    -14.3717  0.0014371143 -1.2687836D-08 -1.5635885D-13 -3.9051983D-18 -2.2909879D-22 -2.1827706D-26 -9.1074386D-32
  27   10    -14.3430  0.0014366066 -1.2697227D-08 -1.5667219D-13 -3.9282394D-18 -2.3171866D-22 -2.1835275D-26 -1.6742998D-32
  28    0    -13.3335  0.0013921824 -1.3060574D-08 -1.7115642D-13 -5.5122310D-18 -1.4435518D-22  3.5227545D-26  3.0818626D-30
  28    1    -13.3307  0.0013921302 -1.3061601D-08 -1.7120052D-13 -5.5136726D-18 -1.4393224D-22  3.5270615D-26  3.0695959D-30
  28    2    -13.3252  0.0013920257 -1.3063656D-08 -1.7128877D-13 -5.5165427D-18 -1.4308471D-22  3.5356202D-26  3.0449060D-30
  28    3    -13.3168  0.0013918689 -1.3066740D-08 -1.7142121D-13 -5.5208162D-18 -1.4180969D-22  3.5483321D-26  3.0076145D-30
  28    4    -13.3057  0.0013916598 -1.3070857D-08 -1.7159797D-13 -5.5264544D-18 -1.4010241D-22  3.5650333D-26  2.9572883D-30
  28    5    -13.2918  0.0013913983 -1.3076008D-08 -1.7181917D-13 -5.5334060D-18 -1.3795721D-22  3.5855123D-26  2.8935244D-30
  28    6    -13.2751  0.0013910844 -1.3082198D-08 -1.7208497D-13 -5.5416059D-18 -1.3536700D-22  3.6094922D-26  2.8157233D-30
  28    7    -13.2556  0.0013907180 -1.3089432D-08 -1.7239556D-13 -5.5509752D-18 -1.3232359D-22  3.6366340D-26  2.7231666D-30
  28    8    -13.2334  0.0013902990 -1.3097716D-08 -1.7275116D-13 -5.5614214D-18 -1.2881797D-22  3.6665317D-26  2.6150526D-30
  28    9    -13.2083  0.0013898274 -1.3107055D-08 -1.7315200D-13 -5.5728363D-18 -1.2484052D-22  3.6986979D-26  2.4904281D-30
  28   10    -13.1805  0.0013893029 -1.3117458D-08 -1.7359832D-13 -5.5850973D-18 -1.2038162D-22  3.7325747D-26  2.3483529D-30
  29    0    -12.2356  0.0013450107 -1.3510453D-08 -1.8340442D-13 -3.8339864D-18 -3.4132656D-23 -5.5367321D-26 -8.9906095D-30
  29    1    -12.2329  0.0013449566 -1.3511553D-08 -1.8343510D-13 -3.8343310D-18 -3.4797732D-23 -5.5493140D-26 -8.9808018D-30
  29    2    -12.2275  0.0013448485 -1.3513755D-08 -1.8349645D-13 -3.8350402D-18 -3.6132706D-23 -5.5744315D-26 -8.9609148D-30
  29    3    -12.2195  0.0013446863 -1.3517059D-08 -1.8358850D-13 -3.8361544D-18 -3.8146292D-23 -5.6120039D-26 -8.9306534D-30
  29    4    -12.2087  0.0013444700 -1.3521466D-08 -1.8371129D-13 -3.8377342D-18 -4.0851947D-23 -5.6619014D-26 -8.8894048D-30
  29    5    -12.1953  0.0013441996 -1.3526980D-08 -1.8386484D-13 -3.8398621D-18 -4.4267713D-23 -5.7239427D-26 -8.8363746D-30
  29    6    -12.1791  0.0013438748 -1.3533603D-08 -1.8404922D-13 -3.8426426D-18 -4.8415655D-23 -5.7978901D-26 -8.7705553D-30
  29    7    -12.1603  0.0013434958 -1.3541337D-08 -1.8426450D-13 -3.8462031D-18 -5.3321870D-23 -5.8834557D-26 -8.6908521D-30
  29    8    -12.1388  0.0013430623 -1.3550188D-08 -1.8451080D-13 -3.8506962D-18 -5.9016684D-23 -5.9802647D-26 -8.5958060D-30
  29    9    -12.1147  0.0013425743 -1.3560159D-08 -1.8478825D-13 -3.8563004D-18 -6.5533476D-23 -6.0878721D-26 -8.4839268D-30
  29   10    -12.0878  0.0013420317 -1.3571255D-08 -1.8509703D-13 -3.8632205D-18 -7.2909684D-23 -6.2057436D-26 -8.3533943D-30
  30    0    -11.2051  0.0012979812 -1.3920969D-08 -1.9208948D-13 -6.6803965D-18 -5.7178862D-22  1.3639275D-26  1.3311894D-29
  30    1    -11.2025  0.0012979256 -1.3922121D-08 -1.9214294D-13 -6.6861127D-18 -5.7162376D-22  1.3825655D-26  1.3315692D-29
  30    2    -11.1973  0.0012978142 -1.3924428D-08 -1.9225001D-13 -6.6975419D-18 -5.7128760D-22  1.4198614D-26  1.3323050D-29
  30    3    -11.1895  0.0012976471 -1.3927890D-08 -1.9241096D-13 -6.7146728D-18 -5.7076627D-22  1.4758392D-26  1.3333378D-29
  30    4    -11.1792  0.0012974242 -1.3932510D-08 -1.9262619D-13 -6.7374890D-18 -5.7004007D-22  1.5505419D-26  1.3345996D-29
  30    5    -11.1662  0.0012971455 -1.3938293D-08 -1.9289626D-13 -6.7659672D-18 -5.6908158D-22  1.6440116D-26  1.3359726D-29
  30    6    -11.1506  0.0012968109 -1.3945243D-08 -1.9322185D-13 -6.8000760D-18 -5.6785748D-22  1.7562952D-26  1.3373389D-29
  30    7    -11.1325  0.0012964203 -1.3953366D-08 -1.9360376D-13 -6.8397732D-18 -5.6632721D-22  1.8874142D-26  1.3385267D-29
  30    8    -11.1117  0.0012959736 -1.3962670D-08 -1.9404296D-13 -6.8850055D-18 -5.6444345D-22  2.0373842D-26  1.3393479D-29
  30    9    -11.0884  0.0012954708 -1.3973162D-08 -1.9454051D-13 -6.9357041D-18 -5.6215177D-22  2.2061639D-26  1.3395653D-29
  30   10    -11.0625  0.0012949116 -1.3984851D-08 -1.9509760D-13 -6.9917818D-18 -5.5939180D-22  2.3936674D-26  1.3389331D-29
  31    0    -10.2395  0.0012512254 -1.4368665D-08 -2.1699652D-13 -6.6064535D-18  1.4113340D-22 -8.2126248D-28 -1.9420092D-29
  31    1    -10.2370  0.0012511679 -1.4369967D-08 -2.1704936D-13 -6.6050414D-18  1.4112202D-22 -1.0933396D-27 -1.9447143D-29
  31    2    -10.2320  0.0012510530 -1.4372572D-08 -2.1715502D-13 -6.6022194D-18  1.4108913D-22 -1.6385717D-27 -1.9500809D-29
  31    3    -10.2245  0.0012508805 -1.4376482D-08 -2.1731342D-13 -6.5979877D-18  1.4101548D-22 -2.4593157D-27 -1.9580452D-29
  31    4    -10.2145  0.0012506504 -1.4381700D-08 -2.1752447D-13 -6.5923497D-18  1.4087108D-22 -3.5587666D-27 -1.9684786D-29
  31    5    -10.2020  0.0012503627 -1.4388230D-08 -2.1778802D-13 -6.5853123D-18  1.4061612D-22 -4.9411837D-27 -1.9812254D-29
  31    6    -10.1870  0.0012500173 -1.4396076D-08 -2.1810392D-13 -6.5768874D-18  1.4020020D-22 -6.6116328D-27 -1.9960748D-29
  31    7    -10.1695  0.0012496141 -1.4405244D-08 -2.1847195D-13 -6.5670950D-18  1.3956250D-22 -8.5760555D-27 -2.0127901D-29
  31    8    -10.1495  0.0012491529 -1.4415741D-08 -2.1889189D-13 -6.5559661D-18  1.3863069D-22 -1.0840732D-26 -2.0310623D-29
  31    9    -10.1270  0.0012486338 -1.4427574D-08 -2.1936347D-13 -6.5435469D-18  1.3732108D-22 -1.3412197D-26 -2.0505169D-29
  31   10    -10.1020  0.0012480564 -1.4440751D-08 -2.1988640D-13 -6.5298993D-18  1.3553907D-22 -1.6297330D-26 -2.0707591D-29
  32    0     -9.3363  0.0012046618 -1.4821531D-08 -2.2619747D-13 -7.4052421D-18 -7.5506499D-22 -3.5835030D-26  2.2708175D-29
  32    1     -9.3339  0.0012046025 -1.4822888D-08 -2.2625674D-13 -7.4127943D-18 -7.5549281D-22 -3.5516975D-26  2.2735661D-29
  32    2     -9.3291  0.0012044839 -1.4825604D-08 -2.2637547D-13 -7.4279127D-18 -7.5633767D-22 -3.4879592D-26  2.2790219D-29
  32    3     -9.3219  0.0012043060 -1.4829681D-08 -2.2655401D-13 -7.4506211D-18 -7.5757591D-22 -3.3920796D-26  2.2870254D-29
  32    4     -9.3122  0.0012040687 -1.4835121D-08 -2.2679291D-13 -7.4809566D-18 -7.5917341D-22 -3.2637105D-26  2.2974072D-29
  32    5     -9.3002  0.0012037719 -1.4841929D-08 -2.2709291D-13 -7.5189636D-18 -7.6108326D-22 -3.1024529D-26  2.3098773D-29
  32    6     -9.2857  0.0012034156 -1.4850111D-08 -2.2745492D-13 -7.5646943D-18 -7.6324724D-22 -2.9078135D-26  2.3241087D-29
  32    7     -9.2689  0.0012029997 -1.4859673D-08 -2.2788004D-13 -7.6182053D-18 -7.6559394D-22 -2.6792764D-26  2.3396703D-29
  32    8     -9.2497  0.0012025240 -1.4870623D-08 -2.2836957D-13 -7.6795528D-18 -7.6803994D-22 -2.4163039D-26  2.3560650D-29
  32    9     -9.2280  0.0012019884 -1.4882970D-08 -2.2892498D-13 -7.7487879D-18 -7.7048877D-22 -2.1183744D-26  2.3727133D-29
  32   10     -9.2040  0.0012013928 -1.4896724D-08 -2.2954797D-13 -7.8259570D-18 -7.7283091D-22 -1.7850314D-26  2.3889396D-29
  33    0     -8.4931  0.0011584280 -1.5279818D-08 -2.5094273D-13 -8.6562749D-18 -1.0583781D-22 -2.8770842D-26 -2.1763514D-29
  33    1     -8.4908  0.0011583668 -1.5281324D-08 -2.5101199D-13 -8.6573342D-18 -1.0618477D-22 -2.9075614D-26 -2.1764368D-29
  33    2     -8.4861  0.0011582446 -1.5284337D-08 -2.5115052D-13 -8.6594649D-18 -1.0689003D-22 -2.9684966D-26 -2.1765097D-29
  33    3     -8.4792  0.0011580611 -1.5288860D-08 -2.5135839D-13 -8.6626878D-18 -1.0797528D-22 -3.0599103D-26 -2.1764527D-29
  33    4     -8.4699  0.0011578165 -1.5294896D-08 -2.5163566D-13 -8.6670367D-18 -1.0947307D-22 -3.1817843D-26 -2.1760327D-29
  33    5     -8.4584  0.0011575105 -1.5302450D-08 -2.5198245D-13 -8.6725593D-18 -1.1142780D-22 -3.3340702D-26 -2.1749498D-29
  33    6     -8.4445  0.0011571431 -1.5311529D-08 -2.5239890D-13 -8.6793186D-18 -1.1389415D-22 -3.5166802D-26 -2.1728219D-29
  33    7     -8.4283  0.0011567142 -1.5322140D-08 -2.5288517D-13 -8.6873969D-18 -1.1693774D-22 -3.7294538D-26 -2.1692189D-29
  33    8     -8.4098  0.0011562237 -1.5334292D-08 -2.5344147D-13 -8.6968992D-18 -1.2063438D-22 -3.9720978D-26 -2.1636019D-29
  33    9     -8.3890  0.0011556715 -1.5347995D-08 -2.5406803D-13 -8.7079519D-18 -1.2507116D-22 -4.2442227D-26 -2.1553722D-29
  33   10     -8.3659  0.0011550572 -1.5363260D-08 -2.5476518D-13 -8.7207194D-18 -1.3034520D-22 -4.5451969D-26 -2.1438390D-29
  34    0     -7.7074  0.0011125078 -1.5753669D-08 -2.6908395D-13 -9.9858953D-18 -6.0963668D-22 -9.5048791D-27  7.3821234D-30
  34    1     -7.7051  0.0011124448 -1.5755284D-08 -2.6916386D-13 -9.9919914D-18 -6.0975032D-22 -9.4017943D-27  7.3540543D-30
  34    2     -7.7007  0.0011123188 -1.5758515D-08 -2.6932382D-13 -1.0004189D-17 -6.0997348D-22 -9.1966903D-27  7.2973243D-30
  34    3     -7.6940  0.0011121296 -1.5763365D-08 -2.6956415D-13 -1.0022493D-17 -6.1029886D-22 -8.8920444D-27  7.2112228D-30
  34    4     -7.6851  0.0011118774 -1.5769838D-08 -2.6988526D-13 -1.0046914D-17 -6.1071578D-22 -8.4914486D-27  7.0945789D-30
  34    5     -7.6740  0.0011115619 -1.5777941D-08 -2.7028774D-13 -1.0077462D-17 -6.1121098D-22 -7.9998901D-27  6.9461044D-30
  34    6     -7.6607  0.0011111831 -1.5787680D-08 -2.7077234D-13 -1.0114152D-17 -6.1176633D-22 -7.4240731D-27  6.7634640D-30
  34    7     -7.6451  0.0011107409 -1.5799064D-08 -2.7133994D-13 -1.0156997D-17 -6.1236222D-22 -6.7719699D-27  6.5444162D-30
  34    8     -7.6273  0.0011102351 -1.5812104D-08 -2.7199155D-13 -1.0206012D-17 -6.1297758D-22 -6.0533850D-27  6.2868078D-30
  34    9     -7.6074  0.0011096656 -1.5826811D-08 -2.7272837D-13 -1.0261206D-17 -6.1358886D-22 -5.2801070D-27  5.9877497D-30
  34   10     -7.5852  0.0011090322 -1.5843200D-08 -2.7355172D-13 -1.0322595D-17 -6.1417331D-22 -4.4656272D-27  5.6449047D-30
  35    0     -6.9767  0.0010669613 -1.6238406D-08 -2.9326274D-13 -1.1487646D-17 -5.9614739D-22 -3.3031936D-26  3.6016101D-30
  35    1     -6.9746  0.0010668964 -1.6240166D-08 -2.9335466D-13 -1.1493609D-17 -5.9654354D-22 -3.2981410D-26  3.6141305D-30
  35    2     -6.9703  0.0010667664 -1.6243687D-08 -2.9353866D-13 -1.1505548D-17 -5.9733392D-22 -3.2879852D-26  3.6385860D-30
  35    3     -6.9639  0.0010665715 -1.6248973D-08 -2.9381500D-13 -1.1523486D-17 -5.9851476D-22 -3.2726294D-26  3.6739704D-30
  35    4     -6.9554  0.0010663114 -1.6256029D-08 -2.9418414D-13 -1.1547458D-17 -6.0008079D-22 -3.2519348D-26  3.7189638D-30
  35    5     -6.9447  0.0010659862 -1.6264862D-08 -2.9464664D-13 -1.1577511D-17 -6.0202394D-22 -3.2257199D-26  3.7713707D-30
  35    6     -6.9319  0.0010655957 -1.6275479D-08 -2.9520323D-13 -1.1613702D-17 -6.0433493D-22 -3.1937870D-26  3.8291343D-30
  35    7     -6.9170  0.0010651398 -1.6287891D-08 -2.9585478D-13 -1.1656100D-17 -6.0700220D-22 -3.1559622D-26  3.8887466D-30
  35    8     -6.9000  0.0010646184 -1.6302110D-08 -2.9660233D-13 -1.1704778D-17 -6.1001063D-22 -3.1120840D-26  3.9463962D-30
  35    9     -6.8808  0.0010640312 -1.6318149D-08 -2.9744705D-13 -1.1759830D-17 -6.1334444D-22 -3.0620143D-26  3.9976850D-30
  35   10     -6.8595  0.0010633782 -1.6336024D-08 -2.9839030D-13 -1.1821347D-17 -6.1698499D-22 -3.0057506D-26  4.0371034D-30
  36    0     -6.2987  0.0010218110 -1.6739281D-08 -3.1818651D-13 -1.2574547D-17 -6.9335963D-22 -1.2133873D-25 -1.3424062D-29
  36    1     -6.2966  0.0010217440 -1.6741191D-08 -3.1828713D-13 -1.2581488D-17 -6.9481692D-22 -1.2152606D-25 -1.3333645D-29
  36    2     -6.2925  0.0010216101 -1.6745011D-08 -3.1848855D-13 -1.2595413D-17 -6.9773816D-22 -1.2189682D-25 -1.3151706D-29
  36    3     -6.2864  0.0010214091 -1.6750747D-08 -3.1879109D-13 -1.2616411D-17 -7.0213586D-22 -1.2244357D-25 -1.2876390D-29
  36    4     -6.2782  0.0010211410 -1.6758403D-08 -3.1919527D-13 -1.2644615D-17 -7.0803038D-22 -1.2315409D-25 -1.2503522D-29
  36    5     -6.2680  0.0010208058 -1.6767986D-08 -3.1970176D-13 -1.2680202D-17 -7.1544570D-22 -1.2401279D-25 -1.2029637D-29
  36    6     -6.2558  0.0010204032 -1.6779506D-08 -3.2031145D-13 -1.2723398D-17 -7.2441028D-22 -1.2499903D-25 -1.1449605D-29
  36    7     -6.2415  0.0010199332 -1.6792975D-08 -3.2102539D-13 -1.2774477D-17 -7.3495670D-22 -1.2608719D-25 -1.0757120D-29
  36    8     -6.2252  0.0010193956 -1.6808403D-08 -3.2184484D-13 -1.2833756D-17 -7.4711723D-22 -1.2724674D-25 -9.9460075D-30
  36    9     -6.2068  0.0010187902 -1.6825808D-08 -3.2277131D-13 -1.2901617D-17 -7.6092495D-22 -1.2844129D-25 -9.0096543D-30
  36   10     -6.1865  0.0010181167 -1.6845205D-08 -3.2380650D-13 -1.2978483D-17 -7.7641137D-22 -1.2962797D-25 -7.9402786D-30
  37    0     -5.6709  0.0009770978 -1.7249074D-08 -3.4731929D-13 -1.5582427D-17 -5.9560778D-22  3.7699047D-26 -3.7255666D-29
  37    1     -5.6689  0.0009770288 -1.7251159D-08 -3.4744398D-13 -1.5588380D-17 -5.9515889D-22  3.7175719D-26 -3.7461530D-29
  37    2     -5.6650  0.0009768908 -1.7255329D-08 -3.4769349D-13 -1.5600275D-17 -5.9427917D-22  3.6121254D-26 -3.7871587D-29
  37    3     -5.6592  0.0009766837 -1.7261591D-08 -3.4806811D-13 -1.5618085D-17 -5.9300766D-22  3.4517987D-26 -3.8483151D-29
  37    4     -5.6514  0.0009764075 -1.7269951D-08 -3.4856826D-13 -1.5641773D-17 -5.9140319D-22  3.2340157D-26 -3.9291523D-29
  37    5     -5.6416  0.0009760620 -1.7280417D-08 -3.4919453D-13 -1.5671296D-17 -5.8954598D-22  2.9554618D-26 -4.0290499D-29
  37    6     -5.6299  0.0009756471 -1.7293002D-08 -3.4994760D-13 -1.5706609D-17 -5.8754154D-22  2.6120748D-26 -4.1470763D-29
  37    7     -5.6162  0.0009751627 -1.7307718D-08 -3.5082832D-13 -1.5747665D-17 -5.8552049D-22  2.1989863D-26 -4.2821666D-29
  37    8     -5.6006  0.0009746086 -1.7324582D-08 -3.5183766D-13 -1.5794424D-17 -5.8364132D-22  1.7109010D-26 -4.4328559D-29
  37    9     -5.5831  0.0009739845 -1.7343612D-08 -3.5297675D-13 -1.5846878D-17 -5.8209884D-22  1.1419349D-26 -4.5973132D-29
  37   10     -5.5636  0.0009732904 -1.7364829D-08 -3.5424683D-13 -1.5905032D-17 -5.8111967D-22  4.8589773D-27 -4.7733335D-29
  38    0     -5.0911  0.0009328492 -1.7776442D-08 -3.7622247D-13 -1.8345445D-17 -1.5677324D-21  3.1375318D-26  6.7686310D-29
  38    1     -5.0892  0.0009327781 -1.7778700D-08 -3.7636930D-13 -1.8361121D-17 -1.5673502D-21  3.2321913D-26  6.7551043D-29
  38    2     -5.0855  0.0009326358 -1.7783218D-08 -3.7666333D-13 -1.8392460D-17 -1.5665516D-21  3.4209445D-26  6.7274387D-29
  38    3     -5.0799  0.0009324224 -1.7790002D-08 -3.7710531D-13 -1.8439438D-17 -1.5652690D-21  3.7026054D-26  6.6844231D-29
  38    4     -5.0724  0.0009321377 -1.7799060D-08 -3.7769638D-13 -1.8502012D-17 -1.5634028D-21  4.0752625D-26  6.6242438D-29
  38    5     -5.0631  0.0009317816 -1.7810402D-08 -3.7843802D-13 -1.8580121D-17 -1.5608193D-21  4.5362216D-26  6.5443947D-29
  38    6     -5.0519  0.0009313540 -1.7824042D-08 -3.7933212D-13 -1.8673668D-17 -1.5573556D-21  5.0816392D-26  6.4417245D-29
  38    7     -5.0389  0.0009308547 -1.7839996D-08 -3.8038089D-13 -1.8782530D-17 -1.5528257D-21  5.7067408D-26  6.3128736D-29
  38    8     -5.0240  0.0009302835 -1.7858283D-08 -3.8158694D-13 -1.8906522D-17 -1.5470086D-21  6.4049377D-26  6.1532910D-29
  38    9     -5.0072  0.0009296402 -1.7878926D-08 -3.8295321D-13 -1.9045430D-17 -1.5396773D-21  7.1681430D-26  5.9584640D-29
  38   10     -4.9887  0.0009289246 -1.7901949D-08 -3.8448299D-13 -1.9198951D-17 -1.5305811D-21  7.9860882D-26  5.7231168D-29
  39    0     -4.5568  0.0008890984 -1.8327543D-08 -4.1219503D-13 -1.9454371D-17 -1.6982818D-21 -4.1022731D-25  2.3398483D-29
  39    1     -4.5550  0.0008890251 -1.8330017D-08 -4.1235074D-13 -1.9471378D-17 -1.7032022D-21 -4.0989587D-25  2.4005892D-29
  39    2     -4.5515  0.0008888784 -1.8334967D-08 -4.1266255D-13 -1.9505541D-17 -1.7130311D-21 -4.0920643D-25  2.5221212D-29
  39    3     -4.5462  0.0008886584 -1.8342399D-08 -4.1313130D-13 -1.9557152D-17 -1.7277430D-21 -4.0810902D-25  2.7041984D-29
  39    4     -4.5390  0.0008883648 -1.8352322D-08 -4.1375824D-13 -1.9626654D-17 -1.7472948D-21 -4.0652694D-25  2.9464759D-29
  39    5     -4.5302  0.0008879977 -1.8364746D-08 -4.1454507D-13 -1.9714629D-17 -1.7716229D-21 -4.0435850D-25  3.2484140D-29
  39    6     -4.5195  0.0008875567 -1.8379687D-08 -4.1549394D-13 -1.9821801D-17 -1.8006351D-21 -4.0147787D-25  3.6090708D-29
  39    7     -4.5071  0.0008870418 -1.8397161D-08 -4.1660750D-13 -1.9949016D-17 -1.8342042D-21 -3.9773655D-25  4.0269960D-29
  39    8     -4.4929  0.0008864528 -1.8417189D-08 -4.1788897D-13 -2.0097274D-17 -1.8721627D-21 -3.9296054D-25  4.5002780D-29
  39    9     -4.4769  0.0008857894 -1.8439794D-08 -4.1934208D-13 -2.0267669D-17 -1.9142841D-21 -3.8695861D-25  5.0258267D-29
  39   10     -4.4592  0.0008850513 -1.8465004D-08 -4.2097122D-13 -2.0461406D-17 -1.9602808D-21 -3.7951890D-25  5.5998509D-29
  40    0     -4.0659  0.0008458654 -1.8897054D-08 -4.5588914D-13 -2.3706248D-17 -9.2758397D-22 -2.9231151D-25 -1.7031166D-28
  40    1     -4.0642  0.0008457898 -1.8899790D-08 -4.5607883D-13 -2.3715542D-17 -9.3110638D-22 -2.9469416D-25 -1.7014374D-28
  40    2     -4.0609  0.0008456386 -1.8905265D-08 -4.5645843D-13 -2.3734236D-17 -9.3823676D-22 -2.9945367D-25 -1.6979340D-28
  40    3     -4.0558  0.0008454116 -1.8913487D-08 -4.5702839D-13 -2.3762545D-17 -9.4914516D-22 -3.0657334D-25 -1.6923033D-28
  40    4     -4.0490  0.0008451089 -1.8924464D-08 -4.5778940D-13 -2.3800809D-17 -9.6408725D-22 -3.1602764D-25 -1.6840956D-28
  40    5     -4.0406  0.0008447303 -1.8938212D-08 -4.5874241D-13 -2.3849495D-17 -9.8340272D-22 -3.2777696D-25 -1.6726856D-28
  40    6     -4.0304  0.0008442756 -1.8954748D-08 -4.5988862D-13 -2.3909221D-17 -1.0075077D-21 -3.4176411D-25 -1.6573415D-28
  40    7     -4.0186  0.0008437446 -1.8974091D-08 -4.6122952D-13 -2.3980762D-17 -1.0368941D-21 -3.5790957D-25 -1.6371550D-28
  40    8     -4.0051  0.0008431371 -1.8996267D-08 -4.6276697D-13 -2.4065110D-17 -1.0721293D-21 -3.7610265D-25 -1.6110747D-28
  40    9     -3.9900  0.0008424528 -1.9021303D-08 -4.6450318D-13 -2.4163463D-17 -1.1138371D-21 -3.9619738D-25 -1.5779269D-28
  40   10     -3.9731  0.0008416913 -1.9049232D-08 -4.6644077D-13 -2.4277267D-17 -1.1626950D-21 -4.1800384D-25 -1.5364289D-28
  41    0     -3.6162  0.0008031611 -1.9490829D-08 -5.0113622D-13 -3.0291866D-17 -1.5332442D-21  3.1607505D-25 -9.5698457D-29
  41    1     -3.6146  0.0008030832 -1.9493836D-08 -5.0137862D-13 -3.0307179D-17 -1.5294590D-21  3.1472695D-25 -9.6865998D-29
  41    2     -3.6114  0.0008029272 -1.9499856D-08 -5.0186378D-13 -3.0337694D-17 -1.5219385D-21  3.1198211D-25 -9.9195478D-29
  41    3     -3.6066  0.0008026931 -1.9508896D-08 -5.0259243D-13 -3.0383184D-17 -1.5107844D-21  3.0774327D-25 -1.0267320D-28
  41    4     -3.6001  0.0008023809 -1.9520970D-08 -5.0356565D-13 -3.0443322D-17 -1.4961522D-21  3.0186369D-25 -1.0728429D-28
  41    5     -3.5921  0.0008019903 -1.9536095D-08 -5.0478488D-13 -3.0517683D-17 -1.4782689D-21  2.9415382D-25 -1.1299710D-28
  41    6     -3.5825  0.0008015212 -1.9554294D-08 -5.0625186D-13 -3.0605758D-17 -1.4574408D-21  2.8437757D-25 -1.1977008D-28
  41    7     -3.5713  0.0008009734 -1.9575592D-08 -5.0796860D-13 -3.0706943D-17 -1.4340567D-21  2.7225706D-25 -1.2755013D-28
  41    8     -3.5585  0.0008003466 -1.9600022D-08 -5.0993750D-13 -3.0820641D-17 -1.4086209D-21  2.5748126D-25 -1.3626521D-28
  41    9     -3.5441  0.0007996405 -1.9627619D-08 -5.1216112D-13 -3.0946193D-17 -1.3817604D-21  2.3970722D-25 -1.4581794D-28
  41   10     -3.5281  0.0007988548 -1.9658423D-08 -5.1464230D-13 -3.1082973D-17 -1.3542504D-21  2.1857007D-25 -1.5608395D-28
  42    0     -3.2054  0.0007610058 -2.0112832D-08 -5.4562264D-13 -3.3408169D-17 -2.9025445D-21  3.2625988D-25  1.8196293D-28
  42    1     -3.2039  0.0007609253 -2.0116106D-08 -5.4589002D-13 -3.3437173D-17 -2.8986132D-21  3.2879902D-25  1.8080364D-28
  42    2     -3.2009  0.0007607643 -2.0122660D-08 -5.4642548D-13 -3.3495067D-17 -2.8906627D-21  3.3382869D-25  1.7846120D-28
  42    3     -3.1963  0.0007605228 -2.0132503D-08 -5.4723040D-13 -3.3581608D-17 -2.8785118D-21  3.4124986D-25  1.7488017D-28
  42    4     -3.1902  0.0007602006 -2.0145649D-08 -5.4830685D-13 -3.3696417D-17 -2.8618982D-21  3.5090649D-25  1.6997840D-28
  42    5     -3.1826  0.0007597975 -2.0162119D-08 -5.4965757D-13 -3.3838985D-17 -2.8404917D-21  3.6258524D-25  1.6365666D-28
  42    6     -3.1735  0.0007593134 -2.0181936D-08 -5.5128592D-13 -3.4008627D-17 -2.8139015D-21  3.7600459D-25  1.5578811D-28
  42    7     -3.1629  0.0007587480 -2.0205130D-08 -5.5319589D-13 -3.4204468D-17 -2.7816847D-21  3.9080597D-25  1.4622335D-28
  42    8     -3.1508  0.0007581010 -2.0231736D-08 -5.5539206D-13 -3.4425480D-17 -2.7434006D-21  4.0654704D-25  1.3480315D-28
  42    9     -3.1371  0.0007573721 -2.0261794D-08 -5.5787953D-13 -3.4670382D-17 -2.6986082D-21  4.2269215D-25  1.2136061D-28
  42   10     -3.1220  0.0007565610 -2.0295350D-08 -5.6066389D-13 -3.4937675D-17 -2.6469096D-21  4.3859717D-25  1.0571593D-28
  43    0     -2.8316  0.0007194583 -2.0733807D-08 -5.8467587D-13 -3.3190233D-17 -4.1988590D-21 -7.5631217D-25  2.4636830D-28
  43    1     -2.8301  0.0007193753 -2.0737316D-08 -5.8494155D-13 -3.3232254D-17 -4.2079101D-21 -7.5285618D-25  2.4749757D-28
  43    2     -2.8273  0.0007192094 -2.0744338D-08 -5.8547394D-13 -3.3316592D-17 -4.2258959D-21 -7.4589536D-25  2.4972681D-28
  43    3     -2.8230  0.0007189604 -2.0754884D-08 -5.8627506D-13 -3.3443772D-17 -4.2525585D-21 -7.3533822D-25  2.5299206D-28
  43    4     -2.8172  0.0007186282 -2.0768967D-08 -5.8734800D-13 -3.3614576D-17 -4.2875124D-21 -7.2105111D-25  2.5719684D-28
  43    5     -2.8100  0.0007182127 -2.0786608D-08 -5.8869689D-13 -3.3830033D-17 -4.3302338D-21 -7.0286969D-25  2.6220768D-28
  43    6     -2.8014  0.0007177135 -2.0807830D-08 -5.9032698D-13 -3.4091337D-17 -4.3800392D-21 -6.8060627D-25  2.6785023D-28
  43    7     -2.7914  0.0007171306 -2.0832664D-08 -5.9224472D-13 -3.4399915D-17 -4.4360981D-21 -6.5405512D-25  2.7391481D-28
  43    8     -2.7799  0.0007164635 -2.0861145D-08 -5.9445772D-13 -3.4757277D-17 -4.4974082D-21 -6.2301923D-25  2.8014773D-28
  43    9     -2.7670  0.0007157119 -2.0893314D-08 -5.9697489D-13 -3.5165014D-17 -4.5627718D-21 -5.8732716D-25  2.8622799D-28
  43   10     -2.7527  0.0007148754 -2.0929217D-08 -5.9980643D-13 -3.5624734D-17 -4.6308302D-21 -5.4685001D-25  2.9180502D-28
  44    0     -2.4925  0.0006786492 -2.1321093D-08 -6.3026128D-13 -3.9021898D-17 -4.3248768D-21 -1.1738020D-24  4.3650355D-29
  44    1     -2.4911  0.0006785639 -2.1324875D-08 -6.3057363D-13 -3.9065220D-17 -4.3389618D-21 -1.1731728D-24  4.6231632D-29
  44    2     -2.4884  0.0006783933 -2.1332446D-08 -6.3119937D-13 -3.9152279D-17 -4.3670999D-21 -1.1718065D-24  5.1389011D-29
  44    3     -2.4843  0.0006781373 -2.1343816D-08 -6.3214061D-13 -3.9283926D-17 -4.4092448D-21 -1.1694858D-24  5.9120652D-29
  44    4     -2.4789  0.0006777956 -2.1359003D-08 -6.3340053D-13 -3.9461421D-17 -4.4652988D-21 -1.1658857D-24  6.9416854D-29
  44    5     -2.4721  0.0006773683 -2.1378028D-08 -6.3498349D-13 -3.9686443D-17 -4.5350952D-21 -1.1605776D-24  8.2245265D-29
  44    6     -2.4640  0.0006768549 -2.1400922D-08 -6.3689499D-13 -3.9961035D-17 -4.6183911D-21 -1.1530272D-24  9.7571780D-29
  44    7     -2.4545  0.0006762553 -2.1427719D-08 -6.3914192D-13 -4.0287701D-17 -4.7148173D-21 -1.1425934D-24  1.1532051D-28
  44    8     -2.4437  0.0006755691 -2.1458460D-08 -6.4173250D-13 -4.0669258D-17 -4.8238507D-21 -1.1285492D-24  1.3538681D-28
  44    9     -2.4316  0.0006747960 -2.1493193D-08 -6.4467644D-13 -4.1108859D-17 -4.9447607D-21 -1.1100879D-24  1.5759412D-28
  44   10     -2.4181  0.0006739355 -2.1531972D-08 -6.4798511D-13 -4.1609953D-17 -5.0765796D-21 -1.0863267D-24  1.8172522D-28
  45    0     -2.1860  0.0006386911 -2.1895315D-08 -6.8590054D-13 -4.5112383D-17 -2.7012263D-21 -1.1736444D-24 -5.0263790D-28
  45    1     -2.1847  0.0006386035 -2.1899431D-08 -6.8626154D-13 -4.5139469D-17 -2.7153539D-21 -1.1806684D-24 -5.0084623D-28
  45    2     -2.1821  0.0006384283 -2.1907671D-08 -6.8698421D-13 -4.5194058D-17 -2.7438580D-21 -1.1946423D-24 -4.9720221D-28
  45    3     -2.1783  0.0006381653 -2.1920046D-08 -6.8806986D-13 -4.5277026D-17 -2.7872394D-21 -1.2154064D-24 -4.9158110D-28
  45    4     -2.1732  0.0006378145 -2.1936577D-08 -6.8952053D-13 -4.5389696D-17 -2.8462387D-21 -1.2427165D-24 -4.8379913D-28
  45    5     -2.1668  0.0006373756 -2.1957290D-08 -6.9133901D-13 -4.5533902D-17 -2.9218122D-21 -1.2762280D-24 -4.7362823D-28
  45    6     -2.1592  0.0006368483 -2.1982218D-08 -6.9352886D-13 -4.5711973D-17 -3.0151128D-21 -1.3154817D-24 -4.6078204D-28
  45    7     -2.1503  0.0006362324 -2.2011400D-08 -6.9609472D-13 -4.5926946D-17 -3.1274882D-21 -1.3598694D-24 -4.4492212D-28
  45    8     -2.1401  0.0006355275 -2.2044883D-08 -6.9904216D-13 -4.6182430D-17 -3.2603951D-21 -1.4086312D-24 -4.2568142D-28
  45    9     -2.1287  0.0006347332 -2.2082721D-08 -7.0237802D-13 -4.6482795D-17 -3.4153743D-21 -1.4608359D-24 -4.0268889D-28
  45   10     -2.1160  0.0006338490 -2.2124976D-08 -7.0611054D-13 -4.6833205D-17 -3.5939825D-21 -1.5153304D-24 -3.7554579D-28
  46    0     -1.9098  0.0005996583 -2.2449276D-08 -7.3708207D-13 -5.3781736D-17 -3.6044138D-21 -4.5626532D-25 -5.8384268D-28
  46    1     -1.9086  0.0005995685 -2.2453700D-08 -7.3751247D-13 -5.3817809D-17 -3.6099433D-21 -4.6444482D-25 -5.8487947D-28
  46    2     -1.9062  0.0005993888 -2.2462555D-08 -7.3837413D-13 -5.3890121D-17 -3.6212780D-21 -4.8085035D-25 -5.8690880D-28
  46    3     -1.9026  0.0005991192 -2.2475857D-08 -7.3966880D-13 -5.3999025D-17 -3.6390385D-21 -5.0556110D-25 -5.8973966D-28
  46    4     -1.8978  0.0005987594 -2.2493630D-08 -7.4139912D-13 -5.4145090D-17 -3.6641013D-21 -5.3868696D-25 -5.9317454D-28
  46    5     -1.8918  0.0005983093 -2.2515905D-08 -7.4356861D-13 -5.4329146D-17 -3.6976790D-21 -5.8033791D-25 -5.9688159D-28
  46    6     -1.8847  0.0005977686 -2.2542720D-08 -7.4618172D-13 -5.4552260D-17 -3.7412612D-21 -6.3063827D-25 -6.0049435D-28
  46    7     -1.8763  0.0005971370 -2.2574124D-08 -7.4924402D-13 -5.4816060D-17 -3.7967092D-21 -6.8964766D-25 -6.0352762D-28
  46    8     -1.8668  0.0005964141 -2.2610172D-08 -7.5276202D-13 -5.5122528D-17 -3.8661647D-21 -7.5736309D-25 -6.0540118D-28
  46    9     -1.8560  0.0005955994 -2.2650929D-08 -7.5674347D-13 -5.5474292D-17 -3.9520780D-21 -8.3367231D-25 -6.0548728D-28
  46   10     -1.8441  0.0005946924 -2.2696467D-08 -7.6119735D-13 -5.5874668D-17 -4.0572023D-21 -9.1830141D-25 -6.0303722D-28
  47    0     -1.6619  0.0005616442 -2.2975828D-08 -7.8929680D-13 -6.2583610D-17 -4.7409314D-21  2.9047536D-25 -4.8788245D-28
  47    1     -1.6608  0.0005615523 -2.2980566D-08 -7.8979766D-13 -6.2631001D-17 -4.7374890D-21  2.8361526D-25 -4.9224607D-28
  47    2     -1.6585  0.0005613684 -2.2990049D-08 -7.9080051D-13 -6.2725689D-17 -4.7308457D-21  2.6971038D-25 -5.0094043D-28
  47    3     -1.6552  0.0005610924 -2.3004297D-08 -7.9230764D-13 -6.2867474D-17 -4.7215164D-21  2.4840069D-25 -5.1385920D-28
  47    4     -1.6507  0.0005607242 -2.3023337D-08 -7.9432243D-13 -6.3056124D-17 -4.7102966D-21  2.1914684D-25 -5.3085799D-28
  47    5     -1.6451  0.0005602635 -2.3047204D-08 -7.9684940D-13 -6.3291354D-17 -4.6982906D-21  1.8125889D-25 -5.5170705D-28
  47    6     -1.6384  0.0005597100 -2.3075946D-08 -7.9989410D-13 -6.3572840D-17 -4.6869130D-21  1.3387878D-25 -5.7614885D-28
  47    7     -1.6305  0.0005590634 -2.3109616D-08 -8.0346336D-13 -6.3900589D-17 -4.6780762D-21  7.6053568D-26 -6.0376347D-28
  47    8     -1.6216  0.0005583233 -2.3148281D-08 -8.0756496D-13 -6.4274628D-17 -4.6740854D-21  6.7231794D-27 -6.3403860D-28
  47    9     -1.6116  0.0005574892 -2.3192014D-08 -8.1220789D-13 -6.4695400D-17 -4.6777435D-21 -7.5217166D-26 -6.6635862D-28
  47   10     -1.6004  0.0005565605 -2.3240903D-08 -8.1740225D-13 -6.5163816D-17 -4.6924593D-21 -1.7089863D-25 -6.9995206D-28
  48    0     -1.4401  0.0005247385 -2.3464782D-08 -8.3663333D-13 -6.9475686D-17 -7.4114818D-21  3.4120685D-25  3.0369029D-29
  48    1     -1.4391  0.0005246446 -2.3469804D-08 -8.3718943D-13 -6.9549783D-17 -7.4073808D-21  3.4160728D-25  2.5627843D-29
  48    2     -1.4370  0.0005244568 -2.3479856D-08 -8.3830341D-13 -6.9697851D-17 -7.3991743D-21  3.4218359D-25  1.6082268D-29
  48    3     -1.4339  0.0005241749 -2.3494961D-08 -8.3997883D-13 -6.9919646D-17 -7.3868473D-21  3.4256333D-25  1.6999377D-30
  48    4     -1.4297  0.0005237989 -2.3515147D-08 -8.4222100D-13 -7.0214810D-17 -7.3704222D-21  3.4211862D-25 -1.7626495D-29
  48    5     -1.4244  0.0005233283 -2.3540456D-08 -8.4503693D-13 -7.0582792D-17 -7.3499424D-21  3.4003700D-25 -4.2008565D-29
  48    6     -1.4181  0.0005227630 -2.3570939D-08 -8.4843547D-13 -7.1023054D-17 -7.3256197D-21  3.3525711D-25 -7.1590566D-29
  48    7     -1.4108  0.0005221025 -2.3606657D-08 -8.5242711D-13 -7.1534870D-17 -7.2977950D-21  3.2653525D-25 -1.0643437D-28
  48    8     -1.4025  0.0005213464 -2.3647683D-08 -8.5702399D-13 -7.2117454D-17 -7.2670933D-21  3.1237294D-25 -1.4659130D-28
  48    9     -1.3931  0.0005204943 -2.3694103D-08 -8.6223996D-13 -7.2770010D-17 -7.2344592D-21  2.9103650D-25 -1.9208919D-28
  48   10     -1.3827  0.0005195455 -2.3746013D-08 -8.6809045D-13 -7.3491770D-17 -7.2012882D-21  2.6060500D-25 -2.4279486D-28
  49    0     -1.2424  0.0004890421 -2.3898230D-08 -8.7992079D-13 -7.4164608D-17 -8.7273786D-21 -7.0268636D-26  1.7646230D-28
  49    1     -1.2414  0.0004889465 -2.3903512D-08 -8.8051446D-13 -7.4251881D-17 -8.7282026D-21 -6.7824342D-26  1.7258358D-28
  49    2     -1.2395  0.0004887552 -2.3914085D-08 -8.8170389D-13 -7.4426463D-17 -8.7297661D-21 -6.3103634D-26  1.6476098D-28
  49    3     -1.2366  0.0004884681 -2.3929972D-08 -8.8349327D-13 -7.4688399D-17 -8.7319251D-21 -5.6436888D-26  1.5291975D-28
  49    4     -1.2327  0.0004880851 -2.3951204D-08 -8.8588891D-13 -7.5037755D-17 -8.7344402D-21 -4.8308147D-26  1.3693206D-28
  49    5     -1.2278  0.0004876058 -2.3977826D-08 -8.8889911D-13 -7.5474497D-17 -8.7370623D-21 -3.9444394D-26  1.1659954D-28
  49    6     -1.2219  0.0004870299 -2.4009892D-08 -8.9253448D-13 -7.5998802D-17 -8.7395720D-21 -3.0684810D-26  9.1772003D-29
  49    7     -1.2151  0.0004863571 -2.4047468D-08 -8.9680754D-13 -7.6610657D-17 -8.7418134D-21 -2.3133437D-26  6.2249894D-29
  49    8     -1.2073  0.0004855869 -2.4090633D-08 -9.0173300D-13 -7.7310087D-17 -8.7437678D-21 -1.8079447D-26  2.7884468D-29
  49    9     -1.1986  0.0004847188 -2.4139477D-08 -9.0732766D-13 -7.8097107D-17 -8.7456109D-21 -1.7036286D-26 -1.1432107D-29
  49   10     -1.1889  0.0004837521 -2.4194105D-08 -9.1361042D-13 -7.8971776D-17 -8.7478717D-21 -2.1730328D-26 -5.5701616D-29
  50    0     -1.0667  0.0004546622 -2.4253539D-08 -9.1245416D-13 -7.7106149D-17 -9.6497661D-21  1.6381796D-27  5.5531040D-28
  50    1     -1.0658  0.0004545652 -2.4259016D-08 -9.1307140D-13 -7.7202641D-17 -9.6496885D-21  9.3646809D-27  5.5046791D-28
  50    2     -1.0640  0.0004543711 -2.4269980D-08 -9.1430819D-13 -7.7395642D-17 -9.6492848D-21  2.4647716D-26  5.4069148D-28
  50    3     -1.0613  0.0004540797 -2.4286454D-08 -9.1616918D-13 -7.7685129D-17 -9.6479874D-21  4.7042252D-26  5.2561110D-28
  50    4     -1.0576  0.0004536910 -2.4308472D-08 -9.1866131D-13 -7.8071031D-17 -9.6450463D-21  7.5915978D-26  5.0487552D-28
  50    5     -1.0531  0.0004532045 -2.4336079D-08 -9.2179373D-13 -7.8553082D-17 -9.6394447D-21  1.1030558D-25  4.7784738D-28
  50    6     -1.0477  0.0004526200 -2.4369331D-08 -9.2557816D-13 -7.9131181D-17 -9.6300876D-21  1.4902020D-25  4.4382121D-28
  50    7     -1.0413  0.0004519372 -2.4408299D-08 -9.3002837D-13 -7.9804804D-17 -9.6157908D-21  1.9049250D-25  4.0209687D-28
  50    8     -1.0341  0.0004511554 -2.4453063D-08 -9.3516047D-13 -8.0573285D-17 -9.5954450D-21  2.3274463D-25  3.5190919D-28
  50    9     -1.0260  0.0004502742 -2.4503719D-08 -9.4099282D-13 -8.1435676D-17 -9.5680456D-21  2.7336372D-25  2.9239168D-28
  50   10     -1.0170  0.0004492929 -2.4560375D-08 -9.4754590D-13 -8.2390758D-17 -9.5329751D-21  3.0945607D-25  2.2284587D-28
  51    0-9.11071D-01  0.0004217162 -2.4504340D-08 -9.2694217D-13 -7.5043575D-17 -1.0395496D-20 -1.2713779D-24  6.7855336D-28
  51    1-9.10228D-01  0.0004216181 -2.4509904D-08 -9.2754294D-13 -7.5147608D-17 -1.0410696D-20 -1.2618832D-24  6.7571196D-28
  51    2-9.08542D-01  0.0004214220 -2.4521042D-08 -9.2874697D-13 -7.5356121D-17 -1.0440775D-20 -1.2430584D-24  6.6964091D-28
  51    3-9.06014D-01  0.0004211277 -2.4537775D-08 -9.3055930D-13 -7.5670036D-17 -1.0485013D-20 -1.2151418D-24  6.5954940D-28
  51    4-9.02647D-01  0.0004207349 -2.4560138D-08 -9.3298751D-13 -7.6090662D-17 -1.0542471D-20 -1.1786161D-24  6.4439621D-28
  51    5-8.98442D-01  0.0004202434 -2.4588173D-08 -9.3604163D-13 -7.6619427D-17 -1.0611811D-20 -1.1342483D-24  6.2277874D-28
  51    6-8.93402D-01  0.0004196529 -2.4621937D-08 -9.3973468D-13 -7.7258551D-17 -1.0691639D-20 -1.0831588D-24  5.9271763D-28
  51    7-8.87532D-01  0.0004189629 -2.4661497D-08 -9.4408218D-13 -7.8010097D-17 -1.0780234D-20 -1.0270292D-24  5.5180466D-28
  51    8-8.80835D-01  0.0004181730 -2.4706933D-08 -9.4910250D-13 -7.8876381D-17 -1.0875960D-20 -9.6819059D-25  4.9732070D-28
  51    9-8.73316D-01  0.0004172826 -2.4758339D-08 -9.5481695D-13 -7.9859814D-17 -1.0977292D-20 -9.0994147D-25  4.2585886D-28
  51   10-8.64980D-01  0.0004162912 -2.4815820D-08 -9.6124978D-13 -8.0962892D-17 -1.1083151D-20 -8.5661046D-25  3.3377377D-28
  52    0-7.73518D-01  0.0003903305 -2.4622038D-08 -9.2600201D-13 -7.8552678D-17 -1.7920750D-20 -8.3208897D-24 -2.4938555D-27
  52    1-7.72738D-01  0.0003902320 -2.4627596D-08 -9.2663114D-13 -7.8732367D-17 -1.8020788D-20 -8.3558704D-24 -2.5032704D-27
  52    2-7.71177D-01  0.0003900349 -2.4638723D-08 -9.2789376D-13 -7.9094796D-17 -1.8222167D-20 -8.4262371D-24 -2.5223595D-27
  52    3-7.68838D-01  0.0003897391 -2.4655442D-08 -9.2979865D-13 -7.9646069D-17 -1.8527433D-20 -8.5327673D-24 -2.5515420D-27
  52    4-7.65722D-01  0.0003893445 -2.4677788D-08 -9.3235934D-13 -8.0395493D-17 -1.8940492D-20 -8.6767506D-24 -2.5916020D-27
  52    5-7.61831D-01  0.0003888506 -2.4705807D-08 -9.3559417D-13 -8.1355490D-17 -1.9466536D-20 -8.8600171D-24 -2.6436999D-27
  52    6-7.57168D-01  0.0003882573 -2.4739559D-08 -9.3952757D-13 -8.2542772D-17 -2.0112525D-20 -9.0848077D-24 -2.7089373D-27
  52    7-7.51737D-01  0.0003875640 -2.4779117D-08 -9.4418989D-13 -8.3977625D-17 -2.0886896D-20 -9.3541689D-24 -2.7890028D-27
  52    8-7.45543D-01  0.0003867704 -2.4824568D-08 -9.4961870D-13 -8.5684892D-17 -2.1800072D-20 -9.6718802D-24 -2.8855402D-27
  52    9-7.38589D-01  0.0003858758 -2.4876015D-08 -9.5585978D-13 -8.7694505D-17 -2.2864527D-20 -1.0042650D-23 -3.0006714D-27
  52   10-7.30881D-01  0.0003848796 -2.4933579D-08 -9.6296843D-13 -9.0042059D-17 -2.4095219D-20 -1.0472155D-23 -3.1363324D-27
  53    0-6.52206D-01  0.0003606007 -2.4647920D-08 -9.8875853D-13 -1.5002149D-16 -5.7058172D-20 -1.8578809D-23 -3.9135881D-28
  53    1-6.51485D-01  0.0003605021 -2.4653856D-08 -9.8996099D-13 -1.5059318D-16 -5.7281133D-20 -1.8583974D-23 -3.4535226D-28
  53    2-6.50043D-01  0.0003603048 -2.4665750D-08 -9.9237969D-13 -1.5174328D-16 -5.7727244D-20 -1.8592335D-23 -2.5235025D-28
  53    3-6.47882D-01  0.0003600087 -2.4683646D-08 -9.9604242D-13 -1.5348518D-16 -5.8396725D-20 -1.8599965D-23 -1.1059414D-28
  53    4-6.45004D-01  0.0003596136 -2.4707610D-08 -1.0009916D-12 -1.5583906D-16 -5.9289686D-20 -1.8600692D-23  8.2980020D-29
  53    5-6.41410D-01  0.0003591191 -2.4737734D-08 -1.0072847D-12 -1.5883122D-16 -6.0405270D-20 -1.8586317D-23  3.3112439D-28
  53    6-6.37104D-01  0.0003585250 -2.4774135D-08 -1.0149962D-12 -1.6249568D-16 -6.1742211D-20 -1.8545636D-23  6.3883207D-28
  53    7-6.32090D-01  0.0003578307 -2.4816957D-08 -1.0242180D-12 -1.6687209D-16 -6.3296927D-20 -1.8464917D-23  1.0105925D-27
  53    8-6.26371D-01  0.0003570358 -2.4866379D-08 -1.0350614D-12 -1.7200656D-16 -6.5063300D-20 -1.8327221D-23  1.4513779D-27
  53    9-6.19952D-01  0.0003561396 -2.4922610D-08 -1.0476588D-12 -1.7795100D-16 -6.7031613D-20 -1.8112095D-23  1.9666546D-27
  53   10-6.12839D-01  0.0003551414 -2.4985902D-08 -1.0621658D-12 -1.8476226D-16 -6.9186937D-20 -1.7795406D-23  2.5610144D-27
  54    0-5.45410D-01  0.0003323967 -2.4874408D-08 -1.2815796D-12 -2.6873538D-16 -4.4210324D-20  1.0838002D-23  3.2650033D-27
  54    1-5.44745D-01  0.0003322972 -2.4882104D-08 -1.2837312D-12 -2.6917686D-16 -4.4080048D-20  1.0883125D-23  3.1736788D-27
  54    2-5.43416D-01  0.0003320981 -2.4897535D-08 -1.2880451D-12 -2.7005583D-16 -4.3817748D-20  1.0969353D-23  2.9866260D-27
  54    3-5.41424D-01  0.0003317992 -2.4920778D-08 -1.2945422D-12 -2.7136450D-16 -4.3420721D-20  1.1088781D-23  2.6972351D-27
  54    4-5.38772D-01  0.0003314002 -2.4951952D-08 -1.3032537D-12 -2.7309087D-16 -4.2885085D-20  1.1228665D-23  2.2938342D-27
  54    5-5.35460D-01  0.0003309008 -2.4991214D-08 -1.3142198D-12 -2.7521787D-16 -4.2206804D-20  1.1370657D-23  1.7612763D-27
  54    6-5.31493D-01  0.0003303004 -2.5038764D-08 -1.3274906D-12 -2.7772563D-16 -4.1383398D-20  1.1490363D-23  1.0805996D-27
  54    7-5.26874D-01  0.0003295986 -2.5094846D-08 -1.3431237D-12 -2.8058861D-16 -4.0414949D-20  1.1555099D-23  2.2906708D-28
  54    8-5.21606D-01  0.0003287945 -2.5159749D-08 -1.3611839D-12 -2.8377744D-16 -3.9306334D-20  1.1522676D-23 -8.2074447D-28
  54    9-5.15696D-01  0.0003278874 -2.5233807D-08 -1.3817419D-12 -2.8725923D-16 -3.8070291D-20  1.1339814D-23 -2.0991577D-27
  54   10-5.09149D-01  0.0003268764 -2.5317404D-08 -1.4048731D-12 -2.9099891D-16 -3.6731366D-20  1.0939549D-23 -3.6393103D-27
  55    0-4.51742D-01  0.0003052415 -2.5485054D-08 -1.5549407D-12 -2.4951301D-16 -5.8469008D-20 -5.2534464D-23 -2.0813556D-26
  55    1-4.51131D-01  0.0003051395 -2.5494389D-08 -1.5569392D-12 -2.5010087D-16 -5.9101140D-20 -5.2824944D-23 -2.0676150D-26
  55    2-4.49911D-01  0.0003049355 -2.5513097D-08 -1.5609503D-12 -2.5129562D-16 -6.0375846D-20 -5.3399914D-23 -2.0392946D-26
  55    3-4.48083D-01  0.0003046291 -2.5541248D-08 -1.5670034D-12 -2.5313604D-16 -6.2313757D-20 -5.4247092D-23 -1.9947945D-26
  55    4-4.45647D-01  0.0003042202 -2.5578954D-08 -1.5751441D-12 -2.5568085D-16 -6.4943931D-20 -5.5346984D-23 -1.9319675D-26
  55    5-4.42607D-01  0.0003037081 -2.5626362D-08 -1.5854374D-12 -2.5901175D-16 -6.8304793D-20 -5.6669988D-23 -1.8473820D-26
  55    6-4.38967D-01  0.0003030924 -2.5683663D-08 -1.5979703D-12 -2.6323355D-16 -7.2439828D-20 -5.8176292D-23 -1.7373693D-26
  55    7-4.34728D-01  0.0003023723 -2.5751089D-08 -1.6128566D-12 -2.6847698D-16 -7.7396281D-20 -5.9811317D-23 -1.5973298D-26
  55    8-4.29897D-01  0.0003015471 -2.5828922D-08 -1.6302422D-12 -2.7490060D-16 -8.3220881D-20 -6.1503629D-23 -1.4222232D-26
  55    9-4.24478D-01  0.0003006156 -2.5917495D-08 -1.6503119D-12 -2.8269219D-16 -8.9955316D-20 -6.3161906D-23 -1.2066680D-26
  55   10-4.18476D-01  0.0002995769 -2.6017199D-08 -1.6732973D-12 -2.9206987D-16 -9.7628963D-20 -6.4671036D-23 -9.4543186D-27
  56    0-3.70150D-01  0.0002788756 -2.6246085D-08 -1.8869820D-12 -4.3557635D-16 -1.0468335D-19  1.7117988D-23  8.0391364D-27
  56    1-3.69592D-01  0.0002787706 -2.6257417D-08 -1.8904708D-12 -4.3662215D-16 -1.0447730D-19  1.7227993D-23  7.6743553D-27
  56    2-3.68478D-01  0.0002785605 -2.6280145D-08 -1.8974735D-12 -4.3870756D-16 -1.0406128D-19  1.7432516D-23  6.9339089D-27
  56    3-3.66807D-01  0.0002782449 -2.6314394D-08 -1.9080400D-12 -4.4182017D-16 -1.0342894D-19  1.7700096D-23  5.7990808D-27
  56    4-3.64583D-01  0.0002778235 -2.6360357D-08 -1.9222441D-12 -4.4593996D-16 -1.0257208D-19  1.7981409D-23  4.2402716D-27
  56    5-3.61807D-01  0.0002772957 -2.6418293D-08 -1.9401839D-12 -4.5104148D-16 -1.0148571D-19  1.8207990D-23  2.2235101D-27
  56    6-3.58484D-01  0.0002766609 -2.6488531D-08 -1.9619794D-12 -4.5709117D-16 -1.0017046D-19  1.8289839D-23 -2.8917340D-28
  56    7-3.54616D-01  0.0002759180 -2.6571475D-08 -1.9877718D-12 -4.6404946D-16 -9.8639390D-20  1.8113447D-23 -3.3325814D-27
  56    8-3.50208D-01  0.0002750662 -2.6667605D-08 -2.0177220D-12 -4.7187164D-16 -9.6924888D-20  1.7539653D-23 -6.9342280D-27
  56    9-3.45265D-01  0.0002741042 -2.6777484D-08 -2.0520088D-12 -4.8051127D-16 -9.5087187D-20  1.6404095D-23 -1.1104875D-26
  56   10-3.39794D-01  0.0002730306 -2.6901766D-08 -2.0908275D-12 -4.8992501D-16 -9.3225206D-20  1.4519786D-23 -1.5823447D-26
  57    0-2.99717D-01  0.0002531298 -2.7305033D-08 -2.2645422D-12 -4.4405884D-16 -1.0339753D-19 -3.3749691D-23  2.7316458D-26
  57    1-2.99210D-01  0.0002530205 -2.7318631D-08 -2.2680988D-12 -4.4509484D-16 -1.0380029D-19 -3.3364121D-23  2.7767026D-26
  57    2-2.98199D-01  0.0002528019 -2.7345891D-08 -2.2752370D-12 -4.4717885D-16 -1.0459159D-19 -3.2574046D-23  2.8651047D-26
  57    3-2.96683D-01  0.0002524735 -2.7386942D-08 -2.2860073D-12 -4.5033438D-16 -1.0574253D-19 -3.1343738D-23  2.9929967D-26
  57    4-2.94665D-01  0.0002520348 -2.7441980D-08 -2.3004857D-12 -4.5459309D-16 -1.0720568D-19 -2.9622062D-23  3.1541605D-26
  57    5-2.92147D-01  0.0002514853 -2.7511268D-08 -2.3187772D-12 -4.5999671D-16 -1.0891550D-19 -2.7348334D-23  3.3389915D-26
  57    6-2.89133D-01  0.0002508240 -2.7595143D-08 -2.3410148D-12 -4.6658866D-16 -1.1078156D-19 -2.4459798D-23  3.5332119D-26
  57    7-2.85627D-01  0.0002500500 -2.7694018D-08 -2.3673622D-12 -4.7441185D-16 -1.1268810D-19 -2.0903267D-23  3.7168814D-26
  57    8-2.81634D-01  0.0002491619 -2.7808384D-08 -2.3980147D-12 -4.8350180D-16 -1.1449205D-19 -1.6651804D-23  3.8624341D-26
  57    9-2.77158D-01  0.0002481585 -2.7938824D-08 -2.4331996D-12 -4.9387908D-16 -1.1602544D-19 -1.1730145D-23  3.9327490D-26
  57   10-2.72206D-01  0.0002470380 -2.8086010D-08 -2.4731757D-12 -5.0554099D-16 -1.1710308D-19 -6.2439560D-24  3.8801755D-26
  58    0-2.39632D-01  0.0002279585 -2.8359073D-08 -2.4567032D-12 -3.8129872D-16 -7.4953420D-20 -1.4788261D-22 -1.4532308D-25
  58    1-2.39176D-01  0.0002278451 -2.8373823D-08 -2.4597565D-12 -3.8205696D-16 -7.6740130D-20 -1.4991677D-22 -1.4524820D-25
  58    2-2.38266D-01  0.0002276180 -2.8403376D-08 -2.4658819D-12 -3.8362828D-16 -8.0386996D-20 -1.5398086D-22 -1.4502199D-25
  58    3-2.36901D-01  0.0002272769 -2.8447845D-08 -2.4751189D-12 -3.8612474D-16 -8.6040132D-20 -1.6006111D-22 -1.4448564D-25
  58    4-2.35084D-01  0.0002268212 -2.8507397D-08 -2.4875312D-12 -3.8972171D-16 -9.3916396D-20 -1.6812418D-22 -1.4339771D-25
  58    5-2.32819D-01  0.0002262503 -2.8582258D-08 -2.5032174D-12 -3.9467470D-16 -1.0430367D-19 -1.7809687D-22 -1.4142513D-25
  58    6-2.30108D-01  0.0002255633 -2.8672716D-08 -2.5223183D-12 -4.0132615D-16 -1.1755125D-19 -1.8984585D-22 -1.3813878D-25
  58    7-2.26956D-01  0.0002247589 -2.8779129D-08 -2.5450335D-12 -4.1012606D-16 -1.3406059D-19 -2.0314367D-22 -1.3300874D-25
  58    8-2.23367D-01  0.0002238360 -2.8901926D-08 -2.5716417D-12 -4.2164978D-16 -1.5426449D-19 -2.1763258D-22 -1.2541516D-25
  58    9-2.19347D-01  0.0002227931 -2.9041624D-08 -2.6025262D-12 -4.3661635D-16 -1.7859909D-19 -2.3278148D-22 -1.1465523D-25
  58   10-2.14903D-01  0.0002216283 -2.9198838D-08 -2.6382078D-12 -4.5590410D-16 -2.0745699D-19 -2.4784004D-22 -9.9991936D-26
  59    0-1.89033D-01  0.0002036766 -2.9100564D-08 -2.6590041D-12 -7.3909262D-16 -2.6392415D-19  7.9529748D-23  5.1860412D-26
  59    1-1.88626D-01  0.0002035602 -2.9116536D-08 -2.6649274D-12 -7.4172710D-16 -2.6296555D-19  8.0238879D-23  4.9483625D-26
  59    2-1.87812D-01  0.0002033271 -2.9148586D-08 -2.6768371D-12 -7.4696726D-16 -2.6102368D-19  8.1557338D-23  4.4627464D-26
  59    3-1.86593D-01  0.0002029770 -2.9196931D-08 -2.6948585D-12 -7.5475489D-16 -2.5805674D-19  8.3275486D-23  3.7087250D-26
  59    4-1.84971D-01  0.0002025094 -2.9261899D-08 -2.7191743D-12 -7.6499504D-16 -2.5401343D-19  8.5058288D-23  2.6551272D-26
  59    5-1.82949D-01  0.0002019233 -2.9343936D-08 -2.7500264D-12 -7.7756730D-16 -2.4886363D-19  8.6434536D-23  1.2642180D-26
  59    6-1.80530D-01  0.0002012179 -2.9443613D-08 -2.7877049D-12 -7.9231181D-16 -2.4261962D-19  8.6759943D-23 -5.0829863D-27
  59    7-1.77719D-01  0.0002003918 -2.9561635D-08 -2.8325452D-12 -8.0904121D-16 -2.3538245D-19  8.5194921D-23 -2.7100678D-26
  59    8-1.74520D-01  0.0001994436 -2.9698849D-08 -2.8849195D-12 -8.2754949D-16 -2.2739688D-19  8.0675057D-23 -5.3868629D-26
  59    9-1.70940D-01  0.0001983717 -2.9856257D-08 -2.9452307D-12 -8.4763566D-16 -2.1912173D-19  7.1896799D-23 -8.5743786D-26
  59   10-1.66984D-01  0.0001971738 -3.0035022D-08 -3.0139070D-12 -8.6914304D-16 -2.1131721D-19  5.7311078D-23 -1.2288827D-25
  60    0-1.46931D-01  0.0001805196 -2.9846030D-08 -2.9864478D-12 -7.5219375D-16 -3.5289063D-19 -2.7941071D-22 -4.4338270D-26
  60    1-1.46570D-01  0.0001804002 -2.9863966D-08 -2.9924795D-12 -7.5573946D-16 -3.5624723D-19 -2.8001750D-22 -4.2303813D-26
  60    2-1.45849D-01  0.0001801611 -2.9899949D-08 -3.0046289D-12 -7.6293225D-16 -3.6298189D-19 -2.8114468D-22 -3.8211714D-26
  60    3-1.44769D-01  0.0001798020 -2.9954198D-08 -3.0230709D-12 -7.7397322D-16 -3.7313031D-19 -2.8262014D-22 -3.2032388D-26
  60    4-1.43332D-01  0.0001793221 -3.0027051D-08 -3.0480797D-12 -7.8917033D-16 -3.8673539D-19 -2.8418226D-22 -2.3751734D-26
  60    5-1.41542D-01  0.0001787207 -3.0118970D-08 -3.0800390D-12 -8.0893404D-16 -4.0382870D-19 -2.8548238D-22 -1.3392605D-26
  60    6-1.39402D-01  0.0001779965 -3.0230558D-08 -3.1194592D-12 -8.3378106D-16 -4.2441173D-19 -2.8608862D-22 -1.0676786D-27
  60    7-1.36916D-01  0.0001771482 -3.0362567D-08 -3.1669985D-12 -8.6433079D-16 -4.4842807D-19 -2.8550327D-22  1.2932308D-26
  60    8-1.34089D-01  0.0001761741 -3.0515930D-08 -3.2234870D-12 -9.0129883D-16 -4.7573895D-19 -2.8319617D-22  2.8067346D-26
  60    9-1.30928D-01  0.0001750724 -3.0691778D-08 -3.2899548D-12 -9.4548517D-16 -5.0609727D-19 -2.7867153D-22  4.3390256D-26
  60   10-1.27439D-01  0.0001738407 -3.0891486D-08 -3.3676623D-12 -9.9775366D-16 -5.3913131D-19 -2.7157228D-22  5.7395271D-26
  61    0-1.12348D-01  0.0001585966 -3.0452815D-08 -3.3731270D-12 -1.0433567D-15 -3.6428181D-19 -1.5369182D-22 -2.8505209D-25
  61    1-1.12031D-01  0.0001584748 -3.0473079D-08 -3.3814885D-12 -1.0470090D-15 -3.6615079D-19 -1.5771747D-22 -2.8987132D-25
  61    2-1.11397D-01  0.0001582308 -3.0513758D-08 -3.3982997D-12 -1.0543713D-15 -3.7003467D-19 -1.6596646D-22 -2.9948812D-25
  61    3-1.10449D-01  0.0001578643 -3.0575156D-08 -3.4237381D-12 -1.0655632D-15 -3.7623914D-19 -1.7884876D-22 -3.1385785D-25
  61    4-1.09188D-01  0.0001573744 -3.0657737D-08 -3.4580789D-12 -1.0807902D-15 -3.8525443D-19 -1.9695703D-22 -3.3284112D-25
  61    5-1.07617D-01  0.0001567603 -3.0762131D-08 -3.5016998D-12 -1.1003601D-15 -3.9778664D-19 -2.2107631D-22 -3.5618991D-25
  61    6-1.05741D-01  0.0001560204 -3.0889150D-08 -3.5550978D-12 -1.1247269D-15 -4.1480877D-19 -2.5214496D-22 -3.8341873D-25
  61    7-1.03563D-01  0.0001551534 -3.1039799D-08 -3.6189099D-12 -1.1545424D-15 -4.3760970D-19 -2.9122257D-22 -4.1378836D-25
  61    8-1.01088D-01  0.0001541574 -3.1215298D-08 -3.6939457D-12 -1.1907299D-15 -4.6785078D-19 -3.3940634D-22 -4.4619190D-25
  61    9-9.83234D-02  0.0001530300 -3.1417114D-08 -3.7812353D-12 -1.2345787D-15 -5.0761931D-19 -3.9774513D-22 -4.7915031D-25
  61   10-9.52754D-02  0.0001517687 -3.1646992D-08 -3.8820984D-12 -1.2878638D-15 -5.5946671D-19 -4.6711017D-22 -5.1088847D-25
  62    0-8.43228D-02  0.0001380223 -3.0946447D-08 -3.7318607D-12 -1.3701181D-15 -8.0934297D-19 -3.9774407D-22 -1.7712982D-25
  62    1-8.40468D-02  0.0001378985 -3.0968871D-08 -3.7428541D-12 -1.3782355D-15 -8.1413087D-19 -4.0028909D-22 -1.8600900D-25
  62    2-8.34957D-02  0.0001376505 -3.1013918D-08 -3.7650372D-12 -1.3946165D-15 -8.2380398D-19 -4.0574775D-22 -2.0435809D-25
  62    3-8.26710D-02  0.0001372780 -3.1081992D-08 -3.7988056D-12 -1.4195490D-15 -8.3857050D-19 -4.1493865D-22 -2.3350346D-25
  62    4-8.15747D-02  0.0001367799 -3.1173713D-08 -3.8447722D-12 -1.4534948D-15 -8.5882026D-19 -4.2917054D-22 -2.7529709D-25
  62    5-8.02101D-02  0.0001361553 -3.1289937D-08 -3.9037794D-12 -1.4970895D-15 -8.8518755D-19 -4.5040596D-22 -3.3221397D-25
  62    6-7.85807D-02  0.0001354026 -3.1431782D-08 -3.9769302D-12 -1.5511948D-15 -9.1869514D-19 -4.8140607D-22 -4.0712523D-25
  62    7-7.66912D-02  0.0001345202 -3.1600662D-08 -4.0656248D-12 -1.6169602D-15 -9.6093790D-19 -5.2594320D-22 -5.0323799D-25
  62    8-7.45470D-02  0.0001335058 -3.1798336D-08 -4.1716145D-12 -1.6959309D-15 -1.0143436D-18 -5.8894223D-22 -6.2356513D-25
  62    9-7.21542D-02  0.0001323570 -3.2026960D-08 -4.2970791D-12 -1.7902191D-15 -1.0825200D-18 -6.7665360D-22 -7.7056450D-25
  62   10-6.95199D-02  0.0001310707 -3.2289170D-08 -4.4447395D-12 -1.9027586D-15 -1.1706733D-18 -7.9665571D-22 -9.4541239D-25
  63    0-6.19347D-02  0.0001188955 -3.1361050D-08 -4.3543823D-12 -2.0615048D-15 -1.5747594D-18 -1.0549898D-21 -1.2236300D-27
  63    1-6.16970D-02  0.0001187700 -3.1387226D-08 -4.3709376D-12 -2.0773158D-15 -1.5874197D-18 -1.0549734D-21  3.5298683D-27
  63    2-6.12224D-02  0.0001185187 -3.1439877D-08 -4.4044311D-12 -2.1093216D-15 -1.6127397D-18 -1.0547431D-21  1.2240844D-26
  63    3-6.05125D-02  0.0001181410 -3.1519617D-08 -4.4556387D-12 -2.1582687D-15 -1.6506945D-18 -1.0540025D-21  2.3121697D-26
  63    4-5.95694D-02  0.0001176358 -3.1627389D-08 -4.5257705D-12 -2.2253082D-15 -1.7012513D-18 -1.0523943D-21  3.3441067D-26
  63    5-5.83962D-02  0.0001170019 -3.1764515D-08 -4.6165051D-12 -2.3119476D-15 -1.7643188D-18 -1.0498139D-21  3.8833458D-26
  63    6-5.69967D-02  0.0001162375 -3.1932737D-08 -4.7300555D-12 -2.4200723D-15 -1.8397901D-18 -1.0466874D-21  3.3265434D-26
  63    7-5.53757D-02  0.0001153406 -3.2134297D-08 -4.8692430D-12 -2.5519323D-15 -1.9276025D-18 -1.0444704D-21  8.6161221D-27
  63    8-5.35385D-02  0.0001143085 -3.2372020D-08 -5.0375867D-12 -2.7101512D-15 -2.0279084D-18 -1.0462591D-21 -4.5241945D-26
  63    9-5.14914D-02  0.0001131382 -3.2649438D-08 -5.2394104D-12 -2.8977617D-15 -2.1414075D-18 -1.0575385D-21 -1.3980306D-25
  63   10-4.92418D-02  0.0001118258 -3.2970931D-08 -5.4799671D-12 -3.1182960D-15 -2.2698659D-18 -1.0868642D-21 -2.8604481D-25
  64    0-4.43317D-02  0.0001011868 -3.1925050D-08 -5.3544010D-12 -2.6293217D-15 -1.3100891D-18 -5.4383623D-22  9.7563736D-25
  64    1-4.41295D-02  0.0001010590 -3.1957240D-08 -5.3754883D-12 -2.6424561D-15 -1.3165362D-18 -5.2973751D-22  1.0413832D-24
  64    2-4.37258D-02  0.0001008031 -3.2022000D-08 -5.4179812D-12 -2.6689207D-15 -1.3288985D-18 -4.9869464D-22  1.1782000D-24
  64    3-4.31221D-02  0.0001004183 -3.2120103D-08 -5.4825135D-12 -2.7090404D-15 -1.3459114D-18 -4.4476111D-22  1.3968242D-24
  64    4-4.23208D-02  0.0000999033 -3.2252731D-08 -5.5700690D-12 -2.7632813D-15 -1.3652655D-18 -3.5788046D-22  1.7146629D-24
  64    5-4.13250D-02  0.0000992566 -3.2421505D-08 -5.6819728D-12 -2.8320236D-15 -1.3828751D-18 -2.2287133D-22  2.1558637D-24
  64    6-4.01386D-02  0.0000984760 -3.2628527D-08 -5.8199086D-12 -2.9153491D-15 -1.3918829D-18 -1.7544583D-23  2.7522887D-24
  64    7-3.87664D-02  0.0000975589 -3.2876430D-08 -5.9858958D-12 -3.0125697D-15 -1.3810970D-18  2.8958492D-22  3.5434888D-24
  64    8-3.72139D-02  0.0000965022 -3.3168437D-08 -6.1822085D-12 -3.1214403D-15 -1.3326842D-18  7.4195004D-22  4.5737288D-24
  64    9-3.54876D-02  0.0000953021 -3.3508421D-08 -6.4111758D-12 -3.2368558D-15 -1.2189955D-18  1.3973680D-21  5.8845635D-24
  64   10-3.35950D-02  0.0000939539 -3.3900956D-08 -6.6747633D-12 -3.3487776D-15 -9.9839101D-19  2.3287199D-21  7.4971179D-24
  65    0-3.07639D-02  0.0000848588 -3.2237026D-08 -5.1086827D-12 -1.7411811D-16  4.1925827D-18  6.0205605D-21  1.0761788D-25
  65    1-3.05943D-02  0.0000847298 -3.2267690D-08 -5.1099732D-12 -1.3227260D-16  4.2629691D-18  6.0130602D-21 -1.0306437D-25
  65    2-3.02559D-02  0.0000844714 -3.2329038D-08 -5.1115515D-12 -4.6566447D-17  4.4030743D-18  5.9881039D-21 -5.2888897D-25
  65    3-2.97502D-02  0.0000840829 -3.2421081D-08 -5.1113147D-12  8.7060172D-17  4.6109607D-18  5.9250225D-21 -1.1719441D-24
  65    4-2.90796D-02  0.0000835631 -3.2543751D-08 -5.1059524D-12  2.7434275D-16  4.8818593D-18  5.7929862D-21 -2.0102229D-24
  65    5-2.82473D-02  0.0000829107 -3.2696809D-08 -5.0906979D-12  5.2247088D-16  5.2062101D-18  5.5527209D-21 -2.9577488D-24
  65    6-2.72571D-02  0.0000821238 -3.2879687D-08 -5.0591254D-12  8.3915161D-16  5.5670543D-18  5.1666126D-21 -3.7811880D-24
  65    7-2.61138D-02  0.0000812002 -3.3091297D-08 -5.0029746D-12  1.2311570D-15  5.9383613D-18  4.6261463D-21 -3.9435024D-24
  65    8-2.48231D-02  0.0000801374 -3.3329781D-08 -4.9121667D-12  1.7020914D-15  6.2878706D-18  4.0181827D-21 -2.3219981D-24
  65    9-2.33914D-02  0.0000789326 -3.3592240D-08 -4.7752020D-12  2.2498345D-15  6.5935669D-18  3.6697235D-21  3.2681218D-24
  65   10-2.18263D-02  0.0000775831 -3.3874498D-08 -4.5801631D-12  2.8657665D-15  6.8948416D-18  4.4410837D-21  1.6790249D-23
  66    0-2.05056D-02  0.0000704468 -3.0351228D-08 -1.1675458D-12  3.7582858D-15  1.3944806D-17  6.8476778D-20  1.8201856D-22
  66    1-2.03649D-02  0.0000703250 -3.0360260D-08 -1.1479112D-12  3.8469399D-15  1.4832080D-17  7.1729182D-20  1.8486084D-22
  66    2-2.00841D-02  0.0000700813 -3.0378257D-08 -1.1077478D-12  4.0454548D-15  1.6746113D-17  7.8502015D-20  1.8980313D-22
  66    3-1.96646D-02  0.0000697153 -3.0405116D-08 -1.0445511D-12  4.4023568D-15  1.9988912D-17  8.9326302D-20  1.9497120D-22
  66    4-1.91089D-02  0.0000692265 -3.0440754D-08 -9.5273712D-13  5.0068921D-15  2.5076161D-17  1.0495909D-19  1.9633776D-22
  66    5-1.84196D-02  0.0000686142 -3.0485149D-08 -8.2034948D-13  6.0133288D-15  3.2818976D-17  1.2626077D-19  1.8569516D-22
  66    6-1.76006D-02  0.0000678771 -3.0538292D-08 -6.2294953D-13  7.6805516D-15  4.4438260D-17  1.5384954D-19  1.4683634D-22
  66    7-1.66563D-02  0.0000670137 -3.0599863D-08 -3.1249034D-13  1.0433413D-14  6.1712662D-17  1.8727270D-19  4.8295669D-23
  66    8-1.55919D-02  0.0000660215 -3.0668274D-08  2.0260928D-13  1.4953102D-14  8.7116029D-17  2.2315625D-19 -1.6936292D-22
  66    9-1.44134D-02  0.0000648969 -3.0738364D-08  1.0907208D-12  2.2294720D-14  1.2387161D-16  2.5146023D-19 -6.1549560D-22
  66   10-1.31276D-02  0.0000636343 -3.0796512D-08  2.6504773D-12  3.4011523D-14  1.7568136D-16  2.4850805D-19 -1.4821668D-21
  67    0-1.27525D-02  0.0000582455 -2.6044684D-08  2.3233753D-11  1.1926967D-13  3.9364449D-16 -9.4093791D-19 -1.1497708D-20
  67    1-1.26357D-02  0.0000581240 -2.5980645D-08  2.4005427D-11  1.2167525D-13  3.9872947D-16 -9.8930284D-19 -1.1872473D-20
  67    2-1.24028D-02  0.0000578802 -2.5844340D-08  2.5596818D-11  1.2648315D-13  4.0871699D-16 -1.0891161D-18 -1.2644620D-20
  67    3-1.20550D-02  0.0000575133 -2.5618269D-08  2.8103757D-11  1.3364514D-13  4.2319018D-16 -1.2456147D-18 -1.3859015D-20
  67    4-1.15945D-02  0.0000570220 -2.5273192D-08  3.1666132D-11  1.4300481D-13  4.4134789D-16 -1.4660219D-18 -1.5581907D-20
  67    5-1.10238D-02  0.0000564060 -2.4764354D-08  3.6456605D-11  1.5413638D-13  4.6181560D-16 -1.7554389D-18 -1.7896008D-20
  67    6-1.03459D-02  0.0000556683 -2.4024639D-08  4.2651120D-11  1.6608027D-13  4.8220679D-16 -2.1095408D-18 -2.0883182D-20
  67    7-9.56387D-03  0.0000548216 -2.2951865D-08  5.0342751D-11  1.7693059D-13  4.9823292D-16 -2.5043549D-18 -2.4574378D-20
  67    8-8.68000D-03  0.0000539081 -2.1379555D-08  5.9320896D-11  1.8280138D-13  5.0252859D-16 -2.8602694D-18 -2.8816795D-20
  67    9-7.69206D-03  0.0000530622 -1.8982044D-08  6.8370151D-11  1.7544834D-13  4.8156738D-16 -2.9807873D-18 -3.2798740D-20
  67   10-6.57595D-03  0.0000527989 -1.4797774D-08  7.2558668D-11  1.3301916D-13  3.9652387D-16 -2.3587229D-18 -3.2648242D-20


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Sg_Rb85.inp <==
37 85 37 85 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.01 2.4D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
3.0	2638.5643066113516
3.12	1137.234268491416
3.24	-140.5202876191257
3.36	-1245.4461505449842
3.48	-2205.3869318889474
3.6	-3036.4939252198
3.7199999999999998	-3749.2671340456473
3.84	-4351.924255375407
3.96	-4852.348474118237
4.08	-5258.84073525361
4.2	-5580.086587726467
4.32	-5824.836650805385
4.4399999999999995	-6001.596794068329
4.5600000000000005	-6118.435266146721
4.68	-6182.906169508595
4.8	-6201.996289374225
4.92	-6182.074195820982
5.04	-6128.863136839663
5.16	-6047.449534680231
5.279999999999999	-5942.324280036017
5.4	-5817.438990638491
5.52	-5676.258529073462
5.640000000000001	-5521.835232674384
5.76	-5356.828886232496
5.88	-5183.600520651408
6.0	-5004.109402414846
6.12	-4820.063321900766
6.24	-4633.228021125397
6.359999999999999	-4445.029489199432
6.48	-4256.530226540217
6.6	-4068.585925866352
6.720000000000001	-3882.2330891607758
6.84	-3698.366400944204
6.96	-3517.625156375397
7.08	-3340.475809369372
7.2	-3167.4794052362677
7.32	-2999.154209711201
7.44	-2835.8468931200764
7.56	-2677.775484572841
7.68	-2525.1869111578885
7.8	-2378.332236550585
7.92	-2237.3550858597723
8.04	-2102.3121109977283
8.16	-1973.242448196607
8.280000000000001	-1850.189758376922
8.4	-1733.1404716756956
8.52	-1622.0320252281808
8.64	-1516.7716707345567
8.76	-1417.25235585477
8.879999999999999	-1323.3439512002146
9.0	-1234.897591239674
9.120000000000001	-1151.7454066423763
9.24	-1073.692387247075
9.36	-1000.5382065106261
9.48	-932.0841100081519
9.6	-868.1289946462825
9.719999999999999	-808.446336521208
9.84	-752.8100473329674
9.96	-701.0066111528897
10.08	-652.8318634848434
10.2	-608.0676293217526
10.32	-566.4967713130984
10.440000000000001	-527.9184373428433
10.559999999999999	-492.14603361621283
10.68	-458.99187817456385
10.8	-428.27036808139286
10.92	-399.8110674436088
11.04	-373.457574384958
11.16	-349.0595302333105
11.28	-326.4701112176727
11.4	-305.5546253924998
11.52	-286.18999624707124
11.64	-268.26093300626627
11.76	-251.65630156518685
11.88	-236.27397430750204
12.0	-222.02071667524797
12.12	-208.81042610661996
12.24	-196.56130163194933
12.36	-185.19798945351025
12.48	-174.6516535620215
12.6	-164.85911571137
12.72	-155.76119948797174
12.84	-147.30330198025774
12.96	-139.43546733460815
13.08	-132.11191267127364
13.2	-125.29025158726563
13.32	-118.93139421569309
13.44	-112.99950034751973
13.56	-107.46168584715346
13.68	-102.28768388628905
13.8	-97.44962590066267
13.92	-92.92189941292153
14.04	-88.68095468901221
14.16	-84.70518231898075
14.28	-80.97476456508846
14.4	-77.47144776243942
14.52	-74.17840426871581
14.64	-71.08014299239844
14.76	-68.1624311694426
14.88	-65.41213170336343
15.0	-62.81710455998715
15.85	-48.031563330103545
16.7	-37.726320138352094
17.55	-30.251310624704733
18.4	-24.65190525044241
19.25	-20.350220181403127
20.1	-16.976332911035705
20.95	-14.283513355368873
21.8	-12.109871609749923
22.65	-10.338560720574337
23.5	-8.88236643662931
24.35	-7.675401072344189
25.2	-6.667335103187601
26.05	-5.819716274257688
26.9	-5.103208181094449
27.75	-4.494641573238279
28.6	-3.9755054828668053
29.45	-3.5309058535575892
30.3	-3.1487739309552496
31.15	-2.8190358838638425
32.0	-2.5331593079759283
32.85	-2.284170284798654
33.7	-2.066356296913226
34.55	-1.8750114056947218
35.4	-1.7062380140758915
36.25	-1.5567916091254816
37.1	-1.423960776644092
37.95	-1.3054707178465204
38.8	-1.1994011609314121
39.65	-1.1041240906750156
40.5	-1.0182538604047213
41.35	-0.9406067042866488
42.2	-0.870167719002795
43.05	-0.8060638119383129
43.9	-0.7475414394834934
44.75	-0.693948209592801
45.6	-0.6447252639727201
46.45	-0.5994561169738092
47.3	-0.5578063758187578
48.15	-0.5194720455200302
49.0	-0.4841764787024908
49.85	-0.4516679954001167
50.7	-0.42171765294911745
51.55	-0.3941171763512053
52.4	-0.3686770512806179
53.25	-0.3452247765050661
54.1	-0.3236032690616312
54.95	-0.30366941348341675
55.8	-0.28528845781720585
56.65	-0.26831890103189293
57.5	-0.2526288360723238
58.35	-0.23810052321941227
59.2	-0.22462867345372464
60.05	-0.21211896212295184
60.9	-0.20048673963099475
61.75	-0.189655910523639
62.6	-0.17955795685683074
63.45	-0.17013108548006892
64.3	-0.16131948198779125
65.15	-0.15307265669757325
66.0	-0.14534487019624448
66.85	-0.1380951698121028
67.7	-0.1312883478148551
68.55	-0.1248926597640993
69.4	-0.11887898026477788
70.25	-0.11322055958208431
71.1	-0.10789280533511321
71.95	-0.10287308643918287
72.8	-0.0981405568130417
73.65	-0.09367599666785478
74.5	-0.08946166945642609
75.35	-0.08548119278895763
76.2	-0.081719421820423
77.05	-0.07816234378830125
77.9	-0.07479698253137172
78.75	-0.07161128022641129
79.6	-0.06859388387132268
80.45	-0.06573421192197541
81.3	-0.06302245145051469
82.15	-0.0604494949944552
83.0	-0.05800688313426266
83.85	-0.055686752280476016
84.7	-0.053481787150074574
85.55	-0.05138517746841749
86.4	-0.049390578483063864
87.25	-0.047492074919933916
88.1	-0.04568414805132381
88.95	-0.04396164557988585
89.8	-0.042319754073358105
90.65	-0.04075397371207096
91.5	-0.03926009513546568
92.35	-0.03783417819541309
93.2	-0.03647253244331532
94.05	-0.03517169919510057
94.9	-0.033928435033508994
95.75	-0.03273969662073886
96.6	-0.03160262670674848
97.45	-0.030514541229469814
98.3	-0.02947291741300764
99.15	-0.028475382778716897
100.0	-0.027519704991974193
280.0	-0.00044775611908575574
640.0	-1.6403189490783123e-05
-999 1 1 0 20 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Sg_Rb85_denseMesh.inp <==
37 85 37 85 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.0005 1.92D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
3.0	2638.5643066113516
3.12	1137.234268491416
3.24	-140.5202876191257
3.36	-1245.4461505449842
3.48	-2205.3869318889474
3.6	-3036.4939252198
3.7199999999999998	-3749.2671340456473
3.84	-4351.924255375407
3.96	-4852.348474118237
4.08	-5258.84073525361
4.2	-5580.086587726467
4.32	-5824.836650805385
4.4399999999999995	-6001.596794068329
4.5600000000000005	-6118.435266146721
4.68	-6182.906169508595
4.8	-6201.996289374225
4.92	-6182.074195820982
5.04	-6128.863136839663
5.16	-6047.449534680231
5.279999999999999	-5942.324280036017
5.4	-5817.438990638491
5.52	-5676.258529073462
5.640000000000001	-5521.835232674384
5.76	-5356.828886232496
5.88	-5183.600520651408
6.0	-5004.109402414846
6.12	-4820.063321900766
6.24	-4633.228021125397
6.359999999999999	-4445.029489199432
6.48	-4256.530226540217
6.6	-4068.585925866352
6.720000000000001	-3882.2330891607758
6.84	-3698.366400944204
6.96	-3517.625156375397
7.08	-3340.475809369372
7.2	-3167.4794052362677
7.32	-2999.154209711201
7.44	-2835.8468931200764
7.56	-2677.775484572841
7.68	-2525.1869111578885
7.8	-2378.332236550585
7.92	-2237.3550858597723
8.04	-2102.3121109977283
8.16	-1973.242448196607
8.280000000000001	-1850.189758376922
8.4	-1733.1404716756956
8.52	-1622.0320252281808
8.64	-1516.7716707345567
8.76	-1417.25235585477
8.879999999999999	-1323.3439512002146
9.0	-1234.897591239674
9.120000000000001	-1151.7454066423763
9.24	-1073.692387247075
9.36	-1000.5382065106261
9.48	-932.0841100081519
9.6	-868.1289946462825
9.719999999999999	-808.446336521208
9.84	-752.8100473329674
9.96	-701.0066111528897
10.08	-652.8318634848434
10.2	-608.0676293217526
10.32	-566.4967713130984
10.440000000000001	-527.9184373428433
10.559999999999999	-492.14603361621283
10.68	-458.99187817456385
10.8	-428.27036808139286
10.92	-399.8110674436088
11.04	-373.457574384958
11.16	-349.0595302333105
11.28	-326.4701112176727
11.4	-305.5546253924998
11.52	-286.18999624707124
11.64	-268.26093300626627
11.76	-251.65630156518685
11.88	-236.27397430750204
12.0	-222.02071667524797
12.12	-208.81042610661996
12.24	-196.56130163194933
12.36	-185.19798945351025
12.48	-174.6516535620215
12.6	-164.85911571137
12.72	-155.76119948797174
12.84	-147.30330198025774
12.96	-139.43546733460815
13.08	-132.11191267127364
13.2	-125.29025158726563
13.32	-118.93139421569309
13.44	-112.99950034751973
13.56	-107.46168584715346
13.68	-102.28768388628905
13.8	-97.44962590066267
13.92	-92.92189941292153
14.04	-88.68095468901221
14.16	-84.70518231898075
14.28	-80.97476456508846
14.4	-77.47144776243942
14.52	-74.17840426871581
14.64	-71.08014299239844
14.76	-68.1624311694426
14.88	-65.41213170336343
15.0	-62.81710455998715
15.85	-48.031563330103545
16.7	-37.726320138352094
17.55	-30.251310624704733
18.4	-24.65190525044241
19.25	-20.350220181403127
20.1	-16.976332911035705
20.95	-14.283513355368873
21.8	-12.109871609749923
22.65	-10.338560720574337
23.5	-8.88236643662931
24.35	-7.675401072344189
25.2	-6.667335103187601
26.05	-5.819716274257688
26.9	-5.103208181094449
27.75	-4.494641573238279
28.6	-3.9755054828668053
29.45	-3.5309058535575892
30.3	-3.1487739309552496
31.15	-2.8190358838638425
32.0	-2.5331593079759283
32.85	-2.284170284798654
33.7	-2.066356296913226
34.55	-1.8750114056947218
35.4	-1.7062380140758915
36.25	-1.5567916091254816
37.1	-1.423960776644092
37.95	-1.3054707178465204
38.8	-1.1994011609314121
39.65	-1.1041240906750156
40.5	-1.0182538604047213
41.35	-0.9406067042866488
42.2	-0.870167719002795
43.05	-0.8060638119383129
43.9	-0.7475414394834934
44.75	-0.693948209592801
45.6	-0.6447252639727201
46.45	-0.5994561169738092
47.3	-0.5578063758187578
48.15	-0.5194720455200302
49.0	-0.4841764787024908
49.85	-0.4516679954001167
50.7	-0.42171765294911745
51.55	-0.3941171763512053
52.4	-0.3686770512806179
53.25	-0.3452247765050661
54.1	-0.3236032690616312
54.95	-0.30366941348341675
55.8	-0.28528845781720585
56.65	-0.26831890103189293
57.5	-0.2526288360723238
58.35	-0.23810052321941227
59.2	-0.22462867345372464
60.05	-0.21211896212295184
60.9	-0.20048673963099475
61.75	-0.189655910523639
62.6	-0.17955795685683074
63.45	-0.17013108548006892
64.3	-0.16131948198779125
65.15	-0.15307265669757325
66.0	-0.14534487019624448
66.85	-0.1380951698121028
67.7	-0.1312883478148551
68.55	-0.1248926597640993
69.4	-0.11887898026477788
70.25	-0.11322055958208431
71.1	-0.10789280533511321
71.95	-0.10287308643918287
72.8	-0.0981405568130417
73.65	-0.09367599666785478
74.5	-0.08946166945642609
75.35	-0.08548119278895763
76.2	-0.081719421820423
77.05	-0.07816234378830125
77.9	-0.07479698253137172
78.75	-0.07161128022641129
79.6	-0.06859388387132268
80.45	-0.06573421192197541
81.3	-0.06302245145051469
82.15	-0.0604494949944552
83.0	-0.05800688313426266
83.85	-0.055686752280476016
84.7	-0.053481787150074574
85.55	-0.05138517746841749
86.4	-0.049390578483063864
87.25	-0.047492074919933916
88.1	-0.04568414805132381
88.95	-0.04396164557988585
89.8	-0.042319754073358105
90.65	-0.04075397371207096
91.5	-0.03926009513546568
92.35	-0.03783417819541309
93.2	-0.03647253244331532
94.05	-0.03517169919510057
94.9	-0.033928435033508994
95.75	-0.03273969662073886
96.6	-0.03160262670674848
97.45	-0.030514541229469814
98.3	-0.02947291741300764
99.15	-0.028475382778716897
100.0	-0.027519704991974193
280.0	-0.00044775611908575574
640.0	-1.6403189490783123e-05
-999 1 1 0 20 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Sg_Rb87.inp <==
37 87 37 87 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.01 2.4D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
3.0	2638.5643066113516
3.12	1137.234268491416
3.24	-140.5202876191257
3.36	-1245.4461505449842
3.48	-2205.3869318889474
3.6	-3036.4939252198
3.7199999999999998	-3749.2671340456473
3.84	-4351.924255375407
3.96	-4852.348474118237
4.08	-5258.84073525361
4.2	-5580.086587726467
4.32	-5824.836650805385
4.4399999999999995	-6001.596794068329
4.5600000000000005	-6118.435266146721
4.68	-6182.906169508595
4.8	-6201.996289374225
4.92	-6182.074195820982
5.04	-6128.863136839663
5.16	-6047.449534680231
5.279999999999999	-5942.324280036017
5.4	-5817.438990638491
5.52	-5676.258529073462
5.640000000000001	-5521.835232674384
5.76	-5356.828886232496
5.88	-5183.600520651408
6.0	-5004.109402414846
6.12	-4820.063321900766
6.24	-4633.228021125397
6.359999999999999	-4445.029489199432
6.48	-4256.530226540217
6.6	-4068.585925866352
6.720000000000001	-3882.2330891607758
6.84	-3698.366400944204
6.96	-3517.625156375397
7.08	-3340.475809369372
7.2	-3167.4794052362677
7.32	-2999.154209711201
7.44	-2835.8468931200764
7.56	-2677.775484572841
7.68	-2525.1869111578885
7.8	-2378.332236550585
7.92	-2237.3550858597723
8.04	-2102.3121109977283
8.16	-1973.242448196607
8.280000000000001	-1850.189758376922
8.4	-1733.1404716756956
8.52	-1622.0320252281808
8.64	-1516.7716707345567
8.76	-1417.25235585477
8.879999999999999	-1323.3439512002146
9.0	-1234.897591239674
9.120000000000001	-1151.7454066423763
9.24	-1073.692387247075
9.36	-1000.5382065106261
9.48	-932.0841100081519
9.6	-868.1289946462825
9.719999999999999	-808.446336521208
9.84	-752.8100473329674
9.96	-701.0066111528897
10.08	-652.8318634848434
10.2	-608.0676293217526
10.32	-566.4967713130984
10.440000000000001	-527.9184373428433
10.559999999999999	-492.14603361621283
10.68	-458.99187817456385
10.8	-428.27036808139286
10.92	-399.8110674436088
11.04	-373.457574384958
11.16	-349.0595302333105
11.28	-326.4701112176727
11.4	-305.5546253924998
11.52	-286.18999624707124
11.64	-268.26093300626627
11.76	-251.65630156518685
11.88	-236.27397430750204
12.0	-222.02071667524797
12.12	-208.81042610661996
12.24	-196.56130163194933
12.36	-185.19798945351025
12.48	-174.6516535620215
12.6	-164.85911571137
12.72	-155.76119948797174
12.84	-147.30330198025774
12.96	-139.43546733460815
13.08	-132.11191267127364
13.2	-125.29025158726563
13.32	-118.93139421569309
13.44	-112.99950034751973
13.56	-107.46168584715346
13.68	-102.28768388628905
13.8	-97.44962590066267
13.92	-92.92189941292153
14.04	-88.68095468901221
14.16	-84.70518231898075
14.28	-80.97476456508846
14.4	-77.47144776243942
14.52	-74.17840426871581
14.64	-71.08014299239844
14.76	-68.1624311694426
14.88	-65.41213170336343
15.0	-62.81710455998715
15.85	-48.031563330103545
16.7	-37.726320138352094
17.55	-30.251310624704733
18.4	-24.65190525044241
19.25	-20.350220181403127
20.1	-16.976332911035705
20.95	-14.283513355368873
21.8	-12.109871609749923
22.65	-10.338560720574337
23.5	-8.88236643662931
24.35	-7.675401072344189
25.2	-6.667335103187601
26.05	-5.819716274257688
26.9	-5.103208181094449
27.75	-4.494641573238279
28.6	-3.9755054828668053
29.45	-3.5309058535575892
30.3	-3.1487739309552496
31.15	-2.8190358838638425
32.0	-2.5331593079759283
32.85	-2.284170284798654
33.7	-2.066356296913226
34.55	-1.8750114056947218
35.4	-1.7062380140758915
36.25	-1.5567916091254816
37.1	-1.423960776644092
37.95	-1.3054707178465204
38.8	-1.1994011609314121
39.65	-1.1041240906750156
40.5	-1.0182538604047213
41.35	-0.9406067042866488
42.2	-0.870167719002795
43.05	-0.8060638119383129
43.9	-0.7475414394834934
44.75	-0.693948209592801
45.6	-0.6447252639727201
46.45	-0.5994561169738092
47.3	-0.5578063758187578
48.15	-0.5194720455200302
49.0	-0.4841764787024908
49.85	-0.4516679954001167
50.7	-0.42171765294911745
51.55	-0.3941171763512053
52.4	-0.3686770512806179
53.25	-0.3452247765050661
54.1	-0.3236032690616312
54.95	-0.30366941348341675
55.8	-0.28528845781720585
56.65	-0.26831890103189293
57.5	-0.2526288360723238
58.35	-0.23810052321941227
59.2	-0.22462867345372464
60.05	-0.21211896212295184
60.9	-0.20048673963099475
61.75	-0.189655910523639
62.6	-0.17955795685683074
63.45	-0.17013108548006892
64.3	-0.16131948198779125
65.15	-0.15307265669757325
66.0	-0.14534487019624448
66.85	-0.1380951698121028
67.7	-0.1312883478148551
68.55	-0.1248926597640993
69.4	-0.11887898026477788
70.25	-0.11322055958208431
71.1	-0.10789280533511321
71.95	-0.10287308643918287
72.8	-0.0981405568130417
73.65	-0.09367599666785478
74.5	-0.08946166945642609
75.35	-0.08548119278895763
76.2	-0.081719421820423
77.05	-0.07816234378830125
77.9	-0.07479698253137172
78.75	-0.07161128022641129
79.6	-0.06859388387132268
80.45	-0.06573421192197541
81.3	-0.06302245145051469
82.15	-0.0604494949944552
83.0	-0.05800688313426266
83.85	-0.055686752280476016
84.7	-0.053481787150074574
85.55	-0.05138517746841749
86.4	-0.049390578483063864
87.25	-0.047492074919933916
88.1	-0.04568414805132381
88.95	-0.04396164557988585
89.8	-0.042319754073358105
90.65	-0.04075397371207096
91.5	-0.03926009513546568
92.35	-0.03783417819541309
93.2	-0.03647253244331532
94.05	-0.03517169919510057
94.9	-0.033928435033508994
95.75	-0.03273969662073886
96.6	-0.03160262670674848
97.45	-0.030514541229469814
98.3	-0.02947291741300764
99.15	-0.028475382778716897
100.0	-0.027519704991974193
280.0	-0.00044775611908575574
640.0	-1.6403189490783123e-05
-999 1 1 0 20 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Sg_Rb87_denseMesh.inp <==
37 87 37 87 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.0005 1.92D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
3.0	2638.5643066113516
3.12	1137.234268491416
3.24	-140.5202876191257
3.36	-1245.4461505449842
3.48	-2205.3869318889474
3.6	-3036.4939252198
3.7199999999999998	-3749.2671340456473
3.84	-4351.924255375407
3.96	-4852.348474118237
4.08	-5258.84073525361
4.2	-5580.086587726467
4.32	-5824.836650805385
4.4399999999999995	-6001.596794068329
4.5600000000000005	-6118.435266146721
4.68	-6182.906169508595
4.8	-6201.996289374225
4.92	-6182.074195820982
5.04	-6128.863136839663
5.16	-6047.449534680231
5.279999999999999	-5942.324280036017
5.4	-5817.438990638491
5.52	-5676.258529073462
5.640000000000001	-5521.835232674384
5.76	-5356.828886232496
5.88	-5183.600520651408
6.0	-5004.109402414846
6.12	-4820.063321900766
6.24	-4633.228021125397
6.359999999999999	-4445.029489199432
6.48	-4256.530226540217
6.6	-4068.585925866352
6.720000000000001	-3882.2330891607758
6.84	-3698.366400944204
6.96	-3517.625156375397
7.08	-3340.475809369372
7.2	-3167.4794052362677
7.32	-2999.154209711201
7.44	-2835.8468931200764
7.56	-2677.775484572841
7.68	-2525.1869111578885
7.8	-2378.332236550585
7.92	-2237.3550858597723
8.04	-2102.3121109977283
8.16	-1973.242448196607
8.280000000000001	-1850.189758376922
8.4	-1733.1404716756956
8.52	-1622.0320252281808
8.64	-1516.7716707345567
8.76	-1417.25235585477
8.879999999999999	-1323.3439512002146
9.0	-1234.897591239674
9.120000000000001	-1151.7454066423763
9.24	-1073.692387247075
9.36	-1000.5382065106261
9.48	-932.0841100081519
9.6	-868.1289946462825
9.719999999999999	-808.446336521208
9.84	-752.8100473329674
9.96	-701.0066111528897
10.08	-652.8318634848434
10.2	-608.0676293217526
10.32	-566.4967713130984
10.440000000000001	-527.9184373428433
10.559999999999999	-492.14603361621283
10.68	-458.99187817456385
10.8	-428.27036808139286
10.92	-399.8110674436088
11.04	-373.457574384958
11.16	-349.0595302333105
11.28	-326.4701112176727
11.4	-305.5546253924998
11.52	-286.18999624707124
11.64	-268.26093300626627
11.76	-251.65630156518685
11.88	-236.27397430750204
12.0	-222.02071667524797
12.12	-208.81042610661996
12.24	-196.56130163194933
12.36	-185.19798945351025
12.48	-174.6516535620215
12.6	-164.85911571137
12.72	-155.76119948797174
12.84	-147.30330198025774
12.96	-139.43546733460815
13.08	-132.11191267127364
13.2	-125.29025158726563
13.32	-118.93139421569309
13.44	-112.99950034751973
13.56	-107.46168584715346
13.68	-102.28768388628905
13.8	-97.44962590066267
13.92	-92.92189941292153
14.04	-88.68095468901221
14.16	-84.70518231898075
14.28	-80.97476456508846
14.4	-77.47144776243942
14.52	-74.17840426871581
14.64	-71.08014299239844
14.76	-68.1624311694426
14.88	-65.41213170336343
15.0	-62.81710455998715
15.85	-48.031563330103545
16.7	-37.726320138352094
17.55	-30.251310624704733
18.4	-24.65190525044241
19.25	-20.350220181403127
20.1	-16.976332911035705
20.95	-14.283513355368873
21.8	-12.109871609749923
22.65	-10.338560720574337
23.5	-8.88236643662931
24.35	-7.675401072344189
25.2	-6.667335103187601
26.05	-5.819716274257688
26.9	-5.103208181094449
27.75	-4.494641573238279
28.6	-3.9755054828668053
29.45	-3.5309058535575892
30.3	-3.1487739309552496
31.15	-2.8190358838638425
32.0	-2.5331593079759283
32.85	-2.284170284798654
33.7	-2.066356296913226
34.55	-1.8750114056947218
35.4	-1.7062380140758915
36.25	-1.5567916091254816
37.1	-1.423960776644092
37.95	-1.3054707178465204
38.8	-1.1994011609314121
39.65	-1.1041240906750156
40.5	-1.0182538604047213
41.35	-0.9406067042866488
42.2	-0.870167719002795
43.05	-0.8060638119383129
43.9	-0.7475414394834934
44.75	-0.693948209592801
45.6	-0.6447252639727201
46.45	-0.5994561169738092
47.3	-0.5578063758187578
48.15	-0.5194720455200302
49.0	-0.4841764787024908
49.85	-0.4516679954001167
50.7	-0.42171765294911745
51.55	-0.3941171763512053
52.4	-0.3686770512806179
53.25	-0.3452247765050661
54.1	-0.3236032690616312
54.95	-0.30366941348341675
55.8	-0.28528845781720585
56.65	-0.26831890103189293
57.5	-0.2526288360723238
58.35	-0.23810052321941227
59.2	-0.22462867345372464
60.05	-0.21211896212295184
60.9	-0.20048673963099475
61.75	-0.189655910523639
62.6	-0.17955795685683074
63.45	-0.17013108548006892
64.3	-0.16131948198779125
65.15	-0.15307265669757325
66.0	-0.14534487019624448
66.85	-0.1380951698121028
67.7	-0.1312883478148551
68.55	-0.1248926597640993
69.4	-0.11887898026477788
70.25	-0.11322055958208431
71.1	-0.10789280533511321
71.95	-0.10287308643918287
72.8	-0.0981405568130417
73.65	-0.09367599666785478
74.5	-0.08946166945642609
75.35	-0.08548119278895763
76.2	-0.081719421820423
77.05	-0.07816234378830125
77.9	-0.07479698253137172
78.75	-0.07161128022641129
79.6	-0.06859388387132268
80.45	-0.06573421192197541
81.3	-0.06302245145051469
82.15	-0.0604494949944552
83.0	-0.05800688313426266
83.85	-0.055686752280476016
84.7	-0.053481787150074574
85.55	-0.05138517746841749
86.4	-0.049390578483063864
87.25	-0.047492074919933916
88.1	-0.04568414805132381
88.95	-0.04396164557988585
89.8	-0.042319754073358105
90.65	-0.04075397371207096
91.5	-0.03926009513546568
92.35	-0.03783417819541309
93.2	-0.03647253244331532
94.05	-0.03517169919510057
94.9	-0.033928435033508994
95.75	-0.03273969662073886
96.6	-0.03160262670674848
97.45	-0.030514541229469814
98.3	-0.02947291741300764
99.15	-0.028475382778716897
100.0	-0.027519704991974193
280.0	-0.00044775611908575574
640.0	-1.6403189490783123e-05
-999 1 1 0 20 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb85.inp <==
37 85 37 85 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.00065 5.10D0 2900.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
8.0	650.2198984350822
8.12	578.7360411985952
8.24	513.1053237577802
8.36	452.93555014474407
8.48	397.85920102057565
8.6	347.51816886963184
8.72	301.5744714942046
8.84	259.7110158740943
8.96	221.62843857057658
9.08	187.04555363640264
9.2	155.69714207433103
9.32	127.33548532742131
9.44	101.72816005783949
9.56	78.65767629571609
9.68	57.92151240247455
9.8	39.33019633470804
9.92	22.70782919035568
10.04	7.890176725075414
10.16	-5.275342222375606
10.28	-16.92995823840905
10.4	-27.20527692702594
10.52	-36.22286971329566
10.64	-44.09560683061322
10.76	-50.927929459017605
10.879999999999999	-56.81609917835581
11.0	-61.849202320237524
11.120000000000001	-66.10916853717222
11.24	-69.67158101186524
11.36	-72.6062947771942
11.48	-74.9765180416037
11.6	-76.84113991566147
11.72	-78.25315199122795
11.84	-79.26226678161913
11.96	-79.91249518267317
12.08	-80.24500309993316
12.2	-80.2961226366476
12.32	-80.10005334676418
12.440000000000001	-79.6874616575975
12.559999999999999	-79.08573289050528
12.68	-78.3199993508315
12.8	-77.41297302942439
12.92	-76.38494537726405
13.04	-75.2543639578071
13.16	-74.03775569169856
13.280000000000001	-72.75000131442731
13.4	-71.40435433593069
13.52	-70.0126080322383
13.64	-68.58526744163571
13.76	-67.13168456215433
13.879999999999999	-65.66015631857827
14.0	-64.1780316792975
14.120000000000001	-62.69173074745305
14.24	-61.20678712280443
14.36	-59.728062640885256
14.48	-58.2598299452573
14.6	-56.80577822800769
14.719999999999999	-55.36898093068611
14.84	-53.952084562990876
14.96	-52.55737810743475
15.08	-51.18676923419445
15.2	-49.84161586024003
15.32	-48.52298032337429
15.440000000000001	-47.23173551789361
15.559999999999999	-45.96858556535689
15.68	-44.73408438028123
15.8	-43.52865235101707
15.92	-42.35259132812648
16.04	-41.206086425269675
16.16	-40.08907665409886
16.28	-39.00132727304561
16.4	-37.942554995574795
16.52	-36.912436988978534
16.64	-35.91061660309627
16.759999999999998	-34.93670848582909
16.880000000000003	-33.99030314794484
17.0	-33.07097033512703
17.119999999999997	-32.17820698112642
17.240000000000002	-31.31140678825533
17.36	-30.46995790304007
17.48	-29.653254440778255
17.6	-28.860697577619725
17.72	-28.09169648082107
17.84	-27.345669095087008
17.96	-26.622042801029792
18.08	-25.920233879912963
18.2	-25.239577575436066
18.32	-24.579404250788034
18.439999999999998	-23.939067007096536
18.560000000000002	-23.317940956532222
18.68	-22.715422506977838
18.8	-22.13092866122763
18.92	-21.563896331667408
19.04	-21.01378367677776
19.16	-20.480093907271094
19.28	-19.962364523747382
19.4	-19.46014690774706
19.52	-18.973005574909283
19.64	-18.50051786615946
19.759999999999998	-18.042273635760903
19.880000000000003	-17.597874937743974
20.0	-17.166935241818283
20.8	-14.605898402471023
21.6	-12.50342489305542
22.4	-10.764785541764837
23.2	-9.317368341675856
24.0	-8.104963193567029
24.8	-7.08365634823052
25.6	-6.218829817326412
26.4	-5.482879371544796
27.2	-4.853693240257252
28.0	-4.313478811484311
28.8	-3.8478234249614456
29.6	-3.444978935893137
30.4	-3.095300384427111
31.2	-2.790628814311514
32.0	-2.5240656919905993
32.8	-2.289911827766858
33.6	-2.0834393247953726
34.4	-1.900706406082979
35.2	-1.738411106218246
36.0	-1.5937749593792336
36.8	-1.4644496272152427
37.6	-1.3484413930475594
38.4	-1.2440519670876462
39.2	-1.149829587180184
40.0	-1.0645288402962862
40.8	-0.98707771939255
41.6	-0.9165504939301827
42.4	-0.8521452740986909
43.2	-0.7931653819318312
44.0	-0.739003823634384
44.8	-0.6891302989059875
45.6	-0.6430888429513246
46.4	-0.6005387917001712
47.2	-0.5611990063453587
48.0	-0.5248125990416118
48.8	-0.4911447970125731
49.6	-0.45998107630225155
50.4	-0.43112541683301353
51.2	-0.4043986830394709
52.0	-0.3796371296285625
52.8	-0.356691028890298
53.6	-0.3354234139982912
54.4	-0.31570893156416563
55.2	-0.29743270505382263
56.0	-0.2804824401238453
56.8	-0.2647443825080301
57.6	-0.2501149566390918
58.4	-0.23650079642305658
59.2	-0.22381760769894193
60.0	-0.2119891716629893
60.8	-0.20094647007628996
61.6	-0.19062691591105554
62.4	-0.18097367547523163
63.2	-0.17193507006470551
64.0	-0.1634640468900885
64.8	-0.15551771046274054
65.6	-0.14805690684498865
66.4	-0.14104585420760105
67.2	-0.1344518140225729
68.0	-0.1282447979754431
68.8	-0.12239730632869074
69.6	-0.1168840940231138
70.4	-0.11168196128142047
71.2	-0.10676956588936577
72.0	-0.10212725468444221
72.8	-0.09773691208872883
73.6	-0.09358182378798788
74.4	-0.08964655388938013
75.2	-0.08591683409026782
76.0	-0.08237946356473025
76.8	-0.07902221842623197
77.6	-0.07583376975743605
78.4	-0.07280362240906497
79.2	-0.06992227137127448
80.0	-0.06718107505269606
80.8	-0.06457197733500249
81.6	-0.06208745596124832
82.4	-0.05972048259915208
83.2	-0.05746448622416626
84.0	-0.055313319519483754
84.8	-0.05326122802014818
85.6	-0.051302821755238204
86.4	-0.0494330491660757
87.2	-0.04764717309985424
88.0	-0.04594074869730774
88.8	-0.04430960301027337
89.6	-0.04274981620047238
90.4	-0.04125770418472723
91.2	-0.03982980260433487
92.0	-0.03846285200755431
92.8	-0.03715378414430557
93.6	-0.03589970928130492
94.4	-0.03469790445410442
95.2	-0.03354580257994603
96.0	-0.0324409823620676
96.8	-0.031381158922182434
97.6	-0.030364175103363297
98.4	-0.02938799339055031
99.2	-0.02845068840043163
100.0	-0.027550439896214203
280.0	-0.0004477561190930484
640.0	-1.640318949105061e-05
-999 1 1 0 10 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb85.out <==
  Reduced masses below are based on atoms 1 & 2 with charges (+1/2) and (+1/2),
        respectively, with subtraction/addition of 1 and 1 half-electron masses.


Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                             
================================================================================
 Generate   ZMU= 42.45562057905(u)   &   BZ= 2.518481102D+00((1/cm-1)(1/Ang**2))
          from atomic masses:  84.91124115809  &   84.91124115809(u)
    Since the molecule is an ion with charge +1
      use Watson's charge-adjusted reduced mass   mu = M1*M2/[M1 + M2 - (+1)*me]
 Integrate from  RMIN=  5.100  to  RMAX= 167.60  with mesh  RH= 0.000650(Angst)

 Potential-1 for Rb( 85)-Rb( 85)
 ================================
 State has  OMEGA= 0   and energy asymptote:   Y(lim)=     0.00000(cm-1)
 Perform 12-point piecewise polynomial interpolation over  203 input points
 Interpolation actually performed over modified input array:   Y(I) * r(I)**2
 Beyond read-in points extrapolate to limiting asymptotic behaviour:
                    Y(r)  =  Y(lim) - (   0.2751960D+07)/r** 4
 To make input points Y(i) consistent with  Y(lim),  add  Y(shift)=      0.0000
 Scale input points:  (distance)* 1.000000000D+00  &  (energy)* 1.000000000D+00
             to get required internal units  [Angstroms & cm-1 for potentials]
      r(i)         Y(i)        r(i)         Y(i)        r(i)         Y(i)  
   ----------------------   ----------------------   ----------------------
   8.00000000    650.2199  16.16000000    -40.0891  48.80000000     -0.4911
   8.12000000    578.7360  16.28000000    -39.0013  49.60000000     -0.4600
   8.24000000    513.1053  16.40000000    -37.9426  50.40000000     -0.4311
   8.36000000    452.9356  16.52000000    -36.9124  51.20000000     -0.4044
   8.48000000    397.8592  16.64000000    -35.9106  52.00000000     -0.3796
   8.60000000    347.5182  16.76000000    -34.9367  52.80000000     -0.3567
   8.72000000    301.5745  16.88000000    -33.9903  53.60000000     -0.3354
   8.84000000    259.7110  17.00000000    -33.0710  54.40000000     -0.3157
   8.96000000    221.6284  17.12000000    -32.1782  55.20000000     -0.2974
   9.08000000    187.0456  17.24000000    -31.3114  56.00000000     -0.2805
   9.20000000    155.6971  17.36000000    -30.4700  56.80000000     -0.2647
   9.32000000    127.3355  17.48000000    -29.6533  57.60000000     -0.2501
   9.44000000    101.7282  17.60000000    -28.8607  58.40000000     -0.2365
   9.56000000     78.6577  17.72000000    -28.0917  59.20000000     -0.2238
   9.68000000     57.9215  17.84000000    -27.3457  60.00000000     -0.2120
   9.80000000     39.3302  17.96000000    -26.6220  60.80000000     -0.2009
   9.92000000     22.7078  18.08000000    -25.9202  61.60000000     -0.1906
  10.04000000      7.8902  18.20000000    -25.2396  62.40000000     -0.1810
  10.16000000     -5.2753  18.32000000    -24.5794  63.20000000     -0.1719
  10.28000000    -16.9300  18.44000000    -23.9391  64.00000000     -0.1635
  10.40000000    -27.2053  18.56000000    -23.3179  64.80000000     -0.1555
  10.52000000    -36.2229  18.68000000    -22.7154  65.60000000     -0.1481
  10.64000000    -44.0956  18.80000000    -22.1309  66.40000000     -0.1410
  10.76000000    -50.9279  18.92000000    -21.5639  67.20000000     -0.1345
  10.88000000    -56.8161  19.04000000    -21.0138  68.00000000     -0.1282
  11.00000000    -61.8492  19.16000000    -20.4801  68.80000000     -0.1224
  11.12000000    -66.1092  19.28000000    -19.9624  69.60000000     -0.1169
  11.24000000    -69.6716  19.40000000    -19.4601  70.40000000     -0.1117
  11.36000000    -72.6063  19.52000000    -18.9730  71.20000000     -0.1068
  11.48000000    -74.9765  19.64000000    -18.5005  72.00000000     -0.1021
  11.60000000    -76.8411  19.76000000    -18.0423  72.80000000     -0.0977
  11.72000000    -78.2532  19.88000000    -17.5979  73.60000000     -0.0936
  11.84000000    -79.2623  20.00000000    -17.1669  74.40000000     -0.0896
  11.96000000    -79.9125  20.80000000    -14.6059  75.20000000     -0.0859
  12.08000000    -80.2450  21.60000000    -12.5034  76.00000000     -0.0824
  12.20000000    -80.2961  22.40000000    -10.7648  76.80000000     -0.0790
  12.32000000    -80.1001  23.20000000     -9.3174  77.60000000     -0.0758
  12.44000000    -79.6875  24.00000000     -8.1050  78.40000000     -0.0728
  12.56000000    -79.0857  24.80000000     -7.0837  79.20000000     -0.0699
  12.68000000    -78.3200  25.60000000     -6.2188  80.00000000     -0.0672
  12.80000000    -77.4130  26.40000000     -5.4829  80.80000000     -0.0646
  12.92000000    -76.3849  27.20000000     -4.8537  81.60000000     -0.0621
  13.04000000    -75.2544  28.00000000     -4.3135  82.40000000     -0.0597
  13.16000000    -74.0378  28.80000000     -3.8478  83.20000000     -0.0575
  13.28000000    -72.7500  29.60000000     -3.4450  84.00000000     -0.0553
  13.40000000    -71.4044  30.40000000     -3.0953  84.80000000     -0.0533
  13.52000000    -70.0126  31.20000000     -2.7906  85.60000000     -0.0513
  13.64000000    -68.5853  32.00000000     -2.5241  86.40000000     -0.0494
  13.76000000    -67.1317  32.80000000     -2.2899  87.20000000     -0.0476
  13.88000000    -65.6602  33.60000000     -2.0834  88.00000000     -0.0459
  14.00000000    -64.1780  34.40000000     -1.9007  88.80000000     -0.0443
  14.12000000    -62.6917  35.20000000     -1.7384  89.60000000     -0.0427
  14.24000000    -61.2068  36.00000000     -1.5938  90.40000000     -0.0413
  14.36000000    -59.7281  36.80000000     -1.4644  91.20000000     -0.0398
  14.48000000    -58.2598  37.60000000     -1.3484  92.00000000     -0.0385
  14.60000000    -56.8058  38.40000000     -1.2441  92.80000000     -0.0372
  14.72000000    -55.3690  39.20000000     -1.1498  93.60000000     -0.0359
  14.84000000    -53.9521  40.00000000     -1.0645  94.40000000     -0.0347
  14.96000000    -52.5574  40.80000000     -0.9871  95.20000000     -0.0335
  15.08000000    -51.1868  41.60000000     -0.9166  96.00000000     -0.0324
  15.20000000    -49.8416  42.40000000     -0.8521  96.80000000     -0.0314
  15.32000000    -48.5230  43.20000000     -0.7932  97.60000000     -0.0304
  15.44000000    -47.2317  44.00000000     -0.7390  98.40000000     -0.0294
  15.56000000    -45.9686  44.80000000     -0.6891  99.20000000     -0.0285
  15.68000000    -44.7341  45.60000000     -0.6431 100.00000000     -0.0276
  15.80000000    -43.5287  46.40000000     -0.6005 280.00000000     -0.0004
  15.92000000    -42.3526  47.20000000     -0.5612 640.00000000     -0.0000
  16.04000000    -41.2061  48.00000000     -0.5248
 ----------------------------------------------------------------------------
 Extrapolate to   X .le. 8.1200  with
   Y=     -222.806  +2.596663D+05 * exp(-7.118984D-01*X)
 Extrapolate to  X .GE.280.0000  using
   Y=      0.0000 - [ 2.751960D+06/X**4 +1.564132D+07/X**6 -1.439126D+06/X** 8]
 ----------------------------------------------------------------------------

 Calculate properties of the single potential described above
 Potential-1 uses inner boundary condition of  zero value  at  RMIN

 Eigenvalue convergence criterion is   EPS= 1.0D-10(cm-1)
 Airy function at 3-rd turning point is quasibound outer boundary condition

 Since state-1 has (projected) electronic angular momentum  OMEGA= 0
         eigenvalue calculations use centrifugal potential  [J*(J+1) - 0]/r**2

 For  J=  0, seek the first 400 levels of Potential-1   with   VLIM=      0.000

   and automatically increment  J  in steps of  1 to a maximum value of  10
 ** CAUTION ** For  J=  0  E=-3.376202D-02  WF(NEND)/WF(Max)= 2.3D-08 > 1.0D-09
    & initialization quality test  4.3D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-2.265161D-02  WF(NEND)/WF(Max)= 4.8D-06 > 1.0D-09
    & initialization quality test  8.0D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-1.429718D-02  WF(NEND)/WF(Max)= 4.0D-04 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-8.052941D-03  WF(NEND)/WF(Max)= 1.5D-02 > 1.0D-09
    & initialization quality test  4.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-3.576595D-03  WF(NEND)/WF(Max)= 2.2D-01 > 1.0D-09
    & initialization quality test  1.9D-01 > 1.D-3   so RMAX may be too small
 For J=  0  ETRY=     0.0011 > VMAX=    -0.0010  find onee turn point:  R= 10.11
 *** SCHRQ Error:  E=    -0.00 > V(250000)=    -0.00  at  Rmax= 167.60  for  IT= 3

 ALF search finds next estimated trial energy  E(v= 69)=-0.51856970E-03
        lies above potential maximum or asymptote at  VMAX=-0.95975079E-03
 ALF finds the highest calculated level is  E(v= 68)= -3.5765951D-03

 E(v=  0, J=  0)=   -78.439   Bv=  0.0026647  -Dv= -5.5310D-09   Hv= -1.5635D-14
           Lv= -1.3885D-19   Mv= -1.4782D-24   Nv= -1.8353D-29   Ov= -2.5562D-34
 E(v=  0, J=  1)=   -78.434   Bv=  0.0026647  -Dv= -5.5311D-09   Hv= -1.5636D-14
           Lv= -1.3887D-19   Mv= -1.4784D-24   Nv= -1.8356D-29   Ov= -2.5568D-34
 E(v=  0, J=  2)=   -78.423   Bv=  0.0026647  -Dv= -5.5313D-09   Hv= -1.5638D-14
           Lv= -1.3890D-19   Mv= -1.4788D-24   Nv= -1.8363D-29   Ov= -2.5580D-34
 E(v=  0, J=  3)=   -78.407   Bv=  0.0026646  -Dv= -5.5316D-09   Hv= -1.5641D-14
           Lv= -1.3894D-19   Mv= -1.4795D-24   Nv= -1.8374D-29   Ov= -2.5599D-34
 E(v=  0, J=  4)=   -78.386   Bv=  0.0026645  -Dv= -5.5320D-09   Hv= -1.5646D-14
           Lv= -1.3900D-19   Mv= -1.4804D-24   Nv= -1.8388D-29   Ov= -2.5623D-34
 E(v=  0, J=  5)=   -78.359   Bv=  0.0026644  -Dv= -5.5325D-09   Hv= -1.5651D-14
           Lv= -1.3908D-19   Mv= -1.4815D-24   Nv= -1.8406D-29   Ov= -2.5653D-34
 E(v=  0, J=  6)=   -78.327   Bv=  0.0026643  -Dv= -5.5330D-09   Hv= -1.5658D-14
           Lv= -1.3917D-19   Mv= -1.4828D-24   Nv= -1.8428D-29   Ov= -2.5690D-34
 E(v=  0, J=  7)=   -78.290   Bv=  0.0026641  -Dv= -5.5337D-09   Hv= -1.5666D-14
           Lv= -1.3927D-19   Mv= -1.4844D-24   Nv= -1.8453D-29   Ov= -2.5732D-34
 E(v=  0, J=  8)=   -78.247   Bv=  0.0026639  -Dv= -5.5344D-09   Hv= -1.5675D-14
           Lv= -1.3939D-19   Mv= -1.4861D-24   Nv= -1.8482D-29   Ov= -2.5781D-34
 E(v=  0, J=  9)=   -78.199   Bv=  0.0026637  -Dv= -5.5353D-09   Hv= -1.5685D-14
           Lv= -1.3952D-19   Mv= -1.4881D-24   Nv= -1.8514D-29   Ov= -2.5836D-34
 E(v=  0, J= 10)=   -78.146   Bv=  0.0026635  -Dv= -5.5362D-09   Hv= -1.5696D-14
           Lv= -1.3967D-19   Mv= -1.4904D-24   Nv= -1.8551D-29   Ov= -2.5898D-34

 For vibrational level  v =  0   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -78.439    3    -78.407    6    -78.327    9    -78.199
   1    -78.434    4    -78.386    7    -78.290   10    -78.146
   2    -78.423    5    -78.359    8    -78.247
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  1, J=  0)=   -74.778   Bv=  0.0026259  -Dv= -5.6878D-09   Hv= -1.7285D-14
           Lv= -1.6150D-19   Mv= -1.8595D-24   Nv= -2.4108D-29   Ov= -2.9163D-34
 E(v=  1, J=  1)=   -74.773   Bv=  0.0026259  -Dv= -5.6879D-09   Hv= -1.7286D-14
           Lv= -1.6152D-19   Mv= -1.8598D-24   Nv= -2.4112D-29   Ov= -2.9170D-34
 E(v=  1, J=  2)=   -74.762   Bv=  0.0026258  -Dv= -5.6881D-09   Hv= -1.7289D-14
           Lv= -1.6156D-19   Mv= -1.8604D-24   Nv= -2.4121D-29   Ov= -2.9184D-34
 E(v=  1, J=  3)=   -74.746   Bv=  0.0026258  -Dv= -5.6884D-09   Hv= -1.7293D-14
           Lv= -1.6161D-19   Mv= -1.8612D-24   Nv= -2.4133D-29   Ov= -2.9205D-34
 E(v=  1, J=  4)=   -74.725   Bv=  0.0026257  -Dv= -5.6888D-09   Hv= -1.7298D-14
           Lv= -1.6169D-19   Mv= -1.8624D-24   Nv= -2.4149D-29   Ov= -2.9233D-34
 E(v=  1, J=  5)=   -74.699   Bv=  0.0026255  -Dv= -5.6893D-09   Hv= -1.7304D-14
           Lv= -1.6178D-19   Mv= -1.8638D-24   Nv= -2.4170D-29   Ov= -2.9268D-34
 E(v=  1, J=  6)=   -74.668   Bv=  0.0026254  -Dv= -5.6899D-09   Hv= -1.7312D-14
           Lv= -1.6189D-19   Mv= -1.8656D-24   Nv= -2.4194D-29   Ov= -2.9310D-34
 E(v=  1, J=  7)=   -74.631   Bv=  0.0026253  -Dv= -5.6907D-09   Hv= -1.7321D-14
           Lv= -1.6202D-19   Mv= -1.8676D-24   Nv= -2.4223D-29   Ov= -2.9359D-34
 E(v=  1, J=  8)=   -74.589   Bv=  0.0026251  -Dv= -5.6915D-09   Hv= -1.7331D-14
           Lv= -1.6217D-19   Mv= -1.8699D-24   Nv= -2.4256D-29   Ov= -2.9415D-34
 E(v=  1, J=  9)=   -74.542   Bv=  0.0026249  -Dv= -5.6924D-09   Hv= -1.7343D-14
           Lv= -1.6234D-19   Mv= -1.8726D-24   Nv= -2.4293D-29   Ov= -2.9479D-34
 E(v=  1, J= 10)=   -74.489   Bv=  0.0026246  -Dv= -5.6935D-09   Hv= -1.7356D-14
           Lv= -1.6253D-19   Mv= -1.8755D-24   Nv= -2.4334D-29   Ov= -2.9550D-34

 For vibrational level  v =  1   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -74.778    3    -74.746    6    -74.668    9    -74.542
   1    -74.773    4    -74.725    7    -74.631   10    -74.489
   2    -74.762    5    -74.699    8    -74.589
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  2, J=  0)=   -71.221   Bv=  0.0025865  -Dv= -5.8533D-09   Hv= -1.9156D-14
           Lv= -1.8581D-19   Mv= -2.0995D-24   Nv= -3.1413D-29   Ov= -6.0306D-34
 E(v=  2, J=  1)=   -71.216   Bv=  0.0025865  -Dv= -5.8534D-09   Hv= -1.9158D-14
           Lv= -1.8583D-19   Mv= -2.0998D-24   Nv= -3.1421D-29   Ov= -6.0317D-34
 E(v=  2, J=  2)=   -71.205   Bv=  0.0025865  -Dv= -5.8537D-09   Hv= -1.9161D-14
           Lv= -1.8587D-19   Mv= -2.1006D-24   Nv= -3.1438D-29   Ov= -6.0339D-34
 E(v=  2, J=  3)=   -71.190   Bv=  0.0025864  -Dv= -5.8540D-09   Hv= -1.9165D-14
           Lv= -1.8593D-19   Mv= -2.1017D-24   Nv= -3.1463D-29   Ov= -6.0372D-34
 E(v=  2, J=  4)=   -71.169   Bv=  0.0025863  -Dv= -5.8545D-09   Hv= -1.9171D-14
           Lv= -1.8602D-19   Mv= -2.1032D-24   Nv= -3.1497D-29   Ov= -6.0416D-34
 E(v=  2, J=  5)=   -71.143   Bv=  0.0025862  -Dv= -5.8550D-09   Hv= -1.9178D-14
           Lv= -1.8612D-19   Mv= -2.1051D-24   Nv= -3.1539D-29   Ov= -6.0472D-34
 E(v=  2, J=  6)=   -71.112   Bv=  0.0025860  -Dv= -5.8557D-09   Hv= -1.9187D-14
           Lv= -1.8625D-19   Mv= -2.1074D-24   Nv= -3.1590D-29   Ov= -6.0539D-34
 E(v=  2, J=  7)=   -71.076   Bv=  0.0025859  -Dv= -5.8565D-09   Hv= -1.9198D-14
           Lv= -1.8640D-19   Mv= -2.1101D-24   Nv= -3.1650D-29   Ov= -6.0616D-34
 E(v=  2, J=  8)=   -71.035   Bv=  0.0025857  -Dv= -5.8575D-09   Hv= -1.9210D-14
           Lv= -1.8656D-19   Mv= -2.1131D-24   Nv= -3.1717D-29   Ov= -6.0705D-34
 E(v=  2, J=  9)=   -70.988   Bv=  0.0025855  -Dv= -5.8585D-09   Hv= -1.9223D-14
           Lv= -1.8676D-19   Mv= -2.1165D-24   Nv= -3.1794D-29   Ov= -6.0805D-34
 E(v=  2, J= 10)=   -70.936   Bv=  0.0025852  -Dv= -5.8597D-09   Hv= -1.9238D-14
           Lv= -1.8697D-19   Mv= -2.1204D-24   Nv= -3.1879D-29   Ov= -6.0916D-34

 For vibrational level  v =  2   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -71.221    3    -71.190    6    -71.112    9    -70.988
   1    -71.216    4    -71.169    7    -71.076   10    -70.936
   2    -71.205    5    -71.143    8    -71.035
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  3, J=  0)=   -67.768   Bv=  0.0025466  -Dv= -6.0265D-09   Hv= -2.1075D-14
           Lv= -2.1774D-19   Mv= -2.7104D-24   Nv= -3.2485D-29   Ov= -5.7623D-34
 E(v=  3, J=  1)=   -67.763   Bv=  0.0025466  -Dv= -6.0266D-09   Hv= -2.1077D-14
           Lv= -2.1777D-19   Mv= -2.7108D-24   Nv= -3.2493D-29   Ov= -5.7653D-34
 E(v=  3, J=  2)=   -67.752   Bv=  0.0025466  -Dv= -6.0269D-09   Hv= -2.1080D-14
           Lv= -2.1783D-19   Mv= -2.7115D-24   Nv= -3.2509D-29   Ov= -5.7713D-34
 E(v=  3, J=  3)=   -67.737   Bv=  0.0025465  -Dv= -6.0272D-09   Hv= -2.1086D-14
           Lv= -2.1791D-19   Mv= -2.7127D-24   Nv= -3.2534D-29   Ov= -5.7803D-34
 E(v=  3, J=  4)=   -67.717   Bv=  0.0025464  -Dv= -6.0278D-09   Hv= -2.1093D-14
           Lv= -2.1802D-19   Mv= -2.7143D-24   Nv= -3.2566D-29   Ov= -5.7922D-34
 E(v=  3, J=  5)=   -67.691   Bv=  0.0025463  -Dv= -6.0284D-09   Hv= -2.1101D-14
           Lv= -2.1815D-19   Mv= -2.7162D-24   Nv= -3.2607D-29   Ov= -5.8072D-34
 E(v=  3, J=  6)=   -67.661   Bv=  0.0025461  -Dv= -6.0291D-09   Hv= -2.1112D-14
           Lv= -2.1831D-19   Mv= -2.7186D-24   Nv= -3.2656D-29   Ov= -5.8252D-34
 E(v=  3, J=  7)=   -67.625   Bv=  0.0025460  -Dv= -6.0300D-09   Hv= -2.1124D-14
           Lv= -2.1850D-19   Mv= -2.7213D-24   Nv= -3.2713D-29   Ov= -5.8461D-34
 E(v=  3, J=  8)=   -67.584   Bv=  0.0025458  -Dv= -6.0310D-09   Hv= -2.1138D-14
           Lv= -2.1872D-19   Mv= -2.7245D-24   Nv= -3.2778D-29   Ov= -5.8702D-34
 E(v=  3, J=  9)=   -67.539   Bv=  0.0025455  -Dv= -6.0322D-09   Hv= -2.1154D-14
           Lv= -2.1897D-19   Mv= -2.7280D-24   Nv= -3.2852D-29   Ov= -5.8972D-34
 E(v=  3, J= 10)=   -67.488   Bv=  0.0025453  -Dv= -6.0335D-09   Hv= -2.1171D-14
           Lv= -2.1924D-19   Mv= -2.7320D-24   Nv= -3.2935D-29   Ov= -5.9272D-34

 For vibrational level  v =  3   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -67.768    3    -67.737    6    -67.661    9    -67.539
   1    -67.763    4    -67.717    7    -67.625   10    -67.488
   2    -67.752    5    -67.691    8    -67.584
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  4, J=  0)=   -64.418   Bv=  0.0025062  -Dv= -6.2095D-09   Hv= -2.3191D-14
           Lv= -2.4715D-19   Mv= -3.4561D-24   Nv= -4.8610D-29   Ov=  2.9844D-35
 E(v=  4, J=  1)=   -64.413   Bv=  0.0025062  -Dv= -6.2096D-09   Hv= -2.3193D-14
           Lv= -2.4718D-19   Mv= -3.4567D-24   Nv= -4.8610D-29   Ov=  2.9796D-35
 E(v=  4, J=  2)=   -64.403   Bv=  0.0025061  -Dv= -6.2099D-09   Hv= -2.3197D-14
           Lv= -2.4725D-19   Mv= -3.4579D-24   Nv= -4.8609D-29   Ov=  2.9692D-35
 E(v=  4, J=  3)=   -64.388   Bv=  0.0025061  -Dv= -6.2103D-09   Hv= -2.3203D-14
           Lv= -2.4735D-19   Mv= -3.4596D-24   Nv= -4.8607D-29   Ov=  2.9539D-35
 E(v=  4, J=  4)=   -64.368   Bv=  0.0025060  -Dv= -6.2109D-09   Hv= -2.3211D-14
           Lv= -2.4749D-19   Mv= -3.4620D-24   Nv= -4.8606D-29   Ov=  2.9315D-35
 E(v=  4, J=  5)=   -64.343   Bv=  0.0025058  -Dv= -6.2116D-09   Hv= -2.3221D-14
           Lv= -2.4767D-19   Mv= -3.4649D-24   Nv= -4.8604D-29   Ov=  2.9038D-35
 E(v=  4, J=  6)=   -64.313   Bv=  0.0025057  -Dv= -6.2124D-09   Hv= -2.3233D-14
           Lv= -2.4787D-19   Mv= -3.4684D-24   Nv= -4.8601D-29   Ov=  2.8685D-35
 E(v=  4, J=  7)=   -64.278   Bv=  0.0025055  -Dv= -6.2134D-09   Hv= -2.3247D-14
           Lv= -2.4812D-19   Mv= -3.4725D-24   Nv= -4.8599D-29   Ov=  2.8250D-35
 E(v=  4, J=  8)=   -64.238   Bv=  0.0025053  -Dv= -6.2145D-09   Hv= -2.3263D-14
           Lv= -2.4839D-19   Mv= -3.4771D-24   Nv= -4.8595D-29   Ov=  2.7726D-35
 E(v=  4, J=  9)=   -64.193   Bv=  0.0025051  -Dv= -6.2158D-09   Hv= -2.3280D-14
           Lv= -2.4871D-19   Mv= -3.4824D-24   Nv= -4.8592D-29   Ov=  2.7096D-35
 E(v=  4, J= 10)=   -64.143   Bv=  0.0025048  -Dv= -6.2172D-09   Hv= -2.3300D-14
           Lv= -2.4906D-19   Mv= -3.4882D-24   Nv= -4.8588D-29   Ov=  2.6349D-35

 For vibrational level  v =  4   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -64.418    3    -64.388    6    -64.313    9    -64.193
   1    -64.413    4    -64.368    7    -64.278   10    -64.143
   2    -64.403    5    -64.343    8    -64.238
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  5, J=  0)=   -61.172   Bv=  0.0024653  -Dv= -6.4016D-09   Hv= -2.5598D-14
           Lv= -2.7581D-19   Mv= -3.4166D-24   Nv= -8.3583D-29   Ov= -2.6894D-33
 E(v=  5, J=  1)=   -61.167   Bv=  0.0024652  -Dv= -6.4017D-09   Hv= -2.5600D-14
           Lv= -2.7584D-19   Mv= -3.4176D-24   Nv= -8.3621D-29   Ov= -2.6891D-33
 E(v=  5, J=  2)=   -61.157   Bv=  0.0024652  -Dv= -6.4020D-09   Hv= -2.5604D-14
           Lv= -2.7591D-19   Mv= -3.4196D-24   Nv= -8.3696D-29   Ov= -2.6887D-33
 E(v=  5, J=  3)=   -61.143   Bv=  0.0024651  -Dv= -6.4025D-09   Hv= -2.5611D-14
           Lv= -2.7601D-19   Mv= -3.4226D-24   Nv= -8.3809D-29   Ov= -2.6880D-33
 E(v=  5, J=  4)=   -61.123   Bv=  0.0024650  -Dv= -6.4031D-09   Hv= -2.5620D-14
           Lv= -2.7615D-19   Mv= -3.4266D-24   Nv= -8.3959D-29   Ov= -2.6870D-33
 E(v=  5, J=  5)=   -61.098   Bv=  0.0024649  -Dv= -6.4039D-09   Hv= -2.5631D-14
           Lv= -2.7632D-19   Mv= -3.4317D-24   Nv= -8.4147D-29   Ov= -2.6858D-33
 E(v=  5, J=  6)=   -61.069   Bv=  0.0024647  -Dv= -6.4048D-09   Hv= -2.5644D-14
           Lv= -2.7653D-19   Mv= -3.4377D-24   Nv= -8.4373D-29   Ov= -2.6843D-33
 E(v=  5, J=  7)=   -61.034   Bv=  0.0024645  -Dv= -6.4059D-09   Hv= -2.5660D-14
           Lv= -2.7677D-19   Mv= -3.4448D-24   Nv= -8.4636D-29   Ov= -2.6825D-33
 E(v=  5, J=  8)=   -60.995   Bv=  0.0024643  -Dv= -6.4071D-09   Hv= -2.5677D-14
           Lv= -2.7705D-19   Mv= -3.4530D-24   Nv= -8.4936D-29   Ov= -2.6803D-33
 E(v=  5, J=  9)=   -60.950   Bv=  0.0024641  -Dv= -6.4085D-09   Hv= -2.5697D-14
           Lv= -2.7736D-19   Mv= -3.4622D-24   Nv= -8.5274D-29   Ov= -2.6779D-33
 E(v=  5, J= 10)=   -60.901   Bv=  0.0024639  -Dv= -6.4100D-09   Hv= -2.5720D-14
           Lv= -2.7770D-19   Mv= -3.4724D-24   Nv= -8.5648D-29   Ov= -2.6751D-33

 For vibrational level  v =  5   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -61.172    3    -61.143    6    -61.069    9    -60.950
   1    -61.167    4    -61.123    7    -61.034   10    -60.901
   2    -61.157    5    -61.098    8    -60.995
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  6, J=  0)=   -58.029   Bv=  0.0024238  -Dv= -6.6004D-09   Hv= -2.8059D-14
           Lv= -3.3084D-19   Mv= -4.6507D-24   Nv= -3.5510D-29   Ov= -6.2079D-34
 E(v=  6, J=  1)=   -58.024   Bv=  0.0024238  -Dv= -6.6005D-09   Hv= -2.8062D-14
           Lv= -3.3088D-19   Mv= -4.6511D-24   Nv= -3.5518D-29   Ov= -6.2277D-34
 E(v=  6, J=  2)=   -58.015   Bv=  0.0024237  -Dv= -6.6009D-09   Hv= -2.8067D-14
           Lv= -3.3098D-19   Mv= -4.6519D-24   Nv= -3.5536D-29   Ov= -6.2672D-34
 E(v=  6, J=  3)=   -58.000   Bv=  0.0024236  -Dv= -6.6014D-09   Hv= -2.8075D-14
           Lv= -3.3111D-19   Mv= -4.6532D-24   Nv= -3.5562D-29   Ov= -6.3266D-34
 E(v=  6, J=  4)=   -57.981   Bv=  0.0024235  -Dv= -6.6020D-09   Hv= -2.8085D-14
           Lv= -3.3130D-19   Mv= -4.6549D-24   Nv= -3.5598D-29   Ov= -6.4057D-34
 E(v=  6, J=  5)=   -57.957   Bv=  0.0024234  -Dv= -6.6029D-09   Hv= -2.8099D-14
           Lv= -3.3153D-19   Mv= -4.6571D-24   Nv= -3.5643D-29   Ov= -6.5049D-34
 E(v=  6, J=  6)=   -57.928   Bv=  0.0024232  -Dv= -6.6039D-09   Hv= -2.8115D-14
           Lv= -3.3181D-19   Mv= -4.6596D-24   Nv= -3.5698D-29   Ov= -6.6242D-34
 E(v=  6, J=  7)=   -57.894   Bv=  0.0024231  -Dv= -6.6051D-09   Hv= -2.8133D-14
           Lv= -3.3214D-19   Mv= -4.6626D-24   Nv= -3.5764D-29   Ov= -6.7634D-34
 E(v=  6, J=  8)=   -57.855   Bv=  0.0024228  -Dv= -6.6064D-09   Hv= -2.8154D-14
           Lv= -3.3251D-19   Mv= -4.6661D-24   Nv= -3.5841D-29   Ov= -6.9230D-34
 E(v=  6, J=  9)=   -57.811   Bv=  0.0024226  -Dv= -6.6080D-09   Hv= -2.8178D-14
           Lv= -3.3293D-19   Mv= -4.6699D-24   Nv= -3.5929D-29   Ov= -7.1030D-34
 E(v=  6, J= 10)=   -57.763   Bv=  0.0024223  -Dv= -6.6096D-09   Hv= -2.8205D-14
           Lv= -3.3340D-19   Mv= -4.6743D-24   Nv= -3.6030D-29   Ov= -7.3038D-34

 For vibrational level  v =  6   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -58.029    3    -58.000    6    -57.928    9    -57.811
   1    -58.024    4    -57.981    7    -57.894   10    -57.763
   2    -58.015    5    -57.957    8    -57.855
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  7, J=  0)=   -54.989   Bv=  0.0023818  -Dv= -6.8101D-09   Hv= -3.0759D-14
           Lv= -3.6833D-19   Mv= -5.7037D-24   Nv= -8.9410D-29   Ov=  1.1504D-33
 E(v=  7, J=  1)=   -54.984   Bv=  0.0023818  -Dv= -6.8103D-09   Hv= -3.0762D-14
           Lv= -3.6839D-19   Mv= -5.7048D-24   Nv= -8.9394D-29   Ov=  1.1509D-33
 E(v=  7, J=  2)=   -54.975   Bv=  0.0023817  -Dv= -6.8107D-09   Hv= -3.0768D-14
           Lv= -3.6850D-19   Mv= -5.7069D-24   Nv= -8.9361D-29   Ov=  1.1520D-33
 E(v=  7, J=  3)=   -54.960   Bv=  0.0023817  -Dv= -6.8112D-09   Hv= -3.0776D-14
           Lv= -3.6867D-19   Mv= -5.7101D-24   Nv= -8.9313D-29   Ov=  1.1536D-33
 E(v=  7, J=  4)=   -54.941   Bv=  0.0023815  -Dv= -6.8120D-09   Hv= -3.0788D-14
           Lv= -3.6890D-19   Mv= -5.7144D-24   Nv= -8.9248D-29   Ov=  1.1556D-33
 E(v=  7, J=  5)=   -54.917   Bv=  0.0023814  -Dv= -6.8129D-09   Hv= -3.0803D-14
           Lv= -3.6918D-19   Mv= -5.7198D-24   Nv= -8.9167D-29   Ov=  1.1581D-33
 E(v=  7, J=  6)=   -54.889   Bv=  0.0023812  -Dv= -6.8140D-09   Hv= -3.0821D-14
           Lv= -3.6953D-19   Mv= -5.7262D-24   Nv= -8.9070D-29   Ov=  1.1611D-33
 E(v=  7, J=  7)=   -54.855   Bv=  0.0023811  -Dv= -6.8153D-09   Hv= -3.0841D-14
           Lv= -3.6993D-19   Mv= -5.7337D-24   Nv= -8.8956D-29   Ov=  1.1644D-33
 E(v=  7, J=  8)=   -54.817   Bv=  0.0023808  -Dv= -6.8168D-09   Hv= -3.0865D-14
           Lv= -3.7039D-19   Mv= -5.7422D-24   Nv= -8.8825D-29   Ov=  1.1680D-33
 E(v=  7, J=  9)=   -54.775   Bv=  0.0023806  -Dv= -6.8184D-09   Hv= -3.0892D-14
           Lv= -3.7091D-19   Mv= -5.7518D-24   Nv= -8.8678D-29   Ov=  1.1719D-33
 E(v=  7, J= 10)=   -54.727   Bv=  0.0023803  -Dv= -6.8203D-09   Hv= -3.0922D-14
           Lv= -3.7148D-19   Mv= -5.7624D-24   Nv= -8.8513D-29   Ov=  1.1760D-33

 For vibrational level  v =  7   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -54.989    3    -54.960    6    -54.889    9    -54.775
   1    -54.984    4    -54.941    7    -54.855   10    -54.727
   2    -54.975    5    -54.917    8    -54.817
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  8, J=  0)=   -52.050   Bv=  0.0023393  -Dv= -7.0289D-09   Hv= -3.3680D-14
           Lv= -4.0396D-19   Mv= -5.4979D-24   Nv= -1.6154D-28   Ov= -5.7152D-33
 E(v=  8, J=  1)=   -52.046   Bv=  0.0023393  -Dv= -7.0291D-09   Hv= -3.3684D-14
           Lv= -4.0401D-19   Mv= -5.4999D-24   Nv= -1.6162D-28   Ov= -5.7124D-33
 E(v=  8, J=  2)=   -52.036   Bv=  0.0023393  -Dv= -7.0296D-09   Hv= -3.3690D-14
           Lv= -4.0412D-19   Mv= -5.5037D-24   Nv= -1.6178D-28   Ov= -5.7067D-33
 E(v=  8, J=  3)=   -52.022   Bv=  0.0023392  -Dv= -7.0302D-09   Hv= -3.3700D-14
           Lv= -4.0429D-19   Mv= -5.5096D-24   Nv= -1.6202D-28   Ov= -5.6982D-33
 E(v=  8, J=  4)=   -52.003   Bv=  0.0023391  -Dv= -7.0310D-09   Hv= -3.3713D-14
           Lv= -4.0451D-19   Mv= -5.5173D-24   Nv= -1.6233D-28   Ov= -5.6867D-33
 E(v=  8, J=  5)=   -51.980   Bv=  0.0023389  -Dv= -7.0320D-09   Hv= -3.3729D-14
           Lv= -4.0478D-19   Mv= -5.5271D-24   Nv= -1.6273D-28   Ov= -5.6723D-33
 E(v=  8, J=  6)=   -51.952   Bv=  0.0023388  -Dv= -7.0332D-09   Hv= -3.3748D-14
           Lv= -4.0512D-19   Mv= -5.5388D-24   Nv= -1.6321D-28   Ov= -5.6548D-33
 E(v=  8, J=  7)=   -51.919   Bv=  0.0023386  -Dv= -7.0346D-09   Hv= -3.3771D-14
           Lv= -4.0550D-19   Mv= -5.5526D-24   Nv= -1.6376D-28   Ov= -5.6342D-33
 E(v=  8, J=  8)=   -51.882   Bv=  0.0023383  -Dv= -7.0362D-09   Hv= -3.3797D-14
           Lv= -4.0595D-19   Mv= -5.5683D-24   Nv= -1.6439D-28   Ov= -5.6106D-33
 E(v=  8, J=  9)=   -51.840   Bv=  0.0023381  -Dv= -7.0381D-09   Hv= -3.3826D-14
           Lv= -4.0645D-19   Mv= -5.5861D-24   Nv= -1.6510D-28   Ov= -5.5836D-33
 E(v=  8, J= 10)=   -51.793   Bv=  0.0023378  -Dv= -7.0401D-09   Hv= -3.3859D-14
           Lv= -4.0701D-19   Mv= -5.6060D-24   Nv= -1.6587D-28   Ov= -5.5533D-33

 For vibrational level  v =  8   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -52.050    3    -52.022    6    -51.952    9    -51.840
   1    -52.046    4    -52.003    7    -51.919   10    -51.793
   2    -52.036    5    -51.980    8    -51.882
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  9, J=  0)=   -49.213   Bv=  0.0022964  -Dv= -7.2538D-09   Hv= -3.6621D-14
           Lv= -4.6921D-19   Mv= -6.6331D-24   Nv= -4.9870D-29   Ov= -7.1724D-33
 E(v=  9, J=  1)=   -49.208   Bv=  0.0022963  -Dv= -7.2541D-09   Hv= -3.6625D-14
           Lv= -4.6927D-19   Mv= -6.6337D-24   Nv= -4.9971D-29   Ov= -7.1840D-33
 E(v=  9, J=  2)=   -49.199   Bv=  0.0022963  -Dv= -7.2545D-09   Hv= -3.6632D-14
           Lv= -4.6940D-19   Mv= -6.6349D-24   Nv= -5.0172D-29   Ov= -7.2072D-33
 E(v=  9, J=  3)=   -49.185   Bv=  0.0022962  -Dv= -7.2552D-09   Hv= -3.6644D-14
           Lv= -4.6960D-19   Mv= -6.6367D-24   Nv= -5.0476D-29   Ov= -7.2421D-33
 E(v=  9, J=  4)=   -49.167   Bv=  0.0022961  -Dv= -7.2560D-09   Hv= -3.6659D-14
           Lv= -4.6987D-19   Mv= -6.6392D-24   Nv= -5.0883D-29   Ov= -7.2885D-33
 E(v=  9, J=  5)=   -49.144   Bv=  0.0022959  -Dv= -7.2571D-09   Hv= -3.6678D-14
           Lv= -4.7020D-19   Mv= -6.6422D-24   Nv= -5.1395D-29   Ov= -7.3466D-33
 E(v=  9, J=  6)=   -49.117   Bv=  0.0022958  -Dv= -7.2585D-09   Hv= -3.6700D-14
           Lv= -4.7060D-19   Mv= -6.6459D-24   Nv= -5.2015D-29   Ov= -7.4163D-33
 E(v=  9, J=  7)=   -49.084   Bv=  0.0022956  -Dv= -7.2600D-09   Hv= -3.6727D-14
           Lv= -4.7106D-19   Mv= -6.6503D-24   Nv= -5.2746D-29   Ov= -7.4978D-33
 E(v=  9, J=  8)=   -49.048   Bv=  0.0022953  -Dv= -7.2618D-09   Hv= -3.6757D-14
           Lv= -4.7160D-19   Mv= -6.6554D-24   Nv= -5.3591D-29   Ov= -7.5908D-33
 E(v=  9, J=  9)=   -49.006   Bv=  0.0022951  -Dv= -7.2638D-09   Hv= -3.6791D-14
           Lv= -4.7220D-19   Mv= -6.6613D-24   Nv= -5.4554D-29   Ov= -7.6956D-33
 E(v=  9, J= 10)=   -48.960   Bv=  0.0022948  -Dv= -7.2660D-09   Hv= -3.6828D-14
           Lv= -4.7286D-19   Mv= -6.6679D-24   Nv= -5.5639D-29   Ov= -7.8120D-33

 For vibrational level  v =  9   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -49.213    3    -49.185    6    -49.117    9    -49.006
   1    -49.208    4    -49.167    7    -49.084   10    -48.960
   2    -49.199    5    -49.144    8    -49.048
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 10, J=  0)=   -46.476   Bv=  0.0022530  -Dv= -7.4862D-09   Hv= -3.9653D-14
           Lv= -5.3026D-19   Mv= -1.1467D-23   Nv= -2.9241D-28   Ov=  3.0851D-33
 E(v= 10, J=  1)=   -46.471   Bv=  0.0022529  -Dv= -7.4865D-09   Hv= -3.9657D-14
           Lv= -5.3037D-19   Mv= -1.1470D-23   Nv= -2.9237D-28   Ov=  3.0922D-33
 E(v= 10, J=  2)=   -46.462   Bv=  0.0022529  -Dv= -7.4869D-09   Hv= -3.9665D-14
           Lv= -5.3060D-19   Mv= -1.1478D-23   Nv= -2.9228D-28   Ov=  3.1063D-33
 E(v= 10, J=  3)=   -46.449   Bv=  0.0022528  -Dv= -7.4877D-09   Hv= -3.9678D-14
           Lv= -5.3095D-19   Mv= -1.1488D-23   Nv= -2.9215D-28   Ov=  3.1276D-33
 E(v= 10, J=  4)=   -46.431   Bv=  0.0022527  -Dv= -7.4886D-09   Hv= -3.9695D-14
           Lv= -5.3141D-19   Mv= -1.1502D-23   Nv= -2.9198D-28   Ov=  3.1558D-33
 E(v= 10, J=  5)=   -46.408   Bv=  0.0022525  -Dv= -7.4898D-09   Hv= -3.9716D-14
           Lv= -5.3198D-19   Mv= -1.1520D-23   Nv= -2.9175D-28   Ov=  3.1913D-33
 E(v= 10, J=  6)=   -46.381   Bv=  0.0022523  -Dv= -7.4912D-09   Hv= -3.9742D-14
           Lv= -5.3268D-19   Mv= -1.1541D-23   Nv= -2.9148D-28   Ov=  3.2337D-33
 E(v= 10, J=  7)=   -46.350   Bv=  0.0022521  -Dv= -7.4929D-09   Hv= -3.9772D-14
           Lv= -5.3348D-19   Mv= -1.1565D-23   Nv= -2.9117D-28   Ov=  3.2831D-33
 E(v= 10, J=  8)=   -46.314   Bv=  0.0022519  -Dv= -7.4948D-09   Hv= -3.9806D-14
           Lv= -5.3441D-19   Mv= -1.1593D-23   Nv= -2.9079D-28   Ov=  3.3395D-33
 E(v= 10, J=  9)=   -46.273   Bv=  0.0022516  -Dv= -7.4970D-09   Hv= -3.9845D-14
           Lv= -5.3546D-19   Mv= -1.1624D-23   Nv= -2.9037D-28   Ov=  3.4030D-33
 E(v= 10, J= 10)=   -46.228   Bv=  0.0022513  -Dv= -7.4994D-09   Hv= -3.9887D-14
           Lv= -5.3662D-19   Mv= -1.1659D-23   Nv= -2.8989D-28   Ov=  3.4733D-33

 For vibrational level  v = 10   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -46.476    3    -46.449    6    -46.381    9    -46.273
   1    -46.471    4    -46.431    7    -46.350   10    -46.228
   2    -46.462    5    -46.408    8    -46.314
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 11, J=  0)=   -43.838   Bv=  0.0022091  -Dv= -7.7284D-09   Hv= -4.3701D-14
           Lv= -6.4001D-19   Mv= -1.2236D-23   Nv= -1.1369D-28   Ov=  1.1914D-32
 E(v= 11, J=  1)=   -43.834   Bv=  0.0022091  -Dv= -7.7287D-09   Hv= -4.3706D-14
           Lv= -6.4013D-19   Mv= -1.2237D-23   Nv= -1.1353D-28   Ov=  1.1915D-32
 E(v= 11, J=  2)=   -43.825   Bv=  0.0022090  -Dv= -7.7292D-09   Hv= -4.3716D-14
           Lv= -6.4038D-19   Mv= -1.2240D-23   Nv= -1.1319D-28   Ov=  1.1918D-32
 E(v= 11, J=  3)=   -43.812   Bv=  0.0022089  -Dv= -7.7300D-09   Hv= -4.3732D-14
           Lv= -6.4075D-19   Mv= -1.2244D-23   Nv= -1.1269D-28   Ov=  1.1922D-32
 E(v= 11, J=  4)=   -43.794   Bv=  0.0022088  -Dv= -7.7310D-09   Hv= -4.3752D-14
           Lv= -6.4124D-19   Mv= -1.2249D-23   Nv= -1.1202D-28   Ov=  1.1928D-32
 E(v= 11, J=  5)=   -43.772   Bv=  0.0022087  -Dv= -7.7323D-09   Hv= -4.3778D-14
           Lv= -6.4185D-19   Mv= -1.2256D-23   Nv= -1.1119D-28   Ov=  1.1934D-32
 E(v= 11, J=  6)=   -43.746   Bv=  0.0022085  -Dv= -7.7339D-09   Hv= -4.3809D-14
           Lv= -6.4258D-19   Mv= -1.2264D-23   Nv= -1.1019D-28   Ov=  1.1940D-32
 E(v= 11, J=  7)=   -43.715   Bv=  0.0022083  -Dv= -7.7358D-09   Hv= -4.3845D-14
           Lv= -6.4344D-19   Mv= -1.2273D-23   Nv= -1.0902D-28   Ov=  1.1946D-32
 E(v= 11, J=  8)=   -43.679   Bv=  0.0022080  -Dv= -7.7379D-09   Hv= -4.3886D-14
           Lv= -6.4443D-19   Mv= -1.2284D-23   Nv= -1.0768D-28   Ov=  1.1952D-32
 E(v= 11, J=  9)=   -43.640   Bv=  0.0022077  -Dv= -7.7402D-09   Hv= -4.3932D-14
           Lv= -6.4553D-19   Mv= -1.2295D-23   Nv= -1.0617D-28   Ov=  1.1957D-32
 E(v= 11, J= 10)=   -43.595   Bv=  0.0022074  -Dv= -7.7429D-09   Hv= -4.3984D-14
           Lv= -6.4676D-19   Mv= -1.2308D-23   Nv= -1.0450D-28   Ov=  1.1959D-32

 For vibrational level  v = 11   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -43.838    3    -43.812    6    -43.746    9    -43.640
   1    -43.834    4    -43.794    7    -43.715   10    -43.595
   2    -43.825    5    -43.772    8    -43.679
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 12, J=  0)=   -41.299   Bv=  0.0021649  -Dv= -7.9872D-09   Hv= -4.8195D-14
           Lv= -6.7717D-19   Mv= -7.6133D-24   Nv= -4.0131D-28   Ov= -4.3153D-32
 E(v= 12, J=  1)=   -41.295   Bv=  0.0021648  -Dv= -7.9875D-09   Hv= -4.8200D-14
           Lv= -6.7725D-19   Mv= -7.6181D-24   Nv= -4.0191D-28   Ov= -4.3149D-32
 E(v= 12, J=  2)=   -41.286   Bv=  0.0021648  -Dv= -7.9880D-09   Hv= -4.8211D-14
           Lv= -6.7740D-19   Mv= -7.6278D-24   Nv= -4.0312D-28   Ov= -4.3139D-32
 E(v= 12, J=  3)=   -41.273   Bv=  0.0021647  -Dv= -7.9889D-09   Hv= -4.8228D-14
           Lv= -6.7763D-19   Mv= -7.6423D-24   Nv= -4.0493D-28   Ov= -4.3124D-32
 E(v= 12, J=  4)=   -41.256   Bv=  0.0021645  -Dv= -7.9901D-09   Hv= -4.8249D-14
           Lv= -6.7794D-19   Mv= -7.6618D-24   Nv= -4.0735D-28   Ov= -4.3102D-32
 E(v= 12, J=  5)=   -41.234   Bv=  0.0021644  -Dv= -7.9915D-09   Hv= -4.8276D-14
           Lv= -6.7832D-19   Mv= -7.6864D-24   Nv= -4.1036D-28   Ov= -4.3075D-32
 E(v= 12, J=  6)=   -41.208   Bv=  0.0021642  -Dv= -7.9933D-09   Hv= -4.8309D-14
           Lv= -6.7878D-19   Mv= -7.7160D-24   Nv= -4.1398D-28   Ov= -4.3040D-32
 E(v= 12, J=  7)=   -41.178   Bv=  0.0021640  -Dv= -7.9953D-09   Hv= -4.8347D-14
           Lv= -6.7932D-19   Mv= -7.7510D-24   Nv= -4.1820D-28   Ov= -4.2996D-32
 E(v= 12, J=  8)=   -41.143   Bv=  0.0021637  -Dv= -7.9976D-09   Hv= -4.8390D-14
           Lv= -6.7994D-19   Mv= -7.7914D-24   Nv= -4.2301D-28   Ov= -4.2943D-32
 E(v= 12, J=  9)=   -41.104   Bv=  0.0021634  -Dv= -8.0002D-09   Hv= -4.8439D-14
           Lv= -6.8065D-19   Mv= -7.8374D-24   Nv= -4.2842D-28   Ov= -4.2880D-32
 E(v= 12, J= 10)=   -41.061   Bv=  0.0021631  -Dv= -8.0031D-09   Hv= -4.8494D-14
           Lv= -6.8143D-19   Mv= -7.8891D-24   Nv= -4.3441D-28   Ov= -4.2803D-32

 For vibrational level  v = 12   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -41.299    3    -41.273    6    -41.208    9    -41.104
   1    -41.295    4    -41.256    7    -41.178   10    -41.061
   2    -41.286    5    -41.234    8    -41.143
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 13, J=  0)=   -38.857   Bv=  0.0021201  -Dv= -8.2538D-09   Hv= -5.2082D-14
           Lv= -7.8779D-19   Mv= -1.5535D-23   Nv= -1.0075D-28   Ov=  1.6278D-33
 E(v= 13, J=  1)=   -38.852   Bv=  0.0021201  -Dv= -8.2542D-09   Hv= -5.2088D-14
           Lv= -7.8794D-19   Mv= -1.5536D-23   Nv= -1.0073D-28   Ov=  1.5851D-33
 E(v= 13, J=  2)=   -38.844   Bv=  0.0021200  -Dv= -8.2548D-09   Hv= -5.2100D-14
           Lv= -7.8825D-19   Mv= -1.5539D-23   Nv= -1.0069D-28   Ov=  1.5000D-33
 E(v= 13, J=  3)=   -38.831   Bv=  0.0021199  -Dv= -8.2557D-09   Hv= -5.2119D-14
           Lv= -7.8872D-19   Mv= -1.5542D-23   Nv= -1.0062D-28   Ov=  1.3720D-33
 E(v= 13, J=  4)=   -38.814   Bv=  0.0021198  -Dv= -8.2570D-09   Hv= -5.2145D-14
           Lv= -7.8934D-19   Mv= -1.5547D-23   Nv= -1.0055D-28   Ov=  1.2008D-33
 E(v= 13, J=  5)=   -38.793   Bv=  0.0021196  -Dv= -8.2585D-09   Hv= -5.2176D-14
           Lv= -7.9012D-19   Mv= -1.5553D-23   Nv= -1.0048D-28   Ov=  9.8536D-34
 E(v= 13, J=  6)=   -38.768   Bv=  0.0021194  -Dv= -8.2604D-09   Hv= -5.2214D-14
           Lv= -7.9105D-19   Mv= -1.5561D-23   Nv= -1.0040D-28   Ov=  7.2583D-34
 E(v= 13, J=  7)=   -38.738   Bv=  0.0021192  -Dv= -8.2626D-09   Hv= -5.2258D-14
           Lv= -7.9214D-19   Mv= -1.5569D-23   Nv= -1.0035D-28   Ov=  4.2115D-34
 E(v= 13, J=  8)=   -38.704   Bv=  0.0021189  -Dv= -8.2651D-09   Hv= -5.2309D-14
           Lv= -7.9339D-19   Mv= -1.5579D-23   Nv= -1.0032D-28   Ov=  7.0250D-35
 E(v= 13, J=  9)=   -38.666   Bv=  0.0021186  -Dv= -8.2679D-09   Hv= -5.2366D-14
           Lv= -7.9479D-19   Mv= -1.5589D-23   Nv= -1.0034D-28   Ov= -3.2755D-34
 E(v= 13, J= 10)=   -38.624   Bv=  0.0021183  -Dv= -8.2711D-09   Hv= -5.2430D-14
           Lv= -7.9635D-19   Mv= -1.5601D-23   Nv= -1.0041D-28   Ov= -7.7336D-34

 For vibrational level  v = 13   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -38.857    3    -38.831    6    -38.768    9    -38.666
   1    -38.852    4    -38.814    7    -38.738   10    -38.624
   2    -38.844    5    -38.793    8    -38.704
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 14, J=  0)=   -36.511   Bv=  0.0020750  -Dv= -8.5296D-09   Hv= -5.6586D-14
           Lv= -8.9763D-19   Mv= -2.1882D-23   Nv= -6.8728D-28   Ov= -2.6006D-33
 E(v= 14, J=  1)=   -36.507   Bv=  0.0020749  -Dv= -8.5299D-09   Hv= -5.6593D-14
           Lv= -8.9785D-19   Mv= -2.1890D-23   Nv= -6.8732D-28   Ov= -2.5688D-33
 E(v= 14, J=  2)=   -36.498   Bv=  0.0020749  -Dv= -8.5306D-09   Hv= -5.6607D-14
           Lv= -8.9829D-19   Mv= -2.1907D-23   Nv= -6.8739D-28   Ov= -2.5063D-33
 E(v= 14, J=  3)=   -36.486   Bv=  0.0020748  -Dv= -8.5316D-09   Hv= -5.6629D-14
           Lv= -8.9895D-19   Mv= -2.1932D-23   Nv= -6.8750D-28   Ov= -2.4114D-33
 E(v= 14, J=  4)=   -36.469   Bv=  0.0020746  -Dv= -8.5330D-09   Hv= -5.6658D-14
           Lv= -8.9983D-19   Mv= -2.1965D-23   Nv= -6.8763D-28   Ov= -2.2850D-33
 E(v= 14, J=  5)=   -36.448   Bv=  0.0020745  -Dv= -8.5347D-09   Hv= -5.6694D-14
           Lv= -9.0092D-19   Mv= -2.2006D-23   Nv= -6.8778D-28   Ov= -2.1255D-33
 E(v= 14, J=  6)=   -36.424   Bv=  0.0020743  -Dv= -8.5367D-09   Hv= -5.6737D-14
           Lv= -9.0225D-19   Mv= -2.2055D-23   Nv= -6.8795D-28   Ov= -1.9340D-33
 E(v= 14, J=  7)=   -36.395   Bv=  0.0020740  -Dv= -8.5391D-09   Hv= -5.6788D-14
           Lv= -9.0379D-19   Mv= -2.2113D-23   Nv= -6.8813D-28   Ov= -1.7091D-33
 E(v= 14, J=  8)=   -36.361   Bv=  0.0020737  -Dv= -8.5418D-09   Hv= -5.6846D-14
           Lv= -9.0556D-19   Mv= -2.2179D-23   Nv= -6.8831D-28   Ov= -1.4493D-33
 E(v= 14, J=  9)=   -36.324   Bv=  0.0020734  -Dv= -8.5449D-09   Hv= -5.6911D-14
           Lv= -9.0756D-19   Mv= -2.2254D-23   Nv= -6.8847D-28   Ov= -1.1554D-33
 E(v= 14, J= 10)=   -36.283   Bv=  0.0020731  -Dv= -8.5483D-09   Hv= -5.6983D-14
           Lv= -9.0979D-19   Mv= -2.2336D-23   Nv= -6.8861D-28   Ov= -8.2536D-34

 For vibrational level  v = 14   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -36.511    3    -36.486    6    -36.424    9    -36.324
   1    -36.507    4    -36.469    7    -36.395   10    -36.283
   2    -36.498    5    -36.448    8    -36.361
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 15, J=  0)=   -34.260   Bv=  0.0020294  -Dv= -8.8180D-09   Hv= -6.2287D-14
           Lv= -1.0823D-18   Mv= -2.4194D-23   Nv= -1.8160D-29   Ov=  4.7409D-32
 E(v= 15, J=  1)=   -34.256   Bv=  0.0020294  -Dv= -8.8184D-09   Hv= -6.2295D-14
           Lv= -1.0825D-18   Mv= -2.4194D-23   Nv= -1.7496D-29   Ov=  4.7377D-32
 E(v= 15, J=  2)=   -34.247   Bv=  0.0020293  -Dv= -8.8191D-09   Hv= -6.2313D-14
           Lv= -1.0830D-18   Mv= -2.4195D-23   Nv= -1.6171D-29   Ov=  4.7311D-32
 E(v= 15, J=  3)=   -34.235   Bv=  0.0020292  -Dv= -8.8202D-09   Hv= -6.2339D-14
           Lv= -1.0837D-18   Mv= -2.4195D-23   Nv= -1.4186D-29   Ov=  4.7212D-32
 E(v= 15, J=  4)=   -34.219   Bv=  0.0020291  -Dv= -8.8217D-09   Hv= -6.2373D-14
           Lv= -1.0847D-18   Mv= -2.4196D-23   Nv= -1.1545D-29   Ov=  4.7078D-32
 E(v= 15, J=  5)=   -34.199   Bv=  0.0020289  -Dv= -8.8236D-09   Hv= -6.2417D-14
           Lv= -1.0859D-18   Mv= -2.4197D-23   Nv= -8.2563D-30   Ov=  4.6907D-32
 E(v= 15, J=  6)=   -34.174   Bv=  0.0020287  -Dv= -8.8258D-09   Hv= -6.2469D-14
           Lv= -1.0874D-18   Mv= -2.4197D-23   Nv= -4.3248D-30   Ov=  4.6696D-32
 E(v= 15, J=  7)=   -34.146   Bv=  0.0020284  -Dv= -8.8285D-09   Hv= -6.2530D-14
           Lv= -1.0891D-18   Mv= -2.4197D-23   Nv=  2.3867D-31   Ov=  4.6442D-32
 E(v= 15, J=  8)=   -34.113   Bv=  0.0020282  -Dv= -8.8315D-09   Hv= -6.2600D-14
           Lv= -1.0910D-18   Mv= -2.4197D-23   Nv=  5.4240D-30   Ov=  4.6144D-32
 E(v= 15, J=  9)=   -34.077   Bv=  0.0020278  -Dv= -8.8348D-09   Hv= -6.2678D-14
           Lv= -1.0932D-18   Mv= -2.4196D-23   Nv=  1.1216D-29   Ov=  4.5796D-32
 E(v= 15, J= 10)=   -34.036   Bv=  0.0020275  -Dv= -8.8386D-09   Hv= -6.2766D-14
           Lv= -1.0956D-18   Mv= -2.4194D-23   Nv=  1.7600D-29   Ov=  4.5395D-32

 For vibrational level  v = 15   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -34.260    3    -34.235    6    -34.174    9    -34.077
   1    -34.256    4    -34.219    7    -34.146   10    -34.036
   2    -34.247    5    -34.199    8    -34.113
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 16, J=  0)=   -32.102   Bv=  0.0019835  -Dv= -9.1258D-09   Hv= -6.8435D-14
           Lv= -1.1124D-18   Mv= -1.7049D-23   Nv= -1.3331D-27   Ov= -1.1213D-31
 E(v= 16, J=  1)=   -32.098   Bv=  0.0019835  -Dv= -9.1262D-09   Hv= -6.8444D-14
           Lv= -1.1126D-18   Mv= -1.7065D-23   Nv= -1.3346D-27   Ov= -1.1206D-31
 E(v= 16, J=  2)=   -32.090   Bv=  0.0019834  -Dv= -9.1271D-09   Hv= -6.8462D-14
           Lv= -1.1129D-18   Mv= -1.7097D-23   Nv= -1.3378D-27   Ov= -1.1194D-31
 E(v= 16, J=  3)=   -32.078   Bv=  0.0019833  -Dv= -9.1283D-09   Hv= -6.8489D-14
           Lv= -1.1134D-18   Mv= -1.7145D-23   Nv= -1.3425D-27   Ov= -1.1174D-31
 E(v= 16, J=  4)=   -32.062   Bv=  0.0019831  -Dv= -9.1299D-09   Hv= -6.8524D-14
           Lv= -1.1141D-18   Mv= -1.7210D-23   Nv= -1.3487D-27   Ov= -1.1148D-31
 E(v= 16, J=  5)=   -32.043   Bv=  0.0019829  -Dv= -9.1320D-09   Hv= -6.8569D-14
           Lv= -1.1150D-18   Mv= -1.7291D-23   Nv= -1.3565D-27   Ov= -1.1115D-31
 E(v= 16, J=  6)=   -32.019   Bv=  0.0019827  -Dv= -9.1345D-09   Hv= -6.8622D-14
           Lv= -1.1160D-18   Mv= -1.7389D-23   Nv= -1.3658D-27   Ov= -1.1075D-31
 E(v= 16, J=  7)=   -31.991   Bv=  0.0019825  -Dv= -9.1373D-09   Hv= -6.8685D-14
           Lv= -1.1172D-18   Mv= -1.7504D-23   Nv= -1.3767D-27   Ov= -1.1027D-31
 E(v= 16, J=  8)=   -31.959   Bv=  0.0019822  -Dv= -9.1406D-09   Hv= -6.8756D-14
           Lv= -1.1186D-18   Mv= -1.7637D-23   Nv= -1.3890D-27   Ov= -1.0971D-31
 E(v= 16, J=  9)=   -31.924   Bv=  0.0019818  -Dv= -9.1444D-09   Hv= -6.8837D-14
           Lv= -1.1202D-18   Mv= -1.7788D-23   Nv= -1.4028D-27   Ov= -1.0906D-31
 E(v= 16, J= 10)=   -31.884   Bv=  0.0019815  -Dv= -9.1485D-09   Hv= -6.8927D-14
           Lv= -1.1220D-18   Mv= -1.7957D-23   Nv= -1.4180D-27   Ov= -1.0832D-31

 For vibrational level  v = 16   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -32.102    3    -32.078    6    -32.019    9    -31.924
   1    -32.098    4    -32.062    7    -31.991   10    -31.884
   2    -32.090    5    -32.043    8    -31.959
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 17, J=  0)=   -30.037   Bv=  0.0019371  -Dv= -9.4415D-09   Hv= -7.4033D-14
           Lv= -1.3187D-18   Mv= -3.2276D-23   Nv= -6.2167D-28   Ov=  7.1583D-33
 E(v= 17, J=  1)=   -30.033   Bv=  0.0019371  -Dv= -9.4419D-09   Hv= -7.4043D-14
           Lv= -1.3190D-18   Mv= -3.2284D-23   Nv= -6.2157D-28   Ov=  7.0840D-33
 E(v= 17, J=  2)=   -30.025   Bv=  0.0019370  -Dv= -9.4428D-09   Hv= -7.4065D-14
           Lv= -1.3196D-18   Mv= -3.2299D-23   Nv= -6.2138D-28   Ov=  6.9353D-33
 E(v= 17, J=  3)=   -30.014   Bv=  0.0019369  -Dv= -9.4441D-09   Hv= -7.4096D-14
           Lv= -1.3206D-18   Mv= -3.2321D-23   Nv= -6.2109D-28   Ov=  6.7106D-33
 E(v= 17, J=  4)=   -29.998   Bv=  0.0019368  -Dv= -9.4459D-09   Hv= -7.4139D-14
           Lv= -1.3219D-18   Mv= -3.2351D-23   Nv= -6.2072D-28   Ov=  6.4088D-33
 E(v= 17, J=  5)=   -29.979   Bv=  0.0019366  -Dv= -9.4481D-09   Hv= -7.4191D-14
           Lv= -1.3235D-18   Mv= -3.2388D-23   Nv= -6.2029D-28   Ov=  6.0299D-33
 E(v= 17, J=  6)=   -29.956   Bv=  0.0019363  -Dv= -9.4508D-09   Hv= -7.4255D-14
           Lv= -1.3255D-18   Mv= -3.2433D-23   Nv= -6.1980D-28   Ov=  5.5700D-33
 E(v= 17, J=  7)=   -29.928   Bv=  0.0019361  -Dv= -9.4539D-09   Hv= -7.4329D-14
           Lv= -1.3277D-18   Mv= -3.2485D-23   Nv= -6.1928D-28   Ov=  5.0265D-33
 E(v= 17, J=  8)=   -29.898   Bv=  0.0019358  -Dv= -9.4575D-09   Hv= -7.4414D-14
           Lv= -1.3303D-18   Mv= -3.2544D-23   Nv= -6.1875D-28   Ov=  4.3983D-33
 E(v= 17, J=  9)=   -29.863   Bv=  0.0019354  -Dv= -9.4615D-09   Hv= -7.4510D-14
           Lv= -1.3333D-18   Mv= -3.2611D-23   Nv= -6.1824D-28   Ov=  3.6810D-33
 E(v= 17, J= 10)=   -29.824   Bv=  0.0019351  -Dv= -9.4660D-09   Hv= -7.4617D-14
           Lv= -1.3365D-18   Mv= -3.2685D-23   Nv= -6.1779D-28   Ov=  2.8712D-33

 For vibrational level  v = 17   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -30.037    3    -30.014    6    -29.956    9    -29.863
   1    -30.033    4    -29.998    7    -29.928   10    -29.824
   2    -30.025    5    -29.979    8    -29.898
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 18, J=  0)=   -28.063   Bv=  0.0018904  -Dv= -9.7688D-09   Hv= -8.0864D-14
           Lv= -1.5412D-18   Mv= -3.6695D-23   Nv= -1.0075D-27   Ov= -2.3302D-32
 E(v= 18, J=  1)=   -28.059   Bv=  0.0018904  -Dv= -9.7693D-09   Hv= -8.0877D-14
           Lv= -1.5416D-18   Mv= -3.6707D-23   Nv= -1.0078D-27   Ov= -2.3173D-32
 E(v= 18, J=  2)=   -28.051   Bv=  0.0018903  -Dv= -9.7703D-09   Hv= -8.0901D-14
           Lv= -1.5423D-18   Mv= -3.6731D-23   Nv= -1.0084D-27   Ov= -2.2917D-32
 E(v= 18, J=  3)=   -28.040   Bv=  0.0018902  -Dv= -9.7717D-09   Hv= -8.0939D-14
           Lv= -1.5434D-18   Mv= -3.6768D-23   Nv= -1.0094D-27   Ov= -2.2530D-32
 E(v= 18, J=  4)=   -28.025   Bv=  0.0018900  -Dv= -9.7737D-09   Hv= -8.0988D-14
           Lv= -1.5449D-18   Mv= -3.6816D-23   Nv= -1.0106D-27   Ov= -2.2012D-32
 E(v= 18, J=  5)=   -28.006   Bv=  0.0018898  -Dv= -9.7761D-09   Hv= -8.1050D-14
           Lv= -1.5467D-18   Mv= -3.6877D-23   Nv= -1.0122D-27   Ov= -2.1358D-32
 E(v= 18, J=  6)=   -27.983   Bv=  0.0018896  -Dv= -9.7790D-09   Hv= -8.1124D-14
           Lv= -1.5490D-18   Mv= -3.6950D-23   Nv= -1.0139D-27   Ov= -2.0568D-32
 E(v= 18, J=  7)=   -27.957   Bv=  0.0018893  -Dv= -9.7824D-09   Hv= -8.1211D-14
           Lv= -1.5515D-18   Mv= -3.7035D-23   Nv= -1.0159D-27   Ov= -1.9639D-32
 E(v= 18, J=  8)=   -27.927   Bv=  0.0018890  -Dv= -9.7863D-09   Hv= -8.1310D-14
           Lv= -1.5545D-18   Mv= -3.7133D-23   Nv= -1.0180D-27   Ov= -1.8565D-32
 E(v= 18, J=  9)=   -27.893   Bv=  0.0018887  -Dv= -9.7907D-09   Hv= -8.1422D-14
           Lv= -1.5579D-18   Mv= -3.7243D-23   Nv= -1.0203D-27   Ov= -1.7343D-32
 E(v= 18, J= 10)=   -27.855   Bv=  0.0018883  -Dv= -9.7956D-09   Hv= -8.1547D-14
           Lv= -1.5616D-18   Mv= -3.7365D-23   Nv= -1.0226D-27   Ov= -1.5968D-32

 For vibrational level  v = 18   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -28.063    3    -28.040    6    -27.983    9    -27.893
   1    -28.059    4    -28.025    7    -27.957   10    -27.855
   2    -28.051    5    -28.006    8    -27.927
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 19, J=  0)=   -26.178   Bv=  0.0018434  -Dv= -1.0112D-08   Hv= -8.8539D-14
           Lv= -1.7490D-18   Mv= -3.0405D-23   Nv=  1.0286D-27   Ov= -2.8888D-32
 E(v= 19, J=  1)=   -26.174   Bv=  0.0018433  -Dv= -1.0113D-08   Hv= -8.8553D-14
           Lv= -1.7493D-18   Mv= -3.0392D-23   Nv=  1.0282D-27   Ov= -2.9293D-32
 E(v= 19, J=  2)=   -26.167   Bv=  0.0018432  -Dv= -1.0114D-08   Hv= -8.8581D-14
           Lv= -1.7499D-18   Mv= -3.0368D-23   Nv=  1.0273D-27   Ov= -3.0104D-32
 E(v= 19, J=  3)=   -26.156   Bv=  0.0018431  -Dv= -1.0116D-08   Hv= -8.8623D-14
           Lv= -1.7508D-18   Mv= -3.0331D-23   Nv=  1.0261D-27   Ov= -3.1322D-32
 E(v= 19, J=  4)=   -26.141   Bv=  0.0018430  -Dv= -1.0118D-08   Hv= -8.8679D-14
           Lv= -1.7520D-18   Mv= -3.0281D-23   Nv=  1.0243D-27   Ov= -3.2950D-32
 E(v= 19, J=  5)=   -26.123   Bv=  0.0018428  -Dv= -1.0120D-08   Hv= -8.8749D-14
           Lv= -1.7535D-18   Mv= -3.0220D-23   Nv=  1.0219D-27   Ov= -3.4996D-32
 E(v= 19, J=  6)=   -26.101   Bv=  0.0018425  -Dv= -1.0124D-08   Hv= -8.8833D-14
           Lv= -1.7553D-18   Mv= -3.0147D-23   Nv=  1.0188D-27   Ov= -3.7461D-32
 E(v= 19, J=  7)=   -26.075   Bv=  0.0018422  -Dv= -1.0127D-08   Hv= -8.8931D-14
           Lv= -1.7574D-18   Mv= -3.0061D-23   Nv=  1.0150D-27   Ov= -4.0352D-32
 E(v= 19, J=  8)=   -26.046   Bv=  0.0018419  -Dv= -1.0132D-08   Hv= -8.9044D-14
           Lv= -1.7598D-18   Mv= -2.9964D-23   Nv=  1.0103D-27   Ov= -4.3678D-32
 E(v= 19, J=  9)=   -26.012   Bv=  0.0018415  -Dv= -1.0136D-08   Hv= -8.9171D-14
           Lv= -1.7625D-18   Mv= -2.9855D-23   Nv=  1.0046D-27   Ov= -4.7443D-32
 E(v= 19, J= 10)=   -25.976   Bv=  0.0018411  -Dv= -1.0142D-08   Hv= -8.9312D-14
           Lv= -1.7655D-18   Mv= -2.9735D-23   Nv=  9.9764D-28   Ov= -5.1657D-32

 For vibrational level  v = 19   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -26.178    3    -26.156    6    -26.101    9    -26.012
   1    -26.174    4    -26.141    7    -26.075   10    -25.976
   2    -26.167    5    -26.123    8    -26.046
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 20, J=  0)=   -24.382   Bv=  0.0017960  -Dv= -1.0469D-08   Hv= -9.5002D-14
           Lv= -1.7267D-18   Mv= -4.5106D-23   Nv= -3.5480D-27   Ov= -1.5646D-31
 E(v= 20, J=  1)=   -24.378   Bv=  0.0017959  -Dv= -1.0469D-08   Hv= -9.5016D-14
           Lv= -1.7272D-18   Mv= -4.5149D-23   Nv= -3.5502D-27   Ov= -1.5622D-31
 E(v= 20, J=  2)=   -24.371   Bv=  0.0017958  -Dv= -1.0470D-08   Hv= -9.5044D-14
           Lv= -1.7281D-18   Mv= -4.5234D-23   Nv= -3.5546D-27   Ov= -1.5573D-31
 E(v= 20, J=  3)=   -24.360   Bv=  0.0017957  -Dv= -1.0472D-08   Hv= -9.5085D-14
           Lv= -1.7295D-18   Mv= -4.5362D-23   Nv= -3.5611D-27   Ov= -1.5500D-31
 E(v= 20, J=  4)=   -24.346   Bv=  0.0017956  -Dv= -1.0474D-08   Hv= -9.5140D-14
           Lv= -1.7313D-18   Mv= -4.5533D-23   Nv= -3.5698D-27   Ov= -1.5402D-31
 E(v= 20, J=  5)=   -24.328   Bv=  0.0017953  -Dv= -1.0477D-08   Hv= -9.5210D-14
           Lv= -1.7336D-18   Mv= -4.5748D-23   Nv= -3.5805D-27   Ov= -1.5279D-31
 E(v= 20, J=  6)=   -24.306   Bv=  0.0017951  -Dv= -1.0481D-08   Hv= -9.5293D-14
           Lv= -1.7363D-18   Mv= -4.6006D-23   Nv= -3.5933D-27   Ov= -1.5129D-31
 E(v= 20, J=  7)=   -24.281   Bv=  0.0017948  -Dv= -1.0485D-08   Hv= -9.5390D-14
           Lv= -1.7395D-18   Mv= -4.6309D-23   Nv= -3.6080D-27   Ov= -1.4953D-31
 E(v= 20, J=  8)=   -24.252   Bv=  0.0017945  -Dv= -1.0489D-08   Hv= -9.5502D-14
           Lv= -1.7433D-18   Mv= -4.6656D-23   Nv= -3.6247D-27   Ov= -1.4750D-31
 E(v= 20, J=  9)=   -24.220   Bv=  0.0017941  -Dv= -1.0494D-08   Hv= -9.5627D-14
           Lv= -1.7475D-18   Mv= -4.7048D-23   Nv= -3.6431D-27   Ov= -1.4518D-31
 E(v= 20, J= 10)=   -24.184   Bv=  0.0017937  -Dv= -1.0500D-08   Hv= -9.5767D-14
           Lv= -1.7522D-18   Mv= -4.7487D-23   Nv= -3.6632D-27   Ov= -1.4257D-31

 For vibrational level  v = 20   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -24.382    3    -24.360    6    -24.306    9    -24.220
   1    -24.378    4    -24.346    7    -24.281   10    -24.184
   2    -24.371    5    -24.328    8    -24.252
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 21, J=  0)=   -22.671   Bv=  0.0017483  -Dv= -1.0823D-08   Hv= -1.0205D-13
           Lv= -2.1673D-18   Mv= -8.1098D-23   Nv= -1.9701D-27   Ov=  1.0277D-31
 E(v= 21, J=  1)=   -22.668   Bv=  0.0017483  -Dv= -1.0823D-08   Hv= -1.0207D-13
           Lv= -2.1681D-18   Mv= -8.1121D-23   Nv= -1.9686D-27   Ov=  1.0253D-31
 E(v= 21, J=  2)=   -22.661   Bv=  0.0017482  -Dv= -1.0824D-08   Hv= -1.0210D-13
           Lv= -2.1698D-18   Mv= -8.1168D-23   Nv= -1.9658D-27   Ov=  1.0206D-31
 E(v= 21, J=  3)=   -22.650   Bv=  0.0017481  -Dv= -1.0826D-08   Hv= -1.0216D-13
           Lv= -2.1722D-18   Mv= -8.1239D-23   Nv= -1.9615D-27   Ov=  1.0135D-31
 E(v= 21, J=  4)=   -22.636   Bv=  0.0017479  -Dv= -1.0829D-08   Hv= -1.0223D-13
           Lv= -2.1754D-18   Mv= -8.1333D-23   Nv= -1.9558D-27   Ov=  1.0039D-31
 E(v= 21, J=  5)=   -22.619   Bv=  0.0017477  -Dv= -1.0832D-08   Hv= -1.0231D-13
           Lv= -2.1795D-18   Mv= -8.1450D-23   Nv= -1.9489D-27   Ov=  9.9175D-32
 E(v= 21, J=  6)=   -22.598   Bv=  0.0017474  -Dv= -1.0835D-08   Hv= -1.0242D-13
           Lv= -2.1844D-18   Mv= -8.1590D-23   Nv= -1.9406D-27   Ov=  9.7697D-32
 E(v= 21, J=  7)=   -22.573   Bv=  0.0017471  -Dv= -1.0840D-08   Hv= -1.0254D-13
           Lv= -2.1901D-18   Mv= -8.1753D-23   Nv= -1.9311D-27   Ov=  9.5941D-32
 E(v= 21, J=  8)=   -22.545   Bv=  0.0017468  -Dv= -1.0845D-08   Hv= -1.0268D-13
           Lv= -2.1967D-18   Mv= -8.1938D-23   Nv= -1.9205D-27   Ov=  9.3899D-32
 E(v= 21, J=  9)=   -22.514   Bv=  0.0017464  -Dv= -1.0850D-08   Hv= -1.0284D-13
           Lv= -2.2041D-18   Mv= -8.2145D-23   Nv= -1.9088D-27   Ov=  9.1555D-32
 E(v= 21, J= 10)=   -22.479   Bv=  0.0017460  -Dv= -1.0856D-08   Hv= -1.0302D-13
           Lv= -2.2123D-18   Mv= -8.2373D-23   Nv= -1.8962D-27   Ov=  8.8881D-32

 For vibrational level  v = 21   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -22.671    3    -22.650    6    -22.598    9    -22.514
   1    -22.668    4    -22.636    7    -22.573   10    -22.479
   2    -22.661    5    -22.619    8    -22.545
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 22, J=  0)=   -21.045   Bv=  0.0017005  -Dv= -1.1192D-08   Hv= -1.1253D-13
           Lv= -2.6477D-18   Mv= -9.0438D-23   Nv= -3.7917D-27   Ov= -4.9282D-32
 E(v= 22, J=  1)=   -21.042   Bv=  0.0017005  -Dv= -1.1192D-08   Hv= -1.1255D-13
           Lv= -2.6486D-18   Mv= -9.0484D-23   Nv= -3.7924D-27   Ov= -4.8901D-32
 E(v= 22, J=  2)=   -21.035   Bv=  0.0017004  -Dv= -1.1194D-08   Hv= -1.1259D-13
           Lv= -2.6504D-18   Mv= -9.0575D-23   Nv= -3.7938D-27   Ov= -4.8133D-32
 E(v= 22, J=  3)=   -21.025   Bv=  0.0017002  -Dv= -1.1196D-08   Hv= -1.1266D-13
           Lv= -2.6532D-18   Mv= -9.0711D-23   Nv= -3.7958D-27   Ov= -4.6980D-32
 E(v= 22, J=  4)=   -21.011   Bv=  0.0017001  -Dv= -1.1199D-08   Hv= -1.1274D-13
           Lv= -2.6568D-18   Mv= -9.0893D-23   Nv= -3.7984D-27   Ov= -4.5442D-32
 E(v= 22, J=  5)=   -20.994   Bv=  0.0016998  -Dv= -1.1202D-08   Hv= -1.1285D-13
           Lv= -2.6613D-18   Mv= -9.1121D-23   Nv= -3.8015D-27   Ov= -4.3511D-32
 E(v= 22, J=  6)=   -20.974   Bv=  0.0016996  -Dv= -1.1206D-08   Hv= -1.1298D-13
           Lv= -2.6668D-18   Mv= -9.1395D-23   Nv= -3.8051D-27   Ov= -4.1198D-32
 E(v= 22, J=  7)=   -20.950   Bv=  0.0016993  -Dv= -1.1211D-08   Hv= -1.1313D-13
           Lv= -2.6732D-18   Mv= -9.1715D-23   Nv= -3.8090D-27   Ov= -3.8501D-32
 E(v= 22, J=  8)=   -20.923   Bv=  0.0016989  -Dv= -1.1216D-08   Hv= -1.1330D-13
           Lv= -2.6806D-18   Mv= -9.2081D-23   Nv= -3.8131D-27   Ov= -3.5413D-32
 E(v= 22, J=  9)=   -20.892   Bv=  0.0016985  -Dv= -1.1222D-08   Hv= -1.1349D-13
           Lv= -2.6889D-18   Mv= -9.2493D-23   Nv= -3.8173D-27   Ov= -3.1931D-32
 E(v= 22, J= 10)=   -20.858   Bv=  0.0016981  -Dv= -1.1229D-08   Hv= -1.1371D-13
           Lv= -2.6981D-18   Mv= -9.2951D-23   Nv= -3.8215D-27   Ov= -2.8071D-32

 For vibrational level  v = 22   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -21.045    3    -21.025    6    -20.974    9    -20.892
   1    -21.042    4    -21.011    7    -20.950   10    -20.858
   2    -21.035    5    -20.994    8    -20.923
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 23, J=  0)=   -19.502   Bv=  0.0016525  -Dv= -1.1592D-08   Hv= -1.2560D-13
           Lv= -3.1735D-18   Mv= -9.3049D-23   Nv= -3.0642D-27   Ov= -3.2889D-31
 E(v= 23, J=  1)=   -19.498   Bv=  0.0016524  -Dv= -1.1592D-08   Hv= -1.2563D-13
           Lv= -3.1745D-18   Mv= -9.3086D-23   Nv= -3.0688D-27   Ov= -3.2915D-31
 E(v= 23, J=  2)=   -19.492   Bv=  0.0016524  -Dv= -1.1594D-08   Hv= -1.2568D-13
           Lv= -3.1763D-18   Mv= -9.3159D-23   Nv= -3.0780D-27   Ov= -3.2964D-31
 E(v= 23, J=  3)=   -19.482   Bv=  0.0016522  -Dv= -1.1596D-08   Hv= -1.2575D-13
           Lv= -3.1791D-18   Mv= -9.3270D-23   Nv= -3.0919D-27   Ov= -3.3039D-31
 E(v= 23, J=  4)=   -19.469   Bv=  0.0016520  -Dv= -1.1599D-08   Hv= -1.2585D-13
           Lv= -3.1829D-18   Mv= -9.3419D-23   Nv= -3.1104D-27   Ov= -3.3134D-31
 E(v= 23, J=  5)=   -19.452   Bv=  0.0016518  -Dv= -1.1603D-08   Hv= -1.2598D-13
           Lv= -3.1875D-18   Mv= -9.3607D-23   Nv= -3.1337D-27   Ov= -3.3250D-31
 E(v= 23, J=  6)=   -19.432   Bv=  0.0016515  -Dv= -1.1607D-08   Hv= -1.2613D-13
           Lv= -3.1932D-18   Mv= -9.3833D-23   Nv= -3.1617D-27   Ov= -3.3383D-31
 E(v= 23, J=  7)=   -19.409   Bv=  0.0016512  -Dv= -1.1613D-08   Hv= -1.2631D-13
           Lv= -3.1997D-18   Mv= -9.4100D-23   Nv= -3.1944D-27   Ov= -3.3530D-31
 E(v= 23, J=  8)=   -19.383   Bv=  0.0016508  -Dv= -1.1619D-08   Hv= -1.2652D-13
           Lv= -3.2073D-18   Mv= -9.4409D-23   Nv= -3.2321D-27   Ov= -3.3685D-31
 E(v= 23, J=  9)=   -19.353   Bv=  0.0016504  -Dv= -1.1626D-08   Hv= -1.2675D-13
           Lv= -3.2158D-18   Mv= -9.4760D-23   Nv= -3.2746D-27   Ov= -3.3844D-31
 E(v= 23, J= 10)=   -19.320   Bv=  0.0016499  -Dv= -1.1633D-08   Hv= -1.2701D-13
           Lv= -3.2253D-18   Mv= -9.5156D-23   Nv= -3.3221D-27   Ov= -3.4002D-31

 For vibrational level  v = 23   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -19.502    3    -19.482    6    -19.432    9    -19.353
   1    -19.498    4    -19.469    7    -19.409   10    -19.320
   2    -19.492    5    -19.452    8    -19.383
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 24, J=  0)=   -18.039   Bv=  0.0016042  -Dv= -1.2027D-08   Hv= -1.3995D-13
           Lv= -3.6719D-18   Mv= -1.0494D-22   Nv=  1.4471D-27   Ov=  9.0456D-31
 E(v= 24, J=  1)=   -18.036   Bv=  0.0016041  -Dv= -1.2028D-08   Hv= -1.3998D-13
           Lv= -3.6730D-18   Mv= -1.0493D-22   Nv=  1.4598D-27   Ov=  9.0458D-31
 E(v= 24, J=  2)=   -18.029   Bv=  0.0016040  -Dv= -1.2030D-08   Hv= -1.4004D-13
           Lv= -3.6751D-18   Mv= -1.0489D-22   Nv=  1.4851D-27   Ov=  9.0458D-31
 E(v= 24, J=  3)=   -18.020   Bv=  0.0016039  -Dv= -1.2032D-08   Hv= -1.4013D-13
           Lv= -3.6782D-18   Mv= -1.0484D-22   Nv=  1.5231D-27   Ov=  9.0454D-31
 E(v= 24, J=  4)=   -18.007   Bv=  0.0016037  -Dv= -1.2036D-08   Hv= -1.4025D-13
           Lv= -3.6824D-18   Mv= -1.0476D-22   Nv=  1.5738D-27   Ov=  9.0443D-31
 E(v= 24, J=  5)=   -17.991   Bv=  0.0016035  -Dv= -1.2040D-08   Hv= -1.4039D-13
           Lv= -3.6877D-18   Mv= -1.0467D-22   Nv=  1.6371D-27   Ov=  9.0415D-31
 E(v= 24, J=  6)=   -17.972   Bv=  0.0016032  -Dv= -1.2045D-08   Hv= -1.4057D-13
           Lv= -3.6939D-18   Mv= -1.0455D-22   Nv=  1.7130D-27   Ov=  9.0361D-31
 E(v= 24, J=  7)=   -17.949   Bv=  0.0016028  -Dv= -1.2051D-08   Hv= -1.4078D-13
           Lv= -3.7012D-18   Mv= -1.0440D-22   Nv=  1.8015D-27   Ov=  9.0274D-31
 E(v= 24, J=  8)=   -17.924   Bv=  0.0016024  -Dv= -1.2058D-08   Hv= -1.4101D-13
           Lv= -3.7096D-18   Mv= -1.0422D-22   Nv=  1.9025D-27   Ov=  9.0138D-31
 E(v= 24, J=  9)=   -17.895   Bv=  0.0016020  -Dv= -1.2065D-08   Hv= -1.4128D-13
           Lv= -3.7190D-18   Mv= -1.0401D-22   Nv=  2.0160D-27   Ov=  8.9941D-31
 E(v= 24, J= 10)=   -17.863   Bv=  0.0016015  -Dv= -1.2074D-08   Hv= -1.4158D-13
           Lv= -3.7293D-18   Mv= -1.0376D-22   Nv=  2.1417D-27   Ov=  8.9664D-31

 For vibrational level  v = 24   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -18.039    3    -18.020    6    -17.972    9    -17.895
   1    -18.036    4    -18.007    7    -17.949   10    -17.863
   2    -18.029    5    -17.991    8    -17.924
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 25, J=  0)=   -16.655   Bv=  0.0015555  -Dv= -1.2494D-08   Hv= -1.5310D-13
           Lv= -3.4307D-18   Mv= -2.6514D-23   Nv= -6.2852D-27   Ov= -1.5653D-30
 E(v= 25, J=  1)=   -16.652   Bv=  0.0015555  -Dv= -1.2495D-08   Hv= -1.5313D-13
           Lv= -3.4310D-18   Mv= -2.6590D-23   Nv= -6.3071D-27   Ov= -1.5646D-30
 E(v= 25, J=  2)=   -16.646   Bv=  0.0015554  -Dv= -1.2497D-08   Hv= -1.5318D-13
           Lv= -3.4315D-18   Mv= -2.6742D-23   Nv= -6.3509D-27   Ov= -1.5633D-30
 E(v= 25, J=  3)=   -16.637   Bv=  0.0015552  -Dv= -1.2500D-08   Hv= -1.5327D-13
           Lv= -3.4323D-18   Mv= -2.6972D-23   Nv= -6.4165D-27   Ov= -1.5612D-30
 E(v= 25, J=  4)=   -16.624   Bv=  0.0015550  -Dv= -1.2504D-08   Hv= -1.5338D-13
           Lv= -3.4334D-18   Mv= -2.7282D-23   Nv= -6.5038D-27   Ov= -1.5583D-30
 E(v= 25, J=  5)=   -16.609   Bv=  0.0015548  -Dv= -1.2508D-08   Hv= -1.5351D-13
           Lv= -3.4348D-18   Mv= -2.7675D-23   Nv= -6.6128D-27   Ov= -1.5546D-30
 E(v= 25, J=  6)=   -16.590   Bv=  0.0015545  -Dv= -1.2514D-08   Hv= -1.5368D-13
           Lv= -3.4365D-18   Mv= -2.8156D-23   Nv= -6.7432D-27   Ov= -1.5500D-30
 E(v= 25, J=  7)=   -16.568   Bv=  0.0015541  -Dv= -1.2520D-08   Hv= -1.5387D-13
           Lv= -3.4384D-18   Mv= -2.8729D-23   Nv= -6.8948D-27   Ov= -1.5442D-30
 E(v= 25, J=  8)=   -16.543   Bv=  0.0015537  -Dv= -1.2527D-08   Hv= -1.5409D-13
           Lv= -3.4408D-18   Mv= -2.9399D-23   Nv= -7.0673D-27   Ov= -1.5372D-30
 E(v= 25, J=  9)=   -16.515   Bv=  0.0015533  -Dv= -1.2536D-08   Hv= -1.5434D-13
           Lv= -3.4434D-18   Mv= -3.0173D-23   Nv= -7.2605D-27   Ov= -1.5287D-30
 E(v= 25, J= 10)=   -16.484   Bv=  0.0015528  -Dv= -1.2545D-08   Hv= -1.5461D-13
           Lv= -3.4465D-18   Mv= -3.1057D-23   Nv= -7.4738D-27   Ov= -1.5188D-30

 For vibrational level  v = 25   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -16.655    3    -16.637    6    -16.590    9    -16.515
   1    -16.652    4    -16.624    7    -16.568   10    -16.484
   2    -16.646    5    -16.609    8    -16.543
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 26, J=  0)=   -15.349   Bv=  0.0015066  -Dv= -1.2951D-08   Hv= -1.6052D-13
           Lv= -3.6011D-18   Mv= -1.1939D-22   Nv= -7.5097D-27   Ov= -1.0631D-30
 E(v= 26, J=  1)=   -15.346   Bv=  0.0015066  -Dv= -1.2952D-08   Hv= -1.6055D-13
           Lv= -3.6023D-18   Mv= -1.1948D-22   Nv= -7.5247D-27   Ov= -1.0670D-30
 E(v= 26, J=  2)=   -15.340   Bv=  0.0015065  -Dv= -1.2954D-08   Hv= -1.6060D-13
           Lv= -3.6047D-18   Mv= -1.1966D-22   Nv= -7.5546D-27   Ov= -1.0748D-30
 E(v= 26, J=  3)=   -15.331   Bv=  0.0015063  -Dv= -1.2957D-08   Hv= -1.6069D-13
           Lv= -3.6082D-18   Mv= -1.1994D-22   Nv= -7.6000D-27   Ov= -1.0864D-30
 E(v= 26, J=  4)=   -15.319   Bv=  0.0015061  -Dv= -1.2961D-08   Hv= -1.6081D-13
           Lv= -3.6131D-18   Mv= -1.2030D-22   Nv= -7.6613D-27   Ov= -1.1020D-30
 E(v= 26, J=  5)=   -15.304   Bv=  0.0015059  -Dv= -1.2965D-08   Hv= -1.6095D-13
           Lv= -3.6191D-18   Mv= -1.2077D-22   Nv= -7.7391D-27   Ov= -1.1215D-30
 E(v= 26, J=  6)=   -15.286   Bv=  0.0015056  -Dv= -1.2971D-08   Hv= -1.6113D-13
           Lv= -3.6263D-18   Mv= -1.2133D-22   Nv= -7.8343D-27   Ov= -1.1450D-30
 E(v= 26, J=  7)=   -15.265   Bv=  0.0015052  -Dv= -1.2978D-08   Hv= -1.6133D-13
           Lv= -3.6349D-18   Mv= -1.2199D-22   Nv= -7.9479D-27   Ov= -1.1724D-30
 E(v= 26, J=  8)=   -15.240   Bv=  0.0015048  -Dv= -1.2986D-08   Hv= -1.6156D-13
           Lv= -3.6446D-18   Mv= -1.2276D-22   Nv= -8.0809D-27   Ov= -1.2038D-30
 E(v= 26, J=  9)=   -15.213   Bv=  0.0015043  -Dv= -1.2994D-08   Hv= -1.6182D-13
           Lv= -3.6557D-18   Mv= -1.2364D-22   Nv= -8.2348D-27   Ov= -1.2391D-30
 E(v= 26, J= 10)=   -15.183   Bv=  0.0015038  -Dv= -1.3004D-08   Hv= -1.6212D-13
           Lv= -3.6682D-18   Mv= -1.2464D-22   Nv= -8.4111D-27   Ov= -1.2785D-30

 For vibrational level  v = 26   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -15.349    3    -15.331    6    -15.286    9    -15.213
   1    -15.346    4    -15.319    7    -15.265   10    -15.183
   2    -15.340    5    -15.304    8    -15.240
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 27, J=  0)=   -14.118   Bv=  0.0014577  -Dv= -1.3385D-08   Hv= -1.7023D-13
           Lv= -4.7888D-18   Mv= -3.0975D-22   Nv= -1.6827D-26   Ov=  2.8544D-30
 E(v= 27, J=  1)=   -14.115   Bv=  0.0014577  -Dv= -1.3386D-08   Hv= -1.7026D-13
           Lv= -4.7919D-18   Mv= -3.0995D-22   Nv= -1.6787D-26   Ov=  2.8653D-30
 E(v= 27, J=  2)=   -14.109   Bv=  0.0014575  -Dv= -1.3388D-08   Hv= -1.7034D-13
           Lv= -4.7981D-18   Mv= -3.1036D-22   Nv= -1.6707D-26   Ov=  2.8869D-30
 E(v= 27, J=  3)=   -14.100   Bv=  0.0014574  -Dv= -1.3391D-08   Hv= -1.7046D-13
           Lv= -4.8074D-18   Mv= -3.1095D-22   Nv= -1.6585D-26   Ov=  2.9195D-30
 E(v= 27, J=  4)=   -14.089   Bv=  0.0014572  -Dv= -1.3395D-08   Hv= -1.7061D-13
           Lv= -4.8199D-18   Mv= -3.1175D-22   Nv= -1.6420D-26   Ov=  2.9629D-30
 E(v= 27, J=  5)=   -14.074   Bv=  0.0014569  -Dv= -1.3400D-08   Hv= -1.7080D-13
           Lv= -4.8355D-18   Mv= -3.1273D-22   Nv= -1.6211D-26   Ov=  3.0171D-30
 E(v= 27, J=  6)=   -14.057   Bv=  0.0014566  -Dv= -1.3406D-08   Hv= -1.7104D-13
           Lv= -4.8543D-18   Mv= -3.1388D-22   Nv= -1.5955D-26   Ov=  3.0822D-30
 E(v= 27, J=  7)=   -14.036   Bv=  0.0014562  -Dv= -1.3413D-08   Hv= -1.7131D-13
           Lv= -4.8763D-18   Mv= -3.1521D-22   Nv= -1.5649D-26   Ov=  3.1582D-30
 E(v= 27, J=  8)=   -14.013   Bv=  0.0014558  -Dv= -1.3421D-08   Hv= -1.7162D-13
           Lv= -4.9016D-18   Mv= -3.1670D-22   Nv= -1.5290D-26   Ov=  3.2449D-30
 E(v= 27, J=  9)=   -13.987   Bv=  0.0014553  -Dv= -1.3431D-08   Hv= -1.7198D-13
           Lv= -4.9302D-18   Mv= -3.1833D-22   Nv= -1.4875D-26   Ov=  3.3424D-30
 E(v= 27, J= 10)=   -13.958   Bv=  0.0014548  -Dv= -1.3441D-08   Hv= -1.7237D-13
           Lv= -4.9621D-18   Mv= -3.2008D-22   Nv= -1.4400D-26   Ov=  3.4505D-30

 For vibrational level  v = 27   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -14.118    3    -14.100    6    -14.057    9    -13.987
   1    -14.115    4    -14.089    7    -14.036   10    -13.958
   2    -14.109    5    -14.074    8    -14.013
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 28, J=  0)=   -12.960   Bv=  0.0014088  -Dv= -1.3838D-08   Hv= -1.9029D-13
           Lv= -5.8061D-18   Mv=  1.8810D-23   Nv=  3.8306D-26   Ov= -3.3359D-30
 E(v= 28, J=  1)=   -12.957   Bv=  0.0014088  -Dv= -1.3839D-08   Hv= -1.9034D-13
           Lv= -5.8059D-18   Mv=  1.9270D-23   Nv=  3.8259D-26   Ov= -3.3602D-30
 E(v= 28, J=  2)=   -12.952   Bv=  0.0014087  -Dv= -1.3841D-08   Hv= -1.9043D-13
           Lv= -5.8055D-18   Mv=  2.0187D-23   Nv=  3.8164D-26   Ov= -3.4089D-30
 E(v= 28, J=  3)=   -12.943   Bv=  0.0014085  -Dv= -1.3845D-08   Hv= -1.9057D-13
           Lv= -5.8049D-18   Mv=  2.1558D-23   Nv=  3.8019D-26   Ov= -3.4821D-30
 E(v= 28, J=  4)=   -12.932   Bv=  0.0014083  -Dv= -1.3849D-08   Hv= -1.9076D-13
           Lv= -5.8040D-18   Mv=  2.3378D-23   Nv=  3.7821D-26   Ov= -3.5800D-30
 E(v= 28, J=  5)=   -12.918   Bv=  0.0014080  -Dv= -1.3855D-08   Hv= -1.9099D-13
           Lv= -5.8028D-18   Mv=  2.5640D-23   Nv=  3.7567D-26   Ov= -3.7027D-30
 E(v= 28, J=  6)=   -12.901   Bv=  0.0014077  -Dv= -1.3862D-08   Hv= -1.9127D-13
           Lv= -5.8012D-18   Mv=  2.8333D-23   Nv=  3.7249D-26   Ov= -3.8505D-30
 E(v= 28, J=  7)=   -12.881   Bv=  0.0014073  -Dv= -1.3870D-08   Hv= -1.9159D-13
           Lv= -5.7991D-18   Mv=  3.1446D-23   Nv=  3.6864D-26   Ov= -4.0235D-30
 E(v= 28, J=  8)=   -12.859   Bv=  0.0014068  -Dv= -1.3879D-08   Hv= -1.9197D-13
           Lv= -5.7964D-18   Mv=  3.4963D-23   Nv=  3.6402D-26   Ov= -4.2221D-30
 E(v= 28, J=  9)=   -12.833   Bv=  0.0014063  -Dv= -1.3889D-08   Hv= -1.9238D-13
           Lv= -5.7931D-18   Mv=  3.8865D-23   Nv=  3.5856D-26   Ov= -4.4465D-30
 E(v= 28, J= 10)=   -12.805   Bv=  0.0014058  -Dv= -1.3901D-08   Hv= -1.9285D-13
           Lv= -5.7890D-18   Mv=  4.3130D-23   Nv=  3.5216D-26   Ov= -4.6969D-30

 For vibrational level  v = 28   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -12.960    3    -12.943    6    -12.901    9    -12.833
   1    -12.957    4    -12.932    7    -12.881   10    -12.805
   2    -12.952    5    -12.918    8    -12.859
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 29, J=  0)=   -11.873   Bv=  0.0013600  -Dv= -1.4307D-08   Hv= -1.9764D-13
           Lv= -4.4256D-18   Mv= -3.4111D-22   Nv= -8.7484D-26   Ov= -1.7552D-30
 E(v= 29, J=  1)=   -11.870   Bv=  0.0013600  -Dv= -1.4308D-08   Hv= -1.9768D-13
           Lv= -4.4290D-18   Mv= -3.4216D-22   Nv= -8.7509D-26   Ov= -1.7223D-30
 E(v= 29, J=  2)=   -11.864   Bv=  0.0013598  -Dv= -1.4311D-08   Hv= -1.9775D-13
           Lv= -4.4359D-18   Mv= -3.4426D-22   Nv= -8.7556D-26   Ov= -1.6564D-30
 E(v= 29, J=  3)=   -11.856   Bv=  0.0013597  -Dv= -1.4314D-08   Hv= -1.9785D-13
           Lv= -4.4463D-18   Mv= -3.4742D-22   Nv= -8.7623D-26   Ov= -1.5573D-30
 E(v= 29, J=  4)=   -11.845   Bv=  0.0013594  -Dv= -1.4319D-08   Hv= -1.9800D-13
           Lv= -4.4602D-18   Mv= -3.5162D-22   Nv= -8.7707D-26   Ov= -1.4243D-30
 E(v= 29, J=  5)=   -11.832   Bv=  0.0013592  -Dv= -1.4325D-08   Hv= -1.9817D-13
           Lv= -4.4780D-18   Mv= -3.5689D-22   Nv= -8.7801D-26   Ov= -1.2571D-30
 E(v= 29, J=  6)=   -11.816   Bv=  0.0013588  -Dv= -1.4332D-08   Hv= -1.9839D-13
           Lv= -4.4996D-18   Mv= -3.6321D-22   Nv= -8.7898D-26   Ov= -1.0548D-30
 E(v= 29, J=  7)=   -11.797   Bv=  0.0013584  -Dv= -1.4340D-08   Hv= -1.9864D-13
           Lv= -4.5252D-18   Mv= -3.7060D-22   Nv= -8.7990D-26   Ov= -8.1661D-31
 E(v= 29, J=  8)=   -11.775   Bv=  0.0013580  -Dv= -1.4350D-08   Hv= -1.9893D-13
           Lv= -4.5552D-18   Mv= -3.7905D-22   Nv= -8.8066D-26   Ov= -5.4165D-31
 E(v= 29, J=  9)=   -11.750   Bv=  0.0013574  -Dv= -1.4361D-08   Hv= -1.9926D-13
           Lv= -4.5898D-18   Mv= -3.8857D-22   Nv= -8.8114D-26   Ov= -2.2891D-31
 E(v= 29, J= 10)=   -11.723   Bv=  0.0013569  -Dv= -1.4373D-08   Hv= -1.9963D-13
           Lv= -4.6292D-18   Mv= -3.9914D-22   Nv= -8.8122D-26   Ov=  1.2266D-31

 For vibrational level  v = 29   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -11.873    3    -11.856    6    -11.816    9    -11.750
   1    -11.870    4    -11.845    7    -11.797   10    -11.723
   2    -11.864    5    -11.832    8    -11.775
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 30, J=  0)=   -10.853   Bv=  0.0013114  -Dv= -1.4742D-08   Hv= -2.1576D-13
           Lv= -8.4381D-18   Mv= -3.8871D-22   Nv=  7.5072D-26   Ov=  8.9943D-30
 E(v= 30, J=  1)=   -10.851   Bv=  0.0013114  -Dv= -1.4743D-08   Hv= -2.1583D-13
           Lv= -8.4420D-18   Mv= -3.8781D-22   Nv=  7.5198D-26   Ov=  8.9600D-30
 E(v= 30, J=  2)=   -10.846   Bv=  0.0013112  -Dv= -1.4745D-08   Hv= -2.1596D-13
           Lv= -8.4497D-18   Mv= -3.8600D-22   Nv=  7.5447D-26   Ov=  8.8910D-30
 E(v= 30, J=  3)=   -10.838   Bv=  0.0013111  -Dv= -1.4749D-08   Hv= -2.1617D-13
           Lv= -8.4613D-18   Mv= -3.8328D-22   Nv=  7.5819D-26   Ov=  8.7866D-30
 E(v= 30, J=  4)=   -10.827   Bv=  0.0013108  -Dv= -1.4755D-08   Hv= -2.1644D-13
           Lv= -8.4765D-18   Mv= -3.7963D-22   Nv=  7.6307D-26   Ov=  8.6458D-30
 E(v= 30, J=  5)=   -10.814   Bv=  0.0013105  -Dv= -1.4761D-08   Hv= -2.1678D-13
           Lv= -8.4954D-18   Mv= -3.7503D-22   Nv=  7.6906D-26   Ov=  8.4672D-30
 E(v= 30, J=  6)=   -10.798   Bv=  0.0013102  -Dv= -1.4769D-08   Hv= -2.1718D-13
           Lv= -8.5177D-18   Mv= -3.6947D-22   Nv=  7.7608D-26   Ov=  8.2490D-30
 E(v= 30, J=  7)=   -10.780   Bv=  0.0013098  -Dv= -1.4778D-08   Hv= -2.1766D-13
           Lv= -8.5434D-18   Mv= -3.6292D-22   Nv=  7.8404D-26   Ov=  7.9891D-30
 E(v= 30, J=  8)=   -10.759   Bv=  0.0013093  -Dv= -1.4788D-08   Hv= -2.1821D-13
           Lv= -8.5721D-18   Mv= -3.5535D-22   Nv=  7.9281D-26   Ov=  7.6853D-30
 E(v= 30, J=  9)=   -10.736   Bv=  0.0013088  -Dv= -1.4800D-08   Hv= -2.1883D-13
           Lv= -8.6037D-18   Mv= -3.4673D-22   Nv=  8.0228D-26   Ov=  7.3347D-30
 E(v= 30, J= 10)=   -10.709   Bv=  0.0013082  -Dv= -1.4813D-08   Hv= -2.1952D-13
           Lv= -8.6379D-18   Mv= -3.3705D-22   Nv=  8.1227D-26   Ov=  6.9344D-30

 For vibrational level  v = 30   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -10.853    3    -10.838    6    -10.798    9    -10.736
   1    -10.851    4    -10.827    7    -10.780   10    -10.709
   2    -10.846    5    -10.814    8    -10.759
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 31, J=  0)=    -9.900   Bv=  0.0012631  -Dv= -1.5233D-08   Hv= -2.3700D-13
           Lv= -6.2929D-18   Mv= -5.8200D-23   Nv= -1.0358D-25   Ov= -1.9343D-29
 E(v= 31, J=  1)=    -9.897   Bv=  0.0012630  -Dv= -1.5235D-08   Hv= -2.3705D-13
           Lv= -6.2934D-18   Mv= -5.9444D-23   Nv= -1.0385D-25   Ov= -1.9306D-29
 E(v= 31, J=  2)=    -9.892   Bv=  0.0012629  -Dv= -1.5237D-08   Hv= -2.3715D-13
           Lv= -6.2947D-18   Mv= -6.1943D-23   Nv= -1.0439D-25   Ov= -1.9231D-29
 E(v= 31, J=  3)=    -9.885   Bv=  0.0012627  -Dv= -1.5242D-08   Hv= -2.3730D-13
           Lv= -6.2966D-18   Mv= -6.5716D-23   Nv= -1.0520D-25   Ov= -1.9117D-29
 E(v= 31, J=  4)=    -9.874   Bv=  0.0012625  -Dv= -1.5247D-08   Hv= -2.3750D-13
           Lv= -6.2993D-18   Mv= -7.0791D-23   Nv= -1.0626D-25   Ov= -1.8962D-29
 E(v= 31, J=  5)=    -9.862   Bv=  0.0012622  -Dv= -1.5255D-08   Hv= -2.3776D-13
           Lv= -6.3030D-18   Mv= -7.7207D-23   Nv= -1.0759D-25   Ov= -1.8763D-29
 E(v= 31, J=  6)=    -9.847   Bv=  0.0012618  -Dv= -1.5263D-08   Hv= -2.3806D-13
           Lv= -6.3079D-18   Mv= -8.5009D-23   Nv= -1.0915D-25   Ov= -1.8517D-29
 E(v= 31, J=  7)=    -9.829   Bv=  0.0012614  -Dv= -1.5273D-08   Hv= -2.3841D-13
           Lv= -6.3141D-18   Mv= -9.4254D-23   Nv= -1.1095D-25   Ov= -1.8220D-29
 E(v= 31, J=  8)=    -9.809   Bv=  0.0012609  -Dv= -1.5285D-08   Hv= -2.3882D-13
           Lv= -6.3221D-18   Mv= -1.0500D-22   Nv= -1.1297D-25   Ov= -1.7867D-29
 E(v= 31, J=  9)=    -9.786   Bv=  0.0012603  -Dv= -1.5298D-08   Hv= -2.3927D-13
           Lv= -6.3321D-18   Mv= -1.1732D-22   Nv= -1.1520D-25   Ov= -1.7454D-29
 E(v= 31, J= 10)=    -9.761   Bv=  0.0012597  -Dv= -1.5312D-08   Hv= -2.3978D-13
           Lv= -6.3445D-18   Mv= -1.3129D-22   Nv= -1.1761D-25   Ov= -1.6975D-29

 For vibrational level  v = 31   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -9.900    3     -9.885    6     -9.847    9     -9.786
   1     -9.897    4     -9.874    7     -9.829   10     -9.761
   2     -9.892    5     -9.862    8     -9.809
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 32, J=  0)=    -9.009   Bv=  0.0012150  -Dv= -1.5703D-08   Hv= -2.5168D-13
           Lv= -9.8877D-18   Mv= -6.7207D-22   Nv=  7.5123D-26   Ov=  1.8188D-29
 E(v= 32, J=  1)=    -9.006   Bv=  0.0012149  -Dv= -1.5704D-08   Hv= -2.5175D-13
           Lv= -9.8944D-18   Mv= -6.7117D-22   Nv=  7.5377D-26   Ov=  1.8123D-29
 E(v= 32, J=  2)=    -9.002   Bv=  0.0012148  -Dv= -1.5707D-08   Hv= -2.5191D-13
           Lv= -9.9078D-18   Mv= -6.6935D-22   Nv=  7.5882D-26   Ov=  1.7993D-29
 E(v= 32, J=  3)=    -8.994   Bv=  0.0012146  -Dv= -1.5712D-08   Hv= -2.5215D-13
           Lv= -9.9278D-18   Mv= -6.6661D-22   Nv=  7.6634D-26   Ov=  1.7796D-29
 E(v= 32, J=  4)=    -8.985   Bv=  0.0012143  -Dv= -1.5718D-08   Hv= -2.5247D-13
           Lv= -9.9544D-18   Mv= -6.6291D-22   Nv=  7.7623D-26   Ov=  1.7529D-29
 E(v= 32, J=  5)=    -8.972   Bv=  0.0012140  -Dv= -1.5725D-08   Hv= -2.5287D-13
           Lv= -9.9875D-18   Mv= -6.5821D-22   Nv=  7.8838D-26   Ov=  1.7190D-29
 E(v= 32, J=  6)=    -8.958   Bv=  0.0012137  -Dv= -1.5734D-08   Hv= -2.5335D-13
           Lv= -1.0027D-17   Mv= -6.5248D-22   Nv=  8.0265D-26   Ov=  1.6774D-29
 E(v= 32, J=  7)=    -8.941   Bv=  0.0012132  -Dv= -1.5745D-08   Hv= -2.5391D-13
           Lv= -1.0072D-17   Mv= -6.4567D-22   Nv=  8.1884D-26   Ov=  1.6277D-29
 E(v= 32, J=  8)=    -8.922   Bv=  0.0012127  -Dv= -1.5757D-08   Hv= -2.5456D-13
           Lv= -1.0124D-17   Mv= -6.3773D-22   Nv=  8.3675D-26   Ov=  1.5694D-29
 E(v= 32, J=  9)=    -8.900   Bv=  0.0012121  -Dv= -1.5771D-08   Hv= -2.5529D-13
           Lv= -1.0181D-17   Mv= -6.2858D-22   Nv=  8.5610D-26   Ov=  1.5018D-29
 E(v= 32, J= 10)=    -8.875   Bv=  0.0012115  -Dv= -1.5786D-08   Hv= -2.5611D-13
           Lv= -1.0243D-17   Mv= -6.1819D-22   Nv=  8.7659D-26   Ov=  1.4245D-29

 For vibrational level  v = 32   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -9.009    3     -8.994    6     -8.958    9     -8.900
   1     -9.006    4     -8.985    7     -8.941   10     -8.875
   2     -9.002    5     -8.972    8     -8.922
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 33, J=  0)=    -8.179   Bv=  0.0011672  -Dv= -1.6203D-08   Hv= -2.7629D-13
           Lv= -9.2461D-18   Mv= -3.9122D-22   Nv= -1.1346D-25   Ov= -8.7066D-30
 E(v= 33, J=  1)=    -8.176   Bv=  0.0011672  -Dv= -1.6205D-08   Hv= -2.7636D-13
           Lv= -9.2501D-18   Mv= -3.9259D-22   Nv= -1.1358D-25   Ov= -8.6303D-30
 E(v= 33, J=  2)=    -8.172   Bv=  0.0011670  -Dv= -1.6208D-08   Hv= -2.7651D-13
           Lv= -9.2579D-18   Mv= -3.9532D-22   Nv= -1.1382D-25   Ov= -8.4774D-30
 E(v= 33, J=  3)=    -8.165   Bv=  0.0011668  -Dv= -1.6213D-08   Hv= -2.7673D-13
           Lv= -9.2699D-18   Mv= -3.9942D-22   Nv= -1.1417D-25   Ov= -8.2473D-30
 E(v= 33, J=  4)=    -8.155   Bv=  0.0011666  -Dv= -1.6220D-08   Hv= -2.7703D-13
           Lv= -9.2859D-18   Mv= -4.0491D-22   Nv= -1.1462D-25   Ov= -7.9386D-30
 E(v= 33, J=  5)=    -8.144   Bv=  0.0011663  -Dv= -1.6228D-08   Hv= -2.7740D-13
           Lv= -9.3064D-18   Mv= -4.1181D-22   Nv= -1.1517D-25   Ov= -7.5501D-30
 E(v= 33, J=  6)=    -8.130   Bv=  0.0011659  -Dv= -1.6238D-08   Hv= -2.7785D-13
           Lv= -9.3313D-18   Mv= -4.2012D-22   Nv= -1.1578D-25   Ov= -7.0804D-30
 E(v= 33, J=  7)=    -8.113   Bv=  0.0011654  -Dv= -1.6250D-08   Hv= -2.7837D-13
           Lv= -9.3611D-18   Mv= -4.2987D-22   Nv= -1.1645D-25   Ov= -6.5278D-30
 E(v= 33, J=  8)=    -8.095   Bv=  0.0011649  -Dv= -1.6263D-08   Hv= -2.7897D-13
           Lv= -9.3959D-18   Mv= -4.4109D-22   Nv= -1.1714D-25   Ov= -5.8903D-30
 E(v= 33, J=  9)=    -8.074   Bv=  0.0011643  -Dv= -1.6278D-08   Hv= -2.7965D-13
           Lv= -9.4362D-18   Mv= -4.5378D-22   Nv= -1.1784D-25   Ov= -5.1663D-30
 E(v= 33, J= 10)=    -8.050   Bv=  0.0011636  -Dv= -1.6295D-08   Hv= -2.8041D-13
           Lv= -9.4823D-18   Mv= -4.6796D-22   Nv= -1.1851D-25   Ov= -4.3546D-30

 For vibrational level  v = 33   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -8.179    3     -8.165    6     -8.130    9     -8.074
   1     -8.176    4     -8.155    7     -8.113   10     -8.050
   2     -8.172    5     -8.144    8     -8.095
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 34, J=  0)=    -7.406   Bv=  0.0011198  -Dv= -1.6706D-08   Hv= -2.9885D-13
           Lv= -1.1801D-17   Mv= -5.8539D-22   Nv= -2.2538D-27   Ov= -6.4228D-30
 E(v= 34, J=  1)=    -7.404   Bv=  0.0011198  -Dv= -1.6708D-08   Hv= -2.9895D-13
           Lv= -1.1807D-17   Mv= -5.8542D-22   Nv= -2.3440D-27   Ov= -6.4623D-30
 E(v= 34, J=  2)=    -7.399   Bv=  0.0011196  -Dv= -1.6711D-08   Hv= -2.9914D-13
           Lv= -1.1819D-17   Mv= -5.8548D-22   Nv= -2.5260D-27   Ov= -6.5410D-30
 E(v= 34, J=  3)=    -7.393   Bv=  0.0011194  -Dv= -1.6717D-08   Hv= -2.9942D-13
           Lv= -1.1836D-17   Mv= -5.8557D-22   Nv= -2.8032D-27   Ov= -6.6584D-30
 E(v= 34, J=  4)=    -7.384   Bv=  0.0011192  -Dv= -1.6724D-08   Hv= -2.9980D-13
           Lv= -1.1860D-17   Mv= -5.8572D-22   Nv= -3.1804D-27   Ov= -6.8134D-30
 E(v= 34, J=  5)=    -7.373   Bv=  0.0011188  -Dv= -1.6733D-08   Hv= -3.0027D-13
           Lv= -1.1889D-17   Mv= -5.8592D-22   Nv= -3.6641D-27   Ov= -7.0046D-30
 E(v= 34, J=  6)=    -7.359   Bv=  0.0011184  -Dv= -1.6744D-08   Hv= -3.0085D-13
           Lv= -1.1924D-17   Mv= -5.8621D-22   Nv= -4.2619D-27   Ov= -7.2303D-30
 E(v= 34, J=  7)=    -7.343   Bv=  0.0011179  -Dv= -1.6756D-08   Hv= -3.0152D-13
           Lv= -1.1965D-17   Mv= -5.8660D-22   Nv= -4.9832D-27   Ov= -7.4884D-30
 E(v= 34, J=  8)=    -7.326   Bv=  0.0011174  -Dv= -1.6771D-08   Hv= -3.0228D-13
           Lv= -1.2012D-17   Mv= -5.8712D-22   Nv= -5.8381D-27   Ov= -7.7760D-30
 E(v= 34, J=  9)=    -7.305   Bv=  0.0011168  -Dv= -1.6787D-08   Hv= -3.0315D-13
           Lv= -1.2065D-17   Mv= -5.8780D-22   Nv= -6.8378D-27   Ov= -8.0897D-30
 E(v= 34, J= 10)=    -7.283   Bv=  0.0011161  -Dv= -1.6805D-08   Hv= -3.0412D-13
           Lv= -1.2124D-17   Mv= -5.8869D-22   Nv= -7.9939D-27   Ov= -8.4256D-30

 For vibrational level  v = 34   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -7.406    3     -7.393    6     -7.359    9     -7.305
   1     -7.404    4     -7.384    7     -7.343   10     -7.283
   2     -7.399    5     -7.373    8     -7.326
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 35, J=  0)=    -6.689   Bv=  0.0010728  -Dv= -1.7227D-08   Hv= -3.2566D-13
           Lv= -1.3297D-17   Mv= -6.5754D-22   Nv= -1.8415D-26   Ov= -2.7773D-30
 E(v= 35, J=  1)=    -6.687   Bv=  0.0010728  -Dv= -1.7229D-08   Hv= -3.2576D-13
           Lv= -1.3303D-17   Mv= -6.5776D-22   Nv= -1.8454D-26   Ov= -2.8325D-30
 E(v= 35, J=  2)=    -6.683   Bv=  0.0010726  -Dv= -1.7233D-08   Hv= -3.2598D-13
           Lv= -1.3316D-17   Mv= -6.5820D-22   Nv= -1.8535D-26   Ov= -2.9428D-30
 E(v= 35, J=  3)=    -6.676   Bv=  0.0010724  -Dv= -1.7239D-08   Hv= -3.2630D-13
           Lv= -1.3336D-17   Mv= -6.5887D-22   Nv= -1.8662D-26   Ov= -3.1100D-30
 E(v= 35, J=  4)=    -6.668   Bv=  0.0010721  -Dv= -1.7247D-08   Hv= -3.2672D-13
           Lv= -1.3363D-17   Mv= -6.5977D-22   Nv= -1.8842D-26   Ov= -3.3345D-30
 E(v= 35, J=  5)=    -6.657   Bv=  0.0010718  -Dv= -1.7257D-08   Hv= -3.2726D-13
           Lv= -1.3396D-17   Mv= -6.6091D-22   Nv= -1.9086D-26   Ov= -3.6186D-30
 E(v= 35, J=  6)=    -6.644   Bv=  0.0010714  -Dv= -1.7269D-08   Hv= -3.2790D-13
           Lv= -1.3435D-17   Mv= -6.6230D-22   Nv= -1.9404D-26   Ov= -3.9641D-30
 E(v= 35, J=  7)=    -6.629   Bv=  0.0010709  -Dv= -1.7282D-08   Hv= -3.2866D-13
           Lv= -1.3482D-17   Mv= -6.6394D-22   Nv= -1.9813D-26   Ov= -4.3729D-30
 E(v= 35, J=  8)=    -6.612   Bv=  0.0010703  -Dv= -1.7298D-08   Hv= -3.2952D-13
           Lv= -1.3535D-17   Mv= -6.6587D-22   Nv= -2.0329D-26   Ov= -4.8476D-30
 E(v= 35, J=  9)=    -6.593   Bv=  0.0010697  -Dv= -1.7316D-08   Hv= -3.3050D-13
           Lv= -1.3595D-17   Mv= -6.6810D-22   Nv= -2.0974D-26   Ov= -5.3905D-30
 E(v= 35, J= 10)=    -6.571   Bv=  0.0010690  -Dv= -1.7336D-08   Hv= -3.3159D-13
           Lv= -1.3662D-17   Mv= -6.7066D-22   Nv= -2.1771D-26   Ov= -6.0030D-30

 For vibrational level  v = 35   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -6.689    3     -6.676    6     -6.644    9     -6.593
   1     -6.687    4     -6.668    7     -6.629   10     -6.571
   2     -6.683    5     -6.657    8     -6.612
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 36, J=  0)=    -6.025   Bv=  0.0010263  -Dv= -1.7762D-08   Hv= -3.5258D-13
           Lv= -1.5174D-17   Mv= -1.1328D-21   Nv= -9.3541D-26   Ov=  2.4647D-29
 E(v= 36, J=  1)=    -6.023   Bv=  0.0010262  -Dv= -1.7764D-08   Hv= -3.5270D-13
           Lv= -1.5185D-17   Mv= -1.1339D-21   Nv= -9.3196D-26   Ov=  2.4734D-29
 E(v= 36, J=  2)=    -6.019   Bv=  0.0010260  -Dv= -1.7768D-08   Hv= -3.5295D-13
           Lv= -1.5208D-17   Mv= -1.1361D-21   Nv= -9.2501D-26   Ov=  2.4907D-29
 E(v= 36, J=  3)=    -6.012   Bv=  0.0010258  -Dv= -1.7775D-08   Hv= -3.5331D-13
           Lv= -1.5242D-17   Mv= -1.1395D-21   Nv= -9.1449D-26   Ov=  2.5163D-29
 E(v= 36, J=  4)=    -6.004   Bv=  0.0010255  -Dv= -1.7783D-08   Hv= -3.5380D-13
           Lv= -1.5288D-17   Mv= -1.1438D-21   Nv= -9.0031D-26   Ov=  2.5496D-29
 E(v= 36, J=  5)=    -5.994   Bv=  0.0010252  -Dv= -1.7794D-08   Hv= -3.5441D-13
           Lv= -1.5345D-17   Mv= -1.1492D-21   Nv= -8.8232D-26   Ov=  2.5900D-29
 E(v= 36, J=  6)=    -5.982   Bv=  0.0010248  -Dv= -1.7807D-08   Hv= -3.5515D-13
           Lv= -1.5414D-17   Mv= -1.1554D-21   Nv= -8.6036D-26   Ov=  2.6365D-29
 E(v= 36, J=  7)=    -5.967   Bv=  0.0010243  -Dv= -1.7821D-08   Hv= -3.5602D-13
           Lv= -1.5495D-17   Mv= -1.1626D-21   Nv= -8.3427D-26   Ov=  2.6882D-29
 E(v= 36, J=  8)=    -5.951   Bv=  0.0010237  -Dv= -1.7839D-08   Hv= -3.5701D-13
           Lv= -1.5588D-17   Mv= -1.1704D-21   Nv= -8.0385D-26   Ov=  2.7435D-29
 E(v= 36, J=  9)=    -5.932   Bv=  0.0010231  -Dv= -1.7858D-08   Hv= -3.5814D-13
           Lv= -1.5694D-17   Mv= -1.1789D-21   Nv= -7.6892D-26   Ov=  2.8009D-29
 E(v= 36, J= 10)=    -5.912   Bv=  0.0010223  -Dv= -1.7879D-08   Hv= -3.5940D-13
           Lv= -1.5813D-17   Mv= -1.1879D-21   Nv= -7.2929D-26   Ov=  2.8583D-29

 For vibrational level  v = 36   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -6.025    3     -6.012    6     -5.982    9     -5.932
   1     -6.023    4     -6.004    7     -5.967   10     -5.912
   2     -6.019    5     -5.994    8     -5.951
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 37, J=  0)=    -5.411   Bv=  0.0009802  -Dv= -1.8313D-08   Hv= -3.8622D-13
           Lv= -1.7028D-17   Mv= -8.3090D-22   Nv= -2.1099D-25   Ov= -5.4138D-29
 E(v= 37, J=  1)=    -5.409   Bv=  0.0009801  -Dv= -1.8315D-08   Hv= -3.8636D-13
           Lv= -1.7036D-17   Mv= -8.3344D-22   Nv= -2.1175D-25   Ov= -5.3973D-29
 E(v= 37, J=  2)=    -5.405   Bv=  0.0009799  -Dv= -1.8320D-08   Hv= -3.8663D-13
           Lv= -1.7053D-17   Mv= -8.3854D-22   Nv= -2.1326D-25   Ov= -5.3639D-29
 E(v= 37, J=  3)=    -5.399   Bv=  0.0009797  -Dv= -1.8327D-08   Hv= -3.8704D-13
           Lv= -1.7078D-17   Mv= -8.4626D-22   Nv= -2.1550D-25   Ov= -5.3128D-29
 E(v= 37, J=  4)=    -5.391   Bv=  0.0009794  -Dv= -1.8336D-08   Hv= -3.8759D-13
           Lv= -1.7113D-17   Mv= -8.5667D-22   Nv= -2.1845D-25   Ov= -5.2427D-29
 E(v= 37, J=  5)=    -5.381   Bv=  0.0009791  -Dv= -1.8348D-08   Hv= -3.8827D-13
           Lv= -1.7156D-17   Mv= -8.6989D-22   Nv= -2.2209D-25   Ov= -5.1520D-29
 E(v= 37, J=  6)=    -5.370   Bv=  0.0009786  -Dv= -1.8362D-08   Hv= -3.8910D-13
           Lv= -1.7208D-17   Mv= -8.8604D-22   Nv= -2.2637D-25   Ov= -5.0388D-29
 E(v= 37, J=  7)=    -5.356   Bv=  0.0009781  -Dv= -1.8378D-08   Hv= -3.9006D-13
           Lv= -1.7271D-17   Mv= -9.0526D-22   Nv= -2.3124D-25   Ov= -4.9005D-29
 E(v= 37, J=  8)=    -5.340   Bv=  0.0009775  -Dv= -1.8397D-08   Hv= -3.9117D-13
           Lv= -1.7344D-17   Mv= -9.2772D-22   Nv= -2.3664D-25   Ov= -4.7346D-29
 E(v= 37, J=  9)=    -5.323   Bv=  0.0009769  -Dv= -1.8418D-08   Hv= -3.9242D-13
           Lv= -1.7429D-17   Mv= -9.5359D-22   Nv= -2.4248D-25   Ov= -4.5381D-29
 E(v= 37, J= 10)=    -5.303   Bv=  0.0009761  -Dv= -1.8442D-08   Hv= -3.9382D-13
           Lv= -1.7526D-17   Mv= -9.8306D-22   Nv= -2.4868D-25   Ov= -4.3078D-29

 For vibrational level  v = 37   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -5.411    3     -5.399    6     -5.370    9     -5.323
   1     -5.409    4     -5.391    7     -5.356   10     -5.303
   2     -5.405    5     -5.381    8     -5.340
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 38, J=  0)=    -4.845   Bv=  0.0009346  -Dv= -1.8878D-08   Hv= -4.2280D-13
           Lv= -2.1756D-17   Mv= -9.9299D-22   Nv=  1.2039D-25   Ov= -5.7154D-29
 E(v= 38, J=  1)=    -4.843   Bv=  0.0009345  -Dv= -1.8880D-08   Hv= -4.2298D-13
           Lv= -2.1766D-17   Mv= -9.9155D-22   Nv=  1.1959D-25   Ov= -5.7654D-29
 E(v= 38, J=  2)=    -4.839   Bv=  0.0009343  -Dv= -1.8886D-08   Hv= -4.2332D-13
           Lv= -2.1786D-17   Mv= -9.8870D-22   Nv=  1.1796D-25   Ov= -5.8652D-29
 E(v= 38, J=  3)=    -4.834   Bv=  0.0009341  -Dv= -1.8893D-08   Hv= -4.2385D-13
           Lv= -2.1816D-17   Mv= -9.8450D-22   Nv=  1.1547D-25   Ov= -6.0145D-29
 E(v= 38, J=  4)=    -4.826   Bv=  0.0009338  -Dv= -1.8903D-08   Hv= -4.2455D-13
           Lv= -2.1855D-17   Mv= -9.7904D-22   Nv=  1.1204D-25   Ov= -6.2124D-29
 E(v= 38, J=  5)=    -4.817   Bv=  0.0009334  -Dv= -1.8916D-08   Hv= -4.2542D-13
           Lv= -2.1904D-17   Mv= -9.7245D-22   Nv=  1.0761D-25   Ov= -6.4579D-29
 E(v= 38, J=  6)=    -4.806   Bv=  0.0009330  -Dv= -1.8931D-08   Hv= -4.2647D-13
           Lv= -2.1962D-17   Mv= -9.6490D-22   Nv=  1.0206D-25   Ov= -6.7496D-29
 E(v= 38, J=  7)=    -4.793   Bv=  0.0009325  -Dv= -1.8949D-08   Hv= -4.2771D-13
           Lv= -2.2029D-17   Mv= -9.5661D-22   Nv=  9.5282D-26   Ov= -7.0855D-29
 E(v= 38, J=  8)=    -4.778   Bv=  0.0009318  -Dv= -1.8970D-08   Hv= -4.2912D-13
           Lv= -2.2105D-17   Mv= -9.4785D-22   Nv=  8.7135D-26   Ov= -7.4629D-29
 E(v= 38, J=  9)=    -4.761   Bv=  0.0009312  -Dv= -1.8993D-08   Hv= -4.3071D-13
           Lv= -2.2190D-17   Mv= -9.3895D-22   Nv=  7.7469D-26   Ov= -7.8783D-29
 E(v= 38, J= 10)=    -4.742   Bv=  0.0009304  -Dv= -1.9019D-08   Hv= -4.3249D-13
           Lv= -2.2284D-17   Mv= -9.3033D-22   Nv=  6.6123D-26   Ov= -8.3274D-29

 For vibrational level  v = 38   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -4.845    3     -4.834    6     -4.806    9     -4.761
   1     -4.843    4     -4.826    7     -4.793   10     -4.742
   2     -4.839    5     -4.817    8     -4.778
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 39, J=  0)=    -4.325   Bv=  0.0008895  -Dv= -1.9469D-08   Hv= -4.6055D-13
           Lv= -2.5377D-17   Mv= -2.4550D-21   Nv=  3.3202D-26   Ov=  1.1998D-28
 E(v= 39, J=  1)=    -4.323   Bv=  0.0008894  -Dv= -1.9472D-08   Hv= -4.6076D-13
           Lv= -2.5401D-17   Mv= -2.4546D-21   Nv=  3.4880D-26   Ov=  1.1970D-28
 E(v= 39, J=  2)=    -4.319   Bv=  0.0008893  -Dv= -1.9477D-08   Hv= -4.6116D-13
           Lv= -2.5451D-17   Mv= -2.4538D-21   Nv=  3.8224D-26   Ov=  1.1914D-28
 E(v= 39, J=  3)=    -4.314   Bv=  0.0008890  -Dv= -1.9486D-08   Hv= -4.6177D-13
           Lv= -2.5524D-17   Mv= -2.4523D-21   Nv=  4.3209D-26   Ov=  1.1826D-28
 E(v= 39, J=  4)=    -4.307   Bv=  0.0008887  -Dv= -1.9497D-08   Hv= -4.6259D-13
           Lv= -2.5622D-17   Mv= -2.4501D-21   Nv=  4.9798D-26   Ov=  1.1704D-28
 E(v= 39, J=  5)=    -4.298   Bv=  0.0008883  -Dv= -1.9511D-08   Hv= -4.6362D-13
           Lv= -2.5745D-17   Mv= -2.4468D-21   Nv=  5.7934D-26   Ov=  1.1541D-28
 E(v= 39, J=  6)=    -4.288   Bv=  0.0008879  -Dv= -1.9527D-08   Hv= -4.6486D-13
           Lv= -2.5891D-17   Mv= -2.4423D-21   Nv=  6.7542D-26   Ov=  1.1331D-28
 E(v= 39, J=  7)=    -4.275   Bv=  0.0008873  -Dv= -1.9547D-08   Hv= -4.6631D-13
           Lv= -2.6062D-17   Mv= -2.4362D-21   Nv=  7.8518D-26   Ov=  1.1067D-28
 E(v= 39, J=  8)=    -4.261   Bv=  0.0008867  -Dv= -1.9569D-08   Hv= -4.6799D-13
           Lv= -2.6257D-17   Mv= -2.4280D-21   Nv=  9.0733D-26   Ov=  1.0741D-28
 E(v= 39, J=  9)=    -4.245   Bv=  0.0008860  -Dv= -1.9595D-08   Hv= -4.6989D-13
           Lv= -2.6475D-17   Mv= -2.4175D-21   Nv=  1.0402D-25   Ov=  1.0342D-28
 E(v= 39, J= 10)=    -4.227   Bv=  0.0008852  -Dv= -1.9623D-08   Hv= -4.7201D-13
           Lv= -2.6716D-17   Mv= -2.4042D-21   Nv=  1.1816D-25   Ov=  9.8602D-29

 For vibrational level  v = 39   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -4.325    3     -4.314    6     -4.288    9     -4.245
   1     -4.323    4     -4.307    7     -4.275   10     -4.227
   2     -4.319    5     -4.298    8     -4.261
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 40, J=  0)=    -3.848   Bv=  0.0008450  -Dv= -2.0090D-08   Hv= -5.0755D-13
           Lv= -2.7556D-17   Mv= -2.7804D-21   Nv= -5.8993D-25   Ov=  8.1847D-29
 E(v= 40, J=  1)=    -3.846   Bv=  0.0008449  -Dv= -2.0093D-08   Hv= -5.0777D-13
           Lv= -2.7583D-17   Mv= -2.7874D-21   Nv= -5.8878D-25   Ov=  8.2880D-29
 E(v= 40, J=  2)=    -3.843   Bv=  0.0008448  -Dv= -2.0099D-08   Hv= -5.0821D-13
           Lv= -2.7639D-17   Mv= -2.8015D-21   Nv= -5.8643D-25   Ov=  8.4941D-29
 E(v= 40, J=  3)=    -3.838   Bv=  0.0008445  -Dv= -2.0108D-08   Hv= -5.0887D-13
           Lv= -2.7724D-17   Mv= -2.8226D-21   Nv= -5.8279D-25   Ov=  8.8018D-29
 E(v= 40, J=  4)=    -3.831   Bv=  0.0008442  -Dv= -2.0121D-08   Hv= -5.0976D-13
           Lv= -2.7837D-17   Mv= -2.8504D-21   Nv= -5.7775D-25   Ov=  9.2088D-29
 E(v= 40, J=  5)=    -3.823   Bv=  0.0008438  -Dv= -2.0136D-08   Hv= -5.1088D-13
           Lv= -2.7980D-17   Mv= -2.8849D-21   Nv= -5.7113D-25   Ov=  9.7124D-29
 E(v= 40, J=  6)=    -3.812   Bv=  0.0008433  -Dv= -2.0154D-08   Hv= -5.1223D-13
           Lv= -2.8155D-17   Mv= -2.9257D-21   Nv= -5.6272D-25   Ov=  1.0309D-28
 E(v= 40, J=  7)=    -3.801   Bv=  0.0008427  -Dv= -2.0176D-08   Hv= -5.1381D-13
           Lv= -2.8361D-17   Mv= -2.9726D-21   Nv= -5.5228D-25   Ov=  1.0992D-28
 E(v= 40, J=  8)=    -3.787   Bv=  0.0008421  -Dv= -2.0201D-08   Hv= -5.1563D-13
           Lv= -2.8601D-17   Mv= -3.0250D-21   Nv= -5.3954D-25   Ov=  1.1755D-28
 E(v= 40, J=  9)=    -3.772   Bv=  0.0008414  -Dv= -2.0229D-08   Hv= -5.1770D-13
           Lv= -2.8876D-17   Mv= -3.0824D-21   Nv= -5.2420D-25   Ov=  1.2589D-28
 E(v= 40, J= 10)=    -3.755   Bv=  0.0008406  -Dv= -2.0260D-08   Hv= -5.2002D-13
           Lv= -2.9187D-17   Mv= -3.1443D-21   Nv= -5.0595D-25   Ov=  1.3481D-28

 For vibrational level  v = 40   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.848    3     -3.838    6     -3.812    9     -3.772
   1     -3.846    4     -3.831    7     -3.801   10     -3.755
   2     -3.843    5     -3.823    8     -3.787
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 41, J=  0)=    -3.412   Bv=  0.0008010  -Dv= -2.0737D-08   Hv= -5.6282D-13
           Lv= -3.1959D-17   Mv= -1.5444D-21   Nv= -5.5775D-25   Ov= -1.9920D-28
 E(v= 41, J=  1)=    -3.411   Bv=  0.0008010  -Dv= -2.0740D-08   Hv= -5.6307D-13
           Lv= -3.1975D-17   Mv= -1.5511D-21   Nv= -5.6053D-25   Ov= -1.9832D-28
 E(v= 41, J=  2)=    -3.407   Bv=  0.0008008  -Dv= -2.0747D-08   Hv= -5.6358D-13
           Lv= -3.2006D-17   Mv= -1.5646D-21   Nv= -5.6606D-25   Ov= -1.9655D-28
 E(v= 41, J=  3)=    -3.403   Bv=  0.0008005  -Dv= -2.0757D-08   Hv= -5.6435D-13
           Lv= -3.2053D-17   Mv= -1.5851D-21   Nv= -5.7426D-25   Ov= -1.9383D-28
 E(v= 41, J=  4)=    -3.396   Bv=  0.0008002  -Dv= -2.0771D-08   Hv= -5.6538D-13
           Lv= -3.2117D-17   Mv= -1.6129D-21   Nv= -5.8501D-25   Ov= -1.9010D-28
 E(v= 41, J=  5)=    -3.388   Bv=  0.0007998  -Dv= -2.0788D-08   Hv= -5.6666D-13
           Lv= -3.2199D-17   Mv= -1.6484D-21   Nv= -5.9815D-25   Ov= -1.8528D-28
 E(v= 41, J=  6)=    -3.379   Bv=  0.0007993  -Dv= -2.0808D-08   Hv= -5.6821D-13
           Lv= -3.2299D-17   Mv= -1.6921D-21   Nv= -6.1346D-25   Ov= -1.7926D-28
 E(v= 41, J=  7)=    -3.367   Bv=  0.0007987  -Dv= -2.0832D-08   Hv= -5.7002D-13
           Lv= -3.2419D-17   Mv= -1.7443D-21   Nv= -6.3067D-25   Ov= -1.7193D-28
 E(v= 41, J=  8)=    -3.355   Bv=  0.0007980  -Dv= -2.0860D-08   Hv= -5.7210D-13
           Lv= -3.2561D-17   Mv= -1.8058D-21   Nv= -6.4944D-25   Ov= -1.6314D-28
 E(v= 41, J=  9)=    -3.340   Bv=  0.0007973  -Dv= -2.0891D-08   Hv= -5.7445D-13
           Lv= -3.2727D-17   Mv= -1.8770D-21   Nv= -6.6935D-25   Ov= -1.5277D-28
 E(v= 41, J= 10)=    -3.324   Bv=  0.0007965  -Dv= -2.0925D-08   Hv= -5.7708D-13
           Lv= -3.2919D-17   Mv= -1.9586D-21   Nv= -6.8990D-25   Ov= -1.4067D-28

 For vibrational level  v = 41   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.412    3     -3.403    6     -3.379    9     -3.340
   1     -3.411    4     -3.396    7     -3.367   10     -3.324
   2     -3.407    5     -3.388    8     -3.355
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 42, J=  0)=    -3.015   Bv=  0.0007577  -Dv= -2.1397D-08   Hv= -6.1240D-13
           Lv= -3.6630D-17   Mv= -1.1119D-21   Nv=  2.9186D-26   Ov= -3.6017D-28
 E(v= 42, J=  1)=    -3.014   Bv=  0.0007576  -Dv= -2.1400D-08   Hv= -6.1270D-13
           Lv= -3.6641D-17   Mv= -1.1116D-21   Nv=  2.4134D-26   Ov= -3.6147D-28
 E(v= 42, J=  2)=    -3.011   Bv=  0.0007574  -Dv= -2.1408D-08   Hv= -6.1328D-13
           Lv= -3.6664D-17   Mv= -1.1111D-21   Nv=  1.3977D-26   Ov= -3.6404D-28
 E(v= 42, J=  3)=    -3.006   Bv=  0.0007572  -Dv= -2.1419D-08   Hv= -6.1416D-13
           Lv= -3.6697D-17   Mv= -1.1109D-21   Nv= -1.3917D-27   Ov= -3.6783D-28
 E(v= 42, J=  4)=    -3.000   Bv=  0.0007568  -Dv= -2.1433D-08   Hv= -6.1534D-13
           Lv= -3.6741D-17   Mv= -1.1115D-21   Nv= -2.2128D-26   Ov= -3.7272D-28
 E(v= 42, J=  5)=    -2.992   Bv=  0.0007564  -Dv= -2.1452D-08   Hv= -6.1681D-13
           Lv= -3.6797D-17   Mv= -1.1136D-21   Nv= -4.8426D-26   Ov= -3.7860D-28
 E(v= 42, J=  6)=    -2.983   Bv=  0.0007559  -Dv= -2.1474D-08   Hv= -6.1858D-13
           Lv= -3.6864D-17   Mv= -1.1182D-21   Nv= -8.0513D-26   Ov= -3.8529D-28
 E(v= 42, J=  7)=    -2.973   Bv=  0.0007553  -Dv= -2.1500D-08   Hv= -6.2064D-13
           Lv= -3.6942D-17   Mv= -1.1266D-21   Nv= -1.1863D-25   Ov= -3.9258D-28
 E(v= 42, J=  8)=    -2.961   Bv=  0.0007546  -Dv= -2.1530D-08   Hv= -6.2301D-13
           Lv= -3.7033D-17   Mv= -1.1401D-21   Nv= -1.6304D-25   Ov= -4.0019D-28
 E(v= 42, J=  9)=    -2.947   Bv=  0.0007538  -Dv= -2.1564D-08   Hv= -6.2568D-13
           Lv= -3.7137D-17   Mv= -1.1604D-21   Nv= -2.1395D-25   Ov= -4.0784D-28
 E(v= 42, J= 10)=    -2.932   Bv=  0.0007530  -Dv= -2.1601D-08   Hv= -6.2866D-13
           Lv= -3.7254D-17   Mv= -1.1896D-21   Nv= -2.7158D-25   Ov= -4.1515D-28

 For vibrational level  v = 42   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.015    3     -3.006    6     -2.983    9     -2.947
   1     -3.014    4     -3.000    7     -2.973   10     -2.932
   2     -3.011    5     -2.992    8     -2.961
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 43, J=  0)=    -2.655   Bv=  0.0007150  -Dv= -2.2032D-08   Hv= -6.5166D-13
           Lv= -4.3412D-17   Mv= -4.1357D-21   Nv=  3.2439D-25   Ov=  1.4190D-29
 E(v= 43, J=  1)=    -2.653   Bv=  0.0007149  -Dv= -2.2036D-08   Hv= -6.5201D-13
           Lv= -4.3453D-17   Mv= -4.1318D-21   Nv=  3.2457D-25   Ov=  1.1825D-29
 E(v= 43, J=  2)=    -2.651   Bv=  0.0007148  -Dv= -2.2044D-08   Hv= -6.5270D-13
           Lv= -4.3536D-17   Mv= -4.1240D-21   Nv=  3.2483D-25   Ov=  7.0812D-30
 E(v= 43, J=  3)=    -2.646   Bv=  0.0007145  -Dv= -2.2056D-08   Hv= -6.5375D-13
           Lv= -4.3659D-17   Mv= -4.1123D-21   Nv=  3.2498D-25   Ov= -5.4446D-32
 E(v= 43, J=  4)=    -2.641   Bv=  0.0007142  -Dv= -2.2071D-08   Hv= -6.5515D-13
           Lv= -4.3823D-17   Mv= -4.0967D-21   Nv=  3.2471D-25   Ov= -9.6096D-30
 E(v= 43, J=  5)=    -2.633   Bv=  0.0007137  -Dv= -2.2091D-08   Hv= -6.5690D-13
           Lv= -4.4028D-17   Mv= -4.0773D-21   Nv=  3.2362D-25   Ov= -2.1608D-29
 E(v= 43, J=  6)=    -2.625   Bv=  0.0007132  -Dv= -2.2115D-08   Hv= -6.5902D-13
           Lv= -4.4272D-17   Mv= -4.0541D-21   Nv=  3.2120D-25   Ov= -3.6073D-29
 E(v= 43, J=  7)=    -2.615   Bv=  0.0007126  -Dv= -2.2143D-08   Hv= -6.6151D-13
           Lv= -4.4554D-17   Mv= -4.0272D-21   Nv=  3.1683D-25   Ov= -5.3009D-29
 E(v= 43, J=  8)=    -2.604   Bv=  0.0007119  -Dv= -2.2174D-08   Hv= -6.6437D-13
           Lv= -4.4875D-17   Mv= -3.9972D-21   Nv=  3.0981D-25   Ov= -7.2399D-29
 E(v= 43, J=  9)=    -2.591   Bv=  0.0007111  -Dv= -2.2210D-08   Hv= -6.6762D-13
           Lv= -4.5234D-17   Mv= -3.9642D-21   Nv=  2.9931D-25   Ov= -9.4202D-29
 E(v= 43, J= 10)=    -2.577   Bv=  0.0007102  -Dv= -2.2250D-08   Hv= -6.7125D-13
           Lv= -4.5628D-17   Mv= -3.9292D-21   Nv=  2.8444D-25   Ov= -1.1832D-28

 For vibrational level  v = 43   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.655    3     -2.646    6     -2.625    9     -2.591
   1     -2.653    4     -2.641    7     -2.615   10     -2.577
   2     -2.651    5     -2.633    8     -2.604
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 44, J=  0)=    -2.329   Bv=  0.0006732  -Dv= -2.2646D-08   Hv= -7.0337D-13
           Lv= -5.0915D-17   Mv= -5.8587D-21   Nv=  2.5563D-25   Ov=  3.4568D-28
 E(v= 44, J=  1)=    -2.328   Bv=  0.0006731  -Dv= -2.2650D-08   Hv= -7.0377D-13
           Lv= -5.0973D-17   Mv= -5.8557D-21   Nv=  2.6046D-25   Ov=  3.4371D-28
 E(v= 44, J=  2)=    -2.325   Bv=  0.0006729  -Dv= -2.2658D-08   Hv= -7.0459D-13
           Lv= -5.1090D-17   Mv= -5.8493D-21   Nv=  2.7002D-25   Ov=  3.3969D-28
 E(v= 44, J=  3)=    -2.321   Bv=  0.0006727  -Dv= -2.2671D-08   Hv= -7.0582D-13
           Lv= -5.1266D-17   Mv= -5.8393D-21   Nv=  2.8416D-25   Ov=  3.3351D-28
 E(v= 44, J=  4)=    -2.316   Bv=  0.0006723  -Dv= -2.2688D-08   Hv= -7.0746D-13
           Lv= -5.1499D-17   Mv= -5.8252D-21   Nv=  3.0260D-25   Ov=  3.2497D-28
 E(v= 44, J=  5)=    -2.309   Bv=  0.0006719  -Dv= -2.2709D-08   Hv= -7.0953D-13
           Lv= -5.1790D-17   Mv= -5.8064D-21   Nv=  3.2496D-25   Ov=  3.1385D-28
 E(v= 44, J=  6)=    -2.301   Bv=  0.0006713  -Dv= -2.2735D-08   Hv= -7.1202D-13
           Lv= -5.2138D-17   Mv= -5.7821D-21   Nv=  3.5074D-25   Ov=  2.9983D-28
 E(v= 44, J=  7)=    -2.291   Bv=  0.0006707  -Dv= -2.2765D-08   Hv= -7.1495D-13
           Lv= -5.2541D-17   Mv= -5.7514D-21   Nv=  3.7929D-25   Ov=  2.8259D-28
 E(v= 44, J=  8)=    -2.281   Bv=  0.0006699  -Dv= -2.2799D-08   Hv= -7.1833D-13
           Lv= -5.3000D-17   Mv= -5.7135D-21   Nv=  4.0978D-25   Ov=  2.6174D-28
 E(v= 44, J=  9)=    -2.269   Bv=  0.0006691  -Dv= -2.2838D-08   Hv= -7.2217D-13
           Lv= -5.3512D-17   Mv= -5.6675D-21   Nv=  4.4121D-25   Ov=  2.3688D-28
 E(v= 44, J= 10)=    -2.255   Bv=  0.0006682  -Dv= -2.2881D-08   Hv= -7.2647D-13
           Lv= -5.4076D-17   Mv= -5.6127D-21   Nv=  4.7234D-25   Ov=  2.0758D-28

 For vibrational level  v = 44   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.329    3     -2.321    6     -2.301    9     -2.269
   1     -2.328    4     -2.316    7     -2.291   10     -2.255
   2     -2.325    5     -2.309    8     -2.281
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 45, J=  0)=    -2.035   Bv=  0.0006323  -Dv= -2.3250D-08   Hv= -7.5823D-13
           Lv= -5.3897D-17   Mv= -7.3465D-21   Nv= -1.1740D-24   Ov=  4.4520D-28
 E(v= 45, J=  1)=    -2.034   Bv=  0.0006322  -Dv= -2.3255D-08   Hv= -7.5866D-13
           Lv= -5.3971D-17   Mv= -7.3605D-21   Nv= -1.1678D-24   Ov=  4.4706D-28
 E(v= 45, J=  2)=    -2.032   Bv=  0.0006321  -Dv= -2.3264D-08   Hv= -7.5952D-13
           Lv= -5.4118D-17   Mv= -7.3884D-21   Nv= -1.1552D-24   Ov=  4.5069D-28
 E(v= 45, J=  3)=    -2.028   Bv=  0.0006318  -Dv= -2.3278D-08   Hv= -7.6082D-13
           Lv= -5.4340D-17   Mv= -7.4296D-21   Nv= -1.1362D-24   Ov=  4.5596D-28
 E(v= 45, J=  4)=    -2.023   Bv=  0.0006314  -Dv= -2.3296D-08   Hv= -7.6257D-13
           Lv= -5.4639D-17   Mv= -7.4836D-21   Nv= -1.1105D-24   Ov=  4.6264D-28
 E(v= 45, J=  5)=    -2.016   Bv=  0.0006309  -Dv= -2.3319D-08   Hv= -7.6476D-13
           Lv= -5.5015D-17   Mv= -7.5492D-21   Nv= -1.0778D-24   Ov=  4.7042D-28
 E(v= 45, J=  6)=    -2.009   Bv=  0.0006304  -Dv= -2.3346D-08   Hv= -7.6741D-13
           Lv= -5.5470D-17   Mv= -7.6254D-21   Nv= -1.0379D-24   Ov=  4.7890D-28
 E(v= 45, J=  7)=    -2.000   Bv=  0.0006297  -Dv= -2.3379D-08   Hv= -7.7053D-13
           Lv= -5.6007D-17   Mv= -7.7106D-21   Nv= -9.9055D-25   Ov=  4.8760D-28
 E(v= 45, J=  8)=    -1.990   Bv=  0.0006290  -Dv= -2.3416D-08   Hv= -7.7414D-13
           Lv= -5.6627D-17   Mv= -7.8030D-21   Nv= -9.3545D-25   Ov=  4.9592D-28
 E(v= 45, J=  9)=    -1.979   Bv=  0.0006281  -Dv= -2.3458D-08   Hv= -7.7824D-13
           Lv= -5.7334D-17   Mv= -7.9007D-21   Nv= -8.7249D-25   Ov=  5.0316D-28
 E(v= 45, J= 10)=    -1.966   Bv=  0.0006272  -Dv= -2.3505D-08   Hv= -7.8286D-13
           Lv= -5.8129D-17   Mv= -8.0011D-21   Nv= -8.0164D-25   Ov=  5.0851D-28

 For vibrational level  v = 45   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.035    3     -2.028    6     -2.009    9     -1.979
   1     -2.034    4     -2.023    7     -2.000   10     -1.966
   2     -2.032    5     -2.016    8     -1.990
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 46, J=  0)=    -1.772   Bv=  0.0005925  -Dv= -2.3825D-08   Hv= -8.1668D-13
           Lv= -6.0567D-17   Mv= -7.4279D-21   Nv= -1.8103D-24   Ov=  1.5291D-28
 E(v= 46, J=  1)=    -1.770   Bv=  0.0005924  -Dv= -2.3830D-08   Hv= -8.1717D-13
           Lv= -6.0641D-17   Mv= -7.4496D-21   Nv= -1.8081D-24   Ov=  1.5687D-28
 E(v= 46, J=  2)=    -1.768   Bv=  0.0005922  -Dv= -2.3840D-08   Hv= -8.1814D-13
           Lv= -6.0791D-17   Mv= -7.4930D-21   Nv= -1.8036D-24   Ov=  1.6476D-28
 E(v= 46, J=  3)=    -1.765   Bv=  0.0005919  -Dv= -2.3855D-08   Hv= -8.1960D-13
           Lv= -6.1017D-17   Mv= -7.5578D-21   Nv= -1.7964D-24   Ov=  1.7652D-28
 E(v= 46, J=  4)=    -1.760   Bv=  0.0005915  -Dv= -2.3875D-08   Hv= -8.2156D-13
           Lv= -6.1321D-17   Mv= -7.6437D-21   Nv= -1.7861D-24   Ov=  1.9202D-28
 E(v= 46, J=  5)=    -1.754   Bv=  0.0005910  -Dv= -2.3899D-08   Hv= -8.2402D-13
           Lv= -6.1706D-17   Mv= -7.7505D-21   Nv= -1.7720D-24   Ov=  2.1114D-28
 E(v= 46, J=  6)=    -1.747   Bv=  0.0005905  -Dv= -2.3929D-08   Hv= -8.2699D-13
           Lv= -6.2174D-17   Mv= -7.8774D-21   Nv= -1.7533D-24   Ov=  2.3359D-28
 E(v= 46, J=  7)=    -1.739   Bv=  0.0005898  -Dv= -2.3964D-08   Hv= -8.3049D-13
           Lv= -6.2731D-17   Mv= -8.0237D-21   Nv= -1.7292D-24   Ov=  2.5909D-28
 E(v= 46, J=  8)=    -1.729   Bv=  0.0005890  -Dv= -2.4004D-08   Hv= -8.3452D-13
           Lv= -6.3379D-17   Mv= -8.1883D-21   Nv= -1.6986D-24   Ov=  2.8722D-28
 E(v= 46, J=  9)=    -1.719   Bv=  0.0005882  -Dv= -2.4049D-08   Hv= -8.3911D-13
           Lv= -6.4125D-17   Mv= -8.3697D-21   Nv= -1.6605D-24   Ov=  3.1741D-28
 E(v= 46, J= 10)=    -1.707   Bv=  0.0005872  -Dv= -2.4099D-08   Hv= -8.4428D-13
           Lv= -6.4971D-17   Mv= -8.5662D-21   Nv= -1.6138D-24   Ov=  3.4900D-28

 For vibrational level  v = 46   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.772    3     -1.765    6     -1.747    9     -1.719
   1     -1.770    4     -1.760    7     -1.739   10     -1.707
   2     -1.768    5     -1.754    8     -1.729
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 47, J=  0)=    -1.536   Bv=  0.0005537  -Dv= -2.4365D-08   Hv= -8.7513D-13
           Lv= -6.6973D-17   Mv= -6.8254D-21   Nv= -2.3628D-24   Ov= -4.2395D-28
 E(v= 47, J=  1)=    -1.535   Bv=  0.0005536  -Dv= -2.4371D-08   Hv= -8.7566D-13
           Lv= -6.7042D-17   Mv= -6.8538D-21   Nv= -2.3687D-24   Ov= -4.1894D-28
 E(v= 47, J=  2)=    -1.532   Bv=  0.0005534  -Dv= -2.4381D-08   Hv= -8.7674D-13
           Lv= -6.7179D-17   Mv= -6.9108D-21   Nv= -2.3803D-24   Ov= -4.0888D-28
 E(v= 47, J=  3)=    -1.529   Bv=  0.0005531  -Dv= -2.4397D-08   Hv= -8.7835D-13
           Lv= -6.7388D-17   Mv= -6.9968D-21   Nv= -2.3971D-24   Ov= -3.9362D-28
 E(v= 47, J=  4)=    -1.525   Bv=  0.0005528  -Dv= -2.4418D-08   Hv= -8.8051D-13
           Lv= -6.7670D-17   Mv= -7.1124D-21   Nv= -2.4186D-24   Ov= -3.7300D-28
 E(v= 47, J=  5)=    -1.519   Bv=  0.0005523  -Dv= -2.4445D-08   Hv= -8.8323D-13
           Lv= -6.8029D-17   Mv= -7.2583D-21   Nv= -2.4438D-24   Ov= -3.4681D-28
 E(v= 47, J=  6)=    -1.512   Bv=  0.0005517  -Dv= -2.4476D-08   Hv= -8.8650D-13
           Lv= -6.8470D-17   Mv= -7.4353D-21   Nv= -2.4716D-24   Ov= -3.1479D-28
 E(v= 47, J=  7)=    -1.505   Bv=  0.0005510  -Dv= -2.4514D-08   Hv= -8.9035D-13
           Lv= -6.8998D-17   Mv= -7.6441D-21   Nv= -2.5006D-24   Ov= -2.7673D-28
 E(v= 47, J=  8)=    -1.496   Bv=  0.0005502  -Dv= -2.4557D-08   Hv= -8.9479D-13
           Lv= -6.9619D-17   Mv= -7.8856D-21   Nv= -2.5291D-24   Ov= -2.3240D-28
 E(v= 47, J=  9)=    -1.486   Bv=  0.0005493  -Dv= -2.4605D-08   Hv= -8.9983D-13
           Lv= -7.0341D-17   Mv= -8.1602D-21   Nv= -2.5552D-24   Ov= -1.8168D-28
 E(v= 47, J= 10)=    -1.475   Bv=  0.0005483  -Dv= -2.4659D-08   Hv= -9.0549D-13
           Lv= -7.1173D-17   Mv= -8.4682D-21   Nv= -2.5766D-24   Ov= -1.2452D-28

 For vibrational level  v = 47   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.536    3     -1.529    6     -1.512    9     -1.486
   1     -1.535    4     -1.525    7     -1.505   10     -1.475
   2     -1.532    5     -1.519    8     -1.496
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 48, J=  0)=    -1.325   Bv=  0.0005162  -Dv= -2.4851D-08   Hv= -9.2811D-13
           Lv= -7.5522D-17   Mv= -6.5747D-21   Nv= -1.6422D-24   Ov= -8.0156D-28
 E(v= 48, J=  1)=    -1.324   Bv=  0.0005161  -Dv= -2.4857D-08   Hv= -9.2871D-13
           Lv= -7.5587D-17   Mv= -6.5944D-21   Nv= -1.6534D-24   Ov= -8.0017D-28
 E(v= 48, J=  2)=    -1.322   Bv=  0.0005159  -Dv= -2.4868D-08   Hv= -9.2992D-13
           Lv= -7.5720D-17   Mv= -6.6344D-21   Nv= -1.6758D-24   Ov= -7.9729D-28
 E(v= 48, J=  3)=    -1.319   Bv=  0.0005156  -Dv= -2.4885D-08   Hv= -9.3174D-13
           Lv= -7.5920D-17   Mv= -6.6953D-21   Nv= -1.7092D-24   Ov= -7.9267D-28
 E(v= 48, J=  4)=    -1.315   Bv=  0.0005152  -Dv= -2.4907D-08   Hv= -9.3417D-13
           Lv= -7.6189D-17   Mv= -6.7784D-21   Nv= -1.7534D-24   Ov= -7.8603D-28
 E(v= 48, J=  5)=    -1.310   Bv=  0.0005147  -Dv= -2.4935D-08   Hv= -9.3723D-13
           Lv= -7.6531D-17   Mv= -6.8853D-21   Nv= -1.8081D-24   Ov= -7.7694D-28
 E(v= 48, J=  6)=    -1.304   Bv=  0.0005141  -Dv= -2.4969D-08   Hv= -9.4091D-13
           Lv= -7.6948D-17   Mv= -7.0178D-21   Nv= -1.8729D-24   Ov= -7.6488D-28
 E(v= 48, J=  7)=    -1.296   Bv=  0.0005134  -Dv= -2.5008D-08   Hv= -9.4524D-13
           Lv= -7.7445D-17   Mv= -7.1782D-21   Nv= -1.9471D-24   Ov= -7.4919D-28
 E(v= 48, J=  8)=    -1.288   Bv=  0.0005126  -Dv= -2.5054D-08   Hv= -9.5021D-13
           Lv= -7.8026D-17   Mv= -7.3692D-21   Nv= -2.0299D-24   Ov= -7.2923D-28
 E(v= 48, J=  9)=    -1.279   Bv=  0.0005117  -Dv= -2.5105D-08   Hv= -9.5585D-13
           Lv= -7.8700D-17   Mv= -7.5933D-21   Nv= -2.1202D-24   Ov= -7.0426D-28
 E(v= 48, J= 10)=    -1.269   Bv=  0.0005107  -Dv= -2.5163D-08   Hv= -9.6218D-13
           Lv= -7.9472D-17   Mv= -7.8536D-21   Nv= -2.2167D-24   Ov= -6.7345D-28

 For vibrational level  v = 48   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.325    3     -1.319    6     -1.304    9     -1.279
   1     -1.324    4     -1.315    7     -1.296   10     -1.269
   2     -1.322    5     -1.310    8     -1.288
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 49, J=  0)=    -1.138   Bv=  0.0004800  -Dv= -2.5264D-08   Hv= -9.7000D-13
           Lv= -8.1561D-17   Mv= -7.2348D-21   Nv= -1.2503D-24   Ov= -7.2044D-28
 E(v= 49, J=  1)=    -1.137   Bv=  0.0004799  -Dv= -2.5270D-08   Hv= -9.7065D-13
           Lv= -8.1633D-17   Mv= -7.2498D-21   Nv= -1.2603D-24   Ov= -7.1970D-28
 E(v= 49, J=  2)=    -1.135   Bv=  0.0004797  -Dv= -2.5282D-08   Hv= -9.7196D-13
           Lv= -8.1778D-17   Mv= -7.2803D-21   Nv= -1.2805D-24   Ov= -7.1816D-28
 E(v= 49, J=  3)=    -1.132   Bv=  0.0004794  -Dv= -2.5299D-08   Hv= -9.7393D-13
           Lv= -8.1998D-17   Mv= -7.3270D-21   Nv= -1.3106D-24   Ov= -7.1562D-28
 E(v= 49, J=  4)=    -1.129   Bv=  0.0004790  -Dv= -2.5323D-08   Hv= -9.7655D-13
           Lv= -8.2292D-17   Mv= -7.3908D-21   Nv= -1.3505D-24   Ov= -7.1175D-28
 E(v= 49, J=  5)=    -1.124   Bv=  0.0004785  -Dv= -2.5352D-08   Hv= -9.7985D-13
           Lv= -8.2663D-17   Mv= -7.4733D-21   Nv= -1.4002D-24   Ov= -7.0621D-28
 E(v= 49, J=  6)=    -1.118   Bv=  0.0004779  -Dv= -2.5387D-08   Hv= -9.8383D-13
           Lv= -8.3115D-17   Mv= -7.5763D-21   Nv= -1.4592D-24   Ov= -6.9857D-28
 E(v= 49, J=  7)=    -1.111   Bv=  0.0004772  -Dv= -2.5429D-08   Hv= -9.8850D-13
           Lv= -8.3650D-17   Mv= -7.7017D-21   Nv= -1.5272D-24   Ov= -6.8824D-28
 E(v= 49, J=  8)=    -1.104   Bv=  0.0004764  -Dv= -2.5476D-08   Hv= -9.9387D-13
           Lv= -8.4272D-17   Mv= -7.8520D-21   Nv= -1.6035D-24   Ov= -6.7471D-28
 E(v= 49, J=  9)=    -1.095   Bv=  0.0004754  -Dv= -2.5530D-08   Hv= -9.9997D-13
           Lv= -8.4986D-17   Mv= -8.0297D-21   Nv= -1.6875D-24   Ov= -6.5740D-28
 E(v= 49, J= 10)=    -1.086   Bv=  0.0004744  -Dv= -2.5590D-08   Hv= -1.0068D-12
           Lv= -8.5800D-17   Mv= -8.2377D-21   Nv= -1.7780D-24   Ov= -6.3564D-28

 For vibrational level  v = 49   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.138    3     -1.132    6     -1.118    9     -1.095
   1     -1.137    4     -1.129    7     -1.111   10     -1.086
   2     -1.135    5     -1.124    8     -1.104
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 50, J=  0)=-.972510      Bv=  0.0004453  -Dv= -2.5578D-08   Hv= -9.9594D-13
           Lv= -8.3532D-17   Mv= -6.4279D-21   Nv= -8.9683D-25   Ov= -1.1935D-27
 E(v= 50, J=  1)=-.971619      Bv=  0.0004452  -Dv= -2.5584D-08   Hv= -9.9660D-13
           Lv= -8.3596D-17   Mv= -6.4388D-21   Nv= -9.1356D-25   Ov= -1.1958D-27
 E(v= 50, J=  2)=-.969839      Bv=  0.0004450  -Dv= -2.5596D-08   Hv= -9.9794D-13
           Lv= -8.3725D-17   Mv= -6.4611D-21   Nv= -9.4710D-25   Ov= -1.2003D-27
 E(v= 50, J=  3)=-.967170      Bv=  0.0004446  -Dv= -2.5614D-08   Hv= -9.9995D-13
           Lv= -8.3920D-17   Mv= -6.4961D-21   Nv= -9.9764D-25   Ov= -1.2066D-27
 E(v= 50, J=  4)=-.963615      Bv=  0.0004442  -Dv= -2.5638D-08   Hv= -1.0026D-12
           Lv= -8.4181D-17   Mv= -6.5456D-21   Nv= -1.0654D-24   Ov= -1.2141D-27
 E(v= 50, J=  5)=-.959175      Bv=  0.0004437  -Dv= -2.5669D-08   Hv= -1.0060D-12
           Lv= -8.4509D-17   Mv= -6.6121D-21   Nv= -1.1507D-24   Ov= -1.2223D-27
 E(v= 50, J=  6)=-.953854      Bv=  0.0004431  -Dv= -2.5705D-08   Hv= -1.0101D-12
           Lv= -8.4909D-17   Mv= -6.6987D-21   Nv= -1.2537D-24   Ov= -1.2302D-27
 E(v= 50, J=  7)=-.947655      Bv=  0.0004424  -Dv= -2.5747D-08   Hv= -1.0149D-12
           Lv= -8.5381D-17   Mv= -6.8091D-21   Nv= -1.3747D-24   Ov= -1.2370D-27
 E(v= 50, J=  8)=-.940584      Bv=  0.0004416  -Dv= -2.5796D-08   Hv= -1.0203D-12
           Lv= -8.5932D-17   Mv= -6.9477D-21   Nv= -1.5135D-24   Ov= -1.2415D-27
 E(v= 50, J=  9)=-.932644      Bv=  0.0004406  -Dv= -2.5851D-08   Hv= -1.0265D-12
           Lv= -8.6564D-17   Mv= -7.1196D-21   Nv= -1.6700D-24   Ov= -1.2427D-27
 E(v= 50, J= 10)=-.923842      Bv=  0.0004396  -Dv= -2.5913D-08   Hv= -1.0335D-12
           Lv= -8.7287D-17   Mv= -7.3304D-21   Nv= -1.8438D-24   Ov= -1.2396D-27

 For vibrational level  v = 50   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.973    3     -0.967    6     -0.954    9     -0.933
   1     -0.972    4     -0.964    7     -0.948   10     -0.924
   2     -0.970    5     -0.959    8     -0.941
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 51, J=  0)=-.826185      Bv=  0.0004121  -Dv= -2.5760D-08   Hv= -9.9857D-13
           Lv= -8.4942D-17   Mv= -9.3817D-21   Nv= -2.5481D-24   Ov= -2.9741D-27
 E(v= 51, J=  1)=-.825361      Bv=  0.0004120  -Dv= -2.5766D-08   Hv= -9.9925D-13
           Lv= -8.5036D-17   Mv= -9.4125D-21   Nv= -2.5900D-24   Ov= -2.9973D-27
 E(v= 51, J=  2)=-.823713      Bv=  0.0004118  -Dv= -2.5778D-08   Hv= -1.0006D-12
           Lv= -8.5225D-17   Mv= -9.4757D-21   Nv= -2.6745D-24   Ov= -3.0438D-27
 E(v= 51, J=  3)=-.821243      Bv=  0.0004115  -Dv= -2.5796D-08   Hv= -1.0027D-12
           Lv= -8.5511D-17   Mv= -9.5742D-21   Nv= -2.8038D-24   Ov= -3.1137D-27
 E(v= 51, J=  4)=-.817953      Bv=  0.0004111  -Dv= -2.5820D-08   Hv= -1.0054D-12
           Lv= -8.5897D-17   Mv= -9.7131D-21   Nv= -2.9808D-24   Ov= -3.2070D-27
 E(v= 51, J=  5)=-.813845      Bv=  0.0004105  -Dv= -2.5851D-08   Hv= -1.0088D-12
           Lv= -8.6387D-17   Mv= -9.8987D-21   Nv= -3.2094D-24   Ov= -3.3239D-27
 E(v= 51, J=  6)=-.808922      Bv=  0.0004099  -Dv= -2.5887D-08   Hv= -1.0130D-12
           Lv= -8.6988D-17   Mv= -1.0140D-20   Nv= -3.4945D-24   Ov= -3.4643D-27
 E(v= 51, J=  7)=-.803188      Bv=  0.0004092  -Dv= -2.5930D-08   Hv= -1.0179D-12
           Lv= -8.7708D-17   Mv= -1.0448D-20   Nv= -3.8420D-24   Ov= -3.6282D-27
 E(v= 51, J=  8)=-.796648      Bv=  0.0004084  -Dv= -2.5979D-08   Hv= -1.0235D-12
           Lv= -8.8559D-17   Mv= -1.0837D-20   Nv= -4.2589D-24   Ov= -3.8154D-27
 E(v= 51, J=  9)=-.789306      Bv=  0.0004074  -Dv= -2.6034D-08   Hv= -1.0300D-12
           Lv= -8.9556D-17   Mv= -1.1323D-20   Nv= -4.7529D-24   Ov= -4.0255D-27
 E(v= 51, J= 10)=-.781168      Bv=  0.0004064  -Dv= -2.6096D-08   Hv= -1.0372D-12
           Lv= -9.0718D-17   Mv= -1.1928D-20   Nv= -5.3327D-24   Ov= -4.2580D-27

 For vibrational level  v = 51   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.826    3     -0.821    6     -0.809    9     -0.789
   1     -0.825    4     -0.818    7     -0.803   10     -0.781
   2     -0.824    5     -0.814    8     -0.797
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 52, J=  0)=-.697231      Bv=  0.0003806  -Dv= -2.5807D-08   Hv= -1.0157D-12
           Lv= -1.2438D-16   Mv= -4.1326D-20   Nv= -1.5879D-23   Ov= -4.9068D-27
 E(v= 52, J=  1)=-.696470      Bv=  0.0003805  -Dv= -2.5813D-08   Hv= -1.0167D-12
           Lv= -1.2480D-16   Mv= -4.1517D-20   Nv= -1.5948D-23   Ov= -4.9145D-27
 E(v= 52, J=  2)=-.694949      Bv=  0.0003803  -Dv= -2.5826D-08   Hv= -1.0187D-12
           Lv= -1.2563D-16   Mv= -4.1901D-20   Nv= -1.6085D-23   Ov= -4.9293D-27
 E(v= 52, J=  3)=-.692668      Bv=  0.0003800  -Dv= -2.5844D-08   Hv= -1.0218D-12
           Lv= -1.2690D-16   Mv= -4.2484D-20   Nv= -1.6293D-23   Ov= -4.9497D-27
 E(v= 52, J=  4)=-.689629      Bv=  0.0003796  -Dv= -2.5869D-08   Hv= -1.0259D-12
           Lv= -1.2861D-16   Mv= -4.3273D-20   Nv= -1.6571D-23   Ov= -4.9729D-27
 E(v= 52, J=  5)=-.685836      Bv=  0.0003791  -Dv= -2.5899D-08   Hv= -1.0310D-12
           Lv= -1.3080D-16   Mv= -4.4277D-20   Nv= -1.6920D-23   Ov= -4.9959D-27
 E(v= 52, J=  6)=-.681291      Bv=  0.0003785  -Dv= -2.5937D-08   Hv= -1.0374D-12
           Lv= -1.3349D-16   Mv= -4.5511D-20   Nv= -1.7340D-23   Ov= -5.0136D-27
 E(v= 52, J=  7)=-.675997      Bv=  0.0003777  -Dv= -2.5980D-08   Hv= -1.0449D-12
           Lv= -1.3673D-16   Mv= -4.6988D-20   Nv= -1.7832D-23   Ov= -5.0199D-27
 E(v= 52, J=  8)=-.669960      Bv=  0.0003769  -Dv= -2.6031D-08   Hv= -1.0538D-12
           Lv= -1.4056D-16   Mv= -4.8727D-20   Nv= -1.8394D-23   Ov= -5.0069D-27
 E(v= 52, J=  9)=-.663185      Bv=  0.0003760  -Dv= -2.6088D-08   Hv= -1.0641D-12
           Lv= -1.4504D-16   Mv= -5.0747D-20   Nv= -1.9022D-23   Ov= -4.9644D-27
 E(v= 52, J= 10)=-.655676      Bv=  0.0003749  -Dv= -2.6152D-08   Hv= -1.0759D-12
           Lv= -1.5023D-16   Mv= -5.3071D-20   Nv= -1.9712D-23   Ov= -4.8801D-27

 For vibrational level  v = 52   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.697    3     -0.693    6     -0.681    9     -0.663
   1     -0.696    4     -0.690    7     -0.676   10     -0.656
   2     -0.695    5     -0.686    8     -0.670
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 53, J=  0)=-.583790      Bv=  0.0003509  -Dv= -2.5915D-08   Hv= -1.2296D-12
           Lv= -2.6437D-16   Mv= -7.3363D-20   Nv=  6.0138D-25   Ov=  9.6799D-27
 E(v= 53, J=  1)=-.583088      Bv=  0.0003508  -Dv= -2.5922D-08   Hv= -1.2317D-12
           Lv= -2.6510D-16   Mv= -7.3355D-20   Nv=  7.3693D-25   Ov=  9.6948D-27
 E(v= 53, J=  2)=-.581685      Bv=  0.0003506  -Dv= -2.5937D-08   Hv= -1.2360D-12
           Lv= -2.6657D-16   Mv= -7.3334D-20   Nv=  1.0088D-24   Ov=  9.7225D-27
 E(v= 53, J=  3)=-.579583      Bv=  0.0003502  -Dv= -2.5959D-08   Hv= -1.2424D-12
           Lv= -2.6877D-16   Mv= -7.3290D-20   Nv=  1.4180D-24   Ov=  9.7582D-27
 E(v= 53, J=  4)=-.576783      Bv=  0.0003498  -Dv= -2.5989D-08   Hv= -1.2511D-12
           Lv= -2.7170D-16   Mv= -7.3209D-20   Nv=  1.9654D-24   Ov=  9.7940D-27
 E(v= 53, J=  5)=-.573287      Bv=  0.0003493  -Dv= -2.6027D-08   Hv= -1.2620D-12
           Lv= -2.7536D-16   Mv= -7.3070D-20   Nv=  2.6520D-24   Ov=  9.8192D-27
 E(v= 53, J=  6)=-.569099      Bv=  0.0003487  -Dv= -2.6073D-08   Hv= -1.2753D-12
           Lv= -2.7973D-16   Mv= -7.2850D-20   Nv=  3.4771D-24   Ov=  9.8192D-27
 E(v= 53, J=  7)=-.564223      Bv=  0.0003480  -Dv= -2.6126D-08   Hv= -1.2911D-12
           Lv= -2.8482D-16   Mv= -7.2517D-20   Nv=  4.4376D-24   Ov=  9.7747D-27
 E(v= 53, J=  8)=-.558662      Bv=  0.0003471  -Dv= -2.6189D-08   Hv= -1.3095D-12
           Lv= -2.9060D-16   Mv= -7.2039D-20   Nv=  5.5266D-24   Ov=  9.6613D-27
 E(v= 53, J=  9)=-.552422      Bv=  0.0003462  -Dv= -2.6260D-08   Hv= -1.3307D-12
           Lv= -2.9706D-16   Mv= -7.1376D-20   Nv=  6.7315D-24   Ov=  9.4476D-27
 E(v= 53, J= 10)=-.545509      Bv=  0.0003451  -Dv= -2.6341D-08   Hv= -1.3548D-12
           Lv= -3.0415D-16   Mv= -7.0490D-20   Nv=  8.0310D-24   Ov=  9.0955D-27

 For vibrational level  v = 53   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.584    3     -0.580    6     -0.569    9     -0.552
   1     -0.583    4     -0.577    7     -0.564   10     -0.546
   2     -0.582    5     -0.573    8     -0.559
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 54, J=  0)=-.484267      Bv=  0.0003224  -Dv= -2.6438D-08   Hv= -1.5882D-12
           Lv= -2.8117D-16   Mv= -2.3634D-20   Nv= -1.7435D-23   Ov= -2.7938D-26
 E(v= 54, J=  1)=-.483623      Bv=  0.0003223  -Dv= -2.6448D-08   Hv= -1.5904D-12
           Lv= -2.8140D-16   Mv= -2.3845D-20   Nv= -1.7827D-23   Ov= -2.8099D-26
 E(v= 54, J=  2)=-.482334      Bv=  0.0003221  -Dv= -2.6467D-08   Hv= -1.5949D-12
           Lv= -2.8188D-16   Mv= -2.4283D-20   Nv= -1.8618D-23   Ov= -2.8417D-26
 E(v= 54, J=  3)=-.480402      Bv=  0.0003218  -Dv= -2.6496D-08   Hv= -1.6017D-12
           Lv= -2.8262D-16   Mv= -2.4975D-20   Nv= -1.9822D-23   Ov= -2.8885D-26
 E(v= 54, J=  4)=-.477830      Bv=  0.0003213  -Dv= -2.6534D-08   Hv= -1.6108D-12
           Lv= -2.8364D-16   Mv= -2.5965D-20   Nv= -2.1456D-23   Ov= -2.9488D-26
 E(v= 54, J=  5)=-.474619      Bv=  0.0003208  -Dv= -2.6583D-08   Hv= -1.6222D-12
           Lv= -2.8497D-16   Mv= -2.7315D-20   Nv= -2.3546D-23   Ov= -3.0207D-26
 E(v= 54, J=  6)=-.470773      Bv=  0.0003202  -Dv= -2.6641D-08   Hv= -1.6359D-12
           Lv= -2.8667D-16   Mv= -2.9102D-20   Nv= -2.6118D-23   Ov= -3.1016D-26
 E(v= 54, J=  7)=-.466296      Bv=  0.0003194  -Dv= -2.6710D-08   Hv= -1.6520D-12
           Lv= -2.8878D-16   Mv= -3.1425D-20   Nv= -2.9200D-23   Ov= -3.1877D-26
 E(v= 54, J=  8)=-.461192      Bv=  0.0003186  -Dv= -2.6790D-08   Hv= -1.6705D-12
           Lv= -2.9141D-16   Mv= -3.4401D-20   Nv= -3.2820D-23   Ov= -3.2740D-26
 E(v= 54, J=  9)=-.455466      Bv=  0.0003176  -Dv= -2.6881D-08   Hv= -1.6916D-12
           Lv= -2.9468D-16   Mv= -3.8171D-20   Nv= -3.6998D-23   Ov= -3.3540D-26
 E(v= 54, J= 10)=-.449125      Bv=  0.0003165  -Dv= -2.6983D-08   Hv= -1.7154D-12
           Lv= -2.9872D-16   Mv= -4.2894D-20   Nv= -4.1742D-23   Ov= -3.4194D-26

 For vibrational level  v = 54   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.484    3     -0.480    6     -0.471    9     -0.455
   1     -0.484    4     -0.478    7     -0.466   10     -0.449
   2     -0.482    5     -0.475    8     -0.461
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 55, J=  0)=-.397473      Bv=  0.0002948  -Dv= -2.7182D-08   Hv= -1.8529D-12
           Lv= -4.0601D-16   Mv= -1.5269D-19   Nv= -2.4717D-23   Ov=  3.0864D-26
 E(v= 55, J=  1)=-.396884      Bv=  0.0002947  -Dv= -2.7193D-08   Hv= -1.8562D-12
           Lv= -4.0754D-16   Mv= -1.5298D-19   Nv= -2.4285D-23   Ov=  3.0992D-26
 E(v= 55, J=  2)=-.395705      Bv=  0.0002945  -Dv= -2.7216D-08   Hv= -1.8627D-12
           Lv= -4.1060D-16   Mv= -1.5355D-19   Nv= -2.3413D-23   Ov=  3.1234D-26
 E(v= 55, J=  3)=-.393939      Bv=  0.0002942  -Dv= -2.7249D-08   Hv= -1.8726D-12
           Lv= -4.1522D-16   Mv= -1.5437D-19   Nv= -2.2094D-23   Ov=  3.1565D-26
 E(v= 55, J=  4)=-.391588      Bv=  0.0002937  -Dv= -2.7294D-08   Hv= -1.8860D-12
           Lv= -4.2142D-16   Mv= -1.5539D-19   Nv= -2.0316D-23   Ov=  3.1944D-26
 E(v= 55, J=  5)=-.388653      Bv=  0.0002932  -Dv= -2.7351D-08   Hv= -1.9030D-12
           Lv= -4.2921D-16   Mv= -1.5654D-19   Nv= -1.8066D-23   Ov=  3.2314D-26
 E(v= 55, J=  6)=-.385139      Bv=  0.0002925  -Dv= -2.7420D-08   Hv= -1.9239D-12
           Lv= -4.3864D-16   Mv= -1.5775D-19   Nv= -1.5339D-23   Ov=  3.2596D-26
 E(v= 55, J=  7)=-.381049      Bv=  0.0002918  -Dv= -2.7501D-08   Hv= -1.9487D-12
           Lv= -4.4973D-16   Mv= -1.5890D-19   Nv= -1.2137D-23   Ov=  3.2693D-26
 E(v= 55, J=  8)=-.376388      Bv=  0.0002909  -Dv= -2.7596D-08   Hv= -1.9779D-12
           Lv= -4.6248D-16   Mv= -1.5989D-19   Nv= -8.4844D-24   Ov=  3.2480D-26
 E(v= 55, J=  9)=-.371161      Bv=  0.0002899  -Dv= -2.7703D-08   Hv= -2.0117D-12
           Lv= -4.7691D-16   Mv= -1.6059D-19   Nv= -4.4295D-24   Ov=  3.1806D-26
 E(v= 55, J= 10)=-.365374      Bv=  0.0002888  -Dv= -2.7825D-08   Hv= -2.0505D-12
           Lv= -4.9298D-16   Mv= -1.6085D-19   Nv= -6.1463D-26   Ov=  3.0494D-26

 For vibrational level  v = 55   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.397    3     -0.394    6     -0.385    9     -0.371
   1     -0.397    4     -0.392    7     -0.381   10     -0.365
   2     -0.396    5     -0.389    8     -0.376
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 56, J=  0)=-.322415      Bv=  0.0002680  -Dv= -2.8210D-08   Hv= -2.3199D-12
           Lv= -4.8112D-16   Mv= -7.6718D-20   Nv= -4.1853D-23   Ov= -3.4156D-26
 E(v= 56, J=  1)=-.321879      Bv=  0.0002679  -Dv= -2.8224D-08   Hv= -2.3238D-12
           Lv= -4.8189D-16   Mv= -7.7223D-20   Nv= -4.2329D-23   Ov= -3.3865D-26
 E(v= 56, J=  2)=-.320808      Bv=  0.0002676  -Dv= -2.8252D-08   Hv= -2.3315D-12
           Lv= -4.8344D-16   Mv= -7.8250D-20   Nv= -4.3269D-23   Ov= -3.3261D-26
 E(v= 56, J=  3)=-.319203      Bv=  0.0002673  -Dv= -2.8294D-08   Hv= -2.3431D-12
           Lv= -4.8582D-16   Mv= -7.9833D-20   Nv= -4.4646D-23   Ov= -3.2297D-26
 E(v= 56, J=  4)=-.317067      Bv=  0.0002668  -Dv= -2.8350D-08   Hv= -2.3587D-12
           Lv= -4.8905D-16   Mv= -8.2018D-20   Nv= -4.6416D-23   Ov= -3.0906D-26
 E(v= 56, J=  5)=-.314401      Bv=  0.0002663  -Dv= -2.8421D-08   Hv= -2.3784D-12
           Lv= -4.9322D-16   Mv= -8.4867D-20   Nv= -4.8514D-23   Ov= -2.8999D-26
 E(v= 56, J=  6)=-.311210      Bv=  0.0002656  -Dv= -2.8507D-08   Hv= -2.4022D-12
           Lv= -4.9842D-16   Mv= -8.8445D-20   Nv= -5.0846D-23   Ov= -2.6473D-26
 E(v= 56, J=  7)=-.307498      Bv=  0.0002648  -Dv= -2.8609D-08   Hv= -2.4302D-12
           Lv= -5.0477D-16   Mv= -9.2821D-20   Nv= -5.3283D-23   Ov= -2.3218D-26
 E(v= 56, J=  8)=-.303268      Bv=  0.0002639  -Dv= -2.8726D-08   Hv= -2.4628D-12
           Lv= -5.1240D-16   Mv= -9.8054D-20   Nv= -5.5658D-23   Ov= -1.9123D-26
 E(v= 56, J=  9)=-.298528      Bv=  0.0002628  -Dv= -2.8860D-08   Hv= -2.5000D-12
           Lv= -5.2150D-16   Mv= -1.0418D-19   Nv= -5.7755D-23   Ov= -1.4104D-26
 E(v= 56, J= 10)=-.293283      Bv=  0.0002617  -Dv= -2.9011D-08   Hv= -2.5421D-12
           Lv= -5.3227D-16   Mv= -1.1122D-19   Nv= -5.9315D-23   Ov= -8.1167D-27

 For vibrational level  v = 56   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.322    3     -0.319    6     -0.311    9     -0.299
   1     -0.322    4     -0.317    7     -0.307   10     -0.293
   2     -0.321    5     -0.314    8     -0.303
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 57, J=  0)=-.258227      Bv=  0.0002417  -Dv= -2.9367D-08   Hv= -2.6083D-12
           Lv= -4.7999D-16   Mv= -4.3255D-20   Nv=  2.5731D-24   Ov= -8.8008D-26
 E(v= 57, J=  1)=-.257743      Bv=  0.0002416  -Dv= -2.9383D-08   Hv= -2.6121D-12
           Lv= -4.8043D-16   Mv= -4.3231D-20   Nv=  1.3281D-24   Ov= -8.9757D-26
 E(v= 57, J=  2)=-.256778      Bv=  0.0002413  -Dv= -2.9414D-08   Hv= -2.6198D-12
           Lv= -4.8129D-16   Mv= -4.3230D-20   Nv= -1.2338D-24   Ov= -9.3258D-26
 E(v= 57, J=  3)=-.255331      Bv=  0.0002410  -Dv= -2.9461D-08   Hv= -2.6314D-12
           Lv= -4.8259D-16   Mv= -4.3346D-20   Nv= -5.2608D-24   Ov= -9.8522D-26
 E(v= 57, J=  4)=-.253405      Bv=  0.0002405  -Dv= -2.9525D-08   Hv= -2.6468D-12
           Lv= -4.8433D-16   Mv= -4.3734D-20   Nv= -1.0975D-23   Ov= -1.0555D-25
 E(v= 57, J=  5)=-.251003      Bv=  0.0002399  -Dv= -2.9604D-08   Hv= -2.6662D-12
           Lv= -4.8654D-16   Mv= -4.4620D-20   Nv= -1.8671D-23   Ov= -1.1432D-25
 E(v= 57, J=  6)=-.248128      Bv=  0.0002392  -Dv= -2.9701D-08   Hv= -2.6897D-12
           Lv= -4.8926D-16   Mv= -4.6321D-20   Nv= -2.8713D-23   Ov= -1.2475D-25
 E(v= 57, J=  7)=-.244785      Bv=  0.0002384  -Dv= -2.9814D-08   Hv= -2.7172D-12
           Lv= -4.9260D-16   Mv= -4.9263D-20   Nv= -4.1527D-23   Ov= -1.3669D-25
 E(v= 57, J=  8)=-.240979      Bv=  0.0002374  -Dv= -2.9945D-08   Hv= -2.7488D-12
           Lv= -4.9672D-16   Mv= -5.4008D-20   Nv= -5.7577D-23   Ov= -1.4984D-25
 E(v= 57, J=  9)=-.236715      Bv=  0.0002363  -Dv= -3.0095D-08   Hv= -2.7848D-12
           Lv= -5.0189D-16   Mv= -6.1278D-20   Nv= -7.7345D-23   Ov= -1.6375D-25
 E(v= 57, J= 10)=-.232000      Bv=  0.0002351  -Dv= -3.0263D-08   Hv= -2.8252D-12
           Lv= -5.0853D-16   Mv= -7.1975D-20   Nv= -1.0127D-22   Ov= -1.7773D-25

 For vibrational level  v = 57   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.258    3     -0.255    6     -0.248    9     -0.237
   1     -0.258    4     -0.253    7     -0.245   10     -0.232
   2     -0.257    5     -0.251    8     -0.241
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 58, J=  0)=-.204052      Bv=  0.0002162  -Dv= -3.0256D-08   Hv= -2.6952D-12
           Lv= -6.5711D-16   Mv= -4.0331D-19   Nv= -1.0486D-22   Ov=  1.6377D-25
 E(v= 58, J=  1)=-.203619      Bv=  0.0002161  -Dv= -3.0272D-08   Hv= -2.7005D-12
           Lv= -6.6115D-16   Mv= -4.0455D-19   Nv= -1.0256D-22   Ov=  1.6493D-25
 E(v= 58, J=  2)=-.202755      Bv=  0.0002158  -Dv= -3.0305D-08   Hv= -2.7111D-12
           Lv= -6.6926D-16   Mv= -4.0696D-19   Nv= -9.7907D-23   Ov=  1.6712D-25
 E(v= 58, J=  3)=-.201462      Bv=  0.0002155  -Dv= -3.0354D-08   Hv= -2.7273D-12
           Lv= -6.8152D-16   Mv= -4.1035D-19   Nv= -9.0823D-23   Ov=  1.7014D-25
 E(v= 58, J=  4)=-.199740      Bv=  0.0002150  -Dv= -3.0419D-08   Hv= -2.7494D-12
           Lv= -6.9802D-16   Mv= -4.1448D-19   Nv= -8.1197D-23   Ov=  1.7359D-25
 E(v= 58, J=  5)=-.197593      Bv=  0.0002144  -Dv= -3.0502D-08   Hv= -2.7777D-12
           Lv= -7.1886D-16   Mv= -4.1899D-19   Nv= -6.8921D-23   Ov=  1.7697D-25
 E(v= 58, J=  6)=-.195025      Bv=  0.0002136  -Dv= -3.0603D-08   Hv= -2.8128D-12
           Lv= -7.4414D-16   Mv= -4.2341D-19   Nv= -5.3936D-23   Ov=  1.7954D-25
 E(v= 58, J=  7)=-.192040      Bv=  0.0002128  -Dv= -3.0722D-08   Hv= -2.8553D-12
           Lv= -7.7392D-16   Mv= -4.2720D-19   Nv= -3.6283D-23   Ov=  1.8032D-25
 E(v= 58, J=  8)=-.188643      Bv=  0.0002118  -Dv= -3.0860D-08   Hv= -2.9060D-12
           Lv= -8.0821D-16   Mv= -4.2972D-19   Nv= -1.6179D-23   Ov=  1.7809D-25
 E(v= 58, J=  9)=-.184841      Bv=  0.0002107  -Dv= -3.1019D-08   Hv= -2.9655D-12
           Lv= -8.4692D-16   Mv= -4.3027D-19   Nv=  5.8809D-24   Ov=  1.7129D-25
 E(v= 58, J= 10)=-.180640      Bv=  0.0002094  -Dv= -3.1199D-08   Hv= -3.0350D-12
           Lv= -8.8987D-16   Mv= -4.2815D-19   Nv=  2.9006D-23   Ov=  1.5805D-25

 For vibrational level  v = 58   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.204    3     -0.201    6     -0.195    9     -0.185
   1     -0.204    4     -0.200    7     -0.192   10     -0.181
   2     -0.203    5     -0.198    8     -0.189
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 59, J=  0)=-.158898      Bv=  0.0001919  -Dv= -3.1046D-08   Hv= -3.1380D-12
           Lv= -7.7164D-16   Mv= -2.0599D-19   Nv= -2.5096D-22   Ov= -2.6164D-25
 E(v= 59, J=  1)=-.158514      Bv=  0.0001917  -Dv= -3.1065D-08   Hv= -3.1441D-12
           Lv= -7.7371D-16   Mv= -2.0902D-19   Nv= -2.5462D-22   Ov= -2.6119D-25
 E(v= 59, J=  2)=-.157748      Bv=  0.0001915  -Dv= -3.1103D-08   Hv= -3.1566D-12
           Lv= -7.7796D-16   Mv= -2.1522D-19   Nv= -2.6192D-22   Ov= -2.6014D-25
 E(v= 59, J=  3)=-.156600      Bv=  0.0001911  -Dv= -3.1160D-08   Hv= -3.1753D-12
           Lv= -7.8455D-16   Mv= -2.2485D-19   Nv= -2.7281D-22   Ov= -2.5820D-25
 E(v= 59, J=  4)=-.155073      Bv=  0.0001906  -Dv= -3.1236D-08   Hv= -3.2006D-12
           Lv= -7.9382D-16   Mv= -2.3829D-19   Nv= -2.8718D-22   Ov= -2.5493D-25
 E(v= 59, J=  5)=-.153170      Bv=  0.0001900  -Dv= -3.1333D-08   Hv= -3.2326D-12
           Lv= -8.0617D-16   Mv= -2.5605D-19   Nv= -3.0485D-22   Ov= -2.4974D-25
 E(v= 59, J=  6)=-.150895      Bv=  0.0001892  -Dv= -3.1450D-08   Hv= -3.2716D-12
           Lv= -8.2221D-16   Mv= -2.7875D-19   Nv= -3.2551D-22   Ov= -2.4188D-25
 E(v= 59, J=  7)=-.148252      Bv=  0.0001883  -Dv= -3.1588D-08   Hv= -3.3182D-12
           Lv= -8.4270D-16   Mv= -3.0707D-19   Nv= -3.4867D-22   Ov= -2.3052D-25
 E(v= 59, J=  8)=-.145247      Bv=  0.0001873  -Dv= -3.1749D-08   Hv= -3.3730D-12
           Lv= -8.6864D-16   Mv= -3.4176D-19   Nv= -3.7364D-22   Ov= -2.1474D-25
 E(v= 59, J=  9)=-.141885      Bv=  0.0001862  -Dv= -3.1933D-08   Hv= -3.4367D-12
           Lv= -9.0125D-16   Mv= -3.8352D-19   Nv= -3.9940D-22   Ov= -1.9365D-25
 E(v= 59, J= 10)=-.138174      Bv=  0.0001849  -Dv= -3.2141D-08   Hv= -3.5104D-12
           Lv= -9.4205D-16   Mv= -4.3300D-19   Nv= -4.2465D-22   Ov= -1.6651D-25

 For vibrational level  v = 59   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.159    3     -0.157    6     -0.151    9     -0.142
   1     -0.159    4     -0.155    7     -0.148   10     -0.138
   2     -0.158    5     -0.153    8     -0.145
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 60, J=  0)=-.121743      Bv=  0.0001688  -Dv= -3.1719D-08   Hv= -3.4809D-12
           Lv= -1.1094D-15   Mv= -4.5875D-19   Nv= -7.2784D-23   Ov= -5.6394D-26
 E(v= 60, J=  1)=-.121406      Bv=  0.0001686  -Dv= -3.1740D-08   Hv= -3.4898D-12
           Lv= -1.1140D-15   Mv= -4.5963D-19   Nv= -7.3606D-23   Ov= -6.0953D-26
 E(v= 60, J=  2)=-.120732      Bv=  0.0001684  -Dv= -3.1782D-08   Hv= -3.5077D-12
           Lv= -1.1232D-15   Mv= -4.6142D-19   Nv= -7.5441D-23   Ov= -7.0291D-26
 E(v= 60, J=  3)=-.119723      Bv=  0.0001680  -Dv= -3.1845D-08   Hv= -3.5349D-12
           Lv= -1.1371D-15   Mv= -4.6419D-19   Nv= -7.8698D-23   Ov= -8.4862D-26
 E(v= 60, J=  4)=-.118381      Bv=  0.0001675  -Dv= -3.1930D-08   Hv= -3.5715D-12
           Lv= -1.1557D-15   Mv= -4.6809D-19   Nv= -8.4017D-23   Ov= -1.0529D-25
 E(v= 60, J=  5)=-.116709      Bv=  0.0001668  -Dv= -3.2038D-08   Hv= -3.6182D-12
           Lv= -1.1793D-15   Mv= -4.7337D-19   Nv= -9.2327D-23   Ov= -1.3242D-25
 E(v= 60, J=  6)=-.114712      Bv=  0.0001661  -Dv= -3.2169D-08   Hv= -3.6755D-12
           Lv= -1.2079D-15   Mv= -4.8045D-19   Nv= -1.0490D-22   Ov= -1.6722D-25
 E(v= 60, J=  7)=-.112393      Bv=  0.0001652  -Dv= -3.2325D-08   Hv= -3.7441D-12
           Lv= -1.2418D-15   Mv= -4.9001D-19   Nv= -1.2339D-22   Ov= -2.1071D-25
 E(v= 60, J=  8)=-.109759      Bv=  0.0001641  -Dv= -3.2507D-08   Hv= -3.8249D-12
           Lv= -1.2816D-15   Mv= -5.0308D-19   Nv= -1.4994D-22   Ov= -2.6391D-25
 E(v= 60, J=  9)=-.106815      Bv=  0.0001630  -Dv= -3.2716D-08   Hv= -3.9188D-12
           Lv= -1.3276D-15   Mv= -5.2121D-19   Nv= -1.8716D-22   Ov= -3.2759D-25
 E(v= 60, J= 10)=-.103569      Bv=  0.0001616  -Dv= -3.2954D-08   Hv= -4.0271D-12
           Lv= -1.3810D-15   Mv= -5.4663D-19   Nv= -2.3820D-22   Ov= -4.0209D-25

 For vibrational level  v = 60   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.122    3     -0.120    6     -0.115    9     -0.107
   1     -0.121    4     -0.118    7     -0.112   10     -0.104
   2     -0.121    5     -0.117    8     -0.110
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 61, J=  0)=-.915844E-01  Bv=  0.0001470  -Dv= -3.2295D-08   Hv= -3.8728D-12
           Lv= -1.3175D-15   Mv= -7.7878D-19   Nv= -5.8991D-22   Ov= -1.7190D-25
 E(v= 61, J=  1)=-.912904E-01  Bv=  0.0001469  -Dv= -3.2318D-08   Hv= -3.8833D-12
           Lv= -1.3254D-15   Mv= -7.8587D-19   Nv= -5.9231D-22   Ov= -1.7134D-25
 E(v= 61, J=  2)=-.907033E-01  Bv=  0.0001466  -Dv= -3.2365D-08   Hv= -3.9047D-12
           Lv= -1.3412D-15   Mv= -8.0015D-19   Nv= -5.9710D-22   Ov= -1.7057D-25
 E(v= 61, J=  3)=-.898246E-01  Bv=  0.0001463  -Dv= -3.2436D-08   Hv= -3.9372D-12
           Lv= -1.3655D-15   Mv= -8.2177D-19   Nv= -6.0426D-22   Ov= -1.7045D-25
 E(v= 61, J=  4)=-.886566E-01  Bv=  0.0001457  -Dv= -3.2531D-08   Hv= -3.9814D-12
           Lv= -1.3990D-15   Mv= -8.5101D-19   Nv= -6.1384D-22   Ov= -1.7236D-25
 E(v= 61, J=  5)=-.872025E-01  Bv=  0.0001451  -Dv= -3.2651D-08   Hv= -4.0382D-12
           Lv= -1.4425D-15   Mv= -8.8820D-19   Nv= -6.2610D-22   Ov= -1.7846D-25
 E(v= 61, J=  6)=-.854661E-01  Bv=  0.0001443  -Dv= -3.2798D-08   Hv= -4.1088D-12
           Lv= -1.4971D-15   Mv= -9.3383D-19   Nv= -6.4161D-22   Ov= -1.9194D-25
 E(v= 61, J=  7)=-.834524E-01  Bv=  0.0001434  -Dv= -3.2972D-08   Hv= -4.1945D-12
           Lv= -1.5644D-15   Mv= -9.8855D-19   Nv= -6.6157D-22   Ov= -2.1727D-25
 E(v= 61, J=  8)=-.811667E-01  Bv=  0.0001423  -Dv= -3.3176D-08   Hv= -4.2972D-12
           Lv= -1.6461D-15   Mv= -1.0533D-18   Nv= -6.8817D-22   Ov= -2.6057D-25
 E(v= 61, J=  9)=-.786157E-01  Bv=  0.0001411  -Dv= -3.3411D-08   Hv= -4.4192D-12
           Lv= -1.7443D-15   Mv= -1.1295D-18   Nv= -7.2513D-22   Ov= -3.2987D-25
 E(v= 61, J= 10)=-.758066E-01  Bv=  0.0001398  -Dv= -3.3681D-08   Hv= -4.5633D-12
           Lv= -1.8617D-15   Mv= -1.2196D-18   Nv= -7.7832D-22   Ov= -4.3524D-25

 For vibrational level  v = 61   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.092    3     -0.090    6     -0.085    9     -0.079
   1     -0.091    4     -0.089    7     -0.083   10     -0.076
   2     -0.091    5     -0.087    8     -0.081
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 62, J=  0)=-.674553E-01  Bv=  0.0001268  -Dv= -3.2736D-08   Hv= -4.4600D-12
           Lv= -1.9492D-15   Mv= -1.3511D-18   Nv= -1.2927D-21   Ov= -8.9683D-25
 E(v= 62, J=  1)=-.672018E-01  Bv=  0.0001267  -Dv= -3.2763D-08   Hv= -4.4756D-12
           Lv= -1.9628D-15   Mv= -1.3667D-18   Nv= -1.3053D-21   Ov= -8.9210D-25
 E(v= 62, J=  2)=-.666956E-01  Bv=  0.0001264  -Dv= -3.2817D-08   Hv= -4.5073D-12
           Lv= -1.9905D-15   Mv= -1.3984D-18   Nv= -1.3301D-21   Ov= -8.8207D-25
 E(v= 62, J=  3)=-.659382E-01  Bv=  0.0001260  -Dv= -3.2899D-08   Hv= -4.5555D-12
           Lv= -2.0331D-15   Mv= -1.4469D-18   Nv= -1.3668D-21   Ov= -8.6581D-25
 E(v= 62, J=  4)=-.649321E-01  Bv=  0.0001255  -Dv= -3.3009D-08   Hv= -4.6215D-12
           Lv= -2.0924D-15   Mv= -1.5137D-18   Nv= -1.4146D-21   Ov= -8.4195D-25
 E(v= 62, J=  5)=-.636804E-01  Bv=  0.0001248  -Dv= -3.3149D-08   Hv= -4.7068D-12
           Lv= -2.1702D-15   Mv= -1.6003D-18   Nv= -1.4724D-21   Ov= -8.0917D-25
 E(v= 62, J=  6)=-.621872E-01  Bv=  0.0001240  -Dv= -3.3320D-08   Hv= -4.8133D-12
           Lv= -2.2694D-15   Mv= -1.7087D-18   Nv= -1.5387D-21   Ov= -7.6670D-25
 E(v= 62, J=  7)=-.604571E-01  Bv=  0.0001231  -Dv= -3.3525D-08   Hv= -4.9438D-12
           Lv= -2.3936D-15   Mv= -1.8410D-18   Nv= -1.6113D-21   Ov= -7.1508D-25
 E(v= 62, J=  8)=-.584961E-01  Bv=  0.0001220  -Dv= -3.3766D-08   Hv= -5.1019D-12
           Lv= -2.5472D-15   Mv= -1.9995D-18   Nv= -1.6881D-21   Ov= -6.5735D-25
 E(v= 62, J=  9)=-.563105E-01  Bv=  0.0001208  -Dv= -3.4047D-08   Hv= -5.2919D-12
           Lv= -2.7355D-15   Mv= -2.1861D-18   Nv= -1.7672D-21   Ov= -6.0031D-25
 E(v= 62, J= 10)=-.539080E-01  Bv=  0.0001194  -Dv= -3.4371D-08   Hv= -5.5198D-12
           Lv= -2.9649D-15   Mv= -2.4031D-18   Nv= -1.8479D-21   Ov= -5.5658D-25

 For vibrational level  v = 62   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.067    3     -0.066    6     -0.062    9     -0.056
   1     -0.067    4     -0.065    7     -0.060   10     -0.054
   2     -0.067    5     -0.064    8     -0.058
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 63, J=  0)=-.484490E-01  Bv=  0.0001081  -Dv= -3.3271D-08   Hv= -5.5138D-12
           Lv= -2.9066D-15   Mv= -1.4827D-18   Nv= -6.6584D-22   Ov= -7.0065D-25
 E(v= 63, J=  1)=-.482329E-01  Bv=  0.0001080  -Dv= -3.3305D-08   Hv= -5.5371D-12
           Lv= -2.9215D-15   Mv= -1.4907D-18   Nv= -6.7558D-22   Ov= -6.8987D-25
 E(v= 63, J=  2)=-.478016E-01  Bv=  0.0001077  -Dv= -3.3371D-08   Hv= -5.5841D-12
           Lv= -2.9515D-15   Mv= -1.5072D-18   Nv= -6.9452D-22   Ov= -6.6428D-25
 E(v= 63, J=  3)=-.471566E-01  Bv=  0.0001073  -Dv= -3.3472D-08   Hv= -5.6555D-12
           Lv= -2.9971D-15   Mv= -1.5327D-18   Nv= -7.2147D-22   Ov= -6.1580D-25
 E(v= 63, J=  4)=-.463003E-01  Bv=  0.0001068  -Dv= -3.3609D-08   Hv= -5.7524D-12
           Lv= -3.0591D-15   Mv= -1.5681D-18   Nv= -7.5368D-22   Ov= -5.3002D-25
 E(v= 63, J=  5)=-.452360E-01  Bv=  0.0001061  -Dv= -3.3784D-08   Hv= -5.8764D-12
           Lv= -3.1386D-15   Mv= -1.6143D-18   Nv= -7.8596D-22   Ov= -3.8525D-25
 E(v= 63, J=  6)=-.439678E-01  Bv=  0.0001053  -Dv= -3.3998D-08   Hv= -6.0294D-12
           Lv= -3.2372D-15   Mv= -1.6719D-18   Nv= -8.0892D-22   Ov= -1.4941D-25
 E(v= 63, J=  7)=-.425006E-01  Bv=  0.0001043  -Dv= -3.4255D-08   Hv= -6.2140D-12
           Lv= -3.3566D-15   Mv= -1.7399D-18   Nv= -8.0621D-22   Ov=  2.2371D-25
 E(v= 63, J=  8)=-.408402E-01  Bv=  0.0001032  -Dv= -3.4559D-08   Hv= -6.4333D-12
           Lv= -3.4989D-15   Mv= -1.8152D-18   Nv= -7.5054D-22   Ov=  7.9857D-25
 E(v= 63, J=  9)=-.389935E-01  Bv=  0.0001020  -Dv= -3.4913D-08   Hv= -6.6912D-12
           Lv= -3.6657D-15   Mv= -1.8890D-18   Nv= -5.9813D-22   Ov=  1.6610D-24
 ** CAUTION ** For  J= 10  E=-3.696811D-02  WF(NEND)/WF(Max)= 1.3D-09 > 1.0D-09
    & initialization quality test  2.7D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J= 10)=-.369681E-01  Bv=  0.0001006  -Dv= -3.5323D-08   Hv= -6.9921D-12
           Lv= -3.8576D-15   Mv= -1.9435D-18   Nv= -2.8143D-22   Ov=  2.9176D-24

 For vibrational level  v = 63   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.048    3     -0.047    6     -0.044    9     -0.039
   1     -0.048    4     -0.046    7     -0.043   10     -0.037
   2     -0.048    5     -0.045    8     -0.041
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-3.376202D-02  WF(NEND)/WF(Max)= 2.3D-08 > 1.0D-09
    & initialization quality test  4.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  0)=-.337620E-01  Bv=  0.0000908  -Dv= -3.3788D-08   Hv= -5.8824D-12
           Lv= -1.7072D-15   Mv=  2.2102D-18   Nv=  6.1719D-21   Ov=  5.1842D-24
 ** CAUTION ** For  J=  1  E=-3.358052D-02  WF(NEND)/WF(Max)= 2.4D-08 > 1.0D-09
    & initialization quality test  4.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  1)=-.335805E-01  Bv=  0.0000907  -Dv= -3.3824D-08   Hv= -5.8960D-12
           Lv= -1.6847D-15   Mv=  2.2847D-18   Nv=  6.2434D-21   Ov=  5.0317D-24
 ** CAUTION ** For  J=  2  E=-3.321833D-02  WF(NEND)/WF(Max)= 2.7D-08 > 1.0D-09
    & initialization quality test  4.4D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  2)=-.332183E-01  Bv=  0.0000904  -Dv= -3.3895D-08   Hv= -5.9225D-12
           Lv= -1.6375D-15   Mv=  2.4362D-18   Nv=  6.3797D-21   Ov=  4.6922D-24
 ** CAUTION ** For  J=  3  E=-3.267708D-02  WF(NEND)/WF(Max)= 3.2D-08 > 1.0D-09
    & initialization quality test  4.4D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  3)=-.326771E-01  Bv=  0.0000900  -Dv= -3.4002D-08   Hv= -5.9609D-12
           Lv= -1.5610D-15   Mv=  2.6693D-18   Nv=  6.5645D-21   Ov=  4.0892D-24
 ** CAUTION ** For  J=  4  E=-3.195923D-02  WF(NEND)/WF(Max)= 4.0D-08 > 1.0D-09
    & initialization quality test  4.5D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  4)=-.319592E-01  Bv=  0.0000895  -Dv= -3.4145D-08   Hv= -6.0091D-12
           Lv= -1.4478D-15   Mv=  2.9895D-18   Nv=  6.7667D-21   Ov=  3.0957D-24
 ** CAUTION ** For  J=  5  E=-3.106806D-02  WF(NEND)/WF(Max)= 5.4D-08 > 1.0D-09
    & initialization quality test  4.5D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  5)=-.310681E-01  Bv=  0.0000888  -Dv= -3.4326D-08   Hv= -6.0639D-12
           Lv= -1.2881D-15   Mv=  3.4009D-18   Nv=  6.9303D-21   Ov=  1.5117D-24
 ** CAUTION ** For  J=  6  E=-3.000772D-02  WF(NEND)/WF(Max)= 7.5D-08 > 1.0D-09
    & initialization quality test  4.6D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  6)=-.300077E-01  Bv=  0.0000879  -Dv= -3.4546D-08   Hv= -6.1206D-12
           Lv= -1.0690D-15   Mv=  3.9022D-18   Nv=  6.9582D-21   Ov= -9.5785D-25
 ** CAUTION ** For  J=  7  E=-2.878324D-02  WF(NEND)/WF(Max)= 1.1D-07 > 1.0D-09
    & initialization quality test  4.7D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  7)=-.287832E-01  Bv=  0.0000870  -Dv= -3.4804D-08   Hv= -6.1724D-12
           Lv= -7.7557D-16   Mv=  4.4779D-18   Nv=  6.6877D-21   Ov= -4.7340D-24
 ** CAUTION ** For  J=  8  E=-2.740054D-02  WF(NEND)/WF(Max)= 1.8D-07 > 1.0D-09
    & initialization quality test  4.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  8)=-.274005E-01  Bv=  0.0000859  -Dv= -3.5101D-08   Hv= -6.2101D-12
           Lv= -3.9253D-16   Mv=  5.0850D-18   Nv=  5.8550D-21   Ov= -1.0386D-23
 ** CAUTION ** For  J=  9  E=-2.586650D-02  WF(NEND)/WF(Max)= 2.9D-07 > 1.0D-09
    & initialization quality test  4.9D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  9)=-.258665E-01  Bv=  0.0000846  -Dv= -3.5437D-08   Hv= -6.2212D-12
           Lv=  9.1066D-17   Mv=  5.6291D-18   Nv=  4.0489D-21   Ov= -1.8626D-23
 ** CAUTION ** For  J= 10  E=-2.418895D-02  WF(NEND)/WF(Max)= 5.1D-07 > 1.0D-09
    & initialization quality test  5.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 64, J= 10)=-.241889E-01  Bv=  0.0000832  -Dv= -3.5810D-08   Hv= -6.1909D-12
           Lv=  6.7230D-16   Mv=  5.9279D-18   Nv=  6.5919D-22   Ov= -3.0227D-23

 For vibrational level  v = 64   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.034    3     -0.033    6     -0.030    9     -0.026
   1     -0.034    4     -0.032    7     -0.029   10     -0.024
   2     -0.033    5     -0.031    8     -0.027
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-2.265161D-02  WF(NEND)/WF(Max)= 4.8D-06 > 1.0D-09
    & initialization quality test  8.0D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  0)=-.226516E-01  Bv=  0.0000753  -Dv= -3.2560D-08   Hv= -2.5115D-12
           Lv=  1.1927D-15   Mv= -8.9785D-18   Nv= -3.3469D-20   Ov= -3.5798D-23
 ** CAUTION ** For  J=  1  E=-2.250110D-02  WF(NEND)/WF(Max)= 5.1D-06 > 1.0D-09
    & initialization quality test  8.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  1)=-.225011E-01  Bv=  0.0000752  -Dv= -3.2575D-08   Hv= -2.5023D-12
           Lv=  1.1009D-15   Mv= -9.3831D-18   Nv= -3.3965D-20   Ov= -3.5076D-23
 ** CAUTION ** For  J=  2  E=-2.220086D-02  WF(NEND)/WF(Max)= 5.6D-06 > 1.0D-09
    & initialization quality test  8.2D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  2)=-.222009E-01  Bv=  0.0000749  -Dv= -3.2605D-08   Hv= -2.4862D-12
           Lv=  9.0502D-16   Mv= -1.0210D-17   Nv= -3.4926D-20   Ov= -3.3486D-23
 ** CAUTION ** For  J=  3  E=-2.175245D-02  WF(NEND)/WF(Max)= 6.5D-06 > 1.0D-09
    & initialization quality test  8.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  3)=-.217524E-01  Bv=  0.0000745  -Dv= -3.2650D-08   Hv= -2.4683D-12
           Lv=  5.7962D-16   Mv= -1.1492D-17   Nv= -3.6276D-20   Ov= -3.0723D-23
 ** CAUTION ** For  J=  4  E=-2.115822D-02  WF(NEND)/WF(Max)= 8.0D-06 > 1.0D-09
    & initialization quality test  8.4D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  4)=-.211582E-01  Bv=  0.0000740  -Dv= -3.2709D-08   Hv= -2.4575D-12
           Lv=  8.4583D-17   Mv= -1.3273D-17   Nv= -3.7877D-20   Ov= -2.6314D-23
 ** CAUTION ** For  J=  5  E=-2.042133D-02  WF(NEND)/WF(Max)= 1.0D-05 > 1.0D-09
    & initialization quality test  8.6D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  5)=-.204213E-01  Bv=  0.0000734  -Dv= -3.2782D-08   Hv= -2.4682D-12
           Lv= -6.3672D-16   Mv= -1.5596D-17   Nv= -3.9492D-20   Ov= -1.9606D-23
 ** CAUTION ** For  J=  6  E=-1.954572D-02  WF(NEND)/WF(Max)= 1.4D-05 > 1.0D-09
    & initialization quality test  8.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  6)=-.195457E-01  Bv=  0.0000726  -Dv= -3.2872D-08   Hv= -2.5225D-12
           Lv= -1.6588D-15   Mv= -1.8489D-17   Nv= -4.0740D-20   Ov= -9.7863D-24
 ** CAUTION ** For  J=  7  E=-1.853614D-02  WF(NEND)/WF(Max)= 2.0D-05 > 1.0D-09
    & initialization quality test  9.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  7)=-.185361E-01  Bv=  0.0000717  -Dv= -3.2981D-08   Hv= -2.6539D-12
           Lv= -3.0735D-15   Mv= -2.1934D-17   Nv= -4.1042D-20   Ov=  4.0420D-24
 ** CAUTION ** For  J=  8  E=-1.739817D-02  WF(NEND)/WF(Max)= 2.9D-05 > 1.0D-09
    & initialization quality test  9.5D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  8)=-.173982E-01  Bv=  0.0000706  -Dv= -3.3114D-08   Hv= -2.9101D-12
           Lv= -4.9845D-15   Mv= -2.5820D-17   Nv= -3.9572D-20   Ov=  2.2657D-23
 ** CAUTION ** For  J=  9  E=-1.613822D-02  WF(NEND)/WF(Max)= 4.6D-05 > 1.0D-09
    & initialization quality test  9.9D-03 > 1.D-3   so RMAX may be too small
 E(v= 65, J=  9)=-.161382E-01  Bv=  0.0000694  -Dv= -3.3282D-08   Hv= -3.3572D-12
           Lv= -7.4949D-15   Mv= -2.9887D-17   Nv= -3.5252D-20   Ov=  4.6294D-23
 ** CAUTION ** For  J= 10  E=-1.476358D-02  WF(NEND)/WF(Max)= 7.5D-05 > 1.0D-09
    & initialization quality test  1.0D-02 > 1.D-3   so RMAX may be too small
 E(v= 65, J= 10)=-.147636E-01  Bv=  0.0000681  -Dv= -3.3504D-08   Hv= -4.0817D-12
           Lv= -1.0680D-14   Mv= -3.3652D-17   Nv= -2.6845D-20   Ov=  7.3828D-23

 For vibrational level  v = 65   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.023    3     -0.022    6     -0.020    9     -0.016
   1     -0.023    4     -0.021    7     -0.019   10     -0.015
   2     -0.022    5     -0.020    8     -0.017
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-1.429718D-02  WF(NEND)/WF(Max)= 4.0D-04 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.0D-08 -2.8D-10  2.2D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.5D-07  1.8D-06  2.3D-04
 E(v= 66, J=  0)=-.142972E-01  Bv=  0.0000624  -Dv= -3.0854D-08   Hv= -7.8964D-12
           Lv= -1.3674D-14   Mv=  1.4428D-18   Nv=  4.2919D-20   Ov= -1.6952D-23
 ** CAUTION ** For  J=  1  E=-1.417259D-02  WF(NEND)/WF(Max)= 4.2D-04 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.1D-08 -3.0D-10  2.4D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.9D-07  2.0D-06  1.9D-04
 E(v= 66, J=  1)=-.141726E-01  Bv=  0.0000622  -Dv= -3.0902D-08   Hv= -8.0057D-12
           Lv= -1.3657D-14   Mv=  1.9554D-18   Nv=  4.2642D-20   Ov= -2.1840D-23
 ** CAUTION ** For  J=  2  E=-1.392416D-02  WF(NEND)/WF(Max)= 4.6D-04 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.6D-08 -3.6D-10  2.9D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  5.7D-07  2.4D-06  1.5D-04
 E(v= 66, J=  2)=-.139242E-01  Bv=  0.0000620  -Dv= -3.0999D-08   Hv= -8.2239D-12
           Lv= -1.3608D-14   Mv=  2.9685D-18   Nv=  4.1878D-20   Ov= -3.1992D-23
 ** CAUTION ** For  J=  3  E=-1.355338D-02  WF(NEND)/WF(Max)= 5.2D-04 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.4D-08 -4.8D-10  3.8D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.2D-07  3.3D-06  1.3D-04
 E(v= 66, J=  3)=-.135534E-01  Bv=  0.0000616  -Dv= -3.1150D-08   Hv= -8.5493D-12
           Lv= -1.3497D-14   Mv=  4.4443D-18   Nv=  4.0178D-20   Ov= -4.8105D-23
 ** CAUTION ** For  J=  4  E=-1.306249D-02  WF(NEND)/WF(Max)= 6.3D-04 > 1.0D-09
    & initialization quality test  1.8D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.0D-08 -7.0D-10  5.6D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.0D-06  4.8D-06  1.4D-04
 E(v= 66, J=  4)=-.130625E-01  Bv=  0.0000611  -Dv= -3.1360D-08   Hv= -8.9781D-12
           Lv= -1.3283D-14   Mv=  6.2914D-18   Nv=  3.6811D-20   Ov= -7.1047D-23
 ** CAUTION ** For  J=  5  E=-1.245453D-02  WF(NEND)/WF(Max)= 7.8D-04 > 1.0D-09
    & initialization quality test  1.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  7.9D-08 -1.1D-09  9.0D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.5D-06  8.0D-06  1.6D-04
 E(v= 66, J=  5)=-.124545E-01  Bv=  0.0000605  -Dv= -3.1638D-08   Hv= -9.5026D-12
           Lv= -1.2918D-14   Mv=  8.3176D-18   Nv=  3.0714D-20   Ov= -1.0149D-22
 ** CAUTION ** For  J=  6  E=-1.173333D-02  WF(NEND)/WF(Max)= 1.0D-03 > 1.0D-09
    & initialization quality test  1.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.4D-07 -1.9D-09  1.6D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.5D-06  1.5D-05  2.4D-04
 E(v= 66, J=  6)=-.117333E-01  Bv=  0.0000597  -Dv= -3.1991D-08   Hv= -1.0110D-11
           Lv= -1.2362D-14   Mv=  1.0161D-17   Nv=  2.0486D-20   Ov= -1.3913D-22
 ** CAUTION ** For  J=  7  E=-1.090359D-02  WF(NEND)/WF(Max)= 1.4D-03 > 1.0D-09
    & initialization quality test  2.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.6D-07 -3.7D-09  3.1D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.5D-06  3.1D-05  4.1D-04
 E(v= 66, J=  7)=-.109036E-01  Bv=  0.0000588  -Dv= -3.2430D-08   Hv= -1.0782D-11
           Lv= -1.1612D-14   Mv=  1.1203D-17   Nv=  4.5207D-21   Ov= -1.8108D-22
 ** CAUTION ** For  J=  8  E=-9.970887D-03  WF(NEND)/WF(Max)= 1.9D-03 > 1.0D-09
    & initialization quality test  2.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.5D-07 -7.8D-09  6.5D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  8.9D-06  7.2D-05  9.3D-04
 E(v= 66, J=  8)=-.997089E-02  Bv=  0.0000578  -Dv= -3.2965D-08   Hv= -1.1498D-11
           Lv= -1.0741D-14   Mv=  1.0492D-17   Nv= -1.8499D-20   Ov= -2.1872D-22
 ** CAUTION ** For  J=  9  E=-8.941790D-03  WF(NEND)/WF(Max)= 2.9D-03 > 1.0D-09
    & initialization quality test  2.4D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.2D-06 -1.8D-08  1.5D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.9D-05  1.8D-04  3.4D-03
 E(v= 66, J=  9)=-.894179E-02  Bv=  0.0000566  -Dv= -3.3606D-08   Hv= -1.2244D-11
           Lv= -9.9660D-15   Mv=  6.7397D-18   Nv= -4.8305D-20   Ov= -2.3134D-22
 ** CAUTION ** For  J= 10  E=-7.823912D-03  WF(NEND)/WF(Max)= 4.4D-03 > 1.0D-09
    & initialization quality test  2.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.1D-06 -4.4D-08  4.0D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.5D-05  4.8D-04  4.0D-02
 E(v= 66, J= 10)=-.782391E-02  Bv=  0.0000552  -Dv= -3.4365D-08   Hv= -1.3033D-11
           Lv= -9.7250D-15   Mv= -1.3905D-18   Nv= -7.9966D-20   Ov= -1.7327D-22

 For vibrational level  v = 66   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.014    3     -0.014    6     -0.012    9     -0.009
   1     -0.014    4     -0.013    7     -0.011   10     -0.008
   2     -0.014    5     -0.012    8     -0.010
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-8.052941D-03  WF(NEND)/WF(Max)= 1.5D-02 > 1.0D-09
    & initialization quality test  4.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.5D-05 -5.5D-07  4.0D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  6.3D-04  4.2D-03  2.5D-02
 E(v= 67, J=  0)=-.805294E-02  Bv=  0.0000506  -Dv= -3.1865D-08   Hv= -9.4217D-12
           Lv= -1.2718D-14   Mv= -2.6537D-17   Nv=  9.3048D-20   Ov=  8.7363D-22
 ** CAUTION ** For  J=  1  E=-7.951827D-03  WF(NEND)/WF(Max)= 1.5D-02 > 1.0D-09
    & initialization quality test  4.4D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.8D-05 -6.0D-07  4.3D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  6.8D-04  4.5D-03  2.8D-02
 E(v= 67, J=  1)=-.795183E-02  Bv=  0.0000505  -Dv= -3.1922D-08   Hv= -9.5310D-12
           Lv= -1.3025D-14   Mv= -2.5502D-17   Nv=  1.0507D-19   Ov=  9.1838D-22
 ** CAUTION ** For  J=  2  E=-7.750365D-03  WF(NEND)/WF(Max)= 1.6D-02 > 1.0D-09
    & initialization quality test  4.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.5D-05 -7.0D-07  5.0D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.8D-04  5.1D-03  3.6D-02
 E(v= 67, J=  2)=-.775036E-02  Bv=  0.0000502  -Dv= -3.2040D-08   Hv= -9.7582D-12
           Lv= -1.3616D-14   Mv= -2.2997D-17   Nv=  1.3103D-19   Ov=  1.0125D-21
 ** CAUTION ** For  J=  3  E=-7.450096D-03  WF(NEND)/WF(Max)= 1.8D-02 > 1.0D-09
    & initialization quality test  4.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.7D-05 -8.9D-07  6.3D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  9.5D-04  6.1D-03  5.8D-02
 E(v= 67, J=  3)=-.745010E-02  Bv=  0.0000499  -Dv= -3.2221D-08   Hv= -1.0120D-11
           Lv= -1.4418D-14   Mv= -1.8034D-17   Nv=  1.7516D-19   Ov=  1.1655D-21
 ** CAUTION ** For  J=  4  E=-7.053353D-03  WF(NEND)/WF(Max)= 2.1D-02 > 1.0D-09
    & initialization quality test  4.8D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  7.9D-05 -1.2D-06  8.6D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.2D-03  8.1D-03  1.5D-01
 E(v= 67, J=  4)=-.705335E-02  Bv=  0.0000493  -Dv= -3.2475D-08   Hv= -1.0637D-11
           Lv= -1.5269D-14   Mv= -8.7853D-18   Nv=  2.4478D-19   Ov=  1.3912D-21
 ** CAUTION ** For  J=  5  E=-6.563279D-03  WF(NEND)/WF(Max)= 2.5D-02 > 1.0D-09
    & initialization quality test  5.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.2D-04 -1.8D-06  1.2D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.7D-03  1.2D-02  4.1D-01
 E(v= 67, J=  5)=-.656328E-02  Bv=  0.0000487  -Dv= -3.2813D-08   Hv= -1.1331D-11
           Lv= -1.5814D-14   Mv=  7.9397D-18   Nv=  3.5158D-19   Ov=  1.7043D-21
 ** CAUTION ** For  J=  6  E=-5.983872D-03  WF(NEND)/WF(Max)= 3.2D-02 > 1.0D-09
    & initialization quality test  5.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.9D-04 -3.0D-06  1.9D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.6D-03  2.0D-02  1.1D-01
 E(v= 67, J=  6)=-.598387E-02  Bv=  0.0000479  -Dv= -3.3251D-08   Hv= -1.2204D-11
           Lv= -1.5332D-14   Mv=  3.7637D-17   Nv=  5.1311D-19   Ov=  2.1057D-21
 ** CAUTION ** For  J=  7  E=-5.320039D-03  WF(NEND)/WF(Max)= 4.1D-02 > 1.0D-09
    & initialization quality test  6.1D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.3D-04 -5.2D-06  3.1D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.2D-03  4.4D-02  7.9D-02
 E(v= 67, J=  7)=-.532004E-02  Bv=  0.0000469  -Dv= -3.3812D-08   Hv= -1.3205D-11
           Lv= -1.2394D-14   Mv=  8.9695D-17   Nv=  7.5297D-19   Ov=  2.5335D-21
 ** CAUTION ** For  J=  8  E=-4.577676D-03  WF(NEND)/WF(Max)= 5.4D-02 > 1.0D-09
    & initialization quality test  6.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.2D-04 -9.8D-06  5.0D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.3D-03  2.1D-01  7.5D-02
 E(v= 67, J=  8)=-.457768E-02  Bv=  0.0000458  -Dv= -3.4520D-08   Hv= -1.4149D-11
           Lv= -4.2398D-15   Mv=  1.7988D-16   Nv=  1.0934D-18   Ov=  2.7183D-21
 ** CAUTION ** For  J=  9  E=-3.763793D-03  WF(NEND)/WF(Max)= 7.4D-02 > 1.0D-09
    & initialization quality test  8.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-03 -2.0D-05  8.0D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.4D-02  2.1D-01  8.3D-02
 E(v= 67, J=  9)=-.376379E-02  Bv=  0.0000446  -Dv= -3.5399D-08   Hv= -1.4559D-11
           Lv=  1.4318D-14   Mv=  3.3329D-16   Nv=  1.5207D-18   Ov=  1.8023D-21
 ** CAUTION ** For  J= 10  E=-2.886697D-03  WF(NEND)/WF(Max)= 1.0D-01 > 1.0D-09
    & initialization quality test  9.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.7D-03 -4.4D-05  1.0D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.3D-02  1.2D-01  1.1D-01
 E(v= 67, J= 10)=-.288670E-02  Bv=  0.0000431  -Dv= -3.6447D-08   Hv= -1.3344D-11
           Lv=  5.2647D-14   Mv=  5.8454D-16   Nv=  1.8685D-18   Ov= -2.5152D-21

 For vibrational level  v = 67   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.008    3     -0.007    6     -0.006    9     -0.004
   1     -0.008    4     -0.007    7     -0.005   10     -0.003
   2     -0.008    5     -0.007    8     -0.005
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-3.576595D-03  WF(NEND)/WF(Max)= 2.2D-01 > 1.0D-09
    & initialization quality test  1.9D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-02 -2.0D-04  3.5D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.6D-01  1.1D-01  4.2D-01
 E(v= 68, J=  0)=-.357660E-02  Bv=  0.0000396  -Dv= -3.2490D-08   Hv=  1.1626D-11
           Lv=  1.9221D-13   Mv=  8.9514D-16   Nv= -1.0671D-18   Ov= -2.7262D-20
 ** CAUTION ** For  J=  1  E=-3.497397D-03  WF(NEND)/WF(Max)= 2.3D-01 > 1.0D-09
    & initialization quality test  2.0D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.4D-02 -2.2D-04  3.7D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.5D-01  1.2D-01  4.5D-01
 E(v= 68, J=  1)=-.349740E-02  Bv=  0.0000395  -Dv= -3.2493D-08   Hv=  1.2869D-11
           Lv=  1.9978D-13   Mv=  9.1526D-16   Nv= -1.2594D-18   Ov= -2.8887D-20
 ** CAUTION ** For  J=  2  E=-3.339830D-03  WF(NEND)/WF(Max)= 2.4D-01 > 1.0D-09
    & initialization quality test  2.1D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.5D-02 -2.5D-04  4.3D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.4D-01  1.3D-01  5.0D-01
 E(v= 68, J=  2)=-.333983E-02  Bv=  0.0000392  -Dv= -3.2487D-08   Hv=  1.5509D-11
           Lv=  2.1537D-13   Mv=  9.5457D-16   Nv= -1.6789D-18   Ov= -3.2294D-20
 ** CAUTION ** For  J=  3  E=-3.105565D-03  WF(NEND)/WF(Max)= 2.6D-01 > 1.0D-09
    & initialization quality test  2.3D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.9D-02 -3.0D-04  5.2D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.3D-01  1.4D-01  6.2D-01
 E(v= 68, J=  3)=-.310556E-02  Bv=  0.0000387  -Dv= -3.2443D-08   Hv=  1.9870D-11
           Lv=  2.3981D-13   Mv=  1.0104D-15   Nv= -2.4004D-18   Ov= -3.7777D-20
 ** CAUTION ** For  J=  4  E=-2.797127D-03  WF(NEND)/WF(Max)= 2.9D-01 > 1.0D-09
    & initialization quality test  2.5D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.4D-02 -3.9D-04  6.8D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.3D-01  1.6D-01  8.3D-01
 E(v= 68, J=  4)=-.279713E-02  Bv=  0.0000381  -Dv= -3.2314D-08   Hv=  2.6467D-11
           Lv=  2.7401D-13   Mv=  1.0768D-15   Nv= -3.5356D-18   Ov= -4.5724D-20
 ** CAUTION ** For  J=  5  E=-2.417914D-03  WF(NEND)/WF(Max)= 3.3D-01 > 1.0D-09
    & initialization quality test  3.0D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.2D-02 -5.4D-04  9.3D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.2D-01  2.0D-01  1.3D+00
 E(v= 68, J=  5)=-.241791E-02  Bv=  0.0000374  -Dv= -3.2019D-08   Hv=  3.6036D-11
           Lv=  3.1847D-13   Mv=  1.1421D-15   Nv= -5.2199D-18   Ov= -5.6506D-20
 ** CAUTION ** For  J=  6  E=-1.972164D-03  WF(NEND)/WF(Max)= 3.8D-01 > 1.0D-09
    & initialization quality test  3.6D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.5D-02 -7.8D-04  1.4D-06
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  2.7D-01  3.3D+00
 E(v= 68, J=  6)=-.197216E-02  Bv=  0.0000365  -Dv= -3.1429D-08   Hv=  4.9497D-11
           Lv=  3.7189D-13   Mv=  1.1869D-15   Nv= -7.5429D-18   Ov= -7.0390D-20
 ** CAUTION ** For  J=  7  E=-1.464745D-03  WF(NEND)/WF(Max)= 4.5D-01 > 1.0D-09
    & initialization quality test  4.9D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.6D-02 -1.2D-03  2.0D-06
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  9.9D-02  3.9D-01  1.3D+01
 E(v= 68, J=  7)=-.146475E-02  Bv=  0.0000354  -Dv= -3.0341D-08   Hv=  6.7764D-11
           Lv=  4.2899D-13   Mv=  1.1814D-15   Nv= -1.0404D-17   Ov= -8.7637D-20
 ** CAUTION ** For  J=  8  E=-9.001303D-04  WF(NEND)/WF(Max)= 5.4D-01 > 1.0D-09
    & initialization quality test  7.4D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  9.5D-02 -1.9D-03  2.9D-06
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.7D-02  6.1D-01  2.6D+00
 E(v= 68, J=  8)=-.900130E-03  Bv=  0.0000341  -Dv= -2.8403D-08   Hv=  9.0899D-11
           Lv=  4.7478D-13   Mv=  1.0906D-15   Nv= -1.3143D-17   Ov= -1.0928D-19
 ** CAUTION ** For  J=  9  E=-2.762097D-04  WF(NEND)/WF(Max)= 6.6D-01 > 1.0D-09
    & initialization quality test  1.5D+00 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.2D-01 -2.7D-03  3.6D-06
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.7D-02  1.0D+00  1.7D+00
 E(v= 68, J=  9)=-.276210E-03  Bv=  0.0000330  -Dv= -2.4753D-08   Hv=  1.1387D-10
           Lv=  4.6423D-13   Mv=  9.0582D-16   Nv= -1.3807D-17   Ov= -1.3607D-19
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0010 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  5, so halve  DE= -9.66D-04
 ** CAUTION ** For  J= 10  E=-3.696811D-02  WF(NEND)/WF(Max)= 1.3D-09 > 1.0D-09
    & initialization quality test  2.7D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J= 10  E=-2.418895D-02  WF(NEND)/WF(Max)= 5.1D-07 > 1.0D-09
    & initialization quality test  5.1D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J= 10  E=-1.476358D-02  WF(NEND)/WF(Max)= 7.5D-05 > 1.0D-09
    & initialization quality test  1.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J= 10  E=-7.823912D-03  WF(NEND)/WF(Max)= 4.4D-03 > 1.0D-09
    & initialization quality test  2.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J= 10  E=-2.886697D-03  WF(NEND)/WF(Max)= 1.0D-01 > 1.0D-09
    & initialization quality test  9.7D-02 > 1.D-3   so RMAX may be too small
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 *** For  J= 10  E=     0.00  R(3-rd) > RMAX  & E < V(N)  so try WKB B.C. @ RMAX
 For J= 10  ETRY=     0.0007 > VMAX=     0.0006  find onee turn point:  R= 10.11
 ** @ J= 10  E=-1.00D-01 SCHRQ has cgce prob at  IT=  9, so halve  DE= -9.66D-04
    ALF fails to find level   v= 68, J= 10
 ALF finds the highest calculated level is  E(v= 60)= -1.0356900D-01

 *** PROBLEM *** Searching for  v= 68 , J= 10  ALF only found to  v= 60

 For vibrational level  v = 68   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.004    2     -0.003    4     -0.003    6     -0.002    8     -0.001
   1     -0.003    3     -0.003    5     -0.002    7     -0.001    9     -0.000
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

 Find  69 Potential-1 vibrational levels with  J=  0
     v     E(v)        v     E(v)        v     E(v)        v     E(v)   
    --------------    --------------    --------------    --------------
     0    -78.4390    18    -28.0628    36     -6.0247    54     -0.4843
     1    -74.7779    19    -26.1782    37     -5.4109    55     -0.3975
     2    -71.2209    20    -24.3815    38     -4.8450    56     -0.3224
     3    -67.7678    21    -22.6712    39     -4.3248    57     -0.2582
     4    -64.4183    22    -21.0453    40     -3.8479    58     -0.2041
     5    -61.1723    23    -19.5018    41     -3.4121    59     -0.1589
     6    -58.0293    24    -18.0390    42     -3.0152    60     -0.1217
     7    -54.9888    25    -16.6552    43     -2.6549    61     -0.0916
     8    -52.0503    26    -15.3489    44     -2.3291    62     -0.0675
     9    -49.2129    27    -14.1179    45     -2.0354    63     -0.0484
    10    -46.4760    28    -12.9600    46     -1.7717    64     -0.0338
    11    -43.8383    29    -11.8726    47     -1.5356    65     -0.0227
    12    -41.2989    30    -10.8534    48     -1.3252    66     -0.0143
    13    -38.8567    31     -9.8997    49     -1.1382    67     -0.0081
    14    -36.5107    32     -9.0089    50     -0.9725    68     -0.0036
    15    -34.2596    33     -8.1786    51     -0.8262
    16    -32.1021    34     -7.4061    52     -0.6972
    17    -30.0369    35     -6.6890    53     -0.5838

 An  n= 4  N-D theory extrapolation from  v=  67 &  68  implies   vD =  72.445
     with the   4 missing level(s) predicted to be:
     v     E(v)        v     E(v)        v     E(v)        v     E(v)   
    --------------    --------------    --------------    --------------
    69     -0.0013    70     -0.0003    71     -0.0000    72     -0.0000
 ===============================================================================






==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb85_denseMesh.inp <==
37 85 37 85 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.00050 5.10D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
8.0	650.2198984350822
8.12	578.7360411985952
8.24	513.1053237577802
8.36	452.93555014474407
8.48	397.85920102057565
8.6	347.51816886963184
8.72	301.5744714942046
8.84	259.7110158740943
8.96	221.62843857057658
9.08	187.04555363640264
9.2	155.69714207433103
9.32	127.33548532742131
9.44	101.72816005783949
9.56	78.65767629571609
9.68	57.92151240247455
9.8	39.33019633470804
9.92	22.70782919035568
10.04	7.890176725075414
10.16	-5.275342222375606
10.28	-16.92995823840905
10.4	-27.20527692702594
10.52	-36.22286971329566
10.64	-44.09560683061322
10.76	-50.927929459017605
10.879999999999999	-56.81609917835581
11.0	-61.849202320237524
11.120000000000001	-66.10916853717222
11.24	-69.67158101186524
11.36	-72.6062947771942
11.48	-74.9765180416037
11.6	-76.84113991566147
11.72	-78.25315199122795
11.84	-79.26226678161913
11.96	-79.91249518267317
12.08	-80.24500309993316
12.2	-80.2961226366476
12.32	-80.10005334676418
12.440000000000001	-79.6874616575975
12.559999999999999	-79.08573289050528
12.68	-78.3199993508315
12.8	-77.41297302942439
12.92	-76.38494537726405
13.04	-75.2543639578071
13.16	-74.03775569169856
13.280000000000001	-72.75000131442731
13.4	-71.40435433593069
13.52	-70.0126080322383
13.64	-68.58526744163571
13.76	-67.13168456215433
13.879999999999999	-65.66015631857827
14.0	-64.1780316792975
14.120000000000001	-62.69173074745305
14.24	-61.20678712280443
14.36	-59.728062640885256
14.48	-58.2598299452573
14.6	-56.80577822800769
14.719999999999999	-55.36898093068611
14.84	-53.952084562990876
14.96	-52.55737810743475
15.08	-51.18676923419445
15.2	-49.84161586024003
15.32	-48.52298032337429
15.440000000000001	-47.23173551789361
15.559999999999999	-45.96858556535689
15.68	-44.73408438028123
15.8	-43.52865235101707
15.92	-42.35259132812648
16.04	-41.206086425269675
16.16	-40.08907665409886
16.28	-39.00132727304561
16.4	-37.942554995574795
16.52	-36.912436988978534
16.64	-35.91061660309627
16.759999999999998	-34.93670848582909
16.880000000000003	-33.99030314794484
17.0	-33.07097033512703
17.119999999999997	-32.17820698112642
17.240000000000002	-31.31140678825533
17.36	-30.46995790304007
17.48	-29.653254440778255
17.6	-28.860697577619725
17.72	-28.09169648082107
17.84	-27.345669095087008
17.96	-26.622042801029792
18.08	-25.920233879912963
18.2	-25.239577575436066
18.32	-24.579404250788034
18.439999999999998	-23.939067007096536
18.560000000000002	-23.317940956532222
18.68	-22.715422506977838
18.8	-22.13092866122763
18.92	-21.563896331667408
19.04	-21.01378367677776
19.16	-20.480093907271094
19.28	-19.962364523747382
19.4	-19.46014690774706
19.52	-18.973005574909283
19.64	-18.50051786615946
19.759999999999998	-18.042273635760903
19.880000000000003	-17.597874937743974
20.0	-17.166935241818283
20.8	-14.605898402471023
21.6	-12.50342489305542
22.4	-10.764785541764837
23.2	-9.317368341675856
24.0	-8.104963193567029
24.8	-7.08365634823052
25.6	-6.218829817326412
26.4	-5.482879371544796
27.2	-4.853693240257252
28.0	-4.313478811484311
28.8	-3.8478234249614456
29.6	-3.444978935893137
30.4	-3.095300384427111
31.2	-2.790628814311514
32.0	-2.5240656919905993
32.8	-2.289911827766858
33.6	-2.0834393247953726
34.4	-1.900706406082979
35.2	-1.738411106218246
36.0	-1.5937749593792336
36.8	-1.4644496272152427
37.6	-1.3484413930475594
38.4	-1.2440519670876462
39.2	-1.149829587180184
40.0	-1.0645288402962862
40.8	-0.98707771939255
41.6	-0.9165504939301827
42.4	-0.8521452740986909
43.2	-0.7931653819318312
44.0	-0.739003823634384
44.8	-0.6891302989059875
45.6	-0.6430888429513246
46.4	-0.6005387917001712
47.2	-0.5611990063453587
48.0	-0.5248125990416118
48.8	-0.4911447970125731
49.6	-0.45998107630225155
50.4	-0.43112541683301353
51.2	-0.4043986830394709
52.0	-0.3796371296285625
52.8	-0.356691028890298
53.6	-0.3354234139982912
54.4	-0.31570893156416563
55.2	-0.29743270505382263
56.0	-0.2804824401238453
56.8	-0.2647443825080301
57.6	-0.2501149566390918
58.4	-0.23650079642305658
59.2	-0.22381760769894193
60.0	-0.2119891716629893
60.8	-0.20094647007628996
61.6	-0.19062691591105554
62.4	-0.18097367547523163
63.2	-0.17193507006470551
64.0	-0.1634640468900885
64.8	-0.15551771046274054
65.6	-0.14805690684498865
66.4	-0.14104585420760105
67.2	-0.1344518140225729
68.0	-0.1282447979754431
68.8	-0.12239730632869074
69.6	-0.1168840940231138
70.4	-0.11168196128142047
71.2	-0.10676956588936577
72.0	-0.10212725468444221
72.8	-0.09773691208872883
73.6	-0.09358182378798788
74.4	-0.08964655388938013
75.2	-0.08591683409026782
76.0	-0.08237946356473025
76.8	-0.07902221842623197
77.6	-0.07583376975743605
78.4	-0.07280362240906497
79.2	-0.06992227137127448
80.0	-0.06718107505269606
80.8	-0.06457197733500249
81.6	-0.06208745596124832
82.4	-0.05972048259915208
83.2	-0.05746448622416626
84.0	-0.055313319519483754
84.8	-0.05326122802014818
85.6	-0.051302821755238204
86.4	-0.0494330491660757
87.2	-0.04764717309985424
88.0	-0.04594074869730774
88.8	-0.04430960301027337
89.6	-0.04274981620047238
90.4	-0.04125770418472723
91.2	-0.03982980260433487
92.0	-0.03846285200755431
92.8	-0.03715378414430557
93.6	-0.03589970928130492
94.4	-0.03469790445410442
95.2	-0.03354580257994603
96.0	-0.0324409823620676
96.8	-0.031381158922182434
97.6	-0.030364175103363297
98.4	-0.02938799339055031
99.2	-0.02845068840043163
100.0	-0.027550439896214203
280.0	-0.0004477561190930484
640.0	-1.640318949105061e-05
-999 1 1 0 10 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb85_denseMesh.out <==
  Reduced masses below are based on atoms 1 & 2 with charges (+1/2) and (+1/2),
        respectively, with subtraction/addition of 1 and 1 half-electron masses.


Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                             
================================================================================
 Generate   ZMU= 42.45562057905(u)   &   BZ= 2.518481102D+00((1/cm-1)(1/Ang**2))
          from atomic masses:  84.91124115809  &   84.91124115809(u)
    Since the molecule is an ion with charge +1
      use Watson's charge-adjusted reduced mass   mu = M1*M2/[M1 + M2 - (+1)*me]
 Integrate from  RMIN=  5.100  to  RMAX= 130.10  with mesh  RH= 0.000500(Angst)

 Potential-1 for Rb( 85)-Rb( 85)
 ================================
 State has  OMEGA= 0   and energy asymptote:   Y(lim)=     0.00000(cm-1)
 Perform 12-point piecewise polynomial interpolation over  203 input points
 Interpolation actually performed over modified input array:   Y(I) * r(I)**2
 Beyond read-in points extrapolate to limiting asymptotic behaviour:
                    Y(r)  =  Y(lim) - (   0.2751960D+07)/r** 4
 To make input points Y(i) consistent with  Y(lim),  add  Y(shift)=      0.0000
 Scale input points:  (distance)* 1.000000000D+00  &  (energy)* 1.000000000D+00
             to get required internal units  [Angstroms & cm-1 for potentials]
      r(i)         Y(i)        r(i)         Y(i)        r(i)         Y(i)  
   ----------------------   ----------------------   ----------------------
   8.00000000    650.2199  16.16000000    -40.0891  48.80000000     -0.4911
   8.12000000    578.7360  16.28000000    -39.0013  49.60000000     -0.4600
   8.24000000    513.1053  16.40000000    -37.9426  50.40000000     -0.4311
   8.36000000    452.9356  16.52000000    -36.9124  51.20000000     -0.4044
   8.48000000    397.8592  16.64000000    -35.9106  52.00000000     -0.3796
   8.60000000    347.5182  16.76000000    -34.9367  52.80000000     -0.3567
   8.72000000    301.5745  16.88000000    -33.9903  53.60000000     -0.3354
   8.84000000    259.7110  17.00000000    -33.0710  54.40000000     -0.3157
   8.96000000    221.6284  17.12000000    -32.1782  55.20000000     -0.2974
   9.08000000    187.0456  17.24000000    -31.3114  56.00000000     -0.2805
   9.20000000    155.6971  17.36000000    -30.4700  56.80000000     -0.2647
   9.32000000    127.3355  17.48000000    -29.6533  57.60000000     -0.2501
   9.44000000    101.7282  17.60000000    -28.8607  58.40000000     -0.2365
   9.56000000     78.6577  17.72000000    -28.0917  59.20000000     -0.2238
   9.68000000     57.9215  17.84000000    -27.3457  60.00000000     -0.2120
   9.80000000     39.3302  17.96000000    -26.6220  60.80000000     -0.2009
   9.92000000     22.7078  18.08000000    -25.9202  61.60000000     -0.1906
  10.04000000      7.8902  18.20000000    -25.2396  62.40000000     -0.1810
  10.16000000     -5.2753  18.32000000    -24.5794  63.20000000     -0.1719
  10.28000000    -16.9300  18.44000000    -23.9391  64.00000000     -0.1635
  10.40000000    -27.2053  18.56000000    -23.3179  64.80000000     -0.1555
  10.52000000    -36.2229  18.68000000    -22.7154  65.60000000     -0.1481
  10.64000000    -44.0956  18.80000000    -22.1309  66.40000000     -0.1410
  10.76000000    -50.9279  18.92000000    -21.5639  67.20000000     -0.1345
  10.88000000    -56.8161  19.04000000    -21.0138  68.00000000     -0.1282
  11.00000000    -61.8492  19.16000000    -20.4801  68.80000000     -0.1224
  11.12000000    -66.1092  19.28000000    -19.9624  69.60000000     -0.1169
  11.24000000    -69.6716  19.40000000    -19.4601  70.40000000     -0.1117
  11.36000000    -72.6063  19.52000000    -18.9730  71.20000000     -0.1068
  11.48000000    -74.9765  19.64000000    -18.5005  72.00000000     -0.1021
  11.60000000    -76.8411  19.76000000    -18.0423  72.80000000     -0.0977
  11.72000000    -78.2532  19.88000000    -17.5979  73.60000000     -0.0936
  11.84000000    -79.2623  20.00000000    -17.1669  74.40000000     -0.0896
  11.96000000    -79.9125  20.80000000    -14.6059  75.20000000     -0.0859
  12.08000000    -80.2450  21.60000000    -12.5034  76.00000000     -0.0824
  12.20000000    -80.2961  22.40000000    -10.7648  76.80000000     -0.0790
  12.32000000    -80.1001  23.20000000     -9.3174  77.60000000     -0.0758
  12.44000000    -79.6875  24.00000000     -8.1050  78.40000000     -0.0728
  12.56000000    -79.0857  24.80000000     -7.0837  79.20000000     -0.0699
  12.68000000    -78.3200  25.60000000     -6.2188  80.00000000     -0.0672
  12.80000000    -77.4130  26.40000000     -5.4829  80.80000000     -0.0646
  12.92000000    -76.3849  27.20000000     -4.8537  81.60000000     -0.0621
  13.04000000    -75.2544  28.00000000     -4.3135  82.40000000     -0.0597
  13.16000000    -74.0378  28.80000000     -3.8478  83.20000000     -0.0575
  13.28000000    -72.7500  29.60000000     -3.4450  84.00000000     -0.0553
  13.40000000    -71.4044  30.40000000     -3.0953  84.80000000     -0.0533
  13.52000000    -70.0126  31.20000000     -2.7906  85.60000000     -0.0513
  13.64000000    -68.5853  32.00000000     -2.5241  86.40000000     -0.0494
  13.76000000    -67.1317  32.80000000     -2.2899  87.20000000     -0.0476
  13.88000000    -65.6602  33.60000000     -2.0834  88.00000000     -0.0459
  14.00000000    -64.1780  34.40000000     -1.9007  88.80000000     -0.0443
  14.12000000    -62.6917  35.20000000     -1.7384  89.60000000     -0.0427
  14.24000000    -61.2068  36.00000000     -1.5938  90.40000000     -0.0413
  14.36000000    -59.7281  36.80000000     -1.4644  91.20000000     -0.0398
  14.48000000    -58.2598  37.60000000     -1.3484  92.00000000     -0.0385
  14.60000000    -56.8058  38.40000000     -1.2441  92.80000000     -0.0372
  14.72000000    -55.3690  39.20000000     -1.1498  93.60000000     -0.0359
  14.84000000    -53.9521  40.00000000     -1.0645  94.40000000     -0.0347
  14.96000000    -52.5574  40.80000000     -0.9871  95.20000000     -0.0335
  15.08000000    -51.1868  41.60000000     -0.9166  96.00000000     -0.0324
  15.20000000    -49.8416  42.40000000     -0.8521  96.80000000     -0.0314
  15.32000000    -48.5230  43.20000000     -0.7932  97.60000000     -0.0304
  15.44000000    -47.2317  44.00000000     -0.7390  98.40000000     -0.0294
  15.56000000    -45.9686  44.80000000     -0.6891  99.20000000     -0.0285
  15.68000000    -44.7341  45.60000000     -0.6431 100.00000000     -0.0276
  15.80000000    -43.5287  46.40000000     -0.6005 280.00000000     -0.0004
  15.92000000    -42.3526  47.20000000     -0.5612 640.00000000     -0.0000
  16.04000000    -41.2061  48.00000000     -0.5248
 ----------------------------------------------------------------------------
 Extrapolate to   X .le. 8.1200  with
   Y=     -222.806  +2.596663D+05 * exp(-7.118984D-01*X)
 Extrapolate to  X .GE.280.0000  using
   Y=      0.0000 - [ 2.751960D+06/X**4 +1.564132D+07/X**6 -1.439126D+06/X** 8]
 ----------------------------------------------------------------------------

 Calculate properties of the single potential described above
 Potential-1 uses inner boundary condition of  zero value  at  RMIN

 Eigenvalue convergence criterion is   EPS= 1.0D-10(cm-1)
 Airy function at 3-rd turning point is quasibound outer boundary condition

 Since state-1 has (projected) electronic angular momentum  OMEGA= 0
         eigenvalue calculations use centrifugal potential  [J*(J+1) - 0]/r**2

 For  J=  0, seek the first 400 levels of Potential-1   with   VLIM=      0.000

   and automatically increment  J  in steps of  1 to a maximum value of  10
 ** CAUTION ** For  J=  0  E=-6.745529D-02  WF(NEND)/WF(Max)= 1.0D-07 > 1.0D-09
    & initialization quality test  7.6D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-4.844900D-02  WF(NEND)/WF(Max)= 1.3D-05 > 1.0D-09
    & initialization quality test  1.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-3.376202D-02  WF(NEND)/WF(Max)= 7.3D-04 > 1.0D-09
    & initialization quality test  2.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-2.265161D-02  WF(NEND)/WF(Max)= 1.9D-02 > 1.0D-09
    & initialization quality test  6.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-1.429595D-02  WF(NEND)/WF(Max)= 2.1D-01 > 1.0D-09
    & initialization quality test  2.2D-01 > 1.D-3   so RMAX may be too small
 *** SCHRQ Error:  E=    -0.01 > V(250001)=    -0.01  at  Rmax= 130.10  for  IT= 2
 *** SCHRQ Error:  E=    -0.00 > V(250001)=    -0.01  at  Rmax= 130.10  for  IT= 2

 ALF search finds next estimated trial energy  E(v= 67)=-0.30748417E-02
        lies above potential maximum or asymptote at  VMAX=-0.79580778E-02
 ALF finds the highest calculated level is  E(v= 66)= -1.4295955D-02

 E(v=  0, J=  0)=   -78.439   Bv=  0.0026647  -Dv= -5.5310D-09   Hv= -1.5635D-14
           Lv= -1.3885D-19   Mv= -1.4782D-24   Nv= -1.8353D-29   Ov= -2.5562D-34
 E(v=  0, J=  1)=   -78.434   Bv=  0.0026647  -Dv= -5.5311D-09   Hv= -1.5636D-14
           Lv= -1.3887D-19   Mv= -1.4784D-24   Nv= -1.8356D-29   Ov= -2.5568D-34
 E(v=  0, J=  2)=   -78.423   Bv=  0.0026647  -Dv= -5.5313D-09   Hv= -1.5638D-14
           Lv= -1.3890D-19   Mv= -1.4788D-24   Nv= -1.8363D-29   Ov= -2.5580D-34
 E(v=  0, J=  3)=   -78.407   Bv=  0.0026646  -Dv= -5.5316D-09   Hv= -1.5641D-14
           Lv= -1.3894D-19   Mv= -1.4795D-24   Nv= -1.8374D-29   Ov= -2.5599D-34
 E(v=  0, J=  4)=   -78.386   Bv=  0.0026645  -Dv= -5.5320D-09   Hv= -1.5646D-14
           Lv= -1.3900D-19   Mv= -1.4804D-24   Nv= -1.8388D-29   Ov= -2.5623D-34
 E(v=  0, J=  5)=   -78.359   Bv=  0.0026644  -Dv= -5.5325D-09   Hv= -1.5651D-14
           Lv= -1.3908D-19   Mv= -1.4815D-24   Nv= -1.8406D-29   Ov= -2.5653D-34
 E(v=  0, J=  6)=   -78.327   Bv=  0.0026643  -Dv= -5.5330D-09   Hv= -1.5658D-14
           Lv= -1.3917D-19   Mv= -1.4828D-24   Nv= -1.8428D-29   Ov= -2.5690D-34
 E(v=  0, J=  7)=   -78.290   Bv=  0.0026641  -Dv= -5.5337D-09   Hv= -1.5666D-14
           Lv= -1.3927D-19   Mv= -1.4844D-24   Nv= -1.8453D-29   Ov= -2.5732D-34
 E(v=  0, J=  8)=   -78.247   Bv=  0.0026639  -Dv= -5.5344D-09   Hv= -1.5675D-14
           Lv= -1.3939D-19   Mv= -1.4861D-24   Nv= -1.8482D-29   Ov= -2.5781D-34
 E(v=  0, J=  9)=   -78.199   Bv=  0.0026637  -Dv= -5.5353D-09   Hv= -1.5685D-14
           Lv= -1.3952D-19   Mv= -1.4881D-24   Nv= -1.8514D-29   Ov= -2.5836D-34
 E(v=  0, J= 10)=   -78.146   Bv=  0.0026635  -Dv= -5.5362D-09   Hv= -1.5696D-14
           Lv= -1.3967D-19   Mv= -1.4904D-24   Nv= -1.8551D-29   Ov= -2.5898D-34

 For vibrational level  v =  0   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -78.439    3    -78.407    6    -78.327    9    -78.199
   1    -78.434    4    -78.386    7    -78.290   10    -78.146
   2    -78.423    5    -78.359    8    -78.247
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  1, J=  0)=   -74.778   Bv=  0.0026259  -Dv= -5.6878D-09   Hv= -1.7285D-14
           Lv= -1.6150D-19   Mv= -1.8595D-24   Nv= -2.4108D-29   Ov= -2.9163D-34
 E(v=  1, J=  1)=   -74.773   Bv=  0.0026259  -Dv= -5.6879D-09   Hv= -1.7286D-14
           Lv= -1.6152D-19   Mv= -1.8598D-24   Nv= -2.4112D-29   Ov= -2.9170D-34
 E(v=  1, J=  2)=   -74.762   Bv=  0.0026258  -Dv= -5.6881D-09   Hv= -1.7289D-14
           Lv= -1.6156D-19   Mv= -1.8604D-24   Nv= -2.4120D-29   Ov= -2.9184D-34
 E(v=  1, J=  3)=   -74.746   Bv=  0.0026258  -Dv= -5.6884D-09   Hv= -1.7293D-14
           Lv= -1.6161D-19   Mv= -1.8612D-24   Nv= -2.4133D-29   Ov= -2.9205D-34
 E(v=  1, J=  4)=   -74.725   Bv=  0.0026257  -Dv= -5.6888D-09   Hv= -1.7298D-14
           Lv= -1.6169D-19   Mv= -1.8624D-24   Nv= -2.4149D-29   Ov= -2.9233D-34
 E(v=  1, J=  5)=   -74.699   Bv=  0.0026255  -Dv= -5.6893D-09   Hv= -1.7304D-14
           Lv= -1.6178D-19   Mv= -1.8638D-24   Nv= -2.4170D-29   Ov= -2.9268D-34
 E(v=  1, J=  6)=   -74.668   Bv=  0.0026254  -Dv= -5.6899D-09   Hv= -1.7312D-14
           Lv= -1.6189D-19   Mv= -1.8656D-24   Nv= -2.4194D-29   Ov= -2.9310D-34
 E(v=  1, J=  7)=   -74.631   Bv=  0.0026253  -Dv= -5.6907D-09   Hv= -1.7321D-14
           Lv= -1.6202D-19   Mv= -1.8676D-24   Nv= -2.4223D-29   Ov= -2.9359D-34
 E(v=  1, J=  8)=   -74.589   Bv=  0.0026251  -Dv= -5.6915D-09   Hv= -1.7331D-14
           Lv= -1.6217D-19   Mv= -1.8699D-24   Nv= -2.4256D-29   Ov= -2.9415D-34
 E(v=  1, J=  9)=   -74.542   Bv=  0.0026249  -Dv= -5.6924D-09   Hv= -1.7343D-14
           Lv= -1.6234D-19   Mv= -1.8726D-24   Nv= -2.4293D-29   Ov= -2.9479D-34
 E(v=  1, J= 10)=   -74.489   Bv=  0.0026246  -Dv= -5.6935D-09   Hv= -1.7356D-14
           Lv= -1.6253D-19   Mv= -1.8755D-24   Nv= -2.4334D-29   Ov= -2.9550D-34

 For vibrational level  v =  1   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -74.778    3    -74.746    6    -74.668    9    -74.542
   1    -74.773    4    -74.725    7    -74.631   10    -74.489
   2    -74.762    5    -74.699    8    -74.589
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  2, J=  0)=   -71.221   Bv=  0.0025865  -Dv= -5.8533D-09   Hv= -1.9156D-14
           Lv= -1.8581D-19   Mv= -2.0995D-24   Nv= -3.1413D-29   Ov= -6.0306D-34
 E(v=  2, J=  1)=   -71.216   Bv=  0.0025865  -Dv= -5.8534D-09   Hv= -1.9158D-14
           Lv= -1.8583D-19   Mv= -2.0998D-24   Nv= -3.1421D-29   Ov= -6.0317D-34
 E(v=  2, J=  2)=   -71.205   Bv=  0.0025865  -Dv= -5.8537D-09   Hv= -1.9161D-14
           Lv= -1.8587D-19   Mv= -2.1006D-24   Nv= -3.1438D-29   Ov= -6.0339D-34
 E(v=  2, J=  3)=   -71.190   Bv=  0.0025864  -Dv= -5.8540D-09   Hv= -1.9165D-14
           Lv= -1.8593D-19   Mv= -2.1017D-24   Nv= -3.1463D-29   Ov= -6.0372D-34
 E(v=  2, J=  4)=   -71.169   Bv=  0.0025863  -Dv= -5.8545D-09   Hv= -1.9171D-14
           Lv= -1.8602D-19   Mv= -2.1032D-24   Nv= -3.1497D-29   Ov= -6.0416D-34
 E(v=  2, J=  5)=   -71.143   Bv=  0.0025862  -Dv= -5.8550D-09   Hv= -1.9178D-14
           Lv= -1.8612D-19   Mv= -2.1051D-24   Nv= -3.1539D-29   Ov= -6.0472D-34
 E(v=  2, J=  6)=   -71.112   Bv=  0.0025860  -Dv= -5.8557D-09   Hv= -1.9187D-14
           Lv= -1.8625D-19   Mv= -2.1074D-24   Nv= -3.1590D-29   Ov= -6.0539D-34
 E(v=  2, J=  7)=   -71.076   Bv=  0.0025859  -Dv= -5.8565D-09   Hv= -1.9198D-14
           Lv= -1.8640D-19   Mv= -2.1101D-24   Nv= -3.1650D-29   Ov= -6.0616D-34
 E(v=  2, J=  8)=   -71.035   Bv=  0.0025857  -Dv= -5.8575D-09   Hv= -1.9210D-14
           Lv= -1.8656D-19   Mv= -2.1131D-24   Nv= -3.1717D-29   Ov= -6.0705D-34
 E(v=  2, J=  9)=   -70.988   Bv=  0.0025855  -Dv= -5.8585D-09   Hv= -1.9223D-14
           Lv= -1.8676D-19   Mv= -2.1165D-24   Nv= -3.1794D-29   Ov= -6.0805D-34
 E(v=  2, J= 10)=   -70.936   Bv=  0.0025852  -Dv= -5.8597D-09   Hv= -1.9238D-14
           Lv= -1.8697D-19   Mv= -2.1204D-24   Nv= -3.1879D-29   Ov= -6.0916D-34

 For vibrational level  v =  2   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -71.221    3    -71.190    6    -71.112    9    -70.988
   1    -71.216    4    -71.169    7    -71.076   10    -70.936
   2    -71.205    5    -71.143    8    -71.035
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  3, J=  0)=   -67.768   Bv=  0.0025466  -Dv= -6.0265D-09   Hv= -2.1075D-14
           Lv= -2.1774D-19   Mv= -2.7104D-24   Nv= -3.2485D-29   Ov= -5.7623D-34
 E(v=  3, J=  1)=   -67.763   Bv=  0.0025466  -Dv= -6.0266D-09   Hv= -2.1077D-14
           Lv= -2.1777D-19   Mv= -2.7108D-24   Nv= -3.2493D-29   Ov= -5.7653D-34
 E(v=  3, J=  2)=   -67.752   Bv=  0.0025466  -Dv= -6.0269D-09   Hv= -2.1080D-14
           Lv= -2.1783D-19   Mv= -2.7115D-24   Nv= -3.2509D-29   Ov= -5.7713D-34
 E(v=  3, J=  3)=   -67.737   Bv=  0.0025465  -Dv= -6.0272D-09   Hv= -2.1086D-14
           Lv= -2.1791D-19   Mv= -2.7127D-24   Nv= -3.2534D-29   Ov= -5.7802D-34
 E(v=  3, J=  4)=   -67.717   Bv=  0.0025464  -Dv= -6.0278D-09   Hv= -2.1093D-14
           Lv= -2.1802D-19   Mv= -2.7143D-24   Nv= -3.2566D-29   Ov= -5.7922D-34
 E(v=  3, J=  5)=   -67.691   Bv=  0.0025463  -Dv= -6.0284D-09   Hv= -2.1101D-14
           Lv= -2.1815D-19   Mv= -2.7162D-24   Nv= -3.2607D-29   Ov= -5.8072D-34
 E(v=  3, J=  6)=   -67.661   Bv=  0.0025461  -Dv= -6.0291D-09   Hv= -2.1112D-14
           Lv= -2.1831D-19   Mv= -2.7186D-24   Nv= -3.2656D-29   Ov= -5.8252D-34
 E(v=  3, J=  7)=   -67.625   Bv=  0.0025460  -Dv= -6.0300D-09   Hv= -2.1124D-14
           Lv= -2.1850D-19   Mv= -2.7213D-24   Nv= -3.2713D-29   Ov= -5.8462D-34
 E(v=  3, J=  8)=   -67.584   Bv=  0.0025458  -Dv= -6.0310D-09   Hv= -2.1138D-14
           Lv= -2.1872D-19   Mv= -2.7245D-24   Nv= -3.2778D-29   Ov= -5.8702D-34
 E(v=  3, J=  9)=   -67.539   Bv=  0.0025455  -Dv= -6.0322D-09   Hv= -2.1154D-14
           Lv= -2.1897D-19   Mv= -2.7280D-24   Nv= -3.2852D-29   Ov= -5.8972D-34
 E(v=  3, J= 10)=   -67.488   Bv=  0.0025453  -Dv= -6.0335D-09   Hv= -2.1171D-14
           Lv= -2.1924D-19   Mv= -2.7320D-24   Nv= -3.2935D-29   Ov= -5.9272D-34

 For vibrational level  v =  3   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -67.768    3    -67.737    6    -67.661    9    -67.539
   1    -67.763    4    -67.717    7    -67.625   10    -67.488
   2    -67.752    5    -67.691    8    -67.584
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  4, J=  0)=   -64.418   Bv=  0.0025062  -Dv= -6.2095D-09   Hv= -2.3191D-14
           Lv= -2.4715D-19   Mv= -3.4561D-24   Nv= -4.8610D-29   Ov=  2.9843D-35
 E(v=  4, J=  1)=   -64.413   Bv=  0.0025062  -Dv= -6.2096D-09   Hv= -2.3193D-14
           Lv= -2.4718D-19   Mv= -3.4567D-24   Nv= -4.8610D-29   Ov=  2.9800D-35
 E(v=  4, J=  2)=   -64.403   Bv=  0.0025061  -Dv= -6.2099D-09   Hv= -2.3197D-14
           Lv= -2.4725D-19   Mv= -3.4579D-24   Nv= -4.8609D-29   Ov=  2.9689D-35
 E(v=  4, J=  3)=   -64.388   Bv=  0.0025061  -Dv= -6.2103D-09   Hv= -2.3203D-14
           Lv= -2.4735D-19   Mv= -3.4596D-24   Nv= -4.8607D-29   Ov=  2.9537D-35
 E(v=  4, J=  4)=   -64.368   Bv=  0.0025060  -Dv= -6.2109D-09   Hv= -2.3211D-14
           Lv= -2.4749D-19   Mv= -3.4620D-24   Nv= -4.8606D-29   Ov=  2.9318D-35
 E(v=  4, J=  5)=   -64.343   Bv=  0.0025058  -Dv= -6.2116D-09   Hv= -2.3221D-14
           Lv= -2.4767D-19   Mv= -3.4649D-24   Nv= -4.8604D-29   Ov=  2.9038D-35
 E(v=  4, J=  6)=   -64.313   Bv=  0.0025057  -Dv= -6.2124D-09   Hv= -2.3233D-14
           Lv= -2.4787D-19   Mv= -3.4684D-24   Nv= -4.8601D-29   Ov=  2.8682D-35
 E(v=  4, J=  7)=   -64.278   Bv=  0.0025055  -Dv= -6.2134D-09   Hv= -2.3247D-14
           Lv= -2.4812D-19   Mv= -3.4725D-24   Nv= -4.8599D-29   Ov=  2.8254D-35
 E(v=  4, J=  8)=   -64.238   Bv=  0.0025053  -Dv= -6.2145D-09   Hv= -2.3263D-14
           Lv= -2.4839D-19   Mv= -3.4771D-24   Nv= -4.8595D-29   Ov=  2.7720D-35
 E(v=  4, J=  9)=   -64.193   Bv=  0.0025051  -Dv= -6.2158D-09   Hv= -2.3280D-14
           Lv= -2.4871D-19   Mv= -3.4824D-24   Nv= -4.8592D-29   Ov=  2.7099D-35
 E(v=  4, J= 10)=   -64.143   Bv=  0.0025048  -Dv= -6.2172D-09   Hv= -2.3300D-14
           Lv= -2.4906D-19   Mv= -3.4882D-24   Nv= -4.8588D-29   Ov=  2.6349D-35

 For vibrational level  v =  4   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -64.418    3    -64.388    6    -64.313    9    -64.193
   1    -64.413    4    -64.368    7    -64.278   10    -64.143
   2    -64.403    5    -64.343    8    -64.238
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  5, J=  0)=   -61.172   Bv=  0.0024653  -Dv= -6.4016D-09   Hv= -2.5598D-14
           Lv= -2.7581D-19   Mv= -3.4166D-24   Nv= -8.3583D-29   Ov= -2.6894D-33
 E(v=  5, J=  1)=   -61.167   Bv=  0.0024652  -Dv= -6.4017D-09   Hv= -2.5600D-14
           Lv= -2.7584D-19   Mv= -3.4176D-24   Nv= -8.3621D-29   Ov= -2.6891D-33
 E(v=  5, J=  2)=   -61.157   Bv=  0.0024652  -Dv= -6.4020D-09   Hv= -2.5604D-14
           Lv= -2.7591D-19   Mv= -3.4196D-24   Nv= -8.3696D-29   Ov= -2.6887D-33
 E(v=  5, J=  3)=   -61.143   Bv=  0.0024651  -Dv= -6.4025D-09   Hv= -2.5611D-14
           Lv= -2.7601D-19   Mv= -3.4226D-24   Nv= -8.3809D-29   Ov= -2.6880D-33
 E(v=  5, J=  4)=   -61.123   Bv=  0.0024650  -Dv= -6.4031D-09   Hv= -2.5620D-14
           Lv= -2.7615D-19   Mv= -3.4266D-24   Nv= -8.3959D-29   Ov= -2.6870D-33
 E(v=  5, J=  5)=   -61.098   Bv=  0.0024649  -Dv= -6.4039D-09   Hv= -2.5631D-14
           Lv= -2.7632D-19   Mv= -3.4317D-24   Nv= -8.4147D-29   Ov= -2.6858D-33
 E(v=  5, J=  6)=   -61.069   Bv=  0.0024647  -Dv= -6.4048D-09   Hv= -2.5644D-14
           Lv= -2.7653D-19   Mv= -3.4377D-24   Nv= -8.4373D-29   Ov= -2.6843D-33
 E(v=  5, J=  7)=   -61.034   Bv=  0.0024645  -Dv= -6.4059D-09   Hv= -2.5660D-14
           Lv= -2.7677D-19   Mv= -3.4448D-24   Nv= -8.4636D-29   Ov= -2.6824D-33
 E(v=  5, J=  8)=   -60.995   Bv=  0.0024643  -Dv= -6.4071D-09   Hv= -2.5677D-14
           Lv= -2.7705D-19   Mv= -3.4530D-24   Nv= -8.4936D-29   Ov= -2.6803D-33
 E(v=  5, J=  9)=   -60.950   Bv=  0.0024641  -Dv= -6.4085D-09   Hv= -2.5697D-14
           Lv= -2.7736D-19   Mv= -3.4622D-24   Nv= -8.5274D-29   Ov= -2.6779D-33
 E(v=  5, J= 10)=   -60.901   Bv=  0.0024639  -Dv= -6.4100D-09   Hv= -2.5720D-14
           Lv= -2.7770D-19   Mv= -3.4724D-24   Nv= -8.5648D-29   Ov= -2.6751D-33

 For vibrational level  v =  5   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -61.172    3    -61.143    6    -61.069    9    -60.950
   1    -61.167    4    -61.123    7    -61.034   10    -60.901
   2    -61.157    5    -61.098    8    -60.995
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  6, J=  0)=   -58.029   Bv=  0.0024238  -Dv= -6.6004D-09   Hv= -2.8059D-14
           Lv= -3.3084D-19   Mv= -4.6507D-24   Nv= -3.5510D-29   Ov= -6.2081D-34
 E(v=  6, J=  1)=   -58.024   Bv=  0.0024238  -Dv= -6.6005D-09   Hv= -2.8062D-14
           Lv= -3.3088D-19   Mv= -4.6511D-24   Nv= -3.5518D-29   Ov= -6.2277D-34
 E(v=  6, J=  2)=   -58.015   Bv=  0.0024237  -Dv= -6.6009D-09   Hv= -2.8067D-14
           Lv= -3.3098D-19   Mv= -4.6519D-24   Nv= -3.5536D-29   Ov= -6.2673D-34
 E(v=  6, J=  3)=   -58.000   Bv=  0.0024236  -Dv= -6.6014D-09   Hv= -2.8075D-14
           Lv= -3.3111D-19   Mv= -4.6532D-24   Nv= -3.5562D-29   Ov= -6.3265D-34
 E(v=  6, J=  4)=   -57.981   Bv=  0.0024235  -Dv= -6.6020D-09   Hv= -2.8085D-14
           Lv= -3.3130D-19   Mv= -4.6549D-24   Nv= -3.5598D-29   Ov= -6.4057D-34
 E(v=  6, J=  5)=   -57.957   Bv=  0.0024234  -Dv= -6.6029D-09   Hv= -2.8099D-14
           Lv= -3.3153D-19   Mv= -4.6571D-24   Nv= -3.5643D-29   Ov= -6.5047D-34
 E(v=  6, J=  6)=   -57.928   Bv=  0.0024232  -Dv= -6.6039D-09   Hv= -2.8115D-14
           Lv= -3.3181D-19   Mv= -4.6596D-24   Nv= -3.5698D-29   Ov= -6.6241D-34
 E(v=  6, J=  7)=   -57.894   Bv=  0.0024231  -Dv= -6.6051D-09   Hv= -2.8133D-14
           Lv= -3.3214D-19   Mv= -4.6626D-24   Nv= -3.5764D-29   Ov= -6.7635D-34
 E(v=  6, J=  8)=   -57.855   Bv=  0.0024228  -Dv= -6.6064D-09   Hv= -2.8154D-14
           Lv= -3.3251D-19   Mv= -4.6661D-24   Nv= -3.5841D-29   Ov= -6.9230D-34
 E(v=  6, J=  9)=   -57.811   Bv=  0.0024226  -Dv= -6.6080D-09   Hv= -2.8178D-14
           Lv= -3.3293D-19   Mv= -4.6699D-24   Nv= -3.5929D-29   Ov= -7.1030D-34
 E(v=  6, J= 10)=   -57.763   Bv=  0.0024223  -Dv= -6.6096D-09   Hv= -2.8205D-14
           Lv= -3.3340D-19   Mv= -4.6743D-24   Nv= -3.6030D-29   Ov= -7.3037D-34

 For vibrational level  v =  6   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -58.029    3    -58.000    6    -57.928    9    -57.811
   1    -58.024    4    -57.981    7    -57.894   10    -57.763
   2    -58.015    5    -57.957    8    -57.855
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  7, J=  0)=   -54.989   Bv=  0.0023818  -Dv= -6.8101D-09   Hv= -3.0759D-14
           Lv= -3.6833D-19   Mv= -5.7037D-24   Nv= -8.9410D-29   Ov=  1.1504D-33
 E(v=  7, J=  1)=   -54.984   Bv=  0.0023818  -Dv= -6.8103D-09   Hv= -3.0762D-14
           Lv= -3.6839D-19   Mv= -5.7048D-24   Nv= -8.9394D-29   Ov=  1.1510D-33
 E(v=  7, J=  2)=   -54.975   Bv=  0.0023817  -Dv= -6.8107D-09   Hv= -3.0768D-14
           Lv= -3.6850D-19   Mv= -5.7069D-24   Nv= -8.9361D-29   Ov=  1.1520D-33
 E(v=  7, J=  3)=   -54.960   Bv=  0.0023817  -Dv= -6.8112D-09   Hv= -3.0776D-14
           Lv= -3.6867D-19   Mv= -5.7101D-24   Nv= -8.9313D-29   Ov=  1.1536D-33
 E(v=  7, J=  4)=   -54.941   Bv=  0.0023815  -Dv= -6.8120D-09   Hv= -3.0788D-14
           Lv= -3.6890D-19   Mv= -5.7144D-24   Nv= -8.9248D-29   Ov=  1.1556D-33
 E(v=  7, J=  5)=   -54.917   Bv=  0.0023814  -Dv= -6.8129D-09   Hv= -3.0803D-14
           Lv= -3.6918D-19   Mv= -5.7198D-24   Nv= -8.9167D-29   Ov=  1.1581D-33
 E(v=  7, J=  6)=   -54.889   Bv=  0.0023812  -Dv= -6.8140D-09   Hv= -3.0821D-14
           Lv= -3.6953D-19   Mv= -5.7262D-24   Nv= -8.9070D-29   Ov=  1.1611D-33
 E(v=  7, J=  7)=   -54.855   Bv=  0.0023811  -Dv= -6.8153D-09   Hv= -3.0841D-14
           Lv= -3.6993D-19   Mv= -5.7337D-24   Nv= -8.8956D-29   Ov=  1.1644D-33
 E(v=  7, J=  8)=   -54.817   Bv=  0.0023808  -Dv= -6.8168D-09   Hv= -3.0865D-14
           Lv= -3.7039D-19   Mv= -5.7422D-24   Nv= -8.8825D-29   Ov=  1.1680D-33
 E(v=  7, J=  9)=   -54.775   Bv=  0.0023806  -Dv= -6.8184D-09   Hv= -3.0892D-14
           Lv= -3.7091D-19   Mv= -5.7518D-24   Nv= -8.8678D-29   Ov=  1.1719D-33
 E(v=  7, J= 10)=   -54.727   Bv=  0.0023803  -Dv= -6.8203D-09   Hv= -3.0922D-14
           Lv= -3.7148D-19   Mv= -5.7624D-24   Nv= -8.8513D-29   Ov=  1.1760D-33

 For vibrational level  v =  7   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -54.989    3    -54.960    6    -54.889    9    -54.775
   1    -54.984    4    -54.941    7    -54.855   10    -54.727
   2    -54.975    5    -54.917    8    -54.817
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  8, J=  0)=   -52.050   Bv=  0.0023393  -Dv= -7.0289D-09   Hv= -3.3680D-14
           Lv= -4.0396D-19   Mv= -5.4979D-24   Nv= -1.6154D-28   Ov= -5.7153D-33
 E(v=  8, J=  1)=   -52.046   Bv=  0.0023393  -Dv= -7.0291D-09   Hv= -3.3684D-14
           Lv= -4.0401D-19   Mv= -5.4999D-24   Nv= -1.6162D-28   Ov= -5.7124D-33
 E(v=  8, J=  2)=   -52.036   Bv=  0.0023393  -Dv= -7.0296D-09   Hv= -3.3690D-14
           Lv= -4.0412D-19   Mv= -5.5037D-24   Nv= -1.6178D-28   Ov= -5.7067D-33
 E(v=  8, J=  3)=   -52.022   Bv=  0.0023392  -Dv= -7.0302D-09   Hv= -3.3700D-14
           Lv= -4.0429D-19   Mv= -5.5096D-24   Nv= -1.6202D-28   Ov= -5.6981D-33
 E(v=  8, J=  4)=   -52.003   Bv=  0.0023391  -Dv= -7.0310D-09   Hv= -3.3713D-14
           Lv= -4.0451D-19   Mv= -5.5173D-24   Nv= -1.6233D-28   Ov= -5.6867D-33
 E(v=  8, J=  5)=   -51.980   Bv=  0.0023389  -Dv= -7.0320D-09   Hv= -3.3729D-14
           Lv= -4.0478D-19   Mv= -5.5271D-24   Nv= -1.6273D-28   Ov= -5.6723D-33
 E(v=  8, J=  6)=   -51.952   Bv=  0.0023388  -Dv= -7.0332D-09   Hv= -3.3748D-14
           Lv= -4.0512D-19   Mv= -5.5388D-24   Nv= -1.6321D-28   Ov= -5.6548D-33
 E(v=  8, J=  7)=   -51.919   Bv=  0.0023386  -Dv= -7.0346D-09   Hv= -3.3771D-14
           Lv= -4.0550D-19   Mv= -5.5526D-24   Nv= -1.6376D-28   Ov= -5.6343D-33
 E(v=  8, J=  8)=   -51.882   Bv=  0.0023383  -Dv= -7.0362D-09   Hv= -3.3797D-14
           Lv= -4.0595D-19   Mv= -5.5683D-24   Nv= -1.6439D-28   Ov= -5.6106D-33
 E(v=  8, J=  9)=   -51.840   Bv=  0.0023381  -Dv= -7.0381D-09   Hv= -3.3826D-14
           Lv= -4.0645D-19   Mv= -5.5861D-24   Nv= -1.6510D-28   Ov= -5.5835D-33
 E(v=  8, J= 10)=   -51.793   Bv=  0.0023378  -Dv= -7.0401D-09   Hv= -3.3859D-14
           Lv= -4.0701D-19   Mv= -5.6060D-24   Nv= -1.6587D-28   Ov= -5.5533D-33

 For vibrational level  v =  8   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -52.050    3    -52.022    6    -51.952    9    -51.840
   1    -52.046    4    -52.003    7    -51.919   10    -51.793
   2    -52.036    5    -51.980    8    -51.882
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  9, J=  0)=   -49.213   Bv=  0.0022964  -Dv= -7.2538D-09   Hv= -3.6621D-14
           Lv= -4.6921D-19   Mv= -6.6331D-24   Nv= -4.9870D-29   Ov= -7.1725D-33
 E(v=  9, J=  1)=   -49.208   Bv=  0.0022963  -Dv= -7.2541D-09   Hv= -3.6625D-14
           Lv= -4.6927D-19   Mv= -6.6337D-24   Nv= -4.9971D-29   Ov= -7.1840D-33
 E(v=  9, J=  2)=   -49.199   Bv=  0.0022963  -Dv= -7.2545D-09   Hv= -3.6632D-14
           Lv= -4.6940D-19   Mv= -6.6349D-24   Nv= -5.0173D-29   Ov= -7.2073D-33
 E(v=  9, J=  3)=   -49.185   Bv=  0.0022962  -Dv= -7.2552D-09   Hv= -3.6644D-14
           Lv= -4.6960D-19   Mv= -6.6367D-24   Nv= -5.0476D-29   Ov= -7.2420D-33
 E(v=  9, J=  4)=   -49.167   Bv=  0.0022961  -Dv= -7.2560D-09   Hv= -3.6659D-14
           Lv= -4.6987D-19   Mv= -6.6392D-24   Nv= -5.0883D-29   Ov= -7.2885D-33
 E(v=  9, J=  5)=   -49.144   Bv=  0.0022959  -Dv= -7.2571D-09   Hv= -3.6678D-14
           Lv= -4.7020D-19   Mv= -6.6422D-24   Nv= -5.1395D-29   Ov= -7.3466D-33
 E(v=  9, J=  6)=   -49.117   Bv=  0.0022958  -Dv= -7.2585D-09   Hv= -3.6700D-14
           Lv= -4.7060D-19   Mv= -6.6459D-24   Nv= -5.2015D-29   Ov= -7.4164D-33
 E(v=  9, J=  7)=   -49.084   Bv=  0.0022956  -Dv= -7.2600D-09   Hv= -3.6727D-14
           Lv= -4.7106D-19   Mv= -6.6503D-24   Nv= -5.2746D-29   Ov= -7.4978D-33
 E(v=  9, J=  8)=   -49.048   Bv=  0.0022953  -Dv= -7.2618D-09   Hv= -3.6757D-14
           Lv= -4.7160D-19   Mv= -6.6554D-24   Nv= -5.3591D-29   Ov= -7.5909D-33
 E(v=  9, J=  9)=   -49.006   Bv=  0.0022951  -Dv= -7.2638D-09   Hv= -3.6791D-14
           Lv= -4.7220D-19   Mv= -6.6613D-24   Nv= -5.4554D-29   Ov= -7.6956D-33
 E(v=  9, J= 10)=   -48.960   Bv=  0.0022948  -Dv= -7.2660D-09   Hv= -3.6828D-14
           Lv= -4.7286D-19   Mv= -6.6679D-24   Nv= -5.5639D-29   Ov= -7.8120D-33

 For vibrational level  v =  9   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -49.213    3    -49.185    6    -49.117    9    -49.006
   1    -49.208    4    -49.167    7    -49.084   10    -48.960
   2    -49.199    5    -49.144    8    -49.048
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 10, J=  0)=   -46.476   Bv=  0.0022530  -Dv= -7.4862D-09   Hv= -3.9653D-14
           Lv= -5.3026D-19   Mv= -1.1467D-23   Nv= -2.9241D-28   Ov=  3.0851D-33
 E(v= 10, J=  1)=   -46.471   Bv=  0.0022529  -Dv= -7.4865D-09   Hv= -3.9657D-14
           Lv= -5.3038D-19   Mv= -1.1470D-23   Nv= -2.9237D-28   Ov=  3.0922D-33
 E(v= 10, J=  2)=   -46.462   Bv=  0.0022529  -Dv= -7.4869D-09   Hv= -3.9665D-14
           Lv= -5.3060D-19   Mv= -1.1478D-23   Nv= -2.9228D-28   Ov=  3.1063D-33
 E(v= 10, J=  3)=   -46.449   Bv=  0.0022528  -Dv= -7.4877D-09   Hv= -3.9678D-14
           Lv= -5.3095D-19   Mv= -1.1488D-23   Nv= -2.9215D-28   Ov=  3.1277D-33
 E(v= 10, J=  4)=   -46.431   Bv=  0.0022527  -Dv= -7.4886D-09   Hv= -3.9695D-14
           Lv= -5.3141D-19   Mv= -1.1502D-23   Nv= -2.9198D-28   Ov=  3.1559D-33
 E(v= 10, J=  5)=   -46.408   Bv=  0.0022525  -Dv= -7.4898D-09   Hv= -3.9716D-14
           Lv= -5.3198D-19   Mv= -1.1520D-23   Nv= -2.9175D-28   Ov=  3.1913D-33
 E(v= 10, J=  6)=   -46.381   Bv=  0.0022523  -Dv= -7.4912D-09   Hv= -3.9742D-14
           Lv= -5.3268D-19   Mv= -1.1541D-23   Nv= -2.9148D-28   Ov=  3.2337D-33
 E(v= 10, J=  7)=   -46.350   Bv=  0.0022521  -Dv= -7.4929D-09   Hv= -3.9772D-14
           Lv= -5.3348D-19   Mv= -1.1565D-23   Nv= -2.9116D-28   Ov=  3.2832D-33
 E(v= 10, J=  8)=   -46.314   Bv=  0.0022519  -Dv= -7.4948D-09   Hv= -3.9806D-14
           Lv= -5.3441D-19   Mv= -1.1593D-23   Nv= -2.9079D-28   Ov=  3.3396D-33
 E(v= 10, J=  9)=   -46.273   Bv=  0.0022516  -Dv= -7.4970D-09   Hv= -3.9845D-14
           Lv= -5.3546D-19   Mv= -1.1624D-23   Nv= -2.9037D-28   Ov=  3.4030D-33
 E(v= 10, J= 10)=   -46.228   Bv=  0.0022513  -Dv= -7.4994D-09   Hv= -3.9887D-14
           Lv= -5.3662D-19   Mv= -1.1659D-23   Nv= -2.8989D-28   Ov=  3.4734D-33

 For vibrational level  v = 10   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -46.476    3    -46.449    6    -46.381    9    -46.273
   1    -46.471    4    -46.431    7    -46.350   10    -46.228
   2    -46.462    5    -46.408    8    -46.314
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 11, J=  0)=   -43.838   Bv=  0.0022091  -Dv= -7.7284D-09   Hv= -4.3701D-14
           Lv= -6.4001D-19   Mv= -1.2236D-23   Nv= -1.1369D-28   Ov=  1.1914D-32
 E(v= 11, J=  1)=   -43.834   Bv=  0.0022091  -Dv= -7.7287D-09   Hv= -4.3706D-14
           Lv= -6.4013D-19   Mv= -1.2237D-23   Nv= -1.1353D-28   Ov=  1.1915D-32
 E(v= 11, J=  2)=   -43.825   Bv=  0.0022090  -Dv= -7.7292D-09   Hv= -4.3716D-14
           Lv= -6.4038D-19   Mv= -1.2240D-23   Nv= -1.1319D-28   Ov=  1.1918D-32
 E(v= 11, J=  3)=   -43.812   Bv=  0.0022089  -Dv= -7.7300D-09   Hv= -4.3732D-14
           Lv= -6.4075D-19   Mv= -1.2244D-23   Nv= -1.1269D-28   Ov=  1.1922D-32
 E(v= 11, J=  4)=   -43.794   Bv=  0.0022088  -Dv= -7.7310D-09   Hv= -4.3752D-14
           Lv= -6.4124D-19   Mv= -1.2249D-23   Nv= -1.1202D-28   Ov=  1.1928D-32
 E(v= 11, J=  5)=   -43.772   Bv=  0.0022087  -Dv= -7.7323D-09   Hv= -4.3778D-14
           Lv= -6.4185D-19   Mv= -1.2256D-23   Nv= -1.1119D-28   Ov=  1.1934D-32
 E(v= 11, J=  6)=   -43.746   Bv=  0.0022085  -Dv= -7.7339D-09   Hv= -4.3809D-14
           Lv= -6.4258D-19   Mv= -1.2264D-23   Nv= -1.1019D-28   Ov=  1.1940D-32
 E(v= 11, J=  7)=   -43.715   Bv=  0.0022083  -Dv= -7.7358D-09   Hv= -4.3845D-14
           Lv= -6.4344D-19   Mv= -1.2273D-23   Nv= -1.0902D-28   Ov=  1.1946D-32
 E(v= 11, J=  8)=   -43.679   Bv=  0.0022080  -Dv= -7.7379D-09   Hv= -4.3886D-14
           Lv= -6.4443D-19   Mv= -1.2284D-23   Nv= -1.0768D-28   Ov=  1.1952D-32
 E(v= 11, J=  9)=   -43.640   Bv=  0.0022077  -Dv= -7.7402D-09   Hv= -4.3932D-14
           Lv= -6.4553D-19   Mv= -1.2295D-23   Nv= -1.0617D-28   Ov=  1.1957D-32
 E(v= 11, J= 10)=   -43.595   Bv=  0.0022074  -Dv= -7.7429D-09   Hv= -4.3984D-14
           Lv= -6.4676D-19   Mv= -1.2308D-23   Nv= -1.0450D-28   Ov=  1.1959D-32

 For vibrational level  v = 11   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -43.838    3    -43.812    6    -43.746    9    -43.640
   1    -43.834    4    -43.794    7    -43.715   10    -43.595
   2    -43.825    5    -43.772    8    -43.679
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 12, J=  0)=   -41.299   Bv=  0.0021649  -Dv= -7.9872D-09   Hv= -4.8195D-14
           Lv= -6.7717D-19   Mv= -7.6133D-24   Nv= -4.0131D-28   Ov= -4.3153D-32
 E(v= 12, J=  1)=   -41.295   Bv=  0.0021648  -Dv= -7.9875D-09   Hv= -4.8200D-14
           Lv= -6.7725D-19   Mv= -7.6181D-24   Nv= -4.0191D-28   Ov= -4.3149D-32
 E(v= 12, J=  2)=   -41.286   Bv=  0.0021648  -Dv= -7.9880D-09   Hv= -4.8211D-14
           Lv= -6.7740D-19   Mv= -7.6278D-24   Nv= -4.0312D-28   Ov= -4.3138D-32
 E(v= 12, J=  3)=   -41.273   Bv=  0.0021647  -Dv= -7.9889D-09   Hv= -4.8228D-14
           Lv= -6.7763D-19   Mv= -7.6423D-24   Nv= -4.0493D-28   Ov= -4.3123D-32
 E(v= 12, J=  4)=   -41.256   Bv=  0.0021645  -Dv= -7.9901D-09   Hv= -4.8249D-14
           Lv= -6.7794D-19   Mv= -7.6618D-24   Nv= -4.0735D-28   Ov= -4.3102D-32
 E(v= 12, J=  5)=   -41.234   Bv=  0.0021644  -Dv= -7.9915D-09   Hv= -4.8276D-14
           Lv= -6.7832D-19   Mv= -7.6864D-24   Nv= -4.1036D-28   Ov= -4.3074D-32
 E(v= 12, J=  6)=   -41.208   Bv=  0.0021642  -Dv= -7.9933D-09   Hv= -4.8309D-14
           Lv= -6.7878D-19   Mv= -7.7160D-24   Nv= -4.1398D-28   Ov= -4.3040D-32
 E(v= 12, J=  7)=   -41.178   Bv=  0.0021640  -Dv= -7.9953D-09   Hv= -4.8347D-14
           Lv= -6.7932D-19   Mv= -7.7510D-24   Nv= -4.1820D-28   Ov= -4.2996D-32
 E(v= 12, J=  8)=   -41.143   Bv=  0.0021637  -Dv= -7.9976D-09   Hv= -4.8390D-14
           Lv= -6.7994D-19   Mv= -7.7914D-24   Nv= -4.2301D-28   Ov= -4.2943D-32
 E(v= 12, J=  9)=   -41.104   Bv=  0.0021634  -Dv= -8.0002D-09   Hv= -4.8439D-14
           Lv= -6.8065D-19   Mv= -7.8374D-24   Nv= -4.2842D-28   Ov= -4.2880D-32
 E(v= 12, J= 10)=   -41.061   Bv=  0.0021631  -Dv= -8.0031D-09   Hv= -4.8494D-14
           Lv= -6.8143D-19   Mv= -7.8891D-24   Nv= -4.3441D-28   Ov= -4.2803D-32

 For vibrational level  v = 12   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -41.299    3    -41.273    6    -41.208    9    -41.104
   1    -41.295    4    -41.256    7    -41.178   10    -41.061
   2    -41.286    5    -41.234    8    -41.143
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 13, J=  0)=   -38.857   Bv=  0.0021201  -Dv= -8.2538D-09   Hv= -5.2082D-14
           Lv= -7.8779D-19   Mv= -1.5535D-23   Nv= -1.0075D-28   Ov=  1.6280D-33
 E(v= 13, J=  1)=   -38.852   Bv=  0.0021201  -Dv= -8.2542D-09   Hv= -5.2088D-14
           Lv= -7.8794D-19   Mv= -1.5536D-23   Nv= -1.0073D-28   Ov=  1.5851D-33
 E(v= 13, J=  2)=   -38.844   Bv=  0.0021200  -Dv= -8.2548D-09   Hv= -5.2100D-14
           Lv= -7.8825D-19   Mv= -1.5539D-23   Nv= -1.0068D-28   Ov=  1.5000D-33
 E(v= 13, J=  3)=   -38.831   Bv=  0.0021199  -Dv= -8.2557D-09   Hv= -5.2119D-14
           Lv= -7.8872D-19   Mv= -1.5542D-23   Nv= -1.0062D-28   Ov=  1.3718D-33
 E(v= 13, J=  4)=   -38.814   Bv=  0.0021198  -Dv= -8.2570D-09   Hv= -5.2145D-14
           Lv= -7.8934D-19   Mv= -1.5547D-23   Nv= -1.0055D-28   Ov=  1.2004D-33
 E(v= 13, J=  5)=   -38.793   Bv=  0.0021196  -Dv= -8.2585D-09   Hv= -5.2176D-14
           Lv= -7.9012D-19   Mv= -1.5553D-23   Nv= -1.0048D-28   Ov=  9.8537D-34
 E(v= 13, J=  6)=   -38.768   Bv=  0.0021194  -Dv= -8.2604D-09   Hv= -5.2214D-14
           Lv= -7.9105D-19   Mv= -1.5561D-23   Nv= -1.0040D-28   Ov=  7.2602D-34
 E(v= 13, J=  7)=   -38.738   Bv=  0.0021192  -Dv= -8.2626D-09   Hv= -5.2258D-14
           Lv= -7.9214D-19   Mv= -1.5569D-23   Nv= -1.0035D-28   Ov=  4.2145D-34
 E(v= 13, J=  8)=   -38.704   Bv=  0.0021189  -Dv= -8.2651D-09   Hv= -5.2309D-14
           Lv= -7.9339D-19   Mv= -1.5579D-23   Nv= -1.0032D-28   Ov=  7.0453D-35
 E(v= 13, J=  9)=   -38.666   Bv=  0.0021186  -Dv= -8.2679D-09   Hv= -5.2366D-14
           Lv= -7.9479D-19   Mv= -1.5589D-23   Nv= -1.0034D-28   Ov= -3.2744D-34
 E(v= 13, J= 10)=   -38.624   Bv=  0.0021183  -Dv= -8.2711D-09   Hv= -5.2430D-14
           Lv= -7.9635D-19   Mv= -1.5601D-23   Nv= -1.0041D-28   Ov= -7.7351D-34

 For vibrational level  v = 13   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -38.857    3    -38.831    6    -38.768    9    -38.666
   1    -38.852    4    -38.814    7    -38.738   10    -38.624
   2    -38.844    5    -38.793    8    -38.704
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 14, J=  0)=   -36.511   Bv=  0.0020750  -Dv= -8.5296D-09   Hv= -5.6586D-14
           Lv= -8.9763D-19   Mv= -2.1882D-23   Nv= -6.8728D-28   Ov= -2.6003D-33
 E(v= 14, J=  1)=   -36.507   Bv=  0.0020749  -Dv= -8.5299D-09   Hv= -5.6593D-14
           Lv= -8.9785D-19   Mv= -2.1890D-23   Nv= -6.8732D-28   Ov= -2.5688D-33
 E(v= 14, J=  2)=   -36.498   Bv=  0.0020749  -Dv= -8.5306D-09   Hv= -5.6607D-14
           Lv= -8.9829D-19   Mv= -2.1907D-23   Nv= -6.8739D-28   Ov= -2.5061D-33
 E(v= 14, J=  3)=   -36.486   Bv=  0.0020748  -Dv= -8.5316D-09   Hv= -5.6629D-14
           Lv= -8.9895D-19   Mv= -2.1932D-23   Nv= -6.8750D-28   Ov= -2.4116D-33
 E(v= 14, J=  4)=   -36.469   Bv=  0.0020746  -Dv= -8.5330D-09   Hv= -5.6658D-14
           Lv= -8.9983D-19   Mv= -2.1965D-23   Nv= -6.8763D-28   Ov= -2.2848D-33
 E(v= 14, J=  5)=   -36.448   Bv=  0.0020745  -Dv= -8.5347D-09   Hv= -5.6694D-14
           Lv= -9.0092D-19   Mv= -2.2006D-23   Nv= -6.8778D-28   Ov= -2.1257D-33
 E(v= 14, J=  6)=   -36.424   Bv=  0.0020743  -Dv= -8.5367D-09   Hv= -5.6737D-14
           Lv= -9.0225D-19   Mv= -2.2055D-23   Nv= -6.8795D-28   Ov= -1.9343D-33
 E(v= 14, J=  7)=   -36.395   Bv=  0.0020740  -Dv= -8.5391D-09   Hv= -5.6788D-14
           Lv= -9.0379D-19   Mv= -2.2113D-23   Nv= -6.8813D-28   Ov= -1.7089D-33
 E(v= 14, J=  8)=   -36.361   Bv=  0.0020737  -Dv= -8.5418D-09   Hv= -5.6846D-14
           Lv= -9.0556D-19   Mv= -2.2179D-23   Nv= -6.8831D-28   Ov= -1.4494D-33
 E(v= 14, J=  9)=   -36.324   Bv=  0.0020734  -Dv= -8.5449D-09   Hv= -5.6911D-14
           Lv= -9.0756D-19   Mv= -2.2254D-23   Nv= -6.8847D-28   Ov= -1.1552D-33
 E(v= 14, J= 10)=   -36.283   Bv=  0.0020731  -Dv= -8.5483D-09   Hv= -5.6983D-14
           Lv= -9.0979D-19   Mv= -2.2336D-23   Nv= -6.8861D-28   Ov= -8.2564D-34

 For vibrational level  v = 14   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -36.511    3    -36.486    6    -36.424    9    -36.324
   1    -36.507    4    -36.469    7    -36.395   10    -36.283
   2    -36.498    5    -36.448    8    -36.361
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 15, J=  0)=   -34.260   Bv=  0.0020294  -Dv= -8.8180D-09   Hv= -6.2287D-14
           Lv= -1.0823D-18   Mv= -2.4194D-23   Nv= -1.8160D-29   Ov=  4.7409D-32
 E(v= 15, J=  1)=   -34.256   Bv=  0.0020294  -Dv= -8.8184D-09   Hv= -6.2295D-14
           Lv= -1.0825D-18   Mv= -2.4194D-23   Nv= -1.7496D-29   Ov=  4.7377D-32
 E(v= 15, J=  2)=   -34.247   Bv=  0.0020293  -Dv= -8.8191D-09   Hv= -6.2313D-14
           Lv= -1.0830D-18   Mv= -2.4195D-23   Nv= -1.6171D-29   Ov=  4.7312D-32
 E(v= 15, J=  3)=   -34.235   Bv=  0.0020292  -Dv= -8.8202D-09   Hv= -6.2339D-14
           Lv= -1.0837D-18   Mv= -2.4195D-23   Nv= -1.4186D-29   Ov=  4.7212D-32
 E(v= 15, J=  4)=   -34.219   Bv=  0.0020291  -Dv= -8.8217D-09   Hv= -6.2373D-14
           Lv= -1.0847D-18   Mv= -2.4196D-23   Nv= -1.1545D-29   Ov=  4.7079D-32
 E(v= 15, J=  5)=   -34.199   Bv=  0.0020289  -Dv= -8.8236D-09   Hv= -6.2417D-14
           Lv= -1.0859D-18   Mv= -2.4197D-23   Nv= -8.2560D-30   Ov=  4.6907D-32
 E(v= 15, J=  6)=   -34.174   Bv=  0.0020287  -Dv= -8.8258D-09   Hv= -6.2469D-14
           Lv= -1.0874D-18   Mv= -2.4197D-23   Nv= -4.3246D-30   Ov=  4.6696D-32
 E(v= 15, J=  7)=   -34.146   Bv=  0.0020284  -Dv= -8.8285D-09   Hv= -6.2530D-14
           Lv= -1.0891D-18   Mv= -2.4197D-23   Nv=  2.3942D-31   Ov=  4.6443D-32
 E(v= 15, J=  8)=   -34.113   Bv=  0.0020282  -Dv= -8.8315D-09   Hv= -6.2600D-14
           Lv= -1.0910D-18   Mv= -2.4197D-23   Nv=  5.4239D-30   Ov=  4.6144D-32
 E(v= 15, J=  9)=   -34.077   Bv=  0.0020278  -Dv= -8.8348D-09   Hv= -6.2678D-14
           Lv= -1.0932D-18   Mv= -2.4196D-23   Nv=  1.1216D-29   Ov=  4.5796D-32
 E(v= 15, J= 10)=   -34.036   Bv=  0.0020275  -Dv= -8.8386D-09   Hv= -6.2766D-14
           Lv= -1.0956D-18   Mv= -2.4194D-23   Nv=  1.7600D-29   Ov=  4.5395D-32

 For vibrational level  v = 15   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -34.260    3    -34.235    6    -34.174    9    -34.077
   1    -34.256    4    -34.219    7    -34.146   10    -34.036
   2    -34.247    5    -34.199    8    -34.113
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 16, J=  0)=   -32.102   Bv=  0.0019835  -Dv= -9.1258D-09   Hv= -6.8435D-14
           Lv= -1.1124D-18   Mv= -1.7049D-23   Nv= -1.3331D-27   Ov= -1.1213D-31
 E(v= 16, J=  1)=   -32.098   Bv=  0.0019835  -Dv= -9.1262D-09   Hv= -6.8444D-14
           Lv= -1.1126D-18   Mv= -1.7065D-23   Nv= -1.3346D-27   Ov= -1.1206D-31
 E(v= 16, J=  2)=   -32.090   Bv=  0.0019834  -Dv= -9.1271D-09   Hv= -6.8462D-14
           Lv= -1.1129D-18   Mv= -1.7097D-23   Nv= -1.3378D-27   Ov= -1.1194D-31
 E(v= 16, J=  3)=   -32.078   Bv=  0.0019833  -Dv= -9.1283D-09   Hv= -6.8489D-14
           Lv= -1.1134D-18   Mv= -1.7145D-23   Nv= -1.3425D-27   Ov= -1.1174D-31
 E(v= 16, J=  4)=   -32.062   Bv=  0.0019831  -Dv= -9.1299D-09   Hv= -6.8524D-14
           Lv= -1.1141D-18   Mv= -1.7210D-23   Nv= -1.3487D-27   Ov= -1.1148D-31
 E(v= 16, J=  5)=   -32.043   Bv=  0.0019829  -Dv= -9.1320D-09   Hv= -6.8569D-14
           Lv= -1.1150D-18   Mv= -1.7291D-23   Nv= -1.3565D-27   Ov= -1.1115D-31
 E(v= 16, J=  6)=   -32.019   Bv=  0.0019827  -Dv= -9.1345D-09   Hv= -6.8622D-14
           Lv= -1.1160D-18   Mv= -1.7389D-23   Nv= -1.3658D-27   Ov= -1.1075D-31
 E(v= 16, J=  7)=   -31.991   Bv=  0.0019825  -Dv= -9.1373D-09   Hv= -6.8685D-14
           Lv= -1.1172D-18   Mv= -1.7504D-23   Nv= -1.3767D-27   Ov= -1.1027D-31
 E(v= 16, J=  8)=   -31.959   Bv=  0.0019822  -Dv= -9.1406D-09   Hv= -6.8756D-14
           Lv= -1.1186D-18   Mv= -1.7637D-23   Nv= -1.3890D-27   Ov= -1.0971D-31
 E(v= 16, J=  9)=   -31.924   Bv=  0.0019818  -Dv= -9.1444D-09   Hv= -6.8837D-14
           Lv= -1.1202D-18   Mv= -1.7788D-23   Nv= -1.4028D-27   Ov= -1.0906D-31
 E(v= 16, J= 10)=   -31.884   Bv=  0.0019815  -Dv= -9.1485D-09   Hv= -6.8927D-14
           Lv= -1.1220D-18   Mv= -1.7957D-23   Nv= -1.4180D-27   Ov= -1.0832D-31

 For vibrational level  v = 16   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -32.102    3    -32.078    6    -32.019    9    -31.924
   1    -32.098    4    -32.062    7    -31.991   10    -31.884
   2    -32.090    5    -32.043    8    -31.959
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 17, J=  0)=   -30.037   Bv=  0.0019371  -Dv= -9.4415D-09   Hv= -7.4033D-14
           Lv= -1.3187D-18   Mv= -3.2276D-23   Nv= -6.2167D-28   Ov=  7.1592D-33
 E(v= 17, J=  1)=   -30.033   Bv=  0.0019371  -Dv= -9.4419D-09   Hv= -7.4043D-14
           Lv= -1.3190D-18   Mv= -3.2284D-23   Nv= -6.2157D-28   Ov=  7.0841D-33
 E(v= 17, J=  2)=   -30.025   Bv=  0.0019370  -Dv= -9.4428D-09   Hv= -7.4065D-14
           Lv= -1.3196D-18   Mv= -3.2299D-23   Nv= -6.2138D-28   Ov=  6.9345D-33
 E(v= 17, J=  3)=   -30.014   Bv=  0.0019369  -Dv= -9.4441D-09   Hv= -7.4096D-14
           Lv= -1.3206D-18   Mv= -3.2321D-23   Nv= -6.2109D-28   Ov=  6.7112D-33
 E(v= 17, J=  4)=   -29.998   Bv=  0.0019368  -Dv= -9.4459D-09   Hv= -7.4139D-14
           Lv= -1.3219D-18   Mv= -3.2351D-23   Nv= -6.2073D-28   Ov=  6.4079D-33
 E(v= 17, J=  5)=   -29.979   Bv=  0.0019366  -Dv= -9.4481D-09   Hv= -7.4191D-14
           Lv= -1.3235D-18   Mv= -3.2388D-23   Nv= -6.2029D-28   Ov=  6.0300D-33
 E(v= 17, J=  6)=   -29.956   Bv=  0.0019363  -Dv= -9.4508D-09   Hv= -7.4255D-14
           Lv= -1.3255D-18   Mv= -3.2433D-23   Nv= -6.1980D-28   Ov=  5.5687D-33
 E(v= 17, J=  7)=   -29.928   Bv=  0.0019361  -Dv= -9.4539D-09   Hv= -7.4329D-14
           Lv= -1.3277D-18   Mv= -3.2485D-23   Nv= -6.1928D-28   Ov=  5.0271D-33
 E(v= 17, J=  8)=   -29.898   Bv=  0.0019358  -Dv= -9.4575D-09   Hv= -7.4414D-14
           Lv= -1.3303D-18   Mv= -3.2544D-23   Nv= -6.1875D-28   Ov=  4.3974D-33
 E(v= 17, J=  9)=   -29.863   Bv=  0.0019354  -Dv= -9.4615D-09   Hv= -7.4510D-14
           Lv= -1.3333D-18   Mv= -3.2611D-23   Nv= -6.1825D-28   Ov=  3.6797D-33
 E(v= 17, J= 10)=   -29.824   Bv=  0.0019351  -Dv= -9.4660D-09   Hv= -7.4617D-14
           Lv= -1.3365D-18   Mv= -3.2685D-23   Nv= -6.1779D-28   Ov=  2.8713D-33

 For vibrational level  v = 17   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -30.037    3    -30.014    6    -29.956    9    -29.863
   1    -30.033    4    -29.998    7    -29.928   10    -29.824
   2    -30.025    5    -29.979    8    -29.898
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 18, J=  0)=   -28.063   Bv=  0.0018904  -Dv= -9.7688D-09   Hv= -8.0864D-14
           Lv= -1.5412D-18   Mv= -3.6695D-23   Nv= -1.0075D-27   Ov= -2.3303D-32
 E(v= 18, J=  1)=   -28.059   Bv=  0.0018904  -Dv= -9.7693D-09   Hv= -8.0877D-14
           Lv= -1.5416D-18   Mv= -3.6707D-23   Nv= -1.0078D-27   Ov= -2.3173D-32
 E(v= 18, J=  2)=   -28.051   Bv=  0.0018903  -Dv= -9.7703D-09   Hv= -8.0901D-14
           Lv= -1.5423D-18   Mv= -3.6731D-23   Nv= -1.0084D-27   Ov= -2.2918D-32
 E(v= 18, J=  3)=   -28.040   Bv=  0.0018902  -Dv= -9.7717D-09   Hv= -8.0939D-14
           Lv= -1.5434D-18   Mv= -3.6768D-23   Nv= -1.0094D-27   Ov= -2.2531D-32
 E(v= 18, J=  4)=   -28.025   Bv=  0.0018900  -Dv= -9.7737D-09   Hv= -8.0988D-14
           Lv= -1.5449D-18   Mv= -3.6816D-23   Nv= -1.0106D-27   Ov= -2.2011D-32
 E(v= 18, J=  5)=   -28.006   Bv=  0.0018898  -Dv= -9.7761D-09   Hv= -8.1050D-14
           Lv= -1.5467D-18   Mv= -3.6877D-23   Nv= -1.0122D-27   Ov= -2.1358D-32
 E(v= 18, J=  6)=   -27.983   Bv=  0.0018896  -Dv= -9.7790D-09   Hv= -8.1124D-14
           Lv= -1.5490D-18   Mv= -3.6950D-23   Nv= -1.0139D-27   Ov= -2.0569D-32
 E(v= 18, J=  7)=   -27.957   Bv=  0.0018893  -Dv= -9.7824D-09   Hv= -8.1211D-14
           Lv= -1.5515D-18   Mv= -3.7035D-23   Nv= -1.0159D-27   Ov= -1.9638D-32
 E(v= 18, J=  8)=   -27.927   Bv=  0.0018890  -Dv= -9.7863D-09   Hv= -8.1310D-14
           Lv= -1.5545D-18   Mv= -3.7133D-23   Nv= -1.0180D-27   Ov= -1.8564D-32
 E(v= 18, J=  9)=   -27.893   Bv=  0.0018887  -Dv= -9.7907D-09   Hv= -8.1422D-14
           Lv= -1.5579D-18   Mv= -3.7243D-23   Nv= -1.0203D-27   Ov= -1.7342D-32
 E(v= 18, J= 10)=   -27.855   Bv=  0.0018883  -Dv= -9.7956D-09   Hv= -8.1547D-14
           Lv= -1.5616D-18   Mv= -3.7365D-23   Nv= -1.0226D-27   Ov= -1.5968D-32

 For vibrational level  v = 18   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -28.063    3    -28.040    6    -27.983    9    -27.893
   1    -28.059    4    -28.025    7    -27.957   10    -27.855
   2    -28.051    5    -28.006    8    -27.927
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 19, J=  0)=   -26.178   Bv=  0.0018434  -Dv= -1.0112D-08   Hv= -8.8539D-14
           Lv= -1.7490D-18   Mv= -3.0405D-23   Nv=  1.0286D-27   Ov= -2.8889D-32
 E(v= 19, J=  1)=   -26.174   Bv=  0.0018433  -Dv= -1.0113D-08   Hv= -8.8553D-14
           Lv= -1.7493D-18   Mv= -3.0392D-23   Nv=  1.0282D-27   Ov= -2.9293D-32
 E(v= 19, J=  2)=   -26.167   Bv=  0.0018432  -Dv= -1.0114D-08   Hv= -8.8581D-14
           Lv= -1.7499D-18   Mv= -3.0368D-23   Nv=  1.0273D-27   Ov= -3.0103D-32
 E(v= 19, J=  3)=   -26.156   Bv=  0.0018431  -Dv= -1.0116D-08   Hv= -8.8623D-14
           Lv= -1.7508D-18   Mv= -3.0331D-23   Nv=  1.0261D-27   Ov= -3.1324D-32
 E(v= 19, J=  4)=   -26.141   Bv=  0.0018430  -Dv= -1.0118D-08   Hv= -8.8679D-14
           Lv= -1.7520D-18   Mv= -3.0281D-23   Nv=  1.0243D-27   Ov= -3.2950D-32
 E(v= 19, J=  5)=   -26.123   Bv=  0.0018428  -Dv= -1.0120D-08   Hv= -8.8749D-14
           Lv= -1.7535D-18   Mv= -3.0220D-23   Nv=  1.0219D-27   Ov= -3.4997D-32
 E(v= 19, J=  6)=   -26.101   Bv=  0.0018425  -Dv= -1.0124D-08   Hv= -8.8833D-14
           Lv= -1.7553D-18   Mv= -3.0147D-23   Nv=  1.0188D-27   Ov= -3.7461D-32
 E(v= 19, J=  7)=   -26.075   Bv=  0.0018422  -Dv= -1.0127D-08   Hv= -8.8931D-14
           Lv= -1.7574D-18   Mv= -3.0061D-23   Nv=  1.0150D-27   Ov= -4.0351D-32
 E(v= 19, J=  8)=   -26.046   Bv=  0.0018419  -Dv= -1.0132D-08   Hv= -8.9044D-14
           Lv= -1.7598D-18   Mv= -2.9964D-23   Nv=  1.0103D-27   Ov= -4.3678D-32
 E(v= 19, J=  9)=   -26.012   Bv=  0.0018415  -Dv= -1.0136D-08   Hv= -8.9171D-14
           Lv= -1.7625D-18   Mv= -2.9855D-23   Nv=  1.0046D-27   Ov= -4.7444D-32
 E(v= 19, J= 10)=   -25.976   Bv=  0.0018411  -Dv= -1.0142D-08   Hv= -8.9312D-14
           Lv= -1.7655D-18   Mv= -2.9735D-23   Nv=  9.9764D-28   Ov= -5.1658D-32

 For vibrational level  v = 19   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -26.178    3    -26.156    6    -26.101    9    -26.012
   1    -26.174    4    -26.141    7    -26.075   10    -25.976
   2    -26.167    5    -26.123    8    -26.046
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 20, J=  0)=   -24.382   Bv=  0.0017960  -Dv= -1.0469D-08   Hv= -9.5002D-14
           Lv= -1.7267D-18   Mv= -4.5106D-23   Nv= -3.5480D-27   Ov= -1.5646D-31
 E(v= 20, J=  1)=   -24.378   Bv=  0.0017959  -Dv= -1.0469D-08   Hv= -9.5016D-14
           Lv= -1.7272D-18   Mv= -4.5149D-23   Nv= -3.5502D-27   Ov= -1.5622D-31
 E(v= 20, J=  2)=   -24.371   Bv=  0.0017958  -Dv= -1.0470D-08   Hv= -9.5044D-14
           Lv= -1.7281D-18   Mv= -4.5234D-23   Nv= -3.5546D-27   Ov= -1.5573D-31
 E(v= 20, J=  3)=   -24.360   Bv=  0.0017957  -Dv= -1.0472D-08   Hv= -9.5085D-14
           Lv= -1.7295D-18   Mv= -4.5362D-23   Nv= -3.5611D-27   Ov= -1.5500D-31
 E(v= 20, J=  4)=   -24.346   Bv=  0.0017956  -Dv= -1.0474D-08   Hv= -9.5140D-14
           Lv= -1.7313D-18   Mv= -4.5533D-23   Nv= -3.5698D-27   Ov= -1.5402D-31
 E(v= 20, J=  5)=   -24.328   Bv=  0.0017953  -Dv= -1.0477D-08   Hv= -9.5210D-14
           Lv= -1.7336D-18   Mv= -4.5748D-23   Nv= -3.5805D-27   Ov= -1.5279D-31
 E(v= 20, J=  6)=   -24.306   Bv=  0.0017951  -Dv= -1.0481D-08   Hv= -9.5293D-14
           Lv= -1.7363D-18   Mv= -4.6006D-23   Nv= -3.5933D-27   Ov= -1.5129D-31
 E(v= 20, J=  7)=   -24.281   Bv=  0.0017948  -Dv= -1.0485D-08   Hv= -9.5390D-14
           Lv= -1.7395D-18   Mv= -4.6309D-23   Nv= -3.6080D-27   Ov= -1.4953D-31
 E(v= 20, J=  8)=   -24.252   Bv=  0.0017945  -Dv= -1.0489D-08   Hv= -9.5502D-14
           Lv= -1.7433D-18   Mv= -4.6656D-23   Nv= -3.6247D-27   Ov= -1.4750D-31
 E(v= 20, J=  9)=   -24.220   Bv=  0.0017941  -Dv= -1.0494D-08   Hv= -9.5627D-14
           Lv= -1.7475D-18   Mv= -4.7048D-23   Nv= -3.6431D-27   Ov= -1.4518D-31
 E(v= 20, J= 10)=   -24.184   Bv=  0.0017937  -Dv= -1.0500D-08   Hv= -9.5767D-14
           Lv= -1.7522D-18   Mv= -4.7487D-23   Nv= -3.6632D-27   Ov= -1.4257D-31

 For vibrational level  v = 20   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -24.382    3    -24.360    6    -24.306    9    -24.220
   1    -24.378    4    -24.346    7    -24.281   10    -24.184
   2    -24.371    5    -24.328    8    -24.252
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 21, J=  0)=   -22.671   Bv=  0.0017483  -Dv= -1.0823D-08   Hv= -1.0205D-13
           Lv= -2.1673D-18   Mv= -8.1098D-23   Nv= -1.9701D-27   Ov=  1.0277D-31
 E(v= 21, J=  1)=   -22.668   Bv=  0.0017483  -Dv= -1.0823D-08   Hv= -1.0207D-13
           Lv= -2.1681D-18   Mv= -8.1121D-23   Nv= -1.9686D-27   Ov=  1.0253D-31
 E(v= 21, J=  2)=   -22.661   Bv=  0.0017482  -Dv= -1.0824D-08   Hv= -1.0210D-13
           Lv= -2.1698D-18   Mv= -8.1168D-23   Nv= -1.9658D-27   Ov=  1.0206D-31
 E(v= 21, J=  3)=   -22.650   Bv=  0.0017481  -Dv= -1.0826D-08   Hv= -1.0216D-13
           Lv= -2.1722D-18   Mv= -8.1239D-23   Nv= -1.9615D-27   Ov=  1.0135D-31
 E(v= 21, J=  4)=   -22.636   Bv=  0.0017479  -Dv= -1.0829D-08   Hv= -1.0223D-13
           Lv= -2.1754D-18   Mv= -8.1333D-23   Nv= -1.9558D-27   Ov=  1.0039D-31
 E(v= 21, J=  5)=   -22.619   Bv=  0.0017477  -Dv= -1.0832D-08   Hv= -1.0231D-13
           Lv= -2.1795D-18   Mv= -8.1450D-23   Nv= -1.9489D-27   Ov=  9.9179D-32
 E(v= 21, J=  6)=   -22.598   Bv=  0.0017474  -Dv= -1.0835D-08   Hv= -1.0242D-13
           Lv= -2.1844D-18   Mv= -8.1590D-23   Nv= -1.9406D-27   Ov=  9.7699D-32
 E(v= 21, J=  7)=   -22.573   Bv=  0.0017471  -Dv= -1.0840D-08   Hv= -1.0254D-13
           Lv= -2.1901D-18   Mv= -8.1753D-23   Nv= -1.9311D-27   Ov=  9.5941D-32
 E(v= 21, J=  8)=   -22.545   Bv=  0.0017468  -Dv= -1.0845D-08   Hv= -1.0268D-13
           Lv= -2.1967D-18   Mv= -8.1938D-23   Nv= -1.9205D-27   Ov=  9.3897D-32
 E(v= 21, J=  9)=   -22.514   Bv=  0.0017464  -Dv= -1.0850D-08   Hv= -1.0284D-13
           Lv= -2.2041D-18   Mv= -8.2145D-23   Nv= -1.9088D-27   Ov=  9.1554D-32
 E(v= 21, J= 10)=   -22.479   Bv=  0.0017460  -Dv= -1.0856D-08   Hv= -1.0302D-13
           Lv= -2.2123D-18   Mv= -8.2373D-23   Nv= -1.8962D-27   Ov=  8.8882D-32

 For vibrational level  v = 21   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -22.671    3    -22.650    6    -22.598    9    -22.514
   1    -22.668    4    -22.636    7    -22.573   10    -22.479
   2    -22.661    5    -22.619    8    -22.545
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 22, J=  0)=   -21.045   Bv=  0.0017005  -Dv= -1.1192D-08   Hv= -1.1253D-13
           Lv= -2.6477D-18   Mv= -9.0438D-23   Nv= -3.7918D-27   Ov= -4.9288D-32
 E(v= 22, J=  1)=   -21.042   Bv=  0.0017005  -Dv= -1.1192D-08   Hv= -1.1255D-13
           Lv= -2.6486D-18   Mv= -9.0484D-23   Nv= -3.7924D-27   Ov= -4.8902D-32
 E(v= 22, J=  2)=   -21.035   Bv=  0.0017004  -Dv= -1.1194D-08   Hv= -1.1259D-13
           Lv= -2.6504D-18   Mv= -9.0575D-23   Nv= -3.7938D-27   Ov= -4.8139D-32
 E(v= 22, J=  3)=   -21.025   Bv=  0.0017002  -Dv= -1.1196D-08   Hv= -1.1266D-13
           Lv= -2.6532D-18   Mv= -9.0711D-23   Nv= -3.7958D-27   Ov= -4.6978D-32
 E(v= 22, J=  4)=   -21.011   Bv=  0.0017001  -Dv= -1.1199D-08   Hv= -1.1274D-13
           Lv= -2.6568D-18   Mv= -9.0893D-23   Nv= -3.7984D-27   Ov= -4.5441D-32
 E(v= 22, J=  5)=   -20.994   Bv=  0.0016998  -Dv= -1.1202D-08   Hv= -1.1285D-13
           Lv= -2.6613D-18   Mv= -9.1121D-23   Nv= -3.8015D-27   Ov= -4.3515D-32
 E(v= 22, J=  6)=   -20.974   Bv=  0.0016996  -Dv= -1.1206D-08   Hv= -1.1298D-13
           Lv= -2.6668D-18   Mv= -9.1395D-23   Nv= -3.8051D-27   Ov= -4.1202D-32
 E(v= 22, J=  7)=   -20.950   Bv=  0.0016993  -Dv= -1.1211D-08   Hv= -1.1313D-13
           Lv= -2.6732D-18   Mv= -9.1715D-23   Nv= -3.8090D-27   Ov= -3.8499D-32
 E(v= 22, J=  8)=   -20.923   Bv=  0.0016989  -Dv= -1.1216D-08   Hv= -1.1330D-13
           Lv= -2.6806D-18   Mv= -9.2081D-23   Nv= -3.8131D-27   Ov= -3.5412D-32
 E(v= 22, J=  9)=   -20.892   Bv=  0.0016985  -Dv= -1.1222D-08   Hv= -1.1349D-13
           Lv= -2.6889D-18   Mv= -9.2493D-23   Nv= -3.8173D-27   Ov= -3.1931D-32
 E(v= 22, J= 10)=   -20.858   Bv=  0.0016981  -Dv= -1.1229D-08   Hv= -1.1371D-13
           Lv= -2.6981D-18   Mv= -9.2951D-23   Nv= -3.8215D-27   Ov= -2.8065D-32

 For vibrational level  v = 22   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -21.045    3    -21.025    6    -20.974    9    -20.892
   1    -21.042    4    -21.011    7    -20.950   10    -20.858
   2    -21.035    5    -20.994    8    -20.923
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 23, J=  0)=   -19.502   Bv=  0.0016525  -Dv= -1.1592D-08   Hv= -1.2560D-13
           Lv= -3.1735D-18   Mv= -9.3049D-23   Nv= -3.0642D-27   Ov= -3.2889D-31
 E(v= 23, J=  1)=   -19.498   Bv=  0.0016524  -Dv= -1.1592D-08   Hv= -1.2563D-13
           Lv= -3.1745D-18   Mv= -9.3086D-23   Nv= -3.0688D-27   Ov= -3.2914D-31
 E(v= 23, J=  2)=   -19.492   Bv=  0.0016524  -Dv= -1.1594D-08   Hv= -1.2568D-13
           Lv= -3.1763D-18   Mv= -9.3159D-23   Nv= -3.0780D-27   Ov= -3.2964D-31
 E(v= 23, J=  3)=   -19.482   Bv=  0.0016522  -Dv= -1.1596D-08   Hv= -1.2575D-13
           Lv= -3.1791D-18   Mv= -9.3270D-23   Nv= -3.0919D-27   Ov= -3.3039D-31
 E(v= 23, J=  4)=   -19.469   Bv=  0.0016520  -Dv= -1.1599D-08   Hv= -1.2585D-13
           Lv= -3.1829D-18   Mv= -9.3419D-23   Nv= -3.1104D-27   Ov= -3.3135D-31
 E(v= 23, J=  5)=   -19.452   Bv=  0.0016518  -Dv= -1.1603D-08   Hv= -1.2598D-13
           Lv= -3.1875D-18   Mv= -9.3607D-23   Nv= -3.1337D-27   Ov= -3.3251D-31
 E(v= 23, J=  6)=   -19.432   Bv=  0.0016515  -Dv= -1.1607D-08   Hv= -1.2613D-13
           Lv= -3.1932D-18   Mv= -9.3833D-23   Nv= -3.1617D-27   Ov= -3.3383D-31
 E(v= 23, J=  7)=   -19.409   Bv=  0.0016512  -Dv= -1.1613D-08   Hv= -1.2631D-13
           Lv= -3.1997D-18   Mv= -9.4100D-23   Nv= -3.1944D-27   Ov= -3.3529D-31
 E(v= 23, J=  8)=   -19.383   Bv=  0.0016508  -Dv= -1.1619D-08   Hv= -1.2652D-13
           Lv= -3.2073D-18   Mv= -9.4409D-23   Nv= -3.2321D-27   Ov= -3.3685D-31
 E(v= 23, J=  9)=   -19.353   Bv=  0.0016504  -Dv= -1.1626D-08   Hv= -1.2675D-13
           Lv= -3.2158D-18   Mv= -9.4760D-23   Nv= -3.2746D-27   Ov= -3.3845D-31
 E(v= 23, J= 10)=   -19.320   Bv=  0.0016499  -Dv= -1.1633D-08   Hv= -1.2701D-13
           Lv= -3.2253D-18   Mv= -9.5156D-23   Nv= -3.3221D-27   Ov= -3.4003D-31

 For vibrational level  v = 23   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -19.502    3    -19.482    6    -19.432    9    -19.353
   1    -19.498    4    -19.469    7    -19.409   10    -19.320
   2    -19.492    5    -19.452    8    -19.383
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 24, J=  0)=   -18.039   Bv=  0.0016042  -Dv= -1.2027D-08   Hv= -1.3995D-13
           Lv= -3.6719D-18   Mv= -1.0494D-22   Nv=  1.4471D-27   Ov=  9.0456D-31
 E(v= 24, J=  1)=   -18.036   Bv=  0.0016041  -Dv= -1.2028D-08   Hv= -1.3998D-13
           Lv= -3.6730D-18   Mv= -1.0493D-22   Nv=  1.4598D-27   Ov=  9.0458D-31
 E(v= 24, J=  2)=   -18.029   Bv=  0.0016040  -Dv= -1.2030D-08   Hv= -1.4004D-13
           Lv= -3.6751D-18   Mv= -1.0489D-22   Nv=  1.4851D-27   Ov=  9.0458D-31
 E(v= 24, J=  3)=   -18.020   Bv=  0.0016039  -Dv= -1.2032D-08   Hv= -1.4013D-13
           Lv= -3.6782D-18   Mv= -1.0484D-22   Nv=  1.5231D-27   Ov=  9.0455D-31
 E(v= 24, J=  4)=   -18.007   Bv=  0.0016037  -Dv= -1.2036D-08   Hv= -1.4025D-13
           Lv= -3.6824D-18   Mv= -1.0476D-22   Nv=  1.5738D-27   Ov=  9.0443D-31
 E(v= 24, J=  5)=   -17.991   Bv=  0.0016035  -Dv= -1.2040D-08   Hv= -1.4039D-13
           Lv= -3.6877D-18   Mv= -1.0467D-22   Nv=  1.6371D-27   Ov=  9.0414D-31
 E(v= 24, J=  6)=   -17.972   Bv=  0.0016032  -Dv= -1.2045D-08   Hv= -1.4057D-13
           Lv= -3.6939D-18   Mv= -1.0455D-22   Nv=  1.7130D-27   Ov=  9.0361D-31
 E(v= 24, J=  7)=   -17.949   Bv=  0.0016028  -Dv= -1.2051D-08   Hv= -1.4078D-13
           Lv= -3.7012D-18   Mv= -1.0440D-22   Nv=  1.8015D-27   Ov=  9.0273D-31
 E(v= 24, J=  8)=   -17.924   Bv=  0.0016024  -Dv= -1.2058D-08   Hv= -1.4101D-13
           Lv= -3.7096D-18   Mv= -1.0422D-22   Nv=  1.9025D-27   Ov=  9.0138D-31
 E(v= 24, J=  9)=   -17.895   Bv=  0.0016020  -Dv= -1.2065D-08   Hv= -1.4128D-13
           Lv= -3.7190D-18   Mv= -1.0401D-22   Nv=  2.0160D-27   Ov=  8.9940D-31
 E(v= 24, J= 10)=   -17.863   Bv=  0.0016015  -Dv= -1.2074D-08   Hv= -1.4158D-13
           Lv= -3.7293D-18   Mv= -1.0376D-22   Nv=  2.1417D-27   Ov=  8.9665D-31

 For vibrational level  v = 24   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -18.039    3    -18.020    6    -17.972    9    -17.895
   1    -18.036    4    -18.007    7    -17.949   10    -17.863
   2    -18.029    5    -17.991    8    -17.924
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 25, J=  0)=   -16.655   Bv=  0.0015555  -Dv= -1.2494D-08   Hv= -1.5310D-13
           Lv= -3.4307D-18   Mv= -2.6514D-23   Nv= -6.2852D-27   Ov= -1.5652D-30
 E(v= 25, J=  1)=   -16.652   Bv=  0.0015555  -Dv= -1.2495D-08   Hv= -1.5313D-13
           Lv= -3.4310D-18   Mv= -2.6590D-23   Nv= -6.3071D-27   Ov= -1.5646D-30
 E(v= 25, J=  2)=   -16.646   Bv=  0.0015554  -Dv= -1.2497D-08   Hv= -1.5318D-13
           Lv= -3.4315D-18   Mv= -2.6742D-23   Nv= -6.3509D-27   Ov= -1.5633D-30
 E(v= 25, J=  3)=   -16.637   Bv=  0.0015552  -Dv= -1.2500D-08   Hv= -1.5327D-13
           Lv= -3.4323D-18   Mv= -2.6972D-23   Nv= -6.4165D-27   Ov= -1.5612D-30
 E(v= 25, J=  4)=   -16.624   Bv=  0.0015550  -Dv= -1.2504D-08   Hv= -1.5338D-13
           Lv= -3.4334D-18   Mv= -2.7282D-23   Nv= -6.5038D-27   Ov= -1.5584D-30
 E(v= 25, J=  5)=   -16.609   Bv=  0.0015548  -Dv= -1.2508D-08   Hv= -1.5351D-13
           Lv= -3.4348D-18   Mv= -2.7675D-23   Nv= -6.6128D-27   Ov= -1.5546D-30
 E(v= 25, J=  6)=   -16.590   Bv=  0.0015545  -Dv= -1.2514D-08   Hv= -1.5368D-13
           Lv= -3.4365D-18   Mv= -2.8156D-23   Nv= -6.7432D-27   Ov= -1.5500D-30
 E(v= 25, J=  7)=   -16.568   Bv=  0.0015541  -Dv= -1.2520D-08   Hv= -1.5387D-13
           Lv= -3.4384D-18   Mv= -2.8729D-23   Nv= -6.8948D-27   Ov= -1.5442D-30
 E(v= 25, J=  8)=   -16.543   Bv=  0.0015537  -Dv= -1.2527D-08   Hv= -1.5409D-13
           Lv= -3.4408D-18   Mv= -2.9399D-23   Nv= -7.0673D-27   Ov= -1.5371D-30
 E(v= 25, J=  9)=   -16.515   Bv=  0.0015533  -Dv= -1.2536D-08   Hv= -1.5434D-13
           Lv= -3.4434D-18   Mv= -3.0173D-23   Nv= -7.2605D-27   Ov= -1.5287D-30
 E(v= 25, J= 10)=   -16.484   Bv=  0.0015528  -Dv= -1.2545D-08   Hv= -1.5461D-13
           Lv= -3.4465D-18   Mv= -3.1057D-23   Nv= -7.4738D-27   Ov= -1.5188D-30

 For vibrational level  v = 25   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -16.655    3    -16.637    6    -16.590    9    -16.515
   1    -16.652    4    -16.624    7    -16.568   10    -16.484
   2    -16.646    5    -16.609    8    -16.543
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 26, J=  0)=   -15.349   Bv=  0.0015066  -Dv= -1.2951D-08   Hv= -1.6052D-13
           Lv= -3.6011D-18   Mv= -1.1939D-22   Nv= -7.5097D-27   Ov= -1.0631D-30
 E(v= 26, J=  1)=   -15.346   Bv=  0.0015066  -Dv= -1.2952D-08   Hv= -1.6055D-13
           Lv= -3.6023D-18   Mv= -1.1948D-22   Nv= -7.5246D-27   Ov= -1.0670D-30
 E(v= 26, J=  2)=   -15.340   Bv=  0.0015065  -Dv= -1.2954D-08   Hv= -1.6060D-13
           Lv= -3.6047D-18   Mv= -1.1966D-22   Nv= -7.5546D-27   Ov= -1.0748D-30
 E(v= 26, J=  3)=   -15.331   Bv=  0.0015063  -Dv= -1.2957D-08   Hv= -1.6069D-13
           Lv= -3.6082D-18   Mv= -1.1994D-22   Nv= -7.6000D-27   Ov= -1.0864D-30
 E(v= 26, J=  4)=   -15.319   Bv=  0.0015061  -Dv= -1.2961D-08   Hv= -1.6081D-13
           Lv= -3.6131D-18   Mv= -1.2030D-22   Nv= -7.6613D-27   Ov= -1.1020D-30
 E(v= 26, J=  5)=   -15.304   Bv=  0.0015059  -Dv= -1.2965D-08   Hv= -1.6095D-13
           Lv= -3.6191D-18   Mv= -1.2077D-22   Nv= -7.7391D-27   Ov= -1.1215D-30
 E(v= 26, J=  6)=   -15.286   Bv=  0.0015056  -Dv= -1.2971D-08   Hv= -1.6113D-13
           Lv= -3.6263D-18   Mv= -1.2133D-22   Nv= -7.8343D-27   Ov= -1.1450D-30
 E(v= 26, J=  7)=   -15.265   Bv=  0.0015052  -Dv= -1.2978D-08   Hv= -1.6133D-13
           Lv= -3.6349D-18   Mv= -1.2199D-22   Nv= -7.9479D-27   Ov= -1.1724D-30
 E(v= 26, J=  8)=   -15.240   Bv=  0.0015048  -Dv= -1.2986D-08   Hv= -1.6156D-13
           Lv= -3.6446D-18   Mv= -1.2276D-22   Nv= -8.0809D-27   Ov= -1.2038D-30
 E(v= 26, J=  9)=   -15.213   Bv=  0.0015043  -Dv= -1.2994D-08   Hv= -1.6182D-13
           Lv= -3.6557D-18   Mv= -1.2364D-22   Nv= -8.2348D-27   Ov= -1.2392D-30
 E(v= 26, J= 10)=   -15.183   Bv=  0.0015038  -Dv= -1.3004D-08   Hv= -1.6212D-13
           Lv= -3.6682D-18   Mv= -1.2464D-22   Nv= -8.4111D-27   Ov= -1.2785D-30

 For vibrational level  v = 26   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -15.349    3    -15.331    6    -15.286    9    -15.213
   1    -15.346    4    -15.319    7    -15.265   10    -15.183
   2    -15.340    5    -15.304    8    -15.240
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 27, J=  0)=   -14.118   Bv=  0.0014577  -Dv= -1.3385D-08   Hv= -1.7023D-13
           Lv= -4.7888D-18   Mv= -3.0975D-22   Nv= -1.6827D-26   Ov=  2.8544D-30
 E(v= 27, J=  1)=   -14.115   Bv=  0.0014577  -Dv= -1.3386D-08   Hv= -1.7026D-13
           Lv= -4.7919D-18   Mv= -3.0995D-22   Nv= -1.6787D-26   Ov=  2.8653D-30
 E(v= 27, J=  2)=   -14.109   Bv=  0.0014575  -Dv= -1.3388D-08   Hv= -1.7034D-13
           Lv= -4.7981D-18   Mv= -3.1036D-22   Nv= -1.6707D-26   Ov=  2.8869D-30
 E(v= 27, J=  3)=   -14.100   Bv=  0.0014574  -Dv= -1.3391D-08   Hv= -1.7046D-13
           Lv= -4.8074D-18   Mv= -3.1095D-22   Nv= -1.6585D-26   Ov=  2.9195D-30
 E(v= 27, J=  4)=   -14.089   Bv=  0.0014572  -Dv= -1.3395D-08   Hv= -1.7061D-13
           Lv= -4.8199D-18   Mv= -3.1175D-22   Nv= -1.6420D-26   Ov=  2.9629D-30
 E(v= 27, J=  5)=   -14.074   Bv=  0.0014569  -Dv= -1.3400D-08   Hv= -1.7080D-13
           Lv= -4.8355D-18   Mv= -3.1273D-22   Nv= -1.6211D-26   Ov=  3.0171D-30
 E(v= 27, J=  6)=   -14.057   Bv=  0.0014566  -Dv= -1.3406D-08   Hv= -1.7104D-13
           Lv= -4.8543D-18   Mv= -3.1388D-22   Nv= -1.5955D-26   Ov=  3.0822D-30
 E(v= 27, J=  7)=   -14.036   Bv=  0.0014562  -Dv= -1.3413D-08   Hv= -1.7131D-13
           Lv= -4.8763D-18   Mv= -3.1521D-22   Nv= -1.5649D-26   Ov=  3.1582D-30
 E(v= 27, J=  8)=   -14.013   Bv=  0.0014558  -Dv= -1.3421D-08   Hv= -1.7162D-13
           Lv= -4.9016D-18   Mv= -3.1670D-22   Nv= -1.5290D-26   Ov=  3.2449D-30
 E(v= 27, J=  9)=   -13.987   Bv=  0.0014553  -Dv= -1.3431D-08   Hv= -1.7198D-13
           Lv= -4.9302D-18   Mv= -3.1833D-22   Nv= -1.4875D-26   Ov=  3.3424D-30
 E(v= 27, J= 10)=   -13.958   Bv=  0.0014548  -Dv= -1.3441D-08   Hv= -1.7237D-13
           Lv= -4.9621D-18   Mv= -3.2008D-22   Nv= -1.4400D-26   Ov=  3.4505D-30

 For vibrational level  v = 27   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -14.118    3    -14.100    6    -14.057    9    -13.987
   1    -14.115    4    -14.089    7    -14.036   10    -13.958
   2    -14.109    5    -14.074    8    -14.013
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 28, J=  0)=   -12.960   Bv=  0.0014088  -Dv= -1.3838D-08   Hv= -1.9029D-13
           Lv= -5.8061D-18   Mv=  1.8810D-23   Nv=  3.8306D-26   Ov= -3.3358D-30
 E(v= 28, J=  1)=   -12.957   Bv=  0.0014088  -Dv= -1.3839D-08   Hv= -1.9034D-13
           Lv= -5.8059D-18   Mv=  1.9270D-23   Nv=  3.8259D-26   Ov= -3.3602D-30
 E(v= 28, J=  2)=   -12.952   Bv=  0.0014087  -Dv= -1.3841D-08   Hv= -1.9043D-13
           Lv= -5.8055D-18   Mv=  2.0187D-23   Nv=  3.8164D-26   Ov= -3.4089D-30
 E(v= 28, J=  3)=   -12.943   Bv=  0.0014085  -Dv= -1.3845D-08   Hv= -1.9057D-13
           Lv= -5.8049D-18   Mv=  2.1558D-23   Nv=  3.8019D-26   Ov= -3.4822D-30
 E(v= 28, J=  4)=   -12.932   Bv=  0.0014083  -Dv= -1.3849D-08   Hv= -1.9076D-13
           Lv= -5.8040D-18   Mv=  2.3378D-23   Nv=  3.7821D-26   Ov= -3.5800D-30
 E(v= 28, J=  5)=   -12.918   Bv=  0.0014080  -Dv= -1.3855D-08   Hv= -1.9099D-13
           Lv= -5.8028D-18   Mv=  2.5640D-23   Nv=  3.7567D-26   Ov= -3.7027D-30
 E(v= 28, J=  6)=   -12.901   Bv=  0.0014077  -Dv= -1.3862D-08   Hv= -1.9127D-13
           Lv= -5.8012D-18   Mv=  2.8333D-23   Nv=  3.7249D-26   Ov= -3.8505D-30
 E(v= 28, J=  7)=   -12.881   Bv=  0.0014073  -Dv= -1.3870D-08   Hv= -1.9159D-13
           Lv= -5.7991D-18   Mv=  3.1446D-23   Nv=  3.6864D-26   Ov= -4.0235D-30
 E(v= 28, J=  8)=   -12.859   Bv=  0.0014068  -Dv= -1.3879D-08   Hv= -1.9197D-13
           Lv= -5.7964D-18   Mv=  3.4963D-23   Nv=  3.6402D-26   Ov= -4.2221D-30
 E(v= 28, J=  9)=   -12.833   Bv=  0.0014063  -Dv= -1.3889D-08   Hv= -1.9238D-13
           Lv= -5.7931D-18   Mv=  3.8865D-23   Nv=  3.5856D-26   Ov= -4.4465D-30
 E(v= 28, J= 10)=   -12.805   Bv=  0.0014058  -Dv= -1.3901D-08   Hv= -1.9285D-13
           Lv= -5.7890D-18   Mv=  4.3130D-23   Nv=  3.5216D-26   Ov= -4.6969D-30

 For vibrational level  v = 28   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -12.960    3    -12.943    6    -12.901    9    -12.833
   1    -12.957    4    -12.932    7    -12.881   10    -12.805
   2    -12.952    5    -12.918    8    -12.859
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 29, J=  0)=   -11.873   Bv=  0.0013600  -Dv= -1.4307D-08   Hv= -1.9764D-13
           Lv= -4.4256D-18   Mv= -3.4111D-22   Nv= -8.7484D-26   Ov= -1.7552D-30
 E(v= 29, J=  1)=   -11.870   Bv=  0.0013600  -Dv= -1.4308D-08   Hv= -1.9768D-13
           Lv= -4.4290D-18   Mv= -3.4216D-22   Nv= -8.7509D-26   Ov= -1.7223D-30
 E(v= 29, J=  2)=   -11.864   Bv=  0.0013598  -Dv= -1.4311D-08   Hv= -1.9775D-13
           Lv= -4.4359D-18   Mv= -3.4426D-22   Nv= -8.7556D-26   Ov= -1.6565D-30
 E(v= 29, J=  3)=   -11.856   Bv=  0.0013597  -Dv= -1.4314D-08   Hv= -1.9785D-13
           Lv= -4.4463D-18   Mv= -3.4742D-22   Nv= -8.7623D-26   Ov= -1.5573D-30
 E(v= 29, J=  4)=   -11.845   Bv=  0.0013594  -Dv= -1.4319D-08   Hv= -1.9800D-13
           Lv= -4.4602D-18   Mv= -3.5162D-22   Nv= -8.7707D-26   Ov= -1.4243D-30
 E(v= 29, J=  5)=   -11.832   Bv=  0.0013592  -Dv= -1.4325D-08   Hv= -1.9817D-13
           Lv= -4.4780D-18   Mv= -3.5689D-22   Nv= -8.7801D-26   Ov= -1.2571D-30
 E(v= 29, J=  6)=   -11.816   Bv=  0.0013588  -Dv= -1.4332D-08   Hv= -1.9839D-13
           Lv= -4.4996D-18   Mv= -3.6321D-22   Nv= -8.7898D-26   Ov= -1.0548D-30
 E(v= 29, J=  7)=   -11.797   Bv=  0.0013584  -Dv= -1.4340D-08   Hv= -1.9864D-13
           Lv= -4.5252D-18   Mv= -3.7060D-22   Nv= -8.7990D-26   Ov= -8.1661D-31
 E(v= 29, J=  8)=   -11.775   Bv=  0.0013580  -Dv= -1.4350D-08   Hv= -1.9893D-13
           Lv= -4.5552D-18   Mv= -3.7905D-22   Nv= -8.8066D-26   Ov= -5.4167D-31
 E(v= 29, J=  9)=   -11.750   Bv=  0.0013574  -Dv= -1.4361D-08   Hv= -1.9926D-13
           Lv= -4.5898D-18   Mv= -3.8857D-22   Nv= -8.8114D-26   Ov= -2.2893D-31
 E(v= 29, J= 10)=   -11.723   Bv=  0.0013569  -Dv= -1.4373D-08   Hv= -1.9963D-13
           Lv= -4.6292D-18   Mv= -3.9914D-22   Nv= -8.8122D-26   Ov=  1.2264D-31

 For vibrational level  v = 29   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -11.873    3    -11.856    6    -11.816    9    -11.750
   1    -11.870    4    -11.845    7    -11.797   10    -11.723
   2    -11.864    5    -11.832    8    -11.775
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 30, J=  0)=   -10.853   Bv=  0.0013114  -Dv= -1.4742D-08   Hv= -2.1576D-13
           Lv= -8.4381D-18   Mv= -3.8871D-22   Nv=  7.5072D-26   Ov=  8.9943D-30
 E(v= 30, J=  1)=   -10.851   Bv=  0.0013114  -Dv= -1.4743D-08   Hv= -2.1583D-13
           Lv= -8.4420D-18   Mv= -3.8781D-22   Nv=  7.5198D-26   Ov=  8.9600D-30
 E(v= 30, J=  2)=   -10.846   Bv=  0.0013112  -Dv= -1.4745D-08   Hv= -2.1596D-13
           Lv= -8.4497D-18   Mv= -3.8600D-22   Nv=  7.5447D-26   Ov=  8.8910D-30
 E(v= 30, J=  3)=   -10.838   Bv=  0.0013111  -Dv= -1.4749D-08   Hv= -2.1617D-13
           Lv= -8.4613D-18   Mv= -3.8328D-22   Nv=  7.5819D-26   Ov=  8.7866D-30
 E(v= 30, J=  4)=   -10.827   Bv=  0.0013108  -Dv= -1.4755D-08   Hv= -2.1644D-13
           Lv= -8.4765D-18   Mv= -3.7963D-22   Nv=  7.6307D-26   Ov=  8.6458D-30
 E(v= 30, J=  5)=   -10.814   Bv=  0.0013105  -Dv= -1.4761D-08   Hv= -2.1678D-13
           Lv= -8.4954D-18   Mv= -3.7503D-22   Nv=  7.6906D-26   Ov=  8.4672D-30
 E(v= 30, J=  6)=   -10.798   Bv=  0.0013102  -Dv= -1.4769D-08   Hv= -2.1718D-13
           Lv= -8.5177D-18   Mv= -3.6947D-22   Nv=  7.7608D-26   Ov=  8.2489D-30
 E(v= 30, J=  7)=   -10.780   Bv=  0.0013098  -Dv= -1.4778D-08   Hv= -2.1766D-13
           Lv= -8.5434D-18   Mv= -3.6292D-22   Nv=  7.8404D-26   Ov=  7.9891D-30
 E(v= 30, J=  8)=   -10.759   Bv=  0.0013093  -Dv= -1.4788D-08   Hv= -2.1821D-13
           Lv= -8.5721D-18   Mv= -3.5535D-22   Nv=  7.9281D-26   Ov=  7.6853D-30
 E(v= 30, J=  9)=   -10.736   Bv=  0.0013088  -Dv= -1.4800D-08   Hv= -2.1883D-13
           Lv= -8.6037D-18   Mv= -3.4673D-22   Nv=  8.0228D-26   Ov=  7.3347D-30
 E(v= 30, J= 10)=   -10.709   Bv=  0.0013082  -Dv= -1.4813D-08   Hv= -2.1952D-13
           Lv= -8.6379D-18   Mv= -3.3705D-22   Nv=  8.1227D-26   Ov=  6.9344D-30

 For vibrational level  v = 30   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -10.853    3    -10.838    6    -10.798    9    -10.736
   1    -10.851    4    -10.827    7    -10.780   10    -10.709
   2    -10.846    5    -10.814    8    -10.759
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 31, J=  0)=    -9.900   Bv=  0.0012631  -Dv= -1.5233D-08   Hv= -2.3700D-13
           Lv= -6.2929D-18   Mv= -5.8199D-23   Nv= -1.0358D-25   Ov= -1.9343D-29
 E(v= 31, J=  1)=    -9.897   Bv=  0.0012630  -Dv= -1.5235D-08   Hv= -2.3705D-13
           Lv= -6.2934D-18   Mv= -5.9444D-23   Nv= -1.0385D-25   Ov= -1.9306D-29
 E(v= 31, J=  2)=    -9.892   Bv=  0.0012629  -Dv= -1.5237D-08   Hv= -2.3715D-13
           Lv= -6.2947D-18   Mv= -6.1943D-23   Nv= -1.0439D-25   Ov= -1.9231D-29
 E(v= 31, J=  3)=    -9.885   Bv=  0.0012627  -Dv= -1.5242D-08   Hv= -2.3730D-13
           Lv= -6.2966D-18   Mv= -6.5716D-23   Nv= -1.0520D-25   Ov= -1.9117D-29
 E(v= 31, J=  4)=    -9.874   Bv=  0.0012625  -Dv= -1.5247D-08   Hv= -2.3750D-13
           Lv= -6.2993D-18   Mv= -7.0791D-23   Nv= -1.0626D-25   Ov= -1.8962D-29
 E(v= 31, J=  5)=    -9.862   Bv=  0.0012622  -Dv= -1.5255D-08   Hv= -2.3776D-13
           Lv= -6.3030D-18   Mv= -7.7206D-23   Nv= -1.0759D-25   Ov= -1.8763D-29
 E(v= 31, J=  6)=    -9.847   Bv=  0.0012618  -Dv= -1.5263D-08   Hv= -2.3806D-13
           Lv= -6.3079D-18   Mv= -8.5009D-23   Nv= -1.0915D-25   Ov= -1.8517D-29
 E(v= 31, J=  7)=    -9.829   Bv=  0.0012614  -Dv= -1.5273D-08   Hv= -2.3841D-13
           Lv= -6.3141D-18   Mv= -9.4254D-23   Nv= -1.1095D-25   Ov= -1.8220D-29
 E(v= 31, J=  8)=    -9.809   Bv=  0.0012609  -Dv= -1.5285D-08   Hv= -2.3882D-13
           Lv= -6.3221D-18   Mv= -1.0500D-22   Nv= -1.1297D-25   Ov= -1.7867D-29
 E(v= 31, J=  9)=    -9.786   Bv=  0.0012603  -Dv= -1.5298D-08   Hv= -2.3927D-13
           Lv= -6.3321D-18   Mv= -1.1732D-22   Nv= -1.1520D-25   Ov= -1.7454D-29
 E(v= 31, J= 10)=    -9.761   Bv=  0.0012597  -Dv= -1.5312D-08   Hv= -2.3978D-13
           Lv= -6.3445D-18   Mv= -1.3129D-22   Nv= -1.1761D-25   Ov= -1.6975D-29

 For vibrational level  v = 31   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -9.900    3     -9.885    6     -9.847    9     -9.786
   1     -9.897    4     -9.874    7     -9.829   10     -9.761
   2     -9.892    5     -9.862    8     -9.809
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 32, J=  0)=    -9.009   Bv=  0.0012150  -Dv= -1.5703D-08   Hv= -2.5168D-13
           Lv= -9.8877D-18   Mv= -6.7207D-22   Nv=  7.5123D-26   Ov=  1.8188D-29
 E(v= 32, J=  1)=    -9.006   Bv=  0.0012149  -Dv= -1.5704D-08   Hv= -2.5175D-13
           Lv= -9.8944D-18   Mv= -6.7117D-22   Nv=  7.5377D-26   Ov=  1.8123D-29
 E(v= 32, J=  2)=    -9.002   Bv=  0.0012148  -Dv= -1.5707D-08   Hv= -2.5191D-13
           Lv= -9.9078D-18   Mv= -6.6935D-22   Nv=  7.5882D-26   Ov=  1.7993D-29
 E(v= 32, J=  3)=    -8.994   Bv=  0.0012146  -Dv= -1.5712D-08   Hv= -2.5215D-13
           Lv= -9.9278D-18   Mv= -6.6661D-22   Nv=  7.6634D-26   Ov=  1.7796D-29
 E(v= 32, J=  4)=    -8.985   Bv=  0.0012143  -Dv= -1.5718D-08   Hv= -2.5247D-13
           Lv= -9.9544D-18   Mv= -6.6291D-22   Nv=  7.7623D-26   Ov=  1.7529D-29
 E(v= 32, J=  5)=    -8.972   Bv=  0.0012140  -Dv= -1.5725D-08   Hv= -2.5287D-13
           Lv= -9.9875D-18   Mv= -6.5821D-22   Nv=  7.8838D-26   Ov=  1.7190D-29
 E(v= 32, J=  6)=    -8.958   Bv=  0.0012137  -Dv= -1.5734D-08   Hv= -2.5335D-13
           Lv= -1.0027D-17   Mv= -6.5248D-22   Nv=  8.0265D-26   Ov=  1.6774D-29
 E(v= 32, J=  7)=    -8.941   Bv=  0.0012132  -Dv= -1.5745D-08   Hv= -2.5391D-13
           Lv= -1.0072D-17   Mv= -6.4567D-22   Nv=  8.1884D-26   Ov=  1.6277D-29
 E(v= 32, J=  8)=    -8.922   Bv=  0.0012127  -Dv= -1.5757D-08   Hv= -2.5456D-13
           Lv= -1.0124D-17   Mv= -6.3773D-22   Nv=  8.3675D-26   Ov=  1.5694D-29
 E(v= 32, J=  9)=    -8.900   Bv=  0.0012121  -Dv= -1.5771D-08   Hv= -2.5529D-13
           Lv= -1.0181D-17   Mv= -6.2858D-22   Nv=  8.5610D-26   Ov=  1.5019D-29
 E(v= 32, J= 10)=    -8.875   Bv=  0.0012115  -Dv= -1.5786D-08   Hv= -2.5611D-13
           Lv= -1.0243D-17   Mv= -6.1819D-22   Nv=  8.7659D-26   Ov=  1.4245D-29

 For vibrational level  v = 32   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -9.009    3     -8.994    6     -8.958    9     -8.900
   1     -9.006    4     -8.985    7     -8.941   10     -8.875
   2     -9.002    5     -8.972    8     -8.922
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 33, J=  0)=    -8.179   Bv=  0.0011672  -Dv= -1.6203D-08   Hv= -2.7629D-13
           Lv= -9.2461D-18   Mv= -3.9122D-22   Nv= -1.1346D-25   Ov= -8.7066D-30
 E(v= 33, J=  1)=    -8.176   Bv=  0.0011672  -Dv= -1.6205D-08   Hv= -2.7636D-13
           Lv= -9.2501D-18   Mv= -3.9259D-22   Nv= -1.1358D-25   Ov= -8.6303D-30
 E(v= 33, J=  2)=    -8.172   Bv=  0.0011670  -Dv= -1.6208D-08   Hv= -2.7651D-13
           Lv= -9.2579D-18   Mv= -3.9532D-22   Nv= -1.1382D-25   Ov= -8.4774D-30
 E(v= 33, J=  3)=    -8.165   Bv=  0.0011668  -Dv= -1.6213D-08   Hv= -2.7673D-13
           Lv= -9.2699D-18   Mv= -3.9942D-22   Nv= -1.1417D-25   Ov= -8.2472D-30
 E(v= 33, J=  4)=    -8.155   Bv=  0.0011666  -Dv= -1.6220D-08   Hv= -2.7703D-13
           Lv= -9.2859D-18   Mv= -4.0491D-22   Nv= -1.1462D-25   Ov= -7.9386D-30
 E(v= 33, J=  5)=    -8.144   Bv=  0.0011663  -Dv= -1.6228D-08   Hv= -2.7740D-13
           Lv= -9.3064D-18   Mv= -4.1180D-22   Nv= -1.1517D-25   Ov= -7.5502D-30
 E(v= 33, J=  6)=    -8.130   Bv=  0.0011659  -Dv= -1.6238D-08   Hv= -2.7785D-13
           Lv= -9.3313D-18   Mv= -4.2012D-22   Nv= -1.1578D-25   Ov= -7.0805D-30
 E(v= 33, J=  7)=    -8.113   Bv=  0.0011654  -Dv= -1.6250D-08   Hv= -2.7837D-13
           Lv= -9.3611D-18   Mv= -4.2987D-22   Nv= -1.1645D-25   Ov= -6.5278D-30
 E(v= 33, J=  8)=    -8.095   Bv=  0.0011649  -Dv= -1.6263D-08   Hv= -2.7897D-13
           Lv= -9.3959D-18   Mv= -4.4109D-22   Nv= -1.1714D-25   Ov= -5.8903D-30
 E(v= 33, J=  9)=    -8.074   Bv=  0.0011643  -Dv= -1.6278D-08   Hv= -2.7965D-13
           Lv= -9.4362D-18   Mv= -4.5378D-22   Nv= -1.1784D-25   Ov= -5.1665D-30
 E(v= 33, J= 10)=    -8.050   Bv=  0.0011636  -Dv= -1.6295D-08   Hv= -2.8041D-13
           Lv= -9.4823D-18   Mv= -4.6796D-22   Nv= -1.1851D-25   Ov= -4.3544D-30

 For vibrational level  v = 33   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -8.179    3     -8.165    6     -8.130    9     -8.074
   1     -8.176    4     -8.155    7     -8.113   10     -8.050
   2     -8.172    5     -8.144    8     -8.095
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 34, J=  0)=    -7.406   Bv=  0.0011198  -Dv= -1.6706D-08   Hv= -2.9885D-13
           Lv= -1.1801D-17   Mv= -5.8539D-22   Nv= -2.2539D-27   Ov= -6.4229D-30
 E(v= 34, J=  1)=    -7.404   Bv=  0.0011198  -Dv= -1.6708D-08   Hv= -2.9895D-13
           Lv= -1.1807D-17   Mv= -5.8542D-22   Nv= -2.3440D-27   Ov= -6.4622D-30
 E(v= 34, J=  2)=    -7.399   Bv=  0.0011196  -Dv= -1.6711D-08   Hv= -2.9914D-13
           Lv= -1.1819D-17   Mv= -5.8548D-22   Nv= -2.5260D-27   Ov= -6.5410D-30
 E(v= 34, J=  3)=    -7.393   Bv=  0.0011194  -Dv= -1.6717D-08   Hv= -2.9942D-13
           Lv= -1.1836D-17   Mv= -5.8558D-22   Nv= -2.8032D-27   Ov= -6.6583D-30
 E(v= 34, J=  4)=    -7.384   Bv=  0.0011192  -Dv= -1.6724D-08   Hv= -2.9980D-13
           Lv= -1.1860D-17   Mv= -5.8572D-22   Nv= -3.1805D-27   Ov= -6.8134D-30
 E(v= 34, J=  5)=    -7.373   Bv=  0.0011188  -Dv= -1.6733D-08   Hv= -3.0027D-13
           Lv= -1.1889D-17   Mv= -5.8592D-22   Nv= -3.6640D-27   Ov= -7.0045D-30
 E(v= 34, J=  6)=    -7.359   Bv=  0.0011184  -Dv= -1.6744D-08   Hv= -3.0085D-13
           Lv= -1.1924D-17   Mv= -5.8621D-22   Nv= -4.2620D-27   Ov= -7.2304D-30
 E(v= 34, J=  7)=    -7.343   Bv=  0.0011179  -Dv= -1.6756D-08   Hv= -3.0152D-13
           Lv= -1.1965D-17   Mv= -5.8660D-22   Nv= -4.9832D-27   Ov= -7.4884D-30
 E(v= 34, J=  8)=    -7.326   Bv=  0.0011174  -Dv= -1.6771D-08   Hv= -3.0228D-13
           Lv= -1.2012D-17   Mv= -5.8712D-22   Nv= -5.8382D-27   Ov= -7.7762D-30
 E(v= 34, J=  9)=    -7.305   Bv=  0.0011168  -Dv= -1.6787D-08   Hv= -3.0315D-13
           Lv= -1.2065D-17   Mv= -5.8780D-22   Nv= -6.8377D-27   Ov= -8.0896D-30
 E(v= 34, J= 10)=    -7.283   Bv=  0.0011161  -Dv= -1.6805D-08   Hv= -3.0412D-13
           Lv= -1.2124D-17   Mv= -5.8869D-22   Nv= -7.9940D-27   Ov= -8.4257D-30

 For vibrational level  v = 34   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -7.406    3     -7.393    6     -7.359    9     -7.305
   1     -7.404    4     -7.384    7     -7.343   10     -7.283
   2     -7.399    5     -7.373    8     -7.326
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 35, J=  0)=    -6.689   Bv=  0.0010728  -Dv= -1.7227D-08   Hv= -3.2566D-13
           Lv= -1.3297D-17   Mv= -6.5754D-22   Nv= -1.8415D-26   Ov= -2.7769D-30
 E(v= 35, J=  1)=    -6.687   Bv=  0.0010728  -Dv= -1.7229D-08   Hv= -3.2576D-13
           Lv= -1.3303D-17   Mv= -6.5776D-22   Nv= -1.8454D-26   Ov= -2.8327D-30
 E(v= 35, J=  2)=    -6.683   Bv=  0.0010726  -Dv= -1.7233D-08   Hv= -3.2598D-13
           Lv= -1.3316D-17   Mv= -6.5820D-22   Nv= -1.8535D-26   Ov= -2.9430D-30
 E(v= 35, J=  3)=    -6.676   Bv=  0.0010724  -Dv= -1.7239D-08   Hv= -3.2630D-13
           Lv= -1.3336D-17   Mv= -6.5887D-22   Nv= -1.8662D-26   Ov= -3.1098D-30
 E(v= 35, J=  4)=    -6.668   Bv=  0.0010721  -Dv= -1.7247D-08   Hv= -3.2672D-13
           Lv= -1.3363D-17   Mv= -6.5977D-22   Nv= -1.8843D-26   Ov= -3.3347D-30
 E(v= 35, J=  5)=    -6.657   Bv=  0.0010718  -Dv= -1.7257D-08   Hv= -3.2726D-13
           Lv= -1.3396D-17   Mv= -6.6091D-22   Nv= -1.9086D-26   Ov= -3.6188D-30
 E(v= 35, J=  6)=    -6.644   Bv=  0.0010714  -Dv= -1.7269D-08   Hv= -3.2790D-13
           Lv= -1.3435D-17   Mv= -6.6230D-22   Nv= -1.9404D-26   Ov= -3.9644D-30
 E(v= 35, J=  7)=    -6.629   Bv=  0.0010709  -Dv= -1.7282D-08   Hv= -3.2866D-13
           Lv= -1.3482D-17   Mv= -6.6394D-22   Nv= -1.9813D-26   Ov= -4.3732D-30
 E(v= 35, J=  8)=    -6.612   Bv=  0.0010703  -Dv= -1.7298D-08   Hv= -3.2952D-13
           Lv= -1.3535D-17   Mv= -6.6587D-22   Nv= -2.0329D-26   Ov= -4.8478D-30
 E(v= 35, J=  9)=    -6.593   Bv=  0.0010697  -Dv= -1.7316D-08   Hv= -3.3050D-13
           Lv= -1.3595D-17   Mv= -6.6810D-22   Nv= -2.0974D-26   Ov= -5.3905D-30
 E(v= 35, J= 10)=    -6.571   Bv=  0.0010690  -Dv= -1.7336D-08   Hv= -3.3159D-13
           Lv= -1.3662D-17   Mv= -6.7066D-22   Nv= -2.1772D-26   Ov= -6.0033D-30

 For vibrational level  v = 35   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -6.689    3     -6.676    6     -6.644    9     -6.593
   1     -6.687    4     -6.668    7     -6.629   10     -6.571
   2     -6.683    5     -6.657    8     -6.612
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 36, J=  0)=    -6.025   Bv=  0.0010263  -Dv= -1.7762D-08   Hv= -3.5258D-13
           Lv= -1.5174D-17   Mv= -1.1328D-21   Nv= -9.3541D-26   Ov=  2.4647D-29
 E(v= 36, J=  1)=    -6.023   Bv=  0.0010262  -Dv= -1.7764D-08   Hv= -3.5270D-13
           Lv= -1.5185D-17   Mv= -1.1339D-21   Nv= -9.3196D-26   Ov=  2.4734D-29
 E(v= 36, J=  2)=    -6.019   Bv=  0.0010260  -Dv= -1.7768D-08   Hv= -3.5295D-13
           Lv= -1.5208D-17   Mv= -1.1361D-21   Nv= -9.2500D-26   Ov=  2.4907D-29
 E(v= 36, J=  3)=    -6.012   Bv=  0.0010258  -Dv= -1.7775D-08   Hv= -3.5331D-13
           Lv= -1.5242D-17   Mv= -1.1395D-21   Nv= -9.1449D-26   Ov=  2.5163D-29
 E(v= 36, J=  4)=    -6.004   Bv=  0.0010255  -Dv= -1.7783D-08   Hv= -3.5380D-13
           Lv= -1.5288D-17   Mv= -1.1438D-21   Nv= -9.0030D-26   Ov=  2.5496D-29
 E(v= 36, J=  5)=    -5.994   Bv=  0.0010252  -Dv= -1.7794D-08   Hv= -3.5441D-13
           Lv= -1.5345D-17   Mv= -1.1492D-21   Nv= -8.8232D-26   Ov=  2.5900D-29
 E(v= 36, J=  6)=    -5.982   Bv=  0.0010248  -Dv= -1.7807D-08   Hv= -3.5515D-13
           Lv= -1.5414D-17   Mv= -1.1554D-21   Nv= -8.6036D-26   Ov=  2.6365D-29
 E(v= 36, J=  7)=    -5.967   Bv=  0.0010243  -Dv= -1.7821D-08   Hv= -3.5602D-13
           Lv= -1.5495D-17   Mv= -1.1626D-21   Nv= -8.3427D-26   Ov=  2.6882D-29
 E(v= 36, J=  8)=    -5.951   Bv=  0.0010237  -Dv= -1.7839D-08   Hv= -3.5701D-13
           Lv= -1.5588D-17   Mv= -1.1704D-21   Nv= -8.0385D-26   Ov=  2.7435D-29
 E(v= 36, J=  9)=    -5.932   Bv=  0.0010231  -Dv= -1.7858D-08   Hv= -3.5814D-13
           Lv= -1.5694D-17   Mv= -1.1789D-21   Nv= -7.6891D-26   Ov=  2.8009D-29
 E(v= 36, J= 10)=    -5.912   Bv=  0.0010223  -Dv= -1.7879D-08   Hv= -3.5940D-13
           Lv= -1.5813D-17   Mv= -1.1879D-21   Nv= -7.2929D-26   Ov=  2.8583D-29

 For vibrational level  v = 36   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -6.025    3     -6.012    6     -5.982    9     -5.932
   1     -6.023    4     -6.004    7     -5.967   10     -5.912
   2     -6.019    5     -5.994    8     -5.951
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 37, J=  0)=    -5.411   Bv=  0.0009802  -Dv= -1.8313D-08   Hv= -3.8622D-13
           Lv= -1.7028D-17   Mv= -8.3091D-22   Nv= -2.1099D-25   Ov= -5.4138D-29
 E(v= 37, J=  1)=    -5.409   Bv=  0.0009801  -Dv= -1.8315D-08   Hv= -3.8636D-13
           Lv= -1.7036D-17   Mv= -8.3344D-22   Nv= -2.1175D-25   Ov= -5.3973D-29
 E(v= 37, J=  2)=    -5.405   Bv=  0.0009799  -Dv= -1.8320D-08   Hv= -3.8663D-13
           Lv= -1.7053D-17   Mv= -8.3854D-22   Nv= -2.1326D-25   Ov= -5.3639D-29
 E(v= 37, J=  3)=    -5.399   Bv=  0.0009797  -Dv= -1.8327D-08   Hv= -3.8704D-13
           Lv= -1.7078D-17   Mv= -8.4626D-22   Nv= -2.1550D-25   Ov= -5.3128D-29
 E(v= 37, J=  4)=    -5.391   Bv=  0.0009794  -Dv= -1.8336D-08   Hv= -3.8759D-13
           Lv= -1.7113D-17   Mv= -8.5667D-22   Nv= -2.1845D-25   Ov= -5.2427D-29
 E(v= 37, J=  5)=    -5.381   Bv=  0.0009791  -Dv= -1.8348D-08   Hv= -3.8827D-13
           Lv= -1.7156D-17   Mv= -8.6989D-22   Nv= -2.2209D-25   Ov= -5.1520D-29
 E(v= 37, J=  6)=    -5.370   Bv=  0.0009786  -Dv= -1.8362D-08   Hv= -3.8910D-13
           Lv= -1.7208D-17   Mv= -8.8604D-22   Nv= -2.2637D-25   Ov= -5.0387D-29
 E(v= 37, J=  7)=    -5.356   Bv=  0.0009781  -Dv= -1.8378D-08   Hv= -3.9006D-13
           Lv= -1.7271D-17   Mv= -9.0526D-22   Nv= -2.3124D-25   Ov= -4.9005D-29
 E(v= 37, J=  8)=    -5.340   Bv=  0.0009775  -Dv= -1.8397D-08   Hv= -3.9117D-13
           Lv= -1.7344D-17   Mv= -9.2772D-22   Nv= -2.3664D-25   Ov= -4.7346D-29
 E(v= 37, J=  9)=    -5.323   Bv=  0.0009769  -Dv= -1.8418D-08   Hv= -3.9242D-13
           Lv= -1.7429D-17   Mv= -9.5359D-22   Nv= -2.4248D-25   Ov= -4.5381D-29
 E(v= 37, J= 10)=    -5.303   Bv=  0.0009761  -Dv= -1.8442D-08   Hv= -3.9382D-13
           Lv= -1.7526D-17   Mv= -9.8306D-22   Nv= -2.4868D-25   Ov= -4.3078D-29

 For vibrational level  v = 37   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -5.411    3     -5.399    6     -5.370    9     -5.323
   1     -5.409    4     -5.391    7     -5.356   10     -5.303
   2     -5.405    5     -5.381    8     -5.340
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 38, J=  0)=    -4.845   Bv=  0.0009346  -Dv= -1.8878D-08   Hv= -4.2280D-13
           Lv= -2.1756D-17   Mv= -9.9299D-22   Nv=  1.2039D-25   Ov= -5.7155D-29
 E(v= 38, J=  1)=    -4.843   Bv=  0.0009345  -Dv= -1.8880D-08   Hv= -4.2298D-13
           Lv= -2.1766D-17   Mv= -9.9155D-22   Nv=  1.1959D-25   Ov= -5.7655D-29
 E(v= 38, J=  2)=    -4.839   Bv=  0.0009343  -Dv= -1.8886D-08   Hv= -4.2332D-13
           Lv= -2.1786D-17   Mv= -9.8870D-22   Nv=  1.1796D-25   Ov= -5.8653D-29
 E(v= 38, J=  3)=    -4.834   Bv=  0.0009341  -Dv= -1.8893D-08   Hv= -4.2385D-13
           Lv= -2.1816D-17   Mv= -9.8450D-22   Nv=  1.1547D-25   Ov= -6.0145D-29
 E(v= 38, J=  4)=    -4.826   Bv=  0.0009338  -Dv= -1.8903D-08   Hv= -4.2455D-13
           Lv= -2.1855D-17   Mv= -9.7904D-22   Nv=  1.1204D-25   Ov= -6.2125D-29
 E(v= 38, J=  5)=    -4.817   Bv=  0.0009334  -Dv= -1.8916D-08   Hv= -4.2542D-13
           Lv= -2.1904D-17   Mv= -9.7245D-22   Nv=  1.0761D-25   Ov= -6.4580D-29
 E(v= 38, J=  6)=    -4.806   Bv=  0.0009330  -Dv= -1.8931D-08   Hv= -4.2647D-13
           Lv= -2.1962D-17   Mv= -9.6490D-22   Nv=  1.0206D-25   Ov= -6.7497D-29
 E(v= 38, J=  7)=    -4.793   Bv=  0.0009325  -Dv= -1.8949D-08   Hv= -4.2771D-13
           Lv= -2.2029D-17   Mv= -9.5661D-22   Nv=  9.5283D-26   Ov= -7.0855D-29
 E(v= 38, J=  8)=    -4.778   Bv=  0.0009318  -Dv= -1.8970D-08   Hv= -4.2912D-13
           Lv= -2.2105D-17   Mv= -9.4785D-22   Nv=  8.7135D-26   Ov= -7.4629D-29
 E(v= 38, J=  9)=    -4.761   Bv=  0.0009312  -Dv= -1.8993D-08   Hv= -4.3071D-13
           Lv= -2.2190D-17   Mv= -9.3895D-22   Nv=  7.7468D-26   Ov= -7.8784D-29
 E(v= 38, J= 10)=    -4.742   Bv=  0.0009304  -Dv= -1.9019D-08   Hv= -4.3249D-13
           Lv= -2.2284D-17   Mv= -9.3033D-22   Nv=  6.6123D-26   Ov= -8.3274D-29

 For vibrational level  v = 38   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -4.845    3     -4.834    6     -4.806    9     -4.761
   1     -4.843    4     -4.826    7     -4.793   10     -4.742
   2     -4.839    5     -4.817    8     -4.778
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 39, J=  0)=    -4.325   Bv=  0.0008895  -Dv= -1.9469D-08   Hv= -4.6055D-13
           Lv= -2.5377D-17   Mv= -2.4550D-21   Nv=  3.3203D-26   Ov=  1.1998D-28
 E(v= 39, J=  1)=    -4.323   Bv=  0.0008894  -Dv= -1.9472D-08   Hv= -4.6076D-13
           Lv= -2.5401D-17   Mv= -2.4546D-21   Nv=  3.4881D-26   Ov=  1.1970D-28
 E(v= 39, J=  2)=    -4.319   Bv=  0.0008893  -Dv= -1.9477D-08   Hv= -4.6116D-13
           Lv= -2.5451D-17   Mv= -2.4538D-21   Nv=  3.8224D-26   Ov=  1.1914D-28
 E(v= 39, J=  3)=    -4.314   Bv=  0.0008890  -Dv= -1.9486D-08   Hv= -4.6177D-13
           Lv= -2.5524D-17   Mv= -2.4523D-21   Nv=  4.3210D-26   Ov=  1.1826D-28
 E(v= 39, J=  4)=    -4.307   Bv=  0.0008887  -Dv= -1.9497D-08   Hv= -4.6259D-13
           Lv= -2.5622D-17   Mv= -2.4501D-21   Nv=  4.9799D-26   Ov=  1.1704D-28
 E(v= 39, J=  5)=    -4.298   Bv=  0.0008883  -Dv= -1.9511D-08   Hv= -4.6362D-13
           Lv= -2.5745D-17   Mv= -2.4468D-21   Nv=  5.7935D-26   Ov=  1.1541D-28
 E(v= 39, J=  6)=    -4.288   Bv=  0.0008879  -Dv= -1.9527D-08   Hv= -4.6486D-13
           Lv= -2.5891D-17   Mv= -2.4423D-21   Nv=  6.7543D-26   Ov=  1.1331D-28
 E(v= 39, J=  7)=    -4.275   Bv=  0.0008873  -Dv= -1.9547D-08   Hv= -4.6631D-13
           Lv= -2.6062D-17   Mv= -2.4362D-21   Nv=  7.8519D-26   Ov=  1.1067D-28
 E(v= 39, J=  8)=    -4.261   Bv=  0.0008867  -Dv= -1.9569D-08   Hv= -4.6799D-13
           Lv= -2.6257D-17   Mv= -2.4280D-21   Nv=  9.0734D-26   Ov=  1.0741D-28
 E(v= 39, J=  9)=    -4.245   Bv=  0.0008860  -Dv= -1.9595D-08   Hv= -4.6989D-13
           Lv= -2.6475D-17   Mv= -2.4175D-21   Nv=  1.0402D-25   Ov=  1.0342D-28
 E(v= 39, J= 10)=    -4.227   Bv=  0.0008852  -Dv= -1.9623D-08   Hv= -4.7201D-13
           Lv= -2.6716D-17   Mv= -2.4042D-21   Nv=  1.1817D-25   Ov=  9.8602D-29

 For vibrational level  v = 39   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -4.325    3     -4.314    6     -4.288    9     -4.245
   1     -4.323    4     -4.307    7     -4.275   10     -4.227
   2     -4.319    5     -4.298    8     -4.261
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 40, J=  0)=    -3.848   Bv=  0.0008450  -Dv= -2.0090D-08   Hv= -5.0755D-13
           Lv= -2.7556D-17   Mv= -2.7804D-21   Nv= -5.8993D-25   Ov=  8.1847D-29
 E(v= 40, J=  1)=    -3.846   Bv=  0.0008449  -Dv= -2.0093D-08   Hv= -5.0777D-13
           Lv= -2.7583D-17   Mv= -2.7874D-21   Nv= -5.8878D-25   Ov=  8.2881D-29
 E(v= 40, J=  2)=    -3.843   Bv=  0.0008448  -Dv= -2.0099D-08   Hv= -5.0821D-13
           Lv= -2.7639D-17   Mv= -2.8015D-21   Nv= -5.8643D-25   Ov=  8.4941D-29
 E(v= 40, J=  3)=    -3.838   Bv=  0.0008445  -Dv= -2.0108D-08   Hv= -5.0887D-13
           Lv= -2.7724D-17   Mv= -2.8226D-21   Nv= -5.8279D-25   Ov=  8.8019D-29
 E(v= 40, J=  4)=    -3.831   Bv=  0.0008442  -Dv= -2.0121D-08   Hv= -5.0976D-13
           Lv= -2.7837D-17   Mv= -2.8504D-21   Nv= -5.7775D-25   Ov=  9.2089D-29
 E(v= 40, J=  5)=    -3.823   Bv=  0.0008438  -Dv= -2.0136D-08   Hv= -5.1088D-13
           Lv= -2.7980D-17   Mv= -2.8849D-21   Nv= -5.7113D-25   Ov=  9.7126D-29
 E(v= 40, J=  6)=    -3.812   Bv=  0.0008433  -Dv= -2.0154D-08   Hv= -5.1223D-13
           Lv= -2.8155D-17   Mv= -2.9257D-21   Nv= -5.6272D-25   Ov=  1.0309D-28
 E(v= 40, J=  7)=    -3.801   Bv=  0.0008427  -Dv= -2.0176D-08   Hv= -5.1381D-13
           Lv= -2.8361D-17   Mv= -2.9726D-21   Nv= -5.5228D-25   Ov=  1.0992D-28
 E(v= 40, J=  8)=    -3.787   Bv=  0.0008421  -Dv= -2.0201D-08   Hv= -5.1563D-13
           Lv= -2.8601D-17   Mv= -3.0250D-21   Nv= -5.3954D-25   Ov=  1.1755D-28
 E(v= 40, J=  9)=    -3.772   Bv=  0.0008414  -Dv= -2.0229D-08   Hv= -5.1770D-13
           Lv= -2.8876D-17   Mv= -3.0824D-21   Nv= -5.2420D-25   Ov=  1.2589D-28
 E(v= 40, J= 10)=    -3.755   Bv=  0.0008406  -Dv= -2.0260D-08   Hv= -5.2002D-13
           Lv= -2.9187D-17   Mv= -3.1443D-21   Nv= -5.0595D-25   Ov=  1.3481D-28

 For vibrational level  v = 40   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.848    3     -3.838    6     -3.812    9     -3.772
   1     -3.846    4     -3.831    7     -3.801   10     -3.755
   2     -3.843    5     -3.823    8     -3.787
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 41, J=  0)=    -3.412   Bv=  0.0008010  -Dv= -2.0737D-08   Hv= -5.6282D-13
           Lv= -3.1959D-17   Mv= -1.5444D-21   Nv= -5.5775D-25   Ov= -1.9920D-28
 E(v= 41, J=  1)=    -3.411   Bv=  0.0008010  -Dv= -2.0740D-08   Hv= -5.6307D-13
           Lv= -3.1975D-17   Mv= -1.5511D-21   Nv= -5.6053D-25   Ov= -1.9832D-28
 E(v= 41, J=  2)=    -3.407   Bv=  0.0008008  -Dv= -2.0747D-08   Hv= -5.6358D-13
           Lv= -3.2006D-17   Mv= -1.5646D-21   Nv= -5.6606D-25   Ov= -1.9655D-28
 E(v= 41, J=  3)=    -3.403   Bv=  0.0008005  -Dv= -2.0757D-08   Hv= -5.6435D-13
           Lv= -3.2053D-17   Mv= -1.5851D-21   Nv= -5.7426D-25   Ov= -1.9383D-28
 E(v= 41, J=  4)=    -3.396   Bv=  0.0008002  -Dv= -2.0771D-08   Hv= -5.6538D-13
           Lv= -3.2117D-17   Mv= -1.6129D-21   Nv= -5.8501D-25   Ov= -1.9010D-28
 E(v= 41, J=  5)=    -3.388   Bv=  0.0007998  -Dv= -2.0788D-08   Hv= -5.6666D-13
           Lv= -3.2199D-17   Mv= -1.6484D-21   Nv= -5.9815D-25   Ov= -1.8528D-28
 E(v= 41, J=  6)=    -3.379   Bv=  0.0007993  -Dv= -2.0808D-08   Hv= -5.6821D-13
           Lv= -3.2299D-17   Mv= -1.6921D-21   Nv= -6.1346D-25   Ov= -1.7926D-28
 E(v= 41, J=  7)=    -3.367   Bv=  0.0007987  -Dv= -2.0832D-08   Hv= -5.7002D-13
           Lv= -3.2419D-17   Mv= -1.7443D-21   Nv= -6.3067D-25   Ov= -1.7192D-28
 E(v= 41, J=  8)=    -3.355   Bv=  0.0007980  -Dv= -2.0860D-08   Hv= -5.7210D-13
           Lv= -3.2561D-17   Mv= -1.8058D-21   Nv= -6.4944D-25   Ov= -1.6314D-28
 E(v= 41, J=  9)=    -3.340   Bv=  0.0007973  -Dv= -2.0891D-08   Hv= -5.7445D-13
           Lv= -3.2727D-17   Mv= -1.8770D-21   Nv= -6.6935D-25   Ov= -1.5277D-28
 E(v= 41, J= 10)=    -3.324   Bv=  0.0007965  -Dv= -2.0925D-08   Hv= -5.7708D-13
           Lv= -3.2919D-17   Mv= -1.9586D-21   Nv= -6.8990D-25   Ov= -1.4067D-28

 For vibrational level  v = 41   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.412    3     -3.403    6     -3.379    9     -3.340
   1     -3.411    4     -3.396    7     -3.367   10     -3.324
   2     -3.407    5     -3.388    8     -3.355
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 42, J=  0)=    -3.015   Bv=  0.0007577  -Dv= -2.1397D-08   Hv= -6.1240D-13
           Lv= -3.6630D-17   Mv= -1.1119D-21   Nv=  2.9185D-26   Ov= -3.6017D-28
 E(v= 42, J=  1)=    -3.014   Bv=  0.0007576  -Dv= -2.1400D-08   Hv= -6.1270D-13
           Lv= -3.6641D-17   Mv= -1.1116D-21   Nv=  2.4133D-26   Ov= -3.6147D-28
 E(v= 42, J=  2)=    -3.011   Bv=  0.0007574  -Dv= -2.1408D-08   Hv= -6.1328D-13
           Lv= -3.6664D-17   Mv= -1.1111D-21   Nv=  1.3977D-26   Ov= -3.6405D-28
 E(v= 42, J=  3)=    -3.006   Bv=  0.0007572  -Dv= -2.1419D-08   Hv= -6.1416D-13
           Lv= -3.6697D-17   Mv= -1.1109D-21   Nv= -1.3929D-27   Ov= -3.6783D-28
 E(v= 42, J=  4)=    -3.000   Bv=  0.0007568  -Dv= -2.1433D-08   Hv= -6.1534D-13
           Lv= -3.6741D-17   Mv= -1.1115D-21   Nv= -2.2129D-26   Ov= -3.7273D-28
 E(v= 42, J=  5)=    -2.992   Bv=  0.0007564  -Dv= -2.1452D-08   Hv= -6.1681D-13
           Lv= -3.6797D-17   Mv= -1.1136D-21   Nv= -4.8426D-26   Ov= -3.7860D-28
 E(v= 42, J=  6)=    -2.983   Bv=  0.0007559  -Dv= -2.1474D-08   Hv= -6.1858D-13
           Lv= -3.6864D-17   Mv= -1.1182D-21   Nv= -8.0514D-26   Ov= -3.8529D-28
 E(v= 42, J=  7)=    -2.973   Bv=  0.0007553  -Dv= -2.1500D-08   Hv= -6.2064D-13
           Lv= -3.6942D-17   Mv= -1.1266D-21   Nv= -1.1863D-25   Ov= -3.9258D-28
 E(v= 42, J=  8)=    -2.961   Bv=  0.0007546  -Dv= -2.1530D-08   Hv= -6.2301D-13
           Lv= -3.7033D-17   Mv= -1.1401D-21   Nv= -1.6304D-25   Ov= -4.0019D-28
 E(v= 42, J=  9)=    -2.947   Bv=  0.0007538  -Dv= -2.1564D-08   Hv= -6.2568D-13
           Lv= -3.7137D-17   Mv= -1.1604D-21   Nv= -2.1395D-25   Ov= -4.0784D-28
 E(v= 42, J= 10)=    -2.932   Bv=  0.0007530  -Dv= -2.1601D-08   Hv= -6.2866D-13
           Lv= -3.7254D-17   Mv= -1.1896D-21   Nv= -2.7158D-25   Ov= -4.1515D-28

 For vibrational level  v = 42   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.015    3     -3.006    6     -2.983    9     -2.947
   1     -3.014    4     -3.000    7     -2.973   10     -2.932
   2     -3.011    5     -2.992    8     -2.961
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 43, J=  0)=    -2.655   Bv=  0.0007150  -Dv= -2.2032D-08   Hv= -6.5166D-13
           Lv= -4.3412D-17   Mv= -4.1357D-21   Nv=  3.2439D-25   Ov=  1.4194D-29
 E(v= 43, J=  1)=    -2.653   Bv=  0.0007149  -Dv= -2.2036D-08   Hv= -6.5201D-13
           Lv= -4.3453D-17   Mv= -4.1318D-21   Nv=  3.2457D-25   Ov=  1.1825D-29
 E(v= 43, J=  2)=    -2.651   Bv=  0.0007148  -Dv= -2.2044D-08   Hv= -6.5270D-13
           Lv= -4.3536D-17   Mv= -4.1240D-21   Nv=  3.2484D-25   Ov=  7.0856D-30
 E(v= 43, J=  3)=    -2.646   Bv=  0.0007145  -Dv= -2.2056D-08   Hv= -6.5375D-13
           Lv= -4.3659D-17   Mv= -4.1123D-21   Nv=  3.2498D-25   Ov= -5.1692D-32
 E(v= 43, J=  4)=    -2.641   Bv=  0.0007142  -Dv= -2.2071D-08   Hv= -6.5515D-13
           Lv= -4.3823D-17   Mv= -4.0967D-21   Nv=  3.2471D-25   Ov= -9.6099D-30
 E(v= 43, J=  5)=    -2.633   Bv=  0.0007137  -Dv= -2.2091D-08   Hv= -6.5690D-13
           Lv= -4.4028D-17   Mv= -4.0773D-21   Nv=  3.2362D-25   Ov= -2.1610D-29
 E(v= 43, J=  6)=    -2.625   Bv=  0.0007132  -Dv= -2.2115D-08   Hv= -6.5902D-13
           Lv= -4.4272D-17   Mv= -4.0541D-21   Nv=  3.2120D-25   Ov= -3.6071D-29
 E(v= 43, J=  7)=    -2.615   Bv=  0.0007126  -Dv= -2.2143D-08   Hv= -6.6151D-13
           Lv= -4.4554D-17   Mv= -4.0272D-21   Nv=  3.1683D-25   Ov= -5.3010D-29
 E(v= 43, J=  8)=    -2.604   Bv=  0.0007119  -Dv= -2.2174D-08   Hv= -6.6437D-13
           Lv= -4.4875D-17   Mv= -3.9972D-21   Nv=  3.0981D-25   Ov= -7.2403D-29
 E(v= 43, J=  9)=    -2.591   Bv=  0.0007111  -Dv= -2.2210D-08   Hv= -6.6762D-13
           Lv= -4.5234D-17   Mv= -3.9642D-21   Nv=  2.9932D-25   Ov= -9.4205D-29
 E(v= 43, J= 10)=    -2.577   Bv=  0.0007102  -Dv= -2.2250D-08   Hv= -6.7125D-13
           Lv= -4.5628D-17   Mv= -3.9292D-21   Nv=  2.8444D-25   Ov= -1.1832D-28

 For vibrational level  v = 43   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.655    3     -2.646    6     -2.625    9     -2.591
   1     -2.653    4     -2.641    7     -2.615   10     -2.577
   2     -2.651    5     -2.633    8     -2.604
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 44, J=  0)=    -2.329   Bv=  0.0006732  -Dv= -2.2646D-08   Hv= -7.0337D-13
           Lv= -5.0915D-17   Mv= -5.8588D-21   Nv=  2.5563D-25   Ov=  3.4568D-28
 E(v= 44, J=  1)=    -2.328   Bv=  0.0006731  -Dv= -2.2650D-08   Hv= -7.0377D-13
           Lv= -5.0973D-17   Mv= -5.8557D-21   Nv=  2.6046D-25   Ov=  3.4370D-28
 E(v= 44, J=  2)=    -2.325   Bv=  0.0006729  -Dv= -2.2658D-08   Hv= -7.0459D-13
           Lv= -5.1090D-17   Mv= -5.8493D-21   Nv=  2.7002D-25   Ov=  3.3969D-28
 E(v= 44, J=  3)=    -2.321   Bv=  0.0006727  -Dv= -2.2671D-08   Hv= -7.0582D-13
           Lv= -5.1266D-17   Mv= -5.8393D-21   Nv=  2.8416D-25   Ov=  3.3350D-28
 E(v= 44, J=  4)=    -2.316   Bv=  0.0006723  -Dv= -2.2688D-08   Hv= -7.0746D-13
           Lv= -5.1499D-17   Mv= -5.8252D-21   Nv=  3.0260D-25   Ov=  3.2497D-28
 E(v= 44, J=  5)=    -2.309   Bv=  0.0006719  -Dv= -2.2709D-08   Hv= -7.0953D-13
           Lv= -5.1790D-17   Mv= -5.8064D-21   Nv=  3.2496D-25   Ov=  3.1385D-28
 E(v= 44, J=  6)=    -2.301   Bv=  0.0006713  -Dv= -2.2735D-08   Hv= -7.1202D-13
           Lv= -5.2138D-17   Mv= -5.7821D-21   Nv=  3.5074D-25   Ov=  2.9983D-28
 E(v= 44, J=  7)=    -2.291   Bv=  0.0006707  -Dv= -2.2765D-08   Hv= -7.1495D-13
           Lv= -5.2541D-17   Mv= -5.7514D-21   Nv=  3.7929D-25   Ov=  2.8259D-28
 E(v= 44, J=  8)=    -2.281   Bv=  0.0006699  -Dv= -2.2799D-08   Hv= -7.1833D-13
           Lv= -5.3000D-17   Mv= -5.7135D-21   Nv=  4.0978D-25   Ov=  2.6174D-28
 E(v= 44, J=  9)=    -2.269   Bv=  0.0006691  -Dv= -2.2838D-08   Hv= -7.2217D-13
           Lv= -5.3512D-17   Mv= -5.6675D-21   Nv=  4.4121D-25   Ov=  2.3688D-28
 E(v= 44, J= 10)=    -2.255   Bv=  0.0006682  -Dv= -2.2881D-08   Hv= -7.2647D-13
           Lv= -5.4076D-17   Mv= -5.6127D-21   Nv=  4.7234D-25   Ov=  2.0758D-28

 For vibrational level  v = 44   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.329    3     -2.321    6     -2.301    9     -2.269
   1     -2.328    4     -2.316    7     -2.291   10     -2.255
   2     -2.325    5     -2.309    8     -2.281
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 45, J=  0)=    -2.035   Bv=  0.0006323  -Dv= -2.3250D-08   Hv= -7.5823D-13
           Lv= -5.3897D-17   Mv= -7.3465D-21   Nv= -1.1740D-24   Ov=  4.4520D-28
 E(v= 45, J=  1)=    -2.034   Bv=  0.0006322  -Dv= -2.3255D-08   Hv= -7.5866D-13
           Lv= -5.3971D-17   Mv= -7.3605D-21   Nv= -1.1678D-24   Ov=  4.4705D-28
 E(v= 45, J=  2)=    -2.032   Bv=  0.0006321  -Dv= -2.3264D-08   Hv= -7.5952D-13
           Lv= -5.4118D-17   Mv= -7.3884D-21   Nv= -1.1552D-24   Ov=  4.5069D-28
 E(v= 45, J=  3)=    -2.028   Bv=  0.0006318  -Dv= -2.3278D-08   Hv= -7.6082D-13
           Lv= -5.4340D-17   Mv= -7.4296D-21   Nv= -1.1362D-24   Ov=  4.5596D-28
 E(v= 45, J=  4)=    -2.023   Bv=  0.0006314  -Dv= -2.3296D-08   Hv= -7.6257D-13
           Lv= -5.4639D-17   Mv= -7.4836D-21   Nv= -1.1105D-24   Ov=  4.6264D-28
 E(v= 45, J=  5)=    -2.016   Bv=  0.0006309  -Dv= -2.3319D-08   Hv= -7.6476D-13
           Lv= -5.5015D-17   Mv= -7.5492D-21   Nv= -1.0778D-24   Ov=  4.7042D-28
 E(v= 45, J=  6)=    -2.009   Bv=  0.0006304  -Dv= -2.3346D-08   Hv= -7.6741D-13
           Lv= -5.5470D-17   Mv= -7.6254D-21   Nv= -1.0379D-24   Ov=  4.7890D-28
 E(v= 45, J=  7)=    -2.000   Bv=  0.0006297  -Dv= -2.3379D-08   Hv= -7.7053D-13
           Lv= -5.6007D-17   Mv= -7.7106D-21   Nv= -9.9055D-25   Ov=  4.8760D-28
 E(v= 45, J=  8)=    -1.990   Bv=  0.0006290  -Dv= -2.3416D-08   Hv= -7.7414D-13
           Lv= -5.6627D-17   Mv= -7.8030D-21   Nv= -9.3545D-25   Ov=  4.9592D-28
 E(v= 45, J=  9)=    -1.979   Bv=  0.0006281  -Dv= -2.3458D-08   Hv= -7.7824D-13
           Lv= -5.7334D-17   Mv= -7.9007D-21   Nv= -8.7248D-25   Ov=  5.0316D-28
 E(v= 45, J= 10)=    -1.966   Bv=  0.0006272  -Dv= -2.3505D-08   Hv= -7.8286D-13
           Lv= -5.8129D-17   Mv= -8.0011D-21   Nv= -8.0164D-25   Ov=  5.0851D-28

 For vibrational level  v = 45   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.035    3     -2.028    6     -2.009    9     -1.979
   1     -2.034    4     -2.023    7     -2.000   10     -1.966
   2     -2.032    5     -2.016    8     -1.990
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 46, J=  0)=    -1.772   Bv=  0.0005925  -Dv= -2.3825D-08   Hv= -8.1668D-13
           Lv= -6.0567D-17   Mv= -7.4279D-21   Nv= -1.8103D-24   Ov=  1.5291D-28
 E(v= 46, J=  1)=    -1.770   Bv=  0.0005924  -Dv= -2.3830D-08   Hv= -8.1717D-13
           Lv= -6.0641D-17   Mv= -7.4496D-21   Nv= -1.8081D-24   Ov=  1.5687D-28
 E(v= 46, J=  2)=    -1.768   Bv=  0.0005922  -Dv= -2.3840D-08   Hv= -8.1814D-13
           Lv= -6.0791D-17   Mv= -7.4930D-21   Nv= -1.8036D-24   Ov=  1.6477D-28
 E(v= 46, J=  3)=    -1.765   Bv=  0.0005919  -Dv= -2.3855D-08   Hv= -8.1960D-13
           Lv= -6.1017D-17   Mv= -7.5578D-21   Nv= -1.7964D-24   Ov=  1.7652D-28
 E(v= 46, J=  4)=    -1.760   Bv=  0.0005915  -Dv= -2.3875D-08   Hv= -8.2156D-13
           Lv= -6.1321D-17   Mv= -7.6438D-21   Nv= -1.7861D-24   Ov=  1.9203D-28
 E(v= 46, J=  5)=    -1.754   Bv=  0.0005910  -Dv= -2.3899D-08   Hv= -8.2402D-13
           Lv= -6.1706D-17   Mv= -7.7505D-21   Nv= -1.7720D-24   Ov=  2.1114D-28
 E(v= 46, J=  6)=    -1.747   Bv=  0.0005905  -Dv= -2.3929D-08   Hv= -8.2699D-13
           Lv= -6.2174D-17   Mv= -7.8774D-21   Nv= -1.7533D-24   Ov=  2.3358D-28
 E(v= 46, J=  7)=    -1.739   Bv=  0.0005898  -Dv= -2.3964D-08   Hv= -8.3049D-13
           Lv= -6.2731D-17   Mv= -8.0237D-21   Nv= -1.7292D-24   Ov=  2.5909D-28
 E(v= 46, J=  8)=    -1.729   Bv=  0.0005890  -Dv= -2.4004D-08   Hv= -8.3452D-13
           Lv= -6.3379D-17   Mv= -8.1883D-21   Nv= -1.6986D-24   Ov=  2.8721D-28
 E(v= 46, J=  9)=    -1.719   Bv=  0.0005882  -Dv= -2.4049D-08   Hv= -8.3911D-13
           Lv= -6.4125D-17   Mv= -8.3697D-21   Nv= -1.6605D-24   Ov=  3.1742D-28
 E(v= 46, J= 10)=    -1.707   Bv=  0.0005872  -Dv= -2.4099D-08   Hv= -8.4428D-13
           Lv= -6.4971D-17   Mv= -8.5662D-21   Nv= -1.6138D-24   Ov=  3.4900D-28

 For vibrational level  v = 46   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.772    3     -1.765    6     -1.747    9     -1.719
   1     -1.770    4     -1.760    7     -1.739   10     -1.707
   2     -1.768    5     -1.754    8     -1.729
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 47, J=  0)=    -1.536   Bv=  0.0005537  -Dv= -2.4365D-08   Hv= -8.7513D-13
           Lv= -6.6973D-17   Mv= -6.8255D-21   Nv= -2.3628D-24   Ov= -4.2394D-28
 E(v= 47, J=  1)=    -1.535   Bv=  0.0005536  -Dv= -2.4371D-08   Hv= -8.7566D-13
           Lv= -6.7042D-17   Mv= -6.8538D-21   Nv= -2.3687D-24   Ov= -4.1894D-28
 E(v= 47, J=  2)=    -1.532   Bv=  0.0005534  -Dv= -2.4381D-08   Hv= -8.7674D-13
           Lv= -6.7179D-17   Mv= -6.9108D-21   Nv= -2.3803D-24   Ov= -4.0888D-28
 E(v= 47, J=  3)=    -1.529   Bv=  0.0005531  -Dv= -2.4397D-08   Hv= -8.7835D-13
           Lv= -6.7388D-17   Mv= -6.9968D-21   Nv= -2.3971D-24   Ov= -3.9362D-28
 E(v= 47, J=  4)=    -1.525   Bv=  0.0005528  -Dv= -2.4418D-08   Hv= -8.8051D-13
           Lv= -6.7670D-17   Mv= -7.1124D-21   Nv= -2.4186D-24   Ov= -3.7298D-28
 E(v= 47, J=  5)=    -1.519   Bv=  0.0005523  -Dv= -2.4445D-08   Hv= -8.8323D-13
           Lv= -6.8029D-17   Mv= -7.2583D-21   Nv= -2.4438D-24   Ov= -3.4680D-28
 E(v= 47, J=  6)=    -1.512   Bv=  0.0005517  -Dv= -2.4476D-08   Hv= -8.8650D-13
           Lv= -6.8470D-17   Mv= -7.4353D-21   Nv= -2.4716D-24   Ov= -3.1479D-28
 E(v= 47, J=  7)=    -1.505   Bv=  0.0005510  -Dv= -2.4514D-08   Hv= -8.9035D-13
           Lv= -6.8998D-17   Mv= -7.6441D-21   Nv= -2.5006D-24   Ov= -2.7674D-28
 E(v= 47, J=  8)=    -1.496   Bv=  0.0005502  -Dv= -2.4557D-08   Hv= -8.9479D-13
           Lv= -6.9619D-17   Mv= -7.8856D-21   Nv= -2.5291D-24   Ov= -2.3240D-28
 E(v= 47, J=  9)=    -1.486   Bv=  0.0005493  -Dv= -2.4605D-08   Hv= -8.9983D-13
           Lv= -7.0341D-17   Mv= -8.1602D-21   Nv= -2.5552D-24   Ov= -1.8168D-28
 E(v= 47, J= 10)=    -1.475   Bv=  0.0005483  -Dv= -2.4659D-08   Hv= -9.0549D-13
           Lv= -7.1173D-17   Mv= -8.4682D-21   Nv= -2.5766D-24   Ov= -1.2453D-28

 For vibrational level  v = 47   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.536    3     -1.529    6     -1.512    9     -1.486
   1     -1.535    4     -1.525    7     -1.505   10     -1.475
   2     -1.532    5     -1.519    8     -1.496
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 48, J=  0)=    -1.325   Bv=  0.0005162  -Dv= -2.4851D-08   Hv= -9.2811D-13
           Lv= -7.5522D-17   Mv= -6.5747D-21   Nv= -1.6422D-24   Ov= -8.0158D-28
 E(v= 48, J=  1)=    -1.324   Bv=  0.0005161  -Dv= -2.4857D-08   Hv= -9.2871D-13
           Lv= -7.5587D-17   Mv= -6.5944D-21   Nv= -1.6534D-24   Ov= -8.0017D-28
 E(v= 48, J=  2)=    -1.322   Bv=  0.0005159  -Dv= -2.4868D-08   Hv= -9.2992D-13
           Lv= -7.5720D-17   Mv= -6.6344D-21   Nv= -1.6758D-24   Ov= -7.9728D-28
 E(v= 48, J=  3)=    -1.319   Bv=  0.0005156  -Dv= -2.4885D-08   Hv= -9.3174D-13
           Lv= -7.5920D-17   Mv= -6.6953D-21   Nv= -1.7092D-24   Ov= -7.9268D-28
 E(v= 48, J=  4)=    -1.315   Bv=  0.0005152  -Dv= -2.4907D-08   Hv= -9.3417D-13
           Lv= -7.6189D-17   Mv= -6.7784D-21   Nv= -1.7534D-24   Ov= -7.8604D-28
 E(v= 48, J=  5)=    -1.310   Bv=  0.0005147  -Dv= -2.4935D-08   Hv= -9.3723D-13
           Lv= -7.6531D-17   Mv= -6.8853D-21   Nv= -1.8081D-24   Ov= -7.7692D-28
 E(v= 48, J=  6)=    -1.304   Bv=  0.0005141  -Dv= -2.4969D-08   Hv= -9.4091D-13
           Lv= -7.6948D-17   Mv= -7.0178D-21   Nv= -1.8729D-24   Ov= -7.6486D-28
 E(v= 48, J=  7)=    -1.296   Bv=  0.0005134  -Dv= -2.5008D-08   Hv= -9.4524D-13
           Lv= -7.7445D-17   Mv= -7.1782D-21   Nv= -1.9471D-24   Ov= -7.4917D-28
 E(v= 48, J=  8)=    -1.288   Bv=  0.0005126  -Dv= -2.5054D-08   Hv= -9.5021D-13
           Lv= -7.8026D-17   Mv= -7.3692D-21   Nv= -2.0299D-24   Ov= -7.2922D-28
 E(v= 48, J=  9)=    -1.279   Bv=  0.0005117  -Dv= -2.5105D-08   Hv= -9.5585D-13
           Lv= -7.8700D-17   Mv= -7.5933D-21   Nv= -2.1202D-24   Ov= -7.0424D-28
 E(v= 48, J= 10)=    -1.269   Bv=  0.0005107  -Dv= -2.5163D-08   Hv= -9.6218D-13
           Lv= -7.9472D-17   Mv= -7.8536D-21   Nv= -2.2167D-24   Ov= -6.7345D-28

 For vibrational level  v = 48   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.325    3     -1.319    6     -1.304    9     -1.279
   1     -1.324    4     -1.315    7     -1.296   10     -1.269
   2     -1.322    5     -1.310    8     -1.288
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 49, J=  0)=    -1.138   Bv=  0.0004800  -Dv= -2.5264D-08   Hv= -9.7000D-13
           Lv= -8.1561D-17   Mv= -7.2348D-21   Nv= -1.2503D-24   Ov= -7.2044D-28
 E(v= 49, J=  1)=    -1.137   Bv=  0.0004799  -Dv= -2.5270D-08   Hv= -9.7065D-13
           Lv= -8.1633D-17   Mv= -7.2498D-21   Nv= -1.2604D-24   Ov= -7.1973D-28
 E(v= 49, J=  2)=    -1.135   Bv=  0.0004797  -Dv= -2.5282D-08   Hv= -9.7196D-13
           Lv= -8.1778D-17   Mv= -7.2803D-21   Nv= -1.2805D-24   Ov= -7.1817D-28
 E(v= 49, J=  3)=    -1.132   Bv=  0.0004794  -Dv= -2.5299D-08   Hv= -9.7393D-13
           Lv= -8.1998D-17   Mv= -7.3269D-21   Nv= -1.3106D-24   Ov= -7.1560D-28
 E(v= 49, J=  4)=    -1.129   Bv=  0.0004790  -Dv= -2.5323D-08   Hv= -9.7655D-13
           Lv= -8.2292D-17   Mv= -7.3908D-21   Nv= -1.3505D-24   Ov= -7.1175D-28
 E(v= 49, J=  5)=    -1.124   Bv=  0.0004785  -Dv= -2.5352D-08   Hv= -9.7985D-13
           Lv= -8.2663D-17   Mv= -7.4733D-21   Nv= -1.4002D-24   Ov= -7.0625D-28
 E(v= 49, J=  6)=    -1.118   Bv=  0.0004779  -Dv= -2.5387D-08   Hv= -9.8383D-13
           Lv= -8.3115D-17   Mv= -7.5763D-21   Nv= -1.4592D-24   Ov= -6.9856D-28
 E(v= 49, J=  7)=    -1.111   Bv=  0.0004772  -Dv= -2.5429D-08   Hv= -9.8850D-13
           Lv= -8.3650D-17   Mv= -7.7017D-21   Nv= -1.5272D-24   Ov= -6.8823D-28
 E(v= 49, J=  8)=    -1.104   Bv=  0.0004764  -Dv= -2.5476D-08   Hv= -9.9387D-13
           Lv= -8.4272D-17   Mv= -7.8520D-21   Nv= -1.6035D-24   Ov= -6.7472D-28
 E(v= 49, J=  9)=    -1.095   Bv=  0.0004754  -Dv= -2.5530D-08   Hv= -9.9997D-13
           Lv= -8.4986D-17   Mv= -8.0297D-21   Nv= -1.6875D-24   Ov= -6.5739D-28
 E(v= 49, J= 10)=    -1.086   Bv=  0.0004744  -Dv= -2.5590D-08   Hv= -1.0068D-12
           Lv= -8.5800D-17   Mv= -8.2377D-21   Nv= -1.7780D-24   Ov= -6.3569D-28

 For vibrational level  v = 49   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.138    3     -1.132    6     -1.118    9     -1.095
   1     -1.137    4     -1.129    7     -1.111   10     -1.086
   2     -1.135    5     -1.124    8     -1.104
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 50, J=  0)=-.972510      Bv=  0.0004453  -Dv= -2.5578D-08   Hv= -9.9594D-13
           Lv= -8.3532D-17   Mv= -6.4279D-21   Nv= -8.9683D-25   Ov= -1.1935D-27
 E(v= 50, J=  1)=-.971619      Bv=  0.0004452  -Dv= -2.5584D-08   Hv= -9.9660D-13
           Lv= -8.3596D-17   Mv= -6.4388D-21   Nv= -9.1356D-25   Ov= -1.1958D-27
 E(v= 50, J=  2)=-.969839      Bv=  0.0004450  -Dv= -2.5596D-08   Hv= -9.9794D-13
           Lv= -8.3725D-17   Mv= -6.4611D-21   Nv= -9.4711D-25   Ov= -1.2003D-27
 E(v= 50, J=  3)=-.967170      Bv=  0.0004446  -Dv= -2.5614D-08   Hv= -9.9995D-13
           Lv= -8.3920D-17   Mv= -6.4961D-21   Nv= -9.9763D-25   Ov= -1.2065D-27
 E(v= 50, J=  4)=-.963615      Bv=  0.0004442  -Dv= -2.5638D-08   Hv= -1.0026D-12
           Lv= -8.4181D-17   Mv= -6.5456D-21   Nv= -1.0654D-24   Ov= -1.2141D-27
 E(v= 50, J=  5)=-.959175      Bv=  0.0004437  -Dv= -2.5669D-08   Hv= -1.0060D-12
           Lv= -8.4509D-17   Mv= -6.6121D-21   Nv= -1.1507D-24   Ov= -1.2223D-27
 E(v= 50, J=  6)=-.953854      Bv=  0.0004431  -Dv= -2.5705D-08   Hv= -1.0101D-12
           Lv= -8.4909D-17   Mv= -6.6986D-21   Nv= -1.2537D-24   Ov= -1.2302D-27
 E(v= 50, J=  7)=-.947655      Bv=  0.0004424  -Dv= -2.5747D-08   Hv= -1.0149D-12
           Lv= -8.5381D-17   Mv= -6.8090D-21   Nv= -1.3747D-24   Ov= -1.2370D-27
 E(v= 50, J=  8)=-.940584      Bv=  0.0004416  -Dv= -2.5796D-08   Hv= -1.0203D-12
           Lv= -8.5932D-17   Mv= -6.9477D-21   Nv= -1.5135D-24   Ov= -1.2415D-27
 E(v= 50, J=  9)=-.932644      Bv=  0.0004406  -Dv= -2.5851D-08   Hv= -1.0265D-12
           Lv= -8.6564D-17   Mv= -7.1196D-21   Nv= -1.6700D-24   Ov= -1.2427D-27
 E(v= 50, J= 10)=-.923842      Bv=  0.0004396  -Dv= -2.5913D-08   Hv= -1.0335D-12
           Lv= -8.7287D-17   Mv= -7.3304D-21   Nv= -1.8438D-24   Ov= -1.2396D-27

 For vibrational level  v = 50   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.973    3     -0.967    6     -0.954    9     -0.933
   1     -0.972    4     -0.964    7     -0.948   10     -0.924
   2     -0.970    5     -0.959    8     -0.941
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 51, J=  0)=-.826185      Bv=  0.0004121  -Dv= -2.5760D-08   Hv= -9.9857D-13
           Lv= -8.4942D-17   Mv= -9.3817D-21   Nv= -2.5481D-24   Ov= -2.9740D-27
 E(v= 51, J=  1)=-.825361      Bv=  0.0004120  -Dv= -2.5766D-08   Hv= -9.9925D-13
           Lv= -8.5036D-17   Mv= -9.4125D-21   Nv= -2.5899D-24   Ov= -2.9973D-27
 E(v= 51, J=  2)=-.823713      Bv=  0.0004118  -Dv= -2.5778D-08   Hv= -1.0006D-12
           Lv= -8.5225D-17   Mv= -9.4756D-21   Nv= -2.6745D-24   Ov= -3.0439D-27
 E(v= 51, J=  3)=-.821243      Bv=  0.0004115  -Dv= -2.5796D-08   Hv= -1.0027D-12
           Lv= -8.5511D-17   Mv= -9.5742D-21   Nv= -2.8038D-24   Ov= -3.1137D-27
 E(v= 51, J=  4)=-.817953      Bv=  0.0004111  -Dv= -2.5820D-08   Hv= -1.0054D-12
           Lv= -8.5897D-17   Mv= -9.7131D-21   Nv= -2.9808D-24   Ov= -3.2070D-27
 E(v= 51, J=  5)=-.813845      Bv=  0.0004105  -Dv= -2.5851D-08   Hv= -1.0088D-12
           Lv= -8.6387D-17   Mv= -9.8987D-21   Nv= -3.2094D-24   Ov= -3.3239D-27
 E(v= 51, J=  6)=-.808922      Bv=  0.0004099  -Dv= -2.5887D-08   Hv= -1.0130D-12
           Lv= -8.6988D-17   Mv= -1.0140D-20   Nv= -3.4945D-24   Ov= -3.4643D-27
 E(v= 51, J=  7)=-.803188      Bv=  0.0004092  -Dv= -2.5930D-08   Hv= -1.0179D-12
           Lv= -8.7708D-17   Mv= -1.0448D-20   Nv= -3.8421D-24   Ov= -3.6282D-27
 E(v= 51, J=  8)=-.796648      Bv=  0.0004084  -Dv= -2.5979D-08   Hv= -1.0235D-12
           Lv= -8.8559D-17   Mv= -1.0837D-20   Nv= -4.2589D-24   Ov= -3.8154D-27
 E(v= 51, J=  9)=-.789306      Bv=  0.0004074  -Dv= -2.6034D-08   Hv= -1.0300D-12
           Lv= -8.9556D-17   Mv= -1.1323D-20   Nv= -4.7529D-24   Ov= -4.0255D-27
 E(v= 51, J= 10)=-.781168      Bv=  0.0004064  -Dv= -2.6096D-08   Hv= -1.0372D-12
           Lv= -9.0718D-17   Mv= -1.1928D-20   Nv= -5.3327D-24   Ov= -4.2579D-27

 For vibrational level  v = 51   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.826    3     -0.821    6     -0.809    9     -0.789
   1     -0.825    4     -0.818    7     -0.803   10     -0.781
   2     -0.824    5     -0.814    8     -0.797
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 52, J=  0)=-.697231      Bv=  0.0003806  -Dv= -2.5807D-08   Hv= -1.0157D-12
           Lv= -1.2438D-16   Mv= -4.1326D-20   Nv= -1.5879D-23   Ov= -4.9066D-27
 E(v= 52, J=  1)=-.696470      Bv=  0.0003805  -Dv= -2.5813D-08   Hv= -1.0167D-12
           Lv= -1.2480D-16   Mv= -4.1517D-20   Nv= -1.5948D-23   Ov= -4.9145D-27
 E(v= 52, J=  2)=-.694949      Bv=  0.0003803  -Dv= -2.5826D-08   Hv= -1.0187D-12
           Lv= -1.2563D-16   Mv= -4.1901D-20   Nv= -1.6085D-23   Ov= -4.9293D-27
 E(v= 52, J=  3)=-.692668      Bv=  0.0003800  -Dv= -2.5844D-08   Hv= -1.0218D-12
           Lv= -1.2690D-16   Mv= -4.2484D-20   Nv= -1.6293D-23   Ov= -4.9497D-27
 E(v= 52, J=  4)=-.689629      Bv=  0.0003796  -Dv= -2.5869D-08   Hv= -1.0259D-12
           Lv= -1.2861D-16   Mv= -4.3273D-20   Nv= -1.6571D-23   Ov= -4.9729D-27
 E(v= 52, J=  5)=-.685836      Bv=  0.0003791  -Dv= -2.5899D-08   Hv= -1.0310D-12
           Lv= -1.3080D-16   Mv= -4.4277D-20   Nv= -1.6920D-23   Ov= -4.9958D-27
 E(v= 52, J=  6)=-.681291      Bv=  0.0003785  -Dv= -2.5937D-08   Hv= -1.0374D-12
           Lv= -1.3349D-16   Mv= -4.5511D-20   Nv= -1.7340D-23   Ov= -5.0137D-27
 E(v= 52, J=  7)=-.675997      Bv=  0.0003777  -Dv= -2.5980D-08   Hv= -1.0449D-12
           Lv= -1.3673D-16   Mv= -4.6988D-20   Nv= -1.7832D-23   Ov= -5.0198D-27
 E(v= 52, J=  8)=-.669960      Bv=  0.0003769  -Dv= -2.6031D-08   Hv= -1.0538D-12
           Lv= -1.4056D-16   Mv= -4.8727D-20   Nv= -1.8394D-23   Ov= -5.0069D-27
 E(v= 52, J=  9)=-.663185      Bv=  0.0003760  -Dv= -2.6088D-08   Hv= -1.0641D-12
           Lv= -1.4504D-16   Mv= -5.0747D-20   Nv= -1.9022D-23   Ov= -4.9644D-27
 E(v= 52, J= 10)=-.655676      Bv=  0.0003749  -Dv= -2.6152D-08   Hv= -1.0759D-12
           Lv= -1.5023D-16   Mv= -5.3071D-20   Nv= -1.9712D-23   Ov= -4.8801D-27

 For vibrational level  v = 52   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.697    3     -0.693    6     -0.681    9     -0.663
   1     -0.696    4     -0.690    7     -0.676   10     -0.656
   2     -0.695    5     -0.686    8     -0.670
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 53, J=  0)=-.583790      Bv=  0.0003509  -Dv= -2.5915D-08   Hv= -1.2296D-12
           Lv= -2.6437D-16   Mv= -7.3363D-20   Nv=  6.0137D-25   Ov=  9.6797D-27
 E(v= 53, J=  1)=-.583088      Bv=  0.0003508  -Dv= -2.5922D-08   Hv= -1.2317D-12
           Lv= -2.6510D-16   Mv= -7.3355D-20   Nv=  7.3693D-25   Ov=  9.6949D-27
 E(v= 53, J=  2)=-.581685      Bv=  0.0003506  -Dv= -2.5937D-08   Hv= -1.2360D-12
           Lv= -2.6657D-16   Mv= -7.3334D-20   Nv=  1.0088D-24   Ov=  9.7225D-27
 E(v= 53, J=  3)=-.579583      Bv=  0.0003502  -Dv= -2.5959D-08   Hv= -1.2424D-12
           Lv= -2.6877D-16   Mv= -7.3290D-20   Nv=  1.4180D-24   Ov=  9.7581D-27
 E(v= 53, J=  4)=-.576783      Bv=  0.0003498  -Dv= -2.5989D-08   Hv= -1.2511D-12
           Lv= -2.7170D-16   Mv= -7.3209D-20   Nv=  1.9655D-24   Ov=  9.7940D-27
 E(v= 53, J=  5)=-.573287      Bv=  0.0003493  -Dv= -2.6027D-08   Hv= -1.2620D-12
           Lv= -2.7536D-16   Mv= -7.3070D-20   Nv=  2.6520D-24   Ov=  9.8192D-27
 E(v= 53, J=  6)=-.569099      Bv=  0.0003487  -Dv= -2.6073D-08   Hv= -1.2753D-12
           Lv= -2.7973D-16   Mv= -7.2850D-20   Nv=  3.4771D-24   Ov=  9.8192D-27
 E(v= 53, J=  7)=-.564223      Bv=  0.0003480  -Dv= -2.6126D-08   Hv= -1.2911D-12
           Lv= -2.8482D-16   Mv= -7.2517D-20   Nv=  4.4376D-24   Ov=  9.7746D-27
 E(v= 53, J=  8)=-.558662      Bv=  0.0003471  -Dv= -2.6189D-08   Hv= -1.3095D-12
           Lv= -2.9060D-16   Mv= -7.2039D-20   Nv=  5.5266D-24   Ov=  9.6612D-27
 E(v= 53, J=  9)=-.552422      Bv=  0.0003462  -Dv= -2.6260D-08   Hv= -1.3307D-12
           Lv= -2.9706D-16   Mv= -7.1376D-20   Nv=  6.7315D-24   Ov=  9.4477D-27
 E(v= 53, J= 10)=-.545509      Bv=  0.0003451  -Dv= -2.6341D-08   Hv= -1.3548D-12
           Lv= -3.0415D-16   Mv= -7.0490D-20   Nv=  8.0309D-24   Ov=  9.0953D-27

 For vibrational level  v = 53   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.584    3     -0.580    6     -0.569    9     -0.552
   1     -0.583    4     -0.577    7     -0.564   10     -0.546
   2     -0.582    5     -0.573    8     -0.559
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 54, J=  0)=-.484267      Bv=  0.0003224  -Dv= -2.6438D-08   Hv= -1.5882D-12
           Lv= -2.8117D-16   Mv= -2.3634D-20   Nv= -1.7435D-23   Ov= -2.7938D-26
 E(v= 54, J=  1)=-.483623      Bv=  0.0003223  -Dv= -2.6448D-08   Hv= -1.5904D-12
           Lv= -2.8140D-16   Mv= -2.3845D-20   Nv= -1.7827D-23   Ov= -2.8099D-26
 E(v= 54, J=  2)=-.482334      Bv=  0.0003221  -Dv= -2.6467D-08   Hv= -1.5949D-12
           Lv= -2.8188D-16   Mv= -2.4283D-20   Nv= -1.8618D-23   Ov= -2.8417D-26
 E(v= 54, J=  3)=-.480402      Bv=  0.0003218  -Dv= -2.6496D-08   Hv= -1.6017D-12
           Lv= -2.8262D-16   Mv= -2.4975D-20   Nv= -1.9822D-23   Ov= -2.8885D-26
 E(v= 54, J=  4)=-.477830      Bv=  0.0003213  -Dv= -2.6534D-08   Hv= -1.6108D-12
           Lv= -2.8364D-16   Mv= -2.5965D-20   Nv= -2.1456D-23   Ov= -2.9488D-26
 E(v= 54, J=  5)=-.474619      Bv=  0.0003208  -Dv= -2.6583D-08   Hv= -1.6222D-12
           Lv= -2.8497D-16   Mv= -2.7315D-20   Nv= -2.3546D-23   Ov= -3.0207D-26
 E(v= 54, J=  6)=-.470773      Bv=  0.0003202  -Dv= -2.6641D-08   Hv= -1.6359D-12
           Lv= -2.8667D-16   Mv= -2.9102D-20   Nv= -2.6118D-23   Ov= -3.1016D-26
 E(v= 54, J=  7)=-.466296      Bv=  0.0003194  -Dv= -2.6710D-08   Hv= -1.6520D-12
           Lv= -2.8878D-16   Mv= -3.1425D-20   Nv= -2.9200D-23   Ov= -3.1877D-26
 E(v= 54, J=  8)=-.461192      Bv=  0.0003186  -Dv= -2.6790D-08   Hv= -1.6705D-12
           Lv= -2.9141D-16   Mv= -3.4401D-20   Nv= -3.2820D-23   Ov= -3.2740D-26
 E(v= 54, J=  9)=-.455466      Bv=  0.0003176  -Dv= -2.6881D-08   Hv= -1.6916D-12
           Lv= -2.9468D-16   Mv= -3.8171D-20   Nv= -3.6997D-23   Ov= -3.3540D-26
 E(v= 54, J= 10)=-.449125      Bv=  0.0003165  -Dv= -2.6983D-08   Hv= -1.7154D-12
           Lv= -2.9872D-16   Mv= -4.2894D-20   Nv= -4.1742D-23   Ov= -3.4194D-26

 For vibrational level  v = 54   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.484    3     -0.480    6     -0.471    9     -0.455
   1     -0.484    4     -0.478    7     -0.466   10     -0.449
   2     -0.482    5     -0.475    8     -0.461
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 55, J=  0)=-.397473      Bv=  0.0002948  -Dv= -2.7182D-08   Hv= -1.8529D-12
           Lv= -4.0601D-16   Mv= -1.5269D-19   Nv= -2.4718D-23   Ov=  3.0864D-26
 E(v= 55, J=  1)=-.396884      Bv=  0.0002947  -Dv= -2.7193D-08   Hv= -1.8562D-12
           Lv= -4.0754D-16   Mv= -1.5298D-19   Nv= -2.4285D-23   Ov=  3.0991D-26
 E(v= 55, J=  2)=-.395705      Bv=  0.0002945  -Dv= -2.7216D-08   Hv= -1.8627D-12
           Lv= -4.1060D-16   Mv= -1.5355D-19   Nv= -2.3413D-23   Ov=  3.1233D-26
 E(v= 55, J=  3)=-.393939      Bv=  0.0002942  -Dv= -2.7249D-08   Hv= -1.8726D-12
           Lv= -4.1522D-16   Mv= -1.5437D-19   Nv= -2.2094D-23   Ov=  3.1565D-26
 E(v= 55, J=  4)=-.391588      Bv=  0.0002937  -Dv= -2.7294D-08   Hv= -1.8860D-12
           Lv= -4.2142D-16   Mv= -1.5539D-19   Nv= -2.0316D-23   Ov=  3.1944D-26
 E(v= 55, J=  5)=-.388653      Bv=  0.0002932  -Dv= -2.7351D-08   Hv= -1.9030D-12
           Lv= -4.2921D-16   Mv= -1.5654D-19   Nv= -1.8066D-23   Ov=  3.2313D-26
 E(v= 55, J=  6)=-.385139      Bv=  0.0002925  -Dv= -2.7420D-08   Hv= -1.9239D-12
           Lv= -4.3864D-16   Mv= -1.5775D-19   Nv= -1.5339D-23   Ov=  3.2596D-26
 E(v= 55, J=  7)=-.381049      Bv=  0.0002918  -Dv= -2.7501D-08   Hv= -1.9487D-12
           Lv= -4.4973D-16   Mv= -1.5890D-19   Nv= -1.2137D-23   Ov=  3.2693D-26
 E(v= 55, J=  8)=-.376388      Bv=  0.0002909  -Dv= -2.7596D-08   Hv= -1.9779D-12
           Lv= -4.6248D-16   Mv= -1.5989D-19   Nv= -8.4845D-24   Ov=  3.2480D-26
 E(v= 55, J=  9)=-.371161      Bv=  0.0002899  -Dv= -2.7703D-08   Hv= -2.0117D-12
           Lv= -4.7691D-16   Mv= -1.6059D-19   Nv= -4.4296D-24   Ov=  3.1806D-26
 E(v= 55, J= 10)=-.365374      Bv=  0.0002888  -Dv= -2.7825D-08   Hv= -2.0505D-12
           Lv= -4.9298D-16   Mv= -1.6085D-19   Nv= -6.1528D-26   Ov=  3.0494D-26

 For vibrational level  v = 55   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.397    3     -0.394    6     -0.385    9     -0.371
   1     -0.397    4     -0.392    7     -0.381   10     -0.365
   2     -0.396    5     -0.389    8     -0.376
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 56, J=  0)=-.322415      Bv=  0.0002680  -Dv= -2.8210D-08   Hv= -2.3199D-12
           Lv= -4.8112D-16   Mv= -7.6718D-20   Nv= -4.1853D-23   Ov= -3.4155D-26
 E(v= 56, J=  1)=-.321879      Bv=  0.0002679  -Dv= -2.8224D-08   Hv= -2.3238D-12
           Lv= -4.8189D-16   Mv= -7.7223D-20   Nv= -4.2329D-23   Ov= -3.3865D-26
 E(v= 56, J=  2)=-.320808      Bv=  0.0002676  -Dv= -2.8252D-08   Hv= -2.3315D-12
           Lv= -4.8344D-16   Mv= -7.8250D-20   Nv= -4.3269D-23   Ov= -3.3261D-26
 E(v= 56, J=  3)=-.319203      Bv=  0.0002673  -Dv= -2.8294D-08   Hv= -2.3431D-12
           Lv= -4.8582D-16   Mv= -7.9833D-20   Nv= -4.4646D-23   Ov= -3.2297D-26
 E(v= 56, J=  4)=-.317067      Bv=  0.0002668  -Dv= -2.8350D-08   Hv= -2.3587D-12
           Lv= -4.8905D-16   Mv= -8.2018D-20   Nv= -4.6416D-23   Ov= -3.0906D-26
 E(v= 56, J=  5)=-.314401      Bv=  0.0002663  -Dv= -2.8421D-08   Hv= -2.3784D-12
           Lv= -4.9322D-16   Mv= -8.4867D-20   Nv= -4.8514D-23   Ov= -2.8999D-26
 E(v= 56, J=  6)=-.311210      Bv=  0.0002656  -Dv= -2.8507D-08   Hv= -2.4022D-12
           Lv= -4.9842D-16   Mv= -8.8445D-20   Nv= -5.0846D-23   Ov= -2.6473D-26
 E(v= 56, J=  7)=-.307498      Bv=  0.0002648  -Dv= -2.8609D-08   Hv= -2.4302D-12
           Lv= -5.0477D-16   Mv= -9.2821D-20   Nv= -5.3283D-23   Ov= -2.3217D-26
 E(v= 56, J=  8)=-.303268      Bv=  0.0002639  -Dv= -2.8726D-08   Hv= -2.4628D-12
           Lv= -5.1240D-16   Mv= -9.8054D-20   Nv= -5.5658D-23   Ov= -1.9124D-26
 E(v= 56, J=  9)=-.298528      Bv=  0.0002628  -Dv= -2.8860D-08   Hv= -2.5000D-12
           Lv= -5.2150D-16   Mv= -1.0418D-19   Nv= -5.7755D-23   Ov= -1.4103D-26
 E(v= 56, J= 10)=-.293283      Bv=  0.0002617  -Dv= -2.9011D-08   Hv= -2.5421D-12
           Lv= -5.3227D-16   Mv= -1.1122D-19   Nv= -5.9315D-23   Ov= -8.1173D-27

 For vibrational level  v = 56   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.322    3     -0.319    6     -0.311    9     -0.299
   1     -0.322    4     -0.317    7     -0.307   10     -0.293
   2     -0.321    5     -0.314    8     -0.303
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 57, J=  0)=-.258227      Bv=  0.0002417  -Dv= -2.9367D-08   Hv= -2.6083D-12
           Lv= -4.7999D-16   Mv= -4.3255D-20   Nv=  2.5733D-24   Ov= -8.8007D-26
 E(v= 57, J=  1)=-.257743      Bv=  0.0002416  -Dv= -2.9383D-08   Hv= -2.6121D-12
           Lv= -4.8043D-16   Mv= -4.3231D-20   Nv=  1.3283D-24   Ov= -8.9757D-26
 E(v= 57, J=  2)=-.256778      Bv=  0.0002413  -Dv= -2.9414D-08   Hv= -2.6198D-12
           Lv= -4.8129D-16   Mv= -4.3230D-20   Nv= -1.2339D-24   Ov= -9.3259D-26
 E(v= 57, J=  3)=-.255331      Bv=  0.0002410  -Dv= -2.9461D-08   Hv= -2.6314D-12
           Lv= -4.8259D-16   Mv= -4.3346D-20   Nv= -5.2606D-24   Ov= -9.8523D-26
 E(v= 57, J=  4)=-.253405      Bv=  0.0002405  -Dv= -2.9525D-08   Hv= -2.6468D-12
           Lv= -4.8433D-16   Mv= -4.3734D-20   Nv= -1.0975D-23   Ov= -1.0555D-25
 E(v= 57, J=  5)=-.251003      Bv=  0.0002399  -Dv= -2.9604D-08   Hv= -2.6662D-12
           Lv= -4.8654D-16   Mv= -4.4620D-20   Nv= -1.8671D-23   Ov= -1.1432D-25
 E(v= 57, J=  6)=-.248128      Bv=  0.0002392  -Dv= -2.9701D-08   Hv= -2.6897D-12
           Lv= -4.8926D-16   Mv= -4.6321D-20   Nv= -2.8713D-23   Ov= -1.2475D-25
 E(v= 57, J=  7)=-.244785      Bv=  0.0002384  -Dv= -2.9814D-08   Hv= -2.7172D-12
           Lv= -4.9260D-16   Mv= -4.9263D-20   Nv= -4.1527D-23   Ov= -1.3669D-25
 E(v= 57, J=  8)=-.240979      Bv=  0.0002374  -Dv= -2.9945D-08   Hv= -2.7488D-12
           Lv= -4.9672D-16   Mv= -5.4008D-20   Nv= -5.7578D-23   Ov= -1.4984D-25
 E(v= 57, J=  9)=-.236715      Bv=  0.0002363  -Dv= -3.0095D-08   Hv= -2.7848D-12
           Lv= -5.0189D-16   Mv= -6.1278D-20   Nv= -7.7345D-23   Ov= -1.6375D-25
 E(v= 57, J= 10)=-.232000      Bv=  0.0002351  -Dv= -3.0263D-08   Hv= -2.8252D-12
           Lv= -5.0853D-16   Mv= -7.1975D-20   Nv= -1.0127D-22   Ov= -1.7773D-25

 For vibrational level  v = 57   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.258    3     -0.255    6     -0.248    9     -0.237
   1     -0.258    4     -0.253    7     -0.245   10     -0.232
   2     -0.257    5     -0.251    8     -0.241
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 58, J=  0)=-.204052      Bv=  0.0002162  -Dv= -3.0256D-08   Hv= -2.6952D-12
           Lv= -6.5711D-16   Mv= -4.0331D-19   Nv= -1.0486D-22   Ov=  1.6377D-25
 E(v= 58, J=  1)=-.203619      Bv=  0.0002161  -Dv= -3.0272D-08   Hv= -2.7005D-12
           Lv= -6.6115D-16   Mv= -4.0455D-19   Nv= -1.0256D-22   Ov=  1.6493D-25
 E(v= 58, J=  2)=-.202755      Bv=  0.0002158  -Dv= -3.0305D-08   Hv= -2.7111D-12
           Lv= -6.6926D-16   Mv= -4.0696D-19   Nv= -9.7908D-23   Ov=  1.6712D-25
 E(v= 58, J=  3)=-.201462      Bv=  0.0002155  -Dv= -3.0354D-08   Hv= -2.7273D-12
           Lv= -6.8152D-16   Mv= -4.1035D-19   Nv= -9.0823D-23   Ov=  1.7014D-25
 E(v= 58, J=  4)=-.199740      Bv=  0.0002150  -Dv= -3.0419D-08   Hv= -2.7494D-12
           Lv= -6.9802D-16   Mv= -4.1448D-19   Nv= -8.1197D-23   Ov=  1.7359D-25
 E(v= 58, J=  5)=-.197593      Bv=  0.0002144  -Dv= -3.0502D-08   Hv= -2.7777D-12
           Lv= -7.1886D-16   Mv= -4.1899D-19   Nv= -6.8921D-23   Ov=  1.7697D-25
 E(v= 58, J=  6)=-.195025      Bv=  0.0002136  -Dv= -3.0603D-08   Hv= -2.8128D-12
           Lv= -7.4414D-16   Mv= -4.2341D-19   Nv= -5.3935D-23   Ov=  1.7954D-25
 E(v= 58, J=  7)=-.192040      Bv=  0.0002128  -Dv= -3.0722D-08   Hv= -2.8553D-12
           Lv= -7.7392D-16   Mv= -4.2720D-19   Nv= -3.6283D-23   Ov=  1.8032D-25
 E(v= 58, J=  8)=-.188643      Bv=  0.0002118  -Dv= -3.0860D-08   Hv= -2.9060D-12
           Lv= -8.0821D-16   Mv= -4.2972D-19   Nv= -1.6179D-23   Ov=  1.7809D-25
 E(v= 58, J=  9)=-.184841      Bv=  0.0002107  -Dv= -3.1019D-08   Hv= -2.9655D-12
           Lv= -8.4692D-16   Mv= -4.3027D-19   Nv=  5.8810D-24   Ov=  1.7129D-25
 E(v= 58, J= 10)=-.180640      Bv=  0.0002094  -Dv= -3.1199D-08   Hv= -3.0350D-12
           Lv= -8.8987D-16   Mv= -4.2815D-19   Nv=  2.9006D-23   Ov=  1.5805D-25

 For vibrational level  v = 58   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.204    3     -0.201    6     -0.195    9     -0.185
   1     -0.204    4     -0.200    7     -0.192   10     -0.181
   2     -0.203    5     -0.198    8     -0.189
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 59, J=  0)=-.158898      Bv=  0.0001919  -Dv= -3.1046D-08   Hv= -3.1380D-12
           Lv= -7.7164D-16   Mv= -2.0599D-19   Nv= -2.5096D-22   Ov= -2.6163D-25
 E(v= 59, J=  1)=-.158514      Bv=  0.0001917  -Dv= -3.1065D-08   Hv= -3.1441D-12
           Lv= -7.7371D-16   Mv= -2.0902D-19   Nv= -2.5462D-22   Ov= -2.6119D-25
 E(v= 59, J=  2)=-.157748      Bv=  0.0001915  -Dv= -3.1103D-08   Hv= -3.1566D-12
           Lv= -7.7796D-16   Mv= -2.1522D-19   Nv= -2.6192D-22   Ov= -2.6014D-25
 E(v= 59, J=  3)=-.156600      Bv=  0.0001911  -Dv= -3.1160D-08   Hv= -3.1753D-12
           Lv= -7.8455D-16   Mv= -2.2485D-19   Nv= -2.7281D-22   Ov= -2.5820D-25
 E(v= 59, J=  4)=-.155073      Bv=  0.0001906  -Dv= -3.1236D-08   Hv= -3.2006D-12
           Lv= -7.9382D-16   Mv= -2.3829D-19   Nv= -2.8718D-22   Ov= -2.5493D-25
 E(v= 59, J=  5)=-.153170      Bv=  0.0001900  -Dv= -3.1333D-08   Hv= -3.2326D-12
           Lv= -8.0617D-16   Mv= -2.5605D-19   Nv= -3.0485D-22   Ov= -2.4973D-25
 E(v= 59, J=  6)=-.150895      Bv=  0.0001892  -Dv= -3.1450D-08   Hv= -3.2716D-12
           Lv= -8.2221D-16   Mv= -2.7875D-19   Nv= -3.2551D-22   Ov= -2.4188D-25
 E(v= 59, J=  7)=-.148252      Bv=  0.0001883  -Dv= -3.1588D-08   Hv= -3.3182D-12
           Lv= -8.4270D-16   Mv= -3.0707D-19   Nv= -3.4867D-22   Ov= -2.3052D-25
 E(v= 59, J=  8)=-.145247      Bv=  0.0001873  -Dv= -3.1749D-08   Hv= -3.3730D-12
           Lv= -8.6864D-16   Mv= -3.4176D-19   Nv= -3.7363D-22   Ov= -2.1474D-25
 E(v= 59, J=  9)=-.141885      Bv=  0.0001862  -Dv= -3.1933D-08   Hv= -3.4367D-12
           Lv= -9.0125D-16   Mv= -3.8352D-19   Nv= -3.9940D-22   Ov= -1.9365D-25
 E(v= 59, J= 10)=-.138174      Bv=  0.0001849  -Dv= -3.2141D-08   Hv= -3.5104D-12
           Lv= -9.4205D-16   Mv= -4.3300D-19   Nv= -4.2465D-22   Ov= -1.6651D-25

 For vibrational level  v = 59   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.159    3     -0.157    6     -0.151    9     -0.142
   1     -0.159    4     -0.155    7     -0.148   10     -0.138
   2     -0.158    5     -0.153    8     -0.145
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 60, J=  0)=-.121743      Bv=  0.0001688  -Dv= -3.1719D-08   Hv= -3.4809D-12
           Lv= -1.1094D-15   Mv= -4.5875D-19   Nv= -7.2785D-23   Ov= -5.6396D-26
 E(v= 60, J=  1)=-.121406      Bv=  0.0001686  -Dv= -3.1740D-08   Hv= -3.4898D-12
           Lv= -1.1140D-15   Mv= -4.5963D-19   Nv= -7.3605D-23   Ov= -6.0950D-26
 E(v= 60, J=  2)=-.120732      Bv=  0.0001684  -Dv= -3.1782D-08   Hv= -3.5077D-12
           Lv= -1.1232D-15   Mv= -4.6142D-19   Nv= -7.5442D-23   Ov= -7.0297D-26
 E(v= 60, J=  3)=-.119723      Bv=  0.0001680  -Dv= -3.1845D-08   Hv= -3.5349D-12
           Lv= -1.1371D-15   Mv= -4.6419D-19   Nv= -7.8699D-23   Ov= -8.4863D-26
 E(v= 60, J=  4)=-.118381      Bv=  0.0001675  -Dv= -3.1930D-08   Hv= -3.5715D-12
           Lv= -1.1557D-15   Mv= -4.6809D-19   Nv= -8.4017D-23   Ov= -1.0530D-25
 E(v= 60, J=  5)=-.116709      Bv=  0.0001668  -Dv= -3.2038D-08   Hv= -3.6182D-12
           Lv= -1.1793D-15   Mv= -4.7337D-19   Nv= -9.2328D-23   Ov= -1.3243D-25
 E(v= 60, J=  6)=-.114712      Bv=  0.0001661  -Dv= -3.2169D-08   Hv= -3.6755D-12
           Lv= -1.2079D-15   Mv= -4.8045D-19   Nv= -1.0489D-22   Ov= -1.6722D-25
 E(v= 60, J=  7)=-.112393      Bv=  0.0001652  -Dv= -3.2325D-08   Hv= -3.7441D-12
           Lv= -1.2418D-15   Mv= -4.9001D-19   Nv= -1.2339D-22   Ov= -2.1071D-25
 E(v= 60, J=  8)=-.109759      Bv=  0.0001641  -Dv= -3.2507D-08   Hv= -3.8249D-12
           Lv= -1.2816D-15   Mv= -5.0308D-19   Nv= -1.4994D-22   Ov= -2.6391D-25
 E(v= 60, J=  9)=-.106815      Bv=  0.0001630  -Dv= -3.2716D-08   Hv= -3.9188D-12
           Lv= -1.3276D-15   Mv= -5.2121D-19   Nv= -1.8716D-22   Ov= -3.2758D-25
 E(v= 60, J= 10)=-.103569      Bv=  0.0001616  -Dv= -3.2954D-08   Hv= -4.0271D-12
           Lv= -1.3810D-15   Mv= -5.4663D-19   Nv= -2.3820D-22   Ov= -4.0209D-25

 For vibrational level  v = 60   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.122    3     -0.120    6     -0.115    9     -0.107
   1     -0.121    4     -0.118    7     -0.112   10     -0.104
   2     -0.121    5     -0.117    8     -0.110
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 61, J=  0)=-.915844E-01  Bv=  0.0001470  -Dv= -3.2295D-08   Hv= -3.8728D-12
           Lv= -1.3175D-15   Mv= -7.7878D-19   Nv= -5.8991D-22   Ov= -1.7190D-25
 E(v= 61, J=  1)=-.912904E-01  Bv=  0.0001469  -Dv= -3.2318D-08   Hv= -3.8833D-12
           Lv= -1.3254D-15   Mv= -7.8588D-19   Nv= -5.9231D-22   Ov= -1.7133D-25
 E(v= 61, J=  2)=-.907033E-01  Bv=  0.0001466  -Dv= -3.2365D-08   Hv= -3.9047D-12
           Lv= -1.3412D-15   Mv= -8.0015D-19   Nv= -5.9710D-22   Ov= -1.7056D-25
 E(v= 61, J=  3)=-.898246E-01  Bv=  0.0001463  -Dv= -3.2436D-08   Hv= -3.9372D-12
           Lv= -1.3655D-15   Mv= -8.2177D-19   Nv= -6.0426D-22   Ov= -1.7046D-25
 E(v= 61, J=  4)=-.886566E-01  Bv=  0.0001457  -Dv= -3.2531D-08   Hv= -3.9814D-12
           Lv= -1.3990D-15   Mv= -8.5101D-19   Nv= -6.1384D-22   Ov= -1.7236D-25
 E(v= 61, J=  5)=-.872025E-01  Bv=  0.0001451  -Dv= -3.2651D-08   Hv= -4.0382D-12
           Lv= -1.4425D-15   Mv= -8.8820D-19   Nv= -6.2609D-22   Ov= -1.7846D-25
 ** CAUTION ** For  J=  6  E=-8.546615D-02  WF(NEND)/WF(Max)= 1.0D-09 > 1.0D-09
    & initialization quality test  4.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 61, J=  6)=-.854661E-01  Bv=  0.0001443  -Dv= -3.2798D-08   Hv= -4.1088D-12
           Lv= -1.4971D-15   Mv= -9.3383D-19   Nv= -6.4160D-22   Ov= -1.9193D-25
 ** CAUTION ** For  J=  7  E=-8.345236D-02  WF(NEND)/WF(Max)= 1.4D-09 > 1.0D-09
    & initialization quality test  4.9D-03 > 1.D-3   so RMAX may be too small
 E(v= 61, J=  7)=-.834524E-01  Bv=  0.0001434  -Dv= -3.2972D-08   Hv= -4.1945D-12
           Lv= -1.5644D-15   Mv= -9.8855D-19   Nv= -6.6156D-22   Ov= -2.1726D-25
 ** CAUTION ** For  J=  8  E=-8.116672D-02  WF(NEND)/WF(Max)= 2.0D-09 > 1.0D-09
    & initialization quality test  5.0D-03 > 1.D-3   so RMAX may be too small
 E(v= 61, J=  8)=-.811667E-01  Bv=  0.0001423  -Dv= -3.3176D-08   Hv= -4.2972D-12
           Lv= -1.6461D-15   Mv= -1.0533D-18   Nv= -6.8817D-22   Ov= -2.6057D-25
 ** CAUTION ** For  J=  9  E=-7.861568D-02  WF(NEND)/WF(Max)= 2.9D-09 > 1.0D-09
    & initialization quality test  5.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 61, J=  9)=-.786157E-01  Bv=  0.0001411  -Dv= -3.3411D-08   Hv= -4.4192D-12
           Lv= -1.7443D-15   Mv= -1.1295D-18   Nv= -7.2513D-22   Ov= -3.2988D-25
 ** CAUTION ** For  J= 10  E=-7.580660D-02  WF(NEND)/WF(Max)= 4.5D-09 > 1.0D-09
    & initialization quality test  5.2D-03 > 1.D-3   so RMAX may be too small
 E(v= 61, J= 10)=-.758066E-01  Bv=  0.0001398  -Dv= -3.3681D-08   Hv= -4.5633D-12
           Lv= -1.8617D-15   Mv= -1.2196D-18   Nv= -7.7832D-22   Ov= -4.3524D-25

 For vibrational level  v = 61   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.092    3     -0.090    6     -0.085    9     -0.079
   1     -0.091    4     -0.089    7     -0.083   10     -0.076
   2     -0.091    5     -0.087    8     -0.081
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-6.745529D-02  WF(NEND)/WF(Max)= 1.0D-07 > 1.0D-09
    & initialization quality test  7.6D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  0)=-.674553E-01  Bv=  0.0001268  -Dv= -3.2736D-08   Hv= -4.4600D-12
           Lv= -1.9492D-15   Mv= -1.3511D-18   Nv= -1.2927D-21   Ov= -8.9681D-25
 ** CAUTION ** For  J=  1  E=-6.720179D-02  WF(NEND)/WF(Max)= 1.1D-07 > 1.0D-09
    & initialization quality test  7.6D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  1)=-.672018E-01  Bv=  0.0001267  -Dv= -3.2763D-08   Hv= -4.4756D-12
           Lv= -1.9628D-15   Mv= -1.3667D-18   Nv= -1.3053D-21   Ov= -8.9209D-25
 ** CAUTION ** For  J=  2  E=-6.669558D-02  WF(NEND)/WF(Max)= 1.2D-07 > 1.0D-09
    & initialization quality test  7.6D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  2)=-.666956E-01  Bv=  0.0001264  -Dv= -3.2817D-08   Hv= -4.5073D-12
           Lv= -1.9905D-15   Mv= -1.3984D-18   Nv= -1.3301D-21   Ov= -8.8207D-25
 ** CAUTION ** For  J=  3  E=-6.593823D-02  WF(NEND)/WF(Max)= 1.3D-07 > 1.0D-09
    & initialization quality test  7.7D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  3)=-.659382E-01  Bv=  0.0001260  -Dv= -3.2899D-08   Hv= -4.5555D-12
           Lv= -2.0331D-15   Mv= -1.4469D-18   Nv= -1.3668D-21   Ov= -8.6581D-25
 ** CAUTION ** For  J=  4  E=-6.493213D-02  WF(NEND)/WF(Max)= 1.6D-07 > 1.0D-09
    & initialization quality test  7.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  4)=-.649321E-01  Bv=  0.0001255  -Dv= -3.3009D-08   Hv= -4.6215D-12
           Lv= -2.0924D-15   Mv= -1.5137D-18   Nv= -1.4146D-21   Ov= -8.4192D-25
 ** CAUTION ** For  J=  5  E=-6.368044D-02  WF(NEND)/WF(Max)= 1.9D-07 > 1.0D-09
    & initialization quality test  7.9D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  5)=-.636804E-01  Bv=  0.0001248  -Dv= -3.3149D-08   Hv= -4.7068D-12
           Lv= -2.1702D-15   Mv= -1.6003D-18   Nv= -1.4724D-21   Ov= -8.0916D-25
 ** CAUTION ** For  J=  6  E=-6.218716D-02  WF(NEND)/WF(Max)= 2.4D-07 > 1.0D-09
    & initialization quality test  8.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  6)=-.621872E-01  Bv=  0.0001240  -Dv= -3.3320D-08   Hv= -4.8133D-12
           Lv= -2.2694D-15   Mv= -1.7087D-18   Nv= -1.5387D-21   Ov= -7.6672D-25
 ** CAUTION ** For  J=  7  E=-6.045714D-02  WF(NEND)/WF(Max)= 3.2D-07 > 1.0D-09
    & initialization quality test  8.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  7)=-.604571E-01  Bv=  0.0001231  -Dv= -3.3525D-08   Hv= -4.9438D-12
           Lv= -2.3936D-15   Mv= -1.8410D-18   Nv= -1.6113D-21   Ov= -7.1510D-25
 ** CAUTION ** For  J=  8  E=-5.849607D-02  WF(NEND)/WF(Max)= 4.5D-07 > 1.0D-09
    & initialization quality test  8.5D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  8)=-.584961E-01  Bv=  0.0001220  -Dv= -3.3766D-08   Hv= -5.1019D-12
           Lv= -2.5472D-15   Mv= -1.9995D-18   Nv= -1.6881D-21   Ov= -6.5735D-25
 ** CAUTION ** For  J=  9  E=-5.631053D-02  WF(NEND)/WF(Max)= 6.4D-07 > 1.0D-09
    & initialization quality test  8.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  9)=-.563105E-01  Bv=  0.0001208  -Dv= -3.4047D-08   Hv= -5.2919D-12
           Lv= -2.7355D-15   Mv= -2.1861D-18   Nv= -1.7672D-21   Ov= -6.0031D-25
 ** CAUTION ** For  J= 10  E=-5.390805D-02  WF(NEND)/WF(Max)= 9.6D-07 > 1.0D-09
    & initialization quality test  9.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J= 10)=-.539080E-01  Bv=  0.0001194  -Dv= -3.4371D-08   Hv= -5.5198D-12
           Lv= -2.9649D-15   Mv= -2.4031D-18   Nv= -1.8479D-21   Ov= -5.5657D-25

 For vibrational level  v = 62   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.067    3     -0.066    6     -0.062    9     -0.056
   1     -0.067    4     -0.065    7     -0.060   10     -0.054
   2     -0.067    5     -0.064    8     -0.058
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-4.844900D-02  WF(NEND)/WF(Max)= 1.3D-05 > 1.0D-09
    & initialization quality test  1.3D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  0)=-.484490E-01  Bv=  0.0001081  -Dv= -3.3271D-08   Hv= -5.5138D-12
           Lv= -2.9066D-15   Mv= -1.4826D-18   Nv= -6.6554D-22   Ov= -6.9893D-25
 ** CAUTION ** For  J=  1  E=-4.823292D-02  WF(NEND)/WF(Max)= 1.3D-05 > 1.0D-09
    & initialization quality test  1.4D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  1)=-.482329E-01  Bv=  0.0001080  -Dv= -3.3305D-08   Hv= -5.5371D-12
           Lv= -2.9215D-15   Mv= -1.4907D-18   Nv= -6.7525D-22   Ov= -6.8799D-25
 ** CAUTION ** For  J=  2  E=-4.780158D-02  WF(NEND)/WF(Max)= 1.4D-05 > 1.0D-09
    & initialization quality test  1.4D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  2)=-.478016E-01  Bv=  0.0001077  -Dv= -3.3371D-08   Hv= -5.5841D-12
           Lv= -2.9515D-15   Mv= -1.5071D-18   Nv= -6.9415D-22   Ov= -6.6216D-25
 ** CAUTION ** For  J=  3  E=-4.715657D-02  WF(NEND)/WF(Max)= 1.6D-05 > 1.0D-09
    & initialization quality test  1.4D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  3)=-.471566E-01  Bv=  0.0001073  -Dv= -3.3472D-08   Hv= -5.6555D-12
           Lv= -2.9971D-15   Mv= -1.5326D-18   Nv= -7.2101D-22   Ov= -6.1316D-25
 ** CAUTION ** For  J=  4  E=-4.630030D-02  WF(NEND)/WF(Max)= 1.8D-05 > 1.0D-09
    & initialization quality test  1.4D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  4)=-.463003E-01  Bv=  0.0001068  -Dv= -3.3609D-08   Hv= -5.7524D-12
           Lv= -3.0591D-15   Mv= -1.5680D-18   Nv= -7.5306D-22   Ov= -5.2650D-25
 ** CAUTION ** For  J=  5  E=-4.523602D-02  WF(NEND)/WF(Max)= 2.2D-05 > 1.0D-09
    & initialization quality test  1.4D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  5)=-.452360E-01  Bv=  0.0001061  -Dv= -3.3784D-08   Hv= -5.8764D-12
           Lv= -3.1386D-15   Mv= -1.6142D-18   Nv= -7.8511D-22   Ov= -3.8040D-25
 ** CAUTION ** For  J=  6  E=-4.396781D-02  WF(NEND)/WF(Max)= 2.8D-05 > 1.0D-09
    & initialization quality test  1.5D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  6)=-.439678E-01  Bv=  0.0001053  -Dv= -3.3998D-08   Hv= -6.0294D-12
           Lv= -3.2372D-15   Mv= -1.6717D-18   Nv= -8.0762D-22   Ov= -1.4201D-25
 ** CAUTION ** For  J=  7  E=-4.250060D-02  WF(NEND)/WF(Max)= 3.6D-05 > 1.0D-09
    & initialization quality test  1.5D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  7)=-.425006E-01  Bv=  0.0001043  -Dv= -3.4255D-08   Hv= -6.2140D-12
           Lv= -3.3566D-15   Mv= -1.7396D-18   Nv= -8.0408D-22   Ov=  2.3581D-25
 ** CAUTION ** For  J=  8  E=-4.084025D-02  WF(NEND)/WF(Max)= 4.7D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  8)=-.408402E-01  Bv=  0.0001032  -Dv= -3.4559D-08   Hv= -6.4333D-12
           Lv= -3.4988D-15   Mv= -1.8146D-18   Nv= -7.4682D-22   Ov=  8.1950D-25
 ** CAUTION ** For  J=  9  E=-3.899350D-02  WF(NEND)/WF(Max)= 6.6D-05 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  9)=-.389935E-01  Bv=  0.0001020  -Dv= -3.4913D-08   Hv= -6.6912D-12
           Lv= -3.6656D-15   Mv= -1.8880D-18   Nv= -5.9120D-22   Ov=  1.6996D-24
 ** CAUTION ** For  J= 10  E=-3.696811D-02  WF(NEND)/WF(Max)= 9.4D-05 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.1D-09 -1.1D-11  7.6D-15
 E(v= 63, J= 10)=-.369681E-01  Bv=  0.0001006  -Dv= -3.5323D-08   Hv= -6.9921D-12
           Lv= -3.8574D-15   Mv= -1.9415D-18   Nv= -2.6771D-22   Ov=  2.9935D-24

 For vibrational level  v = 63   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.048    3     -0.047    6     -0.044    9     -0.039
   1     -0.048    4     -0.046    7     -0.043   10     -0.037
   2     -0.048    5     -0.045    8     -0.041
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-3.376202D-02  WF(NEND)/WF(Max)= 7.3D-04 > 1.0D-09
    & initialization quality test  2.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.9D-08 -7.3D-10  5.4D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.8D-06  3.2D-05  2.8D-04
 E(v= 64, J=  0)=-.337620E-01  Bv=  0.0000908  -Dv= -3.3788D-08   Hv= -5.8815D-12
           Lv= -1.6983D-15   Mv=  2.2761D-18   Nv=  6.5469D-21   Ov=  6.9273D-24
 ** CAUTION ** For  J=  1  E=-3.358052D-02  WF(NEND)/WF(Max)= 7.6D-04 > 1.0D-09
    & initialization quality test  2.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  7.4D-08 -7.8D-10  5.8D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.9D-06  3.5D-05  2.9D-04
 E(v= 64, J=  1)=-.335805E-01  Bv=  0.0000907  -Dv= -3.3824D-08   Hv= -5.8950D-12
           Lv= -1.6753D-15   Mv=  2.3547D-18   Nv=  6.6409D-21   Ov=  6.8757D-24
 ** CAUTION ** For  J=  2  E=-3.321833D-02  WF(NEND)/WF(Max)= 8.1D-04 > 1.0D-09
    & initialization quality test  2.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  8.5D-08 -8.9D-10  6.6D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.2D-06  4.1D-05  3.2D-04
 E(v= 64, J=  2)=-.332183E-01  Bv=  0.0000904  -Dv= -3.3895D-08   Hv= -5.9215D-12
           Lv= -1.6268D-15   Mv=  2.5150D-18   Nv=  6.8259D-21   Ov=  6.7547D-24
 ** CAUTION ** For  J=  3  E=-3.267708D-02  WF(NEND)/WF(Max)= 8.9D-04 > 1.0D-09
    & initialization quality test  2.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.0D-07 -1.1D-09  8.1D-13
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.7D-06  5.4D-05  3.5D-04
 E(v= 64, J=  3)=-.326771E-01  Bv=  0.0000900  -Dv= -3.4002D-08   Hv= -5.9596D-12
           Lv= -1.5481D-15   Mv=  2.7634D-18   Nv=  7.0948D-21   Ov=  6.5272D-24
 ** CAUTION ** For  J=  4  E=-3.195923D-02  WF(NEND)/WF(Max)= 1.0D-03 > 1.0D-09
    & initialization quality test  2.8D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-07 -1.4D-09  1.1D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.5D-06  7.6D-05  4.1D-04
 E(v= 64, J=  4)=-.319592E-01  Bv=  0.0000895  -Dv= -3.4145D-08   Hv= -6.0075D-12
           Lv= -1.4315D-15   Mv=  3.1086D-18   Nv=  7.4336D-21   Ov=  6.1377D-24
 ** CAUTION ** For  J=  5  E=-3.106806D-02  WF(NEND)/WF(Max)= 1.2D-03 > 1.0D-09
    & initialization quality test  2.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.9D-07 -2.0D-09  1.5D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.8D-06  1.2D-04  5.0D-04
 E(v= 64, J=  5)=-.310681E-01  Bv=  0.0000888  -Dv= -3.4326D-08   Hv= -6.0617D-12
           Lv= -1.2661D-15   Mv=  3.5606D-18   Nv=  7.8166D-21   Ov=  5.5132D-24
 ** CAUTION ** For  J=  6  E=-3.000772D-02  WF(NEND)/WF(Max)= 1.4D-03 > 1.0D-09
    & initialization quality test  3.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.8D-07 -3.0D-09  2.3D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.1D-06  2.2D-04  6.5D-04
 E(v= 64, J=  6)=-.300077E-01  Bv=  0.0000879  -Dv= -3.4546D-08   Hv= -6.1174D-12
           Lv= -1.0376D-15   Mv=  4.1285D-18   Nv=  8.2007D-21   Ov=  4.5801D-24
 ** CAUTION ** For  J=  7  E=-2.878324D-02  WF(NEND)/WF(Max)= 1.8D-03 > 1.0D-09
    & initialization quality test  3.1D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.4D-07 -4.8D-09  3.6D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-05  5.2D-04  9.0D-04
 E(v= 64, J=  7)=-.287832E-01  Bv=  0.0000870  -Dv= -3.4804D-08   Hv= -6.1675D-12
           Lv= -7.2806D-16   Mv=  4.8165D-18   Nv=  8.5219D-21   Ov=  3.3098D-24
 ** CAUTION ** For  J=  8  E=-2.740054D-02  WF(NEND)/WF(Max)= 2.3D-03 > 1.0D-09
    & initialization quality test  3.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  7.5D-07 -8.1D-09  6.3D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.9D-05  2.0D-03  1.3D-03
 E(v= 64, J=  8)=-.274005E-01  Bv=  0.0000859  -Dv= -3.5101D-08   Hv= -6.2022D-12
           Lv= -3.1669D-16   Mv=  5.6190D-18   Nv=  8.6990D-21   Ov=  1.8366D-24
 ** CAUTION ** For  J=  9  E=-2.586650D-02  WF(NEND)/WF(Max)= 3.0D-03 > 1.0D-09
    & initialization quality test  3.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-06 -1.5D-08  1.1D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.4D-05  5.5D-03  2.1D-03
 E(v= 64, J=  9)=-.258665E-01  Bv=  0.0000846  -Dv= -3.5436D-08   Hv= -6.2078D-12
           Lv=  2.1857D-16   Mv=  6.5139D-18   Nv=  8.6656D-21   Ov=  7.2118D-25
 ** CAUTION ** For  J= 10  E=-2.418895D-02  WF(NEND)/WF(Max)= 4.1D-03 > 1.0D-09
    & initialization quality test  3.8D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.6D-06 -2.8D-08  2.3D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  6.6D-05  2.6D-03  3.5D-03
 E(v= 64, J= 10)=-.241889E-01  Bv=  0.0000832  -Dv= -3.5808D-08   Hv= -6.1668D-12
           Lv=  8.9755D-16   Mv=  7.4638D-18   Nv=  8.4735D-21   Ov=  1.5003D-24

 For vibrational level  v = 64   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.034    3     -0.033    6     -0.030    9     -0.026
   1     -0.034    4     -0.032    7     -0.029   10     -0.024
   2     -0.033    5     -0.031    8     -0.027
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-2.265161D-02  WF(NEND)/WF(Max)= 1.9D-02 > 1.0D-09
    & initialization quality test  6.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.6D-05 -6.9D-07  4.1D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.5D-03  1.5D-02  1.3D-01
 E(v= 65, J=  0)=-.226516E-01  Bv=  0.0000753  -Dv= -3.2535D-08   Hv= -2.1815D-12
           Lv=  3.7437D-15   Mv=  5.2212D-18   Nv=  1.9879D-20   Ov=  1.0581D-22
 ** CAUTION ** For  J=  1  E=-2.250110D-02  WF(NEND)/WF(Max)= 1.9D-02 > 1.0D-09
    & initialization quality test  6.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.9D-05 -7.3D-07  4.3D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.7D-03  1.6D-02  1.3D-01
 E(v= 65, J=  1)=-.225011E-01  Bv=  0.0000752  -Dv= -3.2549D-08   Hv= -2.1560D-12
           Lv=  3.7722D-15   Mv=  5.4476D-18   Nv=  2.1465D-20   Ov=  1.1061D-22
 ** CAUTION ** For  J=  2  E=-2.220085D-02  WF(NEND)/WF(Max)= 2.0D-02 > 1.0D-09
    & initialization quality test  6.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.6D-05 -8.2D-07  4.7D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.3D-03  1.7D-02  1.4D-01
 E(v= 65, J=  2)=-.222009E-01  Bv=  0.0000749  -Dv= -3.2576D-08   Hv= -2.1049D-12
           Lv=  3.8333D-15   Mv=  5.9616D-18   Nv=  2.4878D-20   Ov=  1.2048D-22
 ** CAUTION ** For  J=  3  E=-2.175244D-02  WF(NEND)/WF(Max)= 2.2D-02 > 1.0D-09
    & initialization quality test  6.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  7.8D-05 -9.8D-07  5.5D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  5.2D-03  2.0D-02  1.4D-01
 E(v= 65, J=  3)=-.217524E-01  Bv=  0.0000745  -Dv= -3.2616D-08   Hv= -2.0280D-12
           Lv=  3.9376D-15   Mv=  6.9027D-18   Nv=  3.0629D-20   Ov=  1.3586D-22
 ** CAUTION ** For  J=  4  E=-2.115822D-02  WF(NEND)/WF(Max)= 2.4D-02 > 1.0D-09
    & initialization quality test  6.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  9.7D-05 -1.2D-06  6.7D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  6.8D-03  2.5D-02  1.4D-01
 E(v= 65, J=  4)=-.211582E-01  Bv=  0.0000740  -Dv= -3.2668D-08   Hv= -1.9247D-12
           Lv=  4.1086D-15   Mv=  8.5253D-18   Nv=  3.9571D-20   Ov=  1.5718D-22
 ** CAUTION ** For  J=  5  E=-2.042133D-02  WF(NEND)/WF(Max)= 2.8D-02 > 1.0D-09
    & initialization quality test  7.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-04 -1.6D-06  8.6D-10
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  9.5D-03  3.1D-02  1.4D-01
 E(v= 65, J=  5)=-.204213E-01  Bv=  0.0000734  -Dv= -3.2731D-08   Hv= -1.7937D-12
           Lv=  4.3947D-15   Mv=  1.1267D-17   Nv=  5.2978D-20   Ov=  1.8415D-22
 ** CAUTION ** For  J=  6  E=-1.954571D-02  WF(NEND)/WF(Max)= 3.2D-02 > 1.0D-09
    & initialization quality test  7.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.8D-04 -2.3D-06  1.1D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.4D-02  4.0D-02  1.4D-01
 E(v= 65, J=  6)=-.195457E-01  Bv=  0.0000726  -Dv= -3.2803D-08   Hv= -1.6305D-12
           Lv=  4.8927D-15   Mv=  1.5855D-17   Nv=  7.2621D-20   Ov=  2.1450D-22
 ** CAUTION ** For  J=  7  E=-1.853613D-02  WF(NEND)/WF(Max)= 3.9D-02 > 1.0D-09
    & initialization quality test  8.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.6D-04 -3.3D-06  1.6D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.4D-02  5.1D-02  1.4D-01
 E(v= 65, J=  7)=-.185361E-01  Bv=  0.0000716  -Dv= -3.2885D-08   Hv= -1.4240D-12
           Lv=  5.7884D-15   Mv=  2.3480D-17   Nv=  1.0073D-19   Ov=  2.4079D-22
 ** CAUTION ** For  J=  8  E=-1.739815D-02  WF(NEND)/WF(Max)= 4.7D-02 > 1.0D-09
    & initialization quality test  8.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.0D-04 -5.2D-06  2.2D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.5D-02  6.3D-02  1.4D-01
 E(v= 65, J=  8)=-.173981E-01  Bv=  0.0000706  -Dv= -3.2974D-08   Hv= -1.1465D-12
           Lv=  7.4281D-15   Mv=  3.6039D-17   Nv=  1.3956D-19   Ov=  2.4393D-22
 ** CAUTION ** For  J=  9  E=-1.613818D-02  WF(NEND)/WF(Max)= 5.9D-02 > 1.0D-09
    & initialization quality test  9.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.4D-04 -8.5D-06  3.1D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.2D-01  7.6D-02  1.5D-01
 E(v= 65, J=  9)=-.161382E-01  Bv=  0.0000694  -Dv= -3.3070D-08   Hv= -7.3581D-13
           Lv=  1.0437D-14   Mv=  5.6458D-17   Nv=  1.9003D-19   Ov=  1.7950D-22
 ** CAUTION ** For  J= 10  E=-1.476351D-02  WF(NEND)/WF(Max)= 7.5D-02 > 1.0D-09
    & initialization quality test  1.1D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.1D-03 -1.5D-05  4.3D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.9D+00  9.0D-02  1.7D-01
 E(v= 65, J= 10)=-.147635E-01  Bv=  0.0000681  -Dv= -3.3171D-08   Hv= -5.8543D-14
           Lv=  1.5900D-14   Mv=  8.9018D-17   Nv=  2.4806D-19   Ov= -4.8894D-23

 For vibrational level  v = 65   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.023    3     -0.022    6     -0.020    9     -0.016
   1     -0.023    4     -0.021    7     -0.019   10     -0.015
   2     -0.022    5     -0.020    8     -0.017
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-1.429595D-02  WF(NEND)/WF(Max)= 2.1D-01 > 1.0D-09
    & initialization quality test  2.2D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  8.8D-03 -1.2D-04  1.8D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  9.1D-02  5.7D-01
 E(v= 66, J=  0)=-.142960E-01  Bv=  0.0000623  -Dv= -2.8918D-08   Hv=  1.0953D-11
           Lv=  7.7008D-14   Mv=  3.1181D-16   Nv= -1.5596D-19   Ov= -5.8825D-21
 ** CAUTION ** For  J=  1  E=-1.417130D-02  WF(NEND)/WF(Max)= 2.1D-01 > 1.0D-09
    & initialization quality test  2.2D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  9.1D-03 -1.2D-04  1.9D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  9.3D-02  5.9D-01
 E(v= 66, J=  1)=-.141713E-01  Bv=  0.0000622  -Dv= -2.8897D-08   Hv=  1.1441D-11
           Lv=  7.9307D-14   Mv=  3.1834D-16   Nv= -1.8340D-19   Ov= -6.1440D-21
 ** CAUTION ** For  J=  2  E=-1.392272D-02  WF(NEND)/WF(Max)= 2.2D-01 > 1.0D-09
    & initialization quality test  2.3D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  9.9D-03 -1.4D-04  2.1D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  9.6D-02  6.3D-01
 E(v= 66, J=  2)=-.139227E-01  Bv=  0.0000619  -Dv= -2.8850D-08   Hv=  1.2462D-11
           Lv=  8.4008D-14   Mv=  3.3148D-16   Nv= -2.4189D-19   Ov= -6.6921D-21
 ** CAUTION ** For  J=  3  E=-1.355167D-02  WF(NEND)/WF(Max)= 2.3D-01 > 1.0D-09
    & initialization quality test  2.4D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.1D-02 -1.5D-04  2.4D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.0D-01  7.1D-01
 E(v= 66, J=  3)=-.135517E-01  Bv=  0.0000615  -Dv= -2.8767D-08   Hv=  1.4113D-11
           Lv=  9.1323D-14   Mv=  3.5128D-16   Nv= -3.3956D-19   Ov= -7.5760D-21
 ** CAUTION ** For  J=  4  E=-1.306036D-02  WF(NEND)/WF(Max)= 2.5D-01 > 1.0D-09
    & initialization quality test  2.6D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-02 -1.8D-04  2.9D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.1D-01  8.4D-01
 E(v= 66, J=  4)=-.130604E-01  Bv=  0.0000610  -Dv= -2.8630D-08   Hv=  1.6549D-11
           Lv=  1.0152D-13   Mv=  3.7772D-16   Nv= -4.8862D-19   Ov= -8.8756D-21
 ** CAUTION ** For  J=  5  E=-1.245170D-02  WF(NEND)/WF(Max)= 2.8D-01 > 1.0D-09
    & initialization quality test  2.8D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.6D-02 -2.3D-04  3.6D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.2D-01  1.1D+00
 E(v= 66, J=  5)=-.124517E-01  Bv=  0.0000604  -Dv= -2.8413D-08   Hv=  1.9987D-11
           Lv=  1.1484D-13   Mv=  4.1051D-16   Nv= -7.0573D-19   Ov= -1.0704D-20
 ** CAUTION ** For  J=  6  E=-1.172937D-02  WF(NEND)/WF(Max)= 3.1D-01 > 1.0D-09
    & initialization quality test  3.2D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.1D-02 -2.9D-04  4.6D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.4D-01  1.5D+00
 E(v= 66, J=  6)=-.117294E-01  Bv=  0.0000596  -Dv= -2.8071D-08   Hv=  2.4719D-11
           Lv=  1.3139D-13   Mv=  4.4870D-16   Nv= -1.0104D-18   Ov= -1.3209D-20
 ** CAUTION ** For  J=  7  E=-1.089767D-02  WF(NEND)/WF(Max)= 3.5D-01 > 1.0D-09
    & initialization quality test  3.7D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.7D-02 -3.9D-04  6.1D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.7D-01  2.5D+00
 E(v= 66, J=  7)=-.108977E-01  Bv=  0.0000587  -Dv= -2.7540D-08   Hv=  3.1095D-11
           Lv=  1.5082D-13   Mv=  4.9073D-16   Nv= -1.4189D-18   Ov= -1.6583D-20
 ** CAUTION ** For  J=  8  E=-9.961450D-03  WF(NEND)/WF(Max)= 4.0D-01 > 1.0D-09
    & initialization quality test  4.5D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.6D-02 -5.3D-04  8.2D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  2.2D-01  6.8D+00
 E(v= 66, J=  8)=-.996145E-02  Bv=  0.0000576  -Dv= -2.6721D-08   Hv=  3.9488D-11
           Lv=  1.7189D-13   Mv=  5.3361D-16   Nv= -1.9343D-18   Ov= -2.1050D-20
 ** CAUTION ** For  J=  9  E=-8.925586D-03  WF(NEND)/WF(Max)= 4.6D-01 > 1.0D-09
    & initialization quality test  5.8D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.8D-02 -7.5D-04  1.1D-06
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  9.9D-02  2.9D-01  1.3D+01
 E(v= 66, J=  9)=-.892559E-02  Bv=  0.0000564  -Dv= -2.5465D-08   Hv=  5.0161D-11
           Lv=  1.9171D-13   Mv=  5.7223D-16   Nv= -2.5214D-18   Ov= -2.6832D-20
 ** CAUTION ** For  J= 10  E=-7.793444D-03  WF(NEND)/WF(Max)= 5.4D-01 > 1.0D-09
    & initialization quality test  8.2D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.3D-02 -1.1D-03  1.4D-06
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  8.3D-02  4.1D-01  3.8D+00
 E(v= 66, J= 10)=-.779344E-02  Bv=  0.0000552  -Dv= -2.3521D-08   Hv=  6.2877D-11
           Lv=  2.0408D-13   Mv=  5.9608D-16   Nv= -3.0588D-18   Ov= -3.3888D-20

 For vibrational level  v = 66   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.014    3     -0.014    6     -0.012    9     -0.009
   1     -0.014    4     -0.013    7     -0.011   10     -0.008
   2     -0.014    5     -0.012    8     -0.010
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

 Find  67 Potential-1 vibrational levels with  J=  0
     v     E(v)        v     E(v)        v     E(v)        v     E(v)   
    --------------    --------------    --------------    --------------
     0    -78.4390    17    -30.0369    34     -7.4061    51     -0.8262
     1    -74.7779    18    -28.0628    35     -6.6890    52     -0.6972
     2    -71.2209    19    -26.1782    36     -6.0247    53     -0.5838
     3    -67.7678    20    -24.3815    37     -5.4109    54     -0.4843
     4    -64.4183    21    -22.6712    38     -4.8450    55     -0.3975
     5    -61.1723    22    -21.0453    39     -4.3248    56     -0.3224
     6    -58.0293    23    -19.5018    40     -3.8479    57     -0.2582
     7    -54.9888    24    -18.0390    41     -3.4121    58     -0.2041
     8    -52.0503    25    -16.6552    42     -3.0152    59     -0.1589
     9    -49.2129    26    -15.3489    43     -2.6549    60     -0.1217
    10    -46.4760    27    -14.1179    44     -2.3291    61     -0.0916
    11    -43.8383    28    -12.9600    45     -2.0354    62     -0.0675
    12    -41.2989    29    -11.8726    46     -1.7717    63     -0.0484
    13    -38.8567    30    -10.8534    47     -1.5356    64     -0.0338
    14    -36.5107    31     -9.8997    48     -1.3252    65     -0.0227
    15    -34.2596    32     -9.0089    49     -1.1382    66     -0.0143
    16    -32.1021    33     -8.1786    50     -0.9725

 An  n= 4  N-D theory extrapolation from  v=  65 &  66  implies   vD =  74.200
 ===============================================================================






==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb87.inp <==
37 87 37 87 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.01 5.10D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
8.0	650.2198984350822
8.12	578.7360411985952
8.24	513.1053237577802
8.36	452.93555014474407
8.48	397.85920102057565
8.6	347.51816886963184
8.72	301.5744714942046
8.84	259.7110158740943
8.96	221.62843857057658
9.08	187.04555363640264
9.2	155.69714207433103
9.32	127.33548532742131
9.44	101.72816005783949
9.56	78.65767629571609
9.68	57.92151240247455
9.8	39.33019633470804
9.92	22.70782919035568
10.04	7.890176725075414
10.16	-5.275342222375606
10.28	-16.92995823840905
10.4	-27.20527692702594
10.52	-36.22286971329566
10.64	-44.09560683061322
10.76	-50.927929459017605
10.879999999999999	-56.81609917835581
11.0	-61.849202320237524
11.120000000000001	-66.10916853717222
11.24	-69.67158101186524
11.36	-72.6062947771942
11.48	-74.9765180416037
11.6	-76.84113991566147
11.72	-78.25315199122795
11.84	-79.26226678161913
11.96	-79.91249518267317
12.08	-80.24500309993316
12.2	-80.2961226366476
12.32	-80.10005334676418
12.440000000000001	-79.6874616575975
12.559999999999999	-79.08573289050528
12.68	-78.3199993508315
12.8	-77.41297302942439
12.92	-76.38494537726405
13.04	-75.2543639578071
13.16	-74.03775569169856
13.280000000000001	-72.75000131442731
13.4	-71.40435433593069
13.52	-70.0126080322383
13.64	-68.58526744163571
13.76	-67.13168456215433
13.879999999999999	-65.66015631857827
14.0	-64.1780316792975
14.120000000000001	-62.69173074745305
14.24	-61.20678712280443
14.36	-59.728062640885256
14.48	-58.2598299452573
14.6	-56.80577822800769
14.719999999999999	-55.36898093068611
14.84	-53.952084562990876
14.96	-52.55737810743475
15.08	-51.18676923419445
15.2	-49.84161586024003
15.32	-48.52298032337429
15.440000000000001	-47.23173551789361
15.559999999999999	-45.96858556535689
15.68	-44.73408438028123
15.8	-43.52865235101707
15.92	-42.35259132812648
16.04	-41.206086425269675
16.16	-40.08907665409886
16.28	-39.00132727304561
16.4	-37.942554995574795
16.52	-36.912436988978534
16.64	-35.91061660309627
16.759999999999998	-34.93670848582909
16.880000000000003	-33.99030314794484
17.0	-33.07097033512703
17.119999999999997	-32.17820698112642
17.240000000000002	-31.31140678825533
17.36	-30.46995790304007
17.48	-29.653254440778255
17.6	-28.860697577619725
17.72	-28.09169648082107
17.84	-27.345669095087008
17.96	-26.622042801029792
18.08	-25.920233879912963
18.2	-25.239577575436066
18.32	-24.579404250788034
18.439999999999998	-23.939067007096536
18.560000000000002	-23.317940956532222
18.68	-22.715422506977838
18.8	-22.13092866122763
18.92	-21.563896331667408
19.04	-21.01378367677776
19.16	-20.480093907271094
19.28	-19.962364523747382
19.4	-19.46014690774706
19.52	-18.973005574909283
19.64	-18.50051786615946
19.759999999999998	-18.042273635760903
19.880000000000003	-17.597874937743974
20.0	-17.166935241818283
20.8	-14.605898402471023
21.6	-12.50342489305542
22.4	-10.764785541764837
23.2	-9.317368341675856
24.0	-8.104963193567029
24.8	-7.08365634823052
25.6	-6.218829817326412
26.4	-5.482879371544796
27.2	-4.853693240257252
28.0	-4.313478811484311
28.8	-3.8478234249614456
29.6	-3.444978935893137
30.4	-3.095300384427111
31.2	-2.790628814311514
32.0	-2.5240656919905993
32.8	-2.289911827766858
33.6	-2.0834393247953726
34.4	-1.900706406082979
35.2	-1.738411106218246
36.0	-1.5937749593792336
36.8	-1.4644496272152427
37.6	-1.3484413930475594
38.4	-1.2440519670876462
39.2	-1.149829587180184
40.0	-1.0645288402962862
40.8	-0.98707771939255
41.6	-0.9165504939301827
42.4	-0.8521452740986909
43.2	-0.7931653819318312
44.0	-0.739003823634384
44.8	-0.6891302989059875
45.6	-0.6430888429513246
46.4	-0.6005387917001712
47.2	-0.5611990063453587
48.0	-0.5248125990416118
48.8	-0.4911447970125731
49.6	-0.45998107630225155
50.4	-0.43112541683301353
51.2	-0.4043986830394709
52.0	-0.3796371296285625
52.8	-0.356691028890298
53.6	-0.3354234139982912
54.4	-0.31570893156416563
55.2	-0.29743270505382263
56.0	-0.2804824401238453
56.8	-0.2647443825080301
57.6	-0.2501149566390918
58.4	-0.23650079642305658
59.2	-0.22381760769894193
60.0	-0.2119891716629893
60.8	-0.20094647007628996
61.6	-0.19062691591105554
62.4	-0.18097367547523163
63.2	-0.17193507006470551
64.0	-0.1634640468900885
64.8	-0.15551771046274054
65.6	-0.14805690684498865
66.4	-0.14104585420760105
67.2	-0.1344518140225729
68.0	-0.1282447979754431
68.8	-0.12239730632869074
69.6	-0.1168840940231138
70.4	-0.11168196128142047
71.2	-0.10676956588936577
72.0	-0.10212725468444221
72.8	-0.09773691208872883
73.6	-0.09358182378798788
74.4	-0.08964655388938013
75.2	-0.08591683409026782
76.0	-0.08237946356473025
76.8	-0.07902221842623197
77.6	-0.07583376975743605
78.4	-0.07280362240906497
79.2	-0.06992227137127448
80.0	-0.06718107505269606
80.8	-0.06457197733500249
81.6	-0.06208745596124832
82.4	-0.05972048259915208
83.2	-0.05746448622416626
84.0	-0.055313319519483754
84.8	-0.05326122802014818
85.6	-0.051302821755238204
86.4	-0.0494330491660757
87.2	-0.04764717309985424
88.0	-0.04594074869730774
88.8	-0.04430960301027337
89.6	-0.04274981620047238
90.4	-0.04125770418472723
91.2	-0.03982980260433487
92.0	-0.03846285200755431
92.8	-0.03715378414430557
93.6	-0.03589970928130492
94.4	-0.03469790445410442
95.2	-0.03354580257994603
96.0	-0.0324409823620676
96.8	-0.031381158922182434
97.6	-0.030364175103363297
98.4	-0.02938799339055031
99.2	-0.02845068840043163
100.0	-0.027550439896214203
280.0	-0.0004477561190930484
640.0	-1.640318949105061e-05
-999 1 1 0 10 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb87_denseMesh.inp <==
37 87 37 87 1 1					% IAN1, IMN1, IAN2, IMN2, CHARGE, NUMPOT
1 1   	      					% CHARGE1, CHARGE2
'Rb2+ CBS+HLC1 scaled rel. to last ab-initio point'
0.00050 5.10D0 2500.0D0 1.d-10			% RH, RMIN, RMAX, EPS
203 0 0 0.0D0   	       		     	% NTP, LPPOT, OMEGA, VLIM
12 1 3 4 2.751960345E6 				% NUSE, IR2, ILR, NCN, CNN
1.0D+0 1.0D+0 0.0d0				% RFACT, EFACT, VSHIFT
8.0	650.2198984350822
8.12	578.7360411985952
8.24	513.1053237577802
8.36	452.93555014474407
8.48	397.85920102057565
8.6	347.51816886963184
8.72	301.5744714942046
8.84	259.7110158740943
8.96	221.62843857057658
9.08	187.04555363640264
9.2	155.69714207433103
9.32	127.33548532742131
9.44	101.72816005783949
9.56	78.65767629571609
9.68	57.92151240247455
9.8	39.33019633470804
9.92	22.70782919035568
10.04	7.890176725075414
10.16	-5.275342222375606
10.28	-16.92995823840905
10.4	-27.20527692702594
10.52	-36.22286971329566
10.64	-44.09560683061322
10.76	-50.927929459017605
10.879999999999999	-56.81609917835581
11.0	-61.849202320237524
11.120000000000001	-66.10916853717222
11.24	-69.67158101186524
11.36	-72.6062947771942
11.48	-74.9765180416037
11.6	-76.84113991566147
11.72	-78.25315199122795
11.84	-79.26226678161913
11.96	-79.91249518267317
12.08	-80.24500309993316
12.2	-80.2961226366476
12.32	-80.10005334676418
12.440000000000001	-79.6874616575975
12.559999999999999	-79.08573289050528
12.68	-78.3199993508315
12.8	-77.41297302942439
12.92	-76.38494537726405
13.04	-75.2543639578071
13.16	-74.03775569169856
13.280000000000001	-72.75000131442731
13.4	-71.40435433593069
13.52	-70.0126080322383
13.64	-68.58526744163571
13.76	-67.13168456215433
13.879999999999999	-65.66015631857827
14.0	-64.1780316792975
14.120000000000001	-62.69173074745305
14.24	-61.20678712280443
14.36	-59.728062640885256
14.48	-58.2598299452573
14.6	-56.80577822800769
14.719999999999999	-55.36898093068611
14.84	-53.952084562990876
14.96	-52.55737810743475
15.08	-51.18676923419445
15.2	-49.84161586024003
15.32	-48.52298032337429
15.440000000000001	-47.23173551789361
15.559999999999999	-45.96858556535689
15.68	-44.73408438028123
15.8	-43.52865235101707
15.92	-42.35259132812648
16.04	-41.206086425269675
16.16	-40.08907665409886
16.28	-39.00132727304561
16.4	-37.942554995574795
16.52	-36.912436988978534
16.64	-35.91061660309627
16.759999999999998	-34.93670848582909
16.880000000000003	-33.99030314794484
17.0	-33.07097033512703
17.119999999999997	-32.17820698112642
17.240000000000002	-31.31140678825533
17.36	-30.46995790304007
17.48	-29.653254440778255
17.6	-28.860697577619725
17.72	-28.09169648082107
17.84	-27.345669095087008
17.96	-26.622042801029792
18.08	-25.920233879912963
18.2	-25.239577575436066
18.32	-24.579404250788034
18.439999999999998	-23.939067007096536
18.560000000000002	-23.317940956532222
18.68	-22.715422506977838
18.8	-22.13092866122763
18.92	-21.563896331667408
19.04	-21.01378367677776
19.16	-20.480093907271094
19.28	-19.962364523747382
19.4	-19.46014690774706
19.52	-18.973005574909283
19.64	-18.50051786615946
19.759999999999998	-18.042273635760903
19.880000000000003	-17.597874937743974
20.0	-17.166935241818283
20.8	-14.605898402471023
21.6	-12.50342489305542
22.4	-10.764785541764837
23.2	-9.317368341675856
24.0	-8.104963193567029
24.8	-7.08365634823052
25.6	-6.218829817326412
26.4	-5.482879371544796
27.2	-4.853693240257252
28.0	-4.313478811484311
28.8	-3.8478234249614456
29.6	-3.444978935893137
30.4	-3.095300384427111
31.2	-2.790628814311514
32.0	-2.5240656919905993
32.8	-2.289911827766858
33.6	-2.0834393247953726
34.4	-1.900706406082979
35.2	-1.738411106218246
36.0	-1.5937749593792336
36.8	-1.4644496272152427
37.6	-1.3484413930475594
38.4	-1.2440519670876462
39.2	-1.149829587180184
40.0	-1.0645288402962862
40.8	-0.98707771939255
41.6	-0.9165504939301827
42.4	-0.8521452740986909
43.2	-0.7931653819318312
44.0	-0.739003823634384
44.8	-0.6891302989059875
45.6	-0.6430888429513246
46.4	-0.6005387917001712
47.2	-0.5611990063453587
48.0	-0.5248125990416118
48.8	-0.4911447970125731
49.6	-0.45998107630225155
50.4	-0.43112541683301353
51.2	-0.4043986830394709
52.0	-0.3796371296285625
52.8	-0.356691028890298
53.6	-0.3354234139982912
54.4	-0.31570893156416563
55.2	-0.29743270505382263
56.0	-0.2804824401238453
56.8	-0.2647443825080301
57.6	-0.2501149566390918
58.4	-0.23650079642305658
59.2	-0.22381760769894193
60.0	-0.2119891716629893
60.8	-0.20094647007628996
61.6	-0.19062691591105554
62.4	-0.18097367547523163
63.2	-0.17193507006470551
64.0	-0.1634640468900885
64.8	-0.15551771046274054
65.6	-0.14805690684498865
66.4	-0.14104585420760105
67.2	-0.1344518140225729
68.0	-0.1282447979754431
68.8	-0.12239730632869074
69.6	-0.1168840940231138
70.4	-0.11168196128142047
71.2	-0.10676956588936577
72.0	-0.10212725468444221
72.8	-0.09773691208872883
73.6	-0.09358182378798788
74.4	-0.08964655388938013
75.2	-0.08591683409026782
76.0	-0.08237946356473025
76.8	-0.07902221842623197
77.6	-0.07583376975743605
78.4	-0.07280362240906497
79.2	-0.06992227137127448
80.0	-0.06718107505269606
80.8	-0.06457197733500249
81.6	-0.06208745596124832
82.4	-0.05972048259915208
83.2	-0.05746448622416626
84.0	-0.055313319519483754
84.8	-0.05326122802014818
85.6	-0.051302821755238204
86.4	-0.0494330491660757
87.2	-0.04764717309985424
88.0	-0.04594074869730774
88.8	-0.04430960301027337
89.6	-0.04274981620047238
90.4	-0.04125770418472723
91.2	-0.03982980260433487
92.0	-0.03846285200755431
92.8	-0.03715378414430557
93.6	-0.03589970928130492
94.4	-0.03469790445410442
95.2	-0.03354580257994603
96.0	-0.0324409823620676
96.8	-0.031381158922182434
97.6	-0.030364175103363297
98.4	-0.02938799339055031
99.2	-0.02845068840043163
100.0	-0.027550439896214203
280.0	-0.0004477561190930484
640.0	-1.640318949105061e-05
-999 1 1 0 10 1 -1 0	   	%NLEV1, AUTO1, LCDC,LXPCT, NJM, JDJR, IWR,LPRWF
0 0    	       	    		%IV(i), IJ(i)


==> anc/SupplementaryMaterial/RovibStructure/rb2p_Su_Rb87_denseMesh.out <==
  Reduced masses below are based on atoms 1 & 2 with charges (+1/2) and (+1/2),
        respectively, with subtraction/addition of 1 and 1 half-electron masses.


Rb2+ CBS+HLC1 scaled rel. to last ab-initio point                             
================================================================================
 Generate   ZMU= 43.45431597605(u)   &   BZ= 2.577724035D+00((1/cm-1)(1/Ang**2))
          from atomic masses:  86.90863195209  &   86.90863195209(u)
    Since the molecule is an ion with charge +1
      use Watson's charge-adjusted reduced mass   mu = M1*M2/[M1 + M2 - (+1)*me]
 Integrate from  RMIN=  5.100  to  RMAX= 130.10  with mesh  RH= 0.000500(Angst)

 Potential-1 for Rb( 87)-Rb( 87)
 ================================
 State has  OMEGA= 0   and energy asymptote:   Y(lim)=     0.00000(cm-1)
 Perform 12-point piecewise polynomial interpolation over  203 input points
 Interpolation actually performed over modified input array:   Y(I) * r(I)**2
 Beyond read-in points extrapolate to limiting asymptotic behaviour:
                    Y(r)  =  Y(lim) - (   0.2751960D+07)/r** 4
 To make input points Y(i) consistent with  Y(lim),  add  Y(shift)=      0.0000
 Scale input points:  (distance)* 1.000000000D+00  &  (energy)* 1.000000000D+00
             to get required internal units  [Angstroms & cm-1 for potentials]
      r(i)         Y(i)        r(i)         Y(i)        r(i)         Y(i)  
   ----------------------   ----------------------   ----------------------
   8.00000000    650.2199  16.16000000    -40.0891  48.80000000     -0.4911
   8.12000000    578.7360  16.28000000    -39.0013  49.60000000     -0.4600
   8.24000000    513.1053  16.40000000    -37.9426  50.40000000     -0.4311
   8.36000000    452.9356  16.52000000    -36.9124  51.20000000     -0.4044
   8.48000000    397.8592  16.64000000    -35.9106  52.00000000     -0.3796
   8.60000000    347.5182  16.76000000    -34.9367  52.80000000     -0.3567
   8.72000000    301.5745  16.88000000    -33.9903  53.60000000     -0.3354
   8.84000000    259.7110  17.00000000    -33.0710  54.40000000     -0.3157
   8.96000000    221.6284  17.12000000    -32.1782  55.20000000     -0.2974
   9.08000000    187.0456  17.24000000    -31.3114  56.00000000     -0.2805
   9.20000000    155.6971  17.36000000    -30.4700  56.80000000     -0.2647
   9.32000000    127.3355  17.48000000    -29.6533  57.60000000     -0.2501
   9.44000000    101.7282  17.60000000    -28.8607  58.40000000     -0.2365
   9.56000000     78.6577  17.72000000    -28.0917  59.20000000     -0.2238
   9.68000000     57.9215  17.84000000    -27.3457  60.00000000     -0.2120
   9.80000000     39.3302  17.96000000    -26.6220  60.80000000     -0.2009
   9.92000000     22.7078  18.08000000    -25.9202  61.60000000     -0.1906
  10.04000000      7.8902  18.20000000    -25.2396  62.40000000     -0.1810
  10.16000000     -5.2753  18.32000000    -24.5794  63.20000000     -0.1719
  10.28000000    -16.9300  18.44000000    -23.9391  64.00000000     -0.1635
  10.40000000    -27.2053  18.56000000    -23.3179  64.80000000     -0.1555
  10.52000000    -36.2229  18.68000000    -22.7154  65.60000000     -0.1481
  10.64000000    -44.0956  18.80000000    -22.1309  66.40000000     -0.1410
  10.76000000    -50.9279  18.92000000    -21.5639  67.20000000     -0.1345
  10.88000000    -56.8161  19.04000000    -21.0138  68.00000000     -0.1282
  11.00000000    -61.8492  19.16000000    -20.4801  68.80000000     -0.1224
  11.12000000    -66.1092  19.28000000    -19.9624  69.60000000     -0.1169
  11.24000000    -69.6716  19.40000000    -19.4601  70.40000000     -0.1117
  11.36000000    -72.6063  19.52000000    -18.9730  71.20000000     -0.1068
  11.48000000    -74.9765  19.64000000    -18.5005  72.00000000     -0.1021
  11.60000000    -76.8411  19.76000000    -18.0423  72.80000000     -0.0977
  11.72000000    -78.2532  19.88000000    -17.5979  73.60000000     -0.0936
  11.84000000    -79.2623  20.00000000    -17.1669  74.40000000     -0.0896
  11.96000000    -79.9125  20.80000000    -14.6059  75.20000000     -0.0859
  12.08000000    -80.2450  21.60000000    -12.5034  76.00000000     -0.0824
  12.20000000    -80.2961  22.40000000    -10.7648  76.80000000     -0.0790
  12.32000000    -80.1001  23.20000000     -9.3174  77.60000000     -0.0758
  12.44000000    -79.6875  24.00000000     -8.1050  78.40000000     -0.0728
  12.56000000    -79.0857  24.80000000     -7.0837  79.20000000     -0.0699
  12.68000000    -78.3200  25.60000000     -6.2188  80.00000000     -0.0672
  12.80000000    -77.4130  26.40000000     -5.4829  80.80000000     -0.0646
  12.92000000    -76.3849  27.20000000     -4.8537  81.60000000     -0.0621
  13.04000000    -75.2544  28.00000000     -4.3135  82.40000000     -0.0597
  13.16000000    -74.0378  28.80000000     -3.8478  83.20000000     -0.0575
  13.28000000    -72.7500  29.60000000     -3.4450  84.00000000     -0.0553
  13.40000000    -71.4044  30.40000000     -3.0953  84.80000000     -0.0533
  13.52000000    -70.0126  31.20000000     -2.7906  85.60000000     -0.0513
  13.64000000    -68.5853  32.00000000     -2.5241  86.40000000     -0.0494
  13.76000000    -67.1317  32.80000000     -2.2899  87.20000000     -0.0476
  13.88000000    -65.6602  33.60000000     -2.0834  88.00000000     -0.0459
  14.00000000    -64.1780  34.40000000     -1.9007  88.80000000     -0.0443
  14.12000000    -62.6917  35.20000000     -1.7384  89.60000000     -0.0427
  14.24000000    -61.2068  36.00000000     -1.5938  90.40000000     -0.0413
  14.36000000    -59.7281  36.80000000     -1.4644  91.20000000     -0.0398
  14.48000000    -58.2598  37.60000000     -1.3484  92.00000000     -0.0385
  14.60000000    -56.8058  38.40000000     -1.2441  92.80000000     -0.0372
  14.72000000    -55.3690  39.20000000     -1.1498  93.60000000     -0.0359
  14.84000000    -53.9521  40.00000000     -1.0645  94.40000000     -0.0347
  14.96000000    -52.5574  40.80000000     -0.9871  95.20000000     -0.0335
  15.08000000    -51.1868  41.60000000     -0.9166  96.00000000     -0.0324
  15.20000000    -49.8416  42.40000000     -0.8521  96.80000000     -0.0314
  15.32000000    -48.5230  43.20000000     -0.7932  97.60000000     -0.0304
  15.44000000    -47.2317  44.00000000     -0.7390  98.40000000     -0.0294
  15.56000000    -45.9686  44.80000000     -0.6891  99.20000000     -0.0285
  15.68000000    -44.7341  45.60000000     -0.6431 100.00000000     -0.0276
  15.80000000    -43.5287  46.40000000     -0.6005 280.00000000     -0.0004
  15.92000000    -42.3526  47.20000000     -0.5612 640.00000000     -0.0000
  16.04000000    -41.2061  48.00000000     -0.5248
 ----------------------------------------------------------------------------
 Extrapolate to   X .le. 8.1200  with
   Y=     -222.806  +2.596663D+05 * exp(-7.118984D-01*X)
 Extrapolate to  X .GE.280.0000  using
   Y=      0.0000 - [ 2.751960D+06/X**4 +1.564132D+07/X**6 -1.439126D+06/X** 8]
 ----------------------------------------------------------------------------

 Calculate properties of the single potential described above
 Potential-1 uses inner boundary condition of  zero value  at  RMIN

 Eigenvalue convergence criterion is   EPS= 1.0D-10(cm-1)
 Airy function at 3-rd turning point is quasibound outer boundary condition

 Since state-1 has (projected) electronic angular momentum  OMEGA= 0
         eigenvalue calculations use centrifugal potential  [J*(J+1) - 0]/r**2

 For  J=  0, seek the first 400 levels of Potential-1   with   VLIM=      0.000

   and automatically increment  J  in steps of  1 to a maximum value of  10
 ** CAUTION ** For  J=  0  E=-8.432277D-02  WF(NEND)/WF(Max)= 1.6D-09 > 1.0D-09
    & initialization quality test  5.1D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-6.193469D-02  WF(NEND)/WF(Max)= 3.4D-07 > 1.0D-09
    & initialization quality test  8.7D-03 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-4.433174D-02  WF(NEND)/WF(Max)= 3.4D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-3.076389D-02  WF(NEND)/WF(Max)= 1.6D-03 > 1.0D-09
    & initialization quality test  3.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-2.050565D-02  WF(NEND)/WF(Max)= 3.4D-02 > 1.0D-09
    & initialization quality test  7.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** For  J=  0  E=-1.275248D-02  WF(NEND)/WF(Max)= 3.1D-01 > 1.0D-09
    & initialization quality test  3.3D-01 > 1.D-3   so RMAX may be too small
 *** SCHRQ Error:  E=    -0.00 > V(250001)=    -0.01  at  Rmax= 130.10  for  IT= 2
 ** CAUTION ** For  J=  0  E=-1.275248D-02  WF(NEND)/WF(Max)= 3.1D-01 > 1.0D-09
    & initialization quality test  3.3D-01 > 1.D-3   so RMAX may be too small
    ALF fails to find level   v= 68, J=  0
 ALF finds the highest calculated level is  E(v= 67)= -1.2752482D-02

 E(v=  0, J=  0)=   -78.460   Bv=  0.0026037  -Dv= -5.2789D-09   Hv= -1.4573D-14
           Lv= -1.2641D-19   Mv= -1.3141D-24   Nv= -1.5932D-29   Ov= -2.1701D-34
 E(v=  0, J=  1)=   -78.455   Bv=  0.0026037  -Dv= -5.2790D-09   Hv= -1.4574D-14
           Lv= -1.2643D-19   Mv= -1.3143D-24   Nv= -1.5935D-29   Ov= -2.1706D-34
 E(v=  0, J=  2)=   -78.445   Bv=  0.0026037  -Dv= -5.2791D-09   Hv= -1.4576D-14
           Lv= -1.2645D-19   Mv= -1.3147D-24   Nv= -1.5942D-29   Ov= -2.1716D-34
 E(v=  0, J=  3)=   -78.429   Bv=  0.0026036  -Dv= -5.2794D-09   Hv= -1.4579D-14
           Lv= -1.2649D-19   Mv= -1.3153D-24   Nv= -1.5951D-29   Ov= -2.1731D-34
 E(v=  0, J=  4)=   -78.408   Bv=  0.0026035  -Dv= -5.2798D-09   Hv= -1.4583D-14
           Lv= -1.2654D-19   Mv= -1.3160D-24   Nv= -1.5963D-29   Ov= -2.1751D-34
 E(v=  0, J=  5)=   -78.382   Bv=  0.0026034  -Dv= -5.2802D-09   Hv= -1.4588D-14
           Lv= -1.2661D-19   Mv= -1.3170D-24   Nv= -1.5978D-29   Ov= -2.1776D-34
 E(v=  0, J=  6)=   -78.351   Bv=  0.0026033  -Dv= -5.2807D-09   Hv= -1.4594D-14
           Lv= -1.2669D-19   Mv= -1.3182D-24   Nv= -1.5996D-29   Ov= -2.1806D-34
 E(v=  0, J=  7)=   -78.315   Bv=  0.0026031  -Dv= -5.2813D-09   Hv= -1.4601D-14
           Lv= -1.2678D-19   Mv= -1.3195D-24   Nv= -1.6018D-29   Ov= -2.1842D-34
 E(v=  0, J=  8)=   -78.273   Bv=  0.0026030  -Dv= -5.2820D-09   Hv= -1.4609D-14
           Lv= -1.2689D-19   Mv= -1.3210D-24   Nv= -1.6042D-29   Ov= -2.1882D-34
 E(v=  0, J=  9)=   -78.226   Bv=  0.0026028  -Dv= -5.2828D-09   Hv= -1.4618D-14
           Lv= -1.2701D-19   Mv= -1.3228D-24   Nv= -1.6070D-29   Ov= -2.1928D-34
 E(v=  0, J= 10)=   -78.174   Bv=  0.0026026  -Dv= -5.2837D-09   Hv= -1.4629D-14
           Lv= -1.2714D-19   Mv= -1.3247D-24   Nv= -1.6101D-29   Ov= -2.1979D-34

 For vibrational level  v =  0   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -78.460    3    -78.429    6    -78.351    9    -78.226
   1    -78.455    4    -78.408    7    -78.315   10    -78.174
   2    -78.445    5    -78.382    8    -78.273
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  1, J=  0)=   -74.841   Bv=  0.0025662  -Dv= -5.4267D-09   Hv= -1.6091D-14
           Lv= -1.4677D-19   Mv= -1.6511D-24   Nv= -2.0903D-29   Ov= -2.4488D-34
 E(v=  1, J=  1)=   -74.835   Bv=  0.0025662  -Dv= -5.4268D-09   Hv= -1.6093D-14
           Lv= -1.4679D-19   Mv= -1.6514D-24   Nv= -2.0906D-29   Ov= -2.4494D-34
 E(v=  1, J=  2)=   -74.825   Bv=  0.0025661  -Dv= -5.4269D-09   Hv= -1.6095D-14
           Lv= -1.4682D-19   Mv= -1.6519D-24   Nv= -2.0913D-29   Ov= -2.4505D-34
 E(v=  1, J=  3)=   -74.810   Bv=  0.0025661  -Dv= -5.4272D-09   Hv= -1.6099D-14
           Lv= -1.4687D-19   Mv= -1.6526D-24   Nv= -2.0923D-29   Ov= -2.4522D-34
 E(v=  1, J=  4)=   -74.789   Bv=  0.0025660  -Dv= -5.4276D-09   Hv= -1.6103D-14
           Lv= -1.4694D-19   Mv= -1.6536D-24   Nv= -2.0937D-29   Ov= -2.4545D-34
 E(v=  1, J=  5)=   -74.764   Bv=  0.0025659  -Dv= -5.4281D-09   Hv= -1.6109D-14
           Lv= -1.4702D-19   Mv= -1.6549D-24   Nv= -2.0954D-29   Ov= -2.4574D-34
 E(v=  1, J=  6)=   -74.733   Bv=  0.0025657  -Dv= -5.4287D-09   Hv= -1.6116D-14
           Lv= -1.4712D-19   Mv= -1.6564D-24   Nv= -2.0975D-29   Ov= -2.4608D-34
 E(v=  1, J=  7)=   -74.697   Bv=  0.0025656  -Dv= -5.4294D-09   Hv= -1.6124D-14
           Lv= -1.4723D-19   Mv= -1.6582D-24   Nv= -2.0999D-29   Ov= -2.4648D-34
 E(v=  1, J=  8)=   -74.656   Bv=  0.0025654  -Dv= -5.4301D-09   Hv= -1.6134D-14
           Lv= -1.4737D-19   Mv= -1.6602D-24   Nv= -2.1026D-29   Ov= -2.4694D-34
 E(v=  1, J=  9)=   -74.610   Bv=  0.0025652  -Dv= -5.4310D-09   Hv= -1.6144D-14
           Lv= -1.4752D-19   Mv= -1.6625D-24   Nv= -2.1058D-29   Ov= -2.4747D-34
 E(v=  1, J= 10)=   -74.558   Bv=  0.0025650  -Dv= -5.4320D-09   Hv= -1.6156D-14
           Lv= -1.4768D-19   Mv= -1.6650D-24   Nv= -2.1092D-29   Ov= -2.4805D-34

 For vibrational level  v =  1   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -74.841    3    -74.810    6    -74.733    9    -74.610
   1    -74.835    4    -74.789    7    -74.697   10    -74.558
   2    -74.825    5    -74.764    8    -74.656
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  2, J=  0)=   -71.322   Bv=  0.0025282  -Dv= -5.5827D-09   Hv= -1.7815D-14
           Lv= -1.6860D-19   Mv= -1.8559D-24   Nv= -2.7161D-29   Ov= -5.1223D-34
 E(v=  2, J=  1)=   -71.317   Bv=  0.0025282  -Dv= -5.5828D-09   Hv= -1.7817D-14
           Lv= -1.6862D-19   Mv= -1.8562D-24   Nv= -2.7168D-29   Ov= -5.1232D-34
 E(v=  2, J=  2)=   -71.307   Bv=  0.0025281  -Dv= -5.5830D-09   Hv= -1.7819D-14
           Lv= -1.6865D-19   Mv= -1.8569D-24   Nv= -2.7182D-29   Ov= -5.1250D-34
 E(v=  2, J=  3)=   -71.292   Bv=  0.0025281  -Dv= -5.5833D-09   Hv= -1.7823D-14
           Lv= -1.6871D-19   Mv= -1.8578D-24   Nv= -2.7204D-29   Ov= -5.1277D-34
 E(v=  2, J=  4)=   -71.272   Bv=  0.0025280  -Dv= -5.5838D-09   Hv= -1.7829D-14
           Lv= -1.6878D-19   Mv= -1.8591D-24   Nv= -2.7232D-29   Ov= -5.1313D-34
 E(v=  2, J=  5)=   -71.246   Bv=  0.0025279  -Dv= -5.5843D-09   Hv= -1.7836D-14
           Lv= -1.6888D-19   Mv= -1.8608D-24   Nv= -2.7268D-29   Ov= -5.1358D-34
 E(v=  2, J=  6)=   -71.216   Bv=  0.0025277  -Dv= -5.5849D-09   Hv= -1.7844D-14
           Lv= -1.6899D-19   Mv= -1.8627D-24   Nv= -2.7311D-29   Ov= -5.1412D-34
 E(v=  2, J=  7)=   -71.181   Bv=  0.0025276  -Dv= -5.5857D-09   Hv= -1.7853D-14
           Lv= -1.6912D-19   Mv= -1.8650D-24   Nv= -2.7362D-29   Ov= -5.1475D-34
 E(v=  2, J=  8)=   -71.140   Bv=  0.0025274  -Dv= -5.5865D-09   Hv= -1.7864D-14
           Lv= -1.6927D-19   Mv= -1.8677D-24   Nv= -2.7420D-29   Ov= -5.1547D-34
 E(v=  2, J=  9)=   -71.095   Bv=  0.0025272  -Dv= -5.5875D-09   Hv= -1.7876D-14
           Lv= -1.6944D-19   Mv= -1.8706D-24   Nv= -2.7485D-29   Ov= -5.1628D-34
 E(v=  2, J= 10)=   -71.044   Bv=  0.0025270  -Dv= -5.5886D-09   Hv= -1.7890D-14
           Lv= -1.6962D-19   Mv= -1.8739D-24   Nv= -2.7557D-29   Ov= -5.1718D-34

 For vibrational level  v =  2   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -71.322    3    -71.292    6    -71.216    9    -71.095
   1    -71.317    4    -71.272    7    -71.181   10    -71.044
   2    -71.307    5    -71.246    8    -71.140
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  3, J=  0)=   -67.905   Bv=  0.0024897  -Dv= -5.7458D-09   Hv= -1.9578D-14
           Lv= -1.9732D-19   Mv= -2.3926D-24   Nv= -2.7751D-29   Ov= -4.9065D-34
 E(v=  3, J=  1)=   -67.900   Bv=  0.0024897  -Dv= -5.7459D-09   Hv= -1.9580D-14
           Lv= -1.9734D-19   Mv= -2.3930D-24   Nv= -2.7758D-29   Ov= -4.9091D-34
 E(v=  3, J=  2)=   -67.890   Bv=  0.0024896  -Dv= -5.7461D-09   Hv= -1.9583D-14
           Lv= -1.9739D-19   Mv= -2.3936D-24   Nv= -2.7772D-29   Ov= -4.9142D-34
 E(v=  3, J=  3)=   -67.876   Bv=  0.0024895  -Dv= -5.7465D-09   Hv= -1.9587D-14
           Lv= -1.9746D-19   Mv= -2.3946D-24   Nv= -2.7793D-29   Ov= -4.9220D-34
 E(v=  3, J=  4)=   -67.856   Bv=  0.0024895  -Dv= -5.7470D-09   Hv= -1.9594D-14
           Lv= -1.9756D-19   Mv= -2.3960D-24   Nv= -2.7820D-29   Ov= -4.9322D-34
 E(v=  3, J=  5)=   -67.831   Bv=  0.0024893  -Dv= -5.7476D-09   Hv= -1.9602D-14
           Lv= -1.9768D-19   Mv= -2.3976D-24   Nv= -2.7855D-29   Ov= -4.9451D-34
 E(v=  3, J=  6)=   -67.801   Bv=  0.0024892  -Dv= -5.7483D-09   Hv= -1.9611D-14
           Lv= -1.9782D-19   Mv= -2.3996D-24   Nv= -2.7897D-29   Ov= -4.9606D-34
 E(v=  3, J=  7)=   -67.766   Bv=  0.0024890  -Dv= -5.7491D-09   Hv= -1.9622D-14
           Lv= -1.9799D-19   Mv= -2.4020D-24   Nv= -2.7945D-29   Ov= -4.9786D-34
 E(v=  3, J=  8)=   -67.726   Bv=  0.0024889  -Dv= -5.7500D-09   Hv= -1.9635D-14
           Lv= -1.9818D-19   Mv= -2.4047D-24   Nv= -2.8001D-29   Ov= -4.9992D-34
 E(v=  3, J=  9)=   -67.681   Bv=  0.0024886  -Dv= -5.7511D-09   Hv= -1.9649D-14
           Lv= -1.9840D-19   Mv= -2.4077D-24   Nv= -2.8064D-29   Ov= -5.0224D-34
 E(v=  3, J= 10)=   -67.632   Bv=  0.0024884  -Dv= -5.7523D-09   Hv= -1.9665D-14
           Lv= -1.9864D-19   Mv= -2.4111D-24   Nv= -2.8135D-29   Ov= -5.0482D-34

 For vibrational level  v =  3   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -67.905    3    -67.876    6    -67.801    9    -67.681
   1    -67.900    4    -67.856    7    -67.766   10    -67.632
   2    -67.890    5    -67.831    8    -67.726
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  4, J=  0)=   -64.590   Bv=  0.0024507  -Dv= -5.9181D-09   Hv= -2.1518D-14
           Lv= -2.2358D-19   Mv= -3.0655D-24   Nv= -4.2263D-29   Ov=  7.3677D-35
 E(v=  4, J=  1)=   -64.585   Bv=  0.0024506  -Dv= -5.9182D-09   Hv= -2.1520D-14
           Lv= -2.2361D-19   Mv= -3.0661D-24   Nv= -4.2262D-29   Ov=  7.3664D-35
 E(v=  4, J=  2)=   -64.575   Bv=  0.0024506  -Dv= -5.9185D-09   Hv= -2.1524D-14
           Lv= -2.2368D-19   Mv= -3.0671D-24   Nv= -4.2260D-29   Ov=  7.3652D-35
 E(v=  4, J=  3)=   -64.561   Bv=  0.0024505  -Dv= -5.9188D-09   Hv= -2.1529D-14
           Lv= -2.2377D-19   Mv= -3.0686D-24   Nv= -4.2256D-29   Ov=  7.3612D-35
 E(v=  4, J=  4)=   -64.541   Bv=  0.0024504  -Dv= -5.9194D-09   Hv= -2.1536D-14
           Lv= -2.2389D-19   Mv= -3.0706D-24   Nv= -4.2252D-29   Ov=  7.3562D-35
 E(v=  4, J=  5)=   -64.516   Bv=  0.0024503  -Dv= -5.9200D-09   Hv= -2.1545D-14
           Lv= -2.2404D-19   Mv= -3.0732D-24   Nv= -4.2247D-29   Ov=  7.3493D-35
 E(v=  4, J=  6)=   -64.487   Bv=  0.0024502  -Dv= -5.9208D-09   Hv= -2.1556D-14
           Lv= -2.2423D-19   Mv= -3.0762D-24   Nv= -4.2241D-29   Ov=  7.3392D-35
 E(v=  4, J=  7)=   -64.453   Bv=  0.0024500  -Dv= -5.9217D-09   Hv= -2.1568D-14
           Lv= -2.2444D-19   Mv= -3.0797D-24   Nv= -4.2234D-29   Ov=  7.3262D-35
 E(v=  4, J=  8)=   -64.414   Bv=  0.0024498  -Dv= -5.9227D-09   Hv= -2.1583D-14
           Lv= -2.2469D-19   Mv= -3.0838D-24   Nv= -4.2226D-29   Ov=  7.3084D-35
 E(v=  4, J=  9)=   -64.369   Bv=  0.0024496  -Dv= -5.9239D-09   Hv= -2.1599D-14
           Lv= -2.2497D-19   Mv= -3.0884D-24   Nv= -4.2216D-29   Ov=  7.2851D-35
 E(v=  4, J= 10)=   -64.320   Bv=  0.0024494  -Dv= -5.9252D-09   Hv= -2.1617D-14
           Lv= -2.2528D-19   Mv= -3.0934D-24   Nv= -4.2206D-29   Ov=  7.2553D-35

 For vibrational level  v =  4   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -64.590    3    -64.561    6    -64.487    9    -64.369
   1    -64.585    4    -64.541    7    -64.453   10    -64.320
   2    -64.575    5    -64.516    8    -64.414
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  5, J=  0)=   -61.376   Bv=  0.0024112  -Dv= -6.0988D-09   Hv= -2.3735D-14
           Lv= -2.4923D-19   Mv= -2.9753D-24   Nv= -7.1183D-29   Ov= -2.3496D-33
 E(v=  5, J=  1)=   -61.371   Bv=  0.0024111  -Dv= -6.0990D-09   Hv= -2.3737D-14
           Lv= -2.4926D-19   Mv= -2.9762D-24   Nv= -7.1216D-29   Ov= -2.3495D-33
 E(v=  5, J=  2)=   -61.361   Bv=  0.0024111  -Dv= -6.0993D-09   Hv= -2.3741D-14
           Lv= -2.4932D-19   Mv= -2.9779D-24   Nv= -7.1282D-29   Ov= -2.3492D-33
 E(v=  5, J=  3)=   -61.347   Bv=  0.0024110  -Dv= -6.0997D-09   Hv= -2.3747D-14
           Lv= -2.4941D-19   Mv= -2.9805D-24   Nv= -7.1381D-29   Ov= -2.3487D-33
 E(v=  5, J=  4)=   -61.327   Bv=  0.0024109  -Dv= -6.1003D-09   Hv= -2.3755D-14
           Lv= -2.4953D-19   Mv= -2.9839D-24   Nv= -7.1512D-29   Ov= -2.3480D-33
 E(v=  5, J=  5)=   -61.303   Bv=  0.0024108  -Dv= -6.1010D-09   Hv= -2.3765D-14
           Lv= -2.4968D-19   Mv= -2.9882D-24   Nv= -7.1676D-29   Ov= -2.3472D-33
 E(v=  5, J=  6)=   -61.274   Bv=  0.0024107  -Dv= -6.1018D-09   Hv= -2.3777D-14
           Lv= -2.4986D-19   Mv= -2.9933D-24   Nv= -7.1873D-29   Ov= -2.3462D-33
 E(v=  5, J=  7)=   -61.241   Bv=  0.0024105  -Dv= -6.1028D-09   Hv= -2.3791D-14
           Lv= -2.5007D-19   Mv= -2.9994D-24   Nv= -7.2103D-29   Ov= -2.3449D-33
 E(v=  5, J=  8)=   -61.202   Bv=  0.0024103  -Dv= -6.1040D-09   Hv= -2.3807D-14
           Lv= -2.5031D-19   Mv= -3.0063D-24   Nv= -7.2366D-29   Ov= -2.3434D-33
 E(v=  5, J=  9)=   -61.159   Bv=  0.0024101  -Dv= -6.1052D-09   Hv= -2.3825D-14
           Lv= -2.5058D-19   Mv= -3.0142D-24   Nv= -7.2661D-29   Ov= -2.3417D-33
 E(v=  5, J= 10)=   -61.110   Bv=  0.0024098  -Dv= -6.1067D-09   Hv= -2.3845D-14
           Lv= -2.5088D-19   Mv= -3.0229D-24   Nv= -7.2989D-29   Ov= -2.3397D-33

 For vibrational level  v =  5   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -61.376    3    -61.347    6    -61.274    9    -61.159
   1    -61.371    4    -61.327    7    -61.241   10    -61.110
   2    -61.361    5    -61.303    8    -61.202
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  6, J=  0)=   -58.262   Bv=  0.0023712  -Dv= -6.2858D-09   Hv= -2.5982D-14
           Lv= -2.9833D-19   Mv= -4.1126D-24   Nv= -3.0445D-29   Ov= -4.5592D-34
 E(v=  6, J=  1)=   -58.257   Bv=  0.0023711  -Dv= -6.2860D-09   Hv= -2.5984D-14
           Lv= -2.9837D-19   Mv= -4.1129D-24   Nv= -3.0451D-29   Ov= -4.5758D-34
 E(v=  6, J=  2)=   -58.248   Bv=  0.0023711  -Dv= -6.2863D-09   Hv= -2.5989D-14
           Lv= -2.9845D-19   Mv= -4.1137D-24   Nv= -3.0464D-29   Ov= -4.6090D-34
 E(v=  6, J=  3)=   -58.233   Bv=  0.0023710  -Dv= -6.2868D-09   Hv= -2.5996D-14
           Lv= -2.9858D-19   Mv= -4.1148D-24   Nv= -3.0484D-29   Ov= -4.6589D-34
 E(v=  6, J=  4)=   -58.214   Bv=  0.0023709  -Dv= -6.2874D-09   Hv= -2.6005D-14
           Lv= -2.9874D-19   Mv= -4.1162D-24   Nv= -3.0510D-29   Ov= -4.7253D-34
 E(v=  6, J=  5)=   -58.191   Bv=  0.0023708  -Dv= -6.2882D-09   Hv= -2.6017D-14
           Lv= -2.9895D-19   Mv= -4.1181D-24   Nv= -3.0543D-29   Ov= -4.8086D-34
 E(v=  6, J=  6)=   -58.162   Bv=  0.0023706  -Dv= -6.2891D-09   Hv= -2.6032D-14
           Lv= -2.9919D-19   Mv= -4.1203D-24   Nv= -3.0584D-29   Ov= -4.9084D-34
 E(v=  6, J=  7)=   -58.129   Bv=  0.0023704  -Dv= -6.2902D-09   Hv= -2.6049D-14
           Lv= -2.9948D-19   Mv= -4.1228D-24   Nv= -3.0633D-29   Ov= -5.0252D-34
 E(v=  6, J=  8)=   -58.091   Bv=  0.0023702  -Dv= -6.2915D-09   Hv= -2.6068D-14
           Lv= -2.9981D-19   Mv= -4.1258D-24   Nv= -3.0690D-29   Ov= -5.1593D-34
 E(v=  6, J=  9)=   -58.049   Bv=  0.0023700  -Dv= -6.2929D-09   Hv= -2.6089D-14
           Lv= -3.0018D-19   Mv= -4.1291D-24   Nv= -3.0756D-29   Ov= -5.3103D-34
 E(v=  6, J= 10)=   -58.001   Bv=  0.0023698  -Dv= -6.2944D-09   Hv= -2.6113D-14
           Lv= -3.0060D-19   Mv= -4.1328D-24   Nv= -3.0831D-29   Ov= -5.4787D-34

 For vibrational level  v =  6   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -58.262    3    -58.233    6    -58.162    9    -58.049
   1    -58.257    4    -58.214    7    -58.129   10    -58.001
   2    -58.248    5    -58.191    8    -58.091
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  7, J=  0)=   -55.248   Bv=  0.0023307  -Dv= -6.4830D-09   Hv= -2.8458D-14
           Lv= -3.3202D-19   Mv= -5.0466D-24   Nv= -7.8675D-29   Ov=  1.1150D-33
 E(v=  7, J=  1)=   -55.244   Bv=  0.0023306  -Dv= -6.4832D-09   Hv= -2.8461D-14
           Lv= -3.3207D-19   Mv= -5.0475D-24   Nv= -7.8660D-29   Ov=  1.1156D-33
 E(v=  7, J=  2)=   -55.234   Bv=  0.0023306  -Dv= -6.4835D-09   Hv= -2.8466D-14
           Lv= -3.3217D-19   Mv= -5.0494D-24   Nv= -7.8628D-29   Ov=  1.1169D-33
 E(v=  7, J=  3)=   -55.220   Bv=  0.0023305  -Dv= -6.4840D-09   Hv= -2.8474D-14
           Lv= -3.3232D-19   Mv= -5.0522D-24   Nv= -7.8581D-29   Ov=  1.1188D-33
 E(v=  7, J=  4)=   -55.202   Bv=  0.0023304  -Dv= -6.4847D-09   Hv= -2.8485D-14
           Lv= -3.3252D-19   Mv= -5.0560D-24   Nv= -7.8519D-29   Ov=  1.1212D-33
 E(v=  7, J=  5)=   -55.178   Bv=  0.0023303  -Dv= -6.4856D-09   Hv= -2.8498D-14
           Lv= -3.3278D-19   Mv= -5.0607D-24   Nv= -7.8440D-29   Ov=  1.1242D-33
 E(v=  7, J=  6)=   -55.150   Bv=  0.0023301  -Dv= -6.4866D-09   Hv= -2.8514D-14
           Lv= -3.3308D-19   Mv= -5.0664D-24   Nv= -7.8346D-29   Ov=  1.1278D-33
 E(v=  7, J=  7)=   -55.118   Bv=  0.0023299  -Dv= -6.4878D-09   Hv= -2.8533D-14
           Lv= -3.3343D-19   Mv= -5.0729D-24   Nv= -7.8235D-29   Ov=  1.1318D-33
 E(v=  7, J=  8)=   -55.081   Bv=  0.0023297  -Dv= -6.4892D-09   Hv= -2.8554D-14
           Lv= -3.3384D-19   Mv= -5.0805D-24   Nv= -7.8108D-29   Ov=  1.1364D-33
 E(v=  7, J=  9)=   -55.039   Bv=  0.0023295  -Dv= -6.4907D-09   Hv= -2.8578D-14
           Lv= -3.3430D-19   Mv= -5.0889D-24   Nv= -7.7964D-29   Ov=  1.1413D-33
 E(v=  7, J= 10)=   -54.992   Bv=  0.0023292  -Dv= -6.4924D-09   Hv= -2.8605D-14
           Lv= -3.3481D-19   Mv= -5.0982D-24   Nv= -7.7804D-29   Ov=  1.1465D-33

 For vibrational level  v =  7   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -55.248    3    -55.220    6    -55.150    9    -55.039
   1    -55.244    4    -55.202    7    -55.118   10    -54.992
   2    -55.234    5    -55.178    8    -55.081
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  8, J=  0)=   -52.334   Bv=  0.0022897  -Dv= -6.6888D-09   Hv= -3.1153D-14
           Lv= -3.6423D-19   Mv= -4.7375D-24   Nv= -1.3690D-28   Ov= -5.2324D-33
 E(v=  8, J=  1)=   -52.330   Bv=  0.0022896  -Dv= -6.6889D-09   Hv= -3.1156D-14
           Lv= -3.6428D-19   Mv= -4.7391D-24   Nv= -1.3697D-28   Ov= -5.2301D-33
 E(v=  8, J=  2)=   -52.321   Bv=  0.0022896  -Dv= -6.6893D-09   Hv= -3.1162D-14
           Lv= -3.6437D-19   Mv= -4.7424D-24   Nv= -1.3712D-28   Ov= -5.2256D-33
 E(v=  8, J=  3)=   -52.307   Bv=  0.0022895  -Dv= -6.6899D-09   Hv= -3.1171D-14
           Lv= -3.6452D-19   Mv= -4.7473D-24   Nv= -1.3734D-28   Ov= -5.2187D-33
 E(v=  8, J=  4)=   -52.289   Bv=  0.0022894  -Dv= -6.6906D-09   Hv= -3.1183D-14
           Lv= -3.6471D-19   Mv= -4.7539D-24   Nv= -1.3763D-28   Ov= -5.2096D-33
 E(v=  8, J=  5)=   -52.266   Bv=  0.0022893  -Dv= -6.6916D-09   Hv= -3.1197D-14
           Lv= -3.6494D-19   Mv= -4.7622D-24   Nv= -1.3799D-28   Ov= -5.1981D-33
 E(v=  8, J=  6)=   -52.238   Bv=  0.0022891  -Dv= -6.6927D-09   Hv= -3.1215D-14
           Lv= -3.6523D-19   Mv= -4.7722D-24   Nv= -1.3843D-28   Ov= -5.1841D-33
 E(v=  8, J=  7)=   -52.206   Bv=  0.0022889  -Dv= -6.6940D-09   Hv= -3.1235D-14
           Lv= -3.6556D-19   Mv= -4.7838D-24   Nv= -1.3894D-28   Ov= -5.1677D-33
 E(v=  8, J=  8)=   -52.170   Bv=  0.0022887  -Dv= -6.6955D-09   Hv= -3.1259D-14
           Lv= -3.6595D-19   Mv= -4.7972D-24   Nv= -1.3951D-28   Ov= -5.1487D-33
 E(v=  8, J=  9)=   -52.128   Bv=  0.0022885  -Dv= -6.6972D-09   Hv= -3.1285D-14
           Lv= -3.6638D-19   Mv= -4.8123D-24   Nv= -1.4016D-28   Ov= -5.1270D-33
 E(v=  8, J= 10)=   -52.083   Bv=  0.0022882  -Dv= -6.6991D-09   Hv= -3.1314D-14
           Lv= -3.6686D-19   Mv= -4.8291D-24   Nv= -1.4088D-28   Ov= -5.1025D-33

 For vibrational level  v =  8   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -52.334    3    -52.307    6    -52.238    9    -52.128
   1    -52.330    4    -52.289    7    -52.206   10    -52.083
   2    -52.321    5    -52.266    8    -52.170
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v=  9, J=  0)=   -49.520   Bv=  0.0022482  -Dv= -6.9003D-09   Hv= -3.3840D-14
           Lv= -4.2285D-19   Mv= -5.8327D-24   Nv= -2.9806D-29   Ov= -5.0025D-33
 E(v=  9, J=  1)=   -49.515   Bv=  0.0022482  -Dv= -6.9005D-09   Hv= -3.3844D-14
           Lv= -4.2291D-19   Mv= -5.8330D-24   Nv= -2.9876D-29   Ov= -5.0123D-33
 E(v=  9, J=  2)=   -49.506   Bv=  0.0022481  -Dv= -6.9009D-09   Hv= -3.3851D-14
           Lv= -4.2303D-19   Mv= -5.8337D-24   Nv= -3.0016D-29   Ov= -5.0317D-33
 E(v=  9, J=  3)=   -49.493   Bv=  0.0022481  -Dv= -6.9015D-09   Hv= -3.3861D-14
           Lv= -4.2320D-19   Mv= -5.8348D-24   Nv= -3.0228D-29   Ov= -5.0610D-33
 E(v=  9, J=  4)=   -49.475   Bv=  0.0022480  -Dv= -6.9023D-09   Hv= -3.3874D-14
           Lv= -4.2344D-19   Mv= -5.8363D-24   Nv= -3.0513D-29   Ov= -5.1000D-33
 E(v=  9, J=  5)=   -49.452   Bv=  0.0022478  -Dv= -6.9033D-09   Hv= -3.3891D-14
           Lv= -4.2373D-19   Mv= -5.8381D-24   Nv= -3.0871D-29   Ov= -5.1488D-33
 E(v=  9, J=  6)=   -49.425   Bv=  0.0022476  -Dv= -6.9045D-09   Hv= -3.3912D-14
           Lv= -4.2408D-19   Mv= -5.8404D-24   Nv= -3.1306D-29   Ov= -5.2074D-33
 E(v=  9, J=  7)=   -49.394   Bv=  0.0022475  -Dv= -6.9060D-09   Hv= -3.3935D-14
           Lv= -4.2449D-19   Mv= -5.8430D-24   Nv= -3.1820D-29   Ov= -5.2759D-33
 E(v=  9, J=  8)=   -49.358   Bv=  0.0022472  -Dv= -6.9076D-09   Hv= -3.3962D-14
           Lv= -4.2496D-19   Mv= -5.8461D-24   Nv= -3.2415D-29   Ov= -5.3542D-33
 E(v=  9, J=  9)=   -49.317   Bv=  0.0022470  -Dv= -6.9094D-09   Hv= -3.3993D-14
           Lv= -4.2548D-19   Mv= -5.8496D-24   Nv= -3.3095D-29   Ov= -5.4424D-33
 E(v=  9, J= 10)=   -49.272   Bv=  0.0022467  -Dv= -6.9115D-09   Hv= -3.4027D-14
           Lv= -4.2607D-19   Mv= -5.8537D-24   Nv= -3.3864D-29   Ov= -5.5406D-33

 For vibrational level  v =  9   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -49.520    3    -49.493    6    -49.425    9    -49.317
   1    -49.515    4    -49.475    7    -49.394   10    -49.272
   2    -49.506    5    -49.452    8    -49.358
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 10, J=  0)=   -46.803   Bv=  0.0022063  -Dv= -7.1189D-09   Hv= -3.6595D-14
           Lv= -4.7173D-19   Mv= -9.7478D-24   Nv= -2.5622D-28   Ov=  1.1093D-33
 E(v= 10, J=  1)=   -46.798   Bv=  0.0022063  -Dv= -7.1191D-09   Hv= -3.6599D-14
           Lv= -4.7183D-19   Mv= -9.7509D-24   Nv= -2.5621D-28   Ov=  1.1141D-33
 E(v= 10, J=  2)=   -46.790   Bv=  0.0022063  -Dv= -7.1195D-09   Hv= -3.6607D-14
           Lv= -4.7203D-19   Mv= -9.7570D-24   Nv= -2.5618D-28   Ov=  1.1239D-33
 E(v= 10, J=  3)=   -46.776   Bv=  0.0022062  -Dv= -7.1202D-09   Hv= -3.6618D-14
           Lv= -4.7232D-19   Mv= -9.7662D-24   Nv= -2.5613D-28   Ov=  1.1385D-33
 E(v= 10, J=  4)=   -46.759   Bv=  0.0022061  -Dv= -7.1210D-09   Hv= -3.6633D-14
           Lv= -4.7271D-19   Mv= -9.7785D-24   Nv= -2.5607D-28   Ov=  1.1581D-33
 E(v= 10, J=  5)=   -46.737   Bv=  0.0022059  -Dv= -7.1221D-09   Hv= -3.6652D-14
           Lv= -4.7320D-19   Mv= -9.7939D-24   Nv= -2.5598D-28   Ov=  1.1823D-33
 E(v= 10, J=  6)=   -46.710   Bv=  0.0022058  -Dv= -7.1235D-09   Hv= -3.6675D-14
           Lv= -4.7379D-19   Mv= -9.8123D-24   Nv= -2.5588D-28   Ov=  1.2116D-33
 E(v= 10, J=  7)=   -46.679   Bv=  0.0022056  -Dv= -7.1250D-09   Hv= -3.6701D-14
           Lv= -4.7448D-19   Mv= -9.8338D-24   Nv= -2.5576D-28   Ov=  1.2458D-33
 E(v= 10, J=  8)=   -46.644   Bv=  0.0022053  -Dv= -7.1268D-09   Hv= -3.6732D-14
           Lv= -4.7526D-19   Mv= -9.8584D-24   Nv= -2.5562D-28   Ov=  1.2848D-33
 E(v= 10, J=  9)=   -46.604   Bv=  0.0022051  -Dv= -7.1288D-09   Hv= -3.6766D-14
           Lv= -4.7615D-19   Mv= -9.8860D-24   Nv= -2.5546D-28   Ov=  1.3286D-33
 E(v= 10, J= 10)=   -46.560   Bv=  0.0022048  -Dv= -7.1310D-09   Hv= -3.6804D-14
           Lv= -4.7714D-19   Mv= -9.9166D-24   Nv= -2.5527D-28   Ov=  1.3772D-33

 For vibrational level  v = 10   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -46.803    3    -46.776    6    -46.710    9    -46.604
   1    -46.798    4    -46.759    7    -46.679   10    -46.560
   2    -46.790    5    -46.737    8    -46.644
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 11, J=  0)=   -44.183   Bv=  0.0021641  -Dv= -7.3457D-09   Hv= -4.0211D-14
           Lv= -5.7080D-19   Mv= -1.1199D-23   Nv= -1.3923D-28   Ov=  1.1710D-32
 E(v= 11, J=  1)=   -44.179   Bv=  0.0021640  -Dv= -7.3459D-09   Hv= -4.0215D-14
           Lv= -5.7091D-19   Mv= -1.1201D-23   Nv= -1.3907D-28   Ov=  1.1716D-32
 E(v= 11, J=  2)=   -44.170   Bv=  0.0021640  -Dv= -7.3464D-09   Hv= -4.0224D-14
           Lv= -5.7114D-19   Mv= -1.1204D-23   Nv= -1.3874D-28   Ov=  1.1728D-32
 E(v= 11, J=  3)=   -44.157   Bv=  0.0021639  -Dv= -7.3471D-09   Hv= -4.0238D-14
           Lv= -5.7147D-19   Mv= -1.1209D-23   Nv= -1.3825D-28   Ov=  1.1746D-32
 E(v= 11, J=  4)=   -44.140   Bv=  0.0021638  -Dv= -7.3481D-09   Hv= -4.0256D-14
           Lv= -5.7192D-19   Mv= -1.1216D-23   Nv= -1.3759D-28   Ov=  1.1770D-32
 E(v= 11, J=  5)=   -44.118   Bv=  0.0021636  -Dv= -7.3493D-09   Hv= -4.0279D-14
           Lv= -5.7248D-19   Mv= -1.1224D-23   Nv= -1.3677D-28   Ov=  1.1800D-32
 E(v= 11, J=  6)=   -44.092   Bv=  0.0021635  -Dv= -7.3507D-09   Hv= -4.0307D-14
           Lv= -5.7316D-19   Mv= -1.1234D-23   Nv= -1.3577D-28   Ov=  1.1835D-32
 E(v= 11, J=  7)=   -44.062   Bv=  0.0021633  -Dv= -7.3524D-09   Hv= -4.0339D-14
           Lv= -5.7394D-19   Mv= -1.1245D-23   Nv= -1.3461D-28   Ov=  1.1875D-32
 E(v= 11, J=  8)=   -44.027   Bv=  0.0021630  -Dv= -7.3544D-09   Hv= -4.0376D-14
           Lv= -5.7484D-19   Mv= -1.1258D-23   Nv= -1.3328D-28   Ov=  1.1919D-32
 E(v= 11, J=  9)=   -43.989   Bv=  0.0021628  -Dv= -7.3565D-09   Hv= -4.0417D-14
           Lv= -5.7586D-19   Mv= -1.1272D-23   Nv= -1.3177D-28   Ov=  1.1967D-32
 E(v= 11, J= 10)=   -43.945   Bv=  0.0021625  -Dv= -7.3590D-09   Hv= -4.0463D-14
           Lv= -5.7699D-19   Mv= -1.1288D-23   Nv= -1.3010D-28   Ov=  1.2019D-32

 For vibrational level  v = 11   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -44.183    3    -44.157    6    -44.092    9    -43.989
   1    -44.179    4    -44.140    7    -44.062   10    -43.945
   2    -44.170    5    -44.118    8    -44.027
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 12, J=  0)=   -41.660   Bv=  0.0021214  -Dv= -7.5878D-09   Hv= -4.4412D-14
           Lv= -6.1491D-19   Mv= -6.1979D-24   Nv= -2.6080D-28   Ov= -3.8192D-32
 E(v= 12, J=  1)=   -41.656   Bv=  0.0021213  -Dv= -7.5881D-09   Hv= -4.4416D-14
           Lv= -6.1497D-19   Mv= -6.2010D-24   Nv= -2.6133D-28   Ov= -3.8196D-32
 E(v= 12, J=  2)=   -41.647   Bv=  0.0021213  -Dv= -7.5886D-09   Hv= -4.4426D-14
           Lv= -6.1510D-19   Mv= -6.2073D-24   Nv= -2.6240D-28   Ov= -3.8204D-32
 E(v= 12, J=  3)=   -41.634   Bv=  0.0021212  -Dv= -7.5894D-09   Hv= -4.4441D-14
           Lv= -6.1528D-19   Mv= -6.2168D-24   Nv= -2.6401D-28   Ov= -3.8215D-32
 E(v= 12, J=  4)=   -41.617   Bv=  0.0021211  -Dv= -7.5905D-09   Hv= -4.4461D-14
           Lv= -6.1553D-19   Mv= -6.2295D-24   Nv= -2.6615D-28   Ov= -3.8229D-32
 E(v= 12, J=  5)=   -41.596   Bv=  0.0021209  -Dv= -7.5918D-09   Hv= -4.4485D-14
           Lv= -6.1585D-19   Mv= -6.2455D-24   Nv= -2.6882D-28   Ov= -3.8246D-32
 E(v= 12, J=  6)=   -41.571   Bv=  0.0021207  -Dv= -7.5934D-09   Hv= -4.4515D-14
           Lv= -6.1622D-19   Mv= -6.2650D-24   Nv= -2.7204D-28   Ov= -3.8264D-32
 E(v= 12, J=  7)=   -41.541   Bv=  0.0021205  -Dv= -7.5953D-09   Hv= -4.4550D-14
           Lv= -6.1666D-19   Mv= -6.2880D-24   Nv= -2.7579D-28   Ov= -3.8284D-32
 E(v= 12, J=  8)=   -41.507   Bv=  0.0021203  -Dv= -7.5974D-09   Hv= -4.4589D-14
           Lv= -6.1716D-19   Mv= -6.3147D-24   Nv= -2.8008D-28   Ov= -3.8303D-32
 E(v= 12, J=  9)=   -41.469   Bv=  0.0021200  -Dv= -7.5998D-09   Hv= -4.4633D-14
           Lv= -6.1773D-19   Mv= -6.3452D-24   Nv= -2.8491D-28   Ov= -3.8322D-32
 E(v= 12, J= 10)=   -41.426   Bv=  0.0021197  -Dv= -7.6025D-09   Hv= -4.4683D-14
           Lv= -6.1837D-19   Mv= -6.3797D-24   Nv= -2.9027D-28   Ov= -3.8338D-32

 For vibrational level  v = 12   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -41.660    3    -41.634    6    -41.571    9    -41.469
   1    -41.656    4    -41.617    7    -41.541   10    -41.426
   2    -41.647    5    -41.596    8    -41.507
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 13, J=  0)=   -39.231   Bv=  0.0020782  -Dv= -7.8386D-09   Hv= -4.7945D-14
           Lv= -7.0145D-19   Mv= -1.3620D-23   Nv= -1.0911D-28   Ov=  5.9864D-33
 E(v= 13, J=  1)=   -39.227   Bv=  0.0020782  -Dv= -7.8389D-09   Hv= -4.7950D-14
           Lv= -7.0158D-19   Mv= -1.3621D-23   Nv= -1.0903D-28   Ov=  5.9586D-33
 E(v= 13, J=  2)=   -39.219   Bv=  0.0020781  -Dv= -7.8394D-09   Hv= -4.7962D-14
           Lv= -7.0186D-19   Mv= -1.3624D-23   Nv= -1.0886D-28   Ov=  5.9026D-33
 E(v= 13, J=  3)=   -39.206   Bv=  0.0020780  -Dv= -7.8403D-09   Hv= -4.7978D-14
           Lv= -7.0226D-19   Mv= -1.3627D-23   Nv= -1.0862D-28   Ov=  5.8187D-33
 E(v= 13, J=  4)=   -39.190   Bv=  0.0020779  -Dv= -7.8415D-09   Hv= -4.8001D-14
           Lv= -7.0281D-19   Mv= -1.3633D-23   Nv= -1.0830D-28   Ov=  5.7065D-33
 E(v= 13, J=  5)=   -39.169   Bv=  0.0020778  -Dv= -7.8429D-09   Hv= -4.8029D-14
           Lv= -7.0349D-19   Mv= -1.3639D-23   Nv= -1.0790D-28   Ov=  5.5654D-33
 E(v= 13, J=  6)=   -39.144   Bv=  0.0020776  -Dv= -7.8446D-09   Hv= -4.8063D-14
           Lv= -7.0431D-19   Mv= -1.3647D-23   Nv= -1.0744D-28   Ov=  5.3944D-33
 E(v= 13, J=  7)=   -39.115   Bv=  0.0020774  -Dv= -7.8467D-09   Hv= -4.8102D-14
           Lv= -7.0527D-19   Mv= -1.3656D-23   Nv= -1.0692D-28   Ov=  5.1933D-33
 E(v= 13, J=  8)=   -39.082   Bv=  0.0020771  -Dv= -7.8490D-09   Hv= -4.8147D-14
           Lv= -7.0636D-19   Mv= -1.3666D-23   Nv= -1.0635D-28   Ov=  4.9610D-33
 E(v= 13, J=  9)=   -39.044   Bv=  0.0020768  -Dv= -7.8516D-09   Hv= -4.8198D-14
           Lv= -7.0759D-19   Mv= -1.3678D-23   Nv= -1.0574D-28   Ov=  4.6967D-33
 E(v= 13, J= 10)=   -39.003   Bv=  0.0020765  -Dv= -7.8545D-09   Hv= -4.8255D-14
           Lv= -7.0896D-19   Mv= -1.3690D-23   Nv= -1.0511D-28   Ov=  4.3996D-33

 For vibrational level  v = 13   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -39.231    3    -39.206    6    -39.144    9    -39.044
   1    -39.227    4    -39.190    7    -39.115   10    -39.003
   2    -39.219    5    -39.169    8    -39.082
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 14, J=  0)=   -36.897   Bv=  0.0020347  -Dv= -8.0973D-09   Hv= -5.2010D-14
           Lv= -7.9344D-19   Mv= -1.8201D-23   Nv= -5.6712D-28   Ov= -9.7085D-33
 E(v= 14, J=  1)=   -36.893   Bv=  0.0020347  -Dv= -8.0976D-09   Hv= -5.2016D-14
           Lv= -7.9362D-19   Mv= -1.8208D-23   Nv= -5.6725D-28   Ov= -9.6941D-33
 E(v= 14, J=  2)=   -36.885   Bv=  0.0020346  -Dv= -8.0982D-09   Hv= -5.2029D-14
           Lv= -7.9398D-19   Mv= -1.8222D-23   Nv= -5.6753D-28   Ov= -9.6666D-33
 E(v= 14, J=  3)=   -36.873   Bv=  0.0020345  -Dv= -8.0992D-09   Hv= -5.2048D-14
           Lv= -7.9453D-19   Mv= -1.8242D-23   Nv= -5.6793D-28   Ov= -9.6241D-33
 E(v= 14, J=  4)=   -36.857   Bv=  0.0020344  -Dv= -8.1004D-09   Hv= -5.2073D-14
           Lv= -7.9526D-19   Mv= -1.8269D-23   Nv= -5.6847D-28   Ov= -9.5671D-33
 E(v= 14, J=  5)=   -36.836   Bv=  0.0020342  -Dv= -8.1020D-09   Hv= -5.2105D-14
           Lv= -7.9618D-19   Mv= -1.8304D-23   Nv= -5.6913D-28   Ov= -9.4956D-33
 E(v= 14, J=  6)=   -36.812   Bv=  0.0020340  -Dv= -8.1038D-09   Hv= -5.2143D-14
           Lv= -7.9727D-19   Mv= -1.8345D-23   Nv= -5.6993D-28   Ov= -9.4083D-33
 E(v= 14, J=  7)=   -36.783   Bv=  0.0020338  -Dv= -8.1060D-09   Hv= -5.2188D-14
           Lv= -7.9856D-19   Mv= -1.8392D-23   Nv= -5.7085D-28   Ov= -9.3055D-33
 E(v= 14, J=  8)=   -36.751   Bv=  0.0020335  -Dv= -8.1085D-09   Hv= -5.2239D-14
           Lv= -8.0003D-19   Mv= -1.8447D-23   Nv= -5.7188D-28   Ov= -9.1858D-33
 E(v= 14, J=  9)=   -36.714   Bv=  0.0020332  -Dv= -8.1114D-09   Hv= -5.2297D-14
           Lv= -8.0170D-19   Mv= -1.8509D-23   Nv= -5.7303D-28   Ov= -9.0488D-33
 E(v= 14, J= 10)=   -36.674   Bv=  0.0020329  -Dv= -8.1145D-09   Hv= -5.2361D-14
           Lv= -8.0355D-19   Mv= -1.8578D-23   Nv= -5.7429D-28   Ov= -8.8936D-33

 For vibrational level  v = 14   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -36.897    3    -36.873    6    -36.812    9    -36.714
   1    -36.893    4    -36.857    7    -36.783   10    -36.674
   2    -36.885    5    -36.836    8    -36.751
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 15, J=  0)=   -34.656   Bv=  0.0019908  -Dv= -8.3667D-09   Hv= -5.7048D-14
           Lv= -9.5877D-19   Mv= -2.2767D-23   Nv= -1.7552D-28   Ov=  5.0938D-32
 E(v= 15, J=  1)=   -34.652   Bv=  0.0019908  -Dv= -8.3670D-09   Hv= -5.7055D-14
           Lv= -9.5900D-19   Mv= -2.2769D-23   Nv= -1.7481D-28   Ov=  5.0942D-32
 E(v= 15, J=  2)=   -34.644   Bv=  0.0019907  -Dv= -8.3677D-09   Hv= -5.7071D-14
           Lv= -9.5945D-19   Mv= -2.2773D-23   Nv= -1.7338D-28   Ov=  5.0951D-32
 E(v= 15, J=  3)=   -34.632   Bv=  0.0019906  -Dv= -8.3688D-09   Hv= -5.7094D-14
           Lv= -9.6014D-19   Mv= -2.2779D-23   Nv= -1.7124D-28   Ov=  5.0963D-32
 E(v= 15, J=  4)=   -34.616   Bv=  0.0019905  -Dv= -8.3701D-09   Hv= -5.7125D-14
           Lv= -9.6105D-19   Mv= -2.2788D-23   Nv= -1.6839D-28   Ov=  5.0977D-32
 E(v= 15, J=  5)=   -34.596   Bv=  0.0019903  -Dv= -8.3718D-09   Hv= -5.7163D-14
           Lv= -9.6219D-19   Mv= -2.2798D-23   Nv= -1.6482D-28   Ov=  5.0992D-32
 E(v= 15, J=  6)=   -34.572   Bv=  0.0019901  -Dv= -8.3739D-09   Hv= -5.7209D-14
           Lv= -9.6355D-19   Mv= -2.2809D-23   Nv= -1.6054D-28   Ov=  5.1006D-32
 E(v= 15, J=  7)=   -34.544   Bv=  0.0019899  -Dv= -8.3763D-09   Hv= -5.7263D-14
           Lv= -9.6515D-19   Mv= -2.2823D-23   Nv= -1.5554D-28   Ov=  5.1017D-32
 E(v= 15, J=  8)=   -34.513   Bv=  0.0019896  -Dv= -8.3790D-09   Hv= -5.7325D-14
           Lv= -9.6698D-19   Mv= -2.2837D-23   Nv= -1.4982D-28   Ov=  5.1021D-32
 E(v= 15, J=  9)=   -34.477   Bv=  0.0019893  -Dv= -8.3821D-09   Hv= -5.7395D-14
           Lv= -9.6903D-19   Mv= -2.2853D-23   Nv= -1.4339D-28   Ov=  5.1016D-32
 E(v= 15, J= 10)=   -34.437   Bv=  0.0019889  -Dv= -8.3856D-09   Hv= -5.7472D-14
           Lv= -9.7132D-19   Mv= -2.2870D-23   Nv= -1.3625D-28   Ov=  5.0999D-32

 For vibrational level  v = 15   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -34.656    3    -34.632    6    -34.572    9    -34.477
   1    -34.652    4    -34.616    7    -34.544   10    -34.437
   2    -34.644    5    -34.596    8    -34.513
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 16, J=  0)=   -32.506   Bv=  0.0019465  -Dv= -8.6542D-09   Hv= -6.2862D-14
           Lv= -1.0085D-18   Mv= -1.3025D-23   Nv= -8.3861D-28   Ov= -1.0425D-31
 E(v= 16, J=  1)=   -32.502   Bv=  0.0019465  -Dv= -8.6546D-09   Hv= -6.2870D-14
           Lv= -1.0087D-18   Mv= -1.3035D-23   Nv= -8.4007D-28   Ov= -1.0424D-31
 E(v= 16, J=  2)=   -32.495   Bv=  0.0019464  -Dv= -8.6553D-09   Hv= -6.2886D-14
           Lv= -1.0089D-18   Mv= -1.3055D-23   Nv= -8.4299D-28   Ov= -1.0423D-31
 E(v= 16, J=  3)=   -32.483   Bv=  0.0019463  -Dv= -8.6565D-09   Hv= -6.2910D-14
           Lv= -1.0093D-18   Mv= -1.3086D-23   Nv= -8.4737D-28   Ov= -1.0420D-31
 E(v= 16, J=  4)=   -32.467   Bv=  0.0019462  -Dv= -8.6580D-09   Hv= -6.2943D-14
           Lv= -1.0098D-18   Mv= -1.3127D-23   Nv= -8.5320D-28   Ov= -1.0417D-31
 E(v= 16, J=  5)=   -32.448   Bv=  0.0019460  -Dv= -8.6599D-09   Hv= -6.2983D-14
           Lv= -1.0105D-18   Mv= -1.3178D-23   Nv= -8.6049D-28   Ov= -1.0412D-31
 E(v= 16, J=  6)=   -32.425   Bv=  0.0019458  -Dv= -8.6621D-09   Hv= -6.3031D-14
           Lv= -1.0113D-18   Mv= -1.3240D-23   Nv= -8.6924D-28   Ov= -1.0406D-31
 E(v= 16, J=  7)=   -32.397   Bv=  0.0019455  -Dv= -8.6648D-09   Hv= -6.3088D-14
           Lv= -1.0122D-18   Mv= -1.3314D-23   Nv= -8.7943D-28   Ov= -1.0398D-31
 E(v= 16, J=  8)=   -32.366   Bv=  0.0019452  -Dv= -8.6678D-09   Hv= -6.3153D-14
           Lv= -1.0133D-18   Mv= -1.3399D-23   Nv= -8.9107D-28   Ov= -1.0388D-31
 E(v= 16, J=  9)=   -32.331   Bv=  0.0019449  -Dv= -8.6712D-09   Hv= -6.3226D-14
           Lv= -1.0145D-18   Mv= -1.3496D-23   Nv= -9.0415D-28   Ov= -1.0375D-31
 E(v= 16, J= 10)=   -32.292   Bv=  0.0019446  -Dv= -8.6750D-09   Hv= -6.3307D-14
           Lv= -1.0158D-18   Mv= -1.3605D-23   Nv= -9.1867D-28   Ov= -1.0359D-31

 For vibrational level  v = 16   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -32.506    3    -32.483    6    -32.425    9    -32.331
   1    -32.502    4    -32.467    7    -32.397   10    -32.292
   2    -32.495    5    -32.448    8    -32.366
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 17, J=  0)=   -30.447   Bv=  0.0019018  -Dv= -8.9508D-09   Hv= -6.7881D-14
           Lv= -1.1579D-18   Mv= -2.7832D-23   Nv= -7.0915D-28   Ov=  1.6191D-32
 E(v= 17, J=  1)=   -30.443   Bv=  0.0019018  -Dv= -8.9512D-09   Hv= -6.7890D-14
           Lv= -1.1582D-18   Mv= -2.7841D-23   Nv= -7.0892D-28   Ov=  1.6171D-32
 E(v= 17, J=  2)=   -30.436   Bv=  0.0019017  -Dv= -8.9520D-09   Hv= -6.7909D-14
           Lv= -1.1588D-18   Mv= -2.7858D-23   Nv= -7.0847D-28   Ov=  1.6133D-32
 E(v= 17, J=  3)=   -30.424   Bv=  0.0019016  -Dv= -8.9532D-09   Hv= -6.7937D-14
           Lv= -1.1596D-18   Mv= -2.7883D-23   Nv= -7.0779D-28   Ov=  1.6074D-32
 E(v= 17, J=  4)=   -30.409   Bv=  0.0019014  -Dv= -8.9549D-09   Hv= -6.7974D-14
           Lv= -1.1607D-18   Mv= -2.7917D-23   Nv= -7.0690D-28   Ov=  1.5992D-32
 E(v= 17, J=  5)=   -30.390   Bv=  0.0019013  -Dv= -8.9569D-09   Hv= -6.8020D-14
           Lv= -1.1621D-18   Mv= -2.7960D-23   Nv= -7.0578D-28   Ov=  1.5888D-32
 E(v= 17, J=  6)=   -30.367   Bv=  0.0019011  -Dv= -8.9593D-09   Hv= -6.8076D-14
           Lv= -1.1638D-18   Mv= -2.8010D-23   Nv= -7.0445D-28   Ov=  1.5759D-32
 E(v= 17, J=  7)=   -30.341   Bv=  0.0019008  -Dv= -8.9622D-09   Hv= -6.8141D-14
           Lv= -1.1657D-18   Mv= -2.8070D-23   Nv= -7.0292D-28   Ov=  1.5601D-32
 E(v= 17, J=  8)=   -30.310   Bv=  0.0019005  -Dv= -8.9655D-09   Hv= -6.8216D-14
           Lv= -1.1680D-18   Mv= -2.8137D-23   Nv= -7.0118D-28   Ov=  1.5413D-32
 E(v= 17, J=  9)=   -30.276   Bv=  0.0019002  -Dv= -8.9692D-09   Hv= -6.8300D-14
           Lv= -1.1705D-18   Mv= -2.8213D-23   Nv= -6.9925D-28   Ov=  1.5191D-32
 E(v= 17, J= 10)=   -30.238   Bv=  0.0018998  -Dv= -8.9733D-09   Hv= -6.8394D-14
           Lv= -1.1734D-18   Mv= -2.8296D-23   Nv= -6.9714D-28   Ov=  1.4932D-32

 For vibrational level  v = 17   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -30.447    3    -30.424    6    -30.367    9    -30.276
   1    -30.443    4    -30.409    7    -30.341   10    -30.238
   2    -30.436    5    -30.390    8    -30.310
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 18, J=  0)=   -28.477   Bv=  0.0018568  -Dv= -9.2568D-09   Hv= -7.3983D-14
           Lv= -1.3615D-18   Mv= -3.0884D-23   Nv= -8.5331D-28   Ov= -5.4822D-32
 E(v= 18, J=  1)=   -28.474   Bv=  0.0018567  -Dv= -9.2573D-09   Hv= -7.3994D-14
           Lv= -1.3618D-18   Mv= -3.0894D-23   Nv= -8.5408D-28   Ov= -5.4765D-32
 E(v= 18, J=  2)=   -28.466   Bv=  0.0018567  -Dv= -9.2582D-09   Hv= -7.4016D-14
           Lv= -1.3624D-18   Mv= -3.0915D-23   Nv= -8.5561D-28   Ov= -5.4646D-32
 E(v= 18, J=  3)=   -28.455   Bv=  0.0018565  -Dv= -9.2595D-09   Hv= -7.4048D-14
           Lv= -1.3633D-18   Mv= -3.0946D-23   Nv= -8.5791D-28   Ov= -5.4467D-32
 E(v= 18, J=  4)=   -28.440   Bv=  0.0018564  -Dv= -9.2613D-09   Hv= -7.4092D-14
           Lv= -1.3646D-18   Mv= -3.0987D-23   Nv= -8.6095D-28   Ov= -5.4225D-32
 E(v= 18, J=  5)=   -28.422   Bv=  0.0018562  -Dv= -9.2635D-09   Hv= -7.4147D-14
           Lv= -1.3661D-18   Mv= -3.1039D-23   Nv= -8.6473D-28   Ov= -5.3918D-32
 E(v= 18, J=  6)=   -28.399   Bv=  0.0018560  -Dv= -9.2662D-09   Hv= -7.4212D-14
           Lv= -1.3680D-18   Mv= -3.1101D-23   Nv= -8.6925D-28   Ov= -5.3541D-32
 E(v= 18, J=  7)=   -28.373   Bv=  0.0018557  -Dv= -9.2693D-09   Hv= -7.4289D-14
           Lv= -1.3702D-18   Mv= -3.1174D-23   Nv= -8.7447D-28   Ov= -5.3088D-32
 E(v= 18, J=  8)=   -28.344   Bv=  0.0018554  -Dv= -9.2728D-09   Hv= -7.4377D-14
           Lv= -1.3727D-18   Mv= -3.1259D-23   Nv= -8.8039D-28   Ov= -5.2559D-32
 E(v= 18, J=  9)=   -28.310   Bv=  0.0018551  -Dv= -9.2769D-09   Hv= -7.4476D-14
           Lv= -1.3755D-18   Mv= -3.1354D-23   Nv= -8.8697D-28   Ov= -5.1945D-32
 E(v= 18, J= 10)=   -28.273   Bv=  0.0018547  -Dv= -9.2813D-09   Hv= -7.4586D-14
           Lv= -1.3786D-18   Mv= -3.1461D-23   Nv= -8.9419D-28   Ov= -5.1237D-32

 For vibrational level  v = 18   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -28.477    3    -28.455    6    -28.399    9    -28.310
   1    -28.474    4    -28.440    7    -28.373   10    -28.273
   2    -28.466    5    -28.422    8    -28.344
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 19, J=  0)=   -26.595   Bv=  0.0018114  -Dv= -9.5775D-09   Hv= -8.0918D-14
           Lv= -1.5779D-18   Mv= -3.1690D-23   Nv=  8.7956D-28   Ov=  5.8333D-32
 E(v= 19, J=  1)=   -26.592   Bv=  0.0018114  -Dv= -9.5780D-09   Hv= -8.0931D-14
           Lv= -1.5783D-18   Mv= -3.1679D-23   Nv=  8.8038D-28   Ov=  5.8087D-32
 E(v= 19, J=  2)=   -26.584   Bv=  0.0018113  -Dv= -9.5790D-09   Hv= -8.0956D-14
           Lv= -1.5789D-18   Mv= -3.1658D-23   Nv=  8.8200D-28   Ov=  5.7595D-32
 E(v= 19, J=  3)=   -26.573   Bv=  0.0018112  -Dv= -9.5804D-09   Hv= -8.0994D-14
           Lv= -1.5798D-18   Mv= -3.1626D-23   Nv=  8.8440D-28   Ov=  5.6853D-32
 E(v= 19, J=  4)=   -26.559   Bv=  0.0018110  -Dv= -9.5824D-09   Hv= -8.1045D-14
           Lv= -1.5811D-18   Mv= -3.1584D-23   Nv=  8.8755D-28   Ov=  5.5857D-32
 E(v= 19, J=  5)=   -26.541   Bv=  0.0018108  -Dv= -9.5848D-09   Hv= -8.1108D-14
           Lv= -1.5827D-18   Mv= -3.1531D-23   Nv=  8.9142D-28   Ov=  5.4602D-32
 E(v= 19, J=  6)=   -26.519   Bv=  0.0018106  -Dv= -9.5877D-09   Hv= -8.1184D-14
           Lv= -1.5846D-18   Mv= -3.1466D-23   Nv=  8.9594D-28   Ov=  5.3082D-32
 E(v= 19, J=  7)=   -26.494   Bv=  0.0018103  -Dv= -9.5911D-09   Hv= -8.1273D-14
           Lv= -1.5868D-18   Mv= -3.1391D-23   Nv=  9.0106D-28   Ov=  5.1293D-32
 E(v= 19, J=  8)=   -26.465   Bv=  0.0018100  -Dv= -9.5950D-09   Hv= -8.1374D-14
           Lv= -1.5893D-18   Mv= -3.1304D-23   Nv=  9.0669D-28   Ov=  4.9218D-32
 E(v= 19, J=  9)=   -26.432   Bv=  0.0018097  -Dv= -9.5994D-09   Hv= -8.1489D-14
           Lv= -1.5921D-18   Mv= -3.1206D-23   Nv=  9.1274D-28   Ov=  4.6853D-32
 E(v= 19, J= 10)=   -26.396   Bv=  0.0018093  -Dv= -9.6043D-09   Hv= -8.1616D-14
           Lv= -1.5952D-18   Mv= -3.1096D-23   Nv=  9.1911D-28   Ov=  4.4187D-32

 For vibrational level  v = 19   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -26.595    3    -26.573    6    -26.519    9    -26.432
   1    -26.592    4    -26.559    7    -26.494   10    -26.396
   2    -26.584    5    -26.541    8    -26.465
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 20, J=  0)=   -24.799   Bv=  0.0017657  -Dv= -9.9127D-09   Hv= -8.7298D-14
           Lv= -1.5459D-18   Mv= -3.1314D-23   Nv= -2.3738D-27   Ov= -1.9668D-31
 E(v= 20, J=  1)=   -24.796   Bv=  0.0017657  -Dv= -9.9132D-09   Hv= -8.7310D-14
           Lv= -1.5462D-18   Mv= -3.1342D-23   Nv= -2.3766D-27   Ov= -1.9662D-31
 E(v= 20, J=  2)=   -24.789   Bv=  0.0017656  -Dv= -9.9143D-09   Hv= -8.7335D-14
           Lv= -1.5469D-18   Mv= -3.1399D-23   Nv= -2.3821D-27   Ov= -1.9650D-31
 E(v= 20, J=  3)=   -24.778   Bv=  0.0017655  -Dv= -9.9159D-09   Hv= -8.7372D-14
           Lv= -1.5478D-18   Mv= -3.1485D-23   Nv= -2.3903D-27   Ov= -1.9631D-31
 E(v= 20, J=  4)=   -24.764   Bv=  0.0017653  -Dv= -9.9180D-09   Hv= -8.7422D-14
           Lv= -1.5491D-18   Mv= -3.1600D-23   Nv= -2.4013D-27   Ov= -1.9606D-31
 E(v= 20, J=  5)=   -24.746   Bv=  0.0017651  -Dv= -9.9206D-09   Hv= -8.7484D-14
           Lv= -1.5507D-18   Mv= -3.1745D-23   Nv= -2.4150D-27   Ov= -1.9573D-31
 E(v= 20, J=  6)=   -24.725   Bv=  0.0017649  -Dv= -9.9237D-09   Hv= -8.7558D-14
           Lv= -1.5526D-18   Mv= -3.1919D-23   Nv= -2.4314D-27   Ov= -1.9533D-31
 E(v= 20, J=  7)=   -24.701   Bv=  0.0017646  -Dv= -9.9274D-09   Hv= -8.7645D-14
           Lv= -1.5548D-18   Mv= -3.2124D-23   Nv= -2.4506D-27   Ov= -1.9483D-31
 E(v= 20, J=  8)=   -24.672   Bv=  0.0017643  -Dv= -9.9316D-09   Hv= -8.7745D-14
           Lv= -1.5574D-18   Mv= -3.2360D-23   Nv= -2.4723D-27   Ov= -1.9424D-31
 E(v= 20, J=  9)=   -24.641   Bv=  0.0017639  -Dv= -9.9364D-09   Hv= -8.7857D-14
           Lv= -1.5603D-18   Mv= -3.2629D-23   Nv= -2.4968D-27   Ov= -1.9354D-31
 E(v= 20, J= 10)=   -24.605   Bv=  0.0017635  -Dv= -9.9416D-09   Hv= -8.7982D-14
           Lv= -1.5636D-18   Mv= -3.2930D-23   Nv= -2.5238D-27   Ov= -1.9272D-31

 For vibrational level  v = 20   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -24.799    3    -24.778    6    -24.725    9    -24.641
   1    -24.796    4    -24.764    7    -24.701   10    -24.605
   2    -24.789    5    -24.746    8    -24.672
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 21, J=  0)=   -23.088   Bv=  0.0017197  -Dv= -1.0246D-08   Hv= -9.3211D-14
           Lv= -1.8490D-18   Mv= -6.9427D-23   Nv= -2.2831D-27   Ov=  1.3419D-31
 E(v= 21, J=  1)=   -23.085   Bv=  0.0017197  -Dv= -1.0247D-08   Hv= -9.3226D-14
           Lv= -1.8497D-18   Mv= -6.9455D-23   Nv= -2.2812D-27   Ov=  1.3417D-31
 E(v= 21, J=  2)=   -23.078   Bv=  0.0017196  -Dv= -1.0248D-08   Hv= -9.3256D-14
           Lv= -1.8511D-18   Mv= -6.9509D-23   Nv= -2.2775D-27   Ov=  1.3412D-31
 E(v= 21, J=  3)=   -23.068   Bv=  0.0017195  -Dv= -1.0250D-08   Hv= -9.3300D-14
           Lv= -1.8532D-18   Mv= -6.9591D-23   Nv= -2.2719D-27   Ov=  1.3405D-31
 E(v= 21, J=  4)=   -23.054   Bv=  0.0017193  -Dv= -1.0252D-08   Hv= -9.3359D-14
           Lv= -1.8560D-18   Mv= -6.9700D-23   Nv= -2.2643D-27   Ov=  1.3393D-31
 E(v= 21, J=  5)=   -23.037   Bv=  0.0017191  -Dv= -1.0255D-08   Hv= -9.3434D-14
           Lv= -1.8595D-18   Mv= -6.9836D-23   Nv= -2.2550D-27   Ov=  1.3377D-31
 E(v= 21, J=  6)=   -23.016   Bv=  0.0017189  -Dv= -1.0258D-08   Hv= -9.3523D-14
           Lv= -1.8637D-18   Mv= -6.9998D-23   Nv= -2.2438D-27   Ov=  1.3357D-31
 E(v= 21, J=  7)=   -22.992   Bv=  0.0017186  -Dv= -1.0262D-08   Hv= -9.3628D-14
           Lv= -1.8686D-18   Mv= -7.0186D-23   Nv= -2.2307D-27   Ov=  1.3329D-31
 E(v= 21, J=  8)=   -22.965   Bv=  0.0017183  -Dv= -1.0267D-08   Hv= -9.3747D-14
           Lv= -1.8742D-18   Mv= -7.0399D-23   Nv= -2.2158D-27   Ov=  1.3293D-31
 E(v= 21, J=  9)=   -22.934   Bv=  0.0017179  -Dv= -1.0272D-08   Hv= -9.3883D-14
           Lv= -1.8806D-18   Mv= -7.0637D-23   Nv= -2.1990D-27   Ov=  1.3247D-31
 E(v= 21, J= 10)=   -22.899   Bv=  0.0017175  -Dv= -1.0277D-08   Hv= -9.4033D-14
           Lv= -1.8876D-18   Mv= -7.0900D-23   Nv= -2.1805D-27   Ov=  1.3190D-31

 For vibrational level  v = 21   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -23.088    3    -23.068    6    -23.016    9    -22.934
   1    -23.085    4    -23.054    7    -22.992   10    -22.899
   2    -23.078    5    -23.037    8    -22.965
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 22, J=  0)=   -21.460   Bv=  0.0016736  -Dv= -1.0589D-08   Hv= -1.0222D-13
           Lv= -2.2881D-18   Mv= -7.4961D-23   Nv= -3.1346D-27   Ov= -1.2534D-31
 E(v= 22, J=  1)=   -21.457   Bv=  0.0016736  -Dv= -1.0590D-08   Hv= -1.0223D-13
           Lv= -2.2888D-18   Mv= -7.4999D-23   Nv= -3.1363D-27   Ov= -1.2511D-31
 E(v= 22, J=  2)=   -21.450   Bv=  0.0016735  -Dv= -1.0591D-08   Hv= -1.0227D-13
           Lv= -2.2903D-18   Mv= -7.5074D-23   Nv= -3.1398D-27   Ov= -1.2466D-31
 E(v= 22, J=  3)=   -21.440   Bv=  0.0016733  -Dv= -1.0593D-08   Hv= -1.0233D-13
           Lv= -2.2926D-18   Mv= -7.5187D-23   Nv= -3.1450D-27   Ov= -1.2397D-31
 E(v= 22, J=  4)=   -21.427   Bv=  0.0016732  -Dv= -1.0595D-08   Hv= -1.0240D-13
           Lv= -2.2956D-18   Mv= -7.5339D-23   Nv= -3.1519D-27   Ov= -1.2304D-31
 E(v= 22, J=  5)=   -21.410   Bv=  0.0016730  -Dv= -1.0599D-08   Hv= -1.0249D-13
           Lv= -2.2993D-18   Mv= -7.5528D-23   Nv= -3.1605D-27   Ov= -1.2188D-31
 E(v= 22, J=  6)=   -21.390   Bv=  0.0016727  -Dv= -1.0602D-08   Hv= -1.0260D-13
           Lv= -2.3039D-18   Mv= -7.5756D-23   Nv= -3.1707D-27   Ov= -1.2046D-31
 E(v= 22, J=  7)=   -21.366   Bv=  0.0016724  -Dv= -1.0607D-08   Hv= -1.0273D-13
           Lv= -2.3092D-18   Mv= -7.6023D-23   Nv= -3.1824D-27   Ov= -1.1877D-31
 E(v= 22, J=  8)=   -21.340   Bv=  0.0016721  -Dv= -1.0611D-08   Hv= -1.0288D-13
           Lv= -2.3153D-18   Mv= -7.6329D-23   Nv= -3.1956D-27   Ov= -1.1682D-31
 E(v= 22, J=  9)=   -21.310   Bv=  0.0016717  -Dv= -1.0617D-08   Hv= -1.0305D-13
           Lv= -2.3222D-18   Mv= -7.6675D-23   Nv= -3.2102D-27   Ov= -1.1458D-31
 E(v= 22, J= 10)=   -21.276   Bv=  0.0016713  -Dv= -1.0623D-08   Hv= -1.0323D-13
           Lv= -2.3299D-18   Mv= -7.7061D-23   Nv= -3.2261D-27   Ov= -1.1204D-31

 For vibrational level  v = 22   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -21.460    3    -21.440    6    -21.390    9    -21.310
   1    -21.457    4    -21.427    7    -21.366   10    -21.276
   2    -21.450    5    -21.410    8    -21.340
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 23, J=  0)=   -19.913   Bv=  0.0016273  -Dv= -1.0958D-08   Hv= -1.1369D-13
           Lv= -2.7810D-18   Mv= -8.2027D-23   Nv= -1.8806D-27   Ov= -1.6208D-31
 E(v= 23, J=  1)=   -19.910   Bv=  0.0016272  -Dv= -1.0958D-08   Hv= -1.1371D-13
           Lv= -2.7819D-18   Mv= -8.2050D-23   Nv= -1.8829D-27   Ov= -1.6262D-31
 E(v= 23, J=  2)=   -19.903   Bv=  0.0016272  -Dv= -1.0960D-08   Hv= -1.1375D-13
           Lv= -2.7835D-18   Mv= -8.2095D-23   Nv= -1.8875D-27   Ov= -1.6369D-31
 E(v= 23, J=  3)=   -19.893   Bv=  0.0016270  -Dv= -1.0962D-08   Hv= -1.1382D-13
           Lv= -2.7860D-18   Mv= -8.2163D-23   Nv= -1.8944D-27   Ov= -1.6530D-31
 E(v= 23, J=  4)=   -19.880   Bv=  0.0016268  -Dv= -1.0964D-08   Hv= -1.1391D-13
           Lv= -2.7892D-18   Mv= -8.2254D-23   Nv= -1.9037D-27   Ov= -1.6744D-31
 E(v= 23, J=  5)=   -19.864   Bv=  0.0016266  -Dv= -1.0968D-08   Hv= -1.1402D-13
           Lv= -2.7934D-18   Mv= -8.2369D-23   Nv= -1.9155D-27   Ov= -1.7012D-31
 E(v= 23, J=  6)=   -19.845   Bv=  0.0016264  -Dv= -1.0972D-08   Hv= -1.1416D-13
           Lv= -2.7983D-18   Mv= -8.2507D-23   Nv= -1.9299D-27   Ov= -1.7333D-31
 E(v= 23, J=  7)=   -19.822   Bv=  0.0016261  -Dv= -1.0977D-08   Hv= -1.1431D-13
           Lv= -2.8041D-18   Mv= -8.2670D-23   Nv= -1.9471D-27   Ov= -1.7706D-31
 E(v= 23, J=  8)=   -19.796   Bv=  0.0016257  -Dv= -1.0982D-08   Hv= -1.1449D-13
           Lv= -2.8107D-18   Mv= -8.2858D-23   Nv= -1.9672D-27   Ov= -1.8131D-31
 E(v= 23, J=  9)=   -19.767   Bv=  0.0016253  -Dv= -1.0988D-08   Hv= -1.1469D-13
           Lv= -2.8182D-18   Mv= -8.3072D-23   Nv= -1.9903D-27   Ov= -1.8608D-31
 E(v= 23, J= 10)=   -19.734   Bv=  0.0016249  -Dv= -1.0995D-08   Hv= -1.1492D-13
           Lv= -2.8265D-18   Mv= -8.3312D-23   Nv= -2.0167D-27   Ov= -1.9134D-31

 For vibrational level  v = 23   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -19.913    3    -19.893    6    -19.845    9    -19.767
   1    -19.910    4    -19.880    7    -19.822   10    -19.734
   2    -19.903    5    -19.864    8    -19.796
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 24, J=  0)=   -18.445   Bv=  0.0015807  -Dv= -1.1360D-08   Hv= -1.2660D-13
           Lv= -3.2156D-18   Mv= -1.0195D-22   Nv= -2.4903D-27   Ov=  6.3566D-31
 E(v= 24, J=  1)=   -18.442   Bv=  0.0015807  -Dv= -1.1360D-08   Hv= -1.2662D-13
           Lv= -3.2167D-18   Mv= -1.0198D-22   Nv= -2.4814D-27   Ov=  6.3696D-31
 E(v= 24, J=  2)=   -18.436   Bv=  0.0015806  -Dv= -1.1362D-08   Hv= -1.2668D-13
           Lv= -3.2187D-18   Mv= -1.0204D-22   Nv= -2.4635D-27   Ov=  6.3957D-31
 E(v= 24, J=  3)=   -18.426   Bv=  0.0015804  -Dv= -1.1364D-08   Hv= -1.2675D-13
           Lv= -3.2218D-18   Mv= -1.0213D-22   Nv= -2.4365D-27   Ov=  6.4345D-31
 E(v= 24, J=  4)=   -18.414   Bv=  0.0015803  -Dv= -1.1367D-08   Hv= -1.2686D-13
           Lv= -3.2259D-18   Mv= -1.0224D-22   Nv= -2.4004D-27   Ov=  6.4859D-31
 E(v= 24, J=  5)=   -18.398   Bv=  0.0015800  -Dv= -1.1371D-08   Hv= -1.2699D-13
           Lv= -3.2310D-18   Mv= -1.0239D-22   Nv= -2.3547D-27   Ov=  6.5497D-31
 E(v= 24, J=  6)=   -18.379   Bv=  0.0015798  -Dv= -1.1376D-08   Hv= -1.2714D-13
           Lv= -3.2371D-18   Mv= -1.0255D-22   Nv= -2.2994D-27   Ov=  6.6253D-31
 E(v= 24, J=  7)=   -18.357   Bv=  0.0015794  -Dv= -1.1381D-08   Hv= -1.2732D-13
           Lv= -3.2443D-18   Mv= -1.0274D-22   Nv= -2.2340D-27   Ov=  6.7125D-31
 E(v= 24, J=  8)=   -18.331   Bv=  0.0015791  -Dv= -1.1387D-08   Hv= -1.2753D-13
           Lv= -3.2525D-18   Mv= -1.0295D-22   Nv= -2.1583D-27   Ov=  6.8104D-31
 E(v= 24, J=  9)=   -18.303   Bv=  0.0015787  -Dv= -1.1394D-08   Hv= -1.2777D-13
           Lv= -3.2618D-18   Mv= -1.0318D-22   Nv= -2.0718D-27   Ov=  6.9185D-31
 E(v= 24, J= 10)=   -18.271   Bv=  0.0015782  -Dv= -1.1402D-08   Hv= -1.2803D-13
           Lv= -3.2721D-18   Mv= -1.0343D-22   Nv= -1.9741D-27   Ov=  7.0361D-31

 For vibrational level  v = 24   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -18.445    3    -18.426    6    -18.379    9    -18.303
   1    -18.442    4    -18.414    7    -18.357   10    -18.271
   2    -18.436    5    -18.398    8    -18.331
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 25, J=  0)=   -17.055   Bv=  0.0015338  -Dv= -1.1794D-08   Hv= -1.3997D-13
           Lv= -3.2743D-18   Mv= -1.8228D-23   Nv=  3.3584D-28   Ov= -1.3006D-30
 E(v= 25, J=  1)=   -17.052   Bv=  0.0015338  -Dv= -1.1795D-08   Hv= -1.4000D-13
           Lv= -3.2744D-18   Mv= -1.8224D-23   Nv=  3.1762D-28   Ov= -1.3019D-30
 E(v= 25, J=  2)=   -17.046   Bv=  0.0015337  -Dv= -1.1796D-08   Hv= -1.4005D-13
           Lv= -3.2748D-18   Mv= -1.8217D-23   Nv=  2.8114D-28   Ov= -1.3045D-30
 E(v= 25, J=  3)=   -17.037   Bv=  0.0015336  -Dv= -1.1799D-08   Hv= -1.4013D-13
           Lv= -3.2754D-18   Mv= -1.8208D-23   Nv=  2.2627D-28   Ov= -1.3084D-30
 E(v= 25, J=  4)=   -17.024   Bv=  0.0015334  -Dv= -1.1802D-08   Hv= -1.4024D-13
           Lv= -3.2761D-18   Mv= -1.8199D-23   Nv=  1.5285D-28   Ov= -1.3135D-30
 E(v= 25, J=  5)=   -17.009   Bv=  0.0015331  -Dv= -1.1807D-08   Hv= -1.4037D-13
           Lv= -3.2770D-18   Mv= -1.8192D-23   Nv=  6.0684D-29   Ov= -1.3197D-30
 E(v= 25, J=  6)=   -16.991   Bv=  0.0015328  -Dv= -1.1812D-08   Hv= -1.4052D-13
           Lv= -3.2781D-18   Mv= -1.8192D-23   Nv= -5.0476D-29   Ov= -1.3270D-30
 E(v= 25, J=  7)=   -16.969   Bv=  0.0015325  -Dv= -1.1818D-08   Hv= -1.4071D-13
           Lv= -3.2794D-18   Mv= -1.8202D-23   Nv= -1.8092D-28   Ov= -1.3353D-30
 E(v= 25, J=  8)=   -16.945   Bv=  0.0015321  -Dv= -1.1824D-08   Hv= -1.4092D-13
           Lv= -3.2808D-18   Mv= -1.8226D-23   Nv= -3.3100D-28   Ov= -1.3445D-30
 E(v= 25, J=  9)=   -16.917   Bv=  0.0015317  -Dv= -1.1832D-08   Hv= -1.4115D-13
           Lv= -3.2825D-18   Mv= -1.8271D-23   Nv= -5.0103D-28   Ov= -1.3544D-30
 E(v= 25, J= 10)=   -16.886   Bv=  0.0015312  -Dv= -1.1840D-08   Hv= -1.4142D-13
           Lv= -3.2843D-18   Mv= -1.8343D-23   Nv= -6.9138D-28   Ov= -1.3648D-30

 For vibrational level  v = 25   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -17.055    3    -17.037    6    -16.991    9    -16.917
   1    -17.052    4    -17.024    7    -16.969   10    -16.886
   2    -17.046    5    -17.009    8    -16.945
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 26, J=  0)=   -15.741   Bv=  0.0014867  -Dv= -1.2232D-08   Hv= -1.4755D-13
           Lv= -3.1730D-18   Mv= -9.0567D-23   Nv= -5.1994D-27   Ov= -1.0371D-31
 E(v= 26, J=  1)=   -15.738   Bv=  0.0014866  -Dv= -1.2232D-08   Hv= -1.4758D-13
           Lv= -3.1739D-18   Mv= -9.0630D-23   Nv= -5.2009D-27   Ov= -1.0556D-31
 E(v= 26, J=  2)=   -15.732   Bv=  0.0014865  -Dv= -1.2234D-08   Hv= -1.4763D-13
           Lv= -3.1757D-18   Mv= -9.0754D-23   Nv= -5.2039D-27   Ov= -1.0930D-31
 E(v= 26, J=  3)=   -15.723   Bv=  0.0014864  -Dv= -1.2237D-08   Hv= -1.4770D-13
           Lv= -3.1784D-18   Mv= -9.0942D-23   Nv= -5.2086D-27   Ov= -1.1495D-31
 E(v= 26, J=  4)=   -15.711   Bv=  0.0014862  -Dv= -1.2240D-08   Hv= -1.4780D-13
           Lv= -3.1821D-18   Mv= -9.1192D-23   Nv= -5.2152D-27   Ov= -1.2261D-31
 E(v= 26, J=  5)=   -15.696   Bv=  0.0014859  -Dv= -1.2245D-08   Hv= -1.4793D-13
           Lv= -3.1866D-18   Mv= -9.1505D-23   Nv= -5.2242D-27   Ov= -1.3233D-31
 E(v= 26, J=  6)=   -15.678   Bv=  0.0014856  -Dv= -1.2250D-08   Hv= -1.4808D-13
           Lv= -3.1921D-18   Mv= -9.1882D-23   Nv= -5.2358D-27   Ov= -1.4422D-31
 E(v= 26, J=  7)=   -15.658   Bv=  0.0014853  -Dv= -1.2256D-08   Hv= -1.4826D-13
           Lv= -3.1986D-18   Mv= -9.2322D-23   Nv= -5.2506D-27   Ov= -1.5840D-31
 E(v= 26, J=  8)=   -15.634   Bv=  0.0014849  -Dv= -1.2264D-08   Hv= -1.4847D-13
           Lv= -3.2060D-18   Mv= -9.2827D-23   Nv= -5.2693D-27   Ov= -1.7503D-31
 E(v= 26, J=  9)=   -15.607   Bv=  0.0014845  -Dv= -1.2272D-08   Hv= -1.4870D-13
           Lv= -3.2144D-18   Mv= -9.3397D-23   Nv= -5.2925D-27   Ov= -1.9426D-31
 E(v= 26, J= 10)=   -15.578   Bv=  0.0014840  -Dv= -1.2280D-08   Hv= -1.4896D-13
           Lv= -3.2238D-18   Mv= -9.4034D-23   Nv= -5.3212D-27   Ov= -2.1627D-31

 For vibrational level  v = 26   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -15.741    3    -15.723    6    -15.678    9    -15.607
   1    -15.738    4    -15.711    7    -15.658   10    -15.578
   2    -15.732    5    -15.696    8    -15.634
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 27, J=  0)=   -14.501   Bv=  0.0014394  -Dv= -1.2646D-08   Hv= -1.5497D-13
           Lv= -3.8048D-18   Mv= -2.1735D-22   Nv= -2.1669D-26   Ov= -4.0626D-31
 E(v= 27, J=  1)=   -14.498   Bv=  0.0014393  -Dv= -1.2647D-08   Hv= -1.5500D-13
           Lv= -3.8069D-18   Mv= -2.1761D-22   Nv= -2.1675D-26   Ov= -3.9959D-31
 E(v= 27, J=  2)=   -14.493   Bv=  0.0014392  -Dv= -1.2649D-08   Hv= -1.5506D-13
           Lv= -3.8113D-18   Mv= -2.1813D-22   Nv= -2.1686D-26   Ov= -3.8626D-31
 E(v= 27, J=  3)=   -14.484   Bv=  0.0014391  -Dv= -1.2651D-08   Hv= -1.5515D-13
           Lv= -3.8178D-18   Mv= -2.1891D-22   Nv= -2.1702D-26   Ov= -3.6610D-31
 E(v= 27, J=  4)=   -14.472   Bv=  0.0014389  -Dv= -1.2655D-08   Hv= -1.5528D-13
           Lv= -3.8266D-18   Mv= -2.1995D-22   Nv= -2.1722D-26   Ov= -3.3901D-31
 E(v= 27, J=  5)=   -14.458   Bv=  0.0014386  -Dv= -1.2660D-08   Hv= -1.5543D-13
           Lv= -3.8376D-18   Mv= -2.2125D-22   Nv= -2.1744D-26   Ov= -3.0479D-31
 E(v= 27, J=  6)=   -14.441   Bv=  0.0014383  -Dv= -1.2665D-08   Hv= -1.5561D-13
           Lv= -3.8510D-18   Mv= -2.2282D-22   Nv= -2.1768D-26   Ov= -2.6317D-31
 E(v= 27, J=  7)=   -14.421   Bv=  0.0014380  -Dv= -1.2672D-08   Hv= -1.5583D-13
           Lv= -3.8666D-18   Mv= -2.2465D-22   Nv= -2.1791D-26   Ov= -2.1390D-31
 E(v= 27, J=  8)=   -14.398   Bv=  0.0014376  -Dv= -1.2679D-08   Hv= -1.5608D-13
           Lv= -3.8847D-18   Mv= -2.2674D-22   Nv= -2.1812D-26   Ov= -1.5665D-31
 E(v= 27, J=  9)=   -14.372   Bv=  0.0014371  -Dv= -1.2688D-08   Hv= -1.5636D-13
           Lv= -3.9052D-18   Mv= -2.2910D-22   Nv= -2.1828D-26   Ov= -9.1074D-32
 E(v= 27, J= 10)=   -14.343   Bv=  0.0014366  -Dv= -1.2697D-08   Hv= -1.5667D-13
           Lv= -3.9282D-18   Mv= -2.3172D-22   Nv= -2.1835D-26   Ov= -1.6743D-32

 For vibrational level  v = 27   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -14.501    3    -14.484    6    -14.441    9    -14.372
   1    -14.498    4    -14.472    7    -14.421   10    -14.343
   2    -14.493    5    -14.458    8    -14.398
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 28, J=  0)=   -13.334   Bv=  0.0013922  -Dv= -1.3061D-08   Hv= -1.7116D-13
           Lv= -5.5122D-18   Mv= -1.4436D-22   Nv=  3.5228D-26   Ov=  3.0819D-30
 E(v= 28, J=  1)=   -13.331   Bv=  0.0013921  -Dv= -1.3062D-08   Hv= -1.7120D-13
           Lv= -5.5137D-18   Mv= -1.4393D-22   Nv=  3.5271D-26   Ov=  3.0696D-30
 E(v= 28, J=  2)=   -13.325   Bv=  0.0013920  -Dv= -1.3064D-08   Hv= -1.7129D-13
           Lv= -5.5165D-18   Mv= -1.4308D-22   Nv=  3.5356D-26   Ov=  3.0449D-30
 E(v= 28, J=  3)=   -13.317   Bv=  0.0013919  -Dv= -1.3067D-08   Hv= -1.7142D-13
           Lv= -5.5208D-18   Mv= -1.4181D-22   Nv=  3.5483D-26   Ov=  3.0076D-30
 E(v= 28, J=  4)=   -13.306   Bv=  0.0013917  -Dv= -1.3071D-08   Hv= -1.7160D-13
           Lv= -5.5265D-18   Mv= -1.4010D-22   Nv=  3.5650D-26   Ov=  2.9573D-30
 E(v= 28, J=  5)=   -13.292   Bv=  0.0013914  -Dv= -1.3076D-08   Hv= -1.7182D-13
           Lv= -5.5334D-18   Mv= -1.3796D-22   Nv=  3.5855D-26   Ov=  2.8935D-30
 E(v= 28, J=  6)=   -13.275   Bv=  0.0013911  -Dv= -1.3082D-08   Hv= -1.7208D-13
           Lv= -5.5416D-18   Mv= -1.3537D-22   Nv=  3.6095D-26   Ov=  2.8157D-30
 E(v= 28, J=  7)=   -13.256   Bv=  0.0013907  -Dv= -1.3089D-08   Hv= -1.7240D-13
           Lv= -5.5510D-18   Mv= -1.3232D-22   Nv=  3.6366D-26   Ov=  2.7232D-30
 E(v= 28, J=  8)=   -13.233   Bv=  0.0013903  -Dv= -1.3098D-08   Hv= -1.7275D-13
           Lv= -5.5614D-18   Mv= -1.2882D-22   Nv=  3.6665D-26   Ov=  2.6151D-30
 E(v= 28, J=  9)=   -13.208   Bv=  0.0013898  -Dv= -1.3107D-08   Hv= -1.7315D-13
           Lv= -5.5728D-18   Mv= -1.2484D-22   Nv=  3.6987D-26   Ov=  2.4904D-30
 E(v= 28, J= 10)=   -13.181   Bv=  0.0013893  -Dv= -1.3117D-08   Hv= -1.7360D-13
           Lv= -5.5851D-18   Mv= -1.2038D-22   Nv=  3.7326D-26   Ov=  2.3484D-30

 For vibrational level  v = 28   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -13.334    3    -13.317    6    -13.275    9    -13.208
   1    -13.331    4    -13.306    7    -13.256   10    -13.181
   2    -13.325    5    -13.292    8    -13.233
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 29, J=  0)=   -12.236   Bv=  0.0013450  -Dv= -1.3510D-08   Hv= -1.8340D-13
           Lv= -3.8340D-18   Mv= -3.4133D-23   Nv= -5.5367D-26   Ov= -8.9906D-30
 E(v= 29, J=  1)=   -12.233   Bv=  0.0013450  -Dv= -1.3512D-08   Hv= -1.8344D-13
           Lv= -3.8343D-18   Mv= -3.4798D-23   Nv= -5.5493D-26   Ov= -8.9808D-30
 E(v= 29, J=  2)=   -12.228   Bv=  0.0013448  -Dv= -1.3514D-08   Hv= -1.8350D-13
           Lv= -3.8350D-18   Mv= -3.6133D-23   Nv= -5.5744D-26   Ov= -8.9609D-30
 E(v= 29, J=  3)=   -12.219   Bv=  0.0013447  -Dv= -1.3517D-08   Hv= -1.8359D-13
           Lv= -3.8362D-18   Mv= -3.8146D-23   Nv= -5.6120D-26   Ov= -8.9307D-30
 E(v= 29, J=  4)=   -12.209   Bv=  0.0013445  -Dv= -1.3521D-08   Hv= -1.8371D-13
           Lv= -3.8377D-18   Mv= -4.0852D-23   Nv= -5.6619D-26   Ov= -8.8894D-30
 E(v= 29, J=  5)=   -12.195   Bv=  0.0013442  -Dv= -1.3527D-08   Hv= -1.8386D-13
           Lv= -3.8399D-18   Mv= -4.4268D-23   Nv= -5.7239D-26   Ov= -8.8364D-30
 E(v= 29, J=  6)=   -12.179   Bv=  0.0013439  -Dv= -1.3534D-08   Hv= -1.8405D-13
           Lv= -3.8426D-18   Mv= -4.8416D-23   Nv= -5.7979D-26   Ov= -8.7706D-30
 E(v= 29, J=  7)=   -12.160   Bv=  0.0013435  -Dv= -1.3541D-08   Hv= -1.8426D-13
           Lv= -3.8462D-18   Mv= -5.3322D-23   Nv= -5.8835D-26   Ov= -8.6909D-30
 E(v= 29, J=  8)=   -12.139   Bv=  0.0013431  -Dv= -1.3550D-08   Hv= -1.8451D-13
           Lv= -3.8507D-18   Mv= -5.9017D-23   Nv= -5.9803D-26   Ov= -8.5958D-30
 E(v= 29, J=  9)=   -12.115   Bv=  0.0013426  -Dv= -1.3560D-08   Hv= -1.8479D-13
           Lv= -3.8563D-18   Mv= -6.5533D-23   Nv= -6.0879D-26   Ov= -8.4839D-30
 E(v= 29, J= 10)=   -12.088   Bv=  0.0013420  -Dv= -1.3571D-08   Hv= -1.8510D-13
           Lv= -3.8632D-18   Mv= -7.2910D-23   Nv= -6.2057D-26   Ov= -8.3534D-30

 For vibrational level  v = 29   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -12.236    3    -12.219    6    -12.179    9    -12.115
   1    -12.233    4    -12.209    7    -12.160   10    -12.088
   2    -12.228    5    -12.195    8    -12.139
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 30, J=  0)=   -11.205   Bv=  0.0012980  -Dv= -1.3921D-08   Hv= -1.9209D-13
           Lv= -6.6804D-18   Mv= -5.7179D-22   Nv=  1.3639D-26   Ov=  1.3312D-29
 E(v= 30, J=  1)=   -11.203   Bv=  0.0012979  -Dv= -1.3922D-08   Hv= -1.9214D-13
           Lv= -6.6861D-18   Mv= -5.7162D-22   Nv=  1.3826D-26   Ov=  1.3316D-29
 E(v= 30, J=  2)=   -11.197   Bv=  0.0012978  -Dv= -1.3924D-08   Hv= -1.9225D-13
           Lv= -6.6975D-18   Mv= -5.7129D-22   Nv=  1.4199D-26   Ov=  1.3323D-29
 E(v= 30, J=  3)=   -11.190   Bv=  0.0012976  -Dv= -1.3928D-08   Hv= -1.9241D-13
           Lv= -6.7147D-18   Mv= -5.7077D-22   Nv=  1.4758D-26   Ov=  1.3333D-29
 E(v= 30, J=  4)=   -11.179   Bv=  0.0012974  -Dv= -1.3933D-08   Hv= -1.9263D-13
           Lv= -6.7375D-18   Mv= -5.7004D-22   Nv=  1.5505D-26   Ov=  1.3346D-29
 E(v= 30, J=  5)=   -11.166   Bv=  0.0012971  -Dv= -1.3938D-08   Hv= -1.9290D-13
           Lv= -6.7660D-18   Mv= -5.6908D-22   Nv=  1.6440D-26   Ov=  1.3360D-29
 E(v= 30, J=  6)=   -11.151   Bv=  0.0012968  -Dv= -1.3945D-08   Hv= -1.9322D-13
           Lv= -6.8001D-18   Mv= -5.6786D-22   Nv=  1.7563D-26   Ov=  1.3373D-29
 E(v= 30, J=  7)=   -11.132   Bv=  0.0012964  -Dv= -1.3953D-08   Hv= -1.9360D-13
           Lv= -6.8398D-18   Mv= -5.6633D-22   Nv=  1.8874D-26   Ov=  1.3385D-29
 E(v= 30, J=  8)=   -11.112   Bv=  0.0012960  -Dv= -1.3963D-08   Hv= -1.9404D-13
           Lv= -6.8850D-18   Mv= -5.6444D-22   Nv=  2.0374D-26   Ov=  1.3393D-29
 E(v= 30, J=  9)=   -11.088   Bv=  0.0012955  -Dv= -1.3973D-08   Hv= -1.9454D-13
           Lv= -6.9357D-18   Mv= -5.6215D-22   Nv=  2.2062D-26   Ov=  1.3396D-29
 E(v= 30, J= 10)=   -11.063   Bv=  0.0012949  -Dv= -1.3985D-08   Hv= -1.9510D-13
           Lv= -6.9918D-18   Mv= -5.5939D-22   Nv=  2.3937D-26   Ov=  1.3389D-29

 For vibrational level  v = 30   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -11.205    3    -11.190    6    -11.151    9    -11.088
   1    -11.203    4    -11.179    7    -11.132   10    -11.063
   2    -11.197    5    -11.166    8    -11.112
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 31, J=  0)=   -10.240   Bv=  0.0012512  -Dv= -1.4369D-08   Hv= -2.1700D-13
           Lv= -6.6065D-18   Mv=  1.4113D-22   Nv= -8.2126D-28   Ov= -1.9420D-29
 E(v= 31, J=  1)=   -10.237   Bv=  0.0012512  -Dv= -1.4370D-08   Hv= -2.1705D-13
           Lv= -6.6050D-18   Mv=  1.4112D-22   Nv= -1.0933D-27   Ov= -1.9447D-29
 E(v= 31, J=  2)=   -10.232   Bv=  0.0012511  -Dv= -1.4373D-08   Hv= -2.1716D-13
           Lv= -6.6022D-18   Mv=  1.4109D-22   Nv= -1.6386D-27   Ov= -1.9501D-29
 E(v= 31, J=  3)=   -10.224   Bv=  0.0012509  -Dv= -1.4376D-08   Hv= -2.1731D-13
           Lv= -6.5980D-18   Mv=  1.4102D-22   Nv= -2.4593D-27   Ov= -1.9580D-29
 E(v= 31, J=  4)=   -10.214   Bv=  0.0012507  -Dv= -1.4382D-08   Hv= -2.1752D-13
           Lv= -6.5923D-18   Mv=  1.4087D-22   Nv= -3.5588D-27   Ov= -1.9685D-29
 E(v= 31, J=  5)=   -10.202   Bv=  0.0012504  -Dv= -1.4388D-08   Hv= -2.1779D-13
           Lv= -6.5853D-18   Mv=  1.4062D-22   Nv= -4.9412D-27   Ov= -1.9812D-29
 E(v= 31, J=  6)=   -10.187   Bv=  0.0012500  -Dv= -1.4396D-08   Hv= -2.1810D-13
           Lv= -6.5769D-18   Mv=  1.4020D-22   Nv= -6.6116D-27   Ov= -1.9961D-29
 E(v= 31, J=  7)=   -10.169   Bv=  0.0012496  -Dv= -1.4405D-08   Hv= -2.1847D-13
           Lv= -6.5671D-18   Mv=  1.3956D-22   Nv= -8.5761D-27   Ov= -2.0128D-29
 E(v= 31, J=  8)=   -10.149   Bv=  0.0012492  -Dv= -1.4416D-08   Hv= -2.1889D-13
           Lv= -6.5560D-18   Mv=  1.3863D-22   Nv= -1.0841D-26   Ov= -2.0311D-29
 E(v= 31, J=  9)=   -10.127   Bv=  0.0012486  -Dv= -1.4428D-08   Hv= -2.1936D-13
           Lv= -6.5435D-18   Mv=  1.3732D-22   Nv= -1.3412D-26   Ov= -2.0505D-29
 E(v= 31, J= 10)=   -10.102   Bv=  0.0012481  -Dv= -1.4441D-08   Hv= -2.1989D-13
           Lv= -6.5299D-18   Mv=  1.3554D-22   Nv= -1.6297D-26   Ov= -2.0708D-29

 For vibrational level  v = 31   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0    -10.240    3    -10.224    6    -10.187    9    -10.127
   1    -10.237    4    -10.214    7    -10.169   10    -10.102
   2    -10.232    5    -10.202    8    -10.149
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 32, J=  0)=    -9.336   Bv=  0.0012047  -Dv= -1.4822D-08   Hv= -2.2620D-13
           Lv= -7.4052D-18   Mv= -7.5506D-22   Nv= -3.5835D-26   Ov=  2.2708D-29
 E(v= 32, J=  1)=    -9.334   Bv=  0.0012046  -Dv= -1.4823D-08   Hv= -2.2626D-13
           Lv= -7.4128D-18   Mv= -7.5549D-22   Nv= -3.5517D-26   Ov=  2.2736D-29
 E(v= 32, J=  2)=    -9.329   Bv=  0.0012045  -Dv= -1.4826D-08   Hv= -2.2638D-13
           Lv= -7.4279D-18   Mv= -7.5634D-22   Nv= -3.4880D-26   Ov=  2.2790D-29
 E(v= 32, J=  3)=    -9.322   Bv=  0.0012043  -Dv= -1.4830D-08   Hv= -2.2655D-13
           Lv= -7.4506D-18   Mv= -7.5758D-22   Nv= -3.3921D-26   Ov=  2.2870D-29
 E(v= 32, J=  4)=    -9.312   Bv=  0.0012041  -Dv= -1.4835D-08   Hv= -2.2679D-13
           Lv= -7.4810D-18   Mv= -7.5917D-22   Nv= -3.2637D-26   Ov=  2.2974D-29
 E(v= 32, J=  5)=    -9.300   Bv=  0.0012038  -Dv= -1.4842D-08   Hv= -2.2709D-13
           Lv= -7.5190D-18   Mv= -7.6108D-22   Nv= -3.1025D-26   Ov=  2.3099D-29
 E(v= 32, J=  6)=    -9.286   Bv=  0.0012034  -Dv= -1.4850D-08   Hv= -2.2745D-13
           Lv= -7.5647D-18   Mv= -7.6325D-22   Nv= -2.9078D-26   Ov=  2.3241D-29
 E(v= 32, J=  7)=    -9.269   Bv=  0.0012030  -Dv= -1.4860D-08   Hv= -2.2788D-13
           Lv= -7.6182D-18   Mv= -7.6559D-22   Nv= -2.6793D-26   Ov=  2.3397D-29
 E(v= 32, J=  8)=    -9.250   Bv=  0.0012025  -Dv= -1.4871D-08   Hv= -2.2837D-13
           Lv= -7.6796D-18   Mv= -7.6804D-22   Nv= -2.4163D-26   Ov=  2.3561D-29
 E(v= 32, J=  9)=    -9.228   Bv=  0.0012020  -Dv= -1.4883D-08   Hv= -2.2892D-13
           Lv= -7.7488D-18   Mv= -7.7049D-22   Nv= -2.1184D-26   Ov=  2.3727D-29
 E(v= 32, J= 10)=    -9.204   Bv=  0.0012014  -Dv= -1.4897D-08   Hv= -2.2955D-13
           Lv= -7.8260D-18   Mv= -7.7283D-22   Nv= -1.7850D-26   Ov=  2.3889D-29

 For vibrational level  v = 32   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -9.336    3     -9.322    6     -9.286    9     -9.228
   1     -9.334    4     -9.312    7     -9.269   10     -9.204
   2     -9.329    5     -9.300    8     -9.250
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 33, J=  0)=    -8.493   Bv=  0.0011584  -Dv= -1.5280D-08   Hv= -2.5094D-13
           Lv= -8.6563D-18   Mv= -1.0584D-22   Nv= -2.8771D-26   Ov= -2.1764D-29
 E(v= 33, J=  1)=    -8.491   Bv=  0.0011584  -Dv= -1.5281D-08   Hv= -2.5101D-13
           Lv= -8.6573D-18   Mv= -1.0618D-22   Nv= -2.9076D-26   Ov= -2.1764D-29
 E(v= 33, J=  2)=    -8.486   Bv=  0.0011582  -Dv= -1.5284D-08   Hv= -2.5115D-13
           Lv= -8.6595D-18   Mv= -1.0689D-22   Nv= -2.9685D-26   Ov= -2.1765D-29
 E(v= 33, J=  3)=    -8.479   Bv=  0.0011581  -Dv= -1.5289D-08   Hv= -2.5136D-13
           Lv= -8.6627D-18   Mv= -1.0798D-22   Nv= -3.0599D-26   Ov= -2.1765D-29
 E(v= 33, J=  4)=    -8.470   Bv=  0.0011578  -Dv= -1.5295D-08   Hv= -2.5164D-13
           Lv= -8.6670D-18   Mv= -1.0947D-22   Nv= -3.1818D-26   Ov= -2.1760D-29
 E(v= 33, J=  5)=    -8.458   Bv=  0.0011575  -Dv= -1.5302D-08   Hv= -2.5198D-13
           Lv= -8.6726D-18   Mv= -1.1143D-22   Nv= -3.3341D-26   Ov= -2.1749D-29
 E(v= 33, J=  6)=    -8.444   Bv=  0.0011571  -Dv= -1.5312D-08   Hv= -2.5240D-13
           Lv= -8.6793D-18   Mv= -1.1389D-22   Nv= -3.5167D-26   Ov= -2.1728D-29
 E(v= 33, J=  7)=    -8.428   Bv=  0.0011567  -Dv= -1.5322D-08   Hv= -2.5289D-13
           Lv= -8.6874D-18   Mv= -1.1694D-22   Nv= -3.7295D-26   Ov= -2.1692D-29
 E(v= 33, J=  8)=    -8.410   Bv=  0.0011562  -Dv= -1.5334D-08   Hv= -2.5344D-13
           Lv= -8.6969D-18   Mv= -1.2063D-22   Nv= -3.9721D-26   Ov= -2.1636D-29
 E(v= 33, J=  9)=    -8.389   Bv=  0.0011557  -Dv= -1.5348D-08   Hv= -2.5407D-13
           Lv= -8.7080D-18   Mv= -1.2507D-22   Nv= -4.2442D-26   Ov= -2.1554D-29
 E(v= 33, J= 10)=    -8.366   Bv=  0.0011551  -Dv= -1.5363D-08   Hv= -2.5477D-13
           Lv= -8.7207D-18   Mv= -1.3035D-22   Nv= -4.5452D-26   Ov= -2.1438D-29

 For vibrational level  v = 33   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -8.493    3     -8.479    6     -8.444    9     -8.389
   1     -8.491    4     -8.470    7     -8.428   10     -8.366
   2     -8.486    5     -8.458    8     -8.410
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 34, J=  0)=    -7.707   Bv=  0.0011125  -Dv= -1.5754D-08   Hv= -2.6908D-13
           Lv= -9.9859D-18   Mv= -6.0964D-22   Nv= -9.5049D-27   Ov=  7.3821D-30
 E(v= 34, J=  1)=    -7.705   Bv=  0.0011124  -Dv= -1.5755D-08   Hv= -2.6916D-13
           Lv= -9.9920D-18   Mv= -6.0975D-22   Nv= -9.4018D-27   Ov=  7.3541D-30
 E(v= 34, J=  2)=    -7.701   Bv=  0.0011123  -Dv= -1.5759D-08   Hv= -2.6932D-13
           Lv= -1.0004D-17   Mv= -6.0997D-22   Nv= -9.1967D-27   Ov=  7.2973D-30
 E(v= 34, J=  3)=    -7.694   Bv=  0.0011121  -Dv= -1.5763D-08   Hv= -2.6956D-13
           Lv= -1.0022D-17   Mv= -6.1030D-22   Nv= -8.8920D-27   Ov=  7.2112D-30
 E(v= 34, J=  4)=    -7.685   Bv=  0.0011119  -Dv= -1.5770D-08   Hv= -2.6989D-13
           Lv= -1.0047D-17   Mv= -6.1072D-22   Nv= -8.4914D-27   Ov=  7.0946D-30
 E(v= 34, J=  5)=    -7.674   Bv=  0.0011116  -Dv= -1.5778D-08   Hv= -2.7029D-13
           Lv= -1.0077D-17   Mv= -6.1121D-22   Nv= -7.9999D-27   Ov=  6.9461D-30
 E(v= 34, J=  6)=    -7.661   Bv=  0.0011112  -Dv= -1.5788D-08   Hv= -2.7077D-13
           Lv= -1.0114D-17   Mv= -6.1177D-22   Nv= -7.4241D-27   Ov=  6.7635D-30
 E(v= 34, J=  7)=    -7.645   Bv=  0.0011107  -Dv= -1.5799D-08   Hv= -2.7134D-13
           Lv= -1.0157D-17   Mv= -6.1236D-22   Nv= -6.7720D-27   Ov=  6.5444D-30
 E(v= 34, J=  8)=    -7.627   Bv=  0.0011102  -Dv= -1.5812D-08   Hv= -2.7199D-13
           Lv= -1.0206D-17   Mv= -6.1298D-22   Nv= -6.0534D-27   Ov=  6.2868D-30
 E(v= 34, J=  9)=    -7.607   Bv=  0.0011097  -Dv= -1.5827D-08   Hv= -2.7273D-13
           Lv= -1.0261D-17   Mv= -6.1359D-22   Nv= -5.2801D-27   Ov=  5.9877D-30
 E(v= 34, J= 10)=    -7.585   Bv=  0.0011090  -Dv= -1.5843D-08   Hv= -2.7355D-13
           Lv= -1.0323D-17   Mv= -6.1417D-22   Nv= -4.4656D-27   Ov=  5.6449D-30

 For vibrational level  v = 34   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -7.707    3     -7.694    6     -7.661    9     -7.607
   1     -7.705    4     -7.685    7     -7.645   10     -7.585
   2     -7.701    5     -7.674    8     -7.627
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 35, J=  0)=    -6.977   Bv=  0.0010670  -Dv= -1.6238D-08   Hv= -2.9326D-13
           Lv= -1.1488D-17   Mv= -5.9615D-22   Nv= -3.3032D-26   Ov=  3.6016D-30
 E(v= 35, J=  1)=    -6.975   Bv=  0.0010669  -Dv= -1.6240D-08   Hv= -2.9335D-13
           Lv= -1.1494D-17   Mv= -5.9654D-22   Nv= -3.2981D-26   Ov=  3.6141D-30
 E(v= 35, J=  2)=    -6.970   Bv=  0.0010668  -Dv= -1.6244D-08   Hv= -2.9354D-13
           Lv= -1.1506D-17   Mv= -5.9733D-22   Nv= -3.2880D-26   Ov=  3.6386D-30
 E(v= 35, J=  3)=    -6.964   Bv=  0.0010666  -Dv= -1.6249D-08   Hv= -2.9382D-13
           Lv= -1.1523D-17   Mv= -5.9851D-22   Nv= -3.2726D-26   Ov=  3.6740D-30
 E(v= 35, J=  4)=    -6.955   Bv=  0.0010663  -Dv= -1.6256D-08   Hv= -2.9418D-13
           Lv= -1.1547D-17   Mv= -6.0008D-22   Nv= -3.2519D-26   Ov=  3.7190D-30
 E(v= 35, J=  5)=    -6.945   Bv=  0.0010660  -Dv= -1.6265D-08   Hv= -2.9465D-13
           Lv= -1.1578D-17   Mv= -6.0202D-22   Nv= -3.2257D-26   Ov=  3.7714D-30
 E(v= 35, J=  6)=    -6.932   Bv=  0.0010656  -Dv= -1.6275D-08   Hv= -2.9520D-13
           Lv= -1.1614D-17   Mv= -6.0433D-22   Nv= -3.1938D-26   Ov=  3.8291D-30
 E(v= 35, J=  7)=    -6.917   Bv=  0.0010651  -Dv= -1.6288D-08   Hv= -2.9585D-13
           Lv= -1.1656D-17   Mv= -6.0700D-22   Nv= -3.1560D-26   Ov=  3.8887D-30
 E(v= 35, J=  8)=    -6.900   Bv=  0.0010646  -Dv= -1.6302D-08   Hv= -2.9660D-13
           Lv= -1.1705D-17   Mv= -6.1001D-22   Nv= -3.1121D-26   Ov=  3.9464D-30
 E(v= 35, J=  9)=    -6.881   Bv=  0.0010640  -Dv= -1.6318D-08   Hv= -2.9745D-13
           Lv= -1.1760D-17   Mv= -6.1334D-22   Nv= -3.0620D-26   Ov=  3.9977D-30
 E(v= 35, J= 10)=    -6.860   Bv=  0.0010634  -Dv= -1.6336D-08   Hv= -2.9839D-13
           Lv= -1.1821D-17   Mv= -6.1698D-22   Nv= -3.0058D-26   Ov=  4.0371D-30

 For vibrational level  v = 35   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -6.977    3     -6.964    6     -6.932    9     -6.881
   1     -6.975    4     -6.955    7     -6.917   10     -6.860
   2     -6.970    5     -6.945    8     -6.900
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 36, J=  0)=    -6.299   Bv=  0.0010218  -Dv= -1.6739D-08   Hv= -3.1819D-13
           Lv= -1.2575D-17   Mv= -6.9336D-22   Nv= -1.2134D-25   Ov= -1.3424D-29
 E(v= 36, J=  1)=    -6.297   Bv=  0.0010217  -Dv= -1.6741D-08   Hv= -3.1829D-13
           Lv= -1.2581D-17   Mv= -6.9482D-22   Nv= -1.2153D-25   Ov= -1.3334D-29
 E(v= 36, J=  2)=    -6.293   Bv=  0.0010216  -Dv= -1.6745D-08   Hv= -3.1849D-13
           Lv= -1.2595D-17   Mv= -6.9774D-22   Nv= -1.2190D-25   Ov= -1.3152D-29
 E(v= 36, J=  3)=    -6.286   Bv=  0.0010214  -Dv= -1.6751D-08   Hv= -3.1879D-13
           Lv= -1.2616D-17   Mv= -7.0214D-22   Nv= -1.2244D-25   Ov= -1.2876D-29
 E(v= 36, J=  4)=    -6.278   Bv=  0.0010211  -Dv= -1.6758D-08   Hv= -3.1920D-13
           Lv= -1.2645D-17   Mv= -7.0803D-22   Nv= -1.2315D-25   Ov= -1.2504D-29
 E(v= 36, J=  5)=    -6.268   Bv=  0.0010208  -Dv= -1.6768D-08   Hv= -3.1970D-13
           Lv= -1.2680D-17   Mv= -7.1545D-22   Nv= -1.2401D-25   Ov= -1.2030D-29
 E(v= 36, J=  6)=    -6.256   Bv=  0.0010204  -Dv= -1.6780D-08   Hv= -3.2031D-13
           Lv= -1.2723D-17   Mv= -7.2441D-22   Nv= -1.2500D-25   Ov= -1.1450D-29
 E(v= 36, J=  7)=    -6.241   Bv=  0.0010199  -Dv= -1.6793D-08   Hv= -3.2103D-13
           Lv= -1.2774D-17   Mv= -7.3496D-22   Nv= -1.2609D-25   Ov= -1.0757D-29
 E(v= 36, J=  8)=    -6.225   Bv=  0.0010194  -Dv= -1.6808D-08   Hv= -3.2184D-13
           Lv= -1.2834D-17   Mv= -7.4712D-22   Nv= -1.2725D-25   Ov= -9.9460D-30
 E(v= 36, J=  9)=    -6.207   Bv=  0.0010188  -Dv= -1.6826D-08   Hv= -3.2277D-13
           Lv= -1.2902D-17   Mv= -7.6092D-22   Nv= -1.2844D-25   Ov= -9.0097D-30
 E(v= 36, J= 10)=    -6.186   Bv=  0.0010181  -Dv= -1.6845D-08   Hv= -3.2381D-13
           Lv= -1.2978D-17   Mv= -7.7641D-22   Nv= -1.2963D-25   Ov= -7.9403D-30

 For vibrational level  v = 36   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -6.299    3     -6.286    6     -6.256    9     -6.207
   1     -6.297    4     -6.278    7     -6.241   10     -6.186
   2     -6.293    5     -6.268    8     -6.225
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 37, J=  0)=    -5.671   Bv=  0.0009771  -Dv= -1.7249D-08   Hv= -3.4732D-13
           Lv= -1.5582D-17   Mv= -5.9561D-22   Nv=  3.7699D-26   Ov= -3.7256D-29
 E(v= 37, J=  1)=    -5.669   Bv=  0.0009770  -Dv= -1.7251D-08   Hv= -3.4744D-13
           Lv= -1.5588D-17   Mv= -5.9516D-22   Nv=  3.7176D-26   Ov= -3.7462D-29
 E(v= 37, J=  2)=    -5.665   Bv=  0.0009769  -Dv= -1.7255D-08   Hv= -3.4769D-13
           Lv= -1.5600D-17   Mv= -5.9428D-22   Nv=  3.6121D-26   Ov= -3.7872D-29
 E(v= 37, J=  3)=    -5.659   Bv=  0.0009767  -Dv= -1.7262D-08   Hv= -3.4807D-13
           Lv= -1.5618D-17   Mv= -5.9301D-22   Nv=  3.4518D-26   Ov= -3.8483D-29
 E(v= 37, J=  4)=    -5.651   Bv=  0.0009764  -Dv= -1.7270D-08   Hv= -3.4857D-13
           Lv= -1.5642D-17   Mv= -5.9140D-22   Nv=  3.2340D-26   Ov= -3.9292D-29
 E(v= 37, J=  5)=    -5.642   Bv=  0.0009761  -Dv= -1.7280D-08   Hv= -3.4919D-13
           Lv= -1.5671D-17   Mv= -5.8955D-22   Nv=  2.9555D-26   Ov= -4.0290D-29
 E(v= 37, J=  6)=    -5.630   Bv=  0.0009756  -Dv= -1.7293D-08   Hv= -3.4995D-13
           Lv= -1.5707D-17   Mv= -5.8754D-22   Nv=  2.6121D-26   Ov= -4.1471D-29
 E(v= 37, J=  7)=    -5.616   Bv=  0.0009752  -Dv= -1.7308D-08   Hv= -3.5083D-13
           Lv= -1.5748D-17   Mv= -5.8552D-22   Nv=  2.1990D-26   Ov= -4.2822D-29
 E(v= 37, J=  8)=    -5.601   Bv=  0.0009746  -Dv= -1.7325D-08   Hv= -3.5184D-13
           Lv= -1.5794D-17   Mv= -5.8364D-22   Nv=  1.7109D-26   Ov= -4.4329D-29
 E(v= 37, J=  9)=    -5.583   Bv=  0.0009740  -Dv= -1.7344D-08   Hv= -3.5298D-13
           Lv= -1.5847D-17   Mv= -5.8210D-22   Nv=  1.1419D-26   Ov= -4.5973D-29
 E(v= 37, J= 10)=    -5.564   Bv=  0.0009733  -Dv= -1.7365D-08   Hv= -3.5425D-13
           Lv= -1.5905D-17   Mv= -5.8112D-22   Nv=  4.8590D-27   Ov= -4.7733D-29

 For vibrational level  v = 37   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -5.671    3     -5.659    6     -5.630    9     -5.583
   1     -5.669    4     -5.651    7     -5.616   10     -5.564
   2     -5.665    5     -5.642    8     -5.601
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 38, J=  0)=    -5.091   Bv=  0.0009328  -Dv= -1.7776D-08   Hv= -3.7622D-13
           Lv= -1.8345D-17   Mv= -1.5677D-21   Nv=  3.1375D-26   Ov=  6.7686D-29
 E(v= 38, J=  1)=    -5.089   Bv=  0.0009328  -Dv= -1.7779D-08   Hv= -3.7637D-13
           Lv= -1.8361D-17   Mv= -1.5674D-21   Nv=  3.2322D-26   Ov=  6.7551D-29
 E(v= 38, J=  2)=    -5.085   Bv=  0.0009326  -Dv= -1.7783D-08   Hv= -3.7666D-13
           Lv= -1.8392D-17   Mv= -1.5666D-21   Nv=  3.4209D-26   Ov=  6.7274D-29
 E(v= 38, J=  3)=    -5.080   Bv=  0.0009324  -Dv= -1.7790D-08   Hv= -3.7711D-13
           Lv= -1.8439D-17   Mv= -1.5653D-21   Nv=  3.7026D-26   Ov=  6.6844D-29
 E(v= 38, J=  4)=    -5.072   Bv=  0.0009321  -Dv= -1.7799D-08   Hv= -3.7770D-13
           Lv= -1.8502D-17   Mv= -1.5634D-21   Nv=  4.0753D-26   Ov=  6.6242D-29
 E(v= 38, J=  5)=    -5.063   Bv=  0.0009318  -Dv= -1.7810D-08   Hv= -3.7844D-13
           Lv= -1.8580D-17   Mv= -1.5608D-21   Nv=  4.5362D-26   Ov=  6.5444D-29
 E(v= 38, J=  6)=    -5.052   Bv=  0.0009314  -Dv= -1.7824D-08   Hv= -3.7933D-13
           Lv= -1.8674D-17   Mv= -1.5574D-21   Nv=  5.0816D-26   Ov=  6.4417D-29
 E(v= 38, J=  7)=    -5.039   Bv=  0.0009309  -Dv= -1.7840D-08   Hv= -3.8038D-13
           Lv= -1.8783D-17   Mv= -1.5528D-21   Nv=  5.7067D-26   Ov=  6.3129D-29
 E(v= 38, J=  8)=    -5.024   Bv=  0.0009303  -Dv= -1.7858D-08   Hv= -3.8159D-13
           Lv= -1.8907D-17   Mv= -1.5470D-21   Nv=  6.4049D-26   Ov=  6.1533D-29
 E(v= 38, J=  9)=    -5.007   Bv=  0.0009296  -Dv= -1.7879D-08   Hv= -3.8295D-13
           Lv= -1.9045D-17   Mv= -1.5397D-21   Nv=  7.1681D-26   Ov=  5.9585D-29
 E(v= 38, J= 10)=    -4.989   Bv=  0.0009289  -Dv= -1.7902D-08   Hv= -3.8448D-13
           Lv= -1.9199D-17   Mv= -1.5306D-21   Nv=  7.9861D-26   Ov=  5.7231D-29

 For vibrational level  v = 38   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -5.091    3     -5.080    6     -5.052    9     -5.007
   1     -5.089    4     -5.072    7     -5.039   10     -4.989
   2     -5.085    5     -5.063    8     -5.024
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 39, J=  0)=    -4.557   Bv=  0.0008891  -Dv= -1.8328D-08   Hv= -4.1220D-13
           Lv= -1.9454D-17   Mv= -1.6983D-21   Nv= -4.1023D-25   Ov=  2.3398D-29
 E(v= 39, J=  1)=    -4.555   Bv=  0.0008890  -Dv= -1.8330D-08   Hv= -4.1235D-13
           Lv= -1.9471D-17   Mv= -1.7032D-21   Nv= -4.0990D-25   Ov=  2.4006D-29
 E(v= 39, J=  2)=    -4.551   Bv=  0.0008889  -Dv= -1.8335D-08   Hv= -4.1266D-13
           Lv= -1.9506D-17   Mv= -1.7130D-21   Nv= -4.0921D-25   Ov=  2.5221D-29
 E(v= 39, J=  3)=    -4.546   Bv=  0.0008887  -Dv= -1.8342D-08   Hv= -4.1313D-13
           Lv= -1.9557D-17   Mv= -1.7277D-21   Nv= -4.0811D-25   Ov=  2.7042D-29
 E(v= 39, J=  4)=    -4.539   Bv=  0.0008884  -Dv= -1.8352D-08   Hv= -4.1376D-13
           Lv= -1.9627D-17   Mv= -1.7473D-21   Nv= -4.0653D-25   Ov=  2.9465D-29
 E(v= 39, J=  5)=    -4.530   Bv=  0.0008880  -Dv= -1.8365D-08   Hv= -4.1455D-13
           Lv= -1.9715D-17   Mv= -1.7716D-21   Nv= -4.0436D-25   Ov=  3.2484D-29
 E(v= 39, J=  6)=    -4.520   Bv=  0.0008876  -Dv= -1.8380D-08   Hv= -4.1549D-13
           Lv= -1.9822D-17   Mv= -1.8006D-21   Nv= -4.0148D-25   Ov=  3.6091D-29
 E(v= 39, J=  7)=    -4.507   Bv=  0.0008870  -Dv= -1.8397D-08   Hv= -4.1661D-13
           Lv= -1.9949D-17   Mv= -1.8342D-21   Nv= -3.9774D-25   Ov=  4.0270D-29
 E(v= 39, J=  8)=    -4.493   Bv=  0.0008865  -Dv= -1.8417D-08   Hv= -4.1789D-13
           Lv= -2.0097D-17   Mv= -1.8722D-21   Nv= -3.9296D-25   Ov=  4.5003D-29
 E(v= 39, J=  9)=    -4.477   Bv=  0.0008858  -Dv= -1.8440D-08   Hv= -4.1934D-13
           Lv= -2.0268D-17   Mv= -1.9143D-21   Nv= -3.8696D-25   Ov=  5.0258D-29
 E(v= 39, J= 10)=    -4.459   Bv=  0.0008851  -Dv= -1.8465D-08   Hv= -4.2097D-13
           Lv= -2.0461D-17   Mv= -1.9603D-21   Nv= -3.7952D-25   Ov=  5.5999D-29

 For vibrational level  v = 39   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -4.557    3     -4.546    6     -4.520    9     -4.477
   1     -4.555    4     -4.539    7     -4.507   10     -4.459
   2     -4.551    5     -4.530    8     -4.493
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 40, J=  0)=    -4.066   Bv=  0.0008459  -Dv= -1.8897D-08   Hv= -4.5589D-13
           Lv= -2.3706D-17   Mv= -9.2758D-22   Nv= -2.9231D-25   Ov= -1.7031D-28
 E(v= 40, J=  1)=    -4.064   Bv=  0.0008458  -Dv= -1.8900D-08   Hv= -4.5608D-13
           Lv= -2.3716D-17   Mv= -9.3111D-22   Nv= -2.9469D-25   Ov= -1.7014D-28
 E(v= 40, J=  2)=    -4.061   Bv=  0.0008456  -Dv= -1.8905D-08   Hv= -4.5646D-13
           Lv= -2.3734D-17   Mv= -9.3824D-22   Nv= -2.9945D-25   Ov= -1.6979D-28
 E(v= 40, J=  3)=    -4.056   Bv=  0.0008454  -Dv= -1.8913D-08   Hv= -4.5703D-13
           Lv= -2.3763D-17   Mv= -9.4915D-22   Nv= -3.0657D-25   Ov= -1.6923D-28
 E(v= 40, J=  4)=    -4.049   Bv=  0.0008451  -Dv= -1.8924D-08   Hv= -4.5779D-13
           Lv= -2.3801D-17   Mv= -9.6409D-22   Nv= -3.1603D-25   Ov= -1.6841D-28
 E(v= 40, J=  5)=    -4.041   Bv=  0.0008447  -Dv= -1.8938D-08   Hv= -4.5874D-13
           Lv= -2.3849D-17   Mv= -9.8340D-22   Nv= -3.2778D-25   Ov= -1.6727D-28
 E(v= 40, J=  6)=    -4.030   Bv=  0.0008443  -Dv= -1.8955D-08   Hv= -4.5989D-13
           Lv= -2.3909D-17   Mv= -1.0075D-21   Nv= -3.4176D-25   Ov= -1.6573D-28
 E(v= 40, J=  7)=    -4.019   Bv=  0.0008437  -Dv= -1.8974D-08   Hv= -4.6123D-13
           Lv= -2.3981D-17   Mv= -1.0369D-21   Nv= -3.5791D-25   Ov= -1.6372D-28
 E(v= 40, J=  8)=    -4.005   Bv=  0.0008431  -Dv= -1.8996D-08   Hv= -4.6277D-13
           Lv= -2.4065D-17   Mv= -1.0721D-21   Nv= -3.7610D-25   Ov= -1.6111D-28
 E(v= 40, J=  9)=    -3.990   Bv=  0.0008425  -Dv= -1.9021D-08   Hv= -4.6450D-13
           Lv= -2.4163D-17   Mv= -1.1138D-21   Nv= -3.9620D-25   Ov= -1.5779D-28
 E(v= 40, J= 10)=    -3.973   Bv=  0.0008417  -Dv= -1.9049D-08   Hv= -4.6644D-13
           Lv= -2.4277D-17   Mv= -1.1627D-21   Nv= -4.1800D-25   Ov= -1.5364D-28

 For vibrational level  v = 40   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -4.066    3     -4.056    6     -4.030    9     -3.990
   1     -4.064    4     -4.049    7     -4.019   10     -3.973
   2     -4.061    5     -4.041    8     -4.005
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 41, J=  0)=    -3.616   Bv=  0.0008032  -Dv= -1.9491D-08   Hv= -5.0114D-13
           Lv= -3.0292D-17   Mv= -1.5332D-21   Nv=  3.1608D-25   Ov= -9.5698D-29
 E(v= 41, J=  1)=    -3.615   Bv=  0.0008031  -Dv= -1.9494D-08   Hv= -5.0138D-13
           Lv= -3.0307D-17   Mv= -1.5295D-21   Nv=  3.1473D-25   Ov= -9.6866D-29
 E(v= 41, J=  2)=    -3.611   Bv=  0.0008029  -Dv= -1.9500D-08   Hv= -5.0186D-13
           Lv= -3.0338D-17   Mv= -1.5219D-21   Nv=  3.1198D-25   Ov= -9.9195D-29
 E(v= 41, J=  3)=    -3.607   Bv=  0.0008027  -Dv= -1.9509D-08   Hv= -5.0259D-13
           Lv= -3.0383D-17   Mv= -1.5108D-21   Nv=  3.0774D-25   Ov= -1.0267D-28
 E(v= 41, J=  4)=    -3.600   Bv=  0.0008024  -Dv= -1.9521D-08   Hv= -5.0357D-13
           Lv= -3.0443D-17   Mv= -1.4962D-21   Nv=  3.0186D-25   Ov= -1.0728D-28
 E(v= 41, J=  5)=    -3.592   Bv=  0.0008020  -Dv= -1.9536D-08   Hv= -5.0478D-13
           Lv= -3.0518D-17   Mv= -1.4783D-21   Nv=  2.9415D-25   Ov= -1.1300D-28
 E(v= 41, J=  6)=    -3.582   Bv=  0.0008015  -Dv= -1.9554D-08   Hv= -5.0625D-13
           Lv= -3.0606D-17   Mv= -1.4574D-21   Nv=  2.8438D-25   Ov= -1.1977D-28
 E(v= 41, J=  7)=    -3.571   Bv=  0.0008010  -Dv= -1.9576D-08   Hv= -5.0797D-13
           Lv= -3.0707D-17   Mv= -1.4341D-21   Nv=  2.7226D-25   Ov= -1.2755D-28
 E(v= 41, J=  8)=    -3.558   Bv=  0.0008003  -Dv= -1.9600D-08   Hv= -5.0994D-13
           Lv= -3.0821D-17   Mv= -1.4086D-21   Nv=  2.5748D-25   Ov= -1.3627D-28
 E(v= 41, J=  9)=    -3.544   Bv=  0.0007996  -Dv= -1.9628D-08   Hv= -5.1216D-13
           Lv= -3.0946D-17   Mv= -1.3818D-21   Nv=  2.3971D-25   Ov= -1.4582D-28
 E(v= 41, J= 10)=    -3.528   Bv=  0.0007989  -Dv= -1.9658D-08   Hv= -5.1464D-13
           Lv= -3.1083D-17   Mv= -1.3543D-21   Nv=  2.1857D-25   Ov= -1.5608D-28

 For vibrational level  v = 41   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.616    3     -3.607    6     -3.582    9     -3.544
   1     -3.615    4     -3.600    7     -3.571   10     -3.528
   2     -3.611    5     -3.592    8     -3.558
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 42, J=  0)=    -3.205   Bv=  0.0007610  -Dv= -2.0113D-08   Hv= -5.4562D-13
           Lv= -3.3408D-17   Mv= -2.9025D-21   Nv=  3.2626D-25   Ov=  1.8196D-28
 E(v= 42, J=  1)=    -3.204   Bv=  0.0007609  -Dv= -2.0116D-08   Hv= -5.4589D-13
           Lv= -3.3437D-17   Mv= -2.8986D-21   Nv=  3.2880D-25   Ov=  1.8080D-28
 E(v= 42, J=  2)=    -3.201   Bv=  0.0007608  -Dv= -2.0123D-08   Hv= -5.4643D-13
           Lv= -3.3495D-17   Mv= -2.8907D-21   Nv=  3.3383D-25   Ov=  1.7846D-28
 E(v= 42, J=  3)=    -3.196   Bv=  0.0007605  -Dv= -2.0133D-08   Hv= -5.4723D-13
           Lv= -3.3582D-17   Mv= -2.8785D-21   Nv=  3.4125D-25   Ov=  1.7488D-28
 E(v= 42, J=  4)=    -3.190   Bv=  0.0007602  -Dv= -2.0146D-08   Hv= -5.4831D-13
           Lv= -3.3696D-17   Mv= -2.8619D-21   Nv=  3.5091D-25   Ov=  1.6998D-28
 E(v= 42, J=  5)=    -3.183   Bv=  0.0007598  -Dv= -2.0162D-08   Hv= -5.4966D-13
           Lv= -3.3839D-17   Mv= -2.8405D-21   Nv=  3.6259D-25   Ov=  1.6366D-28
 E(v= 42, J=  6)=    -3.174   Bv=  0.0007593  -Dv= -2.0182D-08   Hv= -5.5129D-13
           Lv= -3.4009D-17   Mv= -2.8139D-21   Nv=  3.7600D-25   Ov=  1.5579D-28
 E(v= 42, J=  7)=    -3.163   Bv=  0.0007587  -Dv= -2.0205D-08   Hv= -5.5320D-13
           Lv= -3.4204D-17   Mv= -2.7817D-21   Nv=  3.9081D-25   Ov=  1.4622D-28
 E(v= 42, J=  8)=    -3.151   Bv=  0.0007581  -Dv= -2.0232D-08   Hv= -5.5539D-13
           Lv= -3.4425D-17   Mv= -2.7434D-21   Nv=  4.0655D-25   Ov=  1.3480D-28
 E(v= 42, J=  9)=    -3.137   Bv=  0.0007574  -Dv= -2.0262D-08   Hv= -5.5788D-13
           Lv= -3.4670D-17   Mv= -2.6986D-21   Nv=  4.2269D-25   Ov=  1.2136D-28
 E(v= 42, J= 10)=    -3.122   Bv=  0.0007566  -Dv= -2.0295D-08   Hv= -5.6066D-13
           Lv= -3.4938D-17   Mv= -2.6469D-21   Nv=  4.3860D-25   Ov=  1.0572D-28

 For vibrational level  v = 42   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -3.205    3     -3.196    6     -3.174    9     -3.137
   1     -3.204    4     -3.190    7     -3.163   10     -3.122
   2     -3.201    5     -3.183    8     -3.151
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 43, J=  0)=    -2.832   Bv=  0.0007195  -Dv= -2.0734D-08   Hv= -5.8468D-13
           Lv= -3.3190D-17   Mv= -4.1989D-21   Nv= -7.5631D-25   Ov=  2.4637D-28
 E(v= 43, J=  1)=    -2.830   Bv=  0.0007194  -Dv= -2.0737D-08   Hv= -5.8494D-13
           Lv= -3.3232D-17   Mv= -4.2079D-21   Nv= -7.5286D-25   Ov=  2.4750D-28
 E(v= 43, J=  2)=    -2.827   Bv=  0.0007192  -Dv= -2.0744D-08   Hv= -5.8547D-13
           Lv= -3.3317D-17   Mv= -4.2259D-21   Nv= -7.4590D-25   Ov=  2.4973D-28
 E(v= 43, J=  3)=    -2.823   Bv=  0.0007190  -Dv= -2.0755D-08   Hv= -5.8628D-13
           Lv= -3.3444D-17   Mv= -4.2526D-21   Nv= -7.3534D-25   Ov=  2.5299D-28
 E(v= 43, J=  4)=    -2.817   Bv=  0.0007186  -Dv= -2.0769D-08   Hv= -5.8735D-13
           Lv= -3.3615D-17   Mv= -4.2875D-21   Nv= -7.2105D-25   Ov=  2.5720D-28
 E(v= 43, J=  5)=    -2.810   Bv=  0.0007182  -Dv= -2.0787D-08   Hv= -5.8870D-13
           Lv= -3.3830D-17   Mv= -4.3302D-21   Nv= -7.0287D-25   Ov=  2.6221D-28
 E(v= 43, J=  6)=    -2.801   Bv=  0.0007177  -Dv= -2.0808D-08   Hv= -5.9033D-13
           Lv= -3.4091D-17   Mv= -4.3800D-21   Nv= -6.8061D-25   Ov=  2.6785D-28
 E(v= 43, J=  7)=    -2.791   Bv=  0.0007171  -Dv= -2.0833D-08   Hv= -5.9224D-13
           Lv= -3.4400D-17   Mv= -4.4361D-21   Nv= -6.5406D-25   Ov=  2.7391D-28
 E(v= 43, J=  8)=    -2.780   Bv=  0.0007165  -Dv= -2.0861D-08   Hv= -5.9446D-13
           Lv= -3.4757D-17   Mv= -4.4974D-21   Nv= -6.2302D-25   Ov=  2.8015D-28
 E(v= 43, J=  9)=    -2.767   Bv=  0.0007157  -Dv= -2.0893D-08   Hv= -5.9697D-13
           Lv= -3.5165D-17   Mv= -4.5628D-21   Nv= -5.8733D-25   Ov=  2.8623D-28
 E(v= 43, J= 10)=    -2.753   Bv=  0.0007149  -Dv= -2.0929D-08   Hv= -5.9981D-13
           Lv= -3.5625D-17   Mv= -4.6308D-21   Nv= -5.4685D-25   Ov=  2.9181D-28

 For vibrational level  v = 43   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.832    3     -2.823    6     -2.801    9     -2.767
   1     -2.830    4     -2.817    7     -2.791   10     -2.753
   2     -2.827    5     -2.810    8     -2.780
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 44, J=  0)=    -2.492   Bv=  0.0006786  -Dv= -2.1321D-08   Hv= -6.3026D-13
           Lv= -3.9022D-17   Mv= -4.3249D-21   Nv= -1.1738D-24   Ov=  4.3650D-29
 E(v= 44, J=  1)=    -2.491   Bv=  0.0006786  -Dv= -2.1325D-08   Hv= -6.3057D-13
           Lv= -3.9065D-17   Mv= -4.3390D-21   Nv= -1.1732D-24   Ov=  4.6232D-29
 E(v= 44, J=  2)=    -2.488   Bv=  0.0006784  -Dv= -2.1332D-08   Hv= -6.3120D-13
           Lv= -3.9152D-17   Mv= -4.3671D-21   Nv= -1.1718D-24   Ov=  5.1389D-29
 E(v= 44, J=  3)=    -2.484   Bv=  0.0006781  -Dv= -2.1344D-08   Hv= -6.3214D-13
           Lv= -3.9284D-17   Mv= -4.4092D-21   Nv= -1.1695D-24   Ov=  5.9121D-29
 E(v= 44, J=  4)=    -2.479   Bv=  0.0006778  -Dv= -2.1359D-08   Hv= -6.3340D-13
           Lv= -3.9461D-17   Mv= -4.4653D-21   Nv= -1.1659D-24   Ov=  6.9417D-29
 E(v= 44, J=  5)=    -2.472   Bv=  0.0006774  -Dv= -2.1378D-08   Hv= -6.3498D-13
           Lv= -3.9686D-17   Mv= -4.5351D-21   Nv= -1.1606D-24   Ov=  8.2245D-29
 E(v= 44, J=  6)=    -2.464   Bv=  0.0006769  -Dv= -2.1401D-08   Hv= -6.3689D-13
           Lv= -3.9961D-17   Mv= -4.6184D-21   Nv= -1.1530D-24   Ov=  9.7572D-29
 E(v= 44, J=  7)=    -2.455   Bv=  0.0006763  -Dv= -2.1428D-08   Hv= -6.3914D-13
           Lv= -4.0288D-17   Mv= -4.7148D-21   Nv= -1.1426D-24   Ov=  1.1532D-28
 E(v= 44, J=  8)=    -2.444   Bv=  0.0006756  -Dv= -2.1458D-08   Hv= -6.4173D-13
           Lv= -4.0669D-17   Mv= -4.8239D-21   Nv= -1.1285D-24   Ov=  1.3539D-28
 E(v= 44, J=  9)=    -2.432   Bv=  0.0006748  -Dv= -2.1493D-08   Hv= -6.4468D-13
           Lv= -4.1109D-17   Mv= -4.9448D-21   Nv= -1.1101D-24   Ov=  1.5759D-28
 E(v= 44, J= 10)=    -2.418   Bv=  0.0006739  -Dv= -2.1532D-08   Hv= -6.4799D-13
           Lv= -4.1610D-17   Mv= -5.0766D-21   Nv= -1.0863D-24   Ov=  1.8173D-28

 For vibrational level  v = 44   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.492    3     -2.484    6     -2.464    9     -2.432
   1     -2.491    4     -2.479    7     -2.455   10     -2.418
   2     -2.488    5     -2.472    8     -2.444
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 45, J=  0)=    -2.186   Bv=  0.0006387  -Dv= -2.1895D-08   Hv= -6.8590D-13
           Lv= -4.5112D-17   Mv= -2.7012D-21   Nv= -1.1736D-24   Ov= -5.0264D-28
 E(v= 45, J=  1)=    -2.185   Bv=  0.0006386  -Dv= -2.1899D-08   Hv= -6.8626D-13
           Lv= -4.5139D-17   Mv= -2.7154D-21   Nv= -1.1807D-24   Ov= -5.0085D-28
 E(v= 45, J=  2)=    -2.182   Bv=  0.0006384  -Dv= -2.1908D-08   Hv= -6.8698D-13
           Lv= -4.5194D-17   Mv= -2.7439D-21   Nv= -1.1946D-24   Ov= -4.9720D-28
 E(v= 45, J=  3)=    -2.178   Bv=  0.0006382  -Dv= -2.1920D-08   Hv= -6.8807D-13
           Lv= -4.5277D-17   Mv= -2.7872D-21   Nv= -1.2154D-24   Ov= -4.9158D-28
 E(v= 45, J=  4)=    -2.173   Bv=  0.0006378  -Dv= -2.1937D-08   Hv= -6.8952D-13
           Lv= -4.5390D-17   Mv= -2.8462D-21   Nv= -1.2427D-24   Ov= -4.8380D-28
 E(v= 45, J=  5)=    -2.167   Bv=  0.0006374  -Dv= -2.1957D-08   Hv= -6.9134D-13
           Lv= -4.5534D-17   Mv= -2.9218D-21   Nv= -1.2762D-24   Ov= -4.7363D-28
 E(v= 45, J=  6)=    -2.159   Bv=  0.0006368  -Dv= -2.1982D-08   Hv= -6.9353D-13
           Lv= -4.5712D-17   Mv= -3.0151D-21   Nv= -1.3155D-24   Ov= -4.6078D-28
 E(v= 45, J=  7)=    -2.150   Bv=  0.0006362  -Dv= -2.2011D-08   Hv= -6.9609D-13
           Lv= -4.5927D-17   Mv= -3.1275D-21   Nv= -1.3599D-24   Ov= -4.4492D-28
 E(v= 45, J=  8)=    -2.140   Bv=  0.0006355  -Dv= -2.2045D-08   Hv= -6.9904D-13
           Lv= -4.6182D-17   Mv= -3.2604D-21   Nv= -1.4086D-24   Ov= -4.2568D-28
 E(v= 45, J=  9)=    -2.129   Bv=  0.0006347  -Dv= -2.2083D-08   Hv= -7.0238D-13
           Lv= -4.6483D-17   Mv= -3.4154D-21   Nv= -1.4608D-24   Ov= -4.0269D-28
 E(v= 45, J= 10)=    -2.116   Bv=  0.0006338  -Dv= -2.2125D-08   Hv= -7.0611D-13
           Lv= -4.6833D-17   Mv= -3.5940D-21   Nv= -1.5153D-24   Ov= -3.7555D-28

 For vibrational level  v = 45   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -2.186    3     -2.178    6     -2.159    9     -2.129
   1     -2.185    4     -2.173    7     -2.150   10     -2.116
   2     -2.182    5     -2.167    8     -2.140
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 46, J=  0)=    -1.910   Bv=  0.0005997  -Dv= -2.2449D-08   Hv= -7.3708D-13
           Lv= -5.3782D-17   Mv= -3.6044D-21   Nv= -4.5627D-25   Ov= -5.8384D-28
 E(v= 46, J=  1)=    -1.909   Bv=  0.0005996  -Dv= -2.2454D-08   Hv= -7.3751D-13
           Lv= -5.3818D-17   Mv= -3.6099D-21   Nv= -4.6444D-25   Ov= -5.8488D-28
 E(v= 46, J=  2)=    -1.906   Bv=  0.0005994  -Dv= -2.2463D-08   Hv= -7.3837D-13
           Lv= -5.3890D-17   Mv= -3.6213D-21   Nv= -4.8085D-25   Ov= -5.8691D-28
 E(v= 46, J=  3)=    -1.903   Bv=  0.0005991  -Dv= -2.2476D-08   Hv= -7.3967D-13
           Lv= -5.3999D-17   Mv= -3.6390D-21   Nv= -5.0556D-25   Ov= -5.8974D-28
 E(v= 46, J=  4)=    -1.898   Bv=  0.0005988  -Dv= -2.2494D-08   Hv= -7.4140D-13
           Lv= -5.4145D-17   Mv= -3.6641D-21   Nv= -5.3869D-25   Ov= -5.9317D-28
 E(v= 46, J=  5)=    -1.892   Bv=  0.0005983  -Dv= -2.2516D-08   Hv= -7.4357D-13
           Lv= -5.4329D-17   Mv= -3.6977D-21   Nv= -5.8034D-25   Ov= -5.9688D-28
 E(v= 46, J=  6)=    -1.885   Bv=  0.0005978  -Dv= -2.2543D-08   Hv= -7.4618D-13
           Lv= -5.4552D-17   Mv= -3.7413D-21   Nv= -6.3064D-25   Ov= -6.0049D-28
 E(v= 46, J=  7)=    -1.876   Bv=  0.0005971  -Dv= -2.2574D-08   Hv= -7.4924D-13
           Lv= -5.4816D-17   Mv= -3.7967D-21   Nv= -6.8965D-25   Ov= -6.0353D-28
 E(v= 46, J=  8)=    -1.867   Bv=  0.0005964  -Dv= -2.2610D-08   Hv= -7.5276D-13
           Lv= -5.5123D-17   Mv= -3.8662D-21   Nv= -7.5736D-25   Ov= -6.0540D-28
 E(v= 46, J=  9)=    -1.856   Bv=  0.0005956  -Dv= -2.2651D-08   Hv= -7.5674D-13
           Lv= -5.5474D-17   Mv= -3.9521D-21   Nv= -8.3367D-25   Ov= -6.0549D-28
 E(v= 46, J= 10)=    -1.844   Bv=  0.0005947  -Dv= -2.2696D-08   Hv= -7.6120D-13
           Lv= -5.5875D-17   Mv= -4.0572D-21   Nv= -9.1830D-25   Ov= -6.0304D-28

 For vibrational level  v = 46   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.910    3     -1.903    6     -1.885    9     -1.856
   1     -1.909    4     -1.898    7     -1.876   10     -1.844
   2     -1.906    5     -1.892    8     -1.867
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 47, J=  0)=    -1.662   Bv=  0.0005616  -Dv= -2.2976D-08   Hv= -7.8930D-13
           Lv= -6.2584D-17   Mv= -4.7409D-21   Nv=  2.9048D-25   Ov= -4.8788D-28
 E(v= 47, J=  1)=    -1.661   Bv=  0.0005616  -Dv= -2.2981D-08   Hv= -7.8980D-13
           Lv= -6.2631D-17   Mv= -4.7375D-21   Nv=  2.8362D-25   Ov= -4.9225D-28
 E(v= 47, J=  2)=    -1.659   Bv=  0.0005614  -Dv= -2.2990D-08   Hv= -7.9080D-13
           Lv= -6.2726D-17   Mv= -4.7308D-21   Nv=  2.6971D-25   Ov= -5.0094D-28
 E(v= 47, J=  3)=    -1.655   Bv=  0.0005611  -Dv= -2.3004D-08   Hv= -7.9231D-13
           Lv= -6.2867D-17   Mv= -4.7215D-21   Nv=  2.4840D-25   Ov= -5.1386D-28
 E(v= 47, J=  4)=    -1.651   Bv=  0.0005607  -Dv= -2.3023D-08   Hv= -7.9432D-13
           Lv= -6.3056D-17   Mv= -4.7103D-21   Nv=  2.1915D-25   Ov= -5.3086D-28
 E(v= 47, J=  5)=    -1.645   Bv=  0.0005603  -Dv= -2.3047D-08   Hv= -7.9685D-13
           Lv= -6.3291D-17   Mv= -4.6983D-21   Nv=  1.8126D-25   Ov= -5.5171D-28
 E(v= 47, J=  6)=    -1.638   Bv=  0.0005597  -Dv= -2.3076D-08   Hv= -7.9989D-13
           Lv= -6.3573D-17   Mv= -4.6869D-21   Nv=  1.3388D-25   Ov= -5.7615D-28
 E(v= 47, J=  7)=    -1.631   Bv=  0.0005591  -Dv= -2.3110D-08   Hv= -8.0346D-13
           Lv= -6.3901D-17   Mv= -4.6781D-21   Nv=  7.6054D-26   Ov= -6.0376D-28
 E(v= 47, J=  8)=    -1.622   Bv=  0.0005583  -Dv= -2.3148D-08   Hv= -8.0756D-13
           Lv= -6.4275D-17   Mv= -4.6741D-21   Nv=  6.7232D-27   Ov= -6.3404D-28
 E(v= 47, J=  9)=    -1.612   Bv=  0.0005575  -Dv= -2.3192D-08   Hv= -8.1221D-13
           Lv= -6.4695D-17   Mv= -4.6777D-21   Nv= -7.5217D-26   Ov= -6.6636D-28
 E(v= 47, J= 10)=    -1.600   Bv=  0.0005566  -Dv= -2.3241D-08   Hv= -8.1740D-13
           Lv= -6.5164D-17   Mv= -4.6925D-21   Nv= -1.7090D-25   Ov= -6.9995D-28

 For vibrational level  v = 47   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.662    3     -1.655    6     -1.638    9     -1.612
   1     -1.661    4     -1.651    7     -1.631   10     -1.600
   2     -1.659    5     -1.645    8     -1.622
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 48, J=  0)=    -1.440   Bv=  0.0005247  -Dv= -2.3465D-08   Hv= -8.3663D-13
           Lv= -6.9476D-17   Mv= -7.4115D-21   Nv=  3.4121D-25   Ov=  3.0369D-29
 E(v= 48, J=  1)=    -1.439   Bv=  0.0005246  -Dv= -2.3470D-08   Hv= -8.3719D-13
           Lv= -6.9550D-17   Mv= -7.4074D-21   Nv=  3.4161D-25   Ov=  2.5628D-29
 E(v= 48, J=  2)=    -1.437   Bv=  0.0005245  -Dv= -2.3480D-08   Hv= -8.3830D-13
           Lv= -6.9698D-17   Mv= -7.3992D-21   Nv=  3.4218D-25   Ov=  1.6082D-29
 E(v= 48, J=  3)=    -1.434   Bv=  0.0005242  -Dv= -2.3495D-08   Hv= -8.3998D-13
           Lv= -6.9920D-17   Mv= -7.3868D-21   Nv=  3.4256D-25   Ov=  1.6999D-30
 E(v= 48, J=  4)=    -1.430   Bv=  0.0005238  -Dv= -2.3515D-08   Hv= -8.4222D-13
           Lv= -7.0215D-17   Mv= -7.3704D-21   Nv=  3.4212D-25   Ov= -1.7626D-29
 E(v= 48, J=  5)=    -1.424   Bv=  0.0005233  -Dv= -2.3540D-08   Hv= -8.4504D-13
           Lv= -7.0583D-17   Mv= -7.3499D-21   Nv=  3.4004D-25   Ov= -4.2009D-29
 E(v= 48, J=  6)=    -1.418   Bv=  0.0005228  -Dv= -2.3571D-08   Hv= -8.4844D-13
           Lv= -7.1023D-17   Mv= -7.3256D-21   Nv=  3.3526D-25   Ov= -7.1591D-29
 E(v= 48, J=  7)=    -1.411   Bv=  0.0005221  -Dv= -2.3607D-08   Hv= -8.5243D-13
           Lv= -7.1535D-17   Mv= -7.2978D-21   Nv=  3.2654D-25   Ov= -1.0643D-28
 E(v= 48, J=  8)=    -1.402   Bv=  0.0005213  -Dv= -2.3648D-08   Hv= -8.5702D-13
           Lv= -7.2117D-17   Mv= -7.2671D-21   Nv=  3.1237D-25   Ov= -1.4659D-28
 E(v= 48, J=  9)=    -1.393   Bv=  0.0005205  -Dv= -2.3694D-08   Hv= -8.6224D-13
           Lv= -7.2770D-17   Mv= -7.2345D-21   Nv=  2.9104D-25   Ov= -1.9209D-28
 E(v= 48, J= 10)=    -1.383   Bv=  0.0005195  -Dv= -2.3746D-08   Hv= -8.6809D-13
           Lv= -7.3492D-17   Mv= -7.2013D-21   Nv=  2.6061D-25   Ov= -2.4279D-28

 For vibrational level  v = 48   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.440    3     -1.434    6     -1.418    9     -1.393
   1     -1.439    4     -1.430    7     -1.411   10     -1.383
   2     -1.437    5     -1.424    8     -1.402
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 49, J=  0)=    -1.242   Bv=  0.0004890  -Dv= -2.3898D-08   Hv= -8.7992D-13
           Lv= -7.4165D-17   Mv= -8.7274D-21   Nv= -7.0269D-26   Ov=  1.7646D-28
 E(v= 49, J=  1)=    -1.241   Bv=  0.0004889  -Dv= -2.3904D-08   Hv= -8.8051D-13
           Lv= -7.4252D-17   Mv= -8.7282D-21   Nv= -6.7824D-26   Ov=  1.7258D-28
 E(v= 49, J=  2)=    -1.239   Bv=  0.0004888  -Dv= -2.3914D-08   Hv= -8.8170D-13
           Lv= -7.4426D-17   Mv= -8.7298D-21   Nv= -6.3104D-26   Ov=  1.6476D-28
 E(v= 49, J=  3)=    -1.237   Bv=  0.0004885  -Dv= -2.3930D-08   Hv= -8.8349D-13
           Lv= -7.4688D-17   Mv= -8.7319D-21   Nv= -5.6437D-26   Ov=  1.5292D-28
 E(v= 49, J=  4)=    -1.233   Bv=  0.0004881  -Dv= -2.3951D-08   Hv= -8.8589D-13
           Lv= -7.5038D-17   Mv= -8.7344D-21   Nv= -4.8308D-26   Ov=  1.3693D-28
 E(v= 49, J=  5)=    -1.228   Bv=  0.0004876  -Dv= -2.3978D-08   Hv= -8.8890D-13
           Lv= -7.5474D-17   Mv= -8.7371D-21   Nv= -3.9444D-26   Ov=  1.1660D-28
 E(v= 49, J=  6)=    -1.222   Bv=  0.0004870  -Dv= -2.4010D-08   Hv= -8.9253D-13
           Lv= -7.5999D-17   Mv= -8.7396D-21   Nv= -3.0685D-26   Ov=  9.1772D-29
 E(v= 49, J=  7)=    -1.215   Bv=  0.0004864  -Dv= -2.4047D-08   Hv= -8.9681D-13
           Lv= -7.6611D-17   Mv= -8.7418D-21   Nv= -2.3133D-26   Ov=  6.2250D-29
 E(v= 49, J=  8)=    -1.207   Bv=  0.0004856  -Dv= -2.4091D-08   Hv= -9.0173D-13
           Lv= -7.7310D-17   Mv= -8.7438D-21   Nv= -1.8079D-26   Ov=  2.7884D-29
 E(v= 49, J=  9)=    -1.199   Bv=  0.0004847  -Dv= -2.4139D-08   Hv= -9.0733D-13
           Lv= -7.8097D-17   Mv= -8.7456D-21   Nv= -1.7036D-26   Ov= -1.1432D-29
 E(v= 49, J= 10)=    -1.189   Bv=  0.0004838  -Dv= -2.4194D-08   Hv= -9.1361D-13
           Lv= -7.8972D-17   Mv= -8.7479D-21   Nv= -2.1730D-26   Ov= -5.5702D-29

 For vibrational level  v = 49   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.242    3     -1.237    6     -1.222    9     -1.199
   1     -1.241    4     -1.233    7     -1.215   10     -1.189
   2     -1.239    5     -1.228    8     -1.207
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 50, J=  0)=    -1.067   Bv=  0.0004547  -Dv= -2.4254D-08   Hv= -9.1245D-13
           Lv= -7.7106D-17   Mv= -9.6498D-21   Nv=  1.6382D-27   Ov=  5.5531D-28
 E(v= 50, J=  1)=    -1.066   Bv=  0.0004546  -Dv= -2.4259D-08   Hv= -9.1307D-13
           Lv= -7.7203D-17   Mv= -9.6497D-21   Nv=  9.3647D-27   Ov=  5.5047D-28
 E(v= 50, J=  2)=    -1.064   Bv=  0.0004544  -Dv= -2.4270D-08   Hv= -9.1431D-13
           Lv= -7.7396D-17   Mv= -9.6493D-21   Nv=  2.4648D-26   Ov=  5.4069D-28
 E(v= 50, J=  3)=    -1.061   Bv=  0.0004541  -Dv= -2.4286D-08   Hv= -9.1617D-13
           Lv= -7.7685D-17   Mv= -9.6480D-21   Nv=  4.7042D-26   Ov=  5.2561D-28
 E(v= 50, J=  4)=    -1.058   Bv=  0.0004537  -Dv= -2.4308D-08   Hv= -9.1866D-13
           Lv= -7.8071D-17   Mv= -9.6450D-21   Nv=  7.5916D-26   Ov=  5.0488D-28
 E(v= 50, J=  5)=    -1.053   Bv=  0.0004532  -Dv= -2.4336D-08   Hv= -9.2179D-13
           Lv= -7.8553D-17   Mv= -9.6394D-21   Nv=  1.1031D-25   Ov=  4.7785D-28
 E(v= 50, J=  6)=    -1.048   Bv=  0.0004526  -Dv= -2.4369D-08   Hv= -9.2558D-13
           Lv= -7.9131D-17   Mv= -9.6301D-21   Nv=  1.4902D-25   Ov=  4.4382D-28
 E(v= 50, J=  7)=    -1.041   Bv=  0.0004519  -Dv= -2.4408D-08   Hv= -9.3003D-13
           Lv= -7.9805D-17   Mv= -9.6158D-21   Nv=  1.9049D-25   Ov=  4.0210D-28
 E(v= 50, J=  8)=    -1.034   Bv=  0.0004512  -Dv= -2.4453D-08   Hv= -9.3516D-13
           Lv= -8.0573D-17   Mv= -9.5954D-21   Nv=  2.3274D-25   Ov=  3.5191D-28
 E(v= 50, J=  9)=    -1.026   Bv=  0.0004503  -Dv= -2.4504D-08   Hv= -9.4099D-13
           Lv= -8.1436D-17   Mv= -9.5680D-21   Nv=  2.7336D-25   Ov=  2.9239D-28
 E(v= 50, J= 10)=    -1.017   Bv=  0.0004493  -Dv= -2.4560D-08   Hv= -9.4755D-13
           Lv= -8.2391D-17   Mv= -9.5330D-21   Nv=  3.0946D-25   Ov=  2.2285D-28

 For vibrational level  v = 50   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -1.067    3     -1.061    6     -1.048    9     -1.026
   1     -1.066    4     -1.058    7     -1.041   10     -1.017
   2     -1.064    5     -1.053    8     -1.034
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 51, J=  0)=-.911071      Bv=  0.0004217  -Dv= -2.4504D-08   Hv= -9.2694D-13
           Lv= -7.5044D-17   Mv= -1.0395D-20   Nv= -1.2714D-24   Ov=  6.7855D-28
 E(v= 51, J=  1)=-.910228      Bv=  0.0004216  -Dv= -2.4510D-08   Hv= -9.2754D-13
           Lv= -7.5148D-17   Mv= -1.0411D-20   Nv= -1.2619D-24   Ov=  6.7571D-28
 E(v= 51, J=  2)=-.908542      Bv=  0.0004214  -Dv= -2.4521D-08   Hv= -9.2875D-13
           Lv= -7.5356D-17   Mv= -1.0441D-20   Nv= -1.2431D-24   Ov=  6.6964D-28
 E(v= 51, J=  3)=-.906014      Bv=  0.0004211  -Dv= -2.4538D-08   Hv= -9.3056D-13
           Lv= -7.5670D-17   Mv= -1.0485D-20   Nv= -1.2151D-24   Ov=  6.5955D-28
 E(v= 51, J=  4)=-.902647      Bv=  0.0004207  -Dv= -2.4560D-08   Hv= -9.3299D-13
           Lv= -7.6091D-17   Mv= -1.0542D-20   Nv= -1.1786D-24   Ov=  6.4440D-28
 E(v= 51, J=  5)=-.898442      Bv=  0.0004202  -Dv= -2.4588D-08   Hv= -9.3604D-13
           Lv= -7.6619D-17   Mv= -1.0612D-20   Nv= -1.1342D-24   Ov=  6.2278D-28
 E(v= 51, J=  6)=-.893402      Bv=  0.0004197  -Dv= -2.4622D-08   Hv= -9.3973D-13
           Lv= -7.7259D-17   Mv= -1.0692D-20   Nv= -1.0832D-24   Ov=  5.9272D-28
 E(v= 51, J=  7)=-.887532      Bv=  0.0004190  -Dv= -2.4661D-08   Hv= -9.4408D-13
           Lv= -7.8010D-17   Mv= -1.0780D-20   Nv= -1.0270D-24   Ov=  5.5180D-28
 E(v= 51, J=  8)=-.880835      Bv=  0.0004182  -Dv= -2.4707D-08   Hv= -9.4910D-13
           Lv= -7.8876D-17   Mv= -1.0876D-20   Nv= -9.6819D-25   Ov=  4.9732D-28
 E(v= 51, J=  9)=-.873316      Bv=  0.0004173  -Dv= -2.4758D-08   Hv= -9.5482D-13
           Lv= -7.9860D-17   Mv= -1.0977D-20   Nv= -9.0994D-25   Ov=  4.2586D-28
 E(v= 51, J= 10)=-.864980      Bv=  0.0004163  -Dv= -2.4816D-08   Hv= -9.6125D-13
           Lv= -8.0963D-17   Mv= -1.1083D-20   Nv= -8.5661D-25   Ov=  3.3377D-28

 For vibrational level  v = 51   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.911    3     -0.906    6     -0.893    9     -0.873
   1     -0.910    4     -0.903    7     -0.888   10     -0.865
   2     -0.909    5     -0.898    8     -0.881
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 52, J=  0)=-.773518      Bv=  0.0003903  -Dv= -2.4622D-08   Hv= -9.2600D-13
           Lv= -7.8553D-17   Mv= -1.7921D-20   Nv= -8.3209D-24   Ov= -2.4939D-27
 E(v= 52, J=  1)=-.772738      Bv=  0.0003902  -Dv= -2.4628D-08   Hv= -9.2663D-13
           Lv= -7.8732D-17   Mv= -1.8021D-20   Nv= -8.3559D-24   Ov= -2.5033D-27
 E(v= 52, J=  2)=-.771177      Bv=  0.0003900  -Dv= -2.4639D-08   Hv= -9.2789D-13
           Lv= -7.9095D-17   Mv= -1.8222D-20   Nv= -8.4262D-24   Ov= -2.5224D-27
 E(v= 52, J=  3)=-.768838      Bv=  0.0003897  -Dv= -2.4655D-08   Hv= -9.2980D-13
           Lv= -7.9646D-17   Mv= -1.8527D-20   Nv= -8.5328D-24   Ov= -2.5515D-27
 E(v= 52, J=  4)=-.765722      Bv=  0.0003893  -Dv= -2.4678D-08   Hv= -9.3236D-13
           Lv= -8.0395D-17   Mv= -1.8940D-20   Nv= -8.6768D-24   Ov= -2.5916D-27
 E(v= 52, J=  5)=-.761831      Bv=  0.0003889  -Dv= -2.4706D-08   Hv= -9.3559D-13
           Lv= -8.1355D-17   Mv= -1.9467D-20   Nv= -8.8600D-24   Ov= -2.6437D-27
 E(v= 52, J=  6)=-.757168      Bv=  0.0003883  -Dv= -2.4740D-08   Hv= -9.3953D-13
           Lv= -8.2543D-17   Mv= -2.0113D-20   Nv= -9.0848D-24   Ov= -2.7089D-27
 E(v= 52, J=  7)=-.751737      Bv=  0.0003876  -Dv= -2.4779D-08   Hv= -9.4419D-13
           Lv= -8.3978D-17   Mv= -2.0887D-20   Nv= -9.3542D-24   Ov= -2.7890D-27
 E(v= 52, J=  8)=-.745543      Bv=  0.0003868  -Dv= -2.4825D-08   Hv= -9.4962D-13
           Lv= -8.5685D-17   Mv= -2.1800D-20   Nv= -9.6719D-24   Ov= -2.8855D-27
 E(v= 52, J=  9)=-.738589      Bv=  0.0003859  -Dv= -2.4876D-08   Hv= -9.5586D-13
           Lv= -8.7695D-17   Mv= -2.2865D-20   Nv= -1.0043D-23   Ov= -3.0007D-27
 E(v= 52, J= 10)=-.730881      Bv=  0.0003849  -Dv= -2.4934D-08   Hv= -9.6297D-13
           Lv= -9.0042D-17   Mv= -2.4095D-20   Nv= -1.0472D-23   Ov= -3.1363D-27

 For vibrational level  v = 52   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.774    3     -0.769    6     -0.757    9     -0.739
   1     -0.773    4     -0.766    7     -0.752   10     -0.731
   2     -0.771    5     -0.762    8     -0.746
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 53, J=  0)=-.652206      Bv=  0.0003606  -Dv= -2.4648D-08   Hv= -9.8876D-13
           Lv= -1.5002D-16   Mv= -5.7058D-20   Nv= -1.8579D-23   Ov= -3.9136D-28
 E(v= 53, J=  1)=-.651485      Bv=  0.0003605  -Dv= -2.4654D-08   Hv= -9.8996D-13
           Lv= -1.5059D-16   Mv= -5.7281D-20   Nv= -1.8584D-23   Ov= -3.4535D-28
 E(v= 53, J=  2)=-.650043      Bv=  0.0003603  -Dv= -2.4666D-08   Hv= -9.9238D-13
           Lv= -1.5174D-16   Mv= -5.7727D-20   Nv= -1.8592D-23   Ov= -2.5235D-28
 E(v= 53, J=  3)=-.647882      Bv=  0.0003600  -Dv= -2.4684D-08   Hv= -9.9604D-13
           Lv= -1.5349D-16   Mv= -5.8397D-20   Nv= -1.8600D-23   Ov= -1.1059D-28
 E(v= 53, J=  4)=-.645004      Bv=  0.0003596  -Dv= -2.4708D-08   Hv= -1.0010D-12
           Lv= -1.5584D-16   Mv= -5.9290D-20   Nv= -1.8601D-23   Ov=  8.2980D-29
 E(v= 53, J=  5)=-.641410      Bv=  0.0003591  -Dv= -2.4738D-08   Hv= -1.0073D-12
           Lv= -1.5883D-16   Mv= -6.0405D-20   Nv= -1.8586D-23   Ov=  3.3112D-28
 E(v= 53, J=  6)=-.637104      Bv=  0.0003585  -Dv= -2.4774D-08   Hv= -1.0150D-12
           Lv= -1.6250D-16   Mv= -6.1742D-20   Nv= -1.8546D-23   Ov=  6.3883D-28
 E(v= 53, J=  7)=-.632090      Bv=  0.0003578  -Dv= -2.4817D-08   Hv= -1.0242D-12
           Lv= -1.6687D-16   Mv= -6.3297D-20   Nv= -1.8465D-23   Ov=  1.0106D-27
 E(v= 53, J=  8)=-.626371      Bv=  0.0003570  -Dv= -2.4866D-08   Hv= -1.0351D-12
           Lv= -1.7201D-16   Mv= -6.5063D-20   Nv= -1.8327D-23   Ov=  1.4514D-27
 E(v= 53, J=  9)=-.619952      Bv=  0.0003561  -Dv= -2.4923D-08   Hv= -1.0477D-12
           Lv= -1.7795D-16   Mv= -6.7032D-20   Nv= -1.8112D-23   Ov=  1.9667D-27
 E(v= 53, J= 10)=-.612839      Bv=  0.0003551  -Dv= -2.4986D-08   Hv= -1.0622D-12
           Lv= -1.8476D-16   Mv= -6.9187D-20   Nv= -1.7795D-23   Ov=  2.5610D-27

 For vibrational level  v = 53   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.652    3     -0.648    6     -0.637    9     -0.620
   1     -0.651    4     -0.645    7     -0.632   10     -0.613
   2     -0.650    5     -0.641    8     -0.626
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 54, J=  0)=-.545410      Bv=  0.0003324  -Dv= -2.4874D-08   Hv= -1.2816D-12
           Lv= -2.6874D-16   Mv= -4.4210D-20   Nv=  1.0838D-23   Ov=  3.2650D-27
 E(v= 54, J=  1)=-.544745      Bv=  0.0003323  -Dv= -2.4882D-08   Hv= -1.2837D-12
           Lv= -2.6918D-16   Mv= -4.4080D-20   Nv=  1.0883D-23   Ov=  3.1737D-27
 E(v= 54, J=  2)=-.543416      Bv=  0.0003321  -Dv= -2.4898D-08   Hv= -1.2880D-12
           Lv= -2.7006D-16   Mv= -4.3818D-20   Nv=  1.0969D-23   Ov=  2.9866D-27
 E(v= 54, J=  3)=-.541424      Bv=  0.0003318  -Dv= -2.4921D-08   Hv= -1.2945D-12
           Lv= -2.7136D-16   Mv= -4.3421D-20   Nv=  1.1089D-23   Ov=  2.6972D-27
 E(v= 54, J=  4)=-.538772      Bv=  0.0003314  -Dv= -2.4952D-08   Hv= -1.3033D-12
           Lv= -2.7309D-16   Mv= -4.2885D-20   Nv=  1.1229D-23   Ov=  2.2938D-27
 E(v= 54, J=  5)=-.535460      Bv=  0.0003309  -Dv= -2.4991D-08   Hv= -1.3142D-12
           Lv= -2.7522D-16   Mv= -4.2207D-20   Nv=  1.1371D-23   Ov=  1.7613D-27
 E(v= 54, J=  6)=-.531493      Bv=  0.0003303  -Dv= -2.5039D-08   Hv= -1.3275D-12
           Lv= -2.7773D-16   Mv= -4.1383D-20   Nv=  1.1490D-23   Ov=  1.0806D-27
 E(v= 54, J=  7)=-.526874      Bv=  0.0003296  -Dv= -2.5095D-08   Hv= -1.3431D-12
           Lv= -2.8059D-16   Mv= -4.0415D-20   Nv=  1.1555D-23   Ov=  2.2907D-28
 E(v= 54, J=  8)=-.521606      Bv=  0.0003288  -Dv= -2.5160D-08   Hv= -1.3612D-12
           Lv= -2.8378D-16   Mv= -3.9306D-20   Nv=  1.1523D-23   Ov= -8.2074D-28
 E(v= 54, J=  9)=-.515696      Bv=  0.0003279  -Dv= -2.5234D-08   Hv= -1.3817D-12
           Lv= -2.8726D-16   Mv= -3.8070D-20   Nv=  1.1340D-23   Ov= -2.0992D-27
 E(v= 54, J= 10)=-.509149      Bv=  0.0003269  -Dv= -2.5317D-08   Hv= -1.4049D-12
           Lv= -2.9100D-16   Mv= -3.6731D-20   Nv=  1.0940D-23   Ov= -3.6393D-27

 For vibrational level  v = 54   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.545    3     -0.541    6     -0.531    9     -0.516
   1     -0.545    4     -0.539    7     -0.527   10     -0.509
   2     -0.543    5     -0.535    8     -0.522
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 55, J=  0)=-.451742      Bv=  0.0003052  -Dv= -2.5485D-08   Hv= -1.5549D-12
           Lv= -2.4951D-16   Mv= -5.8469D-20   Nv= -5.2534D-23   Ov= -2.0814D-26
 E(v= 55, J=  1)=-.451131      Bv=  0.0003051  -Dv= -2.5494D-08   Hv= -1.5569D-12
           Lv= -2.5010D-16   Mv= -5.9101D-20   Nv= -5.2825D-23   Ov= -2.0676D-26
 E(v= 55, J=  2)=-.449911      Bv=  0.0003049  -Dv= -2.5513D-08   Hv= -1.5610D-12
           Lv= -2.5130D-16   Mv= -6.0376D-20   Nv= -5.3400D-23   Ov= -2.0393D-26
 E(v= 55, J=  3)=-.448083      Bv=  0.0003046  -Dv= -2.5541D-08   Hv= -1.5670D-12
           Lv= -2.5314D-16   Mv= -6.2314D-20   Nv= -5.4247D-23   Ov= -1.9948D-26
 E(v= 55, J=  4)=-.445647      Bv=  0.0003042  -Dv= -2.5579D-08   Hv= -1.5751D-12
           Lv= -2.5568D-16   Mv= -6.4944D-20   Nv= -5.5347D-23   Ov= -1.9320D-26
 E(v= 55, J=  5)=-.442607      Bv=  0.0003037  -Dv= -2.5626D-08   Hv= -1.5854D-12
           Lv= -2.5901D-16   Mv= -6.8305D-20   Nv= -5.6670D-23   Ov= -1.8474D-26
 E(v= 55, J=  6)=-.438967      Bv=  0.0003031  -Dv= -2.5684D-08   Hv= -1.5980D-12
           Lv= -2.6323D-16   Mv= -7.2440D-20   Nv= -5.8176D-23   Ov= -1.7374D-26
 E(v= 55, J=  7)=-.434728      Bv=  0.0003024  -Dv= -2.5751D-08   Hv= -1.6129D-12
           Lv= -2.6848D-16   Mv= -7.7396D-20   Nv= -5.9811D-23   Ov= -1.5973D-26
 E(v= 55, J=  8)=-.429897      Bv=  0.0003015  -Dv= -2.5829D-08   Hv= -1.6302D-12
           Lv= -2.7490D-16   Mv= -8.3221D-20   Nv= -6.1504D-23   Ov= -1.4222D-26
 E(v= 55, J=  9)=-.424478      Bv=  0.0003006  -Dv= -2.5917D-08   Hv= -1.6503D-12
           Lv= -2.8269D-16   Mv= -8.9955D-20   Nv= -6.3162D-23   Ov= -1.2067D-26
 E(v= 55, J= 10)=-.418476      Bv=  0.0002996  -Dv= -2.6017D-08   Hv= -1.6733D-12
           Lv= -2.9207D-16   Mv= -9.7629D-20   Nv= -6.4671D-23   Ov= -9.4543D-27

 For vibrational level  v = 55   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.452    3     -0.448    6     -0.439    9     -0.424
   1     -0.451    4     -0.446    7     -0.435   10     -0.418
   2     -0.450    5     -0.443    8     -0.430
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 56, J=  0)=-.370150      Bv=  0.0002789  -Dv= -2.6246D-08   Hv= -1.8870D-12
           Lv= -4.3558D-16   Mv= -1.0468D-19   Nv=  1.7118D-23   Ov=  8.0391D-27
 E(v= 56, J=  1)=-.369592      Bv=  0.0002788  -Dv= -2.6257D-08   Hv= -1.8905D-12
           Lv= -4.3662D-16   Mv= -1.0448D-19   Nv=  1.7228D-23   Ov=  7.6744D-27
 E(v= 56, J=  2)=-.368478      Bv=  0.0002786  -Dv= -2.6280D-08   Hv= -1.8975D-12
           Lv= -4.3871D-16   Mv= -1.0406D-19   Nv=  1.7433D-23   Ov=  6.9339D-27
 E(v= 56, J=  3)=-.366807      Bv=  0.0002782  -Dv= -2.6314D-08   Hv= -1.9080D-12
           Lv= -4.4182D-16   Mv= -1.0343D-19   Nv=  1.7700D-23   Ov=  5.7991D-27
 E(v= 56, J=  4)=-.364583      Bv=  0.0002778  -Dv= -2.6360D-08   Hv= -1.9222D-12
           Lv= -4.4594D-16   Mv= -1.0257D-19   Nv=  1.7981D-23   Ov=  4.2403D-27
 E(v= 56, J=  5)=-.361807      Bv=  0.0002773  -Dv= -2.6418D-08   Hv= -1.9402D-12
           Lv= -4.5104D-16   Mv= -1.0149D-19   Nv=  1.8208D-23   Ov=  2.2235D-27
 E(v= 56, J=  6)=-.358484      Bv=  0.0002767  -Dv= -2.6489D-08   Hv= -1.9620D-12
           Lv= -4.5709D-16   Mv= -1.0017D-19   Nv=  1.8290D-23   Ov= -2.8917D-28
 E(v= 56, J=  7)=-.354616      Bv=  0.0002759  -Dv= -2.6571D-08   Hv= -1.9878D-12
           Lv= -4.6405D-16   Mv= -9.8639D-20   Nv=  1.8113D-23   Ov= -3.3326D-27
 E(v= 56, J=  8)=-.350208      Bv=  0.0002751  -Dv= -2.6668D-08   Hv= -2.0177D-12
           Lv= -4.7187D-16   Mv= -9.6925D-20   Nv=  1.7540D-23   Ov= -6.9342D-27
 E(v= 56, J=  9)=-.345265      Bv=  0.0002741  -Dv= -2.6777D-08   Hv= -2.0520D-12
           Lv= -4.8051D-16   Mv= -9.5087D-20   Nv=  1.6404D-23   Ov= -1.1105D-26
 E(v= 56, J= 10)=-.339794      Bv=  0.0002730  -Dv= -2.6902D-08   Hv= -2.0908D-12
           Lv= -4.8993D-16   Mv= -9.3225D-20   Nv=  1.4520D-23   Ov= -1.5823D-26

 For vibrational level  v = 56   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.370    3     -0.367    6     -0.358    9     -0.345
   1     -0.370    4     -0.365    7     -0.355   10     -0.340
   2     -0.368    5     -0.362    8     -0.350
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 57, J=  0)=-.299717      Bv=  0.0002531  -Dv= -2.7305D-08   Hv= -2.2645D-12
           Lv= -4.4406D-16   Mv= -1.0340D-19   Nv= -3.3750D-23   Ov=  2.7316D-26
 E(v= 57, J=  1)=-.299210      Bv=  0.0002530  -Dv= -2.7319D-08   Hv= -2.2681D-12
           Lv= -4.4509D-16   Mv= -1.0380D-19   Nv= -3.3364D-23   Ov=  2.7767D-26
 E(v= 57, J=  2)=-.298199      Bv=  0.0002528  -Dv= -2.7346D-08   Hv= -2.2752D-12
           Lv= -4.4718D-16   Mv= -1.0459D-19   Nv= -3.2574D-23   Ov=  2.8651D-26
 E(v= 57, J=  3)=-.296683      Bv=  0.0002525  -Dv= -2.7387D-08   Hv= -2.2860D-12
           Lv= -4.5033D-16   Mv= -1.0574D-19   Nv= -3.1344D-23   Ov=  2.9930D-26
 E(v= 57, J=  4)=-.294665      Bv=  0.0002520  -Dv= -2.7442D-08   Hv= -2.3005D-12
           Lv= -4.5459D-16   Mv= -1.0721D-19   Nv= -2.9622D-23   Ov=  3.1542D-26
 E(v= 57, J=  5)=-.292147      Bv=  0.0002515  -Dv= -2.7511D-08   Hv= -2.3188D-12
           Lv= -4.6000D-16   Mv= -1.0892D-19   Nv= -2.7348D-23   Ov=  3.3390D-26
 E(v= 57, J=  6)=-.289133      Bv=  0.0002508  -Dv= -2.7595D-08   Hv= -2.3410D-12
           Lv= -4.6659D-16   Mv= -1.1078D-19   Nv= -2.4460D-23   Ov=  3.5332D-26
 E(v= 57, J=  7)=-.285627      Bv=  0.0002500  -Dv= -2.7694D-08   Hv= -2.3674D-12
           Lv= -4.7441D-16   Mv= -1.1269D-19   Nv= -2.0903D-23   Ov=  3.7169D-26
 E(v= 57, J=  8)=-.281634      Bv=  0.0002492  -Dv= -2.7808D-08   Hv= -2.3980D-12
           Lv= -4.8350D-16   Mv= -1.1449D-19   Nv= -1.6652D-23   Ov=  3.8624D-26
 E(v= 57, J=  9)=-.277158      Bv=  0.0002482  -Dv= -2.7939D-08   Hv= -2.4332D-12
           Lv= -4.9388D-16   Mv= -1.1603D-19   Nv= -1.1730D-23   Ov=  3.9327D-26
 E(v= 57, J= 10)=-.272206      Bv=  0.0002470  -Dv= -2.8086D-08   Hv= -2.4732D-12
           Lv= -5.0554D-16   Mv= -1.1710D-19   Nv= -6.2440D-24   Ov=  3.8802D-26

 For vibrational level  v = 57   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.300    3     -0.297    6     -0.289    9     -0.277
   1     -0.299    4     -0.295    7     -0.286   10     -0.272
   2     -0.298    5     -0.292    8     -0.282
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 58, J=  0)=-.239632      Bv=  0.0002280  -Dv= -2.8359D-08   Hv= -2.4567D-12
           Lv= -3.8130D-16   Mv= -7.4953D-20   Nv= -1.4788D-22   Ov= -1.4532D-25
 E(v= 58, J=  1)=-.239176      Bv=  0.0002278  -Dv= -2.8374D-08   Hv= -2.4598D-12
           Lv= -3.8206D-16   Mv= -7.6740D-20   Nv= -1.4992D-22   Ov= -1.4525D-25
 E(v= 58, J=  2)=-.238266      Bv=  0.0002276  -Dv= -2.8403D-08   Hv= -2.4659D-12
           Lv= -3.8363D-16   Mv= -8.0387D-20   Nv= -1.5398D-22   Ov= -1.4502D-25
 E(v= 58, J=  3)=-.236901      Bv=  0.0002273  -Dv= -2.8448D-08   Hv= -2.4751D-12
           Lv= -3.8612D-16   Mv= -8.6040D-20   Nv= -1.6006D-22   Ov= -1.4449D-25
 E(v= 58, J=  4)=-.235084      Bv=  0.0002268  -Dv= -2.8507D-08   Hv= -2.4875D-12
           Lv= -3.8972D-16   Mv= -9.3916D-20   Nv= -1.6812D-22   Ov= -1.4340D-25
 E(v= 58, J=  5)=-.232819      Bv=  0.0002263  -Dv= -2.8582D-08   Hv= -2.5032D-12
           Lv= -3.9467D-16   Mv= -1.0430D-19   Nv= -1.7810D-22   Ov= -1.4143D-25
 E(v= 58, J=  6)=-.230108      Bv=  0.0002256  -Dv= -2.8673D-08   Hv= -2.5223D-12
           Lv= -4.0133D-16   Mv= -1.1755D-19   Nv= -1.8985D-22   Ov= -1.3814D-25
 E(v= 58, J=  7)=-.226956      Bv=  0.0002248  -Dv= -2.8779D-08   Hv= -2.5450D-12
           Lv= -4.1013D-16   Mv= -1.3406D-19   Nv= -2.0314D-22   Ov= -1.3301D-25
 E(v= 58, J=  8)=-.223367      Bv=  0.0002238  -Dv= -2.8902D-08   Hv= -2.5716D-12
           Lv= -4.2165D-16   Mv= -1.5426D-19   Nv= -2.1763D-22   Ov= -1.2542D-25
 E(v= 58, J=  9)=-.219347      Bv=  0.0002228  -Dv= -2.9042D-08   Hv= -2.6025D-12
           Lv= -4.3662D-16   Mv= -1.7860D-19   Nv= -2.3278D-22   Ov= -1.1466D-25
 E(v= 58, J= 10)=-.214903      Bv=  0.0002216  -Dv= -2.9199D-08   Hv= -2.6382D-12
           Lv= -4.5590D-16   Mv= -2.0746D-19   Nv= -2.4784D-22   Ov= -9.9992D-26

 For vibrational level  v = 58   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.240    3     -0.237    6     -0.230    9     -0.219
   1     -0.239    4     -0.235    7     -0.227   10     -0.215
   2     -0.238    5     -0.233    8     -0.223
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 59, J=  0)=-.189033      Bv=  0.0002037  -Dv= -2.9101D-08   Hv= -2.6590D-12
           Lv= -7.3909D-16   Mv= -2.6392D-19   Nv=  7.9530D-23   Ov=  5.1860D-26
 E(v= 59, J=  1)=-.188626      Bv=  0.0002036  -Dv= -2.9117D-08   Hv= -2.6649D-12
           Lv= -7.4173D-16   Mv= -2.6297D-19   Nv=  8.0239D-23   Ov=  4.9484D-26
 E(v= 59, J=  2)=-.187812      Bv=  0.0002033  -Dv= -2.9149D-08   Hv= -2.6768D-12
           Lv= -7.4697D-16   Mv= -2.6102D-19   Nv=  8.1557D-23   Ov=  4.4627D-26
 E(v= 59, J=  3)=-.186593      Bv=  0.0002030  -Dv= -2.9197D-08   Hv= -2.6949D-12
           Lv= -7.5475D-16   Mv= -2.5806D-19   Nv=  8.3275D-23   Ov=  3.7087D-26
 E(v= 59, J=  4)=-.184971      Bv=  0.0002025  -Dv= -2.9262D-08   Hv= -2.7192D-12
           Lv= -7.6500D-16   Mv= -2.5401D-19   Nv=  8.5058D-23   Ov=  2.6551D-26
 E(v= 59, J=  5)=-.182949      Bv=  0.0002019  -Dv= -2.9344D-08   Hv= -2.7500D-12
           Lv= -7.7757D-16   Mv= -2.4886D-19   Nv=  8.6435D-23   Ov=  1.2642D-26
 E(v= 59, J=  6)=-.180530      Bv=  0.0002012  -Dv= -2.9444D-08   Hv= -2.7877D-12
           Lv= -7.9231D-16   Mv= -2.4262D-19   Nv=  8.6760D-23   Ov= -5.0830D-27
 E(v= 59, J=  7)=-.177719      Bv=  0.0002004  -Dv= -2.9562D-08   Hv= -2.8325D-12
           Lv= -8.0904D-16   Mv= -2.3538D-19   Nv=  8.5195D-23   Ov= -2.7101D-26
 E(v= 59, J=  8)=-.174520      Bv=  0.0001994  -Dv= -2.9699D-08   Hv= -2.8849D-12
           Lv= -8.2755D-16   Mv= -2.2740D-19   Nv=  8.0675D-23   Ov= -5.3869D-26
 E(v= 59, J=  9)=-.170940      Bv=  0.0001984  -Dv= -2.9856D-08   Hv= -2.9452D-12
           Lv= -8.4764D-16   Mv= -2.1912D-19   Nv=  7.1897D-23   Ov= -8.5744D-26
 E(v= 59, J= 10)=-.166984      Bv=  0.0001972  -Dv= -3.0035D-08   Hv= -3.0139D-12
           Lv= -8.6914D-16   Mv= -2.1132D-19   Nv=  5.7311D-23   Ov= -1.2289D-25

 For vibrational level  v = 59   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.189    3     -0.187    6     -0.181    9     -0.171
   1     -0.189    4     -0.185    7     -0.178   10     -0.167
   2     -0.188    5     -0.183    8     -0.175
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 60, J=  0)=-.146931      Bv=  0.0001805  -Dv= -2.9846D-08   Hv= -2.9864D-12
           Lv= -7.5219D-16   Mv= -3.5289D-19   Nv= -2.7941D-22   Ov= -4.4338D-26
 E(v= 60, J=  1)=-.146570      Bv=  0.0001804  -Dv= -2.9864D-08   Hv= -2.9925D-12
           Lv= -7.5574D-16   Mv= -3.5625D-19   Nv= -2.8002D-22   Ov= -4.2304D-26
 E(v= 60, J=  2)=-.145849      Bv=  0.0001802  -Dv= -2.9900D-08   Hv= -3.0046D-12
           Lv= -7.6293D-16   Mv= -3.6298D-19   Nv= -2.8114D-22   Ov= -3.8212D-26
 E(v= 60, J=  3)=-.144769      Bv=  0.0001798  -Dv= -2.9954D-08   Hv= -3.0231D-12
           Lv= -7.7397D-16   Mv= -3.7313D-19   Nv= -2.8262D-22   Ov= -3.2032D-26
 E(v= 60, J=  4)=-.143332      Bv=  0.0001793  -Dv= -3.0027D-08   Hv= -3.0481D-12
           Lv= -7.8917D-16   Mv= -3.8674D-19   Nv= -2.8418D-22   Ov= -2.3752D-26
 E(v= 60, J=  5)=-.141542      Bv=  0.0001787  -Dv= -3.0119D-08   Hv= -3.0800D-12
           Lv= -8.0893D-16   Mv= -4.0383D-19   Nv= -2.8548D-22   Ov= -1.3393D-26
 E(v= 60, J=  6)=-.139402      Bv=  0.0001780  -Dv= -3.0231D-08   Hv= -3.1195D-12
           Lv= -8.3378D-16   Mv= -4.2441D-19   Nv= -2.8609D-22   Ov= -1.0677D-27
 E(v= 60, J=  7)=-.136916      Bv=  0.0001771  -Dv= -3.0363D-08   Hv= -3.1670D-12
           Lv= -8.6433D-16   Mv= -4.4843D-19   Nv= -2.8550D-22   Ov=  1.2932D-26
 E(v= 60, J=  8)=-.134089      Bv=  0.0001762  -Dv= -3.0516D-08   Hv= -3.2235D-12
           Lv= -9.0130D-16   Mv= -4.7574D-19   Nv= -2.8320D-22   Ov=  2.8067D-26
 E(v= 60, J=  9)=-.130928      Bv=  0.0001751  -Dv= -3.0692D-08   Hv= -3.2900D-12
           Lv= -9.4549D-16   Mv= -5.0610D-19   Nv= -2.7867D-22   Ov=  4.3390D-26
 E(v= 60, J= 10)=-.127439      Bv=  0.0001738  -Dv= -3.0891D-08   Hv= -3.3677D-12
           Lv= -9.9775D-16   Mv= -5.3913D-19   Nv= -2.7157D-22   Ov=  5.7395D-26

 For vibrational level  v = 60   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.147    3     -0.145    6     -0.139    9     -0.131
   1     -0.147    4     -0.143    7     -0.137   10     -0.127
   2     -0.146    5     -0.142    8     -0.134
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 E(v= 61, J=  0)=-.112348      Bv=  0.0001586  -Dv= -3.0453D-08   Hv= -3.3731D-12
           Lv= -1.0434D-15   Mv= -3.6428D-19   Nv= -1.5369D-22   Ov= -2.8505D-25
 E(v= 61, J=  1)=-.112031      Bv=  0.0001585  -Dv= -3.0473D-08   Hv= -3.3815D-12
           Lv= -1.0470D-15   Mv= -3.6615D-19   Nv= -1.5772D-22   Ov= -2.8987D-25
 E(v= 61, J=  2)=-.111397      Bv=  0.0001582  -Dv= -3.0514D-08   Hv= -3.3983D-12
           Lv= -1.0544D-15   Mv= -3.7003D-19   Nv= -1.6597D-22   Ov= -2.9949D-25
 E(v= 61, J=  3)=-.110449      Bv=  0.0001579  -Dv= -3.0575D-08   Hv= -3.4237D-12
           Lv= -1.0656D-15   Mv= -3.7624D-19   Nv= -1.7885D-22   Ov= -3.1386D-25
 E(v= 61, J=  4)=-.109188      Bv=  0.0001574  -Dv= -3.0658D-08   Hv= -3.4581D-12
           Lv= -1.0808D-15   Mv= -3.8525D-19   Nv= -1.9696D-22   Ov= -3.3284D-25
 E(v= 61, J=  5)=-.107617      Bv=  0.0001568  -Dv= -3.0762D-08   Hv= -3.5017D-12
           Lv= -1.1004D-15   Mv= -3.9779D-19   Nv= -2.2108D-22   Ov= -3.5619D-25
 E(v= 61, J=  6)=-.105741      Bv=  0.0001560  -Dv= -3.0889D-08   Hv= -3.5551D-12
           Lv= -1.1247D-15   Mv= -4.1481D-19   Nv= -2.5214D-22   Ov= -3.8342D-25
 E(v= 61, J=  7)=-.103563      Bv=  0.0001552  -Dv= -3.1040D-08   Hv= -3.6189D-12
           Lv= -1.1545D-15   Mv= -4.3761D-19   Nv= -2.9122D-22   Ov= -4.1379D-25
 E(v= 61, J=  8)=-.101088      Bv=  0.0001542  -Dv= -3.1215D-08   Hv= -3.6939D-12
           Lv= -1.1907D-15   Mv= -4.6785D-19   Nv= -3.3941D-22   Ov= -4.4619D-25
 E(v= 61, J=  9)=-.983234E-01  Bv=  0.0001530  -Dv= -3.1417D-08   Hv= -3.7812D-12
           Lv= -1.2346D-15   Mv= -5.0762D-19   Nv= -3.9775D-22   Ov= -4.7915D-25
 E(v= 61, J= 10)=-.952754E-01  Bv=  0.0001518  -Dv= -3.1647D-08   Hv= -3.8821D-12
           Lv= -1.2879D-15   Mv= -5.5947D-19   Nv= -4.6711D-22   Ov= -5.1089D-25

 For vibrational level  v = 61   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.112    3     -0.110    6     -0.106    9     -0.098
   1     -0.112    4     -0.109    7     -0.104   10     -0.095
   2     -0.111    5     -0.108    8     -0.101
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-8.432277D-02  WF(NEND)/WF(Max)= 1.6D-09 > 1.0D-09
    & initialization quality test  5.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  0)=-.843228E-01  Bv=  0.0001380  -Dv= -3.0946D-08   Hv= -3.7319D-12
           Lv= -1.3701D-15   Mv= -8.0934D-19   Nv= -3.9774D-22   Ov= -1.7713D-25
 ** CAUTION ** For  J=  1  E=-8.404685D-02  WF(NEND)/WF(Max)= 1.7D-09 > 1.0D-09
    & initialization quality test  5.2D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  1)=-.840468E-01  Bv=  0.0001379  -Dv= -3.0969D-08   Hv= -3.7429D-12
           Lv= -1.3782D-15   Mv= -8.1413D-19   Nv= -4.0029D-22   Ov= -1.8601D-25
 ** CAUTION ** For  J=  2  E=-8.349575D-02  WF(NEND)/WF(Max)= 1.8D-09 > 1.0D-09
    & initialization quality test  5.2D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  2)=-.834957E-01  Bv=  0.0001377  -Dv= -3.1014D-08   Hv= -3.7650D-12
           Lv= -1.3946D-15   Mv= -8.2380D-19   Nv= -4.0575D-22   Ov= -2.0436D-25
 ** CAUTION ** For  J=  3  E=-8.267096D-02  WF(NEND)/WF(Max)= 2.1D-09 > 1.0D-09
    & initialization quality test  5.2D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  3)=-.826710E-01  Bv=  0.0001373  -Dv= -3.1082D-08   Hv= -3.7988D-12
           Lv= -1.4195D-15   Mv= -8.3857D-19   Nv= -4.1494D-22   Ov= -2.3350D-25
 ** CAUTION ** For  J=  4  E=-8.157473D-02  WF(NEND)/WF(Max)= 2.5D-09 > 1.0D-09
    & initialization quality test  5.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  4)=-.815747E-01  Bv=  0.0001368  -Dv= -3.1174D-08   Hv= -3.8448D-12
           Lv= -1.4535D-15   Mv= -8.5882D-19   Nv= -4.2917D-22   Ov= -2.7530D-25
 ** CAUTION ** For  J=  5  E=-8.021005D-02  WF(NEND)/WF(Max)= 3.1D-09 > 1.0D-09
    & initialization quality test  5.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  5)=-.802101E-01  Bv=  0.0001362  -Dv= -3.1290D-08   Hv= -3.9038D-12
           Lv= -1.4971D-15   Mv= -8.8519D-19   Nv= -4.5041D-22   Ov= -3.3221D-25
 ** CAUTION ** For  J=  6  E=-7.858070D-02  WF(NEND)/WF(Max)= 3.9D-09 > 1.0D-09
    & initialization quality test  5.4D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  6)=-.785807E-01  Bv=  0.0001354  -Dv= -3.1432D-08   Hv= -3.9769D-12
           Lv= -1.5512D-15   Mv= -9.1870D-19   Nv= -4.8141D-22   Ov= -4.0713D-25
 ** CAUTION ** For  J=  7  E=-7.669124D-02  WF(NEND)/WF(Max)= 5.3D-09 > 1.0D-09
    & initialization quality test  5.5D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  7)=-.766912E-01  Bv=  0.0001345  -Dv= -3.1601D-08   Hv= -4.0656D-12
           Lv= -1.6170D-15   Mv= -9.6094D-19   Nv= -5.2594D-22   Ov= -5.0324D-25
 ** CAUTION ** For  J=  8  E=-7.454702D-02  WF(NEND)/WF(Max)= 7.4D-09 > 1.0D-09
    & initialization quality test  5.6D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  8)=-.745470E-01  Bv=  0.0001335  -Dv= -3.1798D-08   Hv= -4.1716D-12
           Lv= -1.6959D-15   Mv= -1.0143D-18   Nv= -5.8894D-22   Ov= -6.2357D-25
 ** CAUTION ** For  J=  9  E=-7.215424D-02  WF(NEND)/WF(Max)= 1.1D-08 > 1.0D-09
    & initialization quality test  5.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J=  9)=-.721542E-01  Bv=  0.0001324  -Dv= -3.2027D-08   Hv= -4.2971D-12
           Lv= -1.7902D-15   Mv= -1.0825D-18   Nv= -6.7665D-22   Ov= -7.7056D-25
 ** CAUTION ** For  J= 10  E=-6.951995D-02  WF(NEND)/WF(Max)= 1.7D-08 > 1.0D-09
    & initialization quality test  5.9D-03 > 1.D-3   so RMAX may be too small
 E(v= 62, J= 10)=-.695199E-01  Bv=  0.0001311  -Dv= -3.2289D-08   Hv= -4.4447D-12
           Lv= -1.9028D-15   Mv= -1.1707D-18   Nv= -7.9666D-22   Ov= -9.4541D-25

 For vibrational level  v = 62   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.084    3     -0.083    6     -0.079    9     -0.072
   1     -0.084    4     -0.082    7     -0.077   10     -0.070
   2     -0.083    5     -0.080    8     -0.075
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-6.193469D-02  WF(NEND)/WF(Max)= 3.4D-07 > 1.0D-09
    & initialization quality test  8.7D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  0)=-.619347E-01  Bv=  0.0001189  -Dv= -3.1361D-08   Hv= -4.3544D-12
           Lv= -2.0615D-15   Mv= -1.5748D-18   Nv= -1.0550D-21   Ov= -1.2236D-27
 ** CAUTION ** For  J=  1  E=-6.169702D-02  WF(NEND)/WF(Max)= 3.5D-07 > 1.0D-09
    & initialization quality test  8.7D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  1)=-.616970E-01  Bv=  0.0001188  -Dv= -3.1387D-08   Hv= -4.3709D-12
           Lv= -2.0773D-15   Mv= -1.5874D-18   Nv= -1.0550D-21   Ov=  3.5299D-27
 ** CAUTION ** For  J=  2  E=-6.122244D-02  WF(NEND)/WF(Max)= 3.8D-07 > 1.0D-09
    & initialization quality test  8.7D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  2)=-.612224E-01  Bv=  0.0001185  -Dv= -3.1440D-08   Hv= -4.4044D-12
           Lv= -2.1093D-15   Mv= -1.6127D-18   Nv= -1.0547D-21   Ov=  1.2241D-26
 ** CAUTION ** For  J=  3  E=-6.051247D-02  WF(NEND)/WF(Max)= 4.3D-07 > 1.0D-09
    & initialization quality test  8.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  3)=-.605125E-01  Bv=  0.0001181  -Dv= -3.1520D-08   Hv= -4.4556D-12
           Lv= -2.1583D-15   Mv= -1.6507D-18   Nv= -1.0540D-21   Ov=  2.3122D-26
 ** CAUTION ** For  J=  4  E=-5.956936D-02  WF(NEND)/WF(Max)= 5.0D-07 > 1.0D-09
    & initialization quality test  9.0D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  4)=-.595694E-01  Bv=  0.0001176  -Dv= -3.1627D-08   Hv= -4.5258D-12
           Lv= -2.2253D-15   Mv= -1.7013D-18   Nv= -1.0524D-21   Ov=  3.3441D-26
 ** CAUTION ** For  J=  5  E=-5.839617D-02  WF(NEND)/WF(Max)= 6.1D-07 > 1.0D-09
    & initialization quality test  9.1D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  5)=-.583962E-01  Bv=  0.0001170  -Dv= -3.1765D-08   Hv= -4.6165D-12
           Lv= -2.3119D-15   Mv= -1.7643D-18   Nv= -1.0498D-21   Ov=  3.8833D-26
 ** CAUTION ** For  J=  6  E=-5.699673D-02  WF(NEND)/WF(Max)= 7.7D-07 > 1.0D-09
    & initialization quality test  9.3D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  6)=-.569967E-01  Bv=  0.0001162  -Dv= -3.1933D-08   Hv= -4.7301D-12
           Lv= -2.4201D-15   Mv= -1.8398D-18   Nv= -1.0467D-21   Ov=  3.3265D-26
 ** CAUTION ** For  J=  7  E=-5.537567D-02  WF(NEND)/WF(Max)= 1.0D-06 > 1.0D-09
    & initialization quality test  9.5D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  7)=-.553757E-01  Bv=  0.0001153  -Dv= -3.2134D-08   Hv= -4.8692D-12
           Lv= -2.5519D-15   Mv= -1.9276D-18   Nv= -1.0445D-21   Ov=  8.6161D-27
 ** CAUTION ** For  J=  8  E=-5.353847D-02  WF(NEND)/WF(Max)= 1.4D-06 > 1.0D-09
    & initialization quality test  9.8D-03 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  8)=-.535385E-01  Bv=  0.0001143  -Dv= -3.2372D-08   Hv= -5.0376D-12
           Lv= -2.7102D-15   Mv= -2.0279D-18   Nv= -1.0463D-21   Ov= -4.5242D-26
 ** CAUTION ** For  J=  9  E=-5.149143D-02  WF(NEND)/WF(Max)= 2.0D-06 > 1.0D-09
    & initialization quality test  1.0D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J=  9)=-.514914E-01  Bv=  0.0001131  -Dv= -3.2649D-08   Hv= -5.2394D-12
           Lv= -2.8978D-15   Mv= -2.1414D-18   Nv= -1.0575D-21   Ov= -1.3980D-25
 ** CAUTION ** For  J= 10  E=-4.924177D-02  WF(NEND)/WF(Max)= 2.9D-06 > 1.0D-09
    & initialization quality test  1.1D-02 > 1.D-3   so RMAX may be too small
 E(v= 63, J= 10)=-.492418E-01  Bv=  0.0001118  -Dv= -3.2971D-08   Hv= -5.4800D-12
           Lv= -3.1183D-15   Mv= -2.2699D-18   Nv= -1.0869D-21   Ov= -2.8604D-25

 For vibrational level  v = 63   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.062    3     -0.061    6     -0.057    9     -0.051
   1     -0.062    4     -0.060    7     -0.055   10     -0.049
   2     -0.061    5     -0.058    8     -0.054
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-4.433174D-02  WF(NEND)/WF(Max)= 3.4D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  0)=-.443317E-01  Bv=  0.0001012  -Dv= -3.1925D-08   Hv= -5.3544D-12
           Lv= -2.6293D-15   Mv= -1.3101D-18   Nv= -5.4384D-22   Ov=  9.7564D-25
 ** CAUTION ** For  J=  1  E=-4.412949D-02  WF(NEND)/WF(Max)= 3.6D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  1)=-.441295E-01  Bv=  0.0001011  -Dv= -3.1957D-08   Hv= -5.3755D-12
           Lv= -2.6425D-15   Mv= -1.3165D-18   Nv= -5.2974D-22   Ov=  1.0414D-24
 ** CAUTION ** For  J=  2  E=-4.372577D-02  WF(NEND)/WF(Max)= 3.8D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  2)=-.437258E-01  Bv=  0.0001008  -Dv= -3.2022D-08   Hv= -5.4180D-12
           Lv= -2.6689D-15   Mv= -1.3289D-18   Nv= -4.9869D-22   Ov=  1.1782D-24
 ** CAUTION ** For  J=  3  E=-4.312210D-02  WF(NEND)/WF(Max)= 4.2D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  3)=-.431221E-01  Bv=  0.0001004  -Dv= -3.2120D-08   Hv= -5.4825D-12
           Lv= -2.7090D-15   Mv= -1.3459D-18   Nv= -4.4476D-22   Ov=  1.3968D-24
 ** CAUTION ** For  J=  4  E=-4.232081D-02  WF(NEND)/WF(Max)= 4.9D-05 > 1.0D-09
    & initialization quality test  1.6D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  4)=-.423208E-01  Bv=  0.0000999  -Dv= -3.2253D-08   Hv= -5.5701D-12
           Lv= -2.7633D-15   Mv= -1.3653D-18   Nv= -3.5788D-22   Ov=  1.7147D-24
 ** CAUTION ** For  J=  5  E=-4.132501D-02  WF(NEND)/WF(Max)= 5.8D-05 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  5)=-.413250E-01  Bv=  0.0000993  -Dv= -3.2422D-08   Hv= -5.6820D-12
           Lv= -2.8320D-15   Mv= -1.3829D-18   Nv= -2.2287D-22   Ov=  2.1559D-24
 ** CAUTION ** For  J=  6  E=-4.013861D-02  WF(NEND)/WF(Max)= 7.2D-05 > 1.0D-09
    & initialization quality test  1.7D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  6)=-.401386E-01  Bv=  0.0000985  -Dv= -3.2629D-08   Hv= -5.8199D-12
           Lv= -2.9153D-15   Mv= -1.3919D-18   Nv= -1.7545D-23   Ov=  2.7523D-24
 ** CAUTION ** For  J=  7  E=-3.876636D-02  WF(NEND)/WF(Max)= 9.2D-05 > 1.0D-09
    & initialization quality test  1.8D-02 > 1.D-3   so RMAX may be too small
 E(v= 64, J=  7)=-.387664E-01  Bv=  0.0000976  -Dv= -3.2876D-08   Hv= -5.9859D-12
           Lv= -3.0126D-15   Mv= -1.3811D-18   Nv=  2.8958D-22   Ov=  3.5435D-24
 ** CAUTION ** For  J=  8  E=-3.721386D-02  WF(NEND)/WF(Max)= 1.2D-04 > 1.0D-09
    & initialization quality test  1.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.7D-09 -1.7D-11  1.2D-14
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.2D-08  3.3D-07  1.0D-05
 E(v= 64, J=  8)=-.372139E-01  Bv=  0.0000965  -Dv= -3.3168D-08   Hv= -6.1822D-12
           Lv= -3.1214D-15   Mv= -1.3327D-18   Nv=  7.4195D-22   Ov=  4.5737D-24
 ** CAUTION ** For  J=  9  E=-3.548760D-02  WF(NEND)/WF(Max)= 1.6D-04 > 1.0D-09
    & initialization quality test  1.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.3D-09 -3.3D-11  2.3D-14
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.3D-08  7.3D-07  2.3D-05
 E(v= 64, J=  9)=-.354876E-01  Bv=  0.0000953  -Dv= -3.3508D-08   Hv= -6.4112D-12
           Lv= -3.2369D-15   Mv= -1.2190D-18   Nv=  1.3974D-21   Ov=  5.8846D-24
 ** CAUTION ** For  J= 10  E=-3.359501D-02  WF(NEND)/WF(Max)= 2.3D-04 > 1.0D-09
    & initialization quality test  2.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.8D-09 -6.7D-11  4.9D-14
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.5D-07  1.5D-06  5.8D-05
 E(v= 64, J= 10)=-.335950E-01  Bv=  0.0000940  -Dv= -3.3901D-08   Hv= -6.6748D-12
           Lv= -3.3488D-15   Mv= -9.9839D-19   Nv=  2.3287D-21   Ov=  7.4971D-24

 For vibrational level  v = 64   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.044    3     -0.043    6     -0.040    9     -0.035
   1     -0.044    4     -0.042    7     -0.039   10     -0.034
   2     -0.044    5     -0.041    8     -0.037
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-3.076389D-02  WF(NEND)/WF(Max)= 1.6D-03 > 1.0D-09
    & initialization quality test  3.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.5D-07 -3.8D-09  2.6D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  9.9D-06  1.6D-03  7.6D-04
 E(v= 65, J=  0)=-.307639E-01  Bv=  0.0000849  -Dv= -3.2237D-08   Hv= -5.1087D-12
           Lv= -1.7412D-16   Mv=  4.1926D-18   Nv=  6.0206D-21   Ov=  1.0762D-25
 ** CAUTION ** For  J=  1  E=-3.059430D-02  WF(NEND)/WF(Max)= 1.7D-03 > 1.0D-09
    & initialization quality test  3.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.7D-07 -4.0D-09  2.8D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-05  2.2D-03  8.0D-04
 E(v= 65, J=  1)=-.305943E-01  Bv=  0.0000847  -Dv= -3.2268D-08   Hv= -5.1100D-12
           Lv= -1.3227D-16   Mv=  4.2630D-18   Nv=  6.0131D-21   Ov= -1.0306D-25
 ** CAUTION ** For  J=  2  E=-3.025590D-02  WF(NEND)/WF(Max)= 1.8D-03 > 1.0D-09
    & initialization quality test  3.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.2D-07 -4.6D-09  3.2D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.2D-05  7.2D-03  8.8D-04
 E(v= 65, J=  2)=-.302559E-01  Bv=  0.0000845  -Dv= -3.2329D-08   Hv= -5.1116D-12
           Lv= -4.6566D-17   Mv=  4.4031D-18   Nv=  5.9881D-21   Ov= -5.2889D-25
 ** CAUTION ** For  J=  3  E=-2.975023D-02  WF(NEND)/WF(Max)= 1.9D-03 > 1.0D-09
    & initialization quality test  3.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.1D-07 -5.5D-09  3.9D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.5D-05  4.7D-03  1.0D-03
 E(v= 65, J=  3)=-.297502E-01  Bv=  0.0000841  -Dv= -3.2421D-08   Hv= -5.1113D-12
           Lv=  8.7060D-17   Mv=  4.6110D-18   Nv=  5.9250D-21   Ov= -1.1719D-24
 ** CAUTION ** For  J=  4  E=-2.907965D-02  WF(NEND)/WF(Max)= 2.2D-03 > 1.0D-09
    & initialization quality test  3.4D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.5D-07 -7.1D-09  5.0D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.9D-05  2.0D-03  1.2D-03
 E(v= 65, J=  4)=-.290796E-01  Bv=  0.0000836  -Dv= -3.2544D-08   Hv= -5.1060D-12
           Lv=  2.7434D-16   Mv=  4.8819D-18   Nv=  5.7930D-21   Ov= -2.0102D-24
 ** CAUTION ** For  J=  5  E=-2.824728D-02  WF(NEND)/WF(Max)= 2.6D-03 > 1.0D-09
    & initialization quality test  3.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  8.9D-07 -9.8D-09  6.8D-12
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.6D-05  1.4D-03  1.6D-03
 E(v= 65, J=  5)=-.282473E-01  Bv=  0.0000829  -Dv= -3.2697D-08   Hv= -5.0907D-12
           Lv=  5.2247D-16   Mv=  5.2062D-18   Nv=  5.5527D-21   Ov= -2.9577D-24
 ** CAUTION ** For  J=  6  E=-2.725706D-02  WF(NEND)/WF(Max)= 3.1D-03 > 1.0D-09
    & initialization quality test  3.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.3D-06 -1.4D-08  1.0D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.8D-05  1.3D-03  2.2D-03
 E(v= 65, J=  6)=-.272571E-01  Bv=  0.0000821  -Dv= -3.2880D-08   Hv= -5.0591D-12
           Lv=  8.3915D-16   Mv=  5.5671D-18   Nv=  5.1666D-21   Ov= -3.7812D-24
 ** CAUTION ** For  J=  7  E=-2.611379D-02  WF(NEND)/WF(Max)= 3.8D-03 > 1.0D-09
    & initialization quality test  3.8D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.0D-06 -2.2D-08  1.5D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  5.9D-05  1.4D-03  3.3D-03
 E(v= 65, J=  7)=-.261138E-01  Bv=  0.0000812  -Dv= -3.3091D-08   Hv= -5.0030D-12
           Lv=  1.2312D-15   Mv=  5.9384D-18   Nv=  4.6261D-21   Ov= -3.9435D-24
 ** CAUTION ** For  J=  8  E=-2.482308D-02  WF(NEND)/WF(Max)= 4.8D-03 > 1.0D-09
    & initialization quality test  4.0D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.3D-06 -3.7D-08  2.5D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  9.9D-05  1.7D-03  5.1D-03
 E(v= 65, J=  8)=-.248231E-01  Bv=  0.0000801  -Dv= -3.3330D-08   Hv= -4.9122D-12
           Lv=  1.7021D-15   Mv=  6.2879D-18   Nv=  4.0182D-21   Ov= -2.3220D-24
 ** CAUTION ** For  J=  9  E=-2.339143D-02  WF(NEND)/WF(Max)= 6.2D-03 > 1.0D-09
    & initialization quality test  4.3D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.8D-06 -6.5D-08  4.4D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.8D-04  2.4D-03  8.7D-03
 E(v= 65, J=  9)=-.233914E-01  Bv=  0.0000789  -Dv= -3.3592D-08   Hv= -4.7752D-12
           Lv=  2.2498D-15   Mv=  6.5936D-18   Nv=  3.6697D-21   Ov=  3.2681D-24
 ** CAUTION ** For  J= 10  E=-2.182626D-02  WF(NEND)/WF(Max)= 8.3D-03 > 1.0D-09
    & initialization quality test  4.6D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.1D-05 -1.2D-07  7.9D-11
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.4D-04  3.5D-03  1.6D-02
 E(v= 65, J= 10)=-.218263E-01  Bv=  0.0000776  -Dv= -3.3874D-08   Hv= -4.5802D-12
           Lv=  2.8658D-15   Mv=  6.8948D-18   Nv=  4.4411D-21   Ov=  1.6790D-23

 For vibrational level  v = 65   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.031    3     -0.030    6     -0.027    9     -0.023
   1     -0.031    4     -0.029    7     -0.026   10     -0.022
   2     -0.030    5     -0.028    8     -0.025
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-2.050565D-02  WF(NEND)/WF(Max)= 3.4D-02 > 1.0D-09
    & initialization quality test  7.7D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.9D-04 -2.3D-06  2.3D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.3D-02  4.0D-02  1.7D-01
 E(v= 66, J=  0)=-.205056E-01  Bv=  0.0000704  -Dv= -3.0351D-08   Hv= -1.1675D-12
           Lv=  3.7583D-15   Mv=  1.3945D-17   Nv=  6.8477D-20   Ov=  1.8202D-22
 ** CAUTION ** For  J=  1  E=-2.036487D-02  WF(NEND)/WF(Max)= 3.5D-02 > 1.0D-09
    & initialization quality test  7.8D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.0D-04 -2.5D-06  2.4D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.5D-02  4.1D-02  1.7D-01
 E(v= 66, J=  1)=-.203649E-01  Bv=  0.0000703  -Dv= -3.0360D-08   Hv= -1.1479D-12
           Lv=  3.8469D-15   Mv=  1.4832D-17   Nv=  7.1729D-20   Ov=  1.8486D-22
 ** CAUTION ** For  J=  2  E=-2.008405D-02  WF(NEND)/WF(Max)= 3.7D-02 > 1.0D-09
    & initialization quality test  7.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.2D-04 -2.7D-06  2.7D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.9D-02  4.4D-02  1.7D-01
 E(v= 66, J=  2)=-.200841E-01  Bv=  0.0000701  -Dv= -3.0378D-08   Hv= -1.1077D-12
           Lv=  4.0455D-15   Mv=  1.6746D-17   Nv=  7.8502D-20   Ov=  1.8980D-22
 ** CAUTION ** For  J=  3  E=-1.966465D-02  WF(NEND)/WF(Max)= 4.0D-02 > 1.0D-09
    & initialization quality test  8.2D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.6D-04 -3.2D-06  3.3D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  3.6D-02  4.7D-02  1.6D-01
 E(v= 66, J=  3)=-.196646E-01  Bv=  0.0000697  -Dv= -3.0405D-08   Hv= -1.0446D-12
           Lv=  4.4024D-15   Mv=  1.9989D-17   Nv=  8.9326D-20   Ov=  1.9497D-22
 ** CAUTION ** For  J=  4  E=-1.910886D-02  WF(NEND)/WF(Max)= 4.4D-02 > 1.0D-09
    & initialization quality test  8.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.2D-04 -4.0D-06  4.1D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.9D-02  5.1D-02  1.6D-01
 E(v= 66, J=  4)=-.191089E-01  Bv=  0.0000692  -Dv= -3.0441D-08   Hv= -9.5274D-13
           Lv=  5.0069D-15   Mv=  2.5076D-17   Nv=  1.0496D-19   Ov=  1.9634D-22
 ** CAUTION ** For  J=  5  E=-1.841962D-02  WF(NEND)/WF(Max)= 4.9D-02 > 1.0D-09
    & initialization quality test  8.9D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.1D-04 -5.1D-06  5.5D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.6D-02  5.5D-02  1.6D-01
 E(v= 66, J=  5)=-.184196E-01  Bv=  0.0000686  -Dv= -3.0485D-08   Hv= -8.2035D-13
           Lv=  6.0133D-15   Mv=  3.2819D-17   Nv=  1.2626D-19   Ov=  1.8570D-22
 ** CAUTION ** For  J=  6  E=-1.760062D-02  WF(NEND)/WF(Max)= 5.7D-02 > 1.0D-09
    & initialization quality test  9.5D-02 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.5D-04 -7.0D-06  7.7D-09
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.5D-01  5.8D-02  1.6D-01
 E(v= 66, J=  6)=-.176006E-01  Bv=  0.0000679  -Dv= -3.0538D-08   Hv= -6.2295D-13
           Lv=  7.6806D-15   Mv=  4.4438D-17   Nv=  1.5385D-19   Ov=  1.4684D-22
 ** CAUTION ** For  J=  7  E=-1.665630D-02  WF(NEND)/WF(Max)= 6.7D-02 > 1.0D-09
    & initialization quality test  1.0D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  7.9D-04 -1.0D-05  1.2D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  5.8D-01  6.1D-02  1.7D-01
 E(v= 66, J=  7)=-.166563E-01  Bv=  0.0000670  -Dv= -3.0600D-08   Hv= -3.1249D-13
           Lv=  1.0433D-14   Mv=  6.1713D-17   Nv=  1.8727D-19   Ov=  4.8296D-23
 ** CAUTION ** For  J=  8  E=-1.559188D-02  WF(NEND)/WF(Max)= 8.0D-02 > 1.0D-09
    & initialization quality test  1.1D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.2D-03 -1.5D-05  1.8D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.6D-01  6.3D-02  1.8D-01
 E(v= 66, J=  8)=-.155919E-01  Bv=  0.0000660  -Dv= -3.0668D-08   Hv=  2.0261D-13
           Lv=  1.4953D-14   Mv=  8.7116D-17   Nv=  2.2316D-19   Ov= -1.6936D-22
 ** CAUTION ** For  J=  9  E=-1.441336D-02  WF(NEND)/WF(Max)= 9.8D-02 > 1.0D-09
    & initialization quality test  1.3D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  1.8D-03 -2.3D-05  3.0D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.0D-01  6.6D-02  2.1D-01
 E(v= 66, J=  9)=-.144134E-01  Bv=  0.0000649  -Dv= -3.0738D-08   Hv=  1.0907D-12
           Lv=  2.2295D-14   Mv=  1.2387D-16   Nv=  2.5146D-19   Ov= -6.1550D-22
 ** CAUTION ** For  J= 10  E=-1.312762D-02  WF(NEND)/WF(Max)= 1.2D-01 > 1.0D-09
    & initialization quality test  1.4D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.0D-03 -3.8D-05  5.2D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.5D-01  7.0D-02  2.5D-01
 E(v= 66, J= 10)=-.131276E-01  Bv=  0.0000636  -Dv= -3.0797D-08   Hv=  2.6505D-12
           Lv=  3.4012D-14   Mv=  1.7568D-16   Nv=  2.4851D-19   Ov= -1.4822D-21

 For vibrational level  v = 66   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.021    3     -0.020    6     -0.018    9     -0.014
   1     -0.020    4     -0.019    7     -0.017   10     -0.013
   2     -0.020    5     -0.018    8     -0.016
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
 ** CAUTION ** For  J=  0  E=-1.275248D-02  WF(NEND)/WF(Max)= 3.1D-01 > 1.0D-09
    & initialization quality test  3.3D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.0D-02 -3.6D-04 -3.5D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.7D-02  3.1D-01  1.5D+00
 E(v= 67, J=  0)=-.127525E-01  Bv=  0.0000582  -Dv= -2.6045D-08   Hv=  2.3234D-11
           Lv=  1.1927D-13   Mv=  3.9364D-16   Nv= -9.4094D-19   Ov= -1.1498D-20
 ** CAUTION ** For  J=  1  E=-1.263568D-02  WF(NEND)/WF(Max)= 3.2D-01 > 1.0D-09
    & initialization quality test  3.3D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.1D-02 -3.7D-04 -3.7D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.5D-02  3.2D-01  1.6D+00
 E(v= 67, J=  1)=-.126357E-01  Bv=  0.0000581  -Dv= -2.5981D-08   Hv=  2.4005D-11
           Lv=  1.2168D-13   Mv=  3.9873D-16   Nv= -9.8930D-19   Ov= -1.1872D-20
 ** CAUTION ** For  J=  2  E=-1.240276D-02  WF(NEND)/WF(Max)= 3.3D-01 > 1.0D-09
    & initialization quality test  3.5D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.2D-02 -4.1D-04 -4.2D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.2D-02  3.4D-01  1.9D+00
 E(v= 67, J=  2)=-.124028E-01  Bv=  0.0000579  -Dv= -2.5844D-08   Hv=  2.5597D-11
           Lv=  1.2648D-13   Mv=  4.0872D-16   Nv= -1.0891D-18   Ov= -1.2645D-20
 ** CAUTION ** For  J=  3  E=-1.205505D-02  WF(NEND)/WF(Max)= 3.4D-01 > 1.0D-09
    & initialization quality test  3.7D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.5D-02 -4.6D-04 -4.6D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.7D-02  3.6D-01  2.3D+00
 E(v= 67, J=  3)=-.120550E-01  Bv=  0.0000575  -Dv= -2.5618D-08   Hv=  2.8104D-11
           Lv=  1.3365D-13   Mv=  4.2319D-16   Nv= -1.2456D-18   Ov= -1.3859D-20
 ** CAUTION ** For  J=  4  E=-1.159454D-02  WF(NEND)/WF(Max)= 3.7D-01 > 1.0D-09
    & initialization quality test  4.1D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  2.9D-02 -5.4D-04 -5.1D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  8.8D-03  4.1D-01  3.3D+00
 E(v= 67, J=  4)=-.115945E-01  Bv=  0.0000570  -Dv= -2.5273D-08   Hv=  3.1666D-11
           Lv=  1.4300D-13   Mv=  4.4135D-16   Nv= -1.4660D-18   Ov= -1.5582D-20
 ** CAUTION ** For  J=  5  E=-1.102380D-02  WF(NEND)/WF(Max)= 4.0D-01 > 1.0D-09
    & initialization quality test  4.6D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  3.4D-02 -6.6D-04 -5.1D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  2.8D-03  4.7D-01  6.5D+00
 E(v= 67, J=  5)=-.110238E-01  Bv=  0.0000564  -Dv= -2.4764D-08   Hv=  3.6457D-11
           Lv=  1.5414D-13   Mv=  4.6182D-16   Nv= -1.7554D-18   Ov= -1.7896D-20
 ** CAUTION ** For  J=  6  E=-1.034587D-02  WF(NEND)/WF(Max)= 4.4D-01 > 1.0D-09
    & initialization quality test  5.4D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  4.1D-02 -8.3D-04 -3.2D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.9D-02  5.6D-01  2.0D+03
 E(v= 67, J=  6)=-.103459E-01  Bv=  0.0000557  -Dv= -2.4025D-08   Hv=  4.2651D-11
           Lv=  1.6608D-13   Mv=  4.8221D-16   Nv= -2.1095D-18   Ov= -2.0883D-20
 ** CAUTION ** For  J=  7  E=-9.563868D-03  WF(NEND)/WF(Max)= 4.9D-01 > 1.0D-09
    & initialization quality test  6.6D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  5.0D-02 -1.1D-03  2.0D-08
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  4.2D-02  6.9D-01  6.7D+00
 E(v= 67, J=  7)=-.956387E-02  Bv=  0.0000548  -Dv= -2.2952D-08   Hv=  5.0343D-11
           Lv=  1.7693D-13   Mv=  4.9823D-16   Nv= -2.5044D-18   Ov= -2.4574D-20
 ** CAUTION ** For  J=  8  E=-8.679996D-03  WF(NEND)/WF(Max)= 5.5D-01 > 1.0D-09
    & initialization quality test  8.7D-01 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.1D-02 -1.4D-03  1.6D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  7.3D-02  8.5D-01  3.5D+00
 E(v= 67, J=  8)=-.868000E-02  Bv=  0.0000539  -Dv= -2.1380D-08   Hv=  5.9321D-11
           Lv=  1.8280D-13   Mv=  5.0253D-16   Nv= -2.8603D-18   Ov= -2.8817D-20
 ** CAUTION ** For  J=  9  E=-7.692059D-03  WF(NEND)/WF(Max)= 6.2D-01 > 1.0D-09
    & initialization quality test  1.3D+00 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.9D-02 -1.7D-03  4.3D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.0D+00  2.4D+00
 E(v= 67, J=  9)=-.769206E-02  Bv=  0.0000531  -Dv= -1.8982D-08   Hv=  6.8370D-11
           Lv=  1.7545D-13   Mv=  4.8157D-16   Nv= -2.9808D-18   Ov= -3.2799D-20
 ** CAUTION ** For  J= 10  E=-6.575949D-03  WF(NEND)/WF(Max)= 7.0D-01 > 1.0D-09
    & initialization quality test  2.5D+00 > 1.D-3   so RMAX may be too small
 ** CAUTION ** CDJOEL orthogonality tests OV01,OV02 & OV03:  6.1D-02 -1.7D-03  7.3D-07
 ** CAUTION ** Comparison tests for Hv, Lv & Mv give:  1.1D-01  1.0D+00  2.0D+00
 E(v= 67, J= 10)=-.657595E-02  Bv=  0.0000528  -Dv= -1.4798D-08   Hv=  7.2559D-11
           Lv=  1.3302D-13   Mv=  3.9652D-16   Nv= -2.3587D-18   Ov= -3.2648D-20

 For vibrational level  v = 67   of Potential-1
   J      E         J      E         J      E         J      E         J      E
 --------------  --------------  --------------  --------------  --------------
   0     -0.013    3     -0.012    6     -0.010    9     -0.008
   1     -0.013    4     -0.012    7     -0.010   10     -0.007
   2     -0.012    5     -0.011    8     -0.009
 ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

 Find  68 Potential-1 vibrational levels with  J=  0
     v     E(v)        v     E(v)        v     E(v)        v     E(v)   
    --------------    --------------    --------------    --------------
     0    -78.4605    17    -30.4473    34     -7.7074    51     -0.9111
     1    -74.8405    18    -28.4774    35     -6.9767    52     -0.7735
     2    -71.3222    19    -26.5952    36     -6.2987    53     -0.6522
     3    -67.9054    20    -24.7994    37     -5.6709    54     -0.5454
     4    -64.5900    21    -23.0883    38     -5.0911    55     -0.4517
     5    -61.3756    22    -21.4601    39     -4.5568    56     -0.3701
     6    -58.2619    23    -19.9130    40     -4.0659    57     -0.2997
     7    -55.2483    24    -18.4451    41     -3.6162    58     -0.2396
     8    -52.3345    25    -17.0550    42     -3.2054    59     -0.1890
     9    -49.5196    26    -15.7409    43     -2.8316    60     -0.1469
    10    -46.8028    27    -14.5012    44     -2.4925    61     -0.1123
    11    -44.1832    28    -13.3335    45     -2.1860    62     -0.0843
    12    -41.6597    29    -12.2356    46     -1.9098    63     -0.0619
    13    -39.2314    30    -11.2051    47     -1.6619    64     -0.0443
    14    -36.8972    31    -10.2395    48     -1.4401    65     -0.0308
    15    -34.6559    32     -9.3363    49     -1.2424    66     -0.0205
    16    -32.5064    33     -8.4931    50     -1.0667    67     -0.0128

 An  n= 4  N-D theory extrapolation from  v=  66 &  67  implies   vD =  74.931
 ===============================================================================





